Convex counterexamples to the Schiffer and Pompeiu conjectures in dimensions two to eighteen

We construct the first convex planar counterexample to the Schiffer and Pompeiu conjectures: a bounded strictly convex non-disc domain with real-analytic boundary carrying a nonconstant solution of $\Delta u+u=0$ with $u=1$ and $\partial_\nu u=0$ on the boundary. Together with the higher-dimensional constructions, this gives convex non-ball counterexamples in every dimension from two to eighteen, and in dimensions twenty and twenty-one, with real-analytic boundaries diffeomorphic to spheres and indicator Fourier transforms vanishing on the unit sphere. In dimensions $4$, $6$, $8$, $10$ and $14$, planar reductions through compact Lie algebras of rank two use Harish-Chandra's radial part formula and Kostant's convexity theorem. In dimensions $3$, $5$ and $7$, an axisymmetric formulation on the unit ball gives a quartic equation in weighted coefficient spaces. The exact two-sided inverse of the residual-corrected linearisation combines a Dirichlet Helmholtz inverse, a holomorphic boundary real-part problem and the material-derivative identity; it gives the planar Schiffer domain and, by one dimension-parametrised argument, the domains in dimensions $5$, $9$, $11$ to $13$, $15$ to $18$, $20$ and $21$. We also construct the first convex planar counterexample to Berenstein's conjecture: a strictly convex non-disc domain with real-analytic boundary carrying a sign-changing solution of $\Delta u+u=0$ with $u=0$ and $\partial_\nu u=1$ on the boundary. Planar existence for this problem is due to Colbrook, Sadeghi and Stepaniants. All existence proofs in this paper are computer-assisted.

==> anc/README.md <==
# Ancillary files

Scripts, frozen data and certificates for the computer-assisted parts of the
paper. Every inequality is checked in Arb ball arithmetic (python-flint); an
order relation between balls is true only if it holds for all points of the
balls, every check raises an exception when it fails, and NaN or infinite
enclosures are rejected.

| Path | Content |
|---|---|
| `r2/` | Strictly convex planar `D_182` example: single-file verifier, recorded numerical-gates receipt, frozen forty-mode centre, reference, sources and non-interval diagnostics; see `r2/README.md`. |
| `r3_convex/` | `R³` convex main example: single-file verifier, full replay receipt, final certificate, centre, geometry and scale-obstruction receipts; see `r3_convex/README.md`. |
| `r5/` | `R⁵` convex example (coefficient spaces graded by polynomial degree): single-file verifier `verify_r5.py`, its full-run receipt `VERIFICATION_RECEIPT.json` and the frozen class parameters `params.json`; see `r5/README.md`. |
| `r7/` | `R⁷` strictly convex example (quadratic polynomial-degree weight): frozen single-file verifier, two independent full-run receipts (machine-specific working-directory strings replaced by `<workdir>`) and checksums; see `r7/README.md`. |
| `r3/` | additional nonconvex `R³` example: single-file verifier `verify_r3.py`, its certificate, the certificate `certificate_r3_replay2.json` of a second, independent from-scratch replay (identical certified values), and the exact check `check_nonconvex_r3.py` of non-convexity at the poles; see `r3/README.md`. |
| `verify_r4.py`, `verify_convex.py`, `data/centre.json`, `certificates/` | `R⁴ = u(2)`: as described in the paper (commands below). |
| `r6/` | `R⁶ = su(2) ⊕ su(2)`: see `r6/RELEASE_README.md`. |
| `r8/` | `R⁸ = su(3)` (`m = 3`): see `r8/README.md`. |
| `r10/` | `R¹⁰ = so(5)` (`m = 4`): see `r10/README.md`. |
| `r14/` | `R¹⁴ = g₂` (`m = 6`): see `r14/README.md`. |
| `check_radial_rank2.py` | Cross-check of the radial part of the Laplacian for `su(3)`, `so(5)`, `g₂` (see below). |
| `gd/` | Exact-inverse certificates for dimensions 5, 9, 11, 12, 13, 15, 16, 17, 18, 20, 21: single-file verifier, frozen inputs and eleven overall receipts; see `gd/README.md`. |
| `berenstein/` | Strictly convex planar `D_77` Berenstein domain: single-file verifier, frozen centre and isolated receipt; see `berenstein/README.md`. |
| `diagnostics/berenstein/` | Curvature, eigenvalue-index and stationary-phase comparisons, plus the interval triangle witness for the earlier planar domain; see its README. |
| `SHA256SUMS` | SHA-256 of every other file under this directory (paths relative to it). |

File integrity, from this directory: `sha256sum -c SHA256SUMS`. The
subdirectories `r2/`, `r3/`, `r3_convex/`, `r5/`, `r6/`, `r7/`, `r8/`, `r10/`, `r14/`, `gd/`, `berenstein/`, `diagnostics/berenstein/` also carry their own
`SHA256SUMS`, to be checked from inside the subdirectory.

## Requirements

For the plane, see `r2/REQUIREMENTS.txt` (Python, python-flint, NumPy, SciPy, SymPy and mpmath).

Python 3 with **python-flint 0.9.0** and NumPy for all dimensions; SymPy for
the identity checks and `check_radial_rank2.py`; for both `R³` verifiers in addition SciPy,
`gcc` and the python-flint binary wheel from PyPI (see `r3/README.md`); for the `R⁵` and `R⁷`
verifiers in addition `gcc` and a 64-bit Linux system with x87 long double
(see `r5/README.md` and `r7/README.md`). All
runs recorded here used Python 3.10.19 on 64-bit Linux, one thread per
process, at `nice -n 19`.

## Commands and running times

| Dimension | Command (from the directory named) | Output | Time |
|---|---|---|---|
| 2 | From the paper directory: `python -O anc/r2/verify_planar_convex_v2.py --workdir <empty dir> --output receipt.json --jobs 2` | `NUMERICAL_GATES_PASS` (numerical hypotheses; analytic lemmas in the text) | recorded five-worker run 242.21 s; two-worker command is provided for lower concurrency |
| 3 convex | `r3_convex/`: `python3 -O verify_r3_convex.py --workdir <empty dir> --output receipt.json --jobs 5` | `PROVED` | about 1.8 h with 5 workers |
| 3 additional nonconvex | `r3/`: `python3 -I -O verify_r3.py --workdir <new-dir> --jobs 4 --max-seconds 17000 --output cert.json`; `python3 check_nonconvex_r3.py` | `PROVED`, `NONCONVEX_AT_POLES_VERIFIED` | about 67 min with 4 workers; < 1 s |
| 5 | `r5/`: `python3 -O verify_r5.py --workdir <empty dir> --output receipt.json --jobs 6` | `PROVED` | about 40 min with 6 workers |
| 7 | `r7/`: `python3 -O verify_r7.py --workdir <empty dir> --output receipt.json --jobs 8` | `PROVED` | 6175 s (about 103 min) with 8 workers |
| 4 | `./`: the two commands below | `PROVED`, `PROVED_CONVEX` | about 165 s |
| 6 | `r6/`: `bash reproduce_r6.sh` | `REPRODUCTION COMPLETE` | about 3 min |
| 8 | `r8/`: `python3 verify_r8.py --stage final --centre center_r8_M45_S24.json --output certificate_r8.json`; `python3 verify_convex_r8.py` | `PROVED`, `PROVED_CONVEX` | < 1 s |
| 10 | `r10/`: `python3 verify_r10.py`; `python3 verify_convex_r10.py` | `PROVED`, `PROVED_CONVEX` | < 1 s |
| 14 | `r14/`: `python3 verify_r14.py`; `python3 verify_convex_r14.py` | `PROVED`, `PROVED_CONVEX` | about 3 s |

For `R⁸`, `R¹⁰`, `R¹⁴` the final gates read frozen interval receipts; the
full recomputation of all receipts from the frozen centre and inverse is
`bash reproduce_r8.sh` (about 70 s), `bash reproduce_r10.sh` (about 105 s)
and `bash reproduce_r14.sh` (about 740 s), each on one core; each ends
with a byte-for-byte comparison of every released JSON file. The scripts
`test_fail_closed_r8.py`, `test_fail_closed_r10.py`, `test_fail_closed_r14.py`
check that the gates reject NaN or infinite values, coverage gaps, and
receipts exceeding a threshold (in scratch copies; 5 to 30 s each).

`R⁴`, from this directory:

```bash
mkdir -p logs
nice -n 19 env OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1 \
  MKL_NUM_THREADS=1 python3 verify_r4.py --stage all --bits 128 --jstar 1001 \
  --output logs/certificate_r4_128.json
python3 verify_convex.py --bits 128 \
  --main-certificate logs/certificate_r4_128.json \
  --output logs/convex_128.json
```

The files written to `logs/` are byte-identical to those in `certificates/`.

## Rank-two computations (`r8/`, `r10/`, `r14/`)

For a compact Lie algebra `k` of rank two with Weyl group `I₂(m)`, the
adjoint-invariant Schiffer problem reduces to a planar Helmholtz problem on the
Cartan plane with Cauchy data `(π, ∇π)`, `π = Im z^m` (`m = 1, 2` are the
cases `u(2)` and `su(2) ⊕ su(2)` of `R⁴` and `R⁶`). Each directory proves,
for `D = ψ(𝔻)`, the existence of an exact zero of
`H(g,c) = g + |ψ'|²(Kg + Im ψ^m / B)` near a frozen centre, and that `D` is
strictly convex, contains `0` and is not a disc:

| | `k` | `m` | `(M, S, N)` | radius `r` | `Y <` | `Z <` | `1 − U/L >` | first shape coefficient |
|---|---|---:|---|---:|---:|---:|---:|---|
| `R⁸` | `su(3)` | 3 | `(45, 24, 200)` | `1/30000` | `1.51945·10⁻⁵` | `0.418572` | `0.831531` | `|c₇| > 0.0774840` |
| `R¹⁰` | `so(5)` | 4 | `(52, 36, 259)` | `10⁻⁷` | `9.59187·10⁻⁹` | `0.552897` | `0.973053` | `|c₉| > 0.0138324` |
| `R¹⁴` | `g₂` | 6 | `(114, 60, 610)` | `1/6000` | `4.59220·10⁻⁵` | `0.604948` | `0.894067` | `|c₁₃| > 0.0463086` |

`check_radial_rank2.py` checks the radial-part formula
`(Δ_k u)|_t = π⁻¹ Δ_t(π u|_t)` used in the reduction: exactly in explicit
matrix coordinates of `su(3)` (six coordinate identities, harmonicity of `π`,
the drift on the two basic invariants), and numerically at 100 regular points
for the root systems `B₂` and `G₂`. It is a consistency check; the formula is
proved in the paper. Expected output:

```text
SU3_MATRIX_EXACT_PASS 6 coordinate identities; pi harmonic; drift on p2,p3
I2(4)_ROOT_NUMERIC_PASS samples=100 max_relative=2.190e-15
I2(6)_ROOT_NUMERIC_PASS samples=100 max_relative=1.597e-14
```

### Numerical implementation notes

1. **Exact `κ`.** `verify_r10.py` and `verify_r14.py` evaluated the norm bound
   `κ = 1/((m+2)(m+4))` of `K` as a binary64 float. For `m = 4`, the float
   `1/48` lies about `1.2·10⁻¹⁸` below `1/48`, so the enclosures of `C₂` and
   `C₃` in `R¹⁰` were not strictly rigorous (for `m = 6` the float `1/80`
   rounds up). Both verifiers now use the Arb enclosure `arb(1)/((m+2)(m+4))`.
   The enclosures move in the 16th or 17th significant digit (`R¹⁰`:
   `C₂ = 395.40417671385730…`, `C₃ = 0.071132109967883297…`) and all rational
   thresholds hold as before.
2. **NaN-safe maxima.** The Arb check of `Kg° = (1−r²)²Q` (`check_q` in
   `far_shape_r8.py`, `far_shape_rank2.py`) and the maxima in
   `check_identities_r8.py`, `check_identities_rank2.py` used Python's
   `max()` on Arb balls, which silently skips a NaN that is not the first
   element. They now use `max_upper`, which takes upper endpoints and rejects
   NaN and infinite balls. The index of the largest column recorded in the
   receipts (`arg`, `near_arg`) is now computed by `argmax_upper`
   (`verify_r8.py`, `rank2_cap_core.py`), which is NaN-rejecting as well.
3. **No `assert`.** The `assert` statements in `check_identities_r8.py`,
   `check_identities_rank2.py`, `far_shape_r8.py`, `g_tail_r8.py` and
   `check_radial_rank2.py` were replaced by explicit checks that also run
   under `python -O`.

Comments in the frozen sources carry internal development labels; they have
no meaning for the proofs. References in those comments to working proof
notes are superseded by the corresponding sections of the paper.

## Exact inverse in general dimension (`gd/`)

Use `gd/REQUIREMENTS.txt` and the complete command and receipt comparison
in `gd/README.md`. `--dimension all` is sequential. The final line must be
the complete `PROVED dimensions=...` line, with exit zero and `PROVED` in
both freshly generated receipts. The recorded per-dimension chain and
complete-process times of the eleven final isolated runs are listed in
`gd/README.md`. This directory retains the compressed exact centres and
overall receipts; the single-file verifier regenerates all intermediate
artifacts. The mathematical enclosures are tabulated in the paper.

## Convex planar Berenstein domain (`berenstein/`)

See `berenstein/README.md` and `berenstein/REQUIREMENTS.txt`. From that
directory, with dependencies visible to isolated Python, run
`python -I -O verify_berenstein_planar_convex_v3.py --workdir replay --jobs 4`
with the one-thread environment and `nice 19` specified in its README.
The work directory must not exist. The recorded isolated run took 173.042
seconds; its status is `NUMERICAL_GATES_PASS`, with `full_proof=false`.
The verifier certifies the numerical hypotheses; the analytic lemmas are
proved in the paper. The reader package contains the verifier, exact centre,
isolated receipt, dependencies, instructions and checksums. Numerical
comparisons with earlier work are in `diagnostics/berenstein/`.

Check both new manifests from the ancillary root with
`(cd gd && sha256sum -c SHA256SUMS)` and
`(cd berenstein && sha256sum -c SHA256SUMS)`.


==> anc/SHA256SUMS <==
94c47c1804a9ee2664e38235e288e306013acb5dd2f3729118168e87f6aa3eb7  README.md
4d1f1c4ad81bf11ba8a8b69fd32bafc69eb62a5d88fd453e7f672ac593155bed  berenstein/README.md
29a826c4a5b21253165e9e41d2c53024e8c728777dd3809088a913eddfdc156b  berenstein/REQUIREMENTS.txt
881a354eacddff2448079178ed13916c174e4af08a2c384da1f16a11a2320cc7  berenstein/SHA256SUMS
0ae03a1d27787ed606ea8bcc10f90d3b855b071a84fb7a51aac09da6204b7424  berenstein/VERIFICATION_RECEIPT.json
272abaf4b002d8b63cf68344616ca501eb1a3c1f2636b27280af4960713c4472  berenstein/centre_frozen.json
375ea2e68225d3419309d5359c7d5d2a589c07bb0985e71f2cd0ac9bc3fc95fb  berenstein/verify_berenstein_planar_convex_v3.py
59bba629550c19cedaa406f0c05fa8951ec40fbb2a954665b187367184a648bb  certificates/certificate_r4_128.json
068f73865cbb191d5574ef5abbbbf87774d49817af2f07f5daf3b6b1e1c20f73  certificates/certificate_r4_192.json
f14415b400133c47579baf08e8fda4e479826d55bc4c4d57a4dad134124f672e  certificates/convex_128.json
073794c76c79e6f7ae74c68f23af43636ab91a6990bde0ed5e59ba21475bb09f  certificates/convex_192.json
c9329f7b4d95d91cbcdadb0b079645c7c9fcc13965366ca98d5d25438b666bdc  check_radial_rank2.py
ad87d8832320b1a94e1aadb04dfe4a523b9edf94941cbb00e219317b1bdb8fc0  data/centre.json
6d060700d9093e3b8445a962bd68a39ce8316569518c3402510d963460086c90  diagnostics/berenstein/README.md
d62c23cdb8718e4e35415c1e8903156eacbf2e05bf2781534f9b04fa4cdd948f  diagnostics/berenstein/SHA256SUMS
c1a42a3554a3a2e8d635692ff46542a81a290db03434558efc32baf642f15b12  diagnostics/berenstein/csb_convex.py
77f0b8e042c21c1c4ecc6b424dc789ee5715662e7c6e9d43cf9f558eaa204899  diagnostics/berenstein/csb_nonconvex.json
dbc55afdfa580a495fd1c91014a69d5482d628ef5a542dc21c75363104002e6d  diagnostics/berenstein/csb_nonconvex.py
185ce142360111ece53032f726e05879ef98c0695f34f7421676b397ef93c1bf  diagnostics/berenstein/defect.py
0fd079418d55a273193973b94741d9e060c150f050a24e08b71ab39675240576  diagnostics/berenstein/geom.py
34c4016cc1828e5f53208d14ff3750d008e9ab2fb3a4e2632f3ec96b9eb1a4d9  diagnostics/berenstein/index_count.py
6d1b09f230311f968fc3bc0eae262b26b924c6d79583aa13da2cd5e94ee8d272  diagnostics/berenstein/remainder.py
808d084e41938c3502f8276c118414e90a63c74afe97b8c3c50bbfed7bbec417  diagnostics/berenstein/remainder_160.log
a4a47abf9cbcc925d5716907c85eed8b43f47bff5e9ee10dced7db7fe25dbef0  diagnostics/berenstein/remainder_32_highmu.json
14bcf15609de5a427b21d03e7c3f709ca5826c742c639c97589f41fe19abcae3  diagnostics/berenstein/remainder_scan.json
25d8b1db0978849039a1eeb60ebfe06be3f049a94b5ea50c543e43f9172f4ad3  diagnostics/berenstein/remainder_scan.py
08dae1d95d7767302c7624f4bf99061bf32ad4cf821001b65142952c3b6f7702  diagnostics/berenstein/supportfn.py
f66ae46d189a4768be001851e3a6ae44937a2c6990ca8f08eda97df3d4b087cb  diagnostics/berenstein/table.py
d0640db8cb52726d9aec2e69b6f1515739bd93b4db89de6e842cef7c5806e679  diagnostics/berenstein/table_output.txt
69804580102a5263df08a0a3011464a110f327467ebcff4c4ede258d9fb70623  gd/README.md
38988dd1d3f01170f60dea523ed7e77e6f7c6814613b0467e57e66fe72254b7e  gd/REQUIREMENTS.txt
62c04208bf6263641cf05a8869843b1e767db5ef38049401619e868b39e2b24b  gd/SHA256SUMS
1105111428dc1f25ea789ad785e42d29d46a481e542d2f9ea2494879338e9fea  gd/frozen_centers/n11.json.gz
8304e7f746717b93eb7b55133747c7794d233b513e267a73a5e21e31522ec688  gd/frozen_centers/n12.json.gz
8858cb54532e277baaa6e4abec733d1dd68a801bafbbbf66d19745cdfd0956d3  gd/frozen_centers/n13.json.gz
37bde26d81cfa64e8e45b26d00dd0ddc5a1b5d0dcf942f664926d0622baa32ca  gd/frozen_centers/n15.json.gz
d72451c60d486f4d63fed6af5937f306bf07f000862d41b495970f9e999b4b24  gd/frozen_centers/n16.json.gz
c475c1a58d3c51466b8ce00ec8d28627f1a231afedbeb026f3ed812ce96115f7  gd/frozen_centers/n17.json.gz
4b0209129f7c590f93e36d5342f444fd1731148298d25aec51ceaceb1ed6b611  gd/frozen_centers/n18.json.gz
4446c421701cf6ca8089cab63c703660ce98ffa2b36d880d7424fa614e6920f8  gd/frozen_centers/n20.json.gz
8d83ef917539e3dcb5bef1776170cb1e64046df6319637ce33e211a8f441353d  gd/frozen_centers/n21.json.gz
81b5ab13f2dce79e66f7449589f96fea7933a4572655032b06a07fe634fb4207  gd/frozen_centers/n5.json.gz
b89ba67ccad819295a163a5bd69dfb3f6c3010c5b4d994d11fca2bb0b06c3a69  gd/frozen_centers/n9.json.gz
c19791b8770b5837ceeb732d078b5660ac12e5675d9d6e98ddf2c80ca14befd9  gd/receipts/n11/VERIFICATION_RECEIPT.json
d95ce1e1787385c45215f8bd5feb1621a3816003b310cf0226cf90075e8edeb9  gd/receipts/n12/VERIFICATION_RECEIPT.json
373c29de47db2d7fbc8048b1d6d2aac98e2c865014cabaa4d2c3713ffa7a7d82  gd/receipts/n13/VERIFICATION_RECEIPT.json
56ae777e552f51281a460a51fcd7ec0bc4d7989466f399ea7e70bb0bddc1c489  gd/receipts/n15/VERIFICATION_RECEIPT.json
014f9dc6165a3ad80fec58c79499a102ae7da43796423b07eb22a6a4edb63da8  gd/receipts/n16/VERIFICATION_RECEIPT.json
dd48eaec92ce4e4d32854837f6ec8c972aed25429df53436051be380e76e3de1  gd/receipts/n17/VERIFICATION_RECEIPT.json
bd347cf7cea5f882437ebaac78bf2f678f5905ce0b25c0c4ba81dfef7a6fddd3  gd/receipts/n18/VERIFICATION_RECEIPT.json
506ac7f7bd6e8fac1010ef209566d9982e62718e41ae2f587949200e91361666  gd/receipts/n20/VERIFICATION_RECEIPT.json
f1b5ff192d946660af5b8c4ec756c1fd00ffb9f71ab86068ff3f6fe4dd15ef1c  gd/receipts/n21/VERIFICATION_RECEIPT.json
e63d92d9de19853efc4ec9b6c5806a4ae471efd3d1f6975da0bff3423de840af  gd/receipts/n5/VERIFICATION_RECEIPT.json
df7c6d54fcb89036846f8c63175b3256ebb67ef489c5b8e2870e56df3b11d928  gd/receipts/n9/VERIFICATION_RECEIPT.json
b33fd6c7e9d72a283c9f752ec55b8e1d4dec48b132872759ac4a32553d1e3940  gd/verify_axisym_exact_v2.py
72ced6d57e7dcae0a5659c1c218b07cc87b12e7b7a158475214fa0969cfd8ef3  r10/README.md
aec9a2b80639a22d0f4d0790e7f52a7d98a2d8112beb3441842c9ec1916746d1  r10/SHA256SUMS
2f784f76cfc958258518e2a0342b23188c870140d94689444e9425bc6fcf8517  r10/center_r10_M52_S36.json
7e084736a9fd834ae58b26031999262d5f12706357291e8dc31a925c14ca2375  r10/certificate_r10.json
9d07d266966d23ddb61fbd99bd1a8b650be669b64dc39674170afc1dd303a3e0  r10/check_identities_rank2.py
4add62d9157ce863b50a8bda628a33d638921be82111b46235f91f76b19dc6a4  r10/convex_r10.json
530210130465195974bda63b4c912966b6a4ca9b385abca465c8cdf6287738c8  r10/far_shape_bound_r10.json
f5e826a161d2096635466d1d888ade615a53ac5815a150d3cd577727c5dfd7d7  r10/far_shape_rank2.py
f6802159ddbacc256e524589ed14bd8ffb24aae3aa39dc220adf3ae0d0f1f731  r10/finite_bound_r10.json
1429ed36c883aeee5c3b7f20ac4a7c14c029b3ed1d9f86eb4033f0e42a817fe9  r10/finite_rank2.py
d759d31ece3c466207f5e525c386cb1078277272ae067be8578ad6eb88f8c0f1  r10/g_far_bound_r10.json
523b67c7284673a198cf624fb0695f4b003b8cdc48d90de6926380580986ac9b  r10/g_near_r10_000_020.json
0d1925bd64c7a387fa3d1a4d77146cd93a92f4453cbb56304bd56de0af33b315  r10/g_near_r10_020_040.json
88c0504988ecfc2a4eebed56f6abb5e7986b2fac5f00a91e0fd5b39853c8a5fe  r10/g_near_r10_040_060.json
48e08b44d8647c2531705f91cf31592cdae2fdbbc2a5ab37702321534c22bfe2  r10/g_near_r10_060_080.json
5a9454af642f181932515e059a5f7cc387b94a721b53823a4781de580f02343b  r10/g_near_r10_080_100.json
60b55c392149f0a9d5a11e3463c7ce7fad9a3192c27217e54fbee2843ef8e86a  r10/g_near_r10_100_120.json
d9c15fce5b689b3dcc6d576770f96a05db4687182b552e1182fab934ffcdc282  r10/g_near_r10_120_140.json
061ecbaae7c5868dfcc806940eb67ef2dfe5e8aac9b38b0562d695254e7eb828  r10/g_near_r10_140_160.json
85aa7dd0b18fd273e826b6271ee789f63a26081e8549d1764d367ef0f6065b3c  r10/g_near_r10_160_180.json
42ec6063a2559337aa7f290882e2833209eff5c4702e2efe86e994d60d9908e8  r10/g_near_r10_180_200.json
13c14520f9e83c6b47ff7e894f6535ed91cac3713c0aad31c982aa02609ae24c  r10/g_near_r10_200_220.json
4ec2d9c00ef569ca55b898e9e5cc012d724c6010998c8333b151c9489f861bb5  r10/g_near_r10_220_240.json
6f2fc84299e7f50e5626d9eb4e34f498b07e250f4ef9c87e3cb8ac35ec123550  r10/g_near_r10_240_260.json
0ae39599c70bb5356160b08dbab07b510a1ea25574c51a854d940f5a01b6c27e  r10/g_near_r10_260_280.json
7f9d028986cad9332c159095dde52ba157b545664e26cbd71a356d7577f1a4f7  r10/g_near_r10_280_300.json
bcbcc07f9ebb2a2dc1e2934e7704c6af6bb5f4213c53fd7132da0801cef0c610  r10/g_near_r10_300_320.json
229ed0183c42e5f9fe78242ac6cf69b8b2c0fb2dcb80fef366c03fcb96a8b2b5  r10/g_near_r10_320_340.json
6fd2b064b5450d797801389d412373b3e19be0dfd60ee88adcadb40366cb036e  r10/g_near_r10_340_358.json
81ccdc92f746178f127ec529369655bad7a18d3c15fec4b652fc1ff75d058196  r10/g_tail_rank2.py
1c4d2f5c5ba040c7853f021e36adb15f374405388b93cfc28c4818667c8f3571  r10/identities_r10.json
3bb195bc553ba748604010a38d87a21e7057622bca93c483d2c6f9a421165f92  r10/inverse_r10_M52_S36.npy
57cd137b88ba2b9f2f7a899b4930e32c000c6a887a09728dd523a3a31f27e0af  r10/rank2_cap_core.py
c38a6c81ccbc7a0129c323ac7c62077bf77519f7ee6b39f1aec51f0d0d9ff053  r10/reproduce_r10.sh
7b2575936a0dd23ecae13b1d4946e4388120dccefcab0de927e463a09ba0a86e  r10/shape_near_r10_057_169.json
13dc0f07fbecd1abeeca8d7c5d6c6dd4a3d4831883ff633f23c15dedd2618c31  r10/shape_near_r10_177_217.json
0a799aca6a5dab6b004b8d376badd3ed3c8236268664084aad555efc4159a76a  r10/shape_near_r10_225_265.json
09a57cf038d313e776efa42ffd36cbab3430a776e229c592b4e26570b9a0cdd7  r10/shape_near_r10_273_297.json
e38f103b4998c0cc788b2e53c369f43b95deebd8b675685202a676d1e1cec9a4  r10/shape_tail_rank2.py
7b1382579ec592d04cd3b6b563c07e5809b6705602e08fdf0aaa15d0d06abf2e  r10/tail_inverse_bound_r10.json
9e589080aba948ab6ff491d94fb44e1ad00fd5e2834e8d642ddbf07f5f9348e7  r10/tail_inverse_rank2.py
04e075027e501c63eec814dc1f42a484f57cba54d9a3ac358587eea658e0d4f7  r10/test_fail_closed_r10.py
2eae058d63b6d8f65632c1b3d3d3b68de72cd4d0f99f8603db8a228ae5401dcd  r10/verify_convex_r10.py
85a1d94f956d74b9f04589a08a982e0e75989963948026ad1ec9238b3859ff20  r10/verify_r10.py
5cd6493c434c37cbf5288c4223b4c7e9429c5879da3d4f6bf51a5dbdaba65769  r14/README.md
f2489d30920df63f02983f260c99c0e7d9b3c4e86fe7db2feaa1afe0893b0589  r14/SHA256SUMS
ed466777ee04317fccfc3c3acc335c3cff3ab0f6eeea135e733f68cf32f95e8d  r14/aggregate_finite_r14.py
ec882e845c8f44ea5ed5cc95cddfa5ae2580922899c3256df41c67e5c88ddad9  r14/center_r14_M114_S60.json
f565538e828fc581b18a7387e668bc51e769f1dbaf2542c07e04710c0db7f27a  r14/certificate_r14.json
9d07d266966d23ddb61fbd99bd1a8b650be669b64dc39674170afc1dd303a3e0  r14/check_identities_rank2.py
98f411e420062904ed9d05c59f2eeab8a1ea00948ef17da0d0ce0824d77aebe9  r14/conformal_r14_D12_M114_S60_scaled.npz
7db2249ccab5ca6f58f60562655f7616a5479aad2e766bb33a7109b5a3189a2e  r14/convex_r14.json
3d4da4a7a6144b9bc2b44815bce03ceec4dc8ed69b112ae51d10b54c3843f69a  r14/disc_rank2.py
f5e826a161d2096635466d1d888ade615a53ac5815a150d3cd577727c5dfd7d7  r14/far_shape_rank2.py
a80e4562a0a0100904ea1dae6ba2e282d9cdeee09e05e4bf9e185856d816033a  r14/far_shape_split_r14.py
fc42e124cfd841bae7c524d44e652b507f58f25424fcd8f11d138872e5482c15  r14/far_shape_split_r14_j241.json
ed8a0299aa7d300b18d5c1eb3cd46513164ad6c94055414ca6549c0921e0c12f  r14/finite_batch_rank2.py
d2a75a3c04aa07505450878d445e587e95ff8b477b9412bb9930ad4e5bc523ac  r14/finite_bound_r14_M114_S60.json
4a9f89b5981cd0e4d6cc848a094ea6e7d32363eedcaa84f46caf850a84b99bad  r14/finite_r14_000_020.json
d6fc88a3f57f10054c50f070d946322eb7c2fb23cebae465783880a06997e5ac  r14/finite_r14_020_060.json
606e7f43803ae6d4b0c3e6a077dbab0db87e9ea2ecaa6ab42488e5aab6c5b09a  r14/finite_r14_060_100.json
bc1517ae0cf791be9ddf4890bd6e6cf77f4b4df99bb8c84e045cd359e7cb7647  r14/finite_r14_100_140.json
05ff2bb977b78f7a94ef70cee4a62c78b6914806bd29077d6162c3f987a54a13  r14/finite_r14_140_180.json
c9bbcbef830debdc0f98662f222face25b414813019eb32f08574f08ab0376b1  r14/finite_r14_180_220.json
e3e4676aa91e22c46a8eb25c4c4c6b0f559d74cde8cb627feb8055d99c05696a  r14/finite_r14_220_260.json
d799e3906c19aeac7f1b97c0e3fef8e03058dc13ad5cb46c9dbf58cbcc491922  r14/finite_r14_260_300.json
d74ab68879aeb2cf0fd90832e091209f9dd64411c85fdfd88604799f76508606  r14/finite_r14_300_340.json
2b698183c2afe55906cb621ec878009c43856fc57e8661563807e69db0a6745e  r14/finite_r14_340_380.json
c8eb751b8567abb1a4cd8022478cd28b2581957ebea517b92fdeb3cf0f8485c7  r14/finite_r14_380_420.json
5373f60188ad3a73d84d429e651c07abbb19838a58a72db48169630aefa1e545  r14/finite_r14_420_460.json
566ab1e71392ff8dbf72a2cc27594ee32939ff842f0ceac7b42832c5c65df0c6  r14/finite_r14_460_500.json
ed8d80f4f4eab67a5d37a93c645a66dd9fcccf28bd3e458f99cf75b18738c12f  r14/finite_r14_500_540.json
dfbf2b374eb42a66daedf23abb002da1705eb4391d017d7879c96f0757317c4d  r14/finite_r14_540_580.json
11fc21a22e71a6c130321310b671d658ef199de1aa4df3affe60154bbca68a1b  r14/finite_r14_580_600.json
192e37dd6dcaec68bf617e595a50f4ad99198da3e0bd06be31b860f98c74fc1b  r14/finite_r14_600_601.json
7ab43f50d4be2fe0b6ad352a366c4bfa6cee87f5aa432ec31b111f4f7b457767  r14/finite_r14_601_602.json
e40de414aba38f52ae3653d122c9131f196f73608d6df7503a258fd1d45ceb0d  r14/finite_r14_602_603.json
fcb68276ce223a6fea6b209975b1c293adb5dbd8e3f3cd5f7193de280690c871  r14/finite_r14_603_604.json
1ee6ec00db3b2f2652e6c2d9489e1e4fdab4face7a80105282f0d68601aa60db  r14/finite_r14_604_605.json
d2c4a1c23495354672141f0ccfd81d5c0db018a178b911fcf7d5022f661d7722  r14/finite_r14_605_606.json
13b758f0c4b7ac493d2b48de155f9f44be39b5da2a088b16f2a8feee2c714a25  r14/finite_r14_606_607.json
7d2dee438e1f86ee5995348612597999f79bcec713db2dbb99c52f813d5ea23c  r14/finite_r14_607_608.json
704622104b00bd3a29f5c16418babe4c902787d3e86836d944fdd994348fb7f0  r14/finite_r14_608_609.json
606ed0d4f5e2d1312aa9f7d00da335bda4d13f98aaf313da26fd20cbda43507d  r14/finite_r14_609_610.json
1429ed36c883aeee5c3b7f20ac4a7c14c029b3ed1d9f86eb4033f0e42a817fe9  r14/finite_rank2.py
35b8038845d3d53728a5b75bbcbcbc4773224a9137741b07cd79835b88f34e60  r14/g_far_bound_r14_M114_S60.json
ac76c64f199ec531907cd7c484750496a8bccc523784916081420a33ed82c58a  r14/g_near_r14_0000_0020.json
5c3646e0bdec736e9db0270136c557e753a15e1662262048e907285456d964b1  r14/g_near_r14_0020_0120.json
bf540e7a46d6609db66edd2604b16262c61444ccca0f843110cb5c73b80713f2  r14/g_near_r14_0120_0220.json
589a544cbe6dced8f5f687ed212fd3218555759739fc0811f0d11ea5136b4e6d  r14/g_near_r14_0220_0320.json
8c7b5070e82ba453684be95e0009f1ddd8a6f4e0c261620fe371c56cd38a478a  r14/g_near_r14_0320_0420.json
f4dd043ebc49f6e5a6c301bc1b4fff151bdeb6649aab57acc654b8dc11746d73  r14/g_near_r14_0420_0520.json
a2a1d2ce38c15a2776ecdd74737ad1e0bc7e3e4082d8b306bf4e9d91f59b9aec  r14/g_near_r14_0520_0620.json
ef579e06c470ccf97fcd518e0362c133fb43d0ea52cbf179c0ee1b8d889ad51b  r14/g_near_r14_0620_0720.json
24716d42a162129b26e25ef0adfff6243d1aab557499ebb44c47563716b5010c  r14/g_near_r14_0720_0820.json
7d64dacb6e8a9992f2c9fb5272bde44d1000b673e479da9aecc23dc6a74ab004  r14/g_near_r14_0820_0920.json
3f1a0727111139db3befeb9b716f99db65c6decad147bfcbc771603e037f8c81  r14/g_near_r14_0920_1020.json
179745ea9bf813b002f0c08d313e985850c34c7608cbf0f17b23e0884a74486e  r14/g_near_r14_1020_1120.json
31641e1a07884164f81f69cbe0e8743838f139533a81771d02551fe04d627384  r14/g_near_r14_1120_1215.json
81ccdc92f746178f127ec529369655bad7a18d3c15fec4b652fc1ff75d058196  r14/g_tail_rank2.py
2c9bc031a940984f281f72bcf0431d315472ff7b8ddafea11244bd86ef08260a  r14/identities_r14_M114_S60.json
a011b74d410c4edfb9e3acc348cab44a9f781afc050d8d33c3ba01998d4bfdee  r14/inverse_r14_M114_S60.npy
fc316323b30d64c285a624cf607588ef7c60c7da98db8c5d4d38979a3a227a5c  r14/make_inverse_rank2.py
57cd137b88ba2b9f2f7a899b4930e32c000c6a887a09728dd523a3a31f27e0af  r14/rank2_cap_core.py
0376621bf91c1dbc92e26f8258a4e207719482a0e84eb061e125ab488da5c5ee  r14/reproduce_r14.sh
6035a374479c109bc1dac3762a7dff3a8bbe4522e688ec6d9962a76617e1572f  r14/shape_near_r14_121_121.json
2b056e21569cf15a1aeff4b23fa68732c74ca3ca77d168b4269cae78082abac5  r14/shape_near_r14_133_145.json
446c7c3ae0ac6aa576e0a1475f701bc365271d72948ee0c57babf9895bf4e297  r14/shape_near_r14_157_169.json
4ec427514c93cca332475827f74a2ea5838f29582fd8d9f8741bc84187a56e20  r14/shape_near_r14_181_181.json
07290c7e7e83385d0c0dab7582bbfe72e8bb2e5ed37ea3228019bd6dfe0879c4  r14/shape_near_r14_193_193.json
8f66608da464435acf029c938b0e165f03db4eb4b9aba3ee49a43bdfc389e579  r14/shape_near_r14_205_205.json
3e6b384890324c228df5ff9dc453a0c2b2d7a8e80a5deebc85d75748d7809298  r14/shape_near_r14_217_217.json
0077b9f5173dcc62a7f6224adba9fa697a40d49ff4efaa83ab99c8da3ad45e70  r14/shape_near_r14_229_229.json
e38f103b4998c0cc788b2e53c369f43b95deebd8b675685202a676d1e1cec9a4  r14/shape_tail_rank2.py
3dda3be54f041b8dbe5be02bca2ff1d5ea4bf1fc267ee24aef6817fe9bf95346  r14/tail_inverse_bound_r14_M114_S60.json
9e589080aba948ab6ff491d94fb44e1ad00fd5e2834e8d642ddbf07f5f9348e7  r14/tail_inverse_rank2.py
04e075027e501c63eec814dc1f42a484f57cba54d9a3ac358587eea658e0d4f7  r14/test_fail_closed_r14.py
824b3d2f719b8a7aab3f314210ff54184a6e69af894384e1de811760ce1c6c81  r14/verify_convex_r14.py
15152fa2368ceb9ade5d96fa9f695c598e43c803e140af07393e34bb6b3603d2  r14/verify_r14.py
0c13ee9f60723ce441cddccbf9b248f223dedcbd272594c1ca5f5add1360401a  r2/BUILD_MANIFEST.json
acd1ef7052b77163b653095ce342627f2cf53fe70da9a8b89c896bd283101695  r2/README.md
e73b3e7590ebf9a7b01851ec5d6e00844041ca9105fd57241c0e71dd7d6aaea4  r2/REQUIREMENTS.txt
81327f0a4066d5e5eb41bbdc809bcb24b220b0fd1dd3897d1faf237eb651113c  r2/ROBUSTNESS_CHECK.json
a03fe6e0ae3bc9204fead1860f8b70386ddf1c05a62a33923a447ec0ad883e5c  r2/SHA256SUMS
d22a1b57d8693cf5af835252f26bfe7b75831bb20a2fa681c73d2a30c82d9be1  r2/VERIFICATION_RECEIPT.json
6cddceac9a7f9bb0aa9d409e839935436239f1eea46d7825ad5d4df703c5e665  r2/analytic_cap.py
2d8260168cc473459dba68b63da4e29e42f16e48729c8e497120a4ecbe84b933  r2/boundary_interval.py
9f15bf3eb07896211038bc5b61d57689235b4cc9e352e0343dcfc0c993604f44  r2/boundary_newton.py
e60a049e53864f9a0e94ba1080a66f61edbc13085d779635d9dbc047b7518223  r2/build_standalone.py
694df4c822eb099a9f4909603a4fd5de729399f9f4e29cc4094c11e689e75ed2  r2/center_j40_frozen.json
c650252874f535302ca2289f5e661b198a1e2d88be021043b0de540e265b150c  r2/coverage_checks.py
541342d22441862ce84e728798cd5429957fee0bb457963ad801c38490758f4b  r2/diagnostics/dswz.py
45a00ee88d4ba490f4bf6db7a0646b8ae0d29c2c0e6f4f3dd9961f5a48e23c04  r2/diagnostics/geometry.py
eef18c3e6e2eda6ed789049a4171ea4f3966fb1c7aeb817568da238283bd2bb2  r2/exact_constants.py
7935d55b9127c149bee6dce0cf1d6afdab791a3e163d97c0b8a87c56bcff86a7  r2/final_gates.py
e2497c940d3eea60267116db3415e80f4f496484eaf752d209d2ec423b974983  r2/identity_checks.py
f4664b433580f9f95aa02cb023c5db313f58e88c785ed87739bb12735adb9be7  r2/negative_controls.py
7d69e98d18214480fb25bae2aae3e9baefcca4039f41b981e35b2a3d5c031673  r2/reference.json
fb0a020a7b82b95f53a360759169071ea4da601d477423cb93632b790e02a934  r2/scalar_second_iv.py
7c9f825d59b2c8cd05c214a0aa4fe1eabf32af9421516dceaf377138c7e78b3f  r2/spectral_interval.py
4c6bab072705bda0ea18459c347b4e7d998a50880b21341b771654783b5a5192  r2/standalone_driver.py
ed4f65a5d5a31ee86bfe6c8c742ea86ba76f4cdb888b3c8fb70b53b8334e7226  r2/verify_planar_convex_v2.py
33b3440df69f6eb17cdf730ee910f5e7a09c5d2d3f2682560a6123e7b6cf8adb  r3/README.md
53b0df65b10e6f1411877e919493737dca3df71f783a4a979cadf52dabed19b8  r3/SHA256SUMS
1594f0eccabafb360821cb9e7bdbda55ad860040e537863837d6bb9c56e466c7  r3/certificate_r3.json
bb9228c66e214f60fc2983a156773eec0f9ee5d0a7b0b8b0f5ca44d1871ac4b2  r3/certificate_r3_replay2.json
1acf75acbec2d755f0f10d48c609cd24984da2027b53c4c7283320f9722a0993  r3/check_nonconvex_r3.py
c2802ee1202ac2dd899f01c4e5794f1a7e5f78872f53becd1728f23e19180cdb  r3/verify_r3.py
e61c725a65a16fa29b89c51028381e4fb318b0a89d6d4212314e350002806a11  r3_convex/README.md
3688ca604b82302e6334efb3c3f73878160ab0a01b34e98ec3cc1dc14a0e019d  r3_convex/SCALE3_OBSTRUCTION.json
89cf753ece3f1f89f4fca3796c25d57cb223c7c3382f80d8d07b5fd1c520d769  r3_convex/SHA256SUMS
e024dbb1f7fa29fde8fa782f6612aa15cc70bb9ce884b4758cf2f4e66ee50317  r3_convex/VERIFICATION_RECEIPT.json
bbcdcd117716f365d891b54aff5f26cf527a3323e7e6a9a7e373ef3db9f449fa  r3_convex/VERIFICATION_RECEIPT_replay2.json
547dd683610fbe00753ee1af34ed19f6ff5d1bde76b5b7dacdba2031131bcb3b  r3_convex/candidate.json
bd6181ca2fe760d0eb90f849da31b30031315dee5cabe3345944a07b0d4d34be  r3_convex/certificate_r3_convex.json
6e9a459d57777a359a535f09c7d6b9bd76aead2b7dd7ff6fb6c433b54a8f9fc7  r3_convex/geometry_projected_radius.json
372815efbd8e8ed337d0d577ebc9aec3f1212c5ea6ef26acaf206686f9a418d2  r3_convex/verify_r3_convex.py
4fc95441197fa6edbb83546fcd945d07c499d7ca3f5132a40def8ca209d5a105  r5/README.md
8ea26d7fa015c9ad82fad807c8fe6d606d0c1f5abc347bdcd129eccff028751b  r5/SHA256SUMS
5651d9ee6922946b20d0cd9c283a5b33e3cb73fc6810a526acb45c5d36493c13  r5/VERIFICATION_RECEIPT.json
9517bfcbef9e03f981c8a060d7f66017a9ab15a3979f87cabeb1eb5ab88c0095  r5/VERIFICATION_RECEIPT_replay2.json
9ebeda4b4621cdecc13c170dda559406f375ee9f486a56e830bab9dd3280511c  r5/params.json
b49dc914721b4f62d5e6ddda2b9ee81a872ed0f77d7a0a42b228dc2a5b040851  r5/verify_r5.py
f5f2b6bd94b600ff8c52c9f811de2a47335cd8662717eab8e95f6fcfe9ff54b4  r6/RELEASE_README.md
4a1d2593f5c9611685323f9ce85c07d9e55ea269818d4bd8f28326908db92bd2  r6/SHA256SUMS
83018f0975e0cd61f4168e2de8bb1946032265869b5bfa168773c5920198aaba  r6/center_r6.json
e481cb505c3d35219540f49153e828a9d94d3ebfb97ce2f657e055cba1daf66d  r6/certificate_r6.json
23ff08666c23be4002b1011e4c07657eede0616660fae099a4d6ebad0ccb3d6c  r6/check_identities_r6.py
a7d42cd53f9a840096accf2bffab22cc0c8bd4a7ddde7fb42b0640d1299927f6  r6/convex_r6.json
6cf4938b1aaad6a1f40f7acc11ae3e602b615b6a9d469cb319deff6595153478  r6/far_shape_bound_r6.json
99f1da9274008d3122bb5e7fffbdf949465f9d530639935c548674a005fe2804  r6/far_shape_r6.py
138e166004e655a3e76f3ceea5e6d48fc99549734d6de28f573246176044c97c  r6/finite_batches_r6.json
dec54274aa7b52940ef6cf9253102b5d12393629b2bd40434e2b21a526dc060c  r6/finite_interval_r6.py
8af49da5adc3aa3801c898949ea4ab8ff55c7ffa0ce94b51cd601b4ba300e474  r6/g_far_bound_r6.json
194efaeb46b2762d86532cc9b91d6c6b652eef1ead0a879ceb082ed3cdd98375  r6/g_tail_batches_r6.json
6799e59083a354db0178e06dcbbc03f468f8f1edfdc12978fb85a3e2a0dca211  r6/g_tail_interval_r6.py
26540b55e9b07ce340ca6ebfc037e7ba8fb0497c49a82760c5460b18830169ca  r6/identities_r6.json
8bb1b34aa882e1dbbe6943cba4726ba4eb18aefa4150cb734665a85b9f1026a9  r6/inverse_r6_M58_S30.npy
c5fb06ca32d2058ae3862cbdc75e5b313185aae8559ad86d3315e2f514ebfd03  r6/reproduce_r6.sh
b111bf5b26279810d582125f0d04fa07f07614d3e0bb60cf0119049319db556a  r6/residual_bound_r6.json
7331746c80180533ce527565064aa39749ceca22172ae407f5f9d6a3531ce8ef  r6/shape_tail_batches_r6.json
05566777c507e8c37ecc5e3fd20cbfda2010cb1b8a1d8825bede55a77ecbbb3c  r6/shape_tail_interval_r6.py
393643e94df5e6d32189911ae61c10664e3658e6fff06d961931ef7d07f0433a  r6/tail_inverse_bound_r6.json
ea14f859d44a9f643263b73b10a4f95548c7b603cf6e7e3c3b6e109164c183ab  r6/tail_inverse_r6.py
cf9f229636ddccbd9744a62098de0804791d396e1f585e11c7976a1f41478112  r6/test_fail_closed_r6.py
be964ff20884b78025b2e09629639164bf8a35ac054750eec5924a127fd457fe  r6/verify_convex_r6.py
67a565438b6a7e459145a18b40c8c12d21134b097280575fce4bc9db8b6941c9  r6/verify_r6.py
c5dce85ca2fad4e604222ac93645b3c1e08ce9201a4c0fb6c479e1a8d2b46b5f  r7/README.md
92971a67bd86b4c63c22b59395ab1c2704c8efc6612228af4c013e4343d7bd1f  r7/SHA256SUMS
2cc620a9d4659c5283b17dea9b99cb7c8f6b84a22775142e2c9f77a4763565a1  r7/VERIFICATION_RECEIPT.json
63238c99afe693a317173da105d20fe175005548b6822cab5b0945c5f9caff8b  r7/VERIFICATION_RECEIPT_replay2.json
f8fd0ae17f4de35e7031b17ae61bde49e7d6c1e98705456e82cd1cca070989ed  r7/verify_r7.py
9e7fd5ae73f1a64b16ca03d50894180db3ac9880156db8c35752cbe88cfea89c  r8/README.md
8e552de20754df18f5a9f2aeafddf5acac03a21daf0c352e9e742b56b4a6d068  r8/SHA256SUMS
c8a300b65bfb530e752c12e817f53cc464f9112c16707c57e6ec0b498b4e9c98  r8/center_r8_M45_S24.json
49d813f5aa6d5b9cd8246b5ef9cd5365adaf11cc4d7e944db1a2f415e6b1a7a1  r8/certificate_r8.json
93a426af36fd7037550ce8df7ed9fb8e62ac854e19a90d5f2c277cda95f84706  r8/check_identities_r8.py
bb5b79f7533d439724ec693a974d1cfa75493b517f0d57df89dc3add220787d0  r8/convex_r8.json
dd4bbf05f521e00282ae01e5a9d6d164b8d467b4fa18a475610c9f1f1033d244  r8/far_shape_bound_r8.json
8bb33e4fcbfb2e877fb5b47fd3b4c61028bb6fcdb8bbfd75a76967ab1242b596  r8/far_shape_r8.py
27b7d50e0e99349cdd225023f40943030f68c1846e67dc82c8fe0374a2e1680c  r8/finite_bound_r8.json
7c9417fba4b308c5ae0a65cbedf60b5099293b125dc3adb6d65fec00336b225d  r8/finite_interval_r8.py
8f018e90c9611c74c1bbf1b930f0f6fa4cff00a7879560e9a92ab4f0cb75535e  r8/g_far_bound_r8.json
b16311c015c7837630477bb40d51a0731249ff0c72f07f73ff315ae3605f0ce2  r8/g_near_r8_000_020.json
f6aab8aff47191a3efbc524ce6d9fb39a797a0459e6f70ecd81a26bdc64d68da  r8/g_near_r8_020_040.json
bd6dfb1ab73374570afdff7f006c29b4c4fccb97b6564d7fc92ca733339762ec  r8/g_near_r8_040_060.json
f6b3c974a6a6719045696bee0a21acaf8c122e747bfa1ea23dfe765b7b52249e  r8/g_near_r8_060_080.json
78a32fe9c321e492d104f4a9364009be94b0700c0fc08ea6e2bb77714505a52a  r8/g_near_r8_080_100.json
d565d8b141c0932998c690b19f75a466df7fab1649411448f3cdb95de3ced529  r8/g_near_r8_100_120.json
3dfe289b5c6cec3f98e1dd0ff41e6034e906a6bd463c2f33f8e6e6e00c46a747  r8/g_near_r8_120_140.json
628277f9d7f49616ace918cd7ec00aa54fdc8c20fe94e341c57c34070636796f  r8/g_near_r8_140_160.json
1939adcfa1b41f0f26d8234eecfe10ae1207fb1a90dd2e6c4ef3b2c258f3b5f4  r8/g_near_r8_160_180.json
7aacac0f2a806a0d90a7af021d9e527a304cd5e009e1430cdd4cd7cbc561387c  r8/g_near_r8_180_200.json
d59fb73428debbde0375d25158e5fe452c2d63f7391d12afede7d631fc8591b6  r8/g_near_r8_200_220.json
6e01bcb5993fb7c18716b4e42de8a469826aa2d9304450cd8eff8a90c447cae2  r8/g_near_r8_220_240.json
feec8531429c11e07b05514d83feba21dd47aad12034010eff15bb2e428cf741  r8/g_near_r8_240_260.json
67128681cde29c2ac2a7ef56e85b9e68a7c7ab607bcaa9ff171c48d4e48237dc  r8/g_near_r8_260_280.json
5593bd3d0cf5e56623afffa5270e4d15a6049bbe3fcbf3211ea68efb729c36ea  r8/g_near_r8_280_300.json
1e136a3c5832069bb056da60eea2225bfc7e64ba9e9aa884e3ae05f3e9583c77  r8/g_near_r8_300_320.json
76a4849cc8959086525682015bd6da43be8ceefa91c74fd50f89799e5a8694e5  r8/g_near_r8_320_340.json
6891a1f037c6837c9178f07310213dd3306c45949ae7dfa4162ab821cb4678db  r8/g_near_r8_340_360.json
39d6783655094c48ca0e96c7fc68be34b7feec033593d37c56bdb198144d0dd4  r8/g_near_r8_360_380.json
f1830bb0a34e42d8be37ef88902caf5d9c3c2140fd8fafb6532ac30b57e8ce0f  r8/g_near_r8_380_396.json
59075bb5c6dc5836f678a91a16a8b5ec5bb36d3aadec0b5fc1723fe39b723f17  r8/g_tail_r8.py
9e9358e1fd50f08b1b23d3ec9bea1315d2e21732c2071d17c3d48f9eb6149e8d  r8/identities_r8.json
d5b5c6fb0cc2604eea2009e8b93bd9102eb79a4a76b0a5a7cc75ebcc88190b48  r8/inverse_r8_M45_S24.npy
ad74795ca2aa6ecf56554357fef1d97da00852cb5fea0a0ede96161404b9aba4  r8/reproduce_r8.sh
1e0a7ab27be3502393157ac286aa752e0e56d66213859a838abb17b3706175a8  r8/shape_near_r8_049_133.json
4c3f184c89a8a7b5e92ac3837ff8a78989bcf3fdfe4b34a2023f3140a8a17628  r8/shape_near_r8_139_217.json
13a943eae8302a2e055cbca6640cdf80cd1de5bb1f5ad8e8cdfc37114524c642  r8/shape_tail_r8.py
94f1291fe3e271f0bb9d065f0bef1c233714f4257964656ab5af9deb95bf676c  r8/tail_inverse_bound_r8.json
0290a75f3908e063b30293cc4e2dfc0d09a2a0f6470bdb1d91935a1290f6241d  r8/tail_inverse_r8.py
04e075027e501c63eec814dc1f42a484f57cba54d9a3ac358587eea658e0d4f7  r8/test_fail_closed_r8.py
d459cc648dc4f312cda9fe4c086b59d4165c5154dae1fd003e2495d0a33ca04c  r8/verify_convex_r8.py
c1f3b8ae24b484b6a1ea8b4a016030d9b621bc965ed5e2bfaa3990a9bf5fa586  r8/verify_r8.py
ccbf0ed709443dae7911a75ad3e6b3d355a2ea5320cf944ce53615d0cef14236  verify_convex.py
32c4334a215df722651b610f3c2922b3472b65edab2be21d32df7739195f85ed  verify_r4.py


==> anc/berenstein/README.md <==
# Convex planar Berenstein certificate

The proof is Part “A convex planar domain for Berenstein's problem” of the
paper. The exact domain is specified by the zero enclosed about the frozen
clamped centre, rather than by the finite conformal polynomial alone.

`verify_berenstein_planar_convex_v3.py` embeds the exact-decimal centre and
ten stage modules, with their SHA-256 hashes. It embeds no computed
spectral matrix, boundary enclosure or existence receipt. Its SHA-256 is
`375ea2e68225d3419309d5359c7d5d2a589c07bb0985e71f2cd0ac9bc3fc95fb`.
The separate `centre_frozen.json` exposes the exact inputs.

Install the versions in `REQUIREMENTS.txt` in an environment visible to
isolated Python. From this directory run, with `replay` absent:

```bash
nice -n 19 env OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1 \
  MKL_NUM_THREADS=1 NUMEXPR_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1 \
  python -I -O verify_berenstein_planar_convex_v3.py --workdir replay --jobs 4
```

The final success lines begin:

```text
NUMERICAL_GATES_PASS <absolute-replay-directory>/VERIFICATION_RECEIPT.json
RADIUS [1.0000000000000000000000000000000000000000000000000000000000000000e-36 +/- 3e-105] CONTRACTION
```

The second line continues with the enclosed contraction bound. Accept only
exit zero and a fresh receipt with `status=NUMERICAL_GATES_PASS`, matching
the verifier and centre hashes. The verifier recomputes both complete Robin
window enumerations, the spectral and boundary enclosures, the scalar chain
and whole-ball geometry. The parent rechecks the quoted bounds listed in
`parent_gates` and the actual matrix dimensions. Finite interval identity
checks test translations, the residual-corrected material equations and both
clamping traces. Independent Taylor division binds the Robin coefficient to the
physical centre, and Laurent trace products check the assembled boundary matrix.

The second library recomputes 56 scalar quantities in 400-bit `mpmath.iv`
arithmetic from six Arb spectral primitives and eight boundary moments.
It does not reconstruct the special functions, spectral matrices or boundary
moment enclosures. The 403 semantic controls and 31 identity negative controls
must pass; unresolved comparisons, nonfinite values and child failures reject
the run. Output hashes are read back before the receipt is published.

`VERIFICATION_RECEIPT.json` records an isolated replay: Python
3.10.19, python-flint 0.9.0, NumPy 1.26.4, SciPy 1.15.2 and mpmath 1.3.0,
four single-threaded workers, `nice 19`, 173.04210948944092 seconds.
Only its machine-specific Python executable path is replaced by `python`;
all numerical fields and emitted status names are preserved. Fresh run times
and run-specific hashes may differ. Compare the numerical enclosures with
the paper's outward-rounded bounds.

The verifier certifies the numerical hypotheses of the theorem. The analytic
lemmas are proved in the paper; `full_proof=false` records that they are not
machine-checked. The finite identity stage is a regression check of those
identities. Floating-point diagnostic comparisons with earlier work are in
`../diagnostics/berenstein/` and are not inputs to this certificate.

The field `proof_scope` of the receipt and some strings in the verifier refer
to `PROOF_PACKAGE.md`, the written proof from which the paper was prepared; the
paper part named above replaces that file, which is not distributed. A few
strings in the verifier and receipt also carry labels from the development of
the certificate. The verifier is distributed unchanged because it embeds its
sources byte for byte and its hash is fixed.

Before creating replay outputs, run `sha256sum -c SHA256SUMS` here.


==> anc/berenstein/REQUIREMENTS.txt <==
numpy==1.26.4
scipy==1.15.2
python-flint==0.9.0
mpmath==1.3.0


==> anc/berenstein/SHA256SUMS <==
4d1f1c4ad81bf11ba8a8b69fd32bafc69eb62a5d88fd453e7f672ac593155bed  README.md
29a826c4a5b21253165e9e41d2c53024e8c728777dd3809088a913eddfdc156b  REQUIREMENTS.txt
0ae03a1d27787ed606ea8bcc10f90d3b855b071a84fb7a51aac09da6204b7424  VERIFICATION_RECEIPT.json
272abaf4b002d8b63cf68344616ca501eb1a3c1f2636b27280af4960713c4472  centre_frozen.json
375ea2e68225d3419309d5359c7d5d2a589c07bb0985e71f2cd0ac9bc3fc95fb  verify_berenstein_planar_convex_v3.py


==> anc/berenstein/VERIFICATION_RECEIPT.json <==
{
  "status": "NUMERICAL_GATES_PASS",
  "full_proof": false,
  "proof_scope": "Numerical enclosures plus the written analytic argument in PROOF_PACKAGE.md establish the local theorem; analysis is not machine checked.",
  "frozen_input_sha256": "272abaf4b002d8b63cf68344616ca501eb1a3c1f2636b27280af4960713c4472",
  "verifier_sha256": "375ea2e68225d3419309d5359c7d5d2a589c07bb0985e71f2cd0ac9bc3fc95fb",
  "bounds": {
    "P": "[240.17758908638384742987830845978339317460174933203960610642913707 +/- 2.04e-63]",
    "P1": "[295.03998148050275405636793818789671592734207522544736808233904878 +/- 1.81e-63]",
    "P2": "[42522.830205799933515639200148000610498456337337347905022009773361 +/- 7.30e-62]",
    "J0": "[0.0042413364670910926316907435225925502009780617880046619609961358228 +/- 3.35e-69]",
    "J1": "[0.0095487915243337845819772975685324321908533852782570085176615751120 +/- 4.47e-68]",
    "J2": "[0.79307979092578991690238042274391465770160968516833985078430504550 +/- 8.25e-67]",
    "B01": "[541.55556359150990774216544845209101647775321804153058856379295826 +/- 3.96e-63]",
    "d0": "[1.2513638327031369486402527369891519640761874612353489471420522006 +/- 3.31e-65]",
    "d1": "[183.17090571028251090251817334729732738989400368793142144583173975 +/- 6.46e-64]",
    "B_L2": "[1.822781805972984095055959930367520119836153835245383132 +/- 1.71e-55]",
    "high_gap": "[38231.345265345690228076519167227053824582112981164914025408772434 +/- 1.20e-61]",
    "high_beta": "[0.033900238022616525834989626488768656465835031622916857000634716898 +/- 1.62e-67]",
    "B_Y": "[1116771.560255347393483524809548564523450487790554744363 +/- 2.90e-49]",
    "B_trace_W1": "[64422671271.58028420339431244515458421747405448142472157 +/- 8.17e-45]",
    "B_trace_W2": "[11864780318875.19853672814211664264235885085651872060137 +/- 6.05e-42]",
    "U_bound": "[68.458564960146416236255190904967992917347170357619416802913601828 +/- 1.95e-64]",
    "dU_bound": "[17609.074567685737955662688544496603091098048512614135925769196062 +/- 3.83e-61]",
    "E0": "[9.698155227036432810872068165405933866593144242305459011e-67 +/- 4.19e-122]",
    "E1": "[2.727700938043233593548070489739938493413846281666193244e-62 +/- 2.20e-117]",
    "D0": "[3949051.0978657692956294794138738802199090180580207937615236170985 +/- 1.26e-59]",
    "D1": "[1020679273.2478776719664400870211882506429283531187652560619689641 +/- 2.65e-56]",
    "B_a": "[9409717494673.96947719313098466825212253255811247216345 +/- 2.72e-42]",
    "B_shape": "[407940308323151847.6928901141507713563722751984208581681 +/- 8.22e-38]",
    "B_field": "[19460840021878901500302.36392051058865739778837946059173 +/- 6.14e-33]",
    "A": "[19461247962187224652150.05681062473942875416065465901258 +/- 5.67e-33]",
    "Y": "[1.887382036491381590792131193933809469606177268070816000e-44 +/- 6.46e-99]",
    "Z": "[2.980643867905480524296240067109410343504659702129464850e-39 +/- 5.12e-94]",
    "M2": "[65827.162983027864922812877220288802946101532997538791475678950552 +/- 2.12e-62]",
    "C2": "[640539370730008672254912941.078443204467438704158335696 +/- 4.18e-28]",
    "radius": "[1.0000000000000000000000000000000000000000000000000000000000000000e-36 +/- 3e-105]",
    "radii_polynomial": "[-9.9999998048564026435617541982377511958048145560288313460920806e-37 +/- 3.05e-99]",
    "contraction": "[1.281078741460017344509825882159867052802782888840967631e-9 +/- 4.71e-64]",
    "four_C2_Y": "[4.83577000792524731636974654527904383101485851307097557e-17 +/- 1.25e-71]",
    "derivative_lower": "[237.27856657150037179191255075263033586945832521167263818260454450 +/- 2.83e-63]",
    "curvature_lower": "[0.64407730179722029104249878187839635945601906753590048627880962140 +/- 2.51e-66]",
    "univalence_lower": "[235.77473934432909458369693022788445946956062615976852752737994143 +/- 1.22e-63]",
    "nondisc_lower": "[0.0038627737057105207414220448395272889955807070417139324035565805376 +/- 5.00e-68]",
    "center_value_lower": "[19.334116816172795901373483078107973701728329989240056610481561507 +/- 4.36e-64]",
    "analytic_radius_lower": "[1.0090425504921230752601686497058379623088753793755905897318319207 +/- 4.01e-65]"
  },
  "coverage": {
    "methods": [
      "Dirichlet_interlacing_with_Sturm_guards",
      "Robin_ODE_quarter_sign_grid"
    ],
    "counts": [
      102,
      91,
      60,
      33,
      13,
      1
    ],
    "independent_counts": [
      102,
      91,
      60,
      33,
      13,
      1,
      0
    ],
    "guards": [
      {
        "n": 0,
        "dirichlet_gaps": 102,
        "first_guard_proved": false
      },
      {
        "n": 77,
        "dirichlet_gaps": 91,
        "first_guard_proved": true
      },
      {
        "n": 154,
        "dirichlet_gaps": 60,
        "first_guard_proved": true
      },
      {
        "n": 231,
        "dirichlet_gaps": 34,
        "first_guard_proved": true
      },
      {
        "n": 308,
        "dirichlet_gaps": 14,
        "first_guard_proved": true
      },
      {
        "n": 385,
        "dirichlet_gaps": 1,
        "first_guard_proved": true
      }
    ],
    "cells": [
      [
        5,
        17,
        30,
        43,
        55,
        68,
        80,
        93,
        105,
        118,
        131,
        143,
        156,
        168,
        181,
        193,
        206,
        219,
        231,
        244,
        256,
        269,
        281,
        294,
        307,
        319,
        332,
        344,
        357,
        369,
        382,
        394,
        407,
        420,
        432,
        445,
        457,
        470,
        482,
        495,
        508,
        520,
        533,
        545,
        558,
        570,
        583,
        596,
        608,
        621,
        633,
        646,
        658,
        671,
        683,
        696,
        709,
        721,
        734,
        746,
        759,
        771,
        784,
        797,
        809,
        822,
        834,
        847,
        859,
        872,
        885,
        897,
        910,
        922,
        935,
        947,
        960,
        973,
        985,
        998,
        1010,
        1023,
        1035,
        1048,
        1060,
        1073,
        1086,
        1098,
        1111,
        1123,
        1136,
        1148,
        1161,
        1174,
        1186,
        1199,
        1211,
        1224,
        1236,
        1249,
        1262,
        1274
      ],
      [
        10,
        41,
        65,
        86,
        105,
        123,
        140,
        157,
        174,
        190,
        206,
        221,
        236,
        252,
        266,
        281,
        296,
        310,
        325,
        339,
        353,
        367,
        381,
        395,
        409,
        423,
        437,
        451,
        465,
        478,
        492,
        505,
        519,
        532,
        546,
        559,
        573,
        586,
        600,
        613,
        626,
        639,
        653,
        666,
        679,
        692,
        706,
        719,
        732,
        745,
        758,
        771,
        784,
        798,
        811,
        824,
        837,
        850,
        863,
        876,
        889,
        902,
        915,
        928,
        941,
        954,
        967,
        980,
        993,
        1005,
        1018,
        1031,
        1044,
        1057,
        1070,
        1083,
        1096,
        1109,
        1122,
        1134,
        1147,
        1160,
        1173,
        1186,
        1199,
        1211,
        1224,
        1237,
        1250,
        1263,
        1276
      ],
      [
        321,
        360,
        389,
        414,
        437,
        458,
        479,
        498,
        517,
        536,
        554,
        572,
        589,
        606,
        623,
        639,
        656,
        672,
        688,
        704,
        720,
        735,
        751,
        766,
        781,
        797,
        812,
        827,
        842,
        856,
        871,
        886,
        900,
        915,
        929,
        944,
        958,
        973,
        987,
        1001,
        1015,
        1030,
        1044,
        1058,
        1072,
        1086,
        1100,
        1114,
        1128,
        1142,
        1155,
        1169,
        1183,
        1197,
        1211,
        1224,
        1238,
        1252,
        1265,
        1279
      ],
      [
        632,
        676,
        708,
        736,
        762,
        786,
        809,
        830,
        851,
        872,
        892,
        911,
        930,
        949,
        967,
        985,
        1003,
        1020,
        1038,
        1055,
        1072,
        1088,
        1105,
        1122,
        1138,
        1154,
        1170,
        1186,
        1202,
        1218,
        1234,
        1249,
        1265
      ],
      [
        942,
        991,
        1026,
        1056,
        1084,
        1110,
        1134,
        1158,
        1180,
        1202,
        1224,
        1244,
        1265
      ],
      [
        1252
      ],
      []
    ]
  },
  "spectral_bounds": {
    "gauss_error": "[9.733723193973480060729875627086412700889514550142970982e-51 +/- 4.72e-106]",
    "boundary_error": "[5.882009759999239559286490596415840166181869079432281838e-301 +/- 9.68e-357]",
    "congruence_defect": "[5.275531554714217104889899018560467171554132070432483291e-13 +/- 4.70e-68]",
    "finite_defect": "[2.579739300192070910297512223042783051449487778702989307e-11 +/- 4.61e-67]",
    "bulk_gram": "[95.04597426941348040456218519490956583684612890593120186 +/- 3.54e-54]",
    "boundary_gram": "[0.3965284400696954680483455492838803277031970213926433199 +/- 1.23e-56]",
    "vinf": "[332.5098653738032328844347997921450307794568977784976663 +/- 3.10e-54]",
    "dinf": "[0.3559226982027797089575012181216036406323747875537826919 +/- 2.82e-56]",
    "g0": "[50552.37254891407072217203819002685642358896241805578277 +/- 4.63e-51]",
    "tq": "[0.01299211999013930762363369565618510219127819776263527958 +/- 6.17e-58]",
    "complement_relative": "[0.01120172274364129966747236748097424989347678228329846434 +/- 3.00e-57]",
    "schur_relative": "[0.01340655297768039267329369020585986703366504491086175221 +/- 4.26e-57]",
    "min_abs_diagonal": "0.5561235465439398062414966261712834239006042480468750000",
    "inverse_L2": "[1.822781805972984095055959930367520119836153835245383132 +/- 1.70e-55]",
    "t_P": "[248.4721190060225248651131824012770331715190932775250625 +/- 2.84e-53]",
    "S_star": "[1.822596322968232601731530435027845040343711692509831579 +/- 5.45e-56]",
    "k_star": "[2.118373954302348672549361253022974256343441150715466509 +/- 1.31e-55]",
    "delta_star": "[0.009528491601682574702565836511584850556716190839766446793 +/- 3.18e-58]"
  },
  "parent_gates": {
    "spectral": {
      "status": "PARENT_SPECTRAL_GATES_PASS",
      "states": 300,
      "matrix_dimension": 300,
      "quoted_upper": {
        "complement_relative": "0.011202",
        "finite_defect": "2.580e-11",
        "schur_relative": "0.013407",
        "inverse_L2": "1.823"
      }
    },
    "quoted": {
      "status": "QUOTED_BR5_GATES_PASS",
      "upper": {
        "B_L2": "1.823",
        "B_Y": "1.117e6",
        "E0": "9.699e-67",
        "E1": "2.728e-62",
        "A": "1.947e22",
        "Y": "1.888e-44",
        "Z": "2.981e-39",
        "C2": "6.406e26",
        "radii_polynomial": "-9.99999980e-37",
        "contraction": "1.282e-9",
        "four_C2_Y": "4.836e-17"
      },
      "lower": {
        "derivative_lower": "237.2785",
        "curvature_lower": "0.64407",
        "nondisc_lower": "0.0038627",
        "center_value_lower": "19.3341",
        "analytic_radius_lower": "1.00904",
        "univalence_lower": "0"
      },
      "radius": "1e-36",
      "conformal_radius_interval": [
        "237.97",
        "237.98"
      ]
    }
  },
  "boundary_term_check": {
    "status": "PHYSICAL_ROBIN_BINDING_PASS",
    "method": "analytic Taylor division and Laurent trace product",
    "fourier_coefficients": 11,
    "matrix_entries": 90000,
    "tolerance": "1e-30",
    "ds_defect_upper": "[8.141344411328401560939379354299353742767266512726910394e-76 +/- 9.53e-132]",
    "D_defect_upper": "[1.298970194762467261382417513607315471354394996266114699e-37 +/- 1.88e-92]",
    "first_coefficient": "[0.04874399701539587219537397557219303172066143285413608545 +/- 3.14e-57]"
  },
  "identity_checks": {
    "status": "INTERVAL_IDENTITIES_PASS",
    "centre_sha256": "5dbb861220d37a3bea9e2ae6de8c4e37e011e3c45cef37c60f26941b4b27fd73",
    "scope": "Finite interval identity regression tests; analytic identities still require their written derivation.",
    "translation": [
      {
        "fraction": "0.05",
        "axis": "x",
        "correct_residual": "[2.0728813837015737732400978595048619350805362776465996038978813001e-92 +/- 3.34e-157]",
        "opposite_residual": "[0.22436624486563610386871867723398036965252578751006793882234713496 +/- 7.09e-67]",
        "dirichlet": "[1.5560893408709855551541488642706009888882884478935462913591483154e-97 +/- 1.60e-162]",
        "flux_error": "[3.6734773753370879911826034537617928165828445345198564635887655045e-96 +/- 3.83e-162]",
        "negative_control": {
          "name": "opposite Robin x",
          "status": "REJECTED",
          "reason": "identity: opposite Robin x"
        }
      },
      {
        "fraction": "0.05",
        "axis": "y",
        "correct_residual": "[-2.6964108709082821698546623629889541050151851140701389306194456533e-92 +/- 4.11e-157]",
        "opposite_residual": "[0.00078676369917354950711248812859515284986209574497775792846105084878 +/- 2.46e-69]",
        "dirichlet": "[1.5560893408709855551541488642706009888882884478935462913591483154e-97 +/- 1.60e-162]",
        "flux_error": "[3.6734773753370879911826034537617928165828445345198564635887655045e-96 +/- 3.83e-162]",
        "negative_control": {
          "name": "opposite Robin y",
          "status": "REJECTED",
          "reason": "identity: opposite Robin y"
        }
      },
      {
        "fraction": "0.11",
        "axis": "x",
        "correct_residual": "[-3.4671552356685643065564443169959967800523860310436684276571833499e-92 +/- 4.70e-157]",
        "opposite_residual": "[-0.052018704475077337386592127532179971721753628817769272388678832938 +/- 4.08e-67]",
        "dirichlet": "[-2.6131333692391439273536879233907361642342998282450899181018947354e-97 +/- 3.62e-162]",
        "flux_error": "[-6.1644200534686080377174015669586387812117948337863387094470796193e-96 +/- 2.21e-161]",
        "negative_control": {
          "name": "opposite Robin x",
          "status": "REJECTED",
          "reason": "identity: opposite Robin x"
        }
      },
      {
        "fraction": "0.11",
        "axis": "y",
        "correct_residual": "[5.0618764997018344133211472443995909087066632282922748730399625495e-93 +/- 4.97e-158]",
        "opposite_residual": "[-0.00042475813821713249850303851039243319607078267991215350321896719531 +/- 5.75e-70]",
        "dirichlet": "[-2.6131333692391439273536879233907361642342998282450899181018947354e-97 +/- 3.62e-162]",
        "flux_error": "[-6.1644200534686080377174015669586387812117948337863387094470796193e-96 +/- 2.21e-161]",
        "negative_control": {
          "name": "opposite Robin y",
          "status": "REJECTED",
          "reason": "identity: opposite Robin y"
        }
      },
      {
        "fraction": "0.21",
        "axis": "x",
        "correct_residual": "[1.7339987987105091815458462284291675834060205116040654930246010846e-92 +/- 8.53e-158]",
        "opposite_residual": "[-0.49245479550272981674797620424764347978406074842630339154019434000 +/- 3.38e-66]",
        "dirichlet": "[1.3504655863318365357887985802055388093795012047448485438573269362e-97 +/- 7.79e-163]",
        "flux_error": "[3.1846729183300772629875410989674519771498993241643688098834130495e-96 +/- 4.56e-162]",
        "negative_control": {
          "name": "opposite Robin x",
          "status": "REJECTED",
          "reason": "identity: opposite Robin x"
        }
      },
      {
        "fraction": "0.21",
        "axis": "y",
        "correct_residual": "[3.2286399777328361646982252496830688312405763314006793876879815058e-92 +/- 1.02e-157]",
        "opposite_residual": "[-0.0086466923368223275284290116095099403487248443877816626176957092363 +/- 1.29e-68]",
        "dirichlet": "[1.3504655863318365357887985802055388093795012047448485438573269362e-97 +/- 7.79e-163]",
        "flux_error": "[3.1846729183300772629875410989674519771498993241643688098834130495e-96 +/- 4.56e-162]",
        "negative_control": {
          "name": "opposite Robin y",
          "status": "REJECTED",
          "reason": "identity: opposite Robin y"
        }
      },
      {
        "fraction": "0.29",
        "axis": "x",
        "correct_residual": "[-1.5974097013170984152819374331831039616235485247448894478610643872e-92 +/- 4.70e-157]",
        "opposite_residual": "[-0.40175862368338495153766419994414659599853605373544488275095788433 +/- 3.94e-66]",
        "dirichlet": "[-1.1470608739730233912824914104826128694381898508350235374357044184e-97 +/- 2.57e-162]",
        "flux_error": "[-2.6999121396125059641846016686097870457809354475525967843583425470e-96 +/- 1.53e-161]",
        "negative_control": {
          "name": "opposite Robin x",
          "status": "REJECTED",
          "reason": "identity: opposite Robin x"
        }
      },
      {
        "fraction": "0.29",
        "axis": "y",
        "correct_residual": "[3.2229859651169704356745323711513194997618248368828866233747547818e-92 +/- 2.99e-157]",
        "opposite_residual": "[-0.010319975679919549891619299619439287208702776444432037217016932151 +/- 1.39e-67]",
        "dirichlet": "[-1.1470608739730233912824914104826128694381898508350235374357044184e-97 +/- 2.57e-162]",
        "flux_error": "[-2.6999121396125059641846016686097870457809354475525967843583425470e-96 +/- 1.53e-161]",
        "negative_control": {
          "name": "opposite Robin y",
          "status": "REJECTED",
          "reason": "identity: opposite Robin y"
        }
      },
      {
        "fraction": "0.37",
        "axis": "x",
        "correct_residual": "[-3.3414469818895319149371514055249932519283030966577181990516748531e-92 +/- 2.39e-157]",
        "opposite_residual": "[0.098254171709263479886059811560750449344476752165157044395258391031 +/- 3.55e-67]",
        "dirichlet": "[-2.5107881751068301358202212055716658589259252463294886364846845161e-97 +/- 3.62e-162]",
        "flux_error": "[-5.9263577905136685450002631125039940104176587976823268485367726447e-96 +/- 2.45e-161]",
        "negative_control": {
          "name": "opposite Robin x",
          "status": "REJECTED",
          "reason": "identity: opposite Robin x"
        }
      },
      {
        "fraction": "0.37",
        "axis": "y",
        "correct_residual": "[4.0565979467256680470151954254579553637385885423329580903267677509e-93 +/- 1.23e-158]",
        "opposite_residual": "[0.0032213495220193493932039865020178439667969437919608508197462264106 +/- 2.53e-68]",
        "dirichlet": "[-2.5107881751068301358202212055716658589259252463294886364846845161e-97 +/- 3.62e-162]",
        "flux_error": "[-5.9263577905136685450002631125039940104176587976823268485367726447e-96 +/- 2.45e-161]",
        "negative_control": {
          "name": "opposite Robin y",
          "status": "REJECTED",
          "reason": "identity: opposite Robin y"
        }
      },
      {
        "fraction": "0.5",
        "axis": "x",
        "correct_residual": "[3.1158305465538531738511608969144872500482815251237737493395666239e-92 +/- 3.48e-157]",
        "opposite_residual": "[0.70865096029541376698399322216240995904606443438487915860970650358 +/- 1.01e-66]",
        "dirichlet": "[2.3562890553964625823161692913028616433823503612169516825586533220e-97 +/- 3.50e-162]",
        "flux_error": "[5.5649579262156170716470084586642677715206134985520356333336178688e-96 +/- 4.90e-161]",
        "negative_control": {
          "name": "opposite Robin x",
          "status": "REJECTED",
          "reason": "identity: opposite Robin x"
        }
      },
      {
        "fraction": "0.5",
        "axis": "y",
        "correct_residual": "[1.2719617514174856342510332407108075587747784892143962101661227067e-93 +/- 1.72e-158]",
        "opposite_residual": "[0.028928945368931295080015118186420813640642302971349035163887889673 +/- 1.67e-67]",
        "dirichlet": "[2.3562890553964625823161692913028616433823503612169516825586533220e-97 +/- 3.50e-162]",
        "flux_error": "[5.5649579262156170716470084586642677715206134985520356333336178688e-96 +/- 4.90e-161]",
        "negative_control": {
          "name": "opposite Robin y",
          "status": "REJECTED",
          "reason": "identity: opposite Robin y"
        }
      },
      {
        "fraction": "0.71",
        "axis": "x",
        "correct_residual": "[-1.3293911754140662048120373959597734599506313402606627503396478713e-92 +/- 1.46e-157]",
        "opposite_residual": "[-0.40126297882972539045902590010661938632569177746403415198677969156 +/- 1.93e-66]",
        "dirichlet": "[-1.1470608739730233912824914104826128694381898508350235374357044184e-97 +/- 2.57e-162]",
        "flux_error": "[-2.6999121396125059641846016686097870457809354475525967843583425470e-96 +/- 1.53e-161]",
        "negative_control": {
          "name": "opposite Robin x",
          "status": "REJECTED",
          "reason": "identity: opposite Robin x"
        }
      },
      {
        "fraction": "0.71",
        "axis": "y",
        "correct_residual": "[-3.3424654654811556329886620262739859429700079625768534888850356969e-92 +/- 1.53e-158]",
        "opposite_residual": "[-0.022461420763104184733272821718549394118053871694007130046464300646 +/- 4.33e-67]",
        "dirichlet": "[-1.1470608739730233912824914104826128694381898508350235374357044184e-97 +/- 2.57e-162]",
        "flux_error": "[-2.6999121396125059641846016686097870457809354475525967843583425470e-96 +/- 1.53e-161]",
        "negative_control": {
          "name": "opposite Robin y",
          "status": "REJECTED",
          "reason": "identity: opposite Robin y"
        }
      },
      {
        "fraction": "0.83",
        "axis": "x",
        "correct_residual": "[3.1497470152752842012148923589330531490221359783231088530560146953e-92 +/- 3.48e-157]",
        "opposite_residual": "[-0.36159704742352231057931526472579254546489358143467351095911925326 +/- 3.38e-66]",
        "dirichlet": "[2.2805778660172664781499023720719214927753289036100364827581495365e-97 +/- 5.17e-163]",
        "flux_error": "[5.3766656921702204856711957018453095070114321422931068443945829874e-96 +/- 2.21e-161]",
        "negative_control": {
          "name": "opposite Robin x",
          "status": "REJECTED",
          "reason": "identity: opposite Robin x"
        }
      },
      {
        "fraction": "0.83",
        "axis": "y",
        "correct_residual": "[-1.7853819627685125421824169978669643406818596600443408556793596122e-92 +/- 4.25e-157]",
        "opposite_residual": "[-0.024633073064773973887684066839599992090789627032313214306120666879 +/- 1.88e-67]",
        "dirichlet": "[2.2805778660172664781499023720719214927753289036100364827581495365e-97 +/- 5.17e-163]",
        "flux_error": "[5.3766656921702204856711957018453095070114321422931068443945829874e-96 +/- 2.21e-161]",
        "negative_control": {
          "name": "opposite Robin y",
          "status": "REJECTED",
          "reason": "identity: opposite Robin y"
        }
      }
    ],
    "section6": [
      {
        "point": [
          3,
          4,
          10
        ],
        "name": "material",
        "residual": "[+/- 1.03e-305] + [+/- 6.34e-306]j",
        "E": "[-12.1500508573879462857666015625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.51e-305] + [+/- 9.22e-307]j"
      },
      {
        "point": [
          3,
          4,
          10
        ],
        "name": "delta_q",
        "residual": "[+/- 9.05e-307] + [+/- 5.21e-307]j",
        "E": "[-12.1500508573879462857666015625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.51e-305] + [+/- 9.22e-307]j"
      },
      {
        "point": [
          3,
          4,
          10
        ],
        "name": "corrected_equation",
        "residual": "[+/- 1.26e-304] + [+/- 6.49e-305]j",
        "E": "[-12.1500508573879462857666015625000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.51e-305] + [+/- 9.22e-307]j"
      },
      {
        "point": [
          3,
          4,
          10
        ],
        "name": "omitted_material_E",
        "residual": "[-13.6339770687702607921348958333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333 +/- 5.65e-305] + [+/- 9.92e-306]j",
        "negative_control": {
          "name": "omitted material E",
          "status": "REJECTED",
          "reason": "identity: omitted material E"
        }
      },
      {
        "point": [
          -7,
          2,
          10
        ],
        "name": "material",
        "residual": "[+/- 2.74e-305] + [+/- 2.80e-305]j",
        "E": "[-6.4353872570520229070304030605000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.32e-305] + [+/- 1.85e-306]j"
      },
      {
        "point": [
          -7,
          2,
          10
        ],
        "name": "delta_q",
        "residual": "[+/- 2.27e-306] + [+/- 2.80e-306]j",
        "E": "[-6.4353872570520229070304030605000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.32e-305] + [+/- 1.85e-306]j"
      },
      {
        "point": [
          -7,
          2,
          10
        ],
        "name": "corrected_equation",
        "residual": "[+/- 2.55e-304] + [+/- 1.86e-304]j",
        "E": "[-6.4353872570520229070304030605000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.32e-305] + [+/- 1.85e-306]j"
      },
      {
        "point": [
          -7,
          2,
          10
        ],
        "name": "omitted_material_E",
        "residual": "[-9.028419295826851337036520133677466666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666667 +/- 3.99e-304] + [+/- 4.67e-305]j",
        "negative_control": {
          "name": "omitted material E",
          "status": "REJECTED",
          "reason": "identity: omitted material E"
        }
      },
      {
        "point": [
          1,
          -9,
          10
        ],
        "name": "material",
        "residual": "[+/- 9.99e-305] + [+/- 6.07e-305]j",
        "E": "[3.35231662425752425545867260800000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 8.98e-306] + [+/- 2.21e-306]j"
      },
      {
        "point": [
          1,
          -9,
          10
        ],
        "name": "delta_q",
        "residual": "[+/- 8.93e-306] + [+/- 4.63e-306]j",
        "E": "[3.35231662425752425545867260800000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 8.98e-306] + [+/- 2.21e-306]j"
      },
      {
        "point": [
          1,
          -9,
          10
        ],
        "name": "corrected_equation",
        "residual": "[+/- 6.37e-304] + [+/- 2.87e-304]j",
        "E": "[3.35231662425752425545867260800000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 8.98e-306] + [+/- 2.21e-306]j"
      },
      {
        "point": [
          1,
          -9,
          10
        ],
        "name": "omitted_material_E",
        "residual": "[20.713740933512291872862107466658133333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333 +/- 5.04e-304] + [+/- 9.88e-305]j",
        "negative_control": {
          "name": "omitted material E",
          "status": "REJECTED",
          "reason": "identity: omitted material E"
        }
      },
      {
        "point": [
          5,
          5,
          10
        ],
        "name": "material",
        "residual": "[+/- 2.68e-305] + [+/- 1.99e-305]j",
        "E": "[-5.39622932929992675781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 7.37e-306] + [+/- 1.40e-306]j"
      },
      {
        "point": [
          5,
          5,
          10
        ],
        "name": "delta_q",
        "residual": "[+/- 2.47e-306] + [+/- 1.14e-306]j",
        "E": "[-5.39622932929992675781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 7.37e-306] + [+/- 1.40e-306]j"
      },
      {
        "point": [
          5,
          5,
          10
        ],
        "name": "corrected_equation",
        "residual": "[+/- 2.18e-304] + [+/- 1.63e-304]j",
        "E": "[-5.39622932929992675781250000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 7.37e-306] + [+/- 1.40e-306]j"
      },
      {
        "point": [
          5,
          5,
          10
        ],
        "name": "omitted_material_E",
        "residual": "[0.8993715548833211263020833333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333 +/- 7.00e-305] + [+/- 2.69e-305]j",
        "negative_control": {
          "name": "omitted material E",
          "status": "REJECTED",
          "reason": "identity: omitted material E"
        }
      },
      {
        "point": [
          11,
          -3,
          20
        ],
        "name": "material",
        "residual": "[+/- 1.36e-305] + [+/- 9.13e-306]j",
        "E": "[-12.8186505828306851869439706206321716308593750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.58e-305] + [+/- 8.68e-307]j"
      },
      {
        "point": [
          11,
          -3,
          20
        ],
        "name": "delta_q",
        "residual": "[+/- 1.13e-306] + [+/- 9.53e-307]j",
        "E": "[-12.8186505828306851869439706206321716308593750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.58e-305] + [+/- 8.68e-307]j"
      },
      {
        "point": [
          11,
          -3,
          20
        ],
        "name": "corrected_equation",
        "residual": "[+/- 1.65e-304] + [+/- 7.30e-305]j",
        "E": "[-12.8186505828306851869439706206321716308593750000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.58e-305] + [+/- 8.68e-307]j"
      },
      {
        "point": [
          11,
          -3,
          20
        ],
        "name": "omitted_material_E",
        "residual": "[-15.6436675271101876907266393459091583887736002604166666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666667 +/- 7.72e-305] + [+/- 1.51e-305]j",
        "negative_control": {
          "name": "omitted material E",
          "status": "REJECTED",
          "reason": "identity: omitted material E"
        }
      },
      {
        "point": [
          3,
          4,
          5
        ],
        "name": "U_Dirichlet",
        "residual": "[+/- 3.27e-307] + [+/- 1.82e-307]j",
        "E": "[13.6130000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-305] + [+/- 9.37e-306]j"
      },
      {
        "point": [
          3,
          4,
          5
        ],
        "name": "U_Neumann",
        "residual": "[+/- 1.14e-306] + [+/- 6.83e-307]j",
        "E": "[13.6130000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-305] + [+/- 9.37e-306]j"
      },
      {
        "point": [
          3,
          4,
          5
        ],
        "name": "T_trace",
        "residual": "[+/- 2.10e-306] + [+/- 1.53e-306]j",
        "E": "[13.6130000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-305] + [+/- 9.37e-306]j"
      },
      {
        "point": [
          3,
          4,
          5
        ],
        "name": "boundary_identity",
        "residual": "[+/- 1.98e-305] + [+/- 1.61e-305]j",
        "E": "[13.6130000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-305] + [+/- 9.37e-306]j"
      },
      {
        "point": [
          3,
          4,
          5
        ],
        "name": "V_Robin",
        "residual": "[+/- 2.00e-305] + [+/- 1.70e-305]j",
        "E": "[13.6130000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-305] + [+/- 9.37e-306]j"
      },
      {
        "point": [
          3,
          4,
          5
        ],
        "name": "lift_Dirichlet",
        "residual": "[+/- 1.10e-305] + [+/- 9.41e-306]j",
        "E": "[13.6130000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-305] + [+/- 9.37e-306]j"
      },
      {
        "point": [
          3,
          4,
          5
        ],
        "name": "lift_Neumann",
        "residual": "[+/- 6.33e-305] + [+/- 5.51e-305]j",
        "E": "[13.6130000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-305] + [+/- 9.37e-306]j"
      },
      {
        "point": [
          3,
          4,
          5
        ],
        "name": "zero_Dirichlet",
        "residual": "[+/- 1.36e-305] + [+/- 1.18e-305]j",
        "E": "[13.6130000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-305] + [+/- 9.37e-306]j"
      },
      {
        "point": [
          3,
          4,
          5
        ],
        "name": "zero_Neumann",
        "residual": "[+/- 5.48e-305] + [+/- 5.18e-305]j",
        "E": "[13.6130000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-305] + [+/- 9.37e-306]j"
      },
      {
        "point": [
          3,
          4,
          5
        ],
        "name": "omitted_boundary_E",
        "residual": "[-3.1411543733333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333 +/- 6.09e-305] + [+/- 2.26e-305]j",
        "negative_control": {
          "name": "omitted_boundary_E",
          "status": "REJECTED",
          "reason": "identity: omitted_boundary_E"
        }
      },
      {
        "point": [
          3,
          4,
          5
        ],
        "name": "omitted_Neumann_lift",
        "residual": "[3.1411543733333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333 +/- 5.30e-305] + [+/- 1.72e-305]j",
        "negative_control": {
          "name": "omitted_Neumann_lift",
          "status": "REJECTED",
          "reason": "identity: omitted_Neumann_lift"
        }
      },
      {
        "point": [
          -3,
          4,
          5
        ],
        "name": "U_Dirichlet",
        "residual": "[+/- 3.27e-307] + [+/- 1.82e-307]j",
        "E": "[13.6130000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-305] + [+/- 9.37e-306]j"
      },
      {
        "point": [
          -3,
          4,
          5
        ],
        "name": "U_Neumann",
        "residual": "[+/- 1.14e-306] + [+/- 6.83e-307]j",
        "E": "[13.6130000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-305] + [+/- 9.37e-306]j"
      },
      {
        "point": [
          -3,
          4,
          5
        ],
        "name": "T_trace",
        "residual": "[+/- 2.10e-306] + [+/- 1.53e-306]j",
        "E": "[13.6130000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-305] + [+/- 9.37e-306]j"
      },
      {
        "point": [
          -3,
          4,
          5
        ],
        "name": "boundary_identity",
        "residual": "[+/- 1.98e-305] + [+/- 1.61e-305]j",
        "E": "[13.6130000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-305] + [+/- 9.37e-306]j"
      },
      {
        "point": [
          -3,
          4,
          5
        ],
        "name": "V_Robin",
        "residual": "[+/- 2.00e-305] + [+/- 1.70e-305]j",
        "E": "[13.6130000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-305] + [+/- 9.37e-306]j"
      },
      {
        "point": [
          -3,
          4,
          5
        ],
        "name": "lift_Dirichlet",
        "residual": "[+/- 1.10e-305] + [+/- 9.41e-306]j",
        "E": "[13.6130000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-305] + [+/- 9.37e-306]j"
      },
      {
        "point": [
          -3,
          4,
          5
        ],
        "name": "lift_Neumann",
        "residual": "[+/- 6.33e-305] + [+/- 5.51e-305]j",
        "E": "[13.6130000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-305] + [+/- 9.37e-306]j"
      },
      {
        "point": [
          -3,
          4,
          5
        ],
        "name": "zero_Dirichlet",
        "residual": "[+/- 1.36e-305] + [+/- 1.18e-305]j",
        "E": "[13.6130000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-305] + [+/- 9.37e-306]j"
      },
      {
        "point": [
          -3,
          4,
          5
        ],
        "name": "zero_Neumann",
        "residual": "[+/- 5.48e-305] + [+/- 5.18e-305]j",
        "E": "[13.6130000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.69e-305] + [+/- 9.37e-306]j"
      },
      {
        "point": [
          -3,
          4,
          5
        ],
        "name": "omitted_boundary_E",
        "residual": "[-3.1411543733333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333 +/- 6.09e-305] + [+/- 2.26e-305]j",
        "negative_control": {
          "name": "omitted_boundary_E",
          "status": "REJECTED",
          "reason": "identity: omitted_boundary_E"
        }
      },
      {
        "point": [
          -3,
          4,
          5
        ],
        "name": "omitted_Neumann_lift",
        "residual": "[3.1411543733333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333333 +/- 5.30e-305] + [+/- 1.72e-305]j",
        "negative_control": {
          "name": "omitted_Neumann_lift",
          "status": "REJECTED",
          "reason": "identity: omitted_Neumann_lift"
        }
      },
      {
        "point": [
          5,
          12,
          13
        ],
        "name": "U_Dirichlet",
        "residual": "[+/- 3.18e-307] + [+/- 1.61e-307]j",
        "E": "[9.2797242743601414516298448933860859213612968733587759532229263681243653933685795315290080879521025174188578831273414796400686250481425720387941598683519484611883337418157627534049928223801687615979832638913203319211512201953713105283428451384755435734042925667868772101817163264591575925212702636462308743 +/- 4.72e-305] + [+/- 8.29e-306]j"
      },
      {
        "point": [
          5,
          12,
          13
        ],
        "name": "U_Neumann",
        "residual": "[+/- 1.09e-306] + [+/- 6.17e-307]j",
        "E": "[9.2797242743601414516298448933860859213612968733587759532229263681243653933685795315290080879521025174188578831273414796400686250481425720387941598683519484611883337418157627534049928223801687615979832638913203319211512201953713105283428451384755435734042925667868772101817163264591575925212702636462308743 +/- 4.72e-305] + [+/- 8.29e-306]j"
      },
      {
        "point": [
          5,
          12,
          13
        ],
        "name": "T_trace",
        "residual": "[+/- 2.51e-306] + [+/- 1.56e-306]j",
        "E": "[9.2797242743601414516298448933860859213612968733587759532229263681243653933685795315290080879521025174188578831273414796400686250481425720387941598683519484611883337418157627534049928223801687615979832638913203319211512201953713105283428451384755435734042925667868772101817163264591575925212702636462308743 +/- 4.72e-305] + [+/- 8.29e-306]j"
      },
      {
        "point": [
          5,
          12,
          13
        ],
        "name": "boundary_identity",
        "residual": "[+/- 2.88e-305] + [+/- 2.03e-305]j",
        "E": "[9.2797242743601414516298448933860859213612968733587759532229263681243653933685795315290080879521025174188578831273414796400686250481425720387941598683519484611883337418157627534049928223801687615979832638913203319211512201953713105283428451384755435734042925667868772101817163264591575925212702636462308743 +/- 4.72e-305] + [+/- 8.29e-306]j"
      },
      {
        "point": [
          5,
          12,
          13
        ],
        "name": "V_Robin",
        "residual": "[+/- 1.34e-305] + [+/- 1.61e-305]j",
        "E": "[9.2797242743601414516298448933860859213612968733587759532229263681243653933685795315290080879521025174188578831273414796400686250481425720387941598683519484611883337418157627534049928223801687615979832638913203319211512201953713105283428451384755435734042925667868772101817163264591575925212702636462308743 +/- 4.72e-305] + [+/- 8.29e-306]j"
      },
      {
        "point": [
          5,
          12,
          13
        ],
        "name": "lift_Dirichlet",
        "residual": "[+/- 9.78e-306] + [+/- 9.57e-306]j",
        "E": "[9.2797242743601414516298448933860859213612968733587759532229263681243653933685795315290080879521025174188578831273414796400686250481425720387941598683519484611883337418157627534049928223801687615979832638913203319211512201953713105283428451384755435734042925667868772101817163264591575925212702636462308743 +/- 4.72e-305] + [+/- 8.29e-306]j"
      },
      {
        "point": [
          5,
          12,
          13
        ],
        "name": "lift_Neumann",
        "residual": "[+/- 5.68e-305] + [+/- 5.65e-305]j",
        "E": "[9.2797242743601414516298448933860859213612968733587759532229263681243653933685795315290080879521025174188578831273414796400686250481425720387941598683519484611883337418157627534049928223801687615979832638913203319211512201953713105283428451384755435734042925667868772101817163264591575925212702636462308743 +/- 4.72e-305] + [+/- 8.29e-306]j"
      },
      {
        "point": [
          5,
          12,
          13
        ],
        "name": "zero_Dirichlet",
        "residual": "[+/- 1.15e-305] + [+/- 1.26e-305]j",
        "E": "[9.2797242743601414516298448933860859213612968733587759532229263681243653933685795315290080879521025174188578831273414796400686250481425720387941598683519484611883337418157627534049928223801687615979832638913203319211512201953713105283428451384755435734042925667868772101817163264591575925212702636462308743 +/- 4.72e-305] + [+/- 8.29e-306]j"
      },
      {
        "point": [
          5,
          12,
          13
        ],
        "name": "zero_Neumann",
        "residual": "[+/- 4.41e-305] + [+/- 5.78e-305]j",
        "E": "[9.2797242743601414516298448933860859213612968733587759532229263681243653933685795315290080879521025174188578831273414796400686250481425720387941598683519484611883337418157627534049928223801687615979832638913203319211512201953713105283428451384755435734042925667868772101817163264591575925212702636462308743 +/- 4.72e-305] + [+/- 8.29e-306]j"
      },
      {
        "point": [
          5,
          12,
          13
        ],
        "name": "omitted_boundary_E",
        "residual": "[-7.7734518373354442619633381034164418415555378680738280870344549235956342836653649417559041112375448547887491743328208754156589704639390020799114499289118555419303212274956929894352558859514458162311465362436272234825720958309557973196238942025412166212465923134782448222477410736951595901298250439027742179 +/- 4.70e-305] + [+/- 3.02e-305]j",
        "negative_control": {
          "name": "omitted_boundary_E",
          "status": "REJECTED",
          "reason": "identity: omitted_boundary_E"
        }
      },
      {
        "point": [
          5,
          12,
          13
        ],
        "name": "omitted_Neumann_lift",
        "residual": "[7.7734518373354442619633381034164418415555378680738280870344549235956342836653649417559041112375448547887491743328208754156589704639390020799114499289118555419303212274956929894352558859514458162311465362436272234825720958309557973196238942025412166212465923134782448222477410736951595901298250439027742179 +/- 1.74e-305] + [+/- 1.99e-305]j",
        "negative_control": {
          "name": "omitted_Neumann_lift",
          "status": "REJECTED",
          "reason": "identity: omitted_Neumann_lift"
        }
      },
      {
        "point": [
          -5,
          -12,
          13
        ],
        "name": "U_Dirichlet",
        "residual": "[+/- 3.18e-307] + [+/- 1.61e-307]j",
        "E": "[9.2797242743601414516298448933860859213612968733587759532229263681243653933685795315290080879521025174188578831273414796400686250481425720387941598683519484611883337418157627534049928223801687615979832638913203319211512201953713105283428451384755435734042925667868772101817163264591575925212702636462308743 +/- 4.72e-305] + [+/- 8.29e-306]j"
      },
      {
        "point": [
          -5,
          -12,
          13
        ],
        "name": "U_Neumann",
        "residual": "[+/- 1.09e-306] + [+/- 6.17e-307]j",
        "E": "[9.2797242743601414516298448933860859213612968733587759532229263681243653933685795315290080879521025174188578831273414796400686250481425720387941598683519484611883337418157627534049928223801687615979832638913203319211512201953713105283428451384755435734042925667868772101817163264591575925212702636462308743 +/- 4.72e-305] + [+/- 8.29e-306]j"
      },
      {
        "point": [
          -5,
          -12,
          13
        ],
        "name": "T_trace",
        "residual": "[+/- 2.51e-306] + [+/- 1.56e-306]j",
        "E": "[9.2797242743601414516298448933860859213612968733587759532229263681243653933685795315290080879521025174188578831273414796400686250481425720387941598683519484611883337418157627534049928223801687615979832638913203319211512201953713105283428451384755435734042925667868772101817163264591575925212702636462308743 +/- 4.72e-305] + [+/- 8.29e-306]j"
      },
      {
        "point": [
          -5,
          -12,
          13
        ],
        "name": "boundary_identity",
        "residual": "[+/- 2.88e-305] + [+/- 2.03e-305]j",
        "E": "[9.2797242743601414516298448933860859213612968733587759532229263681243653933685795315290080879521025174188578831273414796400686250481425720387941598683519484611883337418157627534049928223801687615979832638913203319211512201953713105283428451384755435734042925667868772101817163264591575925212702636462308743 +/- 4.72e-305] + [+/- 8.29e-306]j"
      },
      {
        "point": [
          -5,
          -12,
          13
        ],
        "name": "V_Robin",
        "residual": "[+/- 1.34e-305] + [+/- 1.61e-305]j",
        "E": "[9.2797242743601414516298448933860859213612968733587759532229263681243653933685795315290080879521025174188578831273414796400686250481425720387941598683519484611883337418157627534049928223801687615979832638913203319211512201953713105283428451384755435734042925667868772101817163264591575925212702636462308743 +/- 4.72e-305] + [+/- 8.29e-306]j"
      },
      {
        "point": [
          -5,
          -12,
          13
        ],
        "name": "lift_Dirichlet",
        "residual": "[+/- 9.78e-306] + [+/- 9.57e-306]j",
        "E": "[9.2797242743601414516298448933860859213612968733587759532229263681243653933685795315290080879521025174188578831273414796400686250481425720387941598683519484611883337418157627534049928223801687615979832638913203319211512201953713105283428451384755435734042925667868772101817163264591575925212702636462308743 +/- 4.72e-305] + [+/- 8.29e-306]j"
      },
      {
        "point": [
          -5,
          -12,
          13
        ],
        "name": "lift_Neumann",
        "residual": "[+/- 5.68e-305] + [+/- 5.65e-305]j",
        "E": "[9.2797242743601414516298448933860859213612968733587759532229263681243653933685795315290080879521025174188578831273414796400686250481425720387941598683519484611883337418157627534049928223801687615979832638913203319211512201953713105283428451384755435734042925667868772101817163264591575925212702636462308743 +/- 4.72e-305] + [+/- 8.29e-306]j"
      },
      {
        "point": [
          -5,
          -12,
          13
        ],
        "name": "zero_Dirichlet",
        "residual": "[+/- 1.15e-305] + [+/- 1.26e-305]j",
        "E": "[9.2797242743601414516298448933860859213612968733587759532229263681243653933685795315290080879521025174188578831273414796400686250481425720387941598683519484611883337418157627534049928223801687615979832638913203319211512201953713105283428451384755435734042925667868772101817163264591575925212702636462308743 +/- 4.72e-305] + [+/- 8.29e-306]j"
      },
      {
        "point": [
          -5,
          -12,
          13
        ],
        "name": "zero_Neumann",
        "residual": "[+/- 4.41e-305] + [+/- 5.78e-305]j",
        "E": "[9.2797242743601414516298448933860859213612968733587759532229263681243653933685795315290080879521025174188578831273414796400686250481425720387941598683519484611883337418157627534049928223801687615979832638913203319211512201953713105283428451384755435734042925667868772101817163264591575925212702636462308743 +/- 4.72e-305] + [+/- 8.29e-306]j"
      },
      {
        "point": [
          -5,
          -12,
          13
        ],
        "name": "omitted_boundary_E",
        "residual": "[-7.7734518373354442619633381034164418415555378680738280870344549235956342836653649417559041112375448547887491743328208754156589704639390020799114499289118555419303212274956929894352558859514458162311465362436272234825720958309557973196238942025412166212465923134782448222477410736951595901298250439027742179 +/- 4.70e-305] + [+/- 3.02e-305]j",
        "negative_control": {
          "name": "omitted_boundary_E",
          "status": "REJECTED",
          "reason": "identity: omitted_boundary_E"
        }
      },
      {
        "point": [
          -5,
          -12,
          13
        ],
        "name": "omitted_Neumann_lift",
        "residual": "[7.7734518373354442619633381034164418415555378680738280870344549235956342836653649417559041112375448547887491743328208754156589704639390020799114499289118555419303212274956929894352558859514458162311465362436272234825720958309557973196238942025412166212465923134782448222477410736951595901298250439027742179 +/- 1.74e-305] + [+/- 1.99e-305]j",
        "negative_control": {
          "name": "omitted_Neumann_lift",
          "status": "REJECTED",
          "reason": "identity: omitted_Neumann_lift"
        }
      },
      {
        "point": [
          8,
          -15,
          17
        ],
        "name": "U_Dirichlet",
        "residual": "[+/- 3.32e-307] + [+/- 1.75e-307]j",
        "E": "[10.9450409477855868583948946971420361346248248943379509344955160977478717927227882807916571880125956346308114126986027466146238670514002466445564588546593072400953053723015768489361956873121729864345493947629937381017947582045234132733085092371978304857460997832880353444044012882987512122699680319919541193 +/- 3.40e-305] + [+/- 8.79e-306]j"
      },
      {
        "point": [
          8,
          -15,
          17
        ],
        "name": "U_Neumann",
        "residual": "[+/- 1.19e-306] + [+/- 6.61e-307]j",
        "E": "[10.9450409477855868583948946971420361346248248943379509344955160977478717927227882807916571880125956346308114126986027466146238670514002466445564588546593072400953053723015768489361956873121729864345493947629937381017947582045234132733085092371978304857460997832880353444044012882987512122699680319919541193 +/- 3.40e-305] + [+/- 8.79e-306]j"
      },
      {
        "point": [
          8,
          -15,
          17
        ],
        "name": "T_trace",
        "residual": "[+/- 2.41e-306] + [+/- 1.50e-306]j",
        "E": "[10.9450409477855868583948946971420361346248248943379509344955160977478717927227882807916571880125956346308114126986027466146238670514002466445564588546593072400953053723015768489361956873121729864345493947629937381017947582045234132733085092371978304857460997832880353444044012882987512122699680319919541193 +/- 3.40e-305] + [+/- 8.79e-306]j"
      },
      {
        "point": [
          8,
          -15,
          17
        ],
        "name": "boundary_identity",
        "residual": "[+/- 2.44e-305] + [+/- 1.86e-305]j",
        "E": "[10.9450409477855868583948946971420361346248248943379509344955160977478717927227882807916571880125956346308114126986027466146238670514002466445564588546593072400953053723015768489361956873121729864345493947629937381017947582045234132733085092371978304857460997832880353444044012882987512122699680319919541193 +/- 3.40e-305] + [+/- 8.79e-306]j"
      },
      {
        "point": [
          8,
          -15,
          17
        ],
        "name": "V_Robin",
        "residual": "[+/- 1.56e-305] + [+/- 1.60e-305]j",
        "E": "[10.9450409477855868583948946971420361346248248943379509344955160977478717927227882807916571880125956346308114126986027466146238670514002466445564588546593072400953053723015768489361956873121729864345493947629937381017947582045234132733085092371978304857460997832880353444044012882987512122699680319919541193 +/- 3.40e-305] + [+/- 8.79e-306]j"
      },
      {
        "point": [
          8,
          -15,
          17
        ],
        "name": "lift_Dirichlet",
        "residual": "[+/- 1.05e-305] + [+/- 9.42e-306]j",
        "E": "[10.9450409477855868583948946971420361346248248943379509344955160977478717927227882807916571880125956346308114126986027466146238670514002466445564588546593072400953053723015768489361956873121729864345493947629937381017947582045234132733085092371978304857460997832880353444044012882987512122699680319919541193 +/- 3.40e-305] + [+/- 8.79e-306]j"
      },
      {
        "point": [
          8,
          -15,
          17
        ],
        "name": "lift_Neumann",
        "residual": "[+/- 6.12e-305] + [+/- 5.52e-305]j",
        "E": "[10.9450409477855868583948946971420361346248248943379509344955160977478717927227882807916571880125956346308114126986027466146238670514002466445564588546593072400953053723015768489361956873121729864345493947629937381017947582045234132733085092371978304857460997832880353444044012882987512122699680319919541193 +/- 3.40e-305] + [+/- 8.79e-306]j"
      },
      {
        "point": [
          8,
          -15,
          17
        ],
        "name": "zero_Dirichlet",
        "residual": "[+/- 1.27e-305] + [+/- 1.23e-305]j",
        "E": "[10.9450409477855868583948946971420361346248248943379509344955160977478717927227882807916571880125956346308114126986027466146238670514002466445564588546593072400953053723015768489361956873121729864345493947629937381017947582045234132733085092371978304857460997832880353444044012882987512122699680319919541193 +/- 3.40e-305] + [+/- 8.79e-306]j"
      },
      {
        "point": [
          8,
          -15,
          17
        ],
        "name": "zero_Neumann",
        "residual": "[+/- 5.09e-305] + [+/- 5.50e-305]j",
        "E": "[10.9450409477855868583948946971420361346248248943379509344955160977478717927227882807916571880125956346308114126986027466146238670514002466445564588546593072400953053723015768489361956873121729864345493947629937381017947582045234132733085092371978304857460997832880353444044012882987512122699680319919541193 +/- 3.40e-305] + [+/- 8.79e-306]j"
      },
      {
        "point": [
          8,
          -15,
          17
        ],
        "name": "omitted_boundary_E",
        "residual": "[-6.3302146516517498084071737532002679430129954065108191692163894244365063877895043722846478868367904116559815839884887228358355797174666507540147519683040921070734039971999460275767158324659222718329988828902955352438933328826831074252466495224667698801465058949240300379112145030024799950131561156538021126 +/- 7.30e-305] + [+/- 2.70e-305]j",
        "negative_control": {
          "name": "omitted_boundary_E",
          "status": "REJECTED",
          "reason": "identity: omitted_boundary_E"
        }
      },
      {
        "point": [
          8,
          -15,
          17
        ],
        "name": "omitted_Neumann_lift",
        "residual": "[6.3302146516517498084071737532002679430129954065108191692163894244365063877895043722846478868367904116559815839884887228358355797174666507540147519683040921070734039971999460275767158324659222718329988828902955352438933328826831074252466495224667698801465058949240300379112145030024799950131561156538021126 +/- 5.38e-305] + [+/- 1.90e-305]j",
        "negative_control": {
          "name": "omitted_Neumann_lift",
          "status": "REJECTED",
          "reason": "identity: omitted_Neumann_lift"
        }
      }
    ]
  },
  "python_optimization": 1,
  "scalar_second_library": {
    "status": "SECOND_LIBRARY_FULL_SCALAR_CHAIN_PASS",
    "scope": "All scalar formulas in sections 3.4, 4, 5, 6.1, 7; six spectral primitives and eight boundary moments still rely on Arb.",
    "primitive_spectral_inputs": [
      "congruence_defect",
      "finite_defect",
      "bulk_gram",
      "boundary_gram",
      "min_abs_diagonal",
      "t_P"
    ],
    "boundary_inputs": "D[0:4], N[0:4]",
    "symmetry": 77,
    "radius": "1e-36",
    "precision_bits": 400,
    "scalar_agreement_relative_tolerance": "1e-18",
    "compared": [
      "spectral.vinf",
      "spectral.dinf",
      "spectral.g0",
      "spectral.tq",
      "spectral.complement_relative",
      "spectral.schur_relative",
      "spectral.S_star",
      "spectral.k_star",
      "spectral.delta_star",
      "spectral.inverse_L2",
      "coupled.P",
      "coupled.P1",
      "coupled.P2",
      "coupled.J0",
      "coupled.J1",
      "coupled.J2",
      "coupled.B01",
      "coupled.d0",
      "coupled.d1",
      "coupled.B_L2",
      "coupled.high_gap",
      "coupled.high_beta",
      "coupled.B_Y",
      "coupled.B_trace_W1",
      "coupled.B_trace_W2",
      "coupled.U_bound",
      "coupled.dU_bound",
      "coupled.E0",
      "coupled.E1",
      "coupled.D0",
      "coupled.D1",
      "coupled.B_a",
      "coupled.B_shape",
      "coupled.B_field",
      "coupled.A",
      "coupled.Y",
      "coupled.Z",
      "coupled.M2",
      "coupled.C2",
      "coupled.radius",
      "coupled.radii_polynomial",
      "coupled.contraction",
      "coupled.four_C2_Y",
      "coupled.derivative_lower",
      "coupled.curvature_lower",
      "coupled.univalence_lower",
      "coupled.nondisc_lower",
      "coupled.center_value_lower",
      "coupled.analytic_radius_lower",
      "boundary.strip_trace_majorant_upper",
      "boundary.lift_upper",
      "boundary.dlift_upper",
      "boundary.lap_lift_upper",
      "boundary.dlap_lift_upper",
      "boundary.E0_upper",
      "boundary.E1_upper"
    ],
    "bounds": {
      "rho": "[237.9761642153564710067876193438339263225811877459040668169045392483751329262853804348641666114480022694101085500877868695343, 237.9761642153564710067876193438339263225811877459040668169045392483751329262853804348641666114480022694101085500877868696335]",
      "congruence_defect": "[0.0000000000005275531554714217104889899018560467171554132070432483291470000001886669370851271540090364953220017957924014134876915588544314, 0.0000000000005275531554714217104889899018560467171554132070432483291470000001886669370851271540090364953220017957924014134876915588544314]",
      "finite_defect": "[0.00000000002579739300192070910297512223042783051449487778702989307046100000122285757897959564165629885915141836011414456112577598767552, 0.00000000002579739300192070910297512223042783051449487778702989307046100000122285757897959564165629885915141836011414456112577598767552]",
      "bulk_gram": "[95.04597426941348040456218519490956583684612890593120186354000001159700866574165302623785009440447209123101935706102101647239, 95.04597426941348040456218519490956583684612890593120186354000001159700866574165302623785009440447209123101935706102101647239]",
      "boundary_gram": "[0.3965284400696954680483455492838803277031970213926433199123000000425092506552320966295591708980015137143125331875952500189593, 0.3965284400696954680483455492838803277031970213926433199123000000425092506552320966295591708980015137143125331875952500189593]",
      "min_abs_diagonal": "[0.556123546543939806241496626171283423900604248046875, 0.556123546543939806241496626171283423900604248046875]",
      "t_P": "[248.4721190060225248651131824012770331715190932775250625284000001045744587197815503949965714785364612202922258750750441182698, 248.4721190060225248651131824012770331715190932775250625284000001045744587197815503949965714785364612202922258750750441182698]",
      "vinf": "[332.509865373803232884434799792145030698026557159981366964511246953157911725328469825162885321286459906690007458576707578406, 332.5098653738032328844347997921450306980265571599813669645112469531579117253284698251628853212864599066900074585767075924837]",
      "dinf": "[0.3559226982027797089575012181216036405382664563620442000017164914418923664194186408679035663575749522288207177699619141972824, 0.3559226982027797089575012181216036405382664563620442000017164914418923664194186408679035663575749522288207177699619142129664]",
      "g0": "[50552.37254891407072217203819002685642322598007868930138140945255948004253641132173915653331566336072621123473602809179825099, 50552.37254891407072217203819002685642322598007868930138140945255948004253641132173915653331566336072621123473602809179830175]",
      "tq": "[0.01299211999013930762363369565618510219103769057712452374487309664628484865472837138785426749693921507927020308910660903041482, 0.01299211999013930762363369565618510219103769057712452374487309664628484865472837138785426749693921507927020308910660903045113]",
      "complement_relative": "[0.01120172274364129966747236748097424989041705412127243310925861468403438754038761247497671463786040185738925368603442501474787, 0.01120172274364129966747236748097424989041705412127243310925861468403438754038761247497671463786040185738925368603442501525615]",
      "schur_relative": "[0.01340655297768039267259617182539131616537689980543555675966856365988968011423716970875881545819982651544131989512351344703061, 0.01340655297768039267259617182539131616537689980543555675966856365988968011423716970875881545819982651544131989512351344711533]",
      "S_star": "[1.822596322968232601729812082124239909255621390879679803843362938302784737304416513795581330506185752658464272254682153711849, 1.822596322968232601729812082124239909255621390879679803843362938302784737304416513795581330506185752658464272254682153716496]",
      "k_star": "[2.118373954302348672549361253022974255788578352228427780698129593798589386837464929114529086442603876889090696706714824524786, 2.118373954302348672549361253022974255788578352228427780698129593798589386837464929114529086442603876889090696706714824620827]",
      "delta_star": "[0.009528491601682574702565836511584850553935185628848693190719157780076887898674677956651745894553952973163059840317597072472049, 0.009528491601682574702565836511584850553935185628848693190719157780076887898674677956651745894553952973163059840317597072931919]",
      "inverse_L2": "[1.822781805972984095054241064926606259715110992887876089667357885439704292757172105198673767401731277342801409763147354505906, 1.822781805972984095054241064926606259715110992887876089667357885439704292757172105198673767401731277342801409763147354513652]",
      "P": "[240.1775890863838474298783084597833931746017493320396061064291370679659135496962279708106712512949212464529822344149661338484, 240.1775890863838474298783084597833931746017493320396061064291370679659135496962279708106712512949212464529822344149661410855]",
      "P1": "[295.0399814805027540563679381878967159273420752254473680823390487781979775913263778765323633723166486882137011250963457255457, 295.0399814805027540563679381878967159273420752254473680823390487781979775913263778765323633723166486882137011250963457398216]",
      "P2": "[42522.83020579993351563920014800061049845633733734790502200977336092707837512231564891186446735811914145082217165176002002709, 42522.83020579993351563920014800061049845633733734790502200977336092707837512231564891186446735811914145082217165176002190517]",
      "J0": "[0.004241336467091092631690743522592550200978061788004661960996135822796654901911960575688590110441902085634597377467773739154572, 0.004241336467091092631690743522592550200978061788004661960996135822796654901911960575688590110441902085634597377467773739290717]",
      "J1": "[0.009548791524333784581977297568532432190853385278257008517661575111955364258939052815856416729197824137941879926227633801724629, 0.009548791524333784581977297568532432190853385278257008517661575111955364258939052815856416729197824137941879926227633802468893]",
      "J2": "[0.7930797909257899169023804227439146577016096851683398507843050454991760845659440979858907460882811143492185717262545581021264, 0.7930797909257899169023804227439146577016096851683398507843050454991760845659440979858907460882811143492185717262545581915833]",
      "B01": "[541.555563591509907742165448452091016477753218041530588563792958256047002158156584039393267297520075205653806221261493023662, 541.5555635915099077421654484520910164777532180415305885637929582560470021581565840393932672975200752056538062212614930688691]",
      "d0": "[1.251363832703136948640252736989151964076187461235348947142052200633031559093063134125052864179542133297796237467320403743438, 1.2513638327031369486402527369891519640761874612353489471420522006330315590930631341250528641795421332977962374673204038449]",
      "d1": "[183.1709057102825109025181733472973273898940036879314214458317397506450093838890740431815827249158583907681966787290270675349, 183.1709057102825109025181733472973273898940036879314214458317397506450093838890740431815827249158583907681966787290270821082]",
      "B_L2": "[1.822781805972984095054241064926606259715110992887876089667357885439704292757172105198673767401731277342801409763147354505906, 1.822781805972984095054241064926606259715110992887876089667357885439704292757172105198673767401731277342801409763147354513652]",
      "high_gap": "[38231.34526534569022807651916722705382458211298116491402540877243411943602450232291015883878185445188551800146224472088250728, 38231.34526534569022807651916722705382458211298116491402540877243411943602450232291015883878185445188551800146224472088258342]",
      "high_beta": "[0.03390023802261652583498962648876865646583503162291685700063471689816102584956676273055946276970928609817293343426388376232114, 0.03390023802261652583498962648876865646583503162291685700063471689816102584956676273055946276970928609817293343426388385654615]",
      "B_Y": "[1116771.560255347393482471714883875878230195181601890817696917817579633065127780268628760699813119525933796309421215441042799, 1116771.560255347393482471714883875878230195181601890817696917817579633065127780268628760699813119525933796309421215441229591]",
      "B_trace_W1": "[64422671271.580284203333563072754264166138772067308433842997985804133720586071124455539557255705299693243589503264648095003, 64422671271.58028420333356307275426416613877206730843384299798580413372058607112445553955725570529969324358950326464810974619]",
      "B_trace_W2": "[11864780318875.19853671695385102414875174654757351808248507818441247802189745525413288525055933879181272147770276897042203326, 11864780318875.19853671695385102414875174654757351808248507818441247802189745525413288525055933879181272147770276897042569852]",
      "U_bound": "[68.45856496014641623625519090496799291734717035761941680291360182819469611737552491585011634662648350643178880450464338122202, 68.45856496014641623625519090496799291734717035761941680291360182819469611737552491585011634662648350643178880450464338493971]",
      "dU_bound": "[17609.07456768573795566268854449660309109804851261413592576919606161743018923553006688663319524218076946547975126564815018019, 17609.07456768573795566268854449660309109804851261413592576919606161743018923553006688663319524218076946547975126564815179179]",
      "E0": "[9.69815522703643281087206816540593386659314424230545901275325066990068181524598368891710617075012893398478075469074183915442e-67, 9.698155227036432810872068165405933866593144242305459012753250669900681815245983688917106170750128933984780754690741839494566e-67]",
      "E1": "[2.727700938043233593548070489739938493413846281666193243901660163754641100741122249486386781793036401759641192852477721332815e-62, 2.727700938043233593548070489739938493413846281666193243901660163754641100741122249486386781793036401759641192852477721492472e-62]",
      "D0": "[3949051.09786576929562947941387388021990901805802079376152361709848748327325840091945581560112288514000500729286894510022075, 3949051.097865769295629479413873880219909018058020793761523617098487483273258400919455815601122885140005007292868945100677174]",
      "D1": "[1020679273.247877671966440087021188250642928353118765256061968964126418730197019922456656390262989183042118577791907024853999, 1020679273.247877671966440087021188250642928353118765256061968964126418730197019922456656390262989183042118577791907025010345]",
      "B_a": "[9409717494673.969477184257797310715008996703309689605610933528673378663931692585012885039771681792749629106870605190355014825, 9409717494673.96947718425779731071500899670330968960561093352867337866393169258501288503977168179274962910687060519035898665]",
      "B_shape": "[407940308323151847.6925054340805682284991824900666462158827157385254147435617127540719686672393928007083495813564348077245791, 407940308323151847.6925054340805682284991824900666462158827157385254147435617127540719686672393928007083495813564348079150025]",
      "B_field": "[19460840021878901500284.01271286307668428771329927428326858486267867869876110516998867221190927533892452274640677051778504412, 19460840021878901500284.01271286307668428771329927428326858486267867869876110516998867221190927533892452274640677051779633867]",
      "A": "[19461247962187224652131.70521829715725251621248176434991480074539441722417584873170142628387794257831732345475635187421983947, 19461247962187224652131.70521829715725251621248176434991480074539441722417584873170142628387794257831732345475635187423114864]",
      "Y": "[1.887382036491381590790351428023247641817711624397284717079518917093865200108308868271939611167893082041059970351379868054429e-44, 1.887382036491381590790351428023247641817711624397284717079518917093865200108308868271939611167893082041059970351379869217904e-44]",
      "Z": "[0.000000000000000000000000000000000000002980643867905480524293429375768146457537841866047808162097379069692895456306158228604415540700195366768264279296208590186303, 0.000000000000000000000000000000000000002980643867905480524293429375768146457537841866047808162097379069692895456306158228604415540700195366768264279296208592457855]",
      "M2": "[65827.16298302786492281287722028880294610153299753879147567895055197900004682542706983607088665455092694982592635418394602236, 65827.16298302786492281287722028880294610153299753879147567895055197900004682542706983607088665455092694982592635418396373719]",
      "C2": "[640539370730008672254308924.4488702866638162313414393949378453342590717880217967577005850062821344873648553483653308869139401, 640539370730008672254308924.448870286663816231341439394937845334259071788021796757700585006282134487364855348365330887459022]",
      "radius": "[0.0000000000000000000000000000000000009999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999998366, 0.000000000000000000000000000000000001000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000419]",
      "radii_polynomial": "[-0.000000000000000000000000000000000000999999980485640264356175419842176795315672651291162044161420004891197348344738369029066751417921502969241796768238789893413, -0.0000000000000000000000000000000000009999999804856402643561754198421767953156726512911620441614200048911973483447383690290667514179215029692417967682387898910822]",
      "contraction": "[0.000000001281078741460017344508617848900721217195537943207172219251458814975681417909641323563267391633961870186016854959266189367478, 0.000000001281078741460017344508617848900721217195537943207172219251458814975681417909641323563267391633961870186016854959266190459567]",
      "four_C2_Y": "[0.000000000000000048357700079252473163606264641878598784791342314579529993795287373588414738095029227263286618659056238954771543871175605673, 0.00000000000000004835770007925247316360626464187859878479134231457952999379528737358841473809502922726328661865905623895477154387117567665676]",
      "derivative_lower": "[237.2785665715003717919125507526303358694583252116726381826045445028199990894645352486609359405674254591065892534323014663081, 237.2785665715003717919125507526303358694583252116726381826045445028199990894645352486609359405674254591065892534323014666055]",
      "curvature_lower": "[0.6440773017972202910424987818783963594560190675359004862788096214025045631808194919604098158898774471030413662223066243182079, 0.6440773017972202910424987818783963594560190675359004862788096214025045631808194919604098158898774471030413662223066243344728]",
      "univalence_lower": "[235.7747393443290945836969302278844594695606261597685275273799414287843523028745328989176619716010832923672348657606075979358, 235.7747393443290945836969302278844594695606261597685275273799414287843523028745328989176619716010832923672348657606076054703]",
      "nondisc_lower": "[0.003862773705710520741422044839527288995580707041713932403556580537550010883147916351343147914983907432302336948592780476844403, 0.003862773705710520741422044839527288995580707041713932403556580537550010883147916351343147914983907432302336948592780476847428]",
      "center_value_lower": "[19.33411681617279590137348307810797370172832998924005661048156150743524845729842873304087182308148425715169356833603846948894, 19.3341168161727959013734830781079737017283299892400566104815615074352484572984287330408718230814842571516935683360384695509]",
      "analytic_radius_lower": "[1.009042550492123075260168649705837962308875379375590589731831920659960263749602480065820319538340631056105014913828789968165, 1.00904255049212307526016864970583796230887537937559058973183192065996026374960248006582031953834063105610501491382878996894]",
      "strip_trace_majorant_upper": "[35532.34507232973301522480369959281185450703757168118784792396513277116574209186210995974077419179027622188045395917271052211, 35532.34507232973301522480369959281185450703757168118784792396513277116574209186210995974077419179027622188045395917271379605]",
      "lift_upper": "[9.415082264399283028560889245109435786490153280440383835930436003574752636976923205641988030511197564162189719558460184753645e-72, 9.415082264399283028560889245109435786490153280440383835930436003574752636976923205641988030511197564162189719558460184760659e-72]",
      "dlift_upper": "[4.305624114701985690374766989557094086033511415891490439768637285651530203604564977658235509834513558522848573259603615415625e-67, 4.305624114701985690374766989557094086033511415891490439768637285651530203604564977658235509834513558522848573259603615422519e-67]",
      "lap_lift_upper": "[4.267039197308455662587913898355965110100797471350241951015800002150301667119696399647364390658828794082595533081640332642689e-67, 4.267039197308455662587913898355965110100797471350241951015800002150301667119696399647364390658828794082595533081640332644987e-67]",
      "dlap_lift_upper": "[2.439225367374683035195679680138734686045879061167621203243733711400401807026820122137410020566634924057728758761701336654458e-63, 2.439225367374683035195679680138734686045879061167621203243733711400401807026820122137410020566634924057728758761701336658224e-63]",
      "E0_upper": "[9.69815522703643281087206816540593386659314424230545901275325066990068181524598368891710617075012893398478075469074183915442e-67, 9.698155227036432810872068165405933866593144242305459012753250669900681815245983688917106170750128933984780754690741839494566e-67]",
      "E1_upper": "[2.727700938043233593548070489739938493413846281666193243901660163754641100741122249486386781793036401759641192852477721332815e-62, 2.727700938043233593548070489739938493413846281666193243901660163754641100741122249486386781793036401759641192852477721492472e-62]",
      "strip_ratio": "[0.0004795303967319790106239152447762082726892749917035829954795993976460365245041040744423587393107102212082124867284713491864705, 0.0004795303967319790106239152447762082726892749917035829954795993976460365245041040744423587393107102212082124867284713492015978]",
      "wiener_ratio": "[0.009250610784007752683959754207111709452284632502015821108897517306649389580416198786742904034910577317884360567126849605562588, 0.009250610784007752683959754207111709452284632502015821108897517306649389580416198786742904034910577317884360567126849636398101]",
      "boundary_strip_ratio": "[0.0326133829761652666652951182952716843981928658468287471373949448888405735355916036405682455495117355055257113982515299266376, 0.03261338297616526666529511829527168439819286584682874713739494488884057353559160364056824554951173550552571139825152995749731]"
    },
    "radii_polynomial": "[-0.000000000000000000000000000000000000999999980485640264356175419842176795315672651291162044161420004891197348344738369029066751417921502969241796768238789893413, -0.0000000000000000000000000000000000009999999804856402643561754198421767953156726512911620441614200048911973483447383690290667514179215029692417967682387898910822]",
    "contraction": "[0.000000001281078741460017344508617848900721217195537943207172219251458814975681417909641323563267391633961870186016854959266189367478, 0.000000001281078741460017344508617848900721217195537943207172219251458814975681417909641323563267391633961870186016854959266190459567]",
    "four_C2_Y": "[0.000000000000000048357700079252473163606264641878598784791342314579529993795287373588414738095029227263286618659056238954771543871175605673, 0.00000000000000004835770007925247316360626464187859878479134231457952999379528737358841473809502922726328661865905623895477154387117567665676]"
  },
  "negative_controls": [
    {
      "name": "exact_decimal_0",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "expected finite exact decimal string"
    },
    {
      "name": "exact_decimal_1",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "expected finite exact decimal string"
    },
    {
      "name": "exact_decimal_2",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "expected finite exact decimal string"
    },
    {
      "name": "exact_decimal_3",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "expected finite exact decimal string"
    },
    {
      "name": "exact_decimal_4",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "expected finite exact decimal string"
    },
    {
      "name": "exact_decimal_5",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "expected finite exact decimal string"
    },
    {
      "name": "exact_decimal_6",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "expected finite exact decimal string"
    },
    {
      "name": "compensated_sector_counts",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "coverage: fixed per-sector counts"
    },
    {
      "name": "wrong_state_count",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "coverage: fixed per-sector counts"
    },
    {
      "name": "wrong_independent_count",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "coverage: independent counts"
    },
    {
      "name": "missing_sector",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "coverage: sector dimension"
    },
    {
      "name": "duplicate_cell",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "coverage: missing/duplicated cell"
    },
    {
      "name": "invalid_cell",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "coverage: invalid cell"
    },
    {
      "name": "metadata_stage",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: stage"
    },
    {
      "name": "metadata_shape_sha256",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: shape binding"
    },
    {
      "name": "metadata_m",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: symmetry"
    },
    {
      "name": "metadata_W",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: discretization"
    },
    {
      "name": "metadata_N",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: discretization"
    },
    {
      "name": "metadata_diagonal_count",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: diagonal dimension"
    },
    {
      "name": "metadata_form_assembly_checked",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: form assembly checked"
    },
    {
      "name": "metadata_basis_rows",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: basis dimension"
    },
    {
      "name": "matrix_missing",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: matrix inventory"
    },
    {
      "name": "matrix_dimension_H",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: matrix dimension versus states"
    },
    {
      "name": "matrix_dimension_C",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: matrix dimension versus states"
    },
    {
      "name": "matrix_dimension_V",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: matrix dimension versus states"
    },
    {
      "name": "matrix_dimension_V2",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: matrix dimension versus states"
    },
    {
      "name": "matrix_dimension_D",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: matrix dimension versus states"
    },
    {
      "name": "matrix_dimension_D2",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: matrix dimension versus states"
    },
    {
      "name": "matrix_dimension_G",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: matrix dimension versus states"
    },
    {
      "name": "basis_columns",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: basis dimension"
    },
    {
      "name": "spectral_missing_bound",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: bound inventory"
    },
    {
      "name": "spectral_gauss_error_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative gauss_error"
    },
    {
      "name": "spectral_gauss_error_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative gauss_error"
    },
    {
      "name": "spectral_boundary_error_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative boundary_error"
    },
    {
      "name": "spectral_boundary_error_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative boundary_error"
    },
    {
      "name": "spectral_congruence_defect_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative congruence_defect"
    },
    {
      "name": "spectral_congruence_defect_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative congruence_defect"
    },
    {
      "name": "spectral_finite_defect_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative finite_defect"
    },
    {
      "name": "spectral_finite_defect_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative finite_defect"
    },
    {
      "name": "spectral_bulk_gram_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative bulk_gram"
    },
    {
      "name": "spectral_bulk_gram_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative bulk_gram"
    },
    {
      "name": "spectral_boundary_gram_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative boundary_gram"
    },
    {
      "name": "spectral_boundary_gram_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative boundary_gram"
    },
    {
      "name": "spectral_vinf_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative vinf"
    },
    {
      "name": "spectral_vinf_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative vinf"
    },
    {
      "name": "spectral_dinf_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative dinf"
    },
    {
      "name": "spectral_dinf_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative dinf"
    },
    {
      "name": "spectral_g0_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative g0"
    },
    {
      "name": "spectral_g0_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative g0"
    },
    {
      "name": "spectral_tq_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative tq"
    },
    {
      "name": "spectral_tq_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative tq"
    },
    {
      "name": "spectral_complement_relative_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative complement_relative"
    },
    {
      "name": "spectral_complement_relative_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative complement_relative"
    },
    {
      "name": "spectral_schur_relative_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative schur_relative"
    },
    {
      "name": "spectral_schur_relative_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative schur_relative"
    },
    {
      "name": "spectral_min_abs_diagonal_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative min_abs_diagonal"
    },
    {
      "name": "spectral_min_abs_diagonal_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative min_abs_diagonal"
    },
    {
      "name": "spectral_inverse_L2_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative inverse_L2"
    },
    {
      "name": "spectral_inverse_L2_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative inverse_L2"
    },
    {
      "name": "spectral_t_P_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative t_P"
    },
    {
      "name": "spectral_t_P_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative t_P"
    },
    {
      "name": "spectral_S_star_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative S_star"
    },
    {
      "name": "spectral_S_star_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative S_star"
    },
    {
      "name": "spectral_k_star_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative k_star"
    },
    {
      "name": "spectral_k_star_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative k_star"
    },
    {
      "name": "spectral_delta_star_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative delta_star"
    },
    {
      "name": "spectral_delta_star_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: finite nonnegative delta_star"
    },
    {
      "name": "spectral_g0_zero",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: positive g0"
    },
    {
      "name": "spectral_tq_zero",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: positive tq"
    },
    {
      "name": "spectral_min_abs_diagonal_zero",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: positive min_abs_diagonal"
    },
    {
      "name": "spectral_inverse_L2_zero",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: positive inverse_L2"
    },
    {
      "name": "spectral_t_P_zero",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: positive t_P"
    },
    {
      "name": "spectral_S_star_zero",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: positive S_star"
    },
    {
      "name": "spectral_k_star_zero",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: positive k_star"
    },
    {
      "name": "spectral_delta_star_zero",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: positive delta_star"
    },
    {
      "name": "spectral_congruence_defect_prerequisite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: congruence defect"
    },
    {
      "name": "spectral_gauss_error_prerequisite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: Gauss error"
    },
    {
      "name": "spectral_dinf_prerequisite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: d_star < 1"
    },
    {
      "name": "spectral_complement_relative_prerequisite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: mu < 1"
    },
    {
      "name": "spectral_finite_defect_prerequisite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: epsilon + eta < 1"
    },
    {
      "name": "spectral_schur_relative_prerequisite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: epsilon + eta < 1"
    },
    {
      "name": "spectral_complement_relative_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted spectral: complement_relative"
    },
    {
      "name": "spectral_finite_defect_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted spectral: finite_defect"
    },
    {
      "name": "spectral_schur_relative_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted spectral: schur_relative"
    },
    {
      "name": "spectral_inverse_L2_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted spectral: inverse_L2"
    },
    {
      "name": "quoted_P_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite P"
    },
    {
      "name": "quoted_P_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative P"
    },
    {
      "name": "quoted_P1_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite P1"
    },
    {
      "name": "quoted_P1_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative P1"
    },
    {
      "name": "quoted_P2_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite P2"
    },
    {
      "name": "quoted_P2_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative P2"
    },
    {
      "name": "quoted_J0_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite J0"
    },
    {
      "name": "quoted_J0_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative J0"
    },
    {
      "name": "quoted_J1_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite J1"
    },
    {
      "name": "quoted_J1_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative J1"
    },
    {
      "name": "quoted_J2_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite J2"
    },
    {
      "name": "quoted_J2_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative J2"
    },
    {
      "name": "quoted_B01_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite B01"
    },
    {
      "name": "quoted_B01_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative B01"
    },
    {
      "name": "quoted_d0_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite d0"
    },
    {
      "name": "quoted_d0_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative d0"
    },
    {
      "name": "quoted_d1_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite d1"
    },
    {
      "name": "quoted_d1_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative d1"
    },
    {
      "name": "quoted_B_L2_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite B_L2"
    },
    {
      "name": "quoted_B_L2_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative B_L2"
    },
    {
      "name": "quoted_high_gap_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite high_gap"
    },
    {
      "name": "quoted_high_gap_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative high_gap"
    },
    {
      "name": "quoted_high_beta_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite high_beta"
    },
    {
      "name": "quoted_high_beta_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative high_beta"
    },
    {
      "name": "quoted_B_Y_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite B_Y"
    },
    {
      "name": "quoted_B_Y_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative B_Y"
    },
    {
      "name": "quoted_B_trace_W1_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite B_trace_W1"
    },
    {
      "name": "quoted_B_trace_W1_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative B_trace_W1"
    },
    {
      "name": "quoted_B_trace_W2_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite B_trace_W2"
    },
    {
      "name": "quoted_B_trace_W2_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative B_trace_W2"
    },
    {
      "name": "quoted_U_bound_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite U_bound"
    },
    {
      "name": "quoted_U_bound_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative U_bound"
    },
    {
      "name": "quoted_dU_bound_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite dU_bound"
    },
    {
      "name": "quoted_dU_bound_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative dU_bound"
    },
    {
      "name": "quoted_E0_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite E0"
    },
    {
      "name": "quoted_E0_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative E0"
    },
    {
      "name": "quoted_E1_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite E1"
    },
    {
      "name": "quoted_E1_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative E1"
    },
    {
      "name": "quoted_D0_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite D0"
    },
    {
      "name": "quoted_D0_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative D0"
    },
    {
      "name": "quoted_D1_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite D1"
    },
    {
      "name": "quoted_D1_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative D1"
    },
    {
      "name": "quoted_B_a_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite B_a"
    },
    {
      "name": "quoted_B_a_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative B_a"
    },
    {
      "name": "quoted_B_shape_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite B_shape"
    },
    {
      "name": "quoted_B_shape_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative B_shape"
    },
    {
      "name": "quoted_B_field_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite B_field"
    },
    {
      "name": "quoted_B_field_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative B_field"
    },
    {
      "name": "quoted_A_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite A"
    },
    {
      "name": "quoted_A_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative A"
    },
    {
      "name": "quoted_Y_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite Y"
    },
    {
      "name": "quoted_Y_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative Y"
    },
    {
      "name": "quoted_Z_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite Z"
    },
    {
      "name": "quoted_Z_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative Z"
    },
    {
      "name": "quoted_M2_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite M2"
    },
    {
      "name": "quoted_M2_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative M2"
    },
    {
      "name": "quoted_C2_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite C2"
    },
    {
      "name": "quoted_C2_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative C2"
    },
    {
      "name": "quoted_radius_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite radius"
    },
    {
      "name": "quoted_radius_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative radius"
    },
    {
      "name": "quoted_radii_polynomial_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite radii_polynomial"
    },
    {
      "name": "quoted_contraction_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite contraction"
    },
    {
      "name": "quoted_contraction_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative contraction"
    },
    {
      "name": "quoted_four_C2_Y_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite four_C2_Y"
    },
    {
      "name": "quoted_four_C2_Y_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative four_C2_Y"
    },
    {
      "name": "quoted_derivative_lower_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite derivative_lower"
    },
    {
      "name": "quoted_derivative_lower_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative derivative_lower"
    },
    {
      "name": "quoted_curvature_lower_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite curvature_lower"
    },
    {
      "name": "quoted_curvature_lower_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative curvature_lower"
    },
    {
      "name": "quoted_univalence_lower_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite univalence_lower"
    },
    {
      "name": "quoted_univalence_lower_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative univalence_lower"
    },
    {
      "name": "quoted_nondisc_lower_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite nondisc_lower"
    },
    {
      "name": "quoted_nondisc_lower_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative nondisc_lower"
    },
    {
      "name": "quoted_center_value_lower_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite center_value_lower"
    },
    {
      "name": "quoted_center_value_lower_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative center_value_lower"
    },
    {
      "name": "quoted_analytic_radius_lower_nan",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: finite analytic_radius_lower"
    },
    {
      "name": "quoted_analytic_radius_lower_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: nonnegative analytic_radius_lower"
    },
    {
      "name": "quoted_B_L2_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted upper: B_L2"
    },
    {
      "name": "quoted_B_Y_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted upper: B_Y"
    },
    {
      "name": "quoted_E0_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted upper: E0"
    },
    {
      "name": "quoted_E1_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted upper: E1"
    },
    {
      "name": "quoted_A_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted upper: A"
    },
    {
      "name": "quoted_Y_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted upper: Y"
    },
    {
      "name": "quoted_Z_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted upper: Z"
    },
    {
      "name": "quoted_C2_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted upper: C2"
    },
    {
      "name": "quoted_radii_polynomial_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted upper: radii_polynomial"
    },
    {
      "name": "quoted_contraction_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted upper: contraction"
    },
    {
      "name": "quoted_four_C2_Y_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted upper: four_C2_Y"
    },
    {
      "name": "quoted_derivative_lower_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted lower: derivative_lower"
    },
    {
      "name": "quoted_curvature_lower_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted lower: curvature_lower"
    },
    {
      "name": "quoted_nondisc_lower_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted lower: nondisc_lower"
    },
    {
      "name": "quoted_center_value_lower_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted lower: center_value_lower"
    },
    {
      "name": "quoted_analytic_radius_lower_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted lower: analytic_radius_lower"
    },
    {
      "name": "quoted_univalence_lower_at_quoted_limit",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted lower: univalence_lower"
    },
    {
      "name": "coupled_stage",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: coupled stage"
    },
    {
      "name": "coupled_centre_sha256",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: centre binding"
    },
    {
      "name": "quoted_radius_wrong",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: exact radius"
    },
    {
      "name": "quoted_radius_wide",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: radius enclosure"
    },
    {
      "name": "radius_source_mismatch",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: exact radius"
    },
    {
      "name": "centre_radius_238",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: conformal radius interval"
    },
    {
      "name": "centre_radius_237.9761642153564710067876193438339264",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "quoted: centre radius digits"
    },
    {
      "name": "negative_residual_bound",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "negative claimed bound"
    },
    {
      "name": "inflated_residual",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "requested strong radii margins not proved"
    },
    {
      "name": "zero_radius",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "nonlinear ball/reciprocal gate"
    },
    {
      "name": "large_radius",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "requested strong radii margins not proved"
    },
    {
      "name": "changed_frozen_field",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "boundary centre binding"
    },
    {
      "name": "unresolved_g_below_n",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "unresolved Robin scan sign"
    },
    {
      "name": "negative_g_below_n_is_evaluated",
      "status": "NEGATIVE_SIGN_CONFIRMED"
    },
    {
      "name": "matrix_Robin_sign_flip",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "identity: translation Robin x"
    },
    {
      "name": "direct_matrix_assembly_sign_flip",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "Robin form assembly/sign defect"
    },
    {
      "name": "deep_D_sign_flip",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "Robin physical D sign/size defect"
    },
    {
      "name": "deep_ds_sign_flip",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "Robin physical ds sign/size defect"
    },
    {
      "name": "individual_ds_sign_flip_1",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "Robin physical ds sign/size defect"
    },
    {
      "name": "individual_ds_sign_flip_2",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "Robin physical ds sign/size defect"
    },
    {
      "name": "individual_ds_sign_flip_3",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "Robin physical ds sign/size defect"
    },
    {
      "name": "individual_ds_sign_flip_4",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "Robin physical ds sign/size defect"
    },
    {
      "name": "individual_D_sign_flip_0_1",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "Robin physical D sign/size defect"
    },
    {
      "name": "individual_D_sign_flip_1_0",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "Robin physical D sign/size defect"
    },
    {
      "name": "individual_D_sign_flip_1_1",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "Robin physical D sign/size defect"
    },
    {
      "name": "individual_D_sign_flip_1_2",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "Robin physical D sign/size defect"
    },
    {
      "name": "individual_D_sign_flip_2_2",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "Robin physical D sign/size defect"
    },
    {
      "name": "physical_ds_nonfinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "Robin physical ds sign/size defect"
    },
    {
      "name": "physical_D_nonfinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "Robin physical D sign/size defect"
    },
    {
      "name": "physical_ds_undecided",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "Robin physical ds sign/size defect"
    },
    {
      "name": "physical_D_undecided",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "Robin physical D sign/size defect"
    },
    {
      "name": "physical_boundary_check_missing",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: physical boundary checked"
    },
    {
      "name": "physical_boundary_check_false",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "spectral: physical boundary checked"
    },
    {
      "name": "identity_residual",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "identity: test"
    },
    {
      "name": "identity_nonfinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "identity: test"
    },
    {
      "name": "identity_zero_not_enclosed",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "identity zero enclosure: test"
    },
    {
      "name": "iv_rho_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite rho"
    },
    {
      "name": "iv_rho_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative rho"
    },
    {
      "name": "iv_congruence_defect_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite congruence_defect"
    },
    {
      "name": "iv_congruence_defect_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative congruence_defect"
    },
    {
      "name": "iv_finite_defect_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite finite_defect"
    },
    {
      "name": "iv_finite_defect_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative finite_defect"
    },
    {
      "name": "iv_bulk_gram_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite bulk_gram"
    },
    {
      "name": "iv_bulk_gram_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative bulk_gram"
    },
    {
      "name": "iv_boundary_gram_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite boundary_gram"
    },
    {
      "name": "iv_boundary_gram_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative boundary_gram"
    },
    {
      "name": "iv_min_abs_diagonal_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite min_abs_diagonal"
    },
    {
      "name": "iv_min_abs_diagonal_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative min_abs_diagonal"
    },
    {
      "name": "iv_t_P_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite t_P"
    },
    {
      "name": "iv_t_P_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative t_P"
    },
    {
      "name": "iv_vinf_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite vinf"
    },
    {
      "name": "iv_vinf_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative vinf"
    },
    {
      "name": "iv_dinf_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite dinf"
    },
    {
      "name": "iv_dinf_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative dinf"
    },
    {
      "name": "iv_g0_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite g0"
    },
    {
      "name": "iv_g0_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative g0"
    },
    {
      "name": "iv_tq_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite tq"
    },
    {
      "name": "iv_tq_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative tq"
    },
    {
      "name": "iv_complement_relative_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite complement_relative"
    },
    {
      "name": "iv_complement_relative_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative complement_relative"
    },
    {
      "name": "iv_schur_relative_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite schur_relative"
    },
    {
      "name": "iv_schur_relative_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative schur_relative"
    },
    {
      "name": "iv_S_star_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite S_star"
    },
    {
      "name": "iv_S_star_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative S_star"
    },
    {
      "name": "iv_k_star_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite k_star"
    },
    {
      "name": "iv_k_star_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative k_star"
    },
    {
      "name": "iv_delta_star_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite delta_star"
    },
    {
      "name": "iv_delta_star_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative delta_star"
    },
    {
      "name": "iv_inverse_L2_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite inverse_L2"
    },
    {
      "name": "iv_inverse_L2_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative inverse_L2"
    },
    {
      "name": "iv_P_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite P"
    },
    {
      "name": "iv_P_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative P"
    },
    {
      "name": "iv_P1_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite P1"
    },
    {
      "name": "iv_P1_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative P1"
    },
    {
      "name": "iv_P2_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite P2"
    },
    {
      "name": "iv_P2_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative P2"
    },
    {
      "name": "iv_J0_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite J0"
    },
    {
      "name": "iv_J0_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative J0"
    },
    {
      "name": "iv_J1_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite J1"
    },
    {
      "name": "iv_J1_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative J1"
    },
    {
      "name": "iv_J2_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite J2"
    },
    {
      "name": "iv_J2_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative J2"
    },
    {
      "name": "iv_B01_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite B01"
    },
    {
      "name": "iv_B01_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative B01"
    },
    {
      "name": "iv_d0_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite d0"
    },
    {
      "name": "iv_d0_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative d0"
    },
    {
      "name": "iv_d1_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite d1"
    },
    {
      "name": "iv_d1_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative d1"
    },
    {
      "name": "iv_B_L2_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite B_L2"
    },
    {
      "name": "iv_B_L2_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative B_L2"
    },
    {
      "name": "iv_high_gap_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite high_gap"
    },
    {
      "name": "iv_high_gap_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative high_gap"
    },
    {
      "name": "iv_high_beta_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite high_beta"
    },
    {
      "name": "iv_high_beta_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative high_beta"
    },
    {
      "name": "iv_B_Y_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite B_Y"
    },
    {
      "name": "iv_B_Y_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative B_Y"
    },
    {
      "name": "iv_B_trace_W1_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite B_trace_W1"
    },
    {
      "name": "iv_B_trace_W1_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative B_trace_W1"
    },
    {
      "name": "iv_B_trace_W2_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite B_trace_W2"
    },
    {
      "name": "iv_B_trace_W2_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative B_trace_W2"
    },
    {
      "name": "iv_U_bound_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite U_bound"
    },
    {
      "name": "iv_U_bound_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative U_bound"
    },
    {
      "name": "iv_dU_bound_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite dU_bound"
    },
    {
      "name": "iv_dU_bound_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative dU_bound"
    },
    {
      "name": "iv_E0_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite E0"
    },
    {
      "name": "iv_E0_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative E0"
    },
    {
      "name": "iv_E1_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite E1"
    },
    {
      "name": "iv_E1_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative E1"
    },
    {
      "name": "iv_D0_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite D0"
    },
    {
      "name": "iv_D0_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative D0"
    },
    {
      "name": "iv_D1_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite D1"
    },
    {
      "name": "iv_D1_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative D1"
    },
    {
      "name": "iv_B_a_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite B_a"
    },
    {
      "name": "iv_B_a_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative B_a"
    },
    {
      "name": "iv_B_shape_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite B_shape"
    },
    {
      "name": "iv_B_shape_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative B_shape"
    },
    {
      "name": "iv_B_field_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite B_field"
    },
    {
      "name": "iv_B_field_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative B_field"
    },
    {
      "name": "iv_A_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite A"
    },
    {
      "name": "iv_A_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative A"
    },
    {
      "name": "iv_Y_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite Y"
    },
    {
      "name": "iv_Y_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative Y"
    },
    {
      "name": "iv_Z_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite Z"
    },
    {
      "name": "iv_Z_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative Z"
    },
    {
      "name": "iv_M2_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite M2"
    },
    {
      "name": "iv_M2_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative M2"
    },
    {
      "name": "iv_C2_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite C2"
    },
    {
      "name": "iv_C2_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative C2"
    },
    {
      "name": "iv_radius_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite radius"
    },
    {
      "name": "iv_radius_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative radius"
    },
    {
      "name": "iv_radii_polynomial_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite radii_polynomial"
    },
    {
      "name": "iv_contraction_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite contraction"
    },
    {
      "name": "iv_contraction_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative contraction"
    },
    {
      "name": "iv_four_C2_Y_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite four_C2_Y"
    },
    {
      "name": "iv_four_C2_Y_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative four_C2_Y"
    },
    {
      "name": "iv_derivative_lower_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite derivative_lower"
    },
    {
      "name": "iv_derivative_lower_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative derivative_lower"
    },
    {
      "name": "iv_curvature_lower_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite curvature_lower"
    },
    {
      "name": "iv_curvature_lower_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative curvature_lower"
    },
    {
      "name": "iv_univalence_lower_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite univalence_lower"
    },
    {
      "name": "iv_univalence_lower_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative univalence_lower"
    },
    {
      "name": "iv_nondisc_lower_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite nondisc_lower"
    },
    {
      "name": "iv_nondisc_lower_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative nondisc_lower"
    },
    {
      "name": "iv_center_value_lower_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite center_value_lower"
    },
    {
      "name": "iv_center_value_lower_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative center_value_lower"
    },
    {
      "name": "iv_analytic_radius_lower_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite analytic_radius_lower"
    },
    {
      "name": "iv_analytic_radius_lower_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative analytic_radius_lower"
    },
    {
      "name": "iv_strip_trace_majorant_upper_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite strip_trace_majorant_upper"
    },
    {
      "name": "iv_strip_trace_majorant_upper_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative strip_trace_majorant_upper"
    },
    {
      "name": "iv_lift_upper_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite lift_upper"
    },
    {
      "name": "iv_lift_upper_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative lift_upper"
    },
    {
      "name": "iv_dlift_upper_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite dlift_upper"
    },
    {
      "name": "iv_dlift_upper_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative dlift_upper"
    },
    {
      "name": "iv_lap_lift_upper_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite lap_lift_upper"
    },
    {
      "name": "iv_lap_lift_upper_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative lap_lift_upper"
    },
    {
      "name": "iv_dlap_lift_upper_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite dlap_lift_upper"
    },
    {
      "name": "iv_dlap_lift_upper_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative dlap_lift_upper"
    },
    {
      "name": "iv_E0_upper_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite E0_upper"
    },
    {
      "name": "iv_E0_upper_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative E0_upper"
    },
    {
      "name": "iv_E1_upper_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite E1_upper"
    },
    {
      "name": "iv_E1_upper_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative E1_upper"
    },
    {
      "name": "iv_strip_ratio_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite strip_ratio"
    },
    {
      "name": "iv_strip_ratio_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative strip_ratio"
    },
    {
      "name": "iv_wiener_ratio_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite wiener_ratio"
    },
    {
      "name": "iv_wiener_ratio_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative wiener_ratio"
    },
    {
      "name": "iv_boundary_strip_ratio_infinite",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: finite boundary_strip_ratio"
    },
    {
      "name": "iv_boundary_strip_ratio_negative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonnegative boundary_strip_ratio"
    },
    {
      "name": "iv_g0_zero",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: positive g0"
    },
    {
      "name": "iv_min_abs_diagonal_zero",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: positive min_abs_diagonal"
    },
    {
      "name": "iv_high_gap_zero",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: positive high_gap"
    },
    {
      "name": "iv_derivative_lower_zero",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: positive derivative_lower"
    },
    {
      "name": "iv_univalence_lower_zero",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: positive univalence_lower"
    },
    {
      "name": "iv_curvature_lower_zero",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: positive curvature_lower"
    },
    {
      "name": "iv_nondisc_lower_zero",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: positive nondisc_lower"
    },
    {
      "name": "iv_center_value_lower_zero",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: positive center_value_lower"
    },
    {
      "name": "iv_dinf_one",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: less than one dinf"
    },
    {
      "name": "iv_complement_relative_one",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: less than one complement_relative"
    },
    {
      "name": "iv_high_beta_one",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: less than one high_beta"
    },
    {
      "name": "iv_strip_ratio_one",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: less than one strip_ratio"
    },
    {
      "name": "iv_wiener_ratio_one",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: less than one wiener_ratio"
    },
    {
      "name": "iv_boundary_strip_ratio_one",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: less than one boundary_strip_ratio"
    },
    {
      "name": "iv_schur",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: Schur gate"
    },
    {
      "name": "iv_congruence",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: congruence gate"
    },
    {
      "name": "iv_ball",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: reciprocal ball"
    },
    {
      "name": "iv_poly",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: negative radii polynomial"
    },
    {
      "name": "iv_contraction",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: strong contraction"
    },
    {
      "name": "iv_product",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: strong product"
    },
    {
      "name": "iv_radius",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: conformal radius"
    },
    {
      "name": "iv_quoted_spectral_complement_relative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted spectral: complement_relative"
    },
    {
      "name": "iv_quoted_spectral_finite_defect",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted spectral: finite_defect"
    },
    {
      "name": "iv_quoted_spectral_schur_relative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted spectral: schur_relative"
    },
    {
      "name": "iv_quoted_spectral_inverse_L2",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted spectral: inverse_L2"
    },
    {
      "name": "iv_quoted_upper_B_L2",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted upper: B_L2"
    },
    {
      "name": "iv_quoted_upper_B_Y",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted upper: B_Y"
    },
    {
      "name": "iv_quoted_upper_E0",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted upper: E0"
    },
    {
      "name": "iv_quoted_upper_E1",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted upper: E1"
    },
    {
      "name": "iv_quoted_upper_A",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted upper: A"
    },
    {
      "name": "iv_quoted_upper_Y",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted upper: Y"
    },
    {
      "name": "iv_quoted_upper_Z",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted upper: Z"
    },
    {
      "name": "iv_quoted_upper_C2",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted upper: C2"
    },
    {
      "name": "iv_quoted_upper_radii_polynomial",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted upper: radii_polynomial"
    },
    {
      "name": "iv_quoted_upper_contraction",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted upper: contraction"
    },
    {
      "name": "iv_quoted_upper_four_C2_Y",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted upper: four_C2_Y"
    },
    {
      "name": "iv_quoted_lower_derivative_lower",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted lower: derivative_lower"
    },
    {
      "name": "iv_quoted_lower_curvature_lower",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted lower: curvature_lower"
    },
    {
      "name": "iv_quoted_lower_nondisc_lower",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted lower: nondisc_lower"
    },
    {
      "name": "iv_quoted_lower_center_value_lower",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted lower: center_value_lower"
    },
    {
      "name": "iv_quoted_lower_analytic_radius_lower",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted lower: analytic_radius_lower"
    },
    {
      "name": "iv_quoted_lower_univalence_lower",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: positive univalence_lower"
    },
    {
      "name": "iv_nonfinite_input",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonfinite input"
    },
    {
      "name": "iv_scalar_mismatch",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: scalar agreement test"
    },
    {
      "name": "iv_zero_reference",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: nonzero comparison test"
    },
    {
      "name": "iv_radius_mismatch",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library quoted upper: contraction"
    },
    {
      "name": "iv_invalid_m",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: positive integer symmetry"
    },
    {
      "name": "forged_inverse_L2",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: scalar agreement spectral.inverse_L2"
    },
    {
      "name": "forged_S_star",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: scalar agreement spectral.S_star"
    },
    {
      "name": "forged_k_star",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: scalar agreement spectral.k_star"
    },
    {
      "name": "forged_delta_star",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: scalar agreement spectral.delta_star"
    },
    {
      "name": "forged_vinf",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: scalar agreement spectral.vinf"
    },
    {
      "name": "forged_dinf",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: scalar agreement spectral.dinf"
    },
    {
      "name": "forged_g0",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: scalar agreement spectral.g0"
    },
    {
      "name": "forged_tq",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: scalar agreement spectral.tq"
    },
    {
      "name": "forged_complement_relative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: scalar agreement spectral.complement_relative"
    },
    {
      "name": "forged_schur_relative",
      "status": "REJECTED",
      "exception": "RuntimeError",
      "reason": "second library: scalar agreement spectral.schur_relative"
    }
  ],
  "artifacts": {
    "coupled_bounds.json": "180b4a070511e0fc4499782f64fe3a3bee789ac7c5d119ff153748ba82996c39",
    "spectral.log": "ae924e4070c2c28d402c29fd6e33ad25482b5b6c101281dc134a35e037d381c3",
    "boundary_512.json": "9da4877dfe6c4480b95fb962ec2aca99893e1193db907d15cfc266ee4507654b",
    "coupled_bounds.py": "3f46d52fc5d96844a23b5166df1128bbab3c29503d5caf3a5e4b8ea3a29ac428",
    "negative_controls.json": "cbc80403b6b4c905af3e244f71a67c3406b6e0eb130a708d073c00e8c7fcf050",
    "boundary_residual.json": "31241a4d5104716104535c081d02cad8d57f22b276526ffd771ea4372acbe7fb",
    "second_library.json": "cc1c3385824b9d9a87bc5d7d7d36d21f9608a200f783dd7cb270f3d7078f73e5",
    "boundary_interval.py": "100f19d7f9dbeab75ecd66d368ade80b0a03fdc5792397ce3da080a0149b04cd",
    "boundary_0.log": "d166436df5154888a2c14fa1a545dc0899523f6790fde4830be25e9e1680c441",
    "scalar_second_library.py": "6748ffbd62321a7abc5b7b05da83cd33215f283b9e7e696918e5d4216a79534b",
    "boundary_newton.py": "e1a21a8ec9c68002d114bdb8423880f72bc42ee3968d72747fc8c9b1dd79299c",
    "boundary_0.json": "f76bc9319184660e91c31580c7290923d028f5c0e28b669d137875ceff096cf5",
    "boundary_768.json": "3689b74fc3ed64b5f2cca135e12c25c2f0b01f4aafd41953e629eca16c9d2c77",
    "analytic_cap.py": "3815a48145d298cd0a85de3e4e77b20ca627650b81bc117ebcf18e28fb778fb4",
    "identity_checks.json": "fe49a859dfc65b1783808b56a87d3f70fa8098f9f3ee932259b6995b676dc046",
    "boundary_768.log": "780dddeff44dcc72eccb058e9b12ad4e395c1f5cc0da2044ff435d27bd2f588c",
    "boundary_256.log": "8957b8ac964929149be110893aaf235411657f40223b37e9686d9511365749fc",
    "robin_certificate.py": "c4e0a65da725a370749d7053f1e0fed4213a50d7b67def92747b730eb406e3df",
    "boundary_256.json": "a48c3a18cf6ac263cd32d180efc7cf3c9f7d0d974ebddeec304fa2044263c980",
    "cert_common.py": "4294335c5dd51df30d1ef285ec466951b481dd5a1d967c9aaccd1019237a768b",
    "final_gates.py": "fad9d05606d1acad11e118b3be9ac73ed4edd0254a6abd520e99017ad775824d",
    "spectral.json": "c7e303d3f61948168c0360b2027e8ba3515abbfd178b8dfd897165373240429b",
    "identity_checks.py": "ae530d5fd6c85035f071433b0e88d2b0d72d06abc3832d025f7acd6b00a08509",
    "boundary_512.log": "cca07d588ab43d3d594884c520a6464b5293780b3977d4d8010a33183d6380d4",
    "negative_controls.py": "b87016909bf2d0dbb213fc5577bc9996a66625418b01245e2e3a00f1502aae47",
    "parent_gates.json": "45d0ec9c289e36074d3e2b758816e287168dcb426a0743d13bbf59002efe00cc",
    "centre_frozen.json": "272abaf4b002d8b63cf68344616ca501eb1a3c1f2636b27280af4960713c4472"
  },
  "versions": {
    "python": "3.10.19 | packaged by conda-forge | (main, Jan 26 2026, 23:45:08) [GCC 14.3.0]",
    "python_executable": "python",
    "flint": "0.9.0",
    "numpy": "1.26.4",
    "scipy": "1.15.2",
    "mpmath": "1.3.0"
  },
  "worker_limit": 4,
  "single_threaded": true,
  "nice": 19,
  "elapsed_seconds": 173.04210948944092
}


==> anc/berenstein/centre_frozen.json <==
{
  "m": 77,
  "modes": 72,
  "p": [
    "237.976164215356471006787619343833926322581187745904066816904539248375132926285380434864166611448002269410108550087786869560587477901076108229055788092797100304777019037627633499404807301592788698094638130151211764620036633901767026974316004",
    "0.00386277370571052074142204483952728899566288981620439920171568638896355460438394527967976855929685943756203451598265555902783181326346419860649797512419933125496324908462215179679513476848582889769939909448002324120111824335502871266996486134",
    "-0.00254138869296867541434783916208921112557643201070226249242149444317100253963668410829318571183003454657209706628483278302163780012123003743696868186378950576956756919128620025412725792413659121195877614098753470034213558232458858713426760185",
    "8.12678937252457601965008828683378638224973019878420015528715371163908298284464123798821438365855798029036790301212964865474208756285031371949897379094084337319910093259062595866399985657743129553099748771946991124633605776565100002018120199e-6",
    "1.60769194026896500017262462392844416981388133740914206173684773447642222678522923435441513095682317089299148503385202556867420249906227645585549294114233604910732108757431414378609593158525269874491084659279178890716918985029978683211604917e-6",
    "-8.71833879954478828716705373254791665090629242505382135323195796950324242960457572947153478888022949312545869817620340737791212830648699351102383326942603175897633241629567646036482412936707986671620837525743959789055391366689634533394077050e-9",
    "-1.04801674185814434547478353200810157384076204011581570171743527921165100419338715859947727148186265716995769078209945867602284081949981301513256363063294645324954273369780699468478383717600180038993885033582175079997447481454248093950687970e-9",
    "8.36518795536358757788936633475281214480114207750690776735498055621465989815756209443268976384742482597827204353782107191554974096404581559217098575479784261570510050009373195371122691110125979044900755282296027409783055200521787029553096372e-12",
    "6.86498687408823383715782632060408844433452838265328090950621604417652068023254364304884433631777496434627036406697192345922229638625769383036157260426747080119677299132821214197540630238677072055188430417622752135967633317854318949401299826e-13",
    "-7.08834427369218743733826441221232061413689018605687914435987277935361076429364295071271864786558348723199687098071767485728048701050396378487221236293418215005369110898411809946324563421436934522845662898420132888979282582265055219851858483e-15",
    "-4.42798180335571330855274604828768387237168793587518660774263912430808442528569608316019514577603290352296746039182737031661660808809426702334280498112015874304947961309936871422246967038986912075409336708709621805801069605437580732804189030e-16",
    "5.69700954335780589069350131278966252385666271112383836083559136943959269364764751751662249264815429893487201680183610191476148049956027999866082905999655293416548039452649625273907569214589653345649286266211337366753775134360785260839449908e-18",
    "2.82544781261196868311719301633152583078669498573969067253982619227847089948817164929432463444818058442925327041483887663718015065079151634867351726683583264894848959196688788975153808559615460048867922015420493246218417010604293095748423488e-19",
    "-4.41558607098304313383929500551720801340707354358905098466250781130995135397287525560975068311612009667055404282112607427433025897058128915216959235343307997369056560745369761395827654349492692827769479709010698539465079799598758193431049208e-21",
    "-1.78426946321488246212505586098570151573407397431654026852386045942269995312708164848650105084905336487224744127478741481726276968854101963836628758913326175184227004065507079404054265061031923680022893153287733340331398598016942577240576841e-22",
    "3.33265627903730848739151728355212118864822313915244379321216564034762338878951909748275281859027147528664368615160982929010389018906091374572331568550063245467565425868065433336905045853194983185293481870145033984797596028218323241695480365e-24",
    "1.11442641360931384591671042948450443264249489640045818068335710206217942988437614045526860386578678636013767245820748716374643633228740256489980452109478272590240621274453783748087635415810067921457235952015212769506506604179594565519158256e-25",
    "-2.46388711077668209400183755304887940257679625126864397510385102566346812791560288788603187337536529201904564257073573509525916198820143690370630176442718249880890627616004028368651074407902822405203151247071299796071368939894895467503642257e-27",
    "-6.87514262278043644429224833686870120520800990872774232195007207121378361746537973969736480793212425566273264463236332738638785052656515988565965388800663796271271298819415742258305419165558507131053313521698463115990276229305118942932461420e-29",
    "1.79140997215244842240176496065569209204400415016980933055866599463135820459301657545560345155436353988422579694762663552697413427583022366573016246079465906554186069935737852244366278744681320505263328675732657694822441410250874708281918857e-30",
    "4.18121616360103457278257127968946390598056048330012607512143214118417731996476834017226869670402116223110181288449610011664433043066321719035243555028466252627296093136872287887461908851473332837916327765694357246343582575612299427657338862e-32",
    "-1.28440031668232504021888459830818451045101888243059377576704330685013683352371772652631533997024065357055152832375870304612410463885679817895108869901517874595597548069065527216133526228344807786394588152402775119854949872510399751776790162e-33",
    "-2.49975403033224327046792938676267475837234525122824011233517831812250458027860387872798194305742776399238349432378537585476621170856890573613171234771690955681065137047472561395816959293995668127489688878802361436011212851734568577655417368e-35",
    "9.09881083788032280244225903330638132610168926240577233817886408718875059711847540225848024478636461911816628834428914138136772026665185260036711107516681476414912261318074487598248888041446692044216960158152422816805526899886721892488136670e-37",
    "1.46313247850081992090144871641221584926142322452056197631991923437726861855864822375975089667880644019463931094733380103586098018299490139914145054168574535769360895821747748042772036969309224248069964977664208270340495235871121187223398155e-38",
    "-6.37773040196151230030808770374277988679467300088956874871720622774956780682578855855090498696410290575839435338465157065883365513619019384506283205691821825606173380379548236567240495420456610406391876786466250138557497831585604881676255483e-40",
    "-8.33176784717234007141072505644493833527952642549920890498430938046396843794949607075944755605990980725327730635666271058978124723360580526146135061055722327610367118131330171174216063908594935302987472271795412222202177426007949666164007214e-42",
    "4.42794567891595689288455357983035141806847152276899830327395940105049335915207791084886584522239893156267421899004113074317782128958677532100125762216091924970789124698578922939663971153118856105544389015280838211101671761426255879370914172e-43",
    "4.56894856279559694391079772221908515456044765697316344225943347962705017019833927602798264529502327064020838337058599984362166434519854838944027614215215808819068987389255256876494456414462036025996926908011536582863460626092024076839339597e-45",
    "-3.04741964430492769629940866655302806581963112294359836803807254027833055066693854387755158319854461372706031762446373543141774770532355419798232453134120448566123591800556004633750784532836827420695186588018484323858651371205877520266706170e-46",
    "-2.36900131562028324254654766783990763934804008493121807861366658228951215482938157583467287794712098905241980492249246620636310776437392302910907770633482868311825122483022325510670476077494812954018791489578690417409717702192671726818792272e-48",
    "2.08020093929580693022048533355338814977571439360816102094415704186711096546309243333933324153247796882320888986152857117384451983625200605352508423986426204281043121342152540182388027765546641431232290480921507674239182764415136775882060852e-49",
    "1.11809970162483820937764282484034664147975265141220862294591910394433156472075531876841190937880532028378081525359209669361779190534839175489240258893152497805774743278016762407126905079585072340690803691759289813500192569500539945905036941e-51",
    "-1.40896099682214179032373448431982815772417346350093438162208285679274892873295650906778085557295783374438789419968954833232744749913139442309558334946492586560552360098658638805219509231673772330038445076502332253764402944158137812275334167e-52",
    "-4.33567547119952030411169258316518842847417884256298226792307691587547670676175293661147016261259266777387681862535175118463143064168101528953620409445947805169730306130133654167392836652118571742805225451259171280271107042626576301714017254e-55",
    "9.47177561941079280893329067382098642989799636820234586321705138515007694166019943123789687986177503028768566325846314463875066335504620135440338197350289480779279704175922554669943183925664831508354626774004697092955801024506982925291820231e-56",
    "7.97917610504315372808105240250467823439389112280408217964293025679732488222738319395045919125041052944459587651089680643242213006743500458840529352472498930496815048078731742913552152376172280144524661166276574351296888958120009985559603062e-59",
    "-6.32075080732402760828565624655124484749582649060493987027116537462002698130427715346939227225187363067704366293846236627721811139463094899245387720893047322199422878662575886287261873972434650927837215035055110523740869497616333155917741568e-59",
    "8.61955958175549411437393465474852586015648315230271840075969805359949546940229172219364080564483336316984618657897607617660000033275735475186589288159140303708482248378761759093917165555818063209641477676732037503357971804508106708164249033e-62",
    "4.18725008520315811358445895195670340627860265319167791400082838257505904579270177130269394734640457171890718396935793130735641102855776523713190217448712506524071923987120692474448173883532323533726291574049130205100893028667364668993013316e-62",
    "-1.49637687684333138403998253070665127604287476694857822162162235341460251721115753773851916226648091265000726448075370113895786649907540670303937392290944598346750937890619112814445721718482749508368152300924148308256288577452282307334312959e-64",
    "-2.75348902394148434258399339418041902362777093941672036847109228701972293829373710493866360778435075528026927288925893675627956743044944969713651583511478722845477396311681633630172203924703705794027065301894183054254470828486871880092741898e-65",
    "1.60259336367245024024879841845488319473128015260728636189748058920525423832860141918298503491615781417366449340274854529240065569107618139206906856690991976080354833739081929090453540259697012742874200499786179456523718223761963794661085488e-67",
    "1.79702734974859995851033418421885169817622746299277855069510470362082019492411983561994725960949180338938052623909138517681902396771064227366886737489680143694998415591376549217565266589737342168635270384235466236420695874963535138848791450e-68",
    "-1.46249245169845297423022349139613249039266563264717605662842701411773146521212474034964340478837700598885812420493887276315114898844851141081421715695919436548566200302387550584442237448862789227736533059479491534934099078283616826422552562e-70",
    "-1.16362289565181274131108482167658805359394750026689209638016468752186415707196241739452203548474354361490761426196385126144786718861461856963029812531382024569906136220567194099805083166886843014322555735108694868432782960504238973390605588e-71",
    "1.22967074075226510094561726215625305133267780080822811702199115877497880103636163808716521456388547171266249130688665727130113772563493822887337360168245591608841507292429781011544745059680974596874026272463800726001778155112341258086722218e-73",
    "7.47246149666818316529145670258740461499660388106504027855660201072995482872343013632451171260921042751431949014922934772514641795382200297654458434491209791099247003962716768937624307533061058893754779857690091778868345580502521410052574749e-75",
    "-9.82975323542079438999582397498972137940423914186148002303399242945972356045100835557335150537213950182060177974497678036650873170847203372906881473988602552631701182906802200874029103285998925146332682992064812378612154574801110671781266750e-77",
    "-4.75599740564998622342763927091435606278873338551669843487799520367193516924836643190617189997221686802901192930451255565590451789831808004716776039588386100073357236864801826957384323297064281541110528234989850617351673005256458243539426305e-78",
    "7.58943355970197042292629771973981731422111184986959867460180658884887775662832070545160438743963908872786570102988894402538591610804767661747067478617081839028908748733860439801492191603194895321986064310342614565919047082774015148073507527e-80",
    "2.99766761851609783297054626078199005926343000200553391586209667130328752654202373453765741727127682934236003928045637818343529542393643392710309186916331422415567091006355520556543444012311049583344451220669313495951484833960247718322861068e-81",
    "-5.71108621502030689690851580129164043995129561263237404629777443481948173571777705755858447061163547656381325696369148863099091700077603152912377494227711131623135046455858344977498332991913023049638360441878171722325555506203790636447297057e-83",
    "-1.86896361502298376036464033841868699651114166796622795743827612148303085101510426963973532263333170752473226327483658560822399146300569326058325316474853317121184734054756971877226033702544979906496771776680367488988386999854140104926623374e-84",
    "4.21237591888911043886176417964880112391818323926892546036480564409151226019739801083825404766763994544420035837863104111713372400219003656642720127665512137510664998524687168255438074281299078020124848904533087620337967582598787667927619090e-86",
    "1.15088510553585137531985030027298375145027368211424109899199886892376366180803872463071419202775096369150652674483658830035484652965289266045088589646295150876731408495476684726121010728778409973120005194945338007005772782876541928700704802e-87",
    "-3.05679383961947610644423318841013071768859716809478591162223018611648951355158937588275859821994012116202668377339794323752084062575572798708296658524401030239479443519109356175548401898567635230909859138782947257061388476619551663545937619e-89",
    "-6.98499938621739557737624237726835053240117359051434646096378240660250169430524377405845410109432726555928165697122051790616918033575095391530186515061587067180078806704254268223217981803789688683652403439380194392383211077317061472448912788e-91",
    "2.18810407061395020174554807798249298153467184286970372374956102745088083835980890760728259030497993264334561607934661286038474618382753977783355170210066940267397467114141853441381125819098404997575757656343855667925356091166107366468899169e-92",
    "4.16600547889490685167483375456229755309470338056469497089248770752148676711921999951990084690507710206386780723996996010718496030560390614754107439038837109914252273647849382147802251372135178277153169966923462230148676589343565452716458704e-94",
    "-1.54790161692778087116176155178643032436612214887967331018379126192683633271175543998544967717284414222456081023128184405133400571355603579359873304404432232228014481289637897130727151148379888301241310911202790647509729218211992425623223480e-95",
    "-2.43117110792499599909909197085065420287581276906945465049014643870026893484053711103628247346989379668409118236784489274495529733588130540260371277400203923134943562655462510414821653628672785904511828882057547824774088334672627055330646415e-97",
    "1.08364109980780569580901926134274060272641835739912158653431628758152730480482540438925092384528238870653433022869616291638804170942107350253166424399740665059082910412224937600850964612862460319633651152558469753154900828631507323719988129e-98",
    "1.37902612246985853255502559031130227650469760540607500440303378423041182943349139493584194289189477150025886911296243961748284090378260408630394101341264496966192024873245438011002090718544616791809189093223652989848260122126174182490064644e-100",
    "-7.51507944351256053630834671353594666973534200961128951844222905487029022482056189757910287289522263250599453950092759722779992092683459721577241641025223830575589072882923300796310492337400391010524461534066875102108201705285021832007879843e-102",
    "-7.52064185816537201729384028179135092013654970198329324169316931073000018789693577206077851914442396935978695299607956486477009784669444546249402959271871871233501075540006128301140695825255153732773868999932985050693282966397171743226241452e-104",
    "5.16670417260345818931282175192929941565869727133654195853600105619160263225277642512441850783172537885358731018856978453628479068517163598612645509354344388532539532522085574946943698302565503881546662149830680323772557927311562494578642091e-105",
    "3.85722273191785348436224829467383674591497433148635007307287937349876932892541694945394056897253184100054364111810460440685708118820132424763748220669291710202861814430917855906072148197358687004354959008284688018450434248311801649991767635e-107",
    "-3.47346683286272609705500804705082629386815499575287145796181388236649045693569220546985485717068110981564378433243249821638663376802821286063774246358435725269288296238835394157938219843202558429688992026857386200089915494203240917089753651e-108",
    "1.74700554896648091504993491085895374681280483658951529343363311756155160463157754204219256302888988375464277650929029625165556150250981918014183554284802449984557017392073895771290188282813964041582006333869373338184993228012234454850991658e-106",
    "2.44094736013961187214096538548208629301948571247360539860874702024632758623236771347583367952540035172143975921559307232958353170546091943088809586445591880093737259491656509547274979405239790336065579935451128572551181923280790529851783425e-105",
    "-3.96801137184348378162711042751040294794454687030380290008893318720035468274706500673966369042011912028045018139869695667946018066263352208365664149819167916255916183373328429498321072358691718455899491948871452547409369110026146306954388534e-103",
    "2.83533918490029027341653973633230400548840475286675762850664204857531242714709423017858512397213185009008960834185277742431578461735197075059943224393572929250545734659264658298586982542825519742406597930595184468592066252723211055500893401e-103"
  ],
  "a": [
    "0.999995728253874721087106290647852120286646593609603752699970162525840926050768372949844780997344659853439449222781176464620608641190902167684353057571411569870050168937453358035982563662258320776541500119503488593426632041969945673800954372",
    "0.00385793686474712843389036876958137803633059651025271341934880833794481801007812913312432202489271409743347803517716280373900316420070379098362904501595257835850241132155892562108399060622342059178153311655660158028869756289022521516719915226",
    "-0.00254377065657714444057896676782818643855273650518972907934166394375431280684707678878922818855285977601929228109447527554848214994415654880752842017168262402984260861820374294346571854103023546255008128717367597007807325536044108023502179926",
    "-1.28925903136657016746060069721418364707505535598779505463265478642161901409696172559179817848842546832393368883831349911540008749630618289017951030412471549846986837147356402747095540622853829237854652611690221015374670829757307329180446466e-5",
    "5.11108418712793096917311084400586451893452699571600773091883263188882065167778305088703604179540611494400975477820795046069290727662104608975040883865568865890030940445376725712801184490189010653717843290660515722529031512730323985809000820e-7",
    "-1.36807855394233919161086135151214898095923623151878443486566898568596156856238588641854230669630336878180954197805145533227889593954531943498251094163343302717140700363076978091735625161420029938979045411204952208714133425764194677745335451e-8",
    "8.47329341333640364629006278854544144696338100091260560916970105398507439583793191142566822367912050261850634507335539310829751434989562847522207594333128713797826706242999045709432217369146696166528840619289725037801794950005379011733299417e-10",
    "-3.17354054116710054113458578140455239235424040105015728844780812536987741143459134759511788767434115406529917717885920386511222484609848733959512987276967036088377930335102992223996358331093145691067837828233304079827869234747279080159072865e-11",
    "1.45864225065559861573481273875117854634085693701429146949684306273590664530506855888321187832618705952954214836518759428313049495917184581057416420059321877208990178649534915236720765189224044238225682727753073769499650624645761569406323160e-12",
    "-7.05925735292841465853791160759358438571277423338519655652610562907960765691937695858402363947723236712836231876047311930193492409062037314374342132157952101787827707522372141671552284167220369991346217746844421056910860414971351652292322935e-14",
    "2.81786184942954917349105653773587366725095764319534223786889459825787845898180211354322377722748951726986407815775771786641310167204941339806856278606036498303282282652875480524761900445719458168288597139453558573418415722865821482998265974e-15",
    "-1.54481656554574458877964550656960842454712630689807955259171018078506285284707110635596417337794761568117977075040593627571528183443112040695001853598232861188606894473060669759506716840914873614082959110431235937904178381092991888288734944e-16",
    "5.95174126607845363904861229802593141835569343664143430578505293253451979375500496572606211203417329920034486231623963890875583836842804675852822429197069944428251620691825866783618429993044343815859893120432870582943038388128370771234741479e-18",
    "-3.36808514663629396391271034097237859982934689476781439005736816831067288173863401277514976976077490759849282980898398795086984674920406739301009137982473098167199787595180347966751816045261571908475895809978239959595534835221000271058314683e-19",
    "1.33068708795436393427435956130807234581698502225268399650455020267203313042137849784893916783987743650958652986324805988331401709261250096959769241415702027146150659948780460825157158045742211997170572952630845439623507959921129563826872676e-20",
    "-7.37693829629571692781120930287650335935054204902664460248574875595930100942250926531847546528692158267304463932563296872215195395934329248329734063608325764357609263486637628512191794929437493193542136609357481448230568740789711545194281796e-22",
    "3.06754276666037535374637299063714410327547890470847951856105932294681777437465047250189094016341851401285658045972307266432821012555458941937174034464066016077786755866413702689735271491966280201904170129182086089675369703586889297064331354e-23",
    "-1.63171786740582280186727235823438187814371417122951810215039321704184490628032975371132797766076389499968443563591313754273638229043971838700386272232902996312122066040525274482156232489708026346149798162701512860306514248480352358128418386e-24",
    "7.16701276986577631014089450805453554593418670408393824442446000273849426933250995974128684815075352040952807417580023155117835865006664197146340276330453277717549436710744588850582691206263618169331517632638814922012042713230709350024911780e-26",
    "-3.65405996158422067913025342947341511787805518330270966865162558086220133001592301812358262259513044660763077465102611963618832166099685063281528697668578362181832147115341631472757326142804548441368868193401516251862796769606216323736611650e-27",
    "1.68094827802713541388691523448728364408073198384171035609366824227119419315837431760994084232906666584268916965264223750781572328502895102092010064837240700355010728618784856317579378409252650398190165372438354203631994875445801557488010005e-28",
    "-8.28454916349335816577229707470119002072555333236849811488719119172220129581062347002260863881632588084848989640753672663893712838029532216855215265102468412827468926090135042030730221467566819464386780277482693396252189050380586224133987144e-30",
    "3.93903820685446937007036585996064376867103188279721258049205092285383806165468154823615116504404320318754913104519463642993389497266519169596214925636668669006908148472316704418562869040038112030390806985521537832673003799924019303876457223e-31",
    "-1.89794776585098517550781694423134861482061428194278237624412525790208064487579270159480740214503607678212188283981739324077260075396136716226140566067818074282853697440089823860415477000899715160827056416302214009837670260823321265234568154e-32",
    "9.20350968245850903692721085534454834859219262754890551320509179260056589423038228900816624583942779872162966753236140508128931231094660750029126400626464337599992511729972532011412533960470955627225692125604261150105634980804600353933494139e-34",
    "-4.37988411802764193711094844547584134864275908565492656794937514946226541411817571346952612845418440533894778482946289382333540336423488625382209612823802660263758143295475799696602553005127252915251082483079011744338887325102487533973006827e-35",
    "2.14225481536595633127843465230929907978950285010497623357022580400489032140277228290184097127227097220651837485136783630926118029769750337967618013737382870124402564139463571516786250925831530457851205901201219748544964323430540142034737990e-36",
    "-1.01443995894842308717442032458807010806450579615775873897466047475362253275207327170834126621779999872575998978194436101060221912425643193214643784964230157309701740705428627109419105442217194774591837754741318593562276534034031188990975070e-37",
    "4.96476838028438638828372294995512819822060252453683881905314489559412109832765293319419800785505131477190053430154948535452237334452713224796714138575462811315545797448138691094055355660632490290919224549303872094420514493902001208152776506e-39",
    "-2.34952895209110432644428651548150855117615394926803466433016345641534786770870981001359654460264441708586279140681926305710432679636605152645679249820272080020914770728227846855660528214219039907515696845411381048806071735476132221627486682e-40",
    "1.14469607050664181410839958194054122162089917607951362919974102384270181045585544153546095723878896128929842610907683414929740574688389873918795767924054346738201629084497990681100031269223828203467983572243780166362248508725002015675820490e-41",
    "-5.42242121059389957149335551814795147923815473773638507638711171860405362317990515732769520660605727751901208156208624658802656328290344625756121153635723244358759751191076769244164617945228575029516009904362106903703123187973921176566839818e-43",
    "2.62212855870165653826504515994429653074612305538168336935871295429897737373270198081803485534623520704760541590592475048281244497978632851536521120038570047393211171708686690531049879704183181403425470616168721996004240706198326627519584378e-44",
    "-1.24268790546695404629484330625540937545395534405496530109095446873926481047460779086762680450256807613606486082415768429101485806909130501539912907160259729882425528041090893313310318980542668340064617443559499186883048918327448195745918432e-45",
    "5.95459088846064186660758207170727141310117649528464689812823491011792252541847481228100299270522217636847638020347314513863976243578945175251299435334912072635234872164453990197930770739851838243620541708935921034884770243589491067350719640e-47",
    "-2.81770259915168739066634938421851714170093785632619941256003034142450941232687031807779054250193471456390946132604763264014026782092157528256631014031480037148143669603210691756815271139176995011203941335126318203608450751194534170025765140e-48",
    "1.33622844499967025470414067788431266729479149910058683551911769626211369156212940808020363966152432611816619735236592404639819933692065731690116647888391636103339464505760810333946139896750577441463062586631732758048693169884226213037445595e-49",
    "-6.29356319868039047357463864493776355821463548168438145454235984806780619961116154279299046959773619913140767505630547652191147670706378972065999443209345471641551857046875403006072158603127828638320874037129828465526261848089932972695967727e-51",
    "2.94900988041374356729594222579038804656033086568693890197816349317961322792986446956849674184967944993137618465956333009382018958661332330217512796246731020063224782401965183696451137623085001778187952785993216190819823899265568270665506666e-52",
    "-1.37662272817663023253229837676666702741283500687784375506867092366343167047688028128146303143221415554569849912572709680934308088834553857932627209640550297223935991088232186868382104519422168770033766806473223585600858488592268304438207841e-53",
    "6.35513379886107178026974277108275079189186946720743109873757691278481157255520956854190435972413704029339030358857466313785464481311707283151783830074828335224791178601943544928393616535031842116118288329433420146101223349427426800460178294e-55",
    "-2.92284643687424522854071262631562829170858786431697361853262745609231151287188714957193336005814294158524154287784513168624673478643129984736573141542984625564564046980116233340762852570457718027387679389842049968860656673522672247624528489e-56",
    "1.32196589595795101397196570367607514264851370744384870281714386887653592282560560199435651948793100494474433635722711964088549664195549545995443861207850732228101607095604678889751548878811869674766932653320381587521396053403198196631177855e-57",
    "-5.93460366465524784370953303829542975803456297296952410100424800684111351079484012794346257395486633597595071778469694540155243427576893661131486676864134937870197458846620023459330450913950069835339433654081485642736114342550992399985417563e-59",
    "2.60031547678460846472423807936743045899411557100857996510570946419168874040733322789301854227005928793144167842793608922598780769228863169010897591947841810794642040062175399343891735190165390132644397713331819501247444274866383839377096234e-60",
    "-1.11955782834414301104733297392401462148112458021734723731817590608789239126799727488394393831055353608465489314659394154931457469507099145850427810542682208220091182476213072055025345324393494324944540725359589908840495550896066929573489124e-61",
    "4.63146399698491177179944774509502199247705235547123406214015906927300197117861825721128080771533561353803256763067670690788095531292113873999780881645717199483373140036080923408501942247076152829741240200674597247099603156987514565851216115e-63",
    "-1.83138110402336423101234763087952740770746923689547199374543042868573752253820185292297890265155240376239160224819706633995288412322592574360716226973846683659673231441502935607657626610940073967921170599828336278278790792755595366477199787e-64",
    "6.60575883340723638007371064331128027245856720896862695711013743941837433797612334934672287726328560124903227855797339088539845467883666457159878096549156073589409953984941970359488431156645926828776495197509938910190639094751505043184860708e-66",
    "-2.00476466947095890472552401374938789906599206563791713482875846574685894308115247988531776675830441965739716393754663270012595209833050750803308645404854637031087471366131414029575556077280133591319719918343317682784780393327736673067825326e-67",
    "3.26892545198855730768704482113161196153875570111960180490774206469429036437643231409809607779324555652501457266835167847882455967794663570692854222239595558023929226602226412310619965243026594958112779687892670736086353676502898056440366376e-69",
    "1.83722767718280812252204219060486514707009782562561031265849530162303125196645225387862212142760037656963247703465914978118594554139144560003028557363449723120847104740128519362300459572051913838475594974623525885018253817047788185320546895e-70",
    "-2.71113008908624289326780270292858363789906245317718335512135089165916038417053220070344897333015147221067121852104358117085291147301252410410156510217348147503525722596673330407546172699390044131516010855379175942632073427071138638845210399e-71",
    "2.28167092690359285033011782607901690690446595064637677423561424894341920809570399457126442946447798738291932977104162714086410406902584521636744845248641818312834819187962641334306336170242351063177942876555009319072183972916077241455925015e-72",
    "-1.61701387661894692821541871409211343801023156887643497019001679719831180922045161191526608107615861152645102967817919221504354768382368732073550368854648745104576910365057843386701947770046334939797326871667009341043535740274052919566797427e-73",
    "1.05493047506768246840345981626415792777608093893837431869872522050083616235342661374305042953683774538479209614081412732604316969455090114851184666630337721194150404734315477632732136545303747795715871913066909161222293188024064102014560283e-74",
    "-6.53945542691522021551739547763176037965722661873981867695776909026198686963093511467839549476475118711728342226534915131135713839149703819032979086207206556826308114601262108590079502019038730491369505326342268535527736775088222881918940278e-76",
    "3.92385023174019291558358564339542191682666019515163542737950059615330902272445707848619234575261593763193240937439327885724459810303340749915748444976135574733855375372323565133260961529853561212713898972241152492370607896309174593429344982e-77",
    "-2.29749175173051993950163846126174147208235316325583599400946829618977545242177716069034525331868512606698164687249196731695758864011181565017406840028953022758184915649293367829872616218452937730604829608239075569141344297886063437610382768e-78",
    "1.32197334527374477850366835985346407624154352378712453203542441282412717294867137067603246061573808039340758838728248703679682847154423564006609263851296371907942673428234042499557243419007813435066156195438321543070400763859452401738479899e-79",
    "-7.49843898785692568328019603871923084297763065237064210125030624432844088993183986413666879512263774924435619280362172090363776183980770670951251255537640024467972304288535672150756239982982819177545923033367935584782652890436120431510228136e-81",
    "4.20686531487660402396808506987268346378894025916832005693163206034626846855253289701323092112214617827048024319473140041327844063264733293215249073016541479505177854717391458330545668194705168675276550327694702799112786780828949346665753714e-82",
    "-2.33813187212266589989903375404311048940672872377364565986939778806449059451349942066935483314604773790970463660243611175155980340715655411952540340268588325307734747967477384934802024367165007848743972655736188406764373554389930647530032859e-83",
    "1.28965917844076682073852555039946946684474028614604366226486113677313336071585025210100716452788125605465734810867673688479807251342316175818136632407589180167987294188321993060635832776385559225567541643773770860923533797185850646005768863e-84",
    "-7.06638375401755489591492728222962003934141441069035279522674519019433676109809457093368138226275814646077039780397505004072649711970455281955901187715696849539110257043767918649049529894854879148238737908365633831465022619037232311069538947e-86",
    "3.85006561095107319446227163943879661276500847900103746788953843294815369491578959610332722860659065190634258392399444594407235582191623361662136641195640293040717424498184559430224175063799354753141415099747485188044060106336082744044286064e-87",
    "-2.08727549830957205433608659415916902532704092714625809561537996528441539916149938295727770199013949120771248242787023967447655753517828480076691378245653120165063573937073576974006232126411954613390269523559210718938810001754590826645553778e-88",
    "1.12663897664410949178491984209853367155472944086510860542902744881027272165425925040128331224831595613735044011305113665367264704023137510112310231956703927608570152524947782704502703379214040101602195287674183430943055150334590322537431888e-89",
    "-6.05755274179032992218446280168302429778688398345770173430642774179384780290923908933495569752323698726901953322503094682456481935066309122094271400839612785907333262727128543614630959273418805114444274776013202550098305052200208034119237912e-91",
    "3.24543110556659073405647809338694992336070408971868005121049528568333249103658333304894344149553401066171231810677014897174766685697213958919800301011034198446770183286423250724174438240761927889454635046352969794554035900252418932414518855e-92",
    "-1.73328345813740907268295027497914808880970044892630456387437285383362459525271465169690627959681945687860236250103538913617812915525937212202888083828491441464092948296825028857078370181340278994359446939032123926485521027716717631556260724e-93",
    "9.22976623268674038289100441420209326421929886949791741536792576998696482861382917212285690792336160990822216991406296114474684647866262543539294376370116643295989880841510438600882776453264648101562917897264090015549558139312831757853415159e-95",
    "-4.90178861227865017994904693166833217425875438813971217065944465537986654447147400426251751949439519549746230776416787007558714591033326266271160386935210930647794890725240697602853188359592364576792882638243180486223692213570230814731458778e-96"
  ],
  "scales": [
    "0.05172182095317580098430002029684807723400134279249306338998972828109049396627330603034174582466065278",
    "0.05317132551281053037116973783004315285801456633663826564457956112503096395152760185157985442713535820",
    "0.05923503608595079784722968568445525663400360757380512160475077850277485229550327954707710683788414353",
    "0.09937042535366803277949207278704484615041688336804507570491232842577332105356563718206669900610754247",
    "1.319081284996051359835744652741618789704313150362978793567722632476303572826139573352676608947134963e-17",
    "2.381263879041181690907918292657138905592893442060135182822670260945918580000535934229704967580257159e-48",
    "9.30387352081186029177095526806534347668838694714589864931056376571501275317139013915408765018179640838599570469184436927442488012082173154723174817634e-88",
    "1.01761811742060173507201472204309587301529520486999774920059476710074101275004177200357177124852834984400171219543461436965765703478167631162108703600e-133",
    "5.00458357145960740152182498673217777572231292123183939467491937751092651134470650419524487379434330658243648423225091137079051798711014814185858368672e-185",
    "7.03006365732117287874371036326843737034245618047176398381840742858204999583480852497479197231220435465295790647923442025489171495335841687224070826551e-241",
    "1.07415774358124217811564508686251622047563393264533430071358194001621654863823942169017548497622872126375196843269352694480971027436527974144742854307e-300",
    "4.94702351632148122425371316937030891627757381728835128418589873033036456625386726626787555549357543102648127250747757092579934314411449616722623162024e-364",
    "1.53774666727404237235137850944464754722278123645974596331828913621197303895222121584502303518422375495460268560603424210479509518479848710636413626260e-430",
    "6.21287307067444830067478872410707879109293740897360134154640383804508096880765705227570897351272444788883404613975742949311880667119615162789711287862e-500",
    "5.62233198539330292149795030903294828345883764412556174910526813461439169427337278683149249599109845753546554226702534133087666190143913889330642426819e-572",
    "1.80478083868749459257707333026817620308647275812850389209757904348004093337492784113325322137066217319674838031413208687060641252935192218773612921088e-646",
    "3.04710240788363818574676756921981504259302168064372211105886788265512783531182377680312792024480193362226735555571639375358407972147117154273421020355e-723",
    "3.8072720271510860109061602017210254081623323145221021264671141712059940647130078902554393131441961535875589850169374033663310257535012813867243617245226357148660373161369714836685432107080014169312581e-802",
    "4.7476798700861369577689291022859471829972374195516531622838824664495430736979645145491619000738641475006376926742994491430171605049507661142379689875458941203007588439528495392654638599710608598414169e-883",
    "7.6951122601488446851862631784392190413148688957363973157952753191865282083770802835545991262274456310219986363184062625812457980429321379899964557178854204234576018904318070201335123110484768596152375e-966",
    "2.0508156225475683355367197528157453312420022020479623615328816819872682963955852239883494661418715751331957018984946584364837128417519840214339366309441125600699169626317130450214796421829254547223223e-1050",
    "1.1094566369420365409796553512874812704961460529072728888049836786852541445873918758640048460244540770456896167452936952848945887077056834227329237169453713911429837500393246271527865236153182466539390e-1136",
    "1.4731032730150854233113245953780598220980840653079285865581430948309271297694465550258831875553361274668382633608778567735034089032195663447627993760847818085553031437040436738940020124651747713360456e-1224",
    "5.7019196742250593205529037593560847737196602079833904863239810297535316040112191310604341347759269094732673079564154822673823807333452619158190243762988425560948516040563351108002443125621096072484029e-1314",
    "7.5250483112532646339075364410488230330262053484688217145944409589126770230446380791839513500021289853570977641586554521942550323579740673090991392095331508815077304594656506543835969323344418511194224e-1405",
    "3.9075960073446517494053292654566124890253090041880593700834480492817872908301430788532215290964289014928198192862366417145050347624371049937294506836082674288154366720683719784940998554189535292570199e-1497",
    "9.1061159846584414163924769006728715390630462980481752748824552845643616106310564354517754016824632343727005584064827645688903026133099452997884911768986251152345596315071677249534056669139095731596863e-1591",
    "1.0749713870596484383016663490594810639169590210440350268767148614866792990564308797340630995615715529325630654000847802151004645849168638016389683981369233197104851162322951609742393700650455487371980e-1685",
    "7.1901455774641877046877944276098781763906901812279738947525913232629897732232354133832238370859101651483334092917005205241530755159451856812502802247827719445774188146151224515689400115497884442382605e-1782",
    "3.0230825449548649795091805175010794471786722202786652265969661755028405589876662392252314671251905435635971095128590794391650268178938276683915635987141168555655157035216146250830949118216029048077134e-1879",
    "8.7995722682250387509850615071247620997887179965203690071760355530927197471636873591476057275806109168247627925145418450475440612142367326643353567751738356256213945680587346651380059516472452298841982e-1978",
    "1.9402480448845512662032514715660601505558875503272233029415500407477897025957668244126047088179056649406855581139423284197239585072415036325531461325433993384424540707506422790808655761869017864596234e-2077",
    "3.5250091469048174085407769205620008605600264734878176389515375270322899783875312174873324625802983198075810872411976482295657771473209970767778110582210954999116374121771335148280803866816899888473996e-2178",
    "5.7092228759745901232686458144837412176836192108968771181395627190576719894942304653953505325797504919324436507352556542800118801088859804405482998960556075889988004321017613475974627404873520067306957e-2280",
    "8.8758887497230779440804929629869450593333597668600791581864480043772681301237480225130053051773169514212960277298745318104685834859018097516764782115793591121107908718498770532603079577015947222446664e-2383",
    "1.4198937230423276211556005780348687486253078121009412169455035897913096142516299419765655933222789913301971247187166259053692592501434503343304313022953634372139350716656071441341537615702682130897201e-2486",
    "2.4954762120878182432401731344413894053514826070585049130494016560141545121589800492254257892058631566794923740266320789757950357618920070302136332755093431067025395270760606310611541796847529596575980e-2591",
    "5.1256670889612657225173374964183382763989225020228512199545015089292283152288287038391389735838293455706806817881562180912449108825238261594909597040109582113264244733824307231856300806727308448301163e-2697",
    "1.3044436981376920837309802792466185533771092551365447614680349067927619323198237844910438926116349186646836065419807757839098327434216517884586410201314201664229062030719303378234737961708403379367879e-2803",
    "4.3471758270446688530331003612228728678863635616513528658592402330540656075894715900768053401318939570502078192204833428113443331171043503718794280386213912055142950293424592785156792271514548940835658e-2911",
    "1.9993115632693091537118224904275763187799632682128006564104576208405431169152479260395411666767591117236655324948856233884316546555457528639155805930113116271600758976859597382117155807987651525059699e-3019",
    "1.33376617338676250691825639422498197398635355754118824258817149862538923380392680464517922886750129127200480964658887398800708384349714882380029553840244040050777954911728431207166364769189473238913725032982072207203060003126878469831341600e-3128",
    "1.35323941385857003851709639422522585907912117126214157667498497141054742588432097722967717655956568018277886911103004821156150495536701612821426981041677474974690763247680389998714888130861489481265329417681203192722669749137963985893043854e-3238",
    "2.18447572136689075629286636141895073752997991564601140546011038936909236693675809531366189909883550684139691312585146626857654626728776368253463337545324309347372347519949138452243450334311299660863708413075282725810580676925360922812424404e-3349",
    "5.85681098295389583308817541676577213132835748420047358348450371402386405578457158890783659106408793336632492258094407259499768663875265138030184576243258336611393616754107200346339828275128565623194588131915818295127816350888816992395198135e-3461",
    "2.71722401483073187743310319295514521835603143535744019607435971762196099361112437707978763253778281920475484529585298725994196811184536340229405327051348417116250647956730801829860105803856066716820259711472365593499788261410334030175982621e-3573",
    "2.26856606742314599288638257296670395223455036930928105141229841882669402517935156697774666095068226309912998080123982041314274355573381742011237228067287778064608297961113473349760600117352132137825156290068766118417952464922118662977169414e-3686",
    "3.53839101619008875709510060995641023711626362086329503003999105723468077968598940108337809601216519060946868254110327175692462981866538032946973245629759290025358950082142106354246910357484525524620256415732149332602386669521813120288814168e-3800",
    "1.06870638115605360753628821556552023404455155691460872817753905980143512870605970906861426857535057515867818546318194985911295799524221318580925278506736850550824644959913912052423852390215535201476942582124383822834436595624190887236024450e-3914",
    "6.46883413509973424187455047850679255186570085808185721618910555378775621874739900563312420254471057614269607891034472171886038057128892582905430690766775475403439811449451484126449682927914738889488799769622862125694152735749557245927180129e-4030",
    "8.10985121811960245475556253917935274361428312836043779438374880632271431806899640025653495315865341820158798426768298995842499714630561640292619497089200582526591968609694358187254295408392805752870766562205198042426250446124724102544742440e-4146",
    "2.17344006593807875147273723280011578229277165791320422139259590888315276080415651724093816230945858231656381000501248004144296506242901482136842931755736482210987789321851621404229577056835015911612896324141443315005283047313608143661982745e-4262",
    "1.28356410206645520133578763449252648832641856859049394184826034560072316281250183739851021453400473156071196549275750214279599017262342069637682637623376547899298222420504637420077386415795998444089759019936160685138884901642122587367250280e-4379",
    "1.71988649677536127546433734939396507715558624195147637895022715116528261559049841114443933731655812885726448335267943165039774853186819162998093808921840225932603974021500127144323212055631619511287994699059145615268416645313178316174224045e-4497",
    "5.37762669219866198003262612702707706008420548349401724001742158065031507248914408726099450171429654010466021606479323467894185426506356948247421071137086664057327949997153691133984094906691835351083954910975296474077608342726099323580737135e-4616",
    "4.03118245629912214723238103969244506039191025249430122788320899587924502095229803706647487307976586903990686232416571410375558081795322006992341738485590153252254004004595792488226657892425011297457683753986750793812291557913221412746712350e-4735",
    "7.43598355237063785267446882587771792118322271212870428959105010315518087757156447821373620016371730484620413403467115279459730006167194394272232116969299109830923310692095704159164814730173006735271761998068933983346886045750034679907819908e-4855",
    "3.46111332179448038560735116775869065447031383157018526522641315895736594024471861366835580750170040932607779290946371216614213558961429280352505079838415513442624740503575159724529487826193023992191729657141723047828797266029314175678980016e-4975",
    "4.16473596032481466330559161972853094529525301710231392637685632020600337084729405785537250208191959100599063782553324341983507402237020169660260549858585877173652410570673795238024201801646749472676573612601761667739189006199835591404046805e-5096",
    "1.32620834745052781375555016732494504304903253385254916371273882199297417069017650982758773060237167359108790602251559001771640333832119985083519754104660630155635173671867066498545530381877223990380497956990220446836977123759569175755160745e-5217",
    "1.14314477898967900532874651617420743153323969693826106284503289026980866854054092982284793311454829571206346931345541747767097164291202687963642800323268839102412772566687746745318778069015098039339897658677777096531069321536116430499339406e-5339",
    "2.72608915264425337162003473043307323994715842919056768408026101450768392916772407698599262315306343922185519179788645237207822356872238203141710524635643163569900311647651818287265169540070533097835448111717805386734000802466430163548346415e-5462",
    "1.83696197409365617769168076531344832945002283445304214776623987066159359999744894514812266704994278534842835547842410668881160513636830884167507259482179279014112521447815202278616743566279546858511719962150131825378910861512513682036067473e-5585",
    "3.56990391818287262534695575457001000265337196735353094074093934216116775059093215477465510686456282145931814504338181160908145724640271475153206605558152668264304157603880768700440556394696483709551352862334660625105739375278802660360580978e-5709",
    "2.04080404392916645753062481821808272222479743183200124030392414766975416815041957267675044909447532307673462414793337638957064172367571734859703660687979761155958280031279249259069470453006903673037496783104881480338862112477118634762811457e-5833",
    "3.49830123015709881770208854027047252087856502105088705509143174342710432528513818583891827729637804189935945138150993824468735333266450864680589903237120263094374644769769130141358858576835011998599415209242294747292266140246304760071528068e-5958",
    "1.83185015526852442094862737362885214107928435889858680303759669508138844488289653726768568843238255150518585314178870972961091451997416605027820682112811459216648227259122537159890898395691946856140403453040048269226496791118324862237949824e-6083",
    "2.98345866117922290930568658228329891044819019735267022691444372606379334708682834528801904521402590404391657355151410955897109290727711000604135346361226301667314495743553501977180415557557063374178286159872776392735871285949927558267033596e-6209",
    "1.53791991424577716275244123448318524461565874166120311172939547856840401492814262032398754686894625709540026014533143793617337007367368925043956606400103701621187389150248094412610867673408245159395316929688762067438484929003136749209006701e-6335",
    "2.55207528760261995167432176599358800626477497153810833865727061383985668059619527895689967152324880509705870035115886649009664576183897712079024189366844038359641778344314680504010668522514569720998474265181557635885278525468699306618725509e-6462",
    "1.38595043239957449856751853670577142220745873875730787690598126352399641340231576255343059955198990563717447457718661725826497823275340744581933330837976893010025408601984427850166328435633365920513130257601376648594362197947372844862596521e-6589",
    "2.50287931492796983598127971590136810966436182352825076293585748348454956873024953036481742244232350813542936392693847415757410935564203531240373060202699517044067563947831881957555431007171124274029247890255984703724174507030358139600734696e-6717",
    "1.52657271336697737849744858519482712965099034591182159948541747616211592522803406556945554704353921537920915238375559934952187009582637605772940230673007865240637035679734939457890152052967048469675957670029203706290637973325086240764752401e-6845"
  ],
  "status": "EXACT_DECIMAL_FINITE_CENTRE_NOT_THE_SOLUTION"
}


==> anc/berenstein/verify_berenstein_planar_convex_v3.py <==
#!/usr/bin/env python3
"""BR6c sign-bound interval replay; the BR5 frozen centre is unchanged."""
EMBEDDED_FILES = {'cert_common.py': '#!/usr/bin/env python3\n"""Shared Arb certificate utilities for the planar Robin problem.\n\nFloating numbers only propose exact dyadic centers and a congruence matrix.\nEvery accepted numerical inequality is rebuilt with Arb.\n"""\nimport argparse\nimport hashlib\nimport json\nimport math\nimport re\nimport time\nfrom pathlib import Path\n\nfrom flint import arb, arb_mat, ctx\nctx.threads = 1\n\n\ndef need(ok, message):\n    if not ok:\n        raise RuntimeError(message)\n\n\ndef exact_decimal(text):\n    """Enclose an exact decimal rational, never a float or an Arb ball string."""\n    need(isinstance(text, str) and re.fullmatch(\n        r\'[+-]?(?:[0-9]+(?:\\.[0-9]*)?|\\.[0-9]+)(?:[eE][+-]?[0-9]+)?\', text),\n        \'expected finite exact decimal string\')\n    value = arb(text)\n    upper(value)\n    return value\n\n\ndef upper(x):\n    need(isinstance(x, arb) and x.is_finite(), \'nonfinite/non-Arb bound\')\n    y = x.upper()\n    need(y.is_finite(), \'nonfinite upper endpoint\')\n    return y\n\n\ndef umax(xs):\n    result = None\n    for x in xs:\n        x = upper(x)\n        if result is None or x > result:\n            result = x\n    need(result is not None, \'empty maximum\')\n    return result\n\n\ndef dyad(x):\n    """Treat a numerical proposal as an exact binary rational."""\n    need(math.isfinite(x), \'nonfinite numerical proposal\')\n    a, b = x.as_integer_ratio()\n    return arb(a)/b\n\n\ndef parse_hex(s):\n    need(isinstance(s, str) and s.startswith((\'0x\', \'-0x\')), \'not a dyadic hex\')\n    return dyad(float.fromhex(s))\n\n\ndef sha(path):\n    return hashlib.sha256(Path(path).read_bytes()).hexdigest()\n\n\ndef shape_digest(state):\n    return hashlib.sha256(json.dumps({\'m\': state[\'m\'], \'p\': state[\'p\']},\n                                    sort_keys=True, separators=(\',\', \':\')).encode()).hexdigest()\n\n\ndef dump(path, data):\n    Path(path).write_text(json.dumps(data, indent=2)+\'\\n\')\n\n\ndef hull(mid, rad):\n    out = arb(mid, upper(rad))\n    upper(out)\n    return out\n\n\ndef bessel_root(n, proposal):\n    ctx.prec = 2048\n    x = dyad(proposal)\n    for _ in range(7):\n        v = x.bessel_j(n)\n        deriv = -x.bessel_j(1) if n == 0 else x.bessel_j(n-1)-n*v/x\n        need(abs(deriv) > 0, \'Bessel Newton derivative contains zero\')\n        x = (x-v/deriv).mid()\n    eps = arb(1)/2**220\n    left, right = x-eps, x+eps\n    need(left > 1 and right-left < arb(1)/10, \'invalid Bessel bracket width/location\')\n    need(left.bessel_j(n)*right.bessel_j(n) < 0, \'Bessel root sign bracket failed\')\n    norm = abs(hull(x.bessel_j(n+1), eps))\n    need(norm > 0, \'zero Bessel normalization\')\n    return {\'n\': n, \'left\': left.str(95), \'right\': right.str(95),\n            \'mid\': x.str(100), \'norm\': norm.str(70)}\n\n\ndef gauss_grid(count):\n    import numpy as np\n    from scipy.special import roots_legendre\n    proposals, _ = roots_legendre(count)\n    ctx.prec = 256\n    eps = arb(1)/2**180\n    grid = []\n    previous = arb(-1)\n    for proposal in proposals:\n        x = dyad(float(proposal))\n        for _ in range(5):\n            p = x.legendre_p(count)\n            dp = count*(x*p-x.legendre_p(count-1))/(x*x-1)\n            need(abs(dp) > 0, \'Legendre derivative contains zero\')\n            x = (x-p/dp).mid()\n        left, right = x-eps, x+eps\n        need(previous < left < right < 1, \'Gauss nodes overlap or leave interval\')\n        need(left.legendre_p(count)*right.legendre_p(count) < 0,\n             \'Legendre sign bracket failed\')\n        previous = right\n        node = hull(x, eps)\n        p = x.legendre_p(count)\n        dp = count*(x*p-x.legendre_p(count-1))/(x*x-1)\n        # Max |P_N\'\'| on [-1,1] is its endpoint value.\n        second = arb((count-1)*count*(count+1)*(count+2))/8\n        dp = hull(dp, eps*second)\n        weight = 2/((1-node*node)*dp*dp)\n        need(weight > 0, \'Gauss weight not positive\')\n        r = (1+node)/2\n        wr = weight*r/2\n        grid.append([r.str(65), wr.str(65)])\n    need(len(grid) == count, \'Gauss root coverage failed\')\n    return grid\n\n', 'boundary_newton.py': '#!/usr/bin/env python3\n"""Dirichlet finite boundary Newton proposals; not an existence certificate."""\nimport argparse\nimport hashlib\nimport json\nimport time\nfrom pathlib import Path\nfrom flint import arb,acb,arb_mat,ctx\nctx.threads = 1\ndef need(condition, message):\n    if not condition:\n        raise ValueError(message)\n\ndef upper(x):\n    need(x.is_finite(), "nonfinite Arb value")\n    return x.upper()\n\ndef umax(values):\n    return max(upper(x) for x in values)\n\nfrom cert_common import exact_decimal\nfinite_upper=upper\n\ndef centre_digest(state):\n    return hashlib.sha256(json.dumps({k:state[k] for k in ("m","modes","p","a","scales")},sort_keys=True).encode()).hexdigest()\n\ndef interval_traces_chunk(state, grid, start, stop):\n    """Arb enclosure of a finite trapezoidal sum and its analytic Jacobian.\n\n    The continuum quadrature error is not added at this stage.  The result\n    therefore has the explicit status DISCRETE_INTERVAL_ONLY.\n    """\n    m = state["m"]\n    need(isinstance(grid, int) and grid >= 32 and grid % 2 == 0,\n         "invalid grid")\n    need(0 <= start < stop <= grid, "invalid chunk")\n    size = state["modes"] + 1\n    p = [exact_decimal(x) for x in state["p"]]\n    a = [exact_decimal(x) for x in state["a"]]\n    scales = [exact_decimal(x) for x in state["scales"]]\n    need(len(p) == len(a) == len(scales) == size,\n         "coefficient count mismatch")\n    need(all(x > 0 for x in scales), "nonpositive basis scale")\n    dsum = [arb(0) for _ in range(size)]\n    nsum = [arb(0) for _ in range(size)]\n    jd = [[arb(0) for _ in range(2 * size)] for _ in range(size)]\n    jn = [[arb(0) for _ in range(2 * size)] for _ in range(size)]\n    imaginary = acb(arb(0), arb(1))\n    for i in range(start, stop):\n        phi = arb(2) * arb.pi() * i / grid\n        cos_phi, sin_phi = phi.cos(), phi.sin()\n        root = acb(cos_phi, sin_phi)\n        exps = [acb(arb(1))]\n        for _ in range(1, size):\n            exps.append(exps[-1] * root)\n        A, B = acb(arb(0)), acb(arb(0))\n        for k in range(size):\n            A += p[k] * exps[k]\n            B += (k * m + 1) * p[k] * exps[k]\n        radius = (A * A.conjugate()).real.sqrt()\n        need(radius > 0, "boundary radius not positive")\n        rs = (B * A.conjugate()).real / radius\n        theta_s = (B / A).imag\n        dr = [(exps[k] * A.conjugate()).real / radius\n              for k in range(size)]\n        delta = [(exps[k] / A).imag for k in range(size)]\n        drs = [(((k * m + 1) * exps[k] * A.conjugate()\n                 + B * exps[k].conjugate()).real / radius\n                - rs * dr[k] / radius) for k in range(size)]\n        dtheta = [((k * m + 1) * exps[k] / A\n                   - B * exps[k] / A**2).imag for k in range(size)]\n        field_d, field_n = arb(0), -abs(B)\n        shape_d = [arb(0) for _ in range(size)]\n        shape_n = [-((k*m+1)*exps[k]*B.conjugate()).real / abs(B) for k in range(size)]\n        basis_d, basis_n = [], []\n        for j in range(size):\n            order = j * m\n            J = radius.bessel_j(order) / scales[j]\n            if order == 0:\n                Jm = -radius.bessel_j(1) / scales[j]\n            else:\n                Jm = radius.bessel_j(order - 1) / scales[j]\n            Jplus = radius.bessel_j(order + 1) / scales[j]\n            Jp = (Jm - Jplus) / 2\n            Jpp = ((arb(order)**2 / radius**2 - 1) * J\n                   - Jp / radius)\n            Q = exps[j] * (A / radius)**order\n            core_n = Jp * rs + imaginary * order * J * theta_s\n            h = (Q * J).real\n            v = (Q * core_n).real\n            basis_d.append(h)\n            basis_n.append(v)\n            field_d += a[j] * h\n            field_n += a[j] * v\n            for k in range(size):\n                shape_d[k] += a[j] * (Q * (\n                    Jp * dr[k] + imaginary * order * J * delta[k]\n                )).real\n                shape_n[k] += a[j] * (Q * (\n                    Jpp * dr[k] * rs + Jp * drs[k]\n                    + imaginary * order * (Jp * dr[k] * theta_s\n                                           + J * dtheta[k])\n                    + imaginary * order * delta[k] * core_n\n                )).real\n        for ell in range(size):\n            weight = (arb(1) if ell == 0 else arb(2)) * (ell * phi).cos() / grid\n            dsum[ell] += weight * field_d\n            nsum[ell] += weight * field_n\n            for k in range(size):\n                jd[ell][k] += weight * shape_d[k]\n                jn[ell][k] += weight * shape_n[k]\n                jd[ell][size + k] += weight * basis_d[k]\n                jn[ell][size + k] += weight * basis_n[k]\n    all_values = dsum + nsum + [x for row in jd + jn for x in row]\n    for value in all_values:\n        finite_upper(value)\n    return {\n        "stage": "DISCRETE_INTERVAL_ONLY",\n        "algorithm": "fourier_bessel_trace_v1",\n        "centre_sha256": centre_digest(state),\n        "precision_bits": ctx.prec,\n        "grid": grid, "start": start, "stop": stop,\n        "residual_partial": [x.str(300) for x in dsum + nsum],\n        "jacobian_partial": [[x.str(300) for x in row]\n                             for row in jd + jn],\n    }\n\n\n\ndef main():\n    ap=argparse.ArgumentParser()\n    ap.add_argument(\'--state\',required=True)\n    ap.add_argument(\'--modes\',type=int,required=True)\n    ap.add_argument(\'--grid\',type=int,default=256)\n    ap.add_argument(\'--bits\',type=int,default=4096)\n    ap.add_argument(\'--digits\',type=int,default=150)\n    ap.add_argument(\'--output\',required=True)\n    args=ap.parse_args()\n    ctx.prec=args.bits\n    state=json.loads(Path(args.state).read_text())\n    old=len(state[\'p\'])\n    need(args.modes+1>=old,\'cannot drop modes\')\n    for j in range(old,args.modes+1):\n        scale=abs(arb(state[\'p\'][0]).bessel_j(j*state[\'m\']))\n        need(scale>0,\'Bessel scale unresolved\')\n        state[\'p\'].append(\'0\')\n        state[\'a\'].append(\'0\')\n        state[\'scales\'].append(scale.mid().str(args.digits,radius=False))\n    state[\'modes\']=args.modes\n    n=args.modes+1\n    start=time.monotonic()\n    data=interval_traces_chunk(state,args.grid,0,args.grid)\n    residual=[arb(s) for s in data[\'residual_partial\']]\n    jac=arb_mat([[arb(s) for s in row] for row in data[\'jacobian_partial\']])\n    correction=jac.solve(arb_mat([[r] for r in residual]))\n    values=[arb(s)-correction[i,0] for i,s in enumerate(state[\'p\']+state[\'a\'])]\n    state[\'p\']=[v.mid().str(args.digits,radius=False) for v in values[:n]]\n    state[\'a\']=[v.mid().str(args.digits,radius=False) for v in values[n:]]\n    state[\'status\']=\'FINITE_NUMERICAL_ONLY\'\n    state[\'grid\']=args.grid\n    state[\'bits\']=args.bits\n    state[\'steps\']=state.get(\'steps\',0)+1\n    state[\'last_residual_upper\']=umax(abs(v) for v in residual).str(25)\n    state[\'last_correction_upper\']=umax(abs(correction[i,0]) for i in range(2*n)).str(25)\n    state[\'last_wall_seconds\']=time.monotonic()-start\n    Path(args.output).write_text(json.dumps(state,indent=2)+\'\\n\')\n    print(\'NUMERICAL_NEWTON\',state[\'modes\'],state[\'last_residual_upper\'],state[\'last_correction_upper\'],state[\'last_wall_seconds\'],flush=True)\n\nif __name__==\'__main__\':\n    main()\n', 'analytic_cap.py': '#!/usr/bin/env python3\n"""Fixed-disc radial-sup / angular-Wiener coupled inverse bounds.\n\nThe analytic lemmas and their domains must be proved in PROOF_PACKAGE.md.\nThis module checks their scalar inequalities, not their derivation.\n"""\nimport argparse\nimport json\nfrom pathlib import Path\nfrom flint import arb, ctx\nctx.threads = 1\nfrom cert_common import need, upper, umax, sha, dump, shape_digest, exact_decimal\nfrom boundary_newton import centre_digest\n\n\ndef field_bounds(state):\n    m = state[\'m\']\n    c = [exact_decimal(x) for x in state[\'p\']]\n    a = [exact_decimal(x) for x in state[\'a\']]\n    scales = [exact_decimal(x) for x in state[\'scales\']]\n    need(len(c) == len(a) == len(scales) == state[\'modes\']+1 and all(s > 0 for s in scales),\n         \'invalid finite field\')\n    rho = c[0]\n    R = (arb(2).log()/m).exp()\n    R4 = (arb(4).log()/m).exp()\n    S = sum((abs(cj)*4**j for j, cj in enumerate(c) if j), arb(0))\n    need(rho > 2*S, \'complex angular strip reaches a zero of A\')\n    displacement = (2*rho*S+S*S)/rho\n    phase = ((rho+S)/(rho-S)).log()/2\n    P4 = sum((abs(cj)*(m*j+1)*4**j for j, cj in enumerate(c)), arb(0))\n    U, dU = arb(0), arb(0)\n    for j, (aj, scale) in enumerate(zip(a, scales)):\n        n = j*m\n        alpha = (arb(n)/(rho+displacement)).acosh() if n > rho+displacement else arb(0)\n        exponent = -n*alpha+(rho+displacement)*alpha.sinh()+displacement*alpha.cosh()\n        majorant = abs(aj)/scale*4**j*(n*phase+exponent).exp()\n        U += majorant\n        dU += majorant*alpha.exp()\n    return {\n        \'U\': 3*U,\n        \'dU\': 3*R*R4*R4*P4*phase.exp()*dU,\n        \'strip_displacement\': displacement,\n        \'R\': R,\n    }\n\n', 'boundary_interval.py': '#!/usr/bin/env python3\n"""All boundary modes of the frozen finite Helmholtz field, rigorously."""\nimport argparse\nimport json\nfrom math import comb\nfrom pathlib import Path\nfrom flint import arb,acb,ctx\nctx.threads = 1\nfrom cert_common import need,upper,umax,sha,dump,shape_digest,exact_decimal\nfrom boundary_newton import centre_digest\nfrom analytic_cap import field_bounds\nfinite_upper=upper\n\ndef boundary_tail_chunk(state, grid, start, stop, lmax):\n    """Interval Fourier coefficients of the explicit finite PDE field."""\n    m = state["m"]\n    size = state["modes"]+1\n    need(grid >= 512 and grid % 2 == 0 and 0 <= start < stop <= grid and\n         state["modes"] < lmax < grid // 2,\n         "invalid boundary tail grid or chunk")\n    p = [exact_decimal(x) for x in state["p"]]\n    a = [exact_decimal(x) for x in state["a"]]\n    scales = [exact_decimal(x) for x in state["scales"]]\n    need(len(p) == len(a) == len(scales) == size and\n         all(x > 0 for x in scales), "boundary tail data mismatch")\n    dsum = [arb(0) for _ in range(lmax + 1)]\n    nsum = [arb(0) for _ in range(lmax + 1)]\n    imaginary = acb(arb(0), arb(1))\n    for i in range(start, stop):\n        phi = 2 * arb.pi() * i / grid\n        cos_phi, sin_phi = phi.cos(), phi.sin()\n        root = acb(cos_phi, sin_phi)\n        powers = [acb(arb(1))]\n        for _ in range(1, size):\n            powers.append(powers[-1] * root)\n        A, B = acb(arb(0)), acb(arb(0))\n        for j in range(size):\n            A += p[j] * powers[j]\n            B += (j * m + 1) * p[j] * powers[j]\n        radius = (A * A.conjugate()).real.sqrt()\n        need(radius > 0, "nonpositive boundary radius")\n        rs = (B * A.conjugate()).real / radius\n        theta_s = (B / A).imag\n        dv, nv = arb(0), -abs(B)\n        for j in range(size):\n            order = j * m\n            J = radius.bessel_j(order) / scales[j]\n            Jminus = (-radius.bessel_j(1) if j == 0\n                      else radius.bessel_j(order - 1)) / scales[j]\n            Jplus = radius.bessel_j(order + 1) / scales[j]\n            Jp = (Jminus - Jplus) / 2\n            Q = powers[j] * (A / radius)**order\n            dv += a[j] * (Q * J).real\n            nv += a[j] * (Q * (Jp * rs + imaginary * order * J * theta_s)).real\n        c0, c1 = arb(1), cos_phi\n        for ell in range(lmax + 1):\n            if ell == 0:\n                cosine = c0\n            elif ell == 1:\n                cosine = c1\n            else:\n                c0, c1 = c1, 2 * cos_phi * c1 - c0\n                cosine = c1\n            weight = (arb(1) if ell == 0 else arb(2)) * cosine / grid\n            dsum[ell] += weight * dv\n            nsum[ell] += weight * nv\n    for value in dsum + nsum:\n        finite_upper(value)\n    return {\n        "stage": "EXPLICIT_FIELD_BOUNDARY_CHUNK",\n        "algorithm": "bessel_boundary_v1",\n        "centre_sha256": centre_digest(state),\n        "precision_bits": ctx.prec,\n        "grid": grid, "start": start, "stop": stop, "lmax": lmax,\n        "dirichlet_partial": [x.str(300) for x in dsum],\n        "neumann_partial": [x.str(300) for x in nsum],\n    }\n\n\ndef merge(state, paths):\n    ctx.prec = 4096\n    pieces = [json.loads(Path(p).read_text()) for p in paths]\n    pieces.sort(key=lambda x: x[\'start\'])\n    need(bool(pieces), \'missing boundary leaves\')\n    grid, lmax = pieces[0][\'grid\'], pieces[0][\'lmax\']\n    ds, ns = [arb(0) for _ in range(lmax+1)], [arb(0) for _ in range(lmax+1)]\n    nxt = 0\n    for piece in pieces:\n        need(piece[\'stage\'] == \'EXPLICIT_FIELD_BOUNDARY_CHUNK\'\n             and piece[\'centre_sha256\'] == centre_digest(state)\n             and piece[\'algorithm\'] == \'bessel_boundary_v1\'\n             and piece[\'precision_bits\'] >= 4096, \'boundary leaf provenance mismatch\')\n        need(piece[\'grid\'] == grid and piece[\'lmax\'] == lmax\n             and piece[\'start\'] == nxt < piece[\'stop\'] <= grid,\n             \'boundary coverage gap/overlap\')\n        nxt = piece[\'stop\']\n        need(len(piece[\'dirichlet_partial\']) == len(piece[\'neumann_partial\']) == lmax+1,\n             \'boundary dimensions wrong\')\n        for j, (d, n) in enumerate(zip(piece[\'dirichlet_partial\'], piece[\'neumann_partial\'])):\n            dd, nn = arb(d), arb(n)\n            upper(dd)\n            upper(nn)\n            ds[j] += dd\n            ns[j] += nn\n    need(nxt == grid and grid > 2*lmax, \'incomplete boundary coverage\')\n    fb = field_bounds(state)\n    derivative_strip_tail = sum((abs(exact_decimal(c))*(j*state[\'m\']+1)*4**j\n                                 for j,c in enumerate(state[\'p\']) if j), arb(0))\n    need(exact_decimal(state[\'p\'][0]) > derivative_strip_tail,\n         \'complexified normal speed has no certified square-root branch\')\n    M = fb[\'U\']+2*fb[\'dU\']+sum((abs(exact_decimal(c))*(j*state[\'m\']+1)*4**j for j,c in enumerate(state[\'p\'])),arb(0))\n    # Strip |Im(phi)| <= log(4): M bounds BOTH complexified traces.\n    qerr = 8*M/arb(4)**(grid-lmax)/(1-arb(1)/4**grid)\n    error = arb(0, upper(qerr))\n    ds = [x+error for x in ds]\n    ns = [x+error for x in ns]\n    m = state[\'m\']\n    # Sum_{t>=0} t^ell / 2^t for ell=0,1,2,3.\n    geometric_moments = (2, 2, 6, 26)\n    first = lmax+1\n    D, N, far = [], [], []\n    for k in range(4):\n        tail = 2*M/arb(2)**first*sum(\n            (arb(comb(k, ell))*(m*first+1)**(k-ell)*m**ell*geometric_moments[ell]\n             for ell in range(k+1)), arb(0))\n        far.append(tail)\n        D.append(sum((abs(v)*2**j*(m*j+1)**k for j, v in enumerate(ds)), arb(0))+tail)\n        N.append(sum((abs(v)*2**j*(m*j+1)**k for j, v in enumerate(ns)), arb(0))+tail)\n    p = [(m*j+1)*arb(x) for j, x in enumerate(state[\'p\'])]\n    P = sum((abs(x)*2**j for j, x in enumerate(p)), arb(0))\n    P1 = sum((abs(x)*(m*j)*2**j for j, x in enumerate(p)), arb(0))\n    R = fb[\'R\']\n    lift = D[0]+N[0]/2\n    d_lift = 2*R*(D[2]+N[1])\n    lap_lift = 2*(D[2]+N[1])\n    dlap_lift = 2*R*(D[3]+N[2])\n    E0 = lap_lift+P*P*lift\n    E1 = dlap_lift+R*P*P1*lift+P*P*d_lift\n    quantities = dict(strip_trace_majorant_upper=M,\n                      quadrature_error_per_coefficient=qerr,\n                      lift_upper=lift, dlift_upper=d_lift,\n                      lap_lift_upper=lap_lift, dlap_lift_upper=dlap_lift,\n                      E0_upper=E0, E1_upper=E1)\n    result = {\'stage\': \'CLAMPED_FIELD_RESIDUAL_AND_FIRST_DERIVATIVE\',\n              \'shape_sha256\': shape_digest(state),\n              \'center_sha256\': centre_digest(state), \'grid\': grid, \'lmax\': lmax,\n              \'modes\': state[\'modes\'], \'full_berenstein_proof\': False,\n              \'D_moments_upper\': [upper(x).str(55) for x in D],\n              \'N_moments_upper\': [upper(x).str(55) for x in N],\n              \'each_far_moment_upper\': [upper(x).str(55) for x in far]}\n    result.update({k: upper(v).str(55) for k, v in quantities.items()})\n    return result\n\n\ndef main():\n    ap = argparse.ArgumentParser()\n    ap.add_argument(\'--stage\', choices=(\'leaf\', \'merge\'), required=True)\n    ap.add_argument(\'--state\', required=True)\n    ap.add_argument(\'--grid\', type=int, default=1024)\n    ap.add_argument(\'--lmax\', type=int, default=400)\n    ap.add_argument(\'--start\', type=int, default=0)\n    ap.add_argument(\'--stop\', type=int)\n    ap.add_argument(\'--leaf\', action=\'append\', default=[])\n    ap.add_argument(\'--output\', required=True)\n    args = ap.parse_args()\n    ctx.prec = 4096\n    state = json.loads(Path(args.state).read_text())\n    if args.stage == \'leaf\':\n        result = boundary_tail_chunk(state, args.grid, args.start, args.stop, args.lmax)\n        dump(args.output, result)\n        print(\'BOUNDARY_LEAF\', args.start, args.stop, flush=True)\n    else:\n        result = merge(state, args.leaf)\n        dump(args.output, result)\n        print(\'CLAMPED_RESIDUAL_COMPONENT\', result[\'E0_upper\'], result[\'E1_upper\'], flush=True)\n\n\nif __name__ == \'__main__\':\n    main()\n', 'robin_certificate.py': '#!/usr/bin/env python3\n"""Interval Robin form certificate with two complete root-coverage arguments."""\nimport os\nfor name in (\'OMP_NUM_THREADS\',\'OPENBLAS_NUM_THREADS\',\'MKL_NUM_THREADS\',\'NUMEXPR_NUM_THREADS\'):\n    os.environ[name]=\'1\'\nimport argparse,json,math,time\nfrom pathlib import Path\nfrom flint import arb,arb_mat,ctx\nfrom cert_common import need,upper,umax,dyad,hull,exact_decimal,gauss_grid,dump,shape_digest\nctx.threads=1\n\ndef robin(x,n):\n    j=x.bessel_j(n)\n    jp=-x.bessel_j(1) if n==0 else x.bessel_j(n-1)-n*j/x\n    return j+x*jp, jp+(arb(n*n)/x-x)*j\n\ndef robin_boundary_term(d):\n    """Signed perturbation of beta=1+d; shared by matrix and identity checks."""\n    return d\n\ndef scan_sign(x,n):\n    # Below the order, cancellation in direct Bessel evaluation can overwhelm\n    # a 512-bit enclosure (e.g. n=308, x=256.226...). This check alone uses\n    # 2048 bits; restore the caller\'s precision to preserve BR5 arithmetic.\n    with ctx.workprec(max(ctx.prec,2048) if x<=n else ctx.prec):\n        v=robin(x,n)[0]\n    need(v>0 or v<0,\'unresolved Robin scan sign\')\n    return 1 if v>0 else -1\n\ndef bracket(n,proposal,kind):\n    ctx.prec=2048\n    x=dyad(float(proposal))\n    for _ in range(7):\n        if kind==\'R\':v,d=robin(x,n)\n        else:\n            v=x.bessel_j(n)\n            d=-x.bessel_j(1) if n==0 else x.bessel_j(n-1)-n*v/x\n        need(abs(d)>0,\'unresolved root derivative\')\n        x=(x-v/d).mid()\n    eps=arb(1)/2**220\n    l,u=x-eps,x+eps\n    val=lambda t:robin(t,n)[0] if kind==\'R\' else t.bessel_j(n)\n    need(l>max(n,1) and u-l<arb(1)/10 and val(l)*val(u)<0,\'root sign/width/location\')\n    return l,u\n\ndef coverage(rho,m,W):\n    import numpy as np\n    from scipy.special import jn_zeros,jv\n    from scipy.optimize import brentq\n    lo,hi=rho-W,rho+W\n    need(lo>1 and W>0 and W<rho,\'window must lie above 1 and straddle positive rho\')\n    states=[];guards=[];counts=[]\n    maxj=int(float(hi)/m)\n    for j in range(maxj+1):\n        n=j*m\n        zeros=jn_zeros(n,int(float(hi)/np.pi)+6)\n        below=[k for k,z in enumerate(zeros) if z<float(lo)]\n        above=[k for k,z in enumerate(zeros) if z>float(hi)]\n        need(bool(above),\'missing upper Dirichlet guard\')\n        start=below[-1] if below else 0\n        stop=above[0]+1\n        ds=[bracket(n,z,\'D\') for z in zeros[start:stop]]\n        if not below:\n            need(n>0,\'missing order-zero lower guard\')\n            end=ds[0][1];qmax=1-(arb(n*n)-arb(1)/4)/end**2\n            need(qmax>0 and end-n<3*arb.pi()/(2*qmax.sqrt()),\'first Dirichlet guard not proved\')\n        else:need(ds[0][1]<lo,\'bad lower Dirichlet guard\')\n        for (l,u),(l2,u2) in zip(ds,ds[1:]):\n            end=l if n==0 else u2\n            sep=arb.pi()/(1-(arb(n*n)-arb(1)/4)/end**2).sqrt()\n            need(u<l2 and u2-l<2*sep,\'unexcluded Dirichlet zero\')\n        need(hi<ds[-1][0],\'bad upper Dirichlet guard\')\n        # Every gap between consecutive J_n zeros contains exactly one zero of\n        # J_n+xJ_n\'; if no lower zero, begin at x=n, below the first Robin root.\n        ints=list(zip(ds,ds[1:]))\n        if not below:ints.insert(0,((arb(n),arb(n)),ds[0]))\n        local=[]\n        for dl,du in ints:\n            aa=float(dl[1]);bb=float(du[0])\n            fun=lambda x:x*jv(n-1,x)+(1-n)*jv(n,x)\n            z=brentq(fun,aa,bb,xtol=1e-12)\n            l,u=bracket(n,z,\'R\')\n            need(dl[1]<l<u<du[0],\'Robin bracket leaves its unique Dirichlet gap\')\n            if lo<l and u<hi:\n                a=hull((l+u)/2,(u-l)/2)\n                # Direct interval-argument Bessel evaluation can inflate through\n                # cancellation. The integer-order real-axis derivative is <=1.\n                J=hull(a.mid().bessel_j(n),a.rad())\n                norm=(1+(arb(1)-n*n)/(a*a)).sqrt()*abs(J)\n                need(norm>0,\'bad Robin normalization\')\n                tr=arb(2).sqrt()*J/norm\n                st=dict(j=j,n=n,l=l,u=u,a=a,norm=norm,tr=tr)\n                states.append(st);local.append(st)\n            else:need(u<lo or hi<l,\'Robin root intersects window boundary\')\n        counts.append(len(local))\n        guards.append(dict(n=n,dirichlet_gaps=len(ints),first_guard_proved=not bool(below)))\n    need((maxj+1)*m>hi,\'unexcluded angular sector\')\n    # A second procedure never uses the root proposals or Dirichlet guards.\n    # For g=J_n+xJ_n\', y=g sqrt(x/(x^2+1-n^2)), y\'\'+Qy=0,\n    # Q<=21/4 on x>max(n,1), so two roots are >pi/sqrt(21/4)>1 apart.\n    ctx.prec=512\n    need(arb.pi()/(arb(21)/4).sqrt()>1,\'Robin separation bound\')\n    scan_counts=[]\n    cells_by_sector=[]\n    for j in range(maxj+2):\n        n=j*m;values=[]\n        for t in range(8*W+1):\n            x=lo+arb(t)/4\n            sgn=scan_sign(x,n)\n            values.append(sgn)\n        cells=[t for t in range(8*W) if values[t]!=values[t+1]]\n        scan_counts.append(len(cells));cells_by_sector.append(cells)\n        located=set()\n        for s in (s for s in states if s[\'j\']==j):\n            t=int(math.floor(4*float((s[\'l\']+s[\'u\'])/2-lo)))\n            need(lo+arb(t)/4<s[\'l\']<s[\'u\']<lo+arb(t+1)/4,\'root crosses grid cell\')\n            need(t in cells and t not in located,\'missing/duplicated root in sign-grid cell\')\n            located.add(t)\n        need(located==set(cells),\'root list differs from independent scan\')\n    need(scan_counts==counts+[0],\'per-sector count disagreement\')\n    print(\'ROBIN_COVERAGE\',counts,flush=True)\n    return states,dict(methods=[\'Dirichlet_interlacing_with_Sturm_guards\',\'Robin_ODE_quarter_sign_grid\'],\n                       counts=counts,independent_counts=scan_counts,guards=guards,\n                       cells=cells_by_sector)\n\ndef matrix_inf(a):\n    return umax(sum((abs(a[i,j]) for j in range(a.ncols())),arb(0)) for i in range(a.nrows()))\n\ndef check_form_assembly(H,D,V,diagonal):\n    # Check the actual matrix, as well as the shared sign function exercised\n    # by the physical identity. This also catches an accidental minus sign\n    # introduced directly at the H assembly call site.\n    reference=D-V\n    for i,value in enumerate(diagonal):reference[i,i]+=value\n    # Compare ball representations. Subtracting two equal non-point intervals\n    # would manufacture a dependency error instead of testing assembly.\n    need(H.nrows()==reference.nrows() and H.ncols()==reference.ncols() and\n         all(H[i,j].mid()==reference[i,j].mid() and H[i,j].rad()==reference[i,j].rad()\n             for i in range(H.nrows()) for j in range(H.ncols())),\n         \'Robin form assembly/sign defect\')\n    return True\n\ndef boundary_coefficients(p,m,maxh):\n    # For d=Re(w p\'/p), extend using half the positive and negative Laurent\n    # series. On |Im phi|<=log4, |d| <= P1_4/(rho-S4).\n    from flint import acb\n    ctx.prec=256\n    rho=p[0];S4=sum((abs(v)*4**j for j,v in enumerate(p) if j),arb(0))\n    P14=sum((abs(v)*m*j*4**j for j,v in enumerate(p)),arb(0))\n    need(rho>S4,\'Robin boundary analytic strip pole\')\n    M=P14/(rho-S4);N=512\n    sums=[arb(0) for _ in range(maxh+1)];squares=sums.copy()\n    for i in range(N):\n        phi=2*arb.pi()*i/N;z=acb(phi.cos(),phi.sin());power=acb(1)\n        P=acb(0);Q=acb(0)\n        for j,v in enumerate(p):P+=v*power;Q+=m*j*v*power;power*=z\n        d=(Q/P).real\n        for h in range(maxh+1):\n            w=(h*phi).cos()/N;sums[h]+=d*w;squares[h]+=d*d*w\n    qe=4*(1+M*M)/arb(4)**(N-maxh)/(1-arb(1)/4**N)\n    return [hull(x,qe) for x in sums],[hull(x,qe) for x in squares],M,qe\n\ndef check_boundary_term(state,states,ds,D):\n    """Bind every ds and D entry to d=Re(w psi\'\'/psi\'), independently.\n\n    Write z=w^m, P(z)=psi\'(w), F(z)=m*z*P\'(z)/P(z).\n    The pole exclusion below makes F analytic past |z|=1. Its real Taylor\n    coefficients f_h give mean(d*cos(h*phi)) = f_h/2 (h>0), and mean(d)=0.\n    Finite series division gives these coefficients exactly, with Arb\n    enclosures; no quadrature, truncation tail, or producer ds is reused.\n    """\n    with ctx.workprec(400):\n        m=state[\'m\'];maxh=2*max(s[\'j\'] for s in states)\n        p=[(m*j+1)*exact_decimal(c) for j,c in enumerate(state[\'p\'])]\n        need(p[0]>sum((abs(v)*4**j for j,v in enumerate(p) if j),arb(0)),\n             \'Robin physical reference pole exclusion\')\n        f=[arb(0)]\n        for h in range(1,maxh+1):\n            numerator=m*h*p[h] if h<len(p) else arb(0)\n            convolution=sum((p[k]*f[h-k] for k in range(1,min(h,len(p)-1)+1)),arb(0))\n            f.append((numerator-convolution)/p[0])\n        reference=[arb(0)]+[x/2 for x in f[1:]]\n        tol=exact_decimal(\'1e-30\')\n        need(len(reference)>1 and abs(reference[1])>exact_decimal(\'1e-6\'),\n             \'Robin physical reference sign witness\')\n        need(len(ds)==len(reference),\'Robin physical ds dimension\')\n        ds_defect=arb(0)\n        for got,want in zip(ds,reference):\n            error=abs(got-want)\n            need(got.is_finite() and error<tol,\'Robin physical ds sign/size defect\')\n            ds_defect=umax((ds_defect,error))\n        size=len(states)\n        need(D.nrows()==size and D.ncols()==size,\'Robin physical D dimension\')\n        # Independent Laurent product of normalized angular traces:\n        # e_0=1; e_j=(z^j+z^-j)/sqrt(2). This checks every sector block.\n        sectors={s[\'j\'] for s in states};angular={}\n        for j in sectors:\n            left={0:arb(1)} if j==0 else {j:1/arb(2).sqrt(),-j:1/arb(2).sqrt()}\n            for k in sectors:\n                right={0:arb(1)} if k==0 else {k:1/arb(2).sqrt(),-k:1/arb(2).sqrt()}\n                angular[j,k]=sum((a*b*reference[abs(h+l)]\n                                 for h,a in left.items() for l,b in right.items()),arb(0))\n        D_defect=arb(0)\n        for i,s in enumerate(states):\n            for l,t in enumerate(states):\n                want=s[\'tr\']*t[\'tr\']*angular[s[\'j\'],t[\'j\']]\n                error=abs(D[i,l]-want)\n                need(D[i,l].is_finite() and error<tol,\'Robin physical D sign/size defect\')\n                D_defect=umax((D_defect,error))\n        return dict(status=\'PHYSICAL_ROBIN_BINDING_PASS\',method=\'analytic Taylor division and Laurent trace product\',\n                    fourier_coefficients=len(ds),matrix_entries=size*size,tolerance=\'1e-30\',\n                    ds_defect_upper=upper(ds_defect).str(55),D_defect_upper=upper(D_defect).str(55),\n                    first_coefficient=reference[1].str(55))\n\ndef certify(state,W=160,N=1536):\n    import numpy as np\n    from scipy.linalg import eigh\n    start=time.time();ctx.prec=512\n    m=state[\'m\'];rho=exact_decimal(state[\'p\'][0])\n    p=[(j*m+1)*exact_decimal(c) for j,c in enumerate(state[\'p\'])]\n    states,cov=coverage(rho,m,W)\n    grid=[[arb(v) for v in row] for row in gauss_grid(N)]\n    ctx.prec=2048\n    basis=[]\n    for i,s in enumerate(states):\n        row=[]\n        for r,wr in grid:\n            arg=s[\'a\']*r\n            val=arb(2).sqrt()*hull(arg.mid().bessel_j(s[\'n\']),arg.rad())/s[\'norm\']\n            mid=dyad(float(val.mid()));err=upper(abs(val-mid))\n            need(err<arb(\'1e-12\'),f"basis rounding enclosure n={s[\'n\']} error={err.str(8)}")\n            row.append(hull(mid,err))\n        basis.append(row)\n        if (i+1)%60==0:print(\'ROBIN_BASIS\',i+1,len(states),flush=True)\n    ctx.prec=128\n    # q_h are the entire finite Fourier coefficients of |p|^2-rho^2.\n    q=[[arb(0) for _ in range(N)] for _ in p]\n    for t,(r,wr) in enumerate(grid):\n        powers=[r**(m*k) for k in range(2*len(p)-1)]\n        for h in range(len(p)):\n            q[h][t]=sum((p[k+h]*p[k]*powers[2*k+h] for k in range(len(p)-h) if k or h),arb(0))\n    maxh=2*max(s[\'j\'] for s in states)\n    q2=[[arb(0) for _ in range(N)] for _ in range(maxh+1)]\n    for h in range(maxh+1):\n        for k in range(-len(p)+1,len(p)):\n            if abs(h-k)<len(p):\n                for t in range(N):q2[h][t]+=q[abs(k)][t]*q[abs(h-k)][t]\n    Pe=sum((abs(v)*(arb(9)/8)**(m*j) for j,v in enumerate(p)),arb(0))\n    Ve=Pe*Pe+rho*rho\n    norm_min=min(s[\'norm\'].lower() for s in states)\n    az=umax(s[\'u\'] for s in states)\n    major=8*(1+arb(9)/8)*(1+Ve*Ve)*(az*arb(3)/4).exp()/norm_min**2\n    qe=16*major/arb(2)**(2*N)\n    need(qe<arb(\'1e-20\'),\'Gauss analytic error too large\')\n    group={}\n    for i,s in enumerate(states):group.setdefault(s[\'j\'],[]).append(i)\n    blocks={j:arb_mat([basis[i] for i in ii]) for j,ii in group.items()}\n    size=len(states)\n    def project(potential):\n        result=arb_mat(size,size)\n        for j,ii in group.items():\n            for k,kk in group.items():\n                if k<j:continue\n                v=[arb(0) for _ in range(N)]\n                if j==k==0:v=potential[0]\n                elif j==0:\n                    if k<len(potential):v=[arb(2).sqrt()*x for x in potential[k]]\n                else:\n                    for h in (abs(k-j),j+k):\n                        if h<len(potential):v=[a+b for a,b in zip(v,potential[h])]\n                weighted=arb_mat([[basis[col][t]*grid[t][1]*v[t] for col in kk] for t in range(N)])\n                block=blocks[j]*weighted\n                for a,i in enumerate(ii):\n                    for b,col in enumerate(kk):result[i,col]=result[col,i]=hull(block[a,b],qe)\n        return result\n    V=project(q);V2=project(q2)\n    ds,d2s,dstrip,bqe=boundary_coefficients(p,m,maxh)\n    ctx.prec=128\n    def boundary_matrix(values):\n        result=arb_mat(size,size)\n        for i,s in enumerate(states):\n            j=s[\'j\']\n            for l in range(i+1):\n                t=states[l];k=t[\'j\']\n                v=values[0] if j==k==0 else arb(2).sqrt()*values[max(j,k)] if j==0 or k==0 else values[abs(j-k)]+values[j+k]\n                result[i,l]=result[l,i]=s[\'tr\']*t[\'tr\']*v\n        return result\n    D=boundary_matrix(ds);D2=boundary_matrix(d2s)\n    H=robin_boundary_term(D)-V\n    for i,s in enumerate(states):H[i,i]+=s[\'a\']**2-rho**2\n    form_checked=check_form_assembly(H,D,V,[s[\'a\']**2-rho**2 for s in states])\n    boundary_checked=check_boundary_term(state,states,ds,D)\n    hf=np.array([[float(H[i,j].mid()) for j in range(size)] for i in range(size)])\n    eig,Cf=eigh(hf)\n    C=arb_mat([[dyad(float(x)) for x in row] for row in Cf]);Ct=C.transpose()\n    diag=[dyad(float(x)) for x in eig];ad=[abs(x) for x in diag]\n    need(all(x>0 for x in ad),\'zero finite eigenvalue proposal\')\n    eye=arb_mat([[int(i==j) for j in range(size)] for i in range(size)])\n    ec=matrix_inf(Ct*C-eye);need(ec<arb(\'1e-8\'),\'congruence defect\')\n    E=Ct*H*C\n    for i in range(size):E[i,i]-=diag[i]\n    for i in range(size):\n        for j in range(size):E[i,j]/=(ad[i]*ad[j]).sqrt()\n    ef=matrix_inf(E)\n    G=V2-V*V\n    def trace_weighted(A):\n        AC=A*C\n        return sum((sum((C[i,j]*AC[i,j] for i in range(size)),arb(0))/ad[j] for j in range(size)),arb(0))\n    gv=trace_weighted(G);gd=trace_weighted(D2)\n    need(gv>=0 and gd>=0,\'unresolved positive weighted Gram bound\')\n    perturb=sum((abs(v) for v in p[1:]),arb(0))\n    vinf=2*rho*perturb+perturb**2\n    dinf=sum((abs(v)*m*j for j,v in enumerate(p)),arb(0))/(rho-perturb)\n    need(dinf<1,\'positive Robin coefficient/convexity prerequisite\')\n    g0=W*(2*rho-W)\n    tq=2*(1+(g0+rho*rho).sqrt())/g0\n    mu=vinf/g0+dinf*tq\n    need(mu<1,\'Robin complement form gate\')\n    eta=((gv/g0).sqrt()+(gd*tq).sqrt())**2/(1-mu)\n    need(ef+eta<1,\'Robin infinite Schur gate\')\n    sinv=(1+ec)/(min(ad)*(1-ef-eta))\n    # The norm of trace restricted to P: each angular block is rank one.\n    tp=umax(sum((states[i][\'tr\']**2 for i in ii),arb(0)) for ii in group.values())\n    coupling=vinf/g0.sqrt()+(tq*tp).sqrt()*dinf\n    off=coupling/(g0.sqrt()*(1-mu))\n    inv=(1+off**2)*sinv+1/(g0*(1-mu))\n    values=dict(gauss_error=qe,boundary_error=bqe,congruence_defect=ec,finite_defect=ef,\n                bulk_gram=gv,boundary_gram=gd,vinf=vinf,dinf=dinf,g0=g0,tq=tq,\n                complement_relative=mu,schur_relative=eta,min_abs_diagonal=min(ad),\n                inverse_L2=inv,t_P=tp,S_star=sinv,k_star=coupling,delta_star=off)\n    for v in values.values():upper(v)\n    out=dict(stage=\'INVARIANT_SECTOR_ROBIN_INVERSE\',shape_sha256=shape_digest(state),m=m,\n             W=W,N=N,states=size,coverage=cov,\n             dimensions={name:[mat.nrows(),mat.ncols()] for name,mat in\n                         ((\'H\',H),(\'C\',C),(\'V\',V),(\'V2\',V2),(\'D\',D),(\'D2\',D2),(\'G\',G))},\n             form_assembly_checked=form_checked,diagonal_count=len(diag),basis_rows=len(basis),\n             boundary_term_check=boundary_checked,\n             basis_columns=[len(row) for row in basis],bounds={k:upper(v).str(55) for k,v in values.items()},\n             seconds=time.time()-start,full_berenstein_proof=False)\n    print(\'ROBIN_INVERSE_PASS\',inv.str(12),\'ETA\',eta.str(12),flush=True)\n    return out\n\nif __name__==\'__main__\':\n    ap=argparse.ArgumentParser();ap.add_argument(\'--state\',required=True);ap.add_argument(\'--output\',required=True)\n    ap.add_argument(\'--nodes\',type=int,default=1536)\n    args=ap.parse_args();dump(args.output,certify(json.loads(Path(args.state).read_text()),N=args.nodes))\n', 'coupled_bounds.py': '#!/usr/bin/env python3\n"""Recompute the Robin exact-inverse and nonlinear majorants with Arb."""\nimport argparse,json\nfrom pathlib import Path\nfrom flint import arb,ctx\nfrom cert_common import need,upper,exact_decimal,shape_digest,dump\nfrom boundary_newton import centre_digest\nfrom analytic_cap import field_bounds\nfrom final_gates import RADIUS\nctx.threads=1\n\ndef calculate(state,spectral,boundary,radius=RADIUS,require=True):\n    ctx.prec=256\n    need(spectral[\'stage\']==\'INVARIANT_SECTOR_ROBIN_INVERSE\',\'wrong spectral problem\')\n    need(spectral[\'shape_sha256\']==shape_digest(state),\'spectral shape binding\')\n    need(boundary[\'stage\']==\'CLAMPED_FIELD_RESIDUAL_AND_FIRST_DERIVATIVE\',\'wrong residual scope\')\n    need(boundary[\'center_sha256\']==centre_digest(state),\'boundary centre binding\')\n    c=[exact_decimal(x) for x in state[\'p\']];m=state[\'m\'];rho=c[0]\n    p=[(j*m+1)*x for j,x in enumerate(c)]\n    P=sum((abs(x)*2**j for j,x in enumerate(p)),arb(0))\n    P1=sum((abs(x)*(j*m)*2**j for j,x in enumerate(p)),arb(0))\n    P2=sum((abs(x)*(j*m)**2*2**j for j,x in enumerate(p)),arb(0))\n    Pun=sum((abs(x) for x in p),arb(0))\n    need(rho>P-rho,\'holomorphic Wiener inverse pole\')\n    J0=1/(2*rho-P)\n    J1=J0+P1*J0**2\n    J2=J0+(2*P1+P2)*J0**2+2*P1**2*J0**3\n    # The same upper bound works for 1/|p| in boundary W_2.\n    Ib2=J2\n    delta=(P-rho)/rho\n    B00=rho*(1+delta)**2\n    B01=B00+(1+delta)/(1-delta).sqrt()*P1\n    d0=J0*P1\n    d1=J0*(P1+P2)+J0**2*P1**2\n    BL2=arb(spectral[\'bounds\'][\'inverse_L2\'])\n    need(BL2>0 and arb(spectral[\'bounds\'][\'dinf\'])<1,\'invalid Robin inverse/positivity\')\n    high=1\n    while high*m<=rho:high+=1\n    gap=(high*m)**2-rho**2\n    need(gap>0,\'high angular gap\')\n    beta=(P**2-rho**2)/gap+d0/(1+gap.sqrt())\n    need(beta<1,\'high angular Robin contraction\')\n    trace_l2=(2*BL2**2+2*BL2*(Pun**2*BL2**2+BL2).sqrt()).sqrt()\n    low_one=((1+P**2*BL2)/2+trace_l2)/arb(2).sqrt()\n    low_weight=1+2*sum(2**j for j in range(1,high))\n    BY=(low_weight*low_one+1/gap)/(1-beta)\n    BT1=1+P**2*BY+d0*BY\n    BT2=1+P**2*BY+d1*BT1\n    f=field_bounds(state);R=f[\'R\']\n    E0=arb(boundary[\'E0_upper\']);E1=arb(boundary[\'E1_upper\'])\n    lift=arb(boundary[\'lift_upper\']);lap=arb(boundary[\'lap_lift_upper\']);dlap=arb(boundary[\'dlap_lift_upper\'])\n    for value in (BL2,E0,E1,lift,lap,dlap):\n        upper(value);need(value>=0,\'negative claimed bound\')\n    Ew1=E0+2*R*E1\n    D0=P**2*f[\'U\']+lap\n    D1=R*P*P1*f[\'U\']+P**2*f[\'dU\']+dlap\n    Ba=Ib2*BT2\n    Bp=(P+2*P1+P2)*Ba\n    Bg=1+P**2*BY+2*(R*D1+D0+Ew1)*Ba+2*B01*J1*Bp\n    A=Bp+Bg\n    residual_correction=2*(R*E1+E0)+2*Ew1+P**2*E0/2\n    Z=A*J2*residual_correction\n    Y=A*E0\n    r=exact_decimal(radius)\n    need(r>0 and J1*r<arb(1)/4,\'nonlinear ball/reciprocal gate\')\n    Bball=4*B01;Jball=2*J1;Pball=P+r\n    Uc=f[\'U\']+lift\n    Uball=Uc+r/4+Bball*Jball*r/2\n    M2=(4+Pball**2)*Bball*Jball**2+2*Pball*Bball*Jball+Pball+2*Uball\n    C2=A*M2/2\n    poly=Y+(Z-1)*r+C2*r*r\n    contraction=Z+2*C2*r\n    perturb=sum((abs(v) for v in p[1:]),arb(0))\n    deriv=sum((abs(v)*j*m for j,v in enumerate(p)),arb(0))\n    lower=rho-perturb-r\n    # The shape norm includes (n+1), hence both the unit-disc derivative\n    # and p itself change by at most r.\n    curvature=1-(deriv+r)/lower\n    univalent=2*rho-P-r\n    nondisc=abs(c[1])-r/(2*(m+1)**2)\n    center_value=exact_decimal(state[\'a\'][0])/exact_decimal(state[\'scales\'][0])-lift-r/4-Bball*Jball*r/2\n    need(lower>0 and curvature>0 and univalent>0 and nondisc>0 and center_value>0,\'whole-ball geometry/sign gate\')\n    if require:\n        need(poly<0 and contraction<arb(\'1e-5\') and 4*C2*Y<arb(\'1e-10\'),\'requested strong radii margins not proved\')\n    values=dict(P=P,P1=P1,P2=P2,J0=J0,J1=J1,J2=J2,B01=B01,d0=d0,d1=d1,\n        B_L2=BL2,high_gap=gap,high_beta=beta,B_Y=BY,B_trace_W1=BT1,B_trace_W2=BT2,\n        U_bound=f[\'U\'],dU_bound=f[\'dU\'],E0=E0,E1=E1,D0=D0,D1=D1,\n        B_a=Ba,B_shape=Bp,B_field=Bg,A=A,Y=Y,Z=Z,M2=M2,C2=C2,\n        radius=r,radii_polynomial=poly,contraction=contraction,four_C2_Y=4*C2*Y,\n        derivative_lower=lower.lower(),curvature_lower=curvature.lower(),\n        univalence_lower=univalent.lower(),nondisc_lower=nondisc.lower(),\n        center_value_lower=center_value.lower(),analytic_radius_lower=R.lower())\n    for v in values.values():upper(v)\n    return dict(stage=\'COUPLED_RADII_GATES\' if require else \'CONSTANTS_ONLY\',\n        centre_sha256=centre_digest(state),norm=\'Y(g) + W_1(p), p=psi prime\',\n        bounds={k:v.str(65) for k,v in values.items()})\n\nif __name__==\'__main__\':\n    ap=argparse.ArgumentParser();ap.add_argument(\'--state\',required=True);ap.add_argument(\'--spectral\',required=True)\n    ap.add_argument(\'--boundary\',required=True);ap.add_argument(\'--output\',required=True)\n    ap.add_argument(\'--radius\',default=RADIUS);ap.add_argument(\'--diagnostic\',action=\'store_true\')\n    args=ap.parse_args();load=lambda p:json.loads(Path(p).read_text())\n    out=calculate(load(args.state),load(args.spectral),load(args.boundary),args.radius,not args.diagnostic)\n    dump(args.output,out);print(json.dumps(out,indent=2))\n', 'final_gates.py': '"""Parent-process contract: BR5 quoted bounds and spectral prerequisites.\n\nLimits are assertions about freshly computed results, never substitute inputs.\n"""\nfrom flint import arb, ctx\nfrom cert_common import need, upper, exact_decimal, shape_digest\nfrom boundary_newton import centre_digest\n\nRADIUS = \'1e-36\'\nCOUNTS = [102, 91, 60, 33, 13, 1]\nSPECTRAL_UPPER = {\n    \'complement_relative\': \'0.011202\', \'finite_defect\': \'2.580e-11\',\n    \'schur_relative\': \'0.013407\', \'inverse_L2\': \'1.823\',\n}\nCOUPLED_UPPER = {\n    \'B_L2\': \'1.823\', \'B_Y\': \'1.117e6\', \'E0\': \'9.699e-67\',\n    \'E1\': \'2.728e-62\', \'A\': \'1.947e22\', \'Y\': \'1.888e-44\',\n    \'Z\': \'2.981e-39\', \'C2\': \'6.406e26\',\n    \'radii_polynomial\': \'-9.99999980e-37\', \'contraction\': \'1.282e-9\',\n    \'four_C2_Y\': \'4.836e-17\',\n}\nCOUPLED_LOWER = {\n    \'derivative_lower\': \'237.2785\', \'curvature_lower\': \'0.64407\',\n    \'nondisc_lower\': \'0.0038627\', \'center_value_lower\': \'19.3341\',\n    \'analytic_radius_lower\': \'1.00904\', \'univalence_lower\': \'0\',\n}\n\n\ndef coverage_gate(spectral):\n    c = spectral[\'coverage\']\n    need(type(spectral[\'states\']) is int and spectral[\'states\'] == sum(COUNTS)\n         and c[\'counts\'] == COUNTS, \'coverage: fixed per-sector counts\')\n    need(c[\'independent_counts\'] == COUNTS+[0], \'coverage: independent counts\')\n    need(len(c[\'cells\']) == len(COUNTS)+1, \'coverage: sector dimension\')\n    for count, cells in zip(COUNTS+[0], c[\'cells\']):\n        need(len(cells) == count and len(set(cells)) == count,\n             \'coverage: missing/duplicated cell\')\n        need(cells == sorted(cells) and all(type(x) is int and 0 <= x < 1280 for x in cells),\n             \'coverage: invalid cell\')\n\n\ndef spectral_gate(state, spectral):\n    """Recheck child hypotheses before its bounds reach the scalar chain."""\n    ctx.prec = 256\n    need(spectral[\'stage\'] == \'INVARIANT_SECTOR_ROBIN_INVERSE\', \'spectral: stage\')\n    need(spectral[\'shape_sha256\'] == shape_digest(state), \'spectral: shape binding\')\n    need(type(spectral[\'m\']) is int and spectral[\'m\'] == state[\'m\'], \'spectral: symmetry\')\n    need(type(spectral[\'W\']) is int and spectral[\'W\'] == 160\n         and type(spectral[\'N\']) is int and spectral[\'N\'] == 1536, \'spectral: discretization\')\n    coverage_gate(spectral)\n    n = spectral[\'states\']\n    dims = spectral[\'dimensions\']\n    need(set(dims) == {\'H\', \'C\', \'V\', \'V2\', \'D\', \'D2\', \'G\'}, \'spectral: matrix inventory\')\n    need(all(d == [n, n] and all(type(x) is int for x in d) for d in dims.values()),\n         \'spectral: matrix dimension versus states\')\n    need(type(spectral[\'diagonal_count\']) is int and spectral[\'diagonal_count\'] == n,\n         \'spectral: diagonal dimension\')\n    need(type(spectral[\'basis_rows\']) is int and spectral[\'basis_rows\'] == n\n         and spectral[\'basis_columns\'] == [spectral[\'N\']]*n\n         and all(type(x) is int for x in spectral[\'basis_columns\']), \'spectral: basis dimension\')\n    need(spectral[\'form_assembly_checked\'] is True, \'spectral: form assembly checked\')\n    need(spectral.get(\'boundary_term_check\',{}).get(\'status\') == \'PHYSICAL_ROBIN_BINDING_PASS\',\n         \'spectral: physical boundary checked\')\n    b = {k: arb(v) for k, v in spectral[\'bounds\'].items()}\n    required = {\'gauss_error\',\'boundary_error\',\'congruence_defect\',\'finite_defect\',\n                \'bulk_gram\',\'boundary_gram\',\'vinf\',\'dinf\',\'g0\',\'tq\',\n                \'complement_relative\',\'schur_relative\',\'min_abs_diagonal\',\'inverse_L2\',\n                \'t_P\',\'S_star\',\'k_star\',\'delta_star\'}\n    need(set(b) == required, \'spectral: bound inventory\')\n    for k, v in b.items():\n        need(v.is_finite() and v >= 0, \'spectral: finite nonnegative \'+k)\n    for k in (\'g0\',\'tq\',\'min_abs_diagonal\',\'inverse_L2\',\'t_P\',\'S_star\',\'k_star\',\'delta_star\'):\n        need(b[k] > 0, \'spectral: positive \'+k)\n    need(b[\'congruence_defect\'] < exact_decimal(\'1e-8\'), \'spectral: congruence defect\')\n    need(b[\'gauss_error\'] < exact_decimal(\'1e-20\'), \'spectral: Gauss error\')\n    need(b[\'dinf\'] < 1, \'spectral: d_star < 1\')\n    need(b[\'complement_relative\'] < 1, \'spectral: mu < 1\')\n    need(b[\'finite_defect\']+b[\'schur_relative\'] < 1, \'spectral: epsilon + eta < 1\')\n    for k, limit in SPECTRAL_UPPER.items():\n        need(b[k] < exact_decimal(limit), \'quoted spectral: \'+k)\n    return {\'status\': \'PARENT_SPECTRAL_GATES_PASS\', \'states\': n,\n            \'matrix_dimension\': n, \'quoted_upper\': SPECTRAL_UPPER}\n\n\ndef quoted_gate(state, result, radius=RADIUS):\n    ctx.prec = 256\n    need(result[\'stage\'] == \'COUPLED_RADII_GATES\', \'quoted: coupled stage\')\n    need(result[\'centre_sha256\'] == centre_digest(state), \'quoted: centre binding\')\n    b = {k: arb(v) for k, v in result[\'bounds\'].items()}\n    for k, v in b.items():\n        need(v.is_finite(), \'quoted: finite \'+k)\n        if k != \'radii_polynomial\':\n            need(v >= 0, \'quoted: nonnegative \'+k)\n    for k, limit in COUPLED_UPPER.items():\n        need(b[k] < exact_decimal(limit), \'quoted upper: \'+k)\n    for k, limit in COUPLED_LOWER.items():\n        need(b[k] > exact_decimal(limit), \'quoted lower: \'+k)\n    r = exact_decimal(radius)\n    # The driver supplies RADIUS; bind the computed enclosure to that input.\n    need(b[\'radius\'].contains(r), \'quoted: exact radius\')\n    # The serialized radius must also be narrow, not an arbitrary wide ball.\n    need(abs(b[\'radius\']-r) < r*exact_decimal(\'1e-60\'), \'quoted: radius enclosure\')\n    rho = exact_decimal(state[\'p\'][0])\n    need(rho-r > exact_decimal(\'237.97\') and rho+r < exact_decimal(\'237.98\'),\n         \'quoted: conformal radius interval\')\n    need(state[\'p\'][0].startswith(\'237.9761642153564710067876193438339263\'),\n         \'quoted: centre radius digits\')\n    return {\'status\': \'QUOTED_BR5_GATES_PASS\', \'upper\': COUPLED_UPPER,\n            \'lower\': COUPLED_LOWER, \'radius\': radius,\n            \'conformal_radius_interval\': [\'237.97\', \'237.98\']}\n', 'identity_checks.py': '"""Arb/Acb identity regression checks, not a formal proof of the identities.\n\nTranslation uses every frozen coefficient; section 6 uses polynomial test\nfields with large residual, exact symbolic differentiation, and interval\nevaluation. No finite differences or floating collocation solves are used.\n"""\nimport argparse\nimport json\nfrom pathlib import Path\nfrom flint import arb, acb, ctx\nfrom cert_common import need, exact_decimal, dump\nfrom boundary_newton import centre_digest\nimport robin_certificate as robin_code\n\n\ndef small(z, name, tolerance=\'1e-100\', contains_zero=False):\n    need(z.is_finite() and abs(z) < exact_decimal(tolerance), \'identity: \'+name)\n    if contains_zero:\n        need(z.contains(0), \'identity zero enclosure: \'+name)\n\n\ndef expected_failure(z, name, tolerance=\'1e-100\'):\n    """Exercise the same acceptance function with an intentionally wrong term."""\n    try:\n        small(z, name, tolerance)\n    except RuntimeError as exc:\n        need(str(exc) == \'identity: \'+name, \'identity: unexpected negative-control exception\')\n        return {\'name\': name, \'status\': \'REJECTED\', \'reason\': str(exc)}\n    raise RuntimeError(\'identity: negative control accepted \'+name)\n\n\ndef translation(state):\n    ctx.prec = 2048\n    m = state[\'m\']\n    c = [exact_decimal(x) for x in state[\'p\']]\n    a = [exact_decimal(x)/exact_decimal(s) for x, s in zip(state[\'a\'], state[\'scales\'])]\n    records = []\n    for fraction in (\'0.05\',\'0.11\',\'0.21\',\'0.29\',\'0.37\',\'0.5\',\'0.71\',\'0.83\'):\n        phi = 2*arb.pi()*exact_decimal(fraction)\n        theta = phi/m\n        w = acb(theta.cos(), theta.sin())\n        z = w**m\n        powers = [acb(1)]\n        for _ in range(1, len(c)):\n            powers.append(powers[-1]*z)\n        psi = w*sum((cj*powers[j] for j, cj in enumerate(c)), acb(0))\n        p = sum(((j*m+1)*cj*powers[j] for j, cj in enumerate(c)), acb(0))\n        wpprime = sum((j*m*(j*m+1)*cj*powers[j] for j, cj in enumerate(c)), acb(0))\n        r = abs(psi)\n        ev = psi/r\n        cev = ev.conjugate()\n        u, uz, uzz = arb(0), acb(0), acb(0)\n        for j, aj in enumerate(a):\n            n = j*m\n            jm2, jm1, j0, jp1, jp2 = (r.bessel_j(n+k) for k in (-2,-1,0,1,2))\n            q = ev**n\n            u += aj*(q*j0).real\n            uz += aj*(q*cev*jm1-q.conjugate()*cev*jp1)/4\n            uzz += aj*(q*cev**2*jm2+q.conjugate()*cev**2*jp2)/8\n        s = w*p\n        d = (wpprime/p).real\n        flux_error = 2*(uz*s).real/abs(p)-1\n        small(u, \'translation Dirichlet\', \'1e-90\')\n        small(flux_error, \'translation flux\', \'1e-90\')\n        wx, dwx = 2*uz.real, 2*(uzz*s).real-u*s.real/2\n        wy, dwy = -2*uz.imag, -2*(uzz*s).imag-u*s.imag/2\n        for axis, value, deriv in ((\'x\', wx, dwx), (\'y\', wy, dwy)):\n            # Exactly the sign function used by H=robin_boundary_term(D)-V.\n            signed = robin_code.robin_boundary_term(d)\n            correct = deriv+(1+signed)*value\n            opposite = deriv+(1-signed)*value\n            small(correct, \'translation Robin \'+axis, \'1e-80\')\n            need(abs(opposite) > exact_decimal(\'1e-20\'), \'identity: opposite Robin sign must fail\')\n            control = expected_failure(opposite, \'opposite Robin \'+axis, \'1e-80\')\n            records.append(dict(fraction=fraction, axis=axis,\n                                correct_residual=correct.str(65),\n                                opposite_residual=opposite.str(65),\n                                dirichlet=u.str(65), flux_error=flux_error.str(65),\n                                negative_control=control))\n    return records\n\n\nclass Poly:\n    """Finite polynomial in independent w and wbar with Acb coefficients."""\n    def __init__(self, terms=None):\n        self.terms = terms or {}\n\n    @staticmethod\n    def coerce(x):\n        return x if isinstance(x, Poly) else Poly({(0,0): acb(x)})\n\n    def __add__(self, other):\n        other = self.coerce(other)\n        terms = self.terms.copy()\n        for ij, c in other.terms.items():\n            terms[ij] = terms.get(ij, acb(0))+c\n        return Poly(terms)\n\n    __radd__ = __add__\n\n    def __neg__(self):\n        return Poly({ij: -c for ij, c in self.terms.items()})\n\n    def __sub__(self, other):\n        return self+-self.coerce(other)\n\n    def __rsub__(self, other):\n        return self.coerce(other)+-self\n\n    def __mul__(self, other):\n        other = self.coerce(other)\n        terms = {}\n        for (i,j), c in self.terms.items():\n            for (k,l), d in other.terms.items():\n                ij = i+k, j+l\n                terms[ij] = terms.get(ij, acb(0))+c*d\n        return Poly(terms)\n\n    __rmul__ = __mul__\n\n    def __truediv__(self, x):\n        return self* (acb(1)/x)\n\n    def __pow__(self, n):\n        need(type(n) is int and n >= 0, \'identity polynomial power\')\n        out = Poly.coerce(1)\n        for _ in range(n):\n            out = out*self\n        return out\n\n    def diff(self, axis=0):\n        terms = {}\n        for ij, c in self.terms.items():\n            if ij[axis]:\n                dest = list(ij)\n                dest[axis] -= 1\n                terms[tuple(dest)] = ij[axis]*c\n        return Poly(terms)\n\n    def conj(self):\n        return Poly({(j,i): c.conjugate() for (i,j), c in self.terms.items()})\n\n    def real(self):\n        return (self+self.conj())/2\n\n    def lap(self):\n        return 4*self.diff(0).diff(1)\n\n    def radial(self):\n        return Poly({(i,j): (i+j)*c for (i,j), c in self.terms.items()})\n\n    def harmonic_trace(self):\n        """Restrict to |w|=1 (w*wbar=1), then take harmonic extension."""\n        terms = {}\n        for (i,j), c in self.terms.items():\n            ij = (max(i-j,0), max(j-i,0))\n            terms[ij] = terms.get(ij, acb(0))+c\n        return Poly(terms)\n\n    def at(self, z):\n        return sum((c*z**i*z.conjugate()**j for (i,j), c in self.terms.items()), acb(0))\n\n\ndef section6():\n    ctx.prec = 1024\n    w, wb = Poly({(1,0): acb(1)}), Poly({(0,1): acb(1)})\n    rr = w*wb\n    lift = lambda f: (rr-1)*f.harmonic_trace()/2\n    # p=h^2 ensures b=|h|^2 has a finite Laurent trace, so the\n    # Neumann lift can be built exactly without any Fourier truncation.\n    h = 2+w**2/5-w**4/20\n    p = h*h\n    b = h*h.conj()\n    a = Poly.coerce(2)/3-w**2/4+3*w**4/5\n    v = w*a\n    k = (p*v).diff()\n    U = lift(b)+(rr-1)**2*(Poly.coerce(7)/10+(w**2).real()/5)\n    q = p*p.conj()\n    E = U.lap()+q*U\n    T = v*U.diff()+v.conj()*U.diff(1)\n    dq = p.conj()*k+p*k.conj()\n    ecal = v*E.diff()+v.conj()*E.diff(1)+(v.diff()+v.diff().conj())*E\n    material = T.lap()+q*T+dq*U-ecal\n    q_identity = dq-(v*q.diff()+v.conj()*q.diff(1)+(v.diff()+v.diff().conj())*q)\n    # Independent derivative of |p|, simplified using p=h^2.\n    Db = (2*h.conj()*h.diff()*v+b*v.diff()).real()\n    beta_b = b+2*(w*h.diff()*h.conj()).real()\n    trace_v = -(b*a.real()).harmonic_trace()\n    V = trace_v+lift(beta_b*a.real()-trace_v.radial())\n    C = lift(E*a.real())\n    H = V+T-C\n    zero_cauchy = H-lift(Db)\n    no_lift = V+T-lift(Db)\n    # Also exercise the complete corrected interior equation with f=LV.\n    corrected = H.lap()+q*H+dq*U-ecal+C.lap()+q*C-(V.lap()+q*V)\n    records = []\n    interior = [(3,4,10),(-7,2,10),(1,-9,10),(5,5,10),(11,-3,20)]\n    for x,y,den in interior:\n        z = acb(arb(x)/den, arb(y)/den)\n        ev = E.at(z)\n        need(abs(ev) > 1, \'identity: material residual E is not small\')\n        for name, expr in ((\'material\',material),(\'delta_q\',q_identity),(\'corrected_equation\',corrected)):\n            val = expr.at(z)\n            small(val, name, contains_zero=True)\n            records.append(dict(point=[x,y,den], name=name, residual=str(val), E=str(ev)))\n        omitted = (material+(v.diff()+v.diff().conj())*E).at(z)\n        need(abs(omitted) > exact_decimal(\'0.01\'), \'identity: omitted material E term must fail\')\n        records.append(dict(point=[x,y,den], name=\'omitted_material_E\', residual=str(omitted),\n                            negative_control=expected_failure(omitted, \'omitted material E\')))\n    # Rational Pythagorean points; |w|=1 is exact before interval rounding.\n    for x,y,den in ((3,4,5),(-3,4,5),(5,12,13),(-5,-12,13),(8,-15,17)):\n        z = acb(arb(x)/den, arb(y)/den)\n        pv, bv, tv, ev = p.at(z), b.at(z), T.at(z), E.at(z)\n        Q = z*p.diff().at(z)/pv\n        beta = 1+robin_code.robin_boundary_term(Q.real)\n        boundary = Db.at(z)-T.radial().at(z)-(beta-ev/bv)*tv\n        need(abs(ev) > 1, \'identity: boundary residual E is not small\')\n        checks = {\'U_Dirichlet\': U.at(z), \'U_Neumann\': U.radial().at(z)-bv,\n                  \'T_trace\': tv-bv*a.real().at(z), \'boundary_identity\': boundary,\n                  \'V_Robin\': V.radial().at(z)+beta*V.at(z),\n                  \'lift_Dirichlet\': C.at(z), \'lift_Neumann\': C.radial().at(z)-(E*a.real()).at(z),\n                  \'zero_Dirichlet\': zero_cauchy.at(z), \'zero_Neumann\': zero_cauchy.radial().at(z)}\n        for name,val in checks.items():\n            small(val, name, contains_zero=True)\n            records.append(dict(point=[x,y,den], name=name, residual=str(val), E=str(ev)))\n        for name, bad in ((\'omitted_boundary_E\', boundary-ev/bv*tv),\n                          (\'omitted_Neumann_lift\', no_lift.radial().at(z))):\n            need(abs(bad) > exact_decimal(\'0.01\'), \'identity: \'+name+\' must fail\')\n            records.append(dict(point=[x,y,den], name=name, residual=str(bad),\n                                negative_control=expected_failure(bad, name)))\n    return records\n\n\ndef run(state):\n    return dict(status=\'INTERVAL_IDENTITIES_PASS\', centre_sha256=centre_digest(state),\n                scope=\'Finite interval identity regression tests; analytic identities still require their written derivation.\',\n                translation=translation(state), section6=section6())\n\n\nif __name__ == \'__main__\':\n    ap = argparse.ArgumentParser()\n    ap.add_argument(\'--state\', required=True)\n    ap.add_argument(\'--output\', required=True)\n    args = ap.parse_args()\n    dump(args.output, run(json.loads(Path(args.state).read_text())))\n    print(\'INTERVAL_IDENTITIES_PASS\', flush=True)\n', 'scalar_second_library.py': '"""Independent mpmath.iv scalar chain, adapted from adjudication K2.\n\nShared numerical inputs are six spectral primitives and eight trace moments.\nAll scalar formulas below are evaluated in iv, not imported from Arb stages.\nThe matrix and trace enclosures themselves are NOT independently replicated.\n"""\nfrom flint import arb, ctx\nfrom mpmath import iv\nfrom cert_common import need\nfrom final_gates import RADIUS, SPECTRAL_UPPER, COUPLED_UPPER, COUPLED_LOWER\n\n\ndef from_arb(text):\n    """Convert a serialized Arb enclosure via exact binary-rational endpoints."""\n    a = arb(text)\n    need(a.is_finite(), \'second library: nonfinite input\')\n    def rational(q):\n        return iv.mpf(str(q.numerator))/iv.mpf(str(q.denominator))\n    lo, hi = rational(a.lower().fmpq()), rational(a.upper().fmpq())\n    return iv.mpf([lo.a, hi.b])\n\n\ndef positive_input(text, name, lower=False):\n    a = from_arb(text)\n    need(bool(a.a > 0), \'second library: positive input \'+name)\n    return iv.mpf(a.a if lower else a.b)\n\n\ndef check_values(v):\n    """Run both prerequisite gates and every BR5 public numerical limit."""\n    for key, value in v.items():\n        need(bool(value.a > iv.ninf) and bool(value.b < iv.inf),\n             \'second library: finite \'+key)\n        if key != \'radii_polynomial\':\n            need(bool(value.a >= 0), \'second library: nonnegative \'+key)\n    for key in (\'g0\',\'min_abs_diagonal\',\'high_gap\',\'derivative_lower\',\n                \'univalence_lower\',\'curvature_lower\',\'nondisc_lower\',\'center_value_lower\'):\n        need(bool(v[key].a > 0), \'second library: positive \'+key)\n    for key in (\'dinf\',\'complement_relative\',\'high_beta\',\'strip_ratio\',\'wiener_ratio\',\'boundary_strip_ratio\'):\n        need(bool(v[key].b < 1), \'second library: less than one \'+key)\n    need(bool((v[\'finite_defect\']+v[\'schur_relative\']).b < 1), \'second library: Schur gate\')\n    need(bool(v[\'congruence_defect\'].b < iv.mpf(\'1e-8\')), \'second library: congruence gate\')\n    need(bool((v[\'J1\']*v[\'radius\']).b < iv.mpf(1)/4), \'second library: reciprocal ball\')\n    need(bool(v[\'radii_polynomial\'].b < 0), \'second library: negative radii polynomial\')\n    need(bool(v[\'contraction\'].b < iv.mpf(\'1e-5\')), \'second library: strong contraction\')\n    need(bool(v[\'four_C2_Y\'].b < iv.mpf(\'1e-10\')), \'second library: strong product\')\n    for key, limit in SPECTRAL_UPPER.items():\n        need(bool(v[key].b < iv.mpf(limit)), \'second library quoted spectral: \'+key)\n    for key, limit in COUPLED_UPPER.items():\n        need(bool(v[key].b < iv.mpf(limit)), \'second library quoted upper: \'+key)\n    for key, limit in COUPLED_LOWER.items():\n        need(bool(v[key].a > iv.mpf(limit)), \'second library quoted lower: \'+key)\n    need(bool((v[\'rho\']-v[\'radius\']).a > iv.mpf(\'237.97\'))\n         and bool((v[\'rho\']+v[\'radius\']).b < iv.mpf(\'237.98\')),\n         \'second library: conformal radius\')\n\n\ndef agreement(mine, reference, name):\n    # Exported Arb upper endpoints and primitive interval enlargement need not\n    # overlap the independently recombined interval. Compare with a disclosed\n    # 1e-18 relative tolerance. Arb radius rounding and taking primitive upper\n    # endpoints before recombination change eta by 5.3e-20 relatively on BR5.\n    # The rigorous certificate is the independent public iv gates above.\n    scale = abs(reference)\n    need(bool(scale.a > 0), \'second library: nonzero comparison \'+name)\n    need(bool((abs(mine-reference)/scale).b < iv.mpf(\'1e-18\')),\n         \'second library: scalar agreement \'+name)\n\n\ndef recompute(state, spectral, boundary, radius):\n    ctx.prec = 512\n    iv.prec = 400\n    m = state[\'m\']\n    need(type(m) is int and m > 0, \'second library: positive integer symmetry\')\n    # The driver supplies RADIUS; scalar_replay compares the resulting radius\n    # with the Arb result, whose containment and width are gated by quoted_gate.\n    # Input strings have already passed exact_decimal at the parent/stages.\n    c = [iv.mpf(x) for x in state[\'p\']]\n    a = [iv.mpf(x) for x in state[\'a\']]\n    scales = [iv.mpf(x) for x in state[\'scales\']]\n    need(len(c) == len(a) == len(scales) == state[\'modes\']+1,\n         \'second library: input dimensions\')\n    need(all(bool(x.a > 0) for x in scales), \'second library: positive field scales\')\n    p = [(j*m+1)*x for j,x in enumerate(c)]\n    rho = c[0]\n    sp = spectral[\'bounds\']\n    primitive_names = (\'congruence_defect\',\'finite_defect\',\'bulk_gram\',\'boundary_gram\',\'min_abs_diagonal\',\'t_P\')\n    primitive = {k: positive_input(sp[k], k, lower=(k == \'min_abs_diagonal\')) for k in primitive_names}\n    ec, ef, gv, gd, minL, tp = (primitive[k] for k in primitive_names)\n    # Section 3.4: complement and Schur estimates.\n    perturb = sum((abs(x) for x in p[1:]), iv.mpf(0))\n    vinf = 2*rho*perturb+perturb**2\n    dinf = sum((j*m*abs(x) for j,x in enumerate(p)), iv.mpf(0))/(rho-perturb)\n    W = spectral[\'W\']\n    g0 = W*(2*rho-W)\n    need(bool(g0.a > 0), \'second library: spectral gap before division\')\n    tq = 2*(1+iv.sqrt(g0+rho*rho))/g0\n    mu = vinf/g0+dinf*tq\n    need(bool(mu.b < 1), \'second library: complement before division\')\n    eta = (iv.sqrt(gv/g0)+iv.sqrt(tq*gd))**2/(1-mu)\n    need(bool((ef+eta).b < 1), \'second library: Schur before division\')\n    ss = (1+ec)/(minL*(1-ef-eta))\n    ks = vinf/iv.sqrt(g0)+dinf*iv.sqrt(tq*tp)\n    ds = ks/(iv.sqrt(g0)*(1-mu))\n    BL2 = (1+ds**2)*ss+1/(g0*(1-mu))\n    # Section 4: analytic inverse and boundary trace estimates.\n    R, R4 = iv.exp(iv.log(2)/m), iv.exp(iv.log(4)/m)\n    P = sum((abs(x)*2**j for j,x in enumerate(p)), iv.mpf(0))\n    P1 = sum((abs(x)*j*m*2**j for j,x in enumerate(p)), iv.mpf(0))\n    P2 = sum((abs(x)*(j*m)**2*2**j for j,x in enumerate(p)), iv.mpf(0))\n    Pun = sum((abs(x) for x in p), iv.mpf(0))\n    need(bool((2*rho-P).a > 0), \'second library: Wiener inverse pole\')\n    J0 = 1/(2*rho-P)\n    J1 = J0+P1*J0**2\n    J2 = J0+(2*P1+P2)*J0**2+2*P1**2*J0**3\n    delta = (P-rho)/rho\n    B01 = rho*(1+delta)**2+(1+delta)/iv.sqrt(1-delta)*P1\n    d0, d1 = J0*P1, J0*(P1+P2)+J0**2*P1**2\n    high = 1\n    while bool(high*m <= rho.a):\n        high += 1\n    need(bool(high*m > rho.b), \'second library: high sector separation\')\n    gap = (high*m)**2-rho**2\n    bh = (P**2-rho**2)/gap+d0/(1+iv.sqrt(gap))\n    need(bool(bh.b < 1), \'second library: angular contraction before division\')\n    trace = iv.sqrt(2*BL2**2+2*BL2*iv.sqrt(Pun**2*BL2**2+BL2))\n    low = ((1+P**2*BL2)/2+trace)/iv.sqrt(2)\n    weight = 1+2*sum(2**j for j in range(1,high))\n    BY = (weight*low+1/gap)/(1-bh)\n    BT1, BT2 = 1+P**2*BY+d0*BY, None\n    BT2 = 1+P**2*BY+d1*BT1\n    # Section 5: complex strip field bounds and all scalar lift bounds.\n    S = sum((abs(x)*4**j for j,x in enumerate(c) if j), iv.mpf(0))\n    need(bool((rho-2*S).a > 0), \'second library: field strip pole\')\n    displacement = (2*rho*S+S*S)/rho\n    phase = iv.log((rho+S)/(rho-S))/2\n    P4 = sum((abs(x)*4**j for j,x in enumerate(p)), iv.mpf(0))\n    need(bool((2*rho-P4).a > 0), \'second library: normal-speed strip pole\')\n    U, dU = iv.mpf(0), iv.mpf(0)\n    for j,(aj,scale) in enumerate(zip(a,scales)):\n        n = j*m\n        x = n/(rho+displacement)\n        if bool(x.a > 1):\n            alpha = iv.log(x+iv.sqrt(x*x-1))\n        else:\n            need(bool(x.b <= 1), \'second library: field alpha branch\')\n            alpha = iv.mpf(0)\n        ch, sh = (iv.exp(alpha)+iv.exp(-alpha))/2, (iv.exp(alpha)-iv.exp(-alpha))/2\n        term = abs(aj)/scale*4**j*iv.exp(n*phase-n*alpha+(rho+displacement)*sh+displacement*ch)\n        U += term\n        dU += term*iv.exp(alpha)\n    Ub, dUb = 3*U, 3*R*R4*R4*P4*iv.exp(phase)*dU\n    D = [positive_input(x, \'D\'+str(i)) for i,x in enumerate(boundary[\'D_moments_upper\'])]\n    N = [positive_input(x, \'N\'+str(i)) for i,x in enumerate(boundary[\'N_moments_upper\'])]\n    need(len(D) == len(N) == 4, \'second library: moment dimensions\')\n    lift = D[0]+N[0]/2\n    dlift, lap, dlap = 2*R*(D[2]+N[1]), 2*(D[2]+N[1]), 2*R*(D[3]+N[2])\n    E0, E1 = lap+P**2*lift, dlap+R*P*P1*lift+P**2*dlift\n    EW1 = E0+2*R*E1\n    # Sections 6.1 and 7: corrected inverse and nonlinear ball.\n    D0, D1 = P**2*Ub+lap, R*P*P1*Ub+P**2*dUb+dlap\n    Ba = J2*BT2\n    Bp = (P+2*P1+P2)*Ba\n    Bg = 1+P**2*BY+2*(R*D1+D0+EW1)*Ba+2*B01*J1*Bp\n    A = Bg+Bp\n    Z = A*J2*(2*(R*E1+E0)+2*EW1+P**2*E0/2)\n    Y = A*E0\n    r = iv.mpf(radius)\n    Pb, Bb, Jb = P+r, 4*B01, 2*J1\n    Uball = Ub+lift+r/4+Bb*Jb*r/2\n    M2 = (4+Pb**2)*Bb*Jb**2+2*Pb*Bb*Jb+Pb+2*Uball\n    C2 = A*M2/2\n    poly, contraction, four = Y+(Z-1)*r+C2*r*r, Z+2*C2*r, 4*C2*Y\n    lower = rho-perturb-r\n    deriv = sum((j*m*abs(x) for j,x in enumerate(p)), iv.mpf(0))\n    curvature = 1-(deriv+r)/lower\n    univalent = 2*rho-P-r\n    nondisc = abs(c[1])-r/(2*(m+1)**2)\n    center = a[0]/scales[0]-lift-r/4-Bb*Jb*r/2\n    values = dict(rho=rho, congruence_defect=ec, finite_defect=ef, bulk_gram=gv, boundary_gram=gd,\n                  min_abs_diagonal=minL, t_P=tp, vinf=vinf, dinf=dinf, g0=g0, tq=tq,\n                  complement_relative=mu, schur_relative=eta, S_star=ss, k_star=ks, delta_star=ds,\n                  inverse_L2=BL2, P=P, P1=P1, P2=P2, J0=J0, J1=J1, J2=J2, B01=B01, d0=d0, d1=d1,\n                  B_L2=BL2, high_gap=gap, high_beta=bh, B_Y=BY, B_trace_W1=BT1, B_trace_W2=BT2,\n                  U_bound=Ub, dU_bound=dUb, E0=E0, E1=E1, D0=D0, D1=D1,\n                  B_a=Ba, B_shape=Bp, B_field=Bg, A=A, Y=Y, Z=Z, M2=M2, C2=C2, radius=r,\n                  radii_polynomial=poly, contraction=contraction, four_C2_Y=four,\n                  derivative_lower=lower, curvature_lower=curvature, univalence_lower=univalent,\n                  nondisc_lower=nondisc, center_value_lower=center, analytic_radius_lower=R,\n                  strip_trace_majorant_upper=Ub+2*dUb+P4,\n                  lift_upper=lift, dlift_upper=dlift, lap_lift_upper=lap, dlap_lift_upper=dlap,\n                  E0_upper=E0, E1_upper=E1, strip_ratio=2*S/rho,\n                  wiener_ratio=delta, boundary_strip_ratio=(P4-rho)/rho)\n    check_values(values)\n    return values, primitive_names\n\n\ndef scalar_replay(state, spectral, boundary, result, radius=RADIUS):\n    values, primitives = recompute(state, spectral, boundary, radius)\n    compared = []\n    for name in (\'vinf\',\'dinf\',\'g0\',\'tq\',\'complement_relative\',\'schur_relative\',\n                 \'S_star\',\'k_star\',\'delta_star\',\'inverse_L2\'):\n        agreement(values[name], from_arb(spectral[\'bounds\'][name]), \'spectral.\'+name)\n        compared.append(\'spectral.\'+name)\n    for name in result[\'bounds\']:\n        agreement(values[name], from_arb(result[\'bounds\'][name]), \'coupled.\'+name)\n        compared.append(\'coupled.\'+name)\n    for name in (\'strip_trace_majorant_upper\',\'lift_upper\',\'dlift_upper\',\'lap_lift_upper\',\n                 \'dlap_lift_upper\',\'E0_upper\',\'E1_upper\'):\n        agreement(values[name], from_arb(boundary[name]), \'boundary.\'+name)\n        compared.append(\'boundary.\'+name)\n    return dict(status=\'SECOND_LIBRARY_FULL_SCALAR_CHAIN_PASS\',\n                scope=\'All scalar formulas in sections 3.4, 4, 5, 6.1, 7; six spectral primitives and eight boundary moments still rely on Arb.\',\n                primitive_spectral_inputs=list(primitives), boundary_inputs=\'D[0:4], N[0:4]\',\n                symmetry=state[\'m\'], radius=radius, precision_bits=iv.prec,\n                scalar_agreement_relative_tolerance=\'1e-18\', compared=compared,\n                bounds={k:str(v) for k,v in values.items()},\n                radii_polynomial=str(values[\'radii_polynomial\']),\n                contraction=str(values[\'contraction\']), four_C2_Y=str(values[\'four_C2_Y\']))\n', 'negative_controls.py': '"""Focused negative controls; only the intended RuntimeError counts as rejection."""\nimport copy\nfrom unittest.mock import patch\nfrom flint import arb, acb, arb_mat, ctx\nfrom mpmath import iv\nfrom cert_common import exact_decimal\nfrom final_gates import (RADIUS, SPECTRAL_UPPER, COUPLED_UPPER, COUPLED_LOWER,\n                         coverage_gate, spectral_gate, quoted_gate)\nfrom scalar_second_library import recompute, check_values, agreement, from_arb, scalar_replay\n\n\ndef run(state, spectral, boundary, coupled):\n    from coupled_bounds import calculate\n    import robin_certificate as rc\n    import identity_checks as identities\n    cases = []\n\n    def rejects(name, fn, reason):\n        try:\n            fn()\n        except RuntimeError as exc:\n            if str(exc) != reason:\n                raise RuntimeError(\'negative control wrong reason: \'+name+\': \'+str(exc)) from exc\n            cases.append(dict(name=name, status=\'REJECTED\', exception=\'RuntimeError\', reason=str(exc)))\n            return\n        raise RuntimeError(\'negative control accepted: \'+name)\n\n    def spectral_change(name, edit, reason):\n        bad = copy.deepcopy(spectral)\n        edit(bad)\n        rejects(name, lambda: spectral_gate(state, bad), reason)\n\n    def spectral_bound(key, value, reason, suffix=\'\'):\n        spectral_change(\'spectral_\'+key+suffix, lambda x: x[\'bounds\'].__setitem__(key,value), reason)\n\n    def quoted_bound(key, value, reason, suffix=\'\'):\n        bad = copy.deepcopy(coupled)\n        bad[\'bounds\'][key] = value\n        rejects(\'quoted_\'+key+suffix, lambda: quoted_gate(state,bad), reason)\n\n    for i, value in enumerate((1.0,\'nan\',\'inf\',\'[1 +/- .1]\',\'1/3\',\' 1 \',\'١\')):\n        rejects(\'exact_decimal_\'+str(i), lambda value=value: exact_decimal(value),\n                \'expected finite exact decimal string\')\n    # Coverage tests are intentionally compensated or preserve the total.\n    def compensate(x):\n        x[\'coverage\'][\'counts\'][0] -= 1\n        x[\'coverage\'][\'counts\'][1] += 1\n    spectral_change(\'compensated_sector_counts\',compensate,\'coverage: fixed per-sector counts\')\n    spectral_change(\'wrong_state_count\',lambda x:x.__setitem__(\'states\',299),\'coverage: fixed per-sector counts\')\n    spectral_change(\'wrong_independent_count\',lambda x:x[\'coverage\'][\'independent_counts\'].__setitem__(0,101),\n                    \'coverage: independent counts\')\n    spectral_change(\'missing_sector\',lambda x:x[\'coverage\'][\'cells\'].pop(),\'coverage: sector dimension\')\n    spectral_change(\'duplicate_cell\',lambda x:x[\'coverage\'][\'cells\'][0].__setitem__(1,x[\'coverage\'][\'cells\'][0][0]),\n                    \'coverage: missing/duplicated cell\')\n    spectral_change(\'invalid_cell\',lambda x:x[\'coverage\'][\'cells\'][0].__setitem__(0,-1),\'coverage: invalid cell\')\n    for key,value,reason in (\n        (\'stage\',\'wrong\',\'spectral: stage\'),(\'shape_sha256\',\'0\'*64,\'spectral: shape binding\'),\n        (\'m\',76,\'spectral: symmetry\'),(\'W\',159,\'spectral: discretization\'),\n        (\'N\',1535,\'spectral: discretization\'),(\'diagonal_count\',299,\'spectral: diagonal dimension\'),\n        (\'form_assembly_checked\',False,\'spectral: form assembly checked\'),\n        (\'basis_rows\',299,\'spectral: basis dimension\')):\n        spectral_change(\'metadata_\'+key,lambda x,k=key,v=value:x.__setitem__(k,v),reason)\n    spectral_change(\'matrix_missing\',lambda x:x[\'dimensions\'].pop(\'H\'),\'spectral: matrix inventory\')\n    for key in spectral[\'dimensions\']:\n        spectral_change(\'matrix_dimension_\'+key,lambda x,k=key:x[\'dimensions\'].__setitem__(k,[299,300]),\n                        \'spectral: matrix dimension versus states\')\n    spectral_change(\'basis_columns\',lambda x:x[\'basis_columns\'].__setitem__(0,1535),\'spectral: basis dimension\')\n    spectral_change(\'spectral_missing_bound\',lambda x:x[\'bounds\'].pop(\'t_P\'),\'spectral: bound inventory\')\n    for key in spectral[\'bounds\']:\n        for val,suffix in ((\'nan\',\'_nan\'),(\'-1\',\'_negative\')):\n            spectral_bound(key,val,\'spectral: finite nonnegative \'+key,suffix)\n    for key in (\'g0\',\'tq\',\'min_abs_diagonal\',\'inverse_L2\',\'t_P\',\'S_star\',\'k_star\',\'delta_star\'):\n        spectral_bound(key,\'0\',\'spectral: positive \'+key,\'_zero\')\n    for key, val, reason in (\n        (\'congruence_defect\',\'1e-8\',\'spectral: congruence defect\'),\n        (\'gauss_error\',\'1e-20\',\'spectral: Gauss error\'),\n        (\'dinf\',\'1\',\'spectral: d_star < 1\'),\n        (\'complement_relative\',\'1\',\'spectral: mu < 1\'),\n        (\'finite_defect\',\'1\',\'spectral: epsilon + eta < 1\'),\n        (\'schur_relative\',\'1\',\'spectral: epsilon + eta < 1\')):\n        spectral_bound(key,val,reason,\'_prerequisite\')\n    for key, limit in SPECTRAL_UPPER.items():\n        spectral_bound(key,limit,\'quoted spectral: \'+key,\'_at_quoted_limit\')\n    for key in coupled[\'bounds\']:\n        quoted_bound(key,\'nan\',\'quoted: finite \'+key,\'_nan\')\n        if key != \'radii_polynomial\':\n            quoted_bound(key,\'-1\',\'quoted: nonnegative \'+key,\'_negative\')\n    for key, limit in COUPLED_UPPER.items():\n        quoted_bound(key,limit,\'quoted upper: \'+key,\'_at_quoted_limit\')\n    for key, limit in COUPLED_LOWER.items():\n        quoted_bound(key,limit,\'quoted lower: \'+key,\'_at_quoted_limit\')\n    for key,value,reason in ((\'stage\',\'wrong\',\'quoted: coupled stage\'),\n                             (\'centre_sha256\',\'0\'*64,\'quoted: centre binding\')):\n        bad=copy.deepcopy(coupled);bad[key]=value\n        rejects(\'coupled_\'+key,lambda bad=bad:quoted_gate(state,bad),reason)\n    quoted_bound(\'radius\',\'2e-36\',\'quoted: exact radius\',\'_wrong\')\n    quoted_bound(\'radius\',\'[1e-36 +/- 1e-40]\',\'quoted: radius enclosure\',\'_wide\')\n    rejects(\'radius_source_mismatch\',lambda:quoted_gate(state,coupled,\'2e-36\'),\'quoted: exact radius\')\n    from boundary_newton import centre_digest\n    for value,reason in ((\'238\',\'quoted: conformal radius interval\'),\n                         (\'237.9761642153564710067876193438339264\',\'quoted: centre radius digits\')):\n        badstate=copy.deepcopy(state);badstate[\'p\'][0]=value\n        bad=copy.deepcopy(coupled);bad[\'centre_sha256\']=centre_digest(badstate)\n        rejects(\'centre_radius_\'+value,lambda s=badstate,b=bad:quoted_gate(s,b),reason)\n    # Inherited failure cases with exact expected reasons.\n    bad=copy.deepcopy(boundary);bad[\'E0_upper\']=\'-1\'\n    rejects(\'negative_residual_bound\',lambda:calculate(state,spectral,bad),\'negative claimed bound\')\n    bad=copy.deepcopy(boundary);bad[\'E0_upper\']=\'1\';bad[\'E1_upper\']=\'1\'\n    rejects(\'inflated_residual\',lambda:calculate(state,spectral,bad),\'requested strong radii margins not proved\')\n    rejects(\'zero_radius\',lambda:calculate(state,spectral,boundary,\'0\'),\'nonlinear ball/reciprocal gate\')\n    rejects(\'large_radius\',lambda:calculate(state,spectral,boundary,\'1e-3\'),\'requested strong radii margins not proved\')\n    badstate=copy.deepcopy(state);badstate[\'a\'][0]=\'0\'\n    rejects(\'changed_frozen_field\',lambda:calculate(badstate,spectral,boundary),\'boundary centre binding\')\n    # Direct sign evaluation must be fail-closed even below n (old code assumed +1).\n    ctx.prec=512\n    with patch.object(rc,\'robin\',return_value=(arb(0,1),arb(1))):\n        rejects(\'unresolved_g_below_n\',lambda:rc.scan_sign(arb(1),77),\'unresolved Robin scan sign\')\n    with patch.object(rc,\'robin\',return_value=(arb(-1),arb(1))):\n        if rc.scan_sign(arb(1),77) != -1:\n            raise RuntimeError(\'negative g was assumed positive below n\')\n    cases.append(dict(name=\'negative_g_below_n_is_evaluated\',status=\'NEGATIVE_SIGN_CONFIRMED\'))\n    # Mutate the very function used in matrix assembly; the physical test fails.\n    with patch.object(rc,\'robin_boundary_term\',side_effect=lambda d:-d):\n        rejects(\'matrix_Robin_sign_flip\',lambda:identities.translation(state),\'identity: translation Robin x\')\n    rejects(\'direct_matrix_assembly_sign_flip\',\n            lambda:rc.check_form_assembly(arb_mat([[-2]]),arb_mat([[1]]),arb_mat([[1]]),[arb(0)]),\n            \'Robin form assembly/sign defect\')\n    # Use the actual coefficient producer on the frozen centre. The physical\n    # checker uses independent series division, including every tested entry.\n    ctx.prec=512\n    p=[(j*state[\'m\']+1)*exact_decimal(c) for j,c in enumerate(state[\'p\'])]\n    ds,_,_,_=rc.boundary_coefficients(p,state[\'m\'],4)\n    test_states=[dict(j=j,tr=arb(j+1)) for j in range(3)]\n    D=arb_mat(3,3)\n    for i,s in enumerate(test_states):\n        for l,t in enumerate(test_states):\n            j,k=s[\'j\'],t[\'j\']\n            value=ds[0] if j==k==0 else arb(2).sqrt()*ds[max(j,k)] if j==0 or k==0 else ds[abs(j-k)]+ds[j+k]\n            D[i,l]=s[\'tr\']*t[\'tr\']*value\n    rc.check_boundary_term(state,test_states,ds,D)\n    rejects(\'deep_D_sign_flip\',lambda:rc.check_boundary_term(state,test_states,ds,-D),\n            \'Robin physical D sign/size defect\')\n    rejects(\'deep_ds_sign_flip\',lambda:rc.check_boundary_term(state,test_states,[-x for x in ds],-D),\n            \'Robin physical ds sign/size defect\')\n    for h in range(1,len(ds)):\n        bad=ds.copy();bad[h]=-bad[h]\n        rejects(\'individual_ds_sign_flip_\'+str(h),lambda bad=bad:rc.check_boundary_term(state,test_states,bad,D),\n                \'Robin physical ds sign/size defect\')\n    for i,l in ((0,1),(1,0),(1,1),(1,2),(2,2)):\n        bad=arb_mat(D);bad[i,l]=-bad[i,l]\n        rejects(\'individual_D_sign_flip_\'+str(i)+\'_\'+str(l),\n                lambda bad=bad:rc.check_boundary_term(state,test_states,ds,bad),\n                \'Robin physical D sign/size defect\')\n    for value,suffix in ((arb(\'nan\'),\'nonfinite\'),(arb(0,1),\'undecided\')):\n        bad=ds.copy();bad[1]=value\n        rejects(\'physical_ds_\'+suffix,lambda bad=bad:rc.check_boundary_term(state,test_states,bad,D),\n                \'Robin physical ds sign/size defect\')\n        badD=arb_mat(D);badD[0,1]=value\n        rejects(\'physical_D_\'+suffix,lambda badD=badD:rc.check_boundary_term(state,test_states,ds,badD),\n                \'Robin physical D sign/size defect\')\n    spectral_change(\'physical_boundary_check_missing\',lambda x:x.pop(\'boundary_term_check\'),\n                    \'spectral: physical boundary checked\')\n    spectral_change(\'physical_boundary_check_false\',lambda x:x[\'boundary_term_check\'].__setitem__(\'status\',\'FAILED\'),\n                    \'spectral: physical boundary checked\')\n    rejects(\'identity_residual\',lambda:identities.small(acb(1),\'test\'),\'identity: test\')\n    rejects(\'identity_nonfinite\',lambda:identities.small(acb(\'nan\'),\'test\'),\'identity: test\')\n    rejects(\'identity_zero_not_enclosed\',lambda:identities.small(acb(\'1e-110\'),\'test\',contains_zero=True),\n            \'identity zero enclosure: test\')\n    # Recombination gates are tested independently of the first library.\n    values,_=recompute(state,spectral,boundary,RADIUS)\n    def iv_change(name, edits, reason):\n        bad=values.copy()\n        bad.update({k:iv.mpf(v) for k,v in edits.items()})\n        rejects(\'iv_\'+name,lambda:check_values(bad),reason)\n    for key in values:\n        iv_change(key+\'_infinite\',{key:\'inf\'},\'second library: finite \'+key)\n        if key != \'radii_polynomial\':\n            iv_change(key+\'_negative\',{key:\'-1\'},\'second library: nonnegative \'+key)\n    for key in (\'g0\',\'min_abs_diagonal\',\'high_gap\',\'derivative_lower\',\'univalence_lower\',\n                \'curvature_lower\',\'nondisc_lower\',\'center_value_lower\'):\n        iv_change(key+\'_zero\',{key:\'0\'},\'second library: positive \'+key)\n    for key in (\'dinf\',\'complement_relative\',\'high_beta\',\'strip_ratio\',\'wiener_ratio\',\'boundary_strip_ratio\'):\n        iv_change(key+\'_one\',{key:\'1\'},\'second library: less than one \'+key)\n    for name,edits,reason in (\n        (\'schur\',{\'finite_defect\':\'0.5\',\'schur_relative\':\'0.5\'},\'second library: Schur gate\'),\n        (\'congruence\',{\'congruence_defect\':\'1e-8\'},\'second library: congruence gate\'),\n        (\'ball\',{\'J1\':\'1e36\'},\'second library: reciprocal ball\'),\n        (\'poly\',{\'radii_polynomial\':\'0\'},\'second library: negative radii polynomial\'),\n        (\'contraction\',{\'contraction\':\'1e-5\'},\'second library: strong contraction\'),\n        (\'product\',{\'four_C2_Y\':\'1e-10\'},\'second library: strong product\'),\n        (\'radius\',{\'rho\':\'238\'},\'second library: conformal radius\')):\n        iv_change(name,edits,reason)\n    for limits,label in ((SPECTRAL_UPPER,\'spectral\'),(COUPLED_UPPER,\'upper\'),(COUPLED_LOWER,\'lower\')):\n        for key,limit in limits.items():\n            # univalence=0 is deliberately caught by the preceding positivity gate.\n            reason = \'second library: positive univalence_lower\' if key==\'univalence_lower\' else \'second library quoted \'+label+\': \'+key\n            iv_change(\'quoted_\'+label+\'_\'+key,{key:limit},reason)\n    rejects(\'iv_nonfinite_input\',lambda:from_arb(\'nan\'),\'second library: nonfinite input\')\n    rejects(\'iv_scalar_mismatch\',lambda:agreement(iv.mpf(2),iv.mpf(1),\'test\'),\n            \'second library: scalar agreement test\')\n    rejects(\'iv_zero_reference\',lambda:agreement(iv.mpf(1),iv.mpf(0),\'test\'),\n            \'second library: nonzero comparison test\')\n    rejects(\'iv_radius_mismatch\',lambda:scalar_replay(state,spectral,boundary,coupled,\'2e-36\'),\n            \'second library quoted upper: contraction\')\n    badstate=copy.deepcopy(state);badstate[\'m\']=0\n    rejects(\'iv_invalid_m\',lambda:recompute(badstate,spectral,boundary,RADIUS),\n            \'second library: positive integer symmetry\')\n    # A forged inverse inside all public upper limits still has to match the\n    # independently recomputed Schur chain (the original m1 exploit).\n    for key in (\'inverse_L2\',\'S_star\',\'k_star\',\'delta_star\',\'vinf\',\'dinf\',\'g0\',\'tq\',\n                \'complement_relative\',\'schur_relative\'):\n        bad=copy.deepcopy(spectral);bad[\'bounds\'][key]=str(arb(spectral[\'bounds\'][key])/2)\n        rejects(\'forged_\'+key,lambda bad=bad:scalar_replay(state,bad,boundary,coupled),\n                \'second library: scalar agreement spectral.\'+key)\n    return cases\n', 'centre_frozen.json': '{\n  "m": 77,\n  "modes": 72,\n  "p": [\n    "237.976164215356471006787619343833926322581187745904066816904539248375132926285380434864166611448002269410108550087786869560587477901076108229055788092797100304777019037627633499404807301592788698094638130151211764620036633901767026974316004",\n    "0.00386277370571052074142204483952728899566288981620439920171568638896355460438394527967976855929685943756203451598265555902783181326346419860649797512419933125496324908462215179679513476848582889769939909448002324120111824335502871266996486134",\n    "-0.00254138869296867541434783916208921112557643201070226249242149444317100253963668410829318571183003454657209706628483278302163780012123003743696868186378950576956756919128620025412725792413659121195877614098753470034213558232458858713426760185",\n    "8.12678937252457601965008828683378638224973019878420015528715371163908298284464123798821438365855798029036790301212964865474208756285031371949897379094084337319910093259062595866399985657743129553099748771946991124633605776565100002018120199e-6",\n    "1.60769194026896500017262462392844416981388133740914206173684773447642222678522923435441513095682317089299148503385202556867420249906227645585549294114233604910732108757431414378609593158525269874491084659279178890716918985029978683211604917e-6",\n    "-8.71833879954478828716705373254791665090629242505382135323195796950324242960457572947153478888022949312545869817620340737791212830648699351102383326942603175897633241629567646036482412936707986671620837525743959789055391366689634533394077050e-9",\n    "-1.04801674185814434547478353200810157384076204011581570171743527921165100419338715859947727148186265716995769078209945867602284081949981301513256363063294645324954273369780699468478383717600180038993885033582175079997447481454248093950687970e-9",\n    "8.36518795536358757788936633475281214480114207750690776735498055621465989815756209443268976384742482597827204353782107191554974096404581559217098575479784261570510050009373195371122691110125979044900755282296027409783055200521787029553096372e-12",\n    "6.86498687408823383715782632060408844433452838265328090950621604417652068023254364304884433631777496434627036406697192345922229638625769383036157260426747080119677299132821214197540630238677072055188430417622752135967633317854318949401299826e-13",\n    "-7.08834427369218743733826441221232061413689018605687914435987277935361076429364295071271864786558348723199687098071767485728048701050396378487221236293418215005369110898411809946324563421436934522845662898420132888979282582265055219851858483e-15",\n    "-4.42798180335571330855274604828768387237168793587518660774263912430808442528569608316019514577603290352296746039182737031661660808809426702334280498112015874304947961309936871422246967038986912075409336708709621805801069605437580732804189030e-16",\n    "5.69700954335780589069350131278966252385666271112383836083559136943959269364764751751662249264815429893487201680183610191476148049956027999866082905999655293416548039452649625273907569214589653345649286266211337366753775134360785260839449908e-18",\n    "2.82544781261196868311719301633152583078669498573969067253982619227847089948817164929432463444818058442925327041483887663718015065079151634867351726683583264894848959196688788975153808559615460048867922015420493246218417010604293095748423488e-19",\n    "-4.41558607098304313383929500551720801340707354358905098466250781130995135397287525560975068311612009667055404282112607427433025897058128915216959235343307997369056560745369761395827654349492692827769479709010698539465079799598758193431049208e-21",\n    "-1.78426946321488246212505586098570151573407397431654026852386045942269995312708164848650105084905336487224744127478741481726276968854101963836628758913326175184227004065507079404054265061031923680022893153287733340331398598016942577240576841e-22",\n    "3.33265627903730848739151728355212118864822313915244379321216564034762338878951909748275281859027147528664368615160982929010389018906091374572331568550063245467565425868065433336905045853194983185293481870145033984797596028218323241695480365e-24",\n    "1.11442641360931384591671042948450443264249489640045818068335710206217942988437614045526860386578678636013767245820748716374643633228740256489980452109478272590240621274453783748087635415810067921457235952015212769506506604179594565519158256e-25",\n    "-2.46388711077668209400183755304887940257679625126864397510385102566346812791560288788603187337536529201904564257073573509525916198820143690370630176442718249880890627616004028368651074407902822405203151247071299796071368939894895467503642257e-27",\n    "-6.87514262278043644429224833686870120520800990872774232195007207121378361746537973969736480793212425566273264463236332738638785052656515988565965388800663796271271298819415742258305419165558507131053313521698463115990276229305118942932461420e-29",\n    "1.79140997215244842240176496065569209204400415016980933055866599463135820459301657545560345155436353988422579694762663552697413427583022366573016246079465906554186069935737852244366278744681320505263328675732657694822441410250874708281918857e-30",\n    "4.18121616360103457278257127968946390598056048330012607512143214118417731996476834017226869670402116223110181288449610011664433043066321719035243555028466252627296093136872287887461908851473332837916327765694357246343582575612299427657338862e-32",\n    "-1.28440031668232504021888459830818451045101888243059377576704330685013683352371772652631533997024065357055152832375870304612410463885679817895108869901517874595597548069065527216133526228344807786394588152402775119854949872510399751776790162e-33",\n    "-2.49975403033224327046792938676267475837234525122824011233517831812250458027860387872798194305742776399238349432378537585476621170856890573613171234771690955681065137047472561395816959293995668127489688878802361436011212851734568577655417368e-35",\n    "9.09881083788032280244225903330638132610168926240577233817886408718875059711847540225848024478636461911816628834428914138136772026665185260036711107516681476414912261318074487598248888041446692044216960158152422816805526899886721892488136670e-37",\n    "1.46313247850081992090144871641221584926142322452056197631991923437726861855864822375975089667880644019463931094733380103586098018299490139914145054168574535769360895821747748042772036969309224248069964977664208270340495235871121187223398155e-38",\n    "-6.37773040196151230030808770374277988679467300088956874871720622774956780682578855855090498696410290575839435338465157065883365513619019384506283205691821825606173380379548236567240495420456610406391876786466250138557497831585604881676255483e-40",\n    "-8.33176784717234007141072505644493833527952642549920890498430938046396843794949607075944755605990980725327730635666271058978124723360580526146135061055722327610367118131330171174216063908594935302987472271795412222202177426007949666164007214e-42",\n    "4.42794567891595689288455357983035141806847152276899830327395940105049335915207791084886584522239893156267421899004113074317782128958677532100125762216091924970789124698578922939663971153118856105544389015280838211101671761426255879370914172e-43",\n    "4.56894856279559694391079772221908515456044765697316344225943347962705017019833927602798264529502327064020838337058599984362166434519854838944027614215215808819068987389255256876494456414462036025996926908011536582863460626092024076839339597e-45",\n    "-3.04741964430492769629940866655302806581963112294359836803807254027833055066693854387755158319854461372706031762446373543141774770532355419798232453134120448566123591800556004633750784532836827420695186588018484323858651371205877520266706170e-46",\n    "-2.36900131562028324254654766783990763934804008493121807861366658228951215482938157583467287794712098905241980492249246620636310776437392302910907770633482868311825122483022325510670476077494812954018791489578690417409717702192671726818792272e-48",\n    "2.08020093929580693022048533355338814977571439360816102094415704186711096546309243333933324153247796882320888986152857117384451983625200605352508423986426204281043121342152540182388027765546641431232290480921507674239182764415136775882060852e-49",\n    "1.11809970162483820937764282484034664147975265141220862294591910394433156472075531876841190937880532028378081525359209669361779190534839175489240258893152497805774743278016762407126905079585072340690803691759289813500192569500539945905036941e-51",\n    "-1.40896099682214179032373448431982815772417346350093438162208285679274892873295650906778085557295783374438789419968954833232744749913139442309558334946492586560552360098658638805219509231673772330038445076502332253764402944158137812275334167e-52",\n    "-4.33567547119952030411169258316518842847417884256298226792307691587547670676175293661147016261259266777387681862535175118463143064168101528953620409445947805169730306130133654167392836652118571742805225451259171280271107042626576301714017254e-55",\n    "9.47177561941079280893329067382098642989799636820234586321705138515007694166019943123789687986177503028768566325846314463875066335504620135440338197350289480779279704175922554669943183925664831508354626774004697092955801024506982925291820231e-56",\n    "7.97917610504315372808105240250467823439389112280408217964293025679732488222738319395045919125041052944459587651089680643242213006743500458840529352472498930496815048078731742913552152376172280144524661166276574351296888958120009985559603062e-59",\n    "-6.32075080732402760828565624655124484749582649060493987027116537462002698130427715346939227225187363067704366293846236627721811139463094899245387720893047322199422878662575886287261873972434650927837215035055110523740869497616333155917741568e-59",\n    "8.61955958175549411437393465474852586015648315230271840075969805359949546940229172219364080564483336316984618657897607617660000033275735475186589288159140303708482248378761759093917165555818063209641477676732037503357971804508106708164249033e-62",\n    "4.18725008520315811358445895195670340627860265319167791400082838257505904579270177130269394734640457171890718396935793130735641102855776523713190217448712506524071923987120692474448173883532323533726291574049130205100893028667364668993013316e-62",\n    "-1.49637687684333138403998253070665127604287476694857822162162235341460251721115753773851916226648091265000726448075370113895786649907540670303937392290944598346750937890619112814445721718482749508368152300924148308256288577452282307334312959e-64",\n    "-2.75348902394148434258399339418041902362777093941672036847109228701972293829373710493866360778435075528026927288925893675627956743044944969713651583511478722845477396311681633630172203924703705794027065301894183054254470828486871880092741898e-65",\n    "1.60259336367245024024879841845488319473128015260728636189748058920525423832860141918298503491615781417366449340274854529240065569107618139206906856690991976080354833739081929090453540259697012742874200499786179456523718223761963794661085488e-67",\n    "1.79702734974859995851033418421885169817622746299277855069510470362082019492411983561994725960949180338938052623909138517681902396771064227366886737489680143694998415591376549217565266589737342168635270384235466236420695874963535138848791450e-68",\n    "-1.46249245169845297423022349139613249039266563264717605662842701411773146521212474034964340478837700598885812420493887276315114898844851141081421715695919436548566200302387550584442237448862789227736533059479491534934099078283616826422552562e-70",\n    "-1.16362289565181274131108482167658805359394750026689209638016468752186415707196241739452203548474354361490761426196385126144786718861461856963029812531382024569906136220567194099805083166886843014322555735108694868432782960504238973390605588e-71",\n    "1.22967074075226510094561726215625305133267780080822811702199115877497880103636163808716521456388547171266249130688665727130113772563493822887337360168245591608841507292429781011544745059680974596874026272463800726001778155112341258086722218e-73",\n    "7.47246149666818316529145670258740461499660388106504027855660201072995482872343013632451171260921042751431949014922934772514641795382200297654458434491209791099247003962716768937624307533061058893754779857690091778868345580502521410052574749e-75",\n    "-9.82975323542079438999582397498972137940423914186148002303399242945972356045100835557335150537213950182060177974497678036650873170847203372906881473988602552631701182906802200874029103285998925146332682992064812378612154574801110671781266750e-77",\n    "-4.75599740564998622342763927091435606278873338551669843487799520367193516924836643190617189997221686802901192930451255565590451789831808004716776039588386100073357236864801826957384323297064281541110528234989850617351673005256458243539426305e-78",\n    "7.58943355970197042292629771973981731422111184986959867460180658884887775662832070545160438743963908872786570102988894402538591610804767661747067478617081839028908748733860439801492191603194895321986064310342614565919047082774015148073507527e-80",\n    "2.99766761851609783297054626078199005926343000200553391586209667130328752654202373453765741727127682934236003928045637818343529542393643392710309186916331422415567091006355520556543444012311049583344451220669313495951484833960247718322861068e-81",\n    "-5.71108621502030689690851580129164043995129561263237404629777443481948173571777705755858447061163547656381325696369148863099091700077603152912377494227711131623135046455858344977498332991913023049638360441878171722325555506203790636447297057e-83",\n    "-1.86896361502298376036464033841868699651114166796622795743827612148303085101510426963973532263333170752473226327483658560822399146300569326058325316474853317121184734054756971877226033702544979906496771776680367488988386999854140104926623374e-84",\n    "4.21237591888911043886176417964880112391818323926892546036480564409151226019739801083825404766763994544420035837863104111713372400219003656642720127665512137510664998524687168255438074281299078020124848904533087620337967582598787667927619090e-86",\n    "1.15088510553585137531985030027298375145027368211424109899199886892376366180803872463071419202775096369150652674483658830035484652965289266045088589646295150876731408495476684726121010728778409973120005194945338007005772782876541928700704802e-87",\n    "-3.05679383961947610644423318841013071768859716809478591162223018611648951355158937588275859821994012116202668377339794323752084062575572798708296658524401030239479443519109356175548401898567635230909859138782947257061388476619551663545937619e-89",\n    "-6.98499938621739557737624237726835053240117359051434646096378240660250169430524377405845410109432726555928165697122051790616918033575095391530186515061587067180078806704254268223217981803789688683652403439380194392383211077317061472448912788e-91",\n    "2.18810407061395020174554807798249298153467184286970372374956102745088083835980890760728259030497993264334561607934661286038474618382753977783355170210066940267397467114141853441381125819098404997575757656343855667925356091166107366468899169e-92",\n    "4.16600547889490685167483375456229755309470338056469497089248770752148676711921999951990084690507710206386780723996996010718496030560390614754107439038837109914252273647849382147802251372135178277153169966923462230148676589343565452716458704e-94",\n    "-1.54790161692778087116176155178643032436612214887967331018379126192683633271175543998544967717284414222456081023128184405133400571355603579359873304404432232228014481289637897130727151148379888301241310911202790647509729218211992425623223480e-95",\n    "-2.43117110792499599909909197085065420287581276906945465049014643870026893484053711103628247346989379668409118236784489274495529733588130540260371277400203923134943562655462510414821653628672785904511828882057547824774088334672627055330646415e-97",\n    "1.08364109980780569580901926134274060272641835739912158653431628758152730480482540438925092384528238870653433022869616291638804170942107350253166424399740665059082910412224937600850964612862460319633651152558469753154900828631507323719988129e-98",\n    "1.37902612246985853255502559031130227650469760540607500440303378423041182943349139493584194289189477150025886911296243961748284090378260408630394101341264496966192024873245438011002090718544616791809189093223652989848260122126174182490064644e-100",\n    "-7.51507944351256053630834671353594666973534200961128951844222905487029022482056189757910287289522263250599453950092759722779992092683459721577241641025223830575589072882923300796310492337400391010524461534066875102108201705285021832007879843e-102",\n    "-7.52064185816537201729384028179135092013654970198329324169316931073000018789693577206077851914442396935978695299607956486477009784669444546249402959271871871233501075540006128301140695825255153732773868999932985050693282966397171743226241452e-104",\n    "5.16670417260345818931282175192929941565869727133654195853600105619160263225277642512441850783172537885358731018856978453628479068517163598612645509354344388532539532522085574946943698302565503881546662149830680323772557927311562494578642091e-105",\n    "3.85722273191785348436224829467383674591497433148635007307287937349876932892541694945394056897253184100054364111810460440685708118820132424763748220669291710202861814430917855906072148197358687004354959008284688018450434248311801649991767635e-107",\n    "-3.47346683286272609705500804705082629386815499575287145796181388236649045693569220546985485717068110981564378433243249821638663376802821286063774246358435725269288296238835394157938219843202558429688992026857386200089915494203240917089753651e-108",\n    "1.74700554896648091504993491085895374681280483658951529343363311756155160463157754204219256302888988375464277650929029625165556150250981918014183554284802449984557017392073895771290188282813964041582006333869373338184993228012234454850991658e-106",\n    "2.44094736013961187214096538548208629301948571247360539860874702024632758623236771347583367952540035172143975921559307232958353170546091943088809586445591880093737259491656509547274979405239790336065579935451128572551181923280790529851783425e-105",\n    "-3.96801137184348378162711042751040294794454687030380290008893318720035468274706500673966369042011912028045018139869695667946018066263352208365664149819167916255916183373328429498321072358691718455899491948871452547409369110026146306954388534e-103",\n    "2.83533918490029027341653973633230400548840475286675762850664204857531242714709423017858512397213185009008960834185277742431578461735197075059943224393572929250545734659264658298586982542825519742406597930595184468592066252723211055500893401e-103"\n  ],\n  "a": [\n    "0.999995728253874721087106290647852120286646593609603752699970162525840926050768372949844780997344659853439449222781176464620608641190902167684353057571411569870050168937453358035982563662258320776541500119503488593426632041969945673800954372",\n    "0.00385793686474712843389036876958137803633059651025271341934880833794481801007812913312432202489271409743347803517716280373900316420070379098362904501595257835850241132155892562108399060622342059178153311655660158028869756289022521516719915226",\n    "-0.00254377065657714444057896676782818643855273650518972907934166394375431280684707678878922818855285977601929228109447527554848214994415654880752842017168262402984260861820374294346571854103023546255008128717367597007807325536044108023502179926",\n    "-1.28925903136657016746060069721418364707505535598779505463265478642161901409696172559179817848842546832393368883831349911540008749630618289017951030412471549846986837147356402747095540622853829237854652611690221015374670829757307329180446466e-5",\n    "5.11108418712793096917311084400586451893452699571600773091883263188882065167778305088703604179540611494400975477820795046069290727662104608975040883865568865890030940445376725712801184490189010653717843290660515722529031512730323985809000820e-7",\n    "-1.36807855394233919161086135151214898095923623151878443486566898568596156856238588641854230669630336878180954197805145533227889593954531943498251094163343302717140700363076978091735625161420029938979045411204952208714133425764194677745335451e-8",\n    "8.47329341333640364629006278854544144696338100091260560916970105398507439583793191142566822367912050261850634507335539310829751434989562847522207594333128713797826706242999045709432217369146696166528840619289725037801794950005379011733299417e-10",\n    "-3.17354054116710054113458578140455239235424040105015728844780812536987741143459134759511788767434115406529917717885920386511222484609848733959512987276967036088377930335102992223996358331093145691067837828233304079827869234747279080159072865e-11",\n    "1.45864225065559861573481273875117854634085693701429146949684306273590664530506855888321187832618705952954214836518759428313049495917184581057416420059321877208990178649534915236720765189224044238225682727753073769499650624645761569406323160e-12",\n    "-7.05925735292841465853791160759358438571277423338519655652610562907960765691937695858402363947723236712836231876047311930193492409062037314374342132157952101787827707522372141671552284167220369991346217746844421056910860414971351652292322935e-14",\n    "2.81786184942954917349105653773587366725095764319534223786889459825787845898180211354322377722748951726986407815775771786641310167204941339806856278606036498303282282652875480524761900445719458168288597139453558573418415722865821482998265974e-15",\n    "-1.54481656554574458877964550656960842454712630689807955259171018078506285284707110635596417337794761568117977075040593627571528183443112040695001853598232861188606894473060669759506716840914873614082959110431235937904178381092991888288734944e-16",\n    "5.95174126607845363904861229802593141835569343664143430578505293253451979375500496572606211203417329920034486231623963890875583836842804675852822429197069944428251620691825866783618429993044343815859893120432870582943038388128370771234741479e-18",\n    "-3.36808514663629396391271034097237859982934689476781439005736816831067288173863401277514976976077490759849282980898398795086984674920406739301009137982473098167199787595180347966751816045261571908475895809978239959595534835221000271058314683e-19",\n    "1.33068708795436393427435956130807234581698502225268399650455020267203313042137849784893916783987743650958652986324805988331401709261250096959769241415702027146150659948780460825157158045742211997170572952630845439623507959921129563826872676e-20",\n    "-7.37693829629571692781120930287650335935054204902664460248574875595930100942250926531847546528692158267304463932563296872215195395934329248329734063608325764357609263486637628512191794929437493193542136609357481448230568740789711545194281796e-22",\n    "3.06754276666037535374637299063714410327547890470847951856105932294681777437465047250189094016341851401285658045972307266432821012555458941937174034464066016077786755866413702689735271491966280201904170129182086089675369703586889297064331354e-23",\n    "-1.63171786740582280186727235823438187814371417122951810215039321704184490628032975371132797766076389499968443563591313754273638229043971838700386272232902996312122066040525274482156232489708026346149798162701512860306514248480352358128418386e-24",\n    "7.16701276986577631014089450805453554593418670408393824442446000273849426933250995974128684815075352040952807417580023155117835865006664197146340276330453277717549436710744588850582691206263618169331517632638814922012042713230709350024911780e-26",\n    "-3.65405996158422067913025342947341511787805518330270966865162558086220133001592301812358262259513044660763077465102611963618832166099685063281528697668578362181832147115341631472757326142804548441368868193401516251862796769606216323736611650e-27",\n    "1.68094827802713541388691523448728364408073198384171035609366824227119419315837431760994084232906666584268916965264223750781572328502895102092010064837240700355010728618784856317579378409252650398190165372438354203631994875445801557488010005e-28",\n    "-8.28454916349335816577229707470119002072555333236849811488719119172220129581062347002260863881632588084848989640753672663893712838029532216855215265102468412827468926090135042030730221467566819464386780277482693396252189050380586224133987144e-30",\n    "3.93903820685446937007036585996064376867103188279721258049205092285383806165468154823615116504404320318754913104519463642993389497266519169596214925636668669006908148472316704418562869040038112030390806985521537832673003799924019303876457223e-31",\n    "-1.89794776585098517550781694423134861482061428194278237624412525790208064487579270159480740214503607678212188283981739324077260075396136716226140566067818074282853697440089823860415477000899715160827056416302214009837670260823321265234568154e-32",\n    "9.20350968245850903692721085534454834859219262754890551320509179260056589423038228900816624583942779872162966753236140508128931231094660750029126400626464337599992511729972532011412533960470955627225692125604261150105634980804600353933494139e-34",\n    "-4.37988411802764193711094844547584134864275908565492656794937514946226541411817571346952612845418440533894778482946289382333540336423488625382209612823802660263758143295475799696602553005127252915251082483079011744338887325102487533973006827e-35",\n    "2.14225481536595633127843465230929907978950285010497623357022580400489032140277228290184097127227097220651837485136783630926118029769750337967618013737382870124402564139463571516786250925831530457851205901201219748544964323430540142034737990e-36",\n    "-1.01443995894842308717442032458807010806450579615775873897466047475362253275207327170834126621779999872575998978194436101060221912425643193214643784964230157309701740705428627109419105442217194774591837754741318593562276534034031188990975070e-37",\n    "4.96476838028438638828372294995512819822060252453683881905314489559412109832765293319419800785505131477190053430154948535452237334452713224796714138575462811315545797448138691094055355660632490290919224549303872094420514493902001208152776506e-39",\n    "-2.34952895209110432644428651548150855117615394926803466433016345641534786770870981001359654460264441708586279140681926305710432679636605152645679249820272080020914770728227846855660528214219039907515696845411381048806071735476132221627486682e-40",\n    "1.14469607050664181410839958194054122162089917607951362919974102384270181045585544153546095723878896128929842610907683414929740574688389873918795767924054346738201629084497990681100031269223828203467983572243780166362248508725002015675820490e-41",\n    "-5.42242121059389957149335551814795147923815473773638507638711171860405362317990515732769520660605727751901208156208624658802656328290344625756121153635723244358759751191076769244164617945228575029516009904362106903703123187973921176566839818e-43",\n    "2.62212855870165653826504515994429653074612305538168336935871295429897737373270198081803485534623520704760541590592475048281244497978632851536521120038570047393211171708686690531049879704183181403425470616168721996004240706198326627519584378e-44",\n    "-1.24268790546695404629484330625540937545395534405496530109095446873926481047460779086762680450256807613606486082415768429101485806909130501539912907160259729882425528041090893313310318980542668340064617443559499186883048918327448195745918432e-45",\n    "5.95459088846064186660758207170727141310117649528464689812823491011792252541847481228100299270522217636847638020347314513863976243578945175251299435334912072635234872164453990197930770739851838243620541708935921034884770243589491067350719640e-47",\n    "-2.81770259915168739066634938421851714170093785632619941256003034142450941232687031807779054250193471456390946132604763264014026782092157528256631014031480037148143669603210691756815271139176995011203941335126318203608450751194534170025765140e-48",\n    "1.33622844499967025470414067788431266729479149910058683551911769626211369156212940808020363966152432611816619735236592404639819933692065731690116647888391636103339464505760810333946139896750577441463062586631732758048693169884226213037445595e-49",\n    "-6.29356319868039047357463864493776355821463548168438145454235984806780619961116154279299046959773619913140767505630547652191147670706378972065999443209345471641551857046875403006072158603127828638320874037129828465526261848089932972695967727e-51",\n    "2.94900988041374356729594222579038804656033086568693890197816349317961322792986446956849674184967944993137618465956333009382018958661332330217512796246731020063224782401965183696451137623085001778187952785993216190819823899265568270665506666e-52",\n    "-1.37662272817663023253229837676666702741283500687784375506867092366343167047688028128146303143221415554569849912572709680934308088834553857932627209640550297223935991088232186868382104519422168770033766806473223585600858488592268304438207841e-53",\n    "6.35513379886107178026974277108275079189186946720743109873757691278481157255520956854190435972413704029339030358857466313785464481311707283151783830074828335224791178601943544928393616535031842116118288329433420146101223349427426800460178294e-55",\n    "-2.92284643687424522854071262631562829170858786431697361853262745609231151287188714957193336005814294158524154287784513168624673478643129984736573141542984625564564046980116233340762852570457718027387679389842049968860656673522672247624528489e-56",\n    "1.32196589595795101397196570367607514264851370744384870281714386887653592282560560199435651948793100494474433635722711964088549664195549545995443861207850732228101607095604678889751548878811869674766932653320381587521396053403198196631177855e-57",\n    "-5.93460366465524784370953303829542975803456297296952410100424800684111351079484012794346257395486633597595071778469694540155243427576893661131486676864134937870197458846620023459330450913950069835339433654081485642736114342550992399985417563e-59",\n    "2.60031547678460846472423807936743045899411557100857996510570946419168874040733322789301854227005928793144167842793608922598780769228863169010897591947841810794642040062175399343891735190165390132644397713331819501247444274866383839377096234e-60",\n    "-1.11955782834414301104733297392401462148112458021734723731817590608789239126799727488394393831055353608465489314659394154931457469507099145850427810542682208220091182476213072055025345324393494324944540725359589908840495550896066929573489124e-61",\n    "4.63146399698491177179944774509502199247705235547123406214015906927300197117861825721128080771533561353803256763067670690788095531292113873999780881645717199483373140036080923408501942247076152829741240200674597247099603156987514565851216115e-63",\n    "-1.83138110402336423101234763087952740770746923689547199374543042868573752253820185292297890265155240376239160224819706633995288412322592574360716226973846683659673231441502935607657626610940073967921170599828336278278790792755595366477199787e-64",\n    "6.60575883340723638007371064331128027245856720896862695711013743941837433797612334934672287726328560124903227855797339088539845467883666457159878096549156073589409953984941970359488431156645926828776495197509938910190639094751505043184860708e-66",\n    "-2.00476466947095890472552401374938789906599206563791713482875846574685894308115247988531776675830441965739716393754663270012595209833050750803308645404854637031087471366131414029575556077280133591319719918343317682784780393327736673067825326e-67",\n    "3.26892545198855730768704482113161196153875570111960180490774206469429036437643231409809607779324555652501457266835167847882455967794663570692854222239595558023929226602226412310619965243026594958112779687892670736086353676502898056440366376e-69",\n    "1.83722767718280812252204219060486514707009782562561031265849530162303125196645225387862212142760037656963247703465914978118594554139144560003028557363449723120847104740128519362300459572051913838475594974623525885018253817047788185320546895e-70",\n    "-2.71113008908624289326780270292858363789906245317718335512135089165916038417053220070344897333015147221067121852104358117085291147301252410410156510217348147503525722596673330407546172699390044131516010855379175942632073427071138638845210399e-71",\n    "2.28167092690359285033011782607901690690446595064637677423561424894341920809570399457126442946447798738291932977104162714086410406902584521636744845248641818312834819187962641334306336170242351063177942876555009319072183972916077241455925015e-72",\n    "-1.61701387661894692821541871409211343801023156887643497019001679719831180922045161191526608107615861152645102967817919221504354768382368732073550368854648745104576910365057843386701947770046334939797326871667009341043535740274052919566797427e-73",\n    "1.05493047506768246840345981626415792777608093893837431869872522050083616235342661374305042953683774538479209614081412732604316969455090114851184666630337721194150404734315477632732136545303747795715871913066909161222293188024064102014560283e-74",\n    "-6.53945542691522021551739547763176037965722661873981867695776909026198686963093511467839549476475118711728342226534915131135713839149703819032979086207206556826308114601262108590079502019038730491369505326342268535527736775088222881918940278e-76",\n    "3.92385023174019291558358564339542191682666019515163542737950059615330902272445707848619234575261593763193240937439327885724459810303340749915748444976135574733855375372323565133260961529853561212713898972241152492370607896309174593429344982e-77",\n    "-2.29749175173051993950163846126174147208235316325583599400946829618977545242177716069034525331868512606698164687249196731695758864011181565017406840028953022758184915649293367829872616218452937730604829608239075569141344297886063437610382768e-78",\n    "1.32197334527374477850366835985346407624154352378712453203542441282412717294867137067603246061573808039340758838728248703679682847154423564006609263851296371907942673428234042499557243419007813435066156195438321543070400763859452401738479899e-79",\n    "-7.49843898785692568328019603871923084297763065237064210125030624432844088993183986413666879512263774924435619280362172090363776183980770670951251255537640024467972304288535672150756239982982819177545923033367935584782652890436120431510228136e-81",\n    "4.20686531487660402396808506987268346378894025916832005693163206034626846855253289701323092112214617827048024319473140041327844063264733293215249073016541479505177854717391458330545668194705168675276550327694702799112786780828949346665753714e-82",\n    "-2.33813187212266589989903375404311048940672872377364565986939778806449059451349942066935483314604773790970463660243611175155980340715655411952540340268588325307734747967477384934802024367165007848743972655736188406764373554389930647530032859e-83",\n    "1.28965917844076682073852555039946946684474028614604366226486113677313336071585025210100716452788125605465734810867673688479807251342316175818136632407589180167987294188321993060635832776385559225567541643773770860923533797185850646005768863e-84",\n    "-7.06638375401755489591492728222962003934141441069035279522674519019433676109809457093368138226275814646077039780397505004072649711970455281955901187715696849539110257043767918649049529894854879148238737908365633831465022619037232311069538947e-86",\n    "3.85006561095107319446227163943879661276500847900103746788953843294815369491578959610332722860659065190634258392399444594407235582191623361662136641195640293040717424498184559430224175063799354753141415099747485188044060106336082744044286064e-87",\n    "-2.08727549830957205433608659415916902532704092714625809561537996528441539916149938295727770199013949120771248242787023967447655753517828480076691378245653120165063573937073576974006232126411954613390269523559210718938810001754590826645553778e-88",\n    "1.12663897664410949178491984209853367155472944086510860542902744881027272165425925040128331224831595613735044011305113665367264704023137510112310231956703927608570152524947782704502703379214040101602195287674183430943055150334590322537431888e-89",\n    "-6.05755274179032992218446280168302429778688398345770173430642774179384780290923908933495569752323698726901953322503094682456481935066309122094271400839612785907333262727128543614630959273418805114444274776013202550098305052200208034119237912e-91",\n    "3.24543110556659073405647809338694992336070408971868005121049528568333249103658333304894344149553401066171231810677014897174766685697213958919800301011034198446770183286423250724174438240761927889454635046352969794554035900252418932414518855e-92",\n    "-1.73328345813740907268295027497914808880970044892630456387437285383362459525271465169690627959681945687860236250103538913617812915525937212202888083828491441464092948296825028857078370181340278994359446939032123926485521027716717631556260724e-93",\n    "9.22976623268674038289100441420209326421929886949791741536792576998696482861382917212285690792336160990822216991406296114474684647866262543539294376370116643295989880841510438600882776453264648101562917897264090015549558139312831757853415159e-95",\n    "-4.90178861227865017994904693166833217425875438813971217065944465537986654447147400426251751949439519549746230776416787007558714591033326266271160386935210930647794890725240697602853188359592364576792882638243180486223692213570230814731458778e-96"\n  ],\n  "scales": [\n    "0.05172182095317580098430002029684807723400134279249306338998972828109049396627330603034174582466065278",\n    "0.05317132551281053037116973783004315285801456633663826564457956112503096395152760185157985442713535820",\n    "0.05923503608595079784722968568445525663400360757380512160475077850277485229550327954707710683788414353",\n    "0.09937042535366803277949207278704484615041688336804507570491232842577332105356563718206669900610754247",\n    "1.319081284996051359835744652741618789704313150362978793567722632476303572826139573352676608947134963e-17",\n    "2.381263879041181690907918292657138905592893442060135182822670260945918580000535934229704967580257159e-48",\n    "9.30387352081186029177095526806534347668838694714589864931056376571501275317139013915408765018179640838599570469184436927442488012082173154723174817634e-88",\n    "1.01761811742060173507201472204309587301529520486999774920059476710074101275004177200357177124852834984400171219543461436965765703478167631162108703600e-133",\n    "5.00458357145960740152182498673217777572231292123183939467491937751092651134470650419524487379434330658243648423225091137079051798711014814185858368672e-185",\n    "7.03006365732117287874371036326843737034245618047176398381840742858204999583480852497479197231220435465295790647923442025489171495335841687224070826551e-241",\n    "1.07415774358124217811564508686251622047563393264533430071358194001621654863823942169017548497622872126375196843269352694480971027436527974144742854307e-300",\n    "4.94702351632148122425371316937030891627757381728835128418589873033036456625386726626787555549357543102648127250747757092579934314411449616722623162024e-364",\n    "1.53774666727404237235137850944464754722278123645974596331828913621197303895222121584502303518422375495460268560603424210479509518479848710636413626260e-430",\n    "6.21287307067444830067478872410707879109293740897360134154640383804508096880765705227570897351272444788883404613975742949311880667119615162789711287862e-500",\n    "5.62233198539330292149795030903294828345883764412556174910526813461439169427337278683149249599109845753546554226702534133087666190143913889330642426819e-572",\n    "1.80478083868749459257707333026817620308647275812850389209757904348004093337492784113325322137066217319674838031413208687060641252935192218773612921088e-646",\n    "3.04710240788363818574676756921981504259302168064372211105886788265512783531182377680312792024480193362226735555571639375358407972147117154273421020355e-723",\n    "3.8072720271510860109061602017210254081623323145221021264671141712059940647130078902554393131441961535875589850169374033663310257535012813867243617245226357148660373161369714836685432107080014169312581e-802",\n    "4.7476798700861369577689291022859471829972374195516531622838824664495430736979645145491619000738641475006376926742994491430171605049507661142379689875458941203007588439528495392654638599710608598414169e-883",\n    "7.6951122601488446851862631784392190413148688957363973157952753191865282083770802835545991262274456310219986363184062625812457980429321379899964557178854204234576018904318070201335123110484768596152375e-966",\n    "2.0508156225475683355367197528157453312420022020479623615328816819872682963955852239883494661418715751331957018984946584364837128417519840214339366309441125600699169626317130450214796421829254547223223e-1050",\n    "1.1094566369420365409796553512874812704961460529072728888049836786852541445873918758640048460244540770456896167452936952848945887077056834227329237169453713911429837500393246271527865236153182466539390e-1136",\n    "1.4731032730150854233113245953780598220980840653079285865581430948309271297694465550258831875553361274668382633608778567735034089032195663447627993760847818085553031437040436738940020124651747713360456e-1224",\n    "5.7019196742250593205529037593560847737196602079833904863239810297535316040112191310604341347759269094732673079564154822673823807333452619158190243762988425560948516040563351108002443125621096072484029e-1314",\n    "7.5250483112532646339075364410488230330262053484688217145944409589126770230446380791839513500021289853570977641586554521942550323579740673090991392095331508815077304594656506543835969323344418511194224e-1405",\n    "3.9075960073446517494053292654566124890253090041880593700834480492817872908301430788532215290964289014928198192862366417145050347624371049937294506836082674288154366720683719784940998554189535292570199e-1497",\n    "9.1061159846584414163924769006728715390630462980481752748824552845643616106310564354517754016824632343727005584064827645688903026133099452997884911768986251152345596315071677249534056669139095731596863e-1591",\n    "1.0749713870596484383016663490594810639169590210440350268767148614866792990564308797340630995615715529325630654000847802151004645849168638016389683981369233197104851162322951609742393700650455487371980e-1685",\n    "7.1901455774641877046877944276098781763906901812279738947525913232629897732232354133832238370859101651483334092917005205241530755159451856812502802247827719445774188146151224515689400115497884442382605e-1782",\n    "3.0230825449548649795091805175010794471786722202786652265969661755028405589876662392252314671251905435635971095128590794391650268178938276683915635987141168555655157035216146250830949118216029048077134e-1879",\n    "8.7995722682250387509850615071247620997887179965203690071760355530927197471636873591476057275806109168247627925145418450475440612142367326643353567751738356256213945680587346651380059516472452298841982e-1978",\n    "1.9402480448845512662032514715660601505558875503272233029415500407477897025957668244126047088179056649406855581139423284197239585072415036325531461325433993384424540707506422790808655761869017864596234e-2077",\n    "3.5250091469048174085407769205620008605600264734878176389515375270322899783875312174873324625802983198075810872411976482295657771473209970767778110582210954999116374121771335148280803866816899888473996e-2178",\n    "5.7092228759745901232686458144837412176836192108968771181395627190576719894942304653953505325797504919324436507352556542800118801088859804405482998960556075889988004321017613475974627404873520067306957e-2280",\n    "8.8758887497230779440804929629869450593333597668600791581864480043772681301237480225130053051773169514212960277298745318104685834859018097516764782115793591121107908718498770532603079577015947222446664e-2383",\n    "1.4198937230423276211556005780348687486253078121009412169455035897913096142516299419765655933222789913301971247187166259053692592501434503343304313022953634372139350716656071441341537615702682130897201e-2486",\n    "2.4954762120878182432401731344413894053514826070585049130494016560141545121589800492254257892058631566794923740266320789757950357618920070302136332755093431067025395270760606310611541796847529596575980e-2591",\n    "5.1256670889612657225173374964183382763989225020228512199545015089292283152288287038391389735838293455706806817881562180912449108825238261594909597040109582113264244733824307231856300806727308448301163e-2697",\n    "1.3044436981376920837309802792466185533771092551365447614680349067927619323198237844910438926116349186646836065419807757839098327434216517884586410201314201664229062030719303378234737961708403379367879e-2803",\n    "4.3471758270446688530331003612228728678863635616513528658592402330540656075894715900768053401318939570502078192204833428113443331171043503718794280386213912055142950293424592785156792271514548940835658e-2911",\n    "1.9993115632693091537118224904275763187799632682128006564104576208405431169152479260395411666767591117236655324948856233884316546555457528639155805930113116271600758976859597382117155807987651525059699e-3019",\n    "1.33376617338676250691825639422498197398635355754118824258817149862538923380392680464517922886750129127200480964658887398800708384349714882380029553840244040050777954911728431207166364769189473238913725032982072207203060003126878469831341600e-3128",\n    "1.35323941385857003851709639422522585907912117126214157667498497141054742588432097722967717655956568018277886911103004821156150495536701612821426981041677474974690763247680389998714888130861489481265329417681203192722669749137963985893043854e-3238",\n    "2.18447572136689075629286636141895073752997991564601140546011038936909236693675809531366189909883550684139691312585146626857654626728776368253463337545324309347372347519949138452243450334311299660863708413075282725810580676925360922812424404e-3349",\n    "5.85681098295389583308817541676577213132835748420047358348450371402386405578457158890783659106408793336632492258094407259499768663875265138030184576243258336611393616754107200346339828275128565623194588131915818295127816350888816992395198135e-3461",\n    "2.71722401483073187743310319295514521835603143535744019607435971762196099361112437707978763253778281920475484529585298725994196811184536340229405327051348417116250647956730801829860105803856066716820259711472365593499788261410334030175982621e-3573",\n    "2.26856606742314599288638257296670395223455036930928105141229841882669402517935156697774666095068226309912998080123982041314274355573381742011237228067287778064608297961113473349760600117352132137825156290068766118417952464922118662977169414e-3686",\n    "3.53839101619008875709510060995641023711626362086329503003999105723468077968598940108337809601216519060946868254110327175692462981866538032946973245629759290025358950082142106354246910357484525524620256415732149332602386669521813120288814168e-3800",\n    "1.06870638115605360753628821556552023404455155691460872817753905980143512870605970906861426857535057515867818546318194985911295799524221318580925278506736850550824644959913912052423852390215535201476942582124383822834436595624190887236024450e-3914",\n    "6.46883413509973424187455047850679255186570085808185721618910555378775621874739900563312420254471057614269607891034472171886038057128892582905430690766775475403439811449451484126449682927914738889488799769622862125694152735749557245927180129e-4030",\n    "8.10985121811960245475556253917935274361428312836043779438374880632271431806899640025653495315865341820158798426768298995842499714630561640292619497089200582526591968609694358187254295408392805752870766562205198042426250446124724102544742440e-4146",\n    "2.17344006593807875147273723280011578229277165791320422139259590888315276080415651724093816230945858231656381000501248004144296506242901482136842931755736482210987789321851621404229577056835015911612896324141443315005283047313608143661982745e-4262",\n    "1.28356410206645520133578763449252648832641856859049394184826034560072316281250183739851021453400473156071196549275750214279599017262342069637682637623376547899298222420504637420077386415795998444089759019936160685138884901642122587367250280e-4379",\n    "1.71988649677536127546433734939396507715558624195147637895022715116528261559049841114443933731655812885726448335267943165039774853186819162998093808921840225932603974021500127144323212055631619511287994699059145615268416645313178316174224045e-4497",\n    "5.37762669219866198003262612702707706008420548349401724001742158065031507248914408726099450171429654010466021606479323467894185426506356948247421071137086664057327949997153691133984094906691835351083954910975296474077608342726099323580737135e-4616",\n    "4.03118245629912214723238103969244506039191025249430122788320899587924502095229803706647487307976586903990686232416571410375558081795322006992341738485590153252254004004595792488226657892425011297457683753986750793812291557913221412746712350e-4735",\n    "7.43598355237063785267446882587771792118322271212870428959105010315518087757156447821373620016371730484620413403467115279459730006167194394272232116969299109830923310692095704159164814730173006735271761998068933983346886045750034679907819908e-4855",\n    "3.46111332179448038560735116775869065447031383157018526522641315895736594024471861366835580750170040932607779290946371216614213558961429280352505079838415513442624740503575159724529487826193023992191729657141723047828797266029314175678980016e-4975",\n    "4.16473596032481466330559161972853094529525301710231392637685632020600337084729405785537250208191959100599063782553324341983507402237020169660260549858585877173652410570673795238024201801646749472676573612601761667739189006199835591404046805e-5096",\n    "1.32620834745052781375555016732494504304903253385254916371273882199297417069017650982758773060237167359108790602251559001771640333832119985083519754104660630155635173671867066498545530381877223990380497956990220446836977123759569175755160745e-5217",\n    "1.14314477898967900532874651617420743153323969693826106284503289026980866854054092982284793311454829571206346931345541747767097164291202687963642800323268839102412772566687746745318778069015098039339897658677777096531069321536116430499339406e-5339",\n    "2.72608915264425337162003473043307323994715842919056768408026101450768392916772407698599262315306343922185519179788645237207822356872238203141710524635643163569900311647651818287265169540070533097835448111717805386734000802466430163548346415e-5462",\n    "1.83696197409365617769168076531344832945002283445304214776623987066159359999744894514812266704994278534842835547842410668881160513636830884167507259482179279014112521447815202278616743566279546858511719962150131825378910861512513682036067473e-5585",\n    "3.56990391818287262534695575457001000265337196735353094074093934216116775059093215477465510686456282145931814504338181160908145724640271475153206605558152668264304157603880768700440556394696483709551352862334660625105739375278802660360580978e-5709",\n    "2.04080404392916645753062481821808272222479743183200124030392414766975416815041957267675044909447532307673462414793337638957064172367571734859703660687979761155958280031279249259069470453006903673037496783104881480338862112477118634762811457e-5833",\n    "3.49830123015709881770208854027047252087856502105088705509143174342710432528513818583891827729637804189935945138150993824468735333266450864680589903237120263094374644769769130141358858576835011998599415209242294747292266140246304760071528068e-5958",\n    "1.83185015526852442094862737362885214107928435889858680303759669508138844488289653726768568843238255150518585314178870972961091451997416605027820682112811459216648227259122537159890898395691946856140403453040048269226496791118324862237949824e-6083",\n    "2.98345866117922290930568658228329891044819019735267022691444372606379334708682834528801904521402590404391657355151410955897109290727711000604135346361226301667314495743553501977180415557557063374178286159872776392735871285949927558267033596e-6209",\n    "1.53791991424577716275244123448318524461565874166120311172939547856840401492814262032398754686894625709540026014533143793617337007367368925043956606400103701621187389150248094412610867673408245159395316929688762067438484929003136749209006701e-6335",\n    "2.55207528760261995167432176599358800626477497153810833865727061383985668059619527895689967152324880509705870035115886649009664576183897712079024189366844038359641778344314680504010668522514569720998474265181557635885278525468699306618725509e-6462",\n    "1.38595043239957449856751853670577142220745873875730787690598126352399641340231576255343059955198990563717447457718661725826497823275340744581933330837976893010025408601984427850166328435633365920513130257601376648594362197947372844862596521e-6589",\n    "2.50287931492796983598127971590136810966436182352825076293585748348454956873024953036481742244232350813542936392693847415757410935564203531240373060202699517044067563947831881957555431007171124274029247890255984703724174507030358139600734696e-6717",\n    "1.52657271336697737849744858519482712965099034591182159948541747616211592522803406556945554704353921537920915238375559934952187009582637605772940230673007865240637035679734939457890152052967048469675957670029203706290637973325086240764752401e-6845"\n  ],\n  "status": "EXACT_DECIMAL_FINITE_CENTRE_NOT_THE_SOLUTION"\n}\n'}
EMBEDDED_SHA256 = {'cert_common.py': '4294335c5dd51df30d1ef285ec466951b481dd5a1d967c9aaccd1019237a768b', 'boundary_newton.py': 'e1a21a8ec9c68002d114bdb8423880f72bc42ee3968d72747fc8c9b1dd79299c', 'analytic_cap.py': '3815a48145d298cd0a85de3e4e77b20ca627650b81bc117ebcf18e28fb778fb4', 'boundary_interval.py': '100f19d7f9dbeab75ecd66d368ade80b0a03fdc5792397ce3da080a0149b04cd', 'robin_certificate.py': 'c4e0a65da725a370749d7053f1e0fed4213a50d7b67def92747b730eb406e3df', 'coupled_bounds.py': '3f46d52fc5d96844a23b5166df1128bbab3c29503d5caf3a5e4b8ea3a29ac428', 'final_gates.py': 'fad9d05606d1acad11e118b3be9ac73ed4edd0254a6abd520e99017ad775824d', 'identity_checks.py': 'ae530d5fd6c85035f071433b0e88d2b0d72d06abc3832d025f7acd6b00a08509', 'scalar_second_library.py': '6748ffbd62321a7abc5b7b05da83cd33215f283b9e7e696918e5d4216a79534b', 'negative_controls.py': 'b87016909bf2d0dbb213fc5577bc9996a66625418b01245e2e3a00f1502aae47', 'centre_frozen.json': '272abaf4b002d8b63cf68344616ca501eb1a3c1f2636b27280af4960713c4472'}
"""Driver appended to the embedded source/input archive by build_standalone.py."""
import argparse
import concurrent.futures
import copy
import hashlib
import json
import os
from pathlib import Path
import subprocess
import sys
import time

FROZEN_CENTRE_SHA256='272abaf4b002d8b63cf68344616ca501eb1a3c1f2636b27280af4960713c4472'

def digest_bytes(b):
    return hashlib.sha256(b).hexdigest()

def insist(test,message):
    if not test:raise RuntimeError(message)

def main():
    ap=argparse.ArgumentParser(description='Rebuild the BR6c sign-bound certificate with the unchanged BR5 centre.')
    ap.add_argument('--workdir',required=True)
    ap.add_argument('--jobs',type=int,default=4)
    ap.add_argument('--stage-timeout',type=int,default=3600)
    args=ap.parse_args()
    insist(1<=args.jobs<=4,'jobs must lie in 1..4')
    insist(args.stage_timeout>0,'invalid stage timeout')
    for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS','NUMEXPR_NUM_THREADS'):
        os.environ[key]='1'
    if hasattr(os,'getpriority'):
        current=os.getpriority(os.PRIO_PROCESS,0)
        if current<19:os.nice(19-current)
    work=Path(args.workdir).resolve()
    insist(not work.exists(),'workdir already exists; fresh replay required')
    work.mkdir(parents=True)
    start=time.time()
    try:
        insist(digest_bytes(EMBEDDED_FILES['centre_frozen.json'].encode())==FROZEN_CENTRE_SHA256,
               'published frozen centre digest')
        for name,content in EMBEDDED_FILES.items():
            insist(Path(name).name==name,'unsafe embedded path')
            insist(digest_bytes(content.encode())==EMBEDDED_SHA256[name],'embedded content digest')
            (work/name).write_text(content)
        sys.path.insert(0,str(work))
        from coupled_bounds import calculate
        from boundary_interval import merge
        from cert_common import dump
        from final_gates import RADIUS,spectral_gate,quoted_gate
        from scalar_second_library import scalar_replay
        from negative_controls import run as negative_tests
        from identity_checks import run as identity_checks
        state=json.loads((work/'centre_frozen.json').read_text())
        insist(state['m']==77 and state['modes']==72,'wrong frozen symmetry or dimension')
        insist(all(len(state[k])==73 for k in ('p','a','scales')),'frozen input dimensions')
        identities=identity_checks(state)
        dump(work/'identity_checks.json',identities)
        print('STAGE_COMPLETE identities',flush=True)
        tasklist=[('spectral','robin_certificate.py',['--state','centre_frozen.json','--output','spectral.json'])]
        for i in (0,256,512,768):
            tasklist.append((f'boundary_{i}','boundary_interval.py',
                 ['--stage','leaf','--state','centre_frozen.json','--grid','1024','--lmax','400',
                  '--start',str(i),'--stop',str(i+256),'--output',f'boundary_{i}.json']))
        def run(task):
            name,script,flags=task
            bootstrap='import sys,runpy;sys.path.insert(0,sys.argv[1]);p=sys.argv.pop(1);sys.argv[0]=p+"/'+script+'";runpy.run_path(sys.argv[0],run_name="__main__")'
            command=[sys.executable,'-I','-O','-c',bootstrap,str(work),*flags]
            with (work/(name+'.log')).open('w') as log:
                try:
                    subprocess.run(command,cwd=work,stdout=log,stderr=subprocess.STDOUT,
                                   check=True,timeout=args.stage_timeout,env=os.environ.copy())
                except (subprocess.CalledProcessError,subprocess.TimeoutExpired) as exc:
                    log.flush()
                    with (work/(name+'.log')).open('rb') as failed_log:
                        failed_log.seek(0,2)
                        failed_log.seek(max(0,failed_log.tell()-8192))
                        tail='\n'.join(failed_log.read().decode(errors='replace').splitlines()[-20:])
                    exc.child_failure=dict(stage=name,log=name+'.log',log_tail=tail,
                                           returncode=getattr(exc,'returncode',None),
                                           exception=type(exc).__name__)
                    raise
            return name
        with concurrent.futures.ThreadPoolExecutor(max_workers=args.jobs) as pool:
            futures=[pool.submit(run,t) for t in tasklist]
            for f in concurrent.futures.as_completed(futures):
                print('STAGE_COMPLETE',f.result(),flush=True)
        spectral=json.loads((work/'spectral.json').read_text())
        spectral_checks=spectral_gate(state,spectral)
        boundary=merge(state,[work/f'boundary_{i}.json' for i in (0,256,512,768)])
        dump(work/'boundary_residual.json',boundary)
        # Final constants are recomputed now, not read from a prepared gate file.
        coupled=calculate(state,spectral,boundary,RADIUS,True)
        quoted_checks=quoted_gate(state,coupled,RADIUS)
        second=scalar_replay(state,spectral,boundary,coupled,RADIUS)
        controls=negative_tests(state,spectral,boundary,coupled)
        dump(work/'parent_gates.json',dict(spectral=spectral_checks,quoted=quoted_checks))
        dump(work/'coupled_bounds.json',coupled)
        dump(work/'second_library.json',second)
        dump(work/'negative_controls.json',controls)
        files={p.name:digest_bytes(p.read_bytes()) for p in work.iterdir() if p.is_file()}
        import flint,numpy,scipy,mpmath
        receipt=dict(status='NUMERICAL_GATES_PASS',full_proof=False,
             proof_scope='Numerical enclosures plus the written analytic argument in PROOF_PACKAGE.md establish the local theorem; analysis is not machine checked.',
             frozen_input_sha256=EMBEDDED_SHA256['centre_frozen.json'],
             verifier_sha256=digest_bytes(Path(__file__).read_bytes()),
             bounds=coupled['bounds'],coverage=spectral['coverage'],
             spectral_bounds=spectral['bounds'],parent_gates=dict(spectral=spectral_checks,quoted=quoted_checks),
             boundary_term_check=spectral['boundary_term_check'],
             identity_checks=identities,python_optimization=sys.flags.optimize,
             scalar_second_library=second,negative_controls=controls,artifacts=files,
             versions=dict(python=sys.version,python_executable=sys.executable,flint=flint.__version__,numpy=numpy.__version__,scipy=scipy.__version__,mpmath=mpmath.__version__),
             worker_limit=args.jobs,single_threaded=True,nice=os.getpriority(os.PRIO_PROCESS,0),
             elapsed_seconds=time.time()-start)
        pending=work/'VERIFICATION_RECEIPT.pending.json'
        dump(pending,receipt)
        readback=json.loads(pending.read_text())
        insist(readback['status']=='NUMERICAL_GATES_PASS','receipt readback status')
        for name,expected in readback['artifacts'].items():
            insist(digest_bytes((work/name).read_bytes())==expected,'artifact readback hash: '+name)
        expected_receipt_digest=digest_bytes(pending.read_bytes())
        pending.replace(work/'VERIFICATION_RECEIPT.json')
        insist(digest_bytes((work/'VERIFICATION_RECEIPT.json').read_bytes())==expected_receipt_digest,
                'final receipt readback digest')
        print('NUMERICAL_GATES_PASS',str(work/'VERIFICATION_RECEIPT.json'),flush=True)
        print('RADIUS',coupled['bounds']['radius'],'CONTRACTION',coupled['bounds']['contraction'],flush=True)
    except Exception as e:
        # This directory was created by this invocation. Never leave a success
        # receipt after any failed final check or publication step.
        final_receipt=work/'VERIFICATION_RECEIPT.json'
        if final_receipt.exists():final_receipt.unlink()
        failure=dict(status='FAILED',error=repr(e),elapsed_seconds=time.time()-start)
        if hasattr(e,'child_failure'):failure['child_failure']=e.child_failure
        (work/'FAILED.json').write_text(json.dumps(failure,indent=2)+'\n')
        print('FAILED_CLOSED',repr(e),file=sys.stderr,flush=True)
        raise

if __name__=='__main__':main()


==> anc/certificates/certificate_r4_128.json <==
{
  "bits": 128,
  "M": 41,
  "S": 24,
  "rho": "[1.05000000000000000000000000000 +/- 3e-34]",
  "b": "[14.8400430096918238831449343706 +/- 4.82e-29]",
  "Pprime": "[16.8333240883436280407015855192 +/- 3.15e-29]",
  "Vnorm": "[134.261057586703780907937325311 +/- 4.45e-28]",
  "inverse_defect": "[1.34248980800752001133174717774e-34 +/- 1.69e-64]",
  "normA": "[675.571876168802356073024377193 +/- 2.52e-28]",
  "normR": "[675.571876168802356073024377193 +/- 2.52e-28]",
  "normA_tail": "[10.7779722208253051516641895315 +/- 3.53e-30]",
  "H": "[1966.71923788817963687328040557 +/- 3.89e-27]",
  "Y": "[6.29763070516474425967458456192e-6 +/- 3.13e-36]",
  "Zfin": "[0.180813443107720129449080737138 +/- 3.77e-31]",
  "Zfin_argmax": 524,
  "Zgb": "[0.313478109619193727374647338977 +/- 2.36e-31]",
  "Zgb_argmax": [
    43,
    1
  ],
  "Zgb_count": 3650,
  "g_short_degree": 16,
  "g_remainder_norm": "[0.0569650808253044096149517949394 +/- 1.93e-32]",
  "Zg_far": "[0.186416091643564337505756486274 +/- 4.03e-31]",
  "Zsh": "[0.360261776391043549547433865253 +/- 2.11e-32]",
  "Zsh_argmax": 43,
  "jstar": 1001,
  "Zshape_far": "[0.228327216841116208322919261832 +/- 4.60e-31]",
  "shape_limit_bound": "[0.197231143120845087724521926241 +/- 3.88e-31]",
  "far_window": "[0.217541573248273034878360161237 +/- 4.11e-31]",
  "far_low": "[0.000445703584012394576955838266955 +/- 1.77e-36]",
  "far_gcoupling": "[0.000197148312572474050780546084607 +/- 9.51e-36]",
  "far_finite": "[3.01771895586109920491910906476e-24 +/- 2.00e-54]",
  "far_nonharmonic": "[0.000923593428352876606683475826827 +/- 1.40e-34]",
  "far_W_unpreconditioned": "[0.000855374098115784859608884345061 +/- 2.57e-35]",
  "far_W_preconditioned": "[0.00921919826790542821013622269679 +/- 4.61e-33]",
  "far_wsum": "[19930.2195114032323968161618046 +/- 1.57e-26]",
  "far_shift": 81,
  "far_kmin": -81,
  "far_kmax": 41,
  "Z": "[0.360261776391043549547433865253 +/- 2.11e-32]",
  "C2": "[3.27861611545388278514141361268 +/- 3.94e-30]",
  "C3": "[0.000842288877912614682704848466665 +/- 3.71e-34]",
  "radius": "[2.00000000000000000000000000000e-5 +/- 3e-39]",
  "radii_polynomial": "[-5.59839999999200000000000000000e-6 +/- 3e-40]",
  "derivative_polynomial": "[-0.629839999998800000000000000000 +/- 3e-35]",
  "c1_lower": "[14.8400429664463777600708225936 +/- 1.03e-29]",
  "derivative_defect": "[0.104546666173071680205611265886 +/- 8.64e-32]",
  "star_defect": "[0.126889020765618263894140296526 +/- 1.40e-31]",
  "abs_c3_lower": "[0.0911958017832438660144075977283 +/- 6.97e-33]",
  "extension_radius": "[1.02500000000000000000000000000 +/- 3e-34]",
  "extension_derivative_margin": "[13.0813588415518182184758126853 +/- 1.10e-29]",
  "status": "PROVED"
}


==> anc/certificates/certificate_r4_192.json <==
{
  "bits": 192,
  "M": 41,
  "S": 24,
  "rho": "[1.05000000000000000000000000000 +/- 3e-34]",
  "b": "[14.8400430096918238831449343706 +/- 4.82e-29]",
  "Pprime": "[16.8333240883436280407015855192 +/- 3.15e-29]",
  "Vnorm": "[134.261057586703780907937325311 +/- 4.45e-28]",
  "inverse_defect": "[7.45104176190177537486342098779e-54 +/- 4.00e-84]",
  "normA": "[675.571876168802356073024377193 +/- 2.52e-28]",
  "normR": "[675.571876168802356073024377193 +/- 2.52e-28]",
  "normA_tail": "[10.7779722208253051516641895315 +/- 3.53e-30]",
  "H": "[1966.71923788817963687328040557 +/- 3.89e-27]",
  "Y": "[6.29763070516474425967458447876e-6 +/- 4.53e-36]",
  "Zfin": "[0.180813443107720129449080737138 +/- 3.77e-31]",
  "Zfin_argmax": 524,
  "Zgb": "[0.313478109619193727374647338977 +/- 2.36e-31]",
  "Zgb_argmax": [
    43,
    1
  ],
  "Zgb_count": 3650,
  "g_short_degree": 16,
  "g_remainder_norm": "[0.0569650808253044096149517949394 +/- 1.93e-32]",
  "Zg_far": "[0.186416091643564337505756486274 +/- 4.03e-31]",
  "Zsh": "[0.360261776391043549547433865253 +/- 2.11e-32]",
  "Zsh_argmax": 43,
  "jstar": 1001,
  "Zshape_far": "[0.228327216841116208322919261832 +/- 4.60e-31]",
  "shape_limit_bound": "[0.197231143120845087724521926241 +/- 3.88e-31]",
  "far_window": "[0.217541573248273034878360161237 +/- 4.11e-31]",
  "far_low": "[0.000445703584012394576955838266955 +/- 1.77e-36]",
  "far_gcoupling": "[0.000197148312572474050780546084607 +/- 9.51e-36]",
  "far_finite": "[3.01771895586109920491910906476e-24 +/- 2.00e-54]",
  "far_nonharmonic": "[0.000923593428352876606683475826827 +/- 1.40e-34]",
  "far_W_unpreconditioned": "[0.000855374098115784859608884345061 +/- 2.57e-35]",
  "far_W_preconditioned": "[0.00921919826790542821013622269679 +/- 4.61e-33]",
  "far_wsum": "[19930.2195114032323968161618046 +/- 1.57e-26]",
  "far_shift": 81,
  "far_kmin": -81,
  "far_kmax": 41,
  "Z": "[0.360261776391043549547433865253 +/- 2.11e-32]",
  "C2": "[3.27861611545388278514141361268 +/- 3.94e-30]",
  "C3": "[0.000842288877912614682704848466665 +/- 3.71e-34]",
  "radius": "[2.00000000000000000000000000000e-5 +/- 3e-39]",
  "radii_polynomial": "[-5.59839999999200000000000000000e-6 +/- 3e-40]",
  "derivative_polynomial": "[-0.629839999998800000000000000000 +/- 3e-35]",
  "c1_lower": "[14.8400429664463777600708225936 +/- 1.03e-29]",
  "derivative_defect": "[0.104546666173071680205611265886 +/- 8.64e-32]",
  "star_defect": "[0.126889020765618263894140296526 +/- 1.40e-31]",
  "abs_c3_lower": "[0.0911958017832438660144075977283 +/- 6.97e-33]",
  "extension_radius": "[1.02500000000000000000000000000 +/- 3e-34]",
  "extension_derivative_margin": "[13.0813588415518182184758126853 +/- 1.10e-29]",
  "status": "PROVED"
}


==> anc/certificates/convex_128.json <==
{
  "status": "PROVED_CONVEX",
  "bits": 128,
  "source_sha256": "32c4334a215df722651b610f3c2922b3472b65edab2be21d32df7739195f85ed",
  "data_sha256": "ad87d8832320b1a94e1aadb04dfe4a523b9edf94941cbb00e219317b1bdb8fc0",
  "main_certificate_sha256": "59bba629550c19cedaa406f0c05fa8951ec40fbb2a954665b187367184a648bb",
  "radius": "[2.0000000000000000000000000000000000000e-5 +/- 1.62e-43]",
  "rho": "[1.0500000000000000000000000000000000000 +/- 8.23e-39]",
  "centre_b": "[14.840043009691823883144934370648115873 +/- 3.37e-37]",
  "first_centre_absolute_sum": "[1.5514769315162175869700671209031337696 +/- 1.80e-38]",
  "second_centre_absolute_sum": "[7.7860763155460950853651443546921902525 +/- 2.11e-38]",
  "first_perturbation_bound": "[8.649089224614822355411663621634691898e-8 +/- 4.28e-45]",
  "second_perturbation_bound": "[3.81424834805513665873654365714089913e-5 +/- 3.78e-41]",
  "psi_prime_modulus_lower": "[13.288565991684714050026643695628345887 +/- 4.51e-37]",
  "psi_double_prime_modulus_upper": "[7.7861144580295756367317317201287616615 +/- 6.92e-38]",
  "real_1_plus_w_psi2_over_psi1_lower": "[0.41407413991082885024183413781583419162 +/- 7.53e-39]"
}


==> anc/certificates/convex_192.json <==
{
  "status": "PROVED_CONVEX",
  "bits": 192,
  "source_sha256": "32c4334a215df722651b610f3c2922b3472b65edab2be21d32df7739195f85ed",
  "data_sha256": "ad87d8832320b1a94e1aadb04dfe4a523b9edf94941cbb00e219317b1bdb8fc0",
  "main_certificate_sha256": "068f73865cbb191d5574ef5abbbbf87774d49817af2f07f5daf3b6b1e1c20f73",
  "radius": "[2.00000000000000000000000000000000000000000000000000000000e-5 +/- 7.41e-63]",
  "rho": "[1.05000000000000000000000000000000000000000000000000000000 +/- 4.47e-58]",
  "centre_b": "14.8400430096918238831449343706481158733367919921875000000",
  "first_centre_absolute_sum": "[1.55147693151621758697006712090313376958208106399898784655 +/- 2.78e-57]",
  "second_centre_absolute_sum": "[7.78607631554609508536514435469219025247897356806214830272 +/- 4.72e-57]",
  "first_perturbation_bound": "[8.6490892246148223554116636216346918977468229579831220786e-8 +/- 2.05e-64]",
  "second_perturbation_bound": "[3.8142483480551366587365436571408991269063489244705568367e-5 +/- 7.86e-61]",
  "psi_prime_modulus_lower": "[13.2885659916847140500266436956283458874077919507202825736 +/- 1.61e-56]",
  "psi_double_prime_modulus_upper": "[7.78611445802957563673173172012876166147024263155139300828 +/- 4.53e-57]",
  "real_1_plus_w_psi2_over_psi1_lower": "[0.414074139910828850241834137815834191617815421105791949848 +/- 4.83e-58]"
}


==> anc/check_radial_rank2.py <==
"""Exact su(3) matrix-coordinate and root-coordinate checks for B2/G2.

These checks corroborate, but do not replace, the Weyl-Jacobian proof.
"""

import argparse
import math
import random
import sympy as sp


def need(ok, why):
    if not ok:
        raise RuntimeError(why)


def su3():
    x = sp.symbols("x1:9", real=True)
    a = sp.sqrt(2)
    b = sp.sqrt(6)
    I = sp.I
    X = sp.Matrix([
        [x[2]/a+x[7]/b, (x[0]-I*x[1])/a, (x[3]-I*x[4])/a],
        [(x[0]+I*x[1])/a, -x[2]/a+x[7]/b, (x[5]-I*x[6])/a],
        [(x[3]+I*x[4])/a, (x[5]+I*x[6])/a, -2*x[7]/b],
    ])
    p2 = sp.expand(sp.trace(X*X))
    p3 = sp.expand(sp.trace(X*X*X))
    grad2 = [sp.diff(p2, xi) for xi in x]
    grad3 = [sp.diff(p3, xi) for xi in x]
    checks = {
        "p2_norm": p2 - sum(xi**2 for xi in x),
        "lap_p2": sum(sp.diff(p2, xi, 2) for xi in x) - 16,
        "lap_p3": sum(sp.diff(p3, xi, 2) for xi in x),
        "grad_p2_sq": sum(y*y for y in grad2) - 4*p2,
        "grad_cross": sum(y*z for y,z in zip(grad2,grad3)) - 6*p3,
        "grad_p3_sq": sum(y*y for y in grad3) - sp.Rational(3,2)*p2**2,
    }
    for name, expr in checks.items():
        need(sp.simplify(sp.expand(expr)) == 0, name)
    # On the orthonormal Cartan plane (x3,x8), pi is the Vandermonde.
    t, s = x[2], x[7]
    diagonal = [X[i,i] for i in range(3)]
    pi = sp.expand((diagonal[0]-diagonal[1])
                   *(diagonal[0]-diagonal[2])
                   *(diagonal[1]-diagonal[2]))
    need(sp.simplify(sp.diff(pi,t,2)+sp.diff(pi,s,2)) == 0, 'pi not harmonic')
    for p, target in [(p2, 12), (p3, 0)]:
        p_cartan = sp.simplify(p.subs({xi:0 for xi in x if xi not in (t,s)}))
        drift = 2*(sp.diff(pi,t)*sp.diff(p_cartan,t)
                   +sp.diff(pi,s)*sp.diff(p_cartan,s))
        need(sp.simplify(sp.expand(drift-target*pi)) == 0, 'drift identity failed')
    print("SU3_MATRIX_EXACT_PASS", len(checks), "coordinate identities; pi harmonic; drift on p2,p3")


def roots(m, samples=100):
    # Unit normals to the m reflection walls. Root lengths only change the
    # product by a constant and hence cancel from the radial operator.
    normals = [(-math.sin(k*math.pi/m), math.cos(k*math.pi/m))
               for k in range(m)]
    x, y = sp.symbols("x y", real=True)
    pi = sp.im(sp.expand((x+sp.I*y)**m)).expand(complex=True)
    need(sp.expand(sp.diff(pi,x,2)+sp.diff(pi,y,2)) == 0, 'pi not harmonic')
    invariant = (x*x+y*y)**2 + sp.re(sp.expand((x+sp.I*y)**m)).expand(complex=True)
    f = sp.lambdify((x,y), invariant, "math")
    fx = sp.lambdify((x,y), sp.diff(invariant,x), "math")
    fy = sp.lambdify((x,y), sp.diff(invariant,y), "math")
    lap = sp.lambdify((x,y), sp.diff(invariant,x,2)+sp.diff(invariant,y,2), "math")
    p = sp.lambdify((x,y), pi, "math")
    dpx = sp.lambdify((x,y), sp.diff(pi,x), "math")
    dpy = sp.lambdify((x,y), sp.diff(pi,y), "math")
    lap_pi_f = sp.lambdify((x,y), sp.diff(pi*invariant,x,2)+sp.diff(pi*invariant,y,2), "math")
    rng = random.Random(17+m)
    max_rel = 0.0
    accepted = 0
    while accepted < samples:
        xx, yy = rng.uniform(-1.7,1.7), rng.uniform(-1.7,1.7)
        if min(abs(nx*xx+ny*yy) for nx,ny in normals) < 0.08:
            continue
        drift = sum(2*(nx*fx(xx,yy)+ny*fy(xx,yy))/(nx*xx+ny*yy)
                    for nx,ny in normals)
        lhs = lap(xx,yy)+drift
        rhs = lap_pi_f(xx,yy)/p(xx,yy)
        log_rhs = lap(xx,yy)+2*(dpx(xx,yy)*fx(xx,yy)+dpy(xx,yy)*fy(xx,yy))/p(xx,yy)
        rel = max(abs(lhs-rhs), abs(lhs-log_rhs))/(1+abs(rhs))
        need(math.isfinite(rel), 'nonfinite sample')
        max_rel = max(max_rel, rel)
        accepted += 1
    need(max_rel < 1e-10, 'radial-part identity failed')
    print(f"I2({m})_ROOT_NUMERIC_PASS samples={samples} max_relative={max_rel:.3e}")


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--samples", type=int, default=100)
    args = parser.parse_args()
    su3()
    roots(4,args.samples)
    roots(6,args.samples)


==> anc/data/centre.json <==
{
 "M": 41,
 "S": 24,
 "rho": [
  21,
  20
 ],
 "g": [
  "-0x1.63ddd929de7bap+9",
  "-0x1.324988ffa0fbcp+11",
  "-0x1.9e929ff68ff96p+11",
  "0x1.39d28d78b33cep+10",
  "0x1.8dc317df3eb1cp+12",
  "-0x1.b76635ae30c0dp+12",
  "0x1.c5ec2d3473ceap+11",
  "-0x1.291670bcd763dp+10",
  "0x1.14f2ddf9f003bp+8",
  "-0x1.88a37b24f59fdp+5",
  "0x1.ba7179885cfa8p+2",
  "-0x1.9984dc61736dfp-1",
  "0x1.404510d188266p-4",
  "-0x1.bc6e3b89946ddp-8",
  "0x1.3b4fc8b4fe067p-11",
  "-0x1.1efa72ff16054p-14",
  "0x1.47903d371a65dp-17",
  "-0x1.70a71e2bb6af5p-20",
  "0x1.682f7fe737707p-23",
  "-0x1.2c774c83f04f0p-26",
  "0x1.b9a38abaf517ep-30",
  "-0x1.332fd8306061cp-33",
  "0x1.c7a8f791e559bp-37",
  "-0x1.7c1268d0a25c3p-40",
  "-0x1.1e1b5641d5afep+2",
  "0x1.45a014419c875p+3",
  "0x1.2523bb57e7d05p+5",
  "-0x1.d1cc9dc6769b1p+0",
  "-0x1.124304864ff1ap+5",
  "0x1.a5adc308a019cp+2",
  "0x1.01722d5c13242p+4",
  "-0x1.ac4d17816835ap+3",
  "0x1.5c6a299e6961ap+2",
  "-0x1.72b7793f6e2bep+0",
  "0x1.20d0942d0465ep-2",
  "-0x1.64f29aa00ecfbp-5",
  "0x1.79566165a260ep-8",
  "-0x1.6b27328dbfdebp-11",
  "0x1.48c4794edb3c6p-14",
  "-0x1.1f2303a92c89ap-17",
  "0x1.fe288f01be21cp-21",
  "-0x1.de23ca2b6dc37p-24",
  "0x1.c5010ebc0a370p-27",
  "-0x1.98148ae8c5836p-30",
  "0x1.5a5a22a248536p-33",
  "-0x1.1d3680cd2d6d0p-36",
  "0x1.85e4c2eff6545p-40",
  "-0x1.69b8ff4805f38p-43",
  "-0x1.9224021f154dfp+0",
  "0x1.4381cfe891c1bp+4",
  "0x1.1a2143eee9161p+4",
  "-0x1.2fb12085ed60dp+2",
  "-0x1.701405c06cad6p+4",
  "0x1.9c6268d46f4d8p+3",
  "0x1.20cf98f4235c1p+0",
  "-0x1.b99c42cbdd1cap+1",
  "0x1.a87fdb7208c0fp+0",
  "-0x1.e1ffe87af4abfp-2",
  "0x1.845732d66bc2ap-4",
  "-0x1.e06df1f30494dp-7",
  "0x1.de12769d16833p-10",
  "-0x1.8b70e82f92a92p-13",
  "0x1.1991f311d2f76p-16",
  "-0x1.74f0ebaeeee18p-20",
  "0x1.111d7d506956cp-23",
  "-0x1.fc12b23c48498p-27",
  "0x1.0957d06235038p-29",
  "-0x1.03459b9704705p-32",
  "0x1.bbd07cbaf1191p-36",
  "-0x1.453ba8210fa93p-39",
  "0x1.6381da96c9556p-42",
  "-0x1.26546eeae90a4p-45",
  "-0x1.2eca198ca5d44p+7",
  "-0x1.0b0eba932384bp+8",
  "0x1.9b379cfd5bd27p+8",
  "-0x1.7e26baaa1f507p+7",
  "0x1.519c22f683abap+5",
  "-0x1.eb449abd9e8fcp+2",
  "0x1.b72f0156c4038p+1",
  "-0x1.9c478ab601a8cp+0",
  "0x1.00d6550769b21p-1",
  "-0x1.c1390ad694bdcp-4",
  "0x1.286988923bca3p-6",
  "-0x1.3723597e039abp-9",
  "0x1.0eacce301ca5dp-12",
  "-0x1.95183f1ccb581p-16",
  "0x1.124ea5b275a4dp-19",
  "-0x1.7610770d31571p-23",
  "0x1.2d6c84c77bd1bp-26",
  "-0x1.2485d60266ad1p-29",
  "0x1.2157af5ee64afp-32",
  "-0x1.002add1d51027p-35",
  "0x1.6f3ffbf1ba1a3p-39",
  "-0x1.511c4984e6574p-42",
  "-0x1.1841d04eb2665p-42",
  "0x1.3bb4952935d50p-42",
  "0x1.29a085c959fd5p-1",
  "-0x1.638138e5c8c1dp+2",
  "0x1.49549ef7c937fp+3",
  "-0x1.d0bf5dab0e05fp+2",
  "0x1.1f70362fcab8bp+1",
  "-0x1.cc0a460694df9p-3",
  "-0x1.8a37d42d168afp-7",
  "-0x1.677b67ec54052p-6",
  "0x1.25fa18170636bp-6",
  "-0x1.98b936402c848p-8",
  "0x1.6ce18f2d4008bp-10",
  "-0x1.dedfefbf896d8p-13",
  "0x1.f35b30c86792ap-16",
  "-0x1.b74c176615c89p-19",
  "0x1.5603d0a09d1b6p-22",
  "-0x1.ebe16d3e700f6p-26",
  "0x1.5f2127e5f8c12p-29",
  "-0x1.15ceffecb98e6p-32",
  "0x1.f302712768429p-36",
  "-0x1.92ff4736a239dp-39",
  "0x1.3cbbfda875735p-42",
  "0x1.a2f657cbb0e74p-45",
  "-0x1.7ceac1df63412p-42",
  "-0x1.41ee319ae5122p-44",
  "-0x1.749f7043ea35ap+4",
  "0x1.803d40e5c9335p+3",
  "0x1.48c7ea8ffd9f7p+1",
  "-0x1.ad9850798a6abp+1",
  "0x1.e03a774717080p-1",
  "-0x1.557d2fa9db646p-4",
  "0x1.64fb69895144bp-8",
  "-0x1.89e0a8dcb679cp-7",
  "0x1.b1657aabc0bbdp-8",
  "-0x1.00d91a82d64f9p-9",
  "0x1.a0f6ee68d830bp-12",
  "-0x1.00552b81acc80p-14",
  "0x1.f9154207ae18fp-18",
  "-0x1.9da8cec4d4341p-21",
  "0x1.219f0adf7710bp-24",
  "-0x1.69340db484882p-28",
  "0x1.bf60cc22c8b5cp-32",
  "-0x1.4bdf89fb47d8fp-35",
  "0x1.281ace5720fc8p-38",
  "-0x1.174a3d44256e2p-41",
  "-0x1.c31fa11851426p-44",
  "0x1.dba3c9fe44250p-45",
  "0x1.abe013813d2f4p-42",
  "-0x1.c57265e2c5a7ep-42",
  "-0x1.82cbfaed341c6p+3",
  "0x1.5e9234f517050p+2",
  "0x1.1777c7d39c94bp+1",
  "-0x1.1927dfe90a031p+1",
  "0x1.5f6446370442ap-1",
  "-0x1.cfd2e980fe299p-4",
  "0x1.e6fdf876e9f41p-7",
  "-0x1.0d0f88f19c3cfp-8",
  "0x1.81304415b92d0p-10",
  "-0x1.8eb4497307799p-12",
  "0x1.29d56cfa7149dp-14",
  "-0x1.558ff25480461p-17",
  "0x1.3c82fe086d98fp-20",
  "-0x1.ee919e92a0c6cp-24",
  "0x1.529ca1e737673p-27",
  "-0x1.aaba763b4f627p-31",
  "0x1.11f8225ec2b26p-34",
  "-0x1.abb58d1403406p-38",
  "0x1.7b608c79e58d5p-41",
  "-0x1.3191871243e6bp-44",
  "0x1.227e5a4815e32p-43",
  "-0x1.89305a2643038p-45",
  "-0x1.97c0b1df29bdep-44",
  "0x1.25f70effcc87cp-43",
  "-0x1.2661de02c66c3p+0",
  "0x1.8690e37ca850fp-1",
  "-0x1.daa6df3ed0b58p-6",
  "-0x1.14024cf09e18fp-3",
  "0x1.e5e78d80d8b3cp-5",
  "-0x1.6e6af9da9ebfap-7",
  "0x1.b7d77a50b150ap-11",
  "-0x1.0fbfe3d2e368ap-14",
  "0x1.2e9e1d66f51ebp-14",
  "-0x1.07910e0cd56cep-15",
  "0x1.035c1be8045fdp-17",
  "-0x1.6383956feda7bp-20",
  "0x1.7674ad4f5dd4ap-23",
  "-0x1.4299cef52307ap-26",
  "0x1.dc4eb086f09fep-30",
  "-0x1.393aa50c04474p-33",
  "0x1.81ab684804f1dp-37",
  "-0x1.9e1b7163372b4p-41",
  "0x1.30215e26cbe3cp-43",
  "-0x1.2275a066a78c4p-44",
  "-0x1.a9a70376983b4p-43",
  "-0x1.c8581c9cc8d50p-46",
  "-0x1.c93a680a47fb8p-45",
  "0x1.bb73c505908fap-43",
  "-0x1.26bf4d3e62e72p+0",
  "0x1.894699ffa168fp-1",
  "-0x1.6c585f924db5ep-4",
  "-0x1.127930b43c36dp-4",
  "0x1.eeb4817fca1fap-6",
  "-0x1.6f5931c66cf78p-8",
  "0x1.1f42bfaf14af8p-11",
  "-0x1.1f021ce7c2a1ep-14",
  "0x1.ebcbbdc87bec4p-16",
  "-0x1.4574f30f74e90p-17",
  "0x1.1a0f15ccb9ee9p-19",
  "-0x1.643fba1489dfdp-22",
  "0x1.60d6210d3f256p-25",
  "-0x1.1fa08ddbb6a36p-28",
  "0x1.8f43cae76ab5fp-32",
  "-0x1.ebcc3c02a626ap-36",
  "0x1.1fda5bffd0e7ap-39",
  "-0x1.a0f8675118685p-43",
  "0x1.04a9d9a4a1cfap-43",
  "-0x1.48b78a3a31340p-43",
  "0x1.720e84a8f1960p-45",
  "0x1.051aefaf5cf84p-41",
  "0x1.b55c59d112038p-47",
  "0x1.ecb352dca7f81p-43",
  "-0x1.795d15713dcbfp-2",
  "0x1.fecbaad45df93p-3",
  "-0x1.0da5d186d1226p-5",
  "-0x1.3ed0544c77a6ep-6",
  "0x1.3787ef8825b59p-7",
  "-0x1.0116fb3b84002p-9",
  "0x1.edf3cb9578776p-13",
  "-0x1.a44ff2b5b329ap-16",
  "0x1.8a0da4e50f590p-18",
  "-0x1.c86573fab1d5dp-20",
  "0x1.838b446c57247p-22",
  "-0x1.e4f5b4b162cc5p-25",
  "0x1.daa294d1c9ef5p-28",
  "-0x1.7e455654f09f5p-31",
  "0x1.094b96bd7e42cp-34",
  "-0x1.31b7c78e292cap-38",
  "0x1.802ba4965b254p-44",
  "0x1.7bf87c9240a88p-43",
  "-0x1.dc0a6a0c7aabap-43",
  "0x1.45ac0d9ed03fap-44",
  "-0x1.b76d9f7fea7c8p-44",
  "-0x1.58c07787c63f8p-44",
  "-0x1.aaf972f2305adp-42",
  "0x1.97f396e153900p-44",
  "-0x1.29bb09b2a35fep-4",
  "0x1.c0bc814634432p-5",
  "-0x1.a71eddac15a65p-7",
  "-0x1.f88a8bd724078p-11",
  "0x1.3cb19ef88bc95p-10",
  "-0x1.36fa9477cf285p-12",
  "0x1.2d944e37e502ap-15",
  "-0x1.496f15bc50b0dp-19",
  "0x1.ec987069258c7p-22",
  "-0x1.a3e0356a202c7p-23",
  "0x1.bab89278ac028p-25",
  "-0x1.394cfa5f68b33p-27",
  "0x1.4c333c37f4758p-30",
  "-0x1.1b28e0b0a48a2p-33",
  "0x1.92f75efad912dp-37",
  "-0x1.4848d7ca08732p-40",
  "-0x1.8c2c1378e0722p-43",
  "0x1.e77a10b03a385p-43",
  "0x1.9494771a29b60p-45",
  "-0x1.6f1ce3767bcacp-44",
  "-0x1.6514e50fce448p-43",
  "0x1.31f1950e5cc9ap-42",
  "0x1.9b5e13a520b6fp-43",
  "-0x1.fce175e178ee6p-44",
  "-0x1.4465bebc292a9p-5",
  "0x1.e559955551574p-6",
  "-0x1.d2534a2995226p-8",
  "-0x1.c2fef6de51645p-13",
  "0x1.0084834c7d2f3p-11",
  "-0x1.fda5586c95936p-14",
  "0x1.056307b874ea3p-16",
  "-0x1.62ac8598b14bbp-20",
  "0x1.9d2afdf214f59p-23",
  "-0x1.e6743287f18bbp-25",
  "0x1.c22e06f2c3d7cp-27",
  "-0x1.294d6082f08dep-29",
  "0x1.2c0956e50130ap-32",
  "-0x1.eaeba93303ddbp-36",
  "0x1.7473a23aec3b7p-39",
  "0x1.e76d3da32b7c8p-44",
  "-0x1.b01bd0346dea3p-43",
  "-0x1.8ab02ebf4ae8fp-43",
  "0x1.a0c8bdb6cb454p-42",
  "-0x1.7a5794ef54eb0p-45",
  "-0x1.440ed1b12badep-43",
  "-0x1.ecf55d93d4641p-45",
  "-0x1.7c16d64d147fdp-44",
  "0x1.1040a452ed6c6p-42",
  "-0x1.58865181e0e14p-7",
  "0x1.067aeacd06b6bp-7",
  "-0x1.0d942d4f90feep-9",
  "0x1.3a38f598becc4p-16",
  "0x1.dbbcaa2a209a0p-14",
  "-0x1.04e1f3f6a25e9p-15",
  "0x1.250d21fa088f6p-18",
  "-0x1.a4607fda39da2p-22",
  "0x1.5f9abcdd845c7p-25",
  "-0x1.4a24539e041fcp-27",
  "0x1.3313bc1a72589p-29",
  "-0x1.a04c341039546p-32",
  "0x1.aa7f2f0b31033p-35",
  "-0x1.626f1b695a50cp-38",
  "0x1.cf23dd852d2bep-42",
  "0x1.26c9f7de103e8p-43",
  "0x1.00fba31e091e0p-43",
  "-0x1.d0c76c202aab8p-47",
  "-0x1.498b976bbebc8p-42",
  "0x1.71d954a2541fbp-43",
  "-0x1.1d9c016fd058ap-43",
  "-0x1.2013083c24accp-43",
  "-0x1.cf6c5e03012e0p-44",
  "-0x1.79dbe2c560939p-46",
  "-0x1.70d80c66e0b7cp-9",
  "0x1.23927c201224ep-9",
  "-0x1.53ab90b3acc4bp-11",
  "0x1.bb88261f7ab02p-15",
  "0x1.23cb1a7b99d6fp-16",
  "-0x1.9d6d6e400c67dp-18",
  "0x1.f256fce1648c5p-21",
  "-0x1.5856ab559fe07p-24",
  "0x1.b40d80fbe3a4cp-28",
  "-0x1.90faf78b2fda0p-30",
  "0x1.a75d4c7f4d931p-32",
  "-0x1.35ee200dfea5fp-34",
  "0x1.4c11d392416edp-37",
  "-0x1.2dfda5641211cp-40",
  "0x1.40b73a39e99a8p-42",
  "0x1.65316295ba660p-46",
  "-0x1.34ac74b233d81p-43",
  "0x1.604121a73c3c3p-42",
  "-0x1.a35f2a6d26e90p-45",
  "0x1.ceb62513ada84p-44",
  "0x1.005cd7e1baeb8p-43",
  "-0x1.f461d17f65329p-43",
  "0x1.5665496d48adep-44",
  "-0x1.7d17ae3d0fb10p-48",
  "-0x1.27b748920a54fp-10",
  "0x1.d2eaa3239adbcp-11",
  "-0x1.11aeace317faep-12",
  "0x1.966924af2dc53p-16",
  "0x1.66edb10bc3d48p-18",
  "-0x1.14e61c5983f4ap-19",
  "0x1.590687050b633p-22",
  "-0x1.016663113e0bbp-25",
  "0x1.4cf1071ee0f74p-29",
  "-0x1.c0a7fee2a2d59p-32",
  "0x1.971d8aa4e60e0p-34",
  "-0x1.1816b6fb2a21ep-36",
  "0x1.4d9ec66b10750p-39",
  "-0x1.b4f2bef9683aap-42",
  "-0x1.1942b2ee95e70p-42",
  "0x1.2703e4c0a59ccp-42",
  "-0x1.650442d01f92bp-45",
  "-0x1.6dbc1684200dep-43",
  "0x1.fc0bfd4cee348p-45",
  "0x1.a24a8238eec00p-47",
  "0x1.e8b3e8f8571b2p-44",
  "0x1.c01a681a26948p-43",
  "0x1.252cfde085930p-44",
  "-0x1.8a758830a1e98p-44",
  "-0x1.32b026ed75d31p-12",
  "0x1.eb8b22de19449p-13",
  "-0x1.2ce536b517681p-14",
  "0x1.1294e300bb8a9p-17",
  "0x1.e886870e9e3c9p-21",
  "-0x1.f669a59647cc4p-22",
  "0x1.5375900294e57p-24",
  "-0x1.0bbe87336eab3p-27",
  "0x1.3f3650688fb75p-31",
  "-0x1.47c8ddd933d4dp-34",
  "0x1.1cde4b5c73b96p-36",
  "-0x1.bc97f0b881838p-39",
  "0x1.62a4d3a89e2a1p-42",
  "0x1.62a1c4e6a13f4p-46",
  "0x1.28bed043baadep-43",
  "0x1.7486115aa7202p-44",
  "-0x1.5fe3197f7237ep-43",
  "-0x1.3b1156633982cp-45",
  "0x1.e6c544a169ec8p-44",
  "-0x1.165a2644ce528p-45",
  "0x1.5376f27441977p-43",
  "-0x1.e7e5fa9b2ad52p-42",
  "-0x1.aeeb012b03ee0p-47",
  "-0x1.2958903d774f8p-45",
  "-0x1.7069eb570b4c8p-14",
  "0x1.2b81bac95d59ap-14",
  "-0x1.7eacc5f51e681p-16",
  "0x1.a2389b400d65fp-19",
  "0x1.51ce2d4696699p-24",
  "-0x1.bf72c2cac6b35p-24",
  "0x1.4b39c4d263819p-26",
  "-0x1.0d9538413e9bcp-29",
  "0x1.309e445ea72c7p-33",
  "-0x1.032c6fac5d048p-36",
  "0x1.8929ea3d94a32p-39",
  "-0x1.87b04544585cep-42",
  "-0x1.2d52911415134p-44",
  "0x1.0cc0745f261e4p-44",
  "-0x1.3b5969dc0621cp-42",
  "-0x1.5afd0341a8a80p-44",
  "0x1.4c57e3509677bp-42",
  "-0x1.45bed5b8af5b8p-45",
  "-0x1.0faa686af7909p-43",
  "0x1.fd228313655a6p-45",
  "0x1.ea484a9539027p-42",
  "0x1.342751d8e54c1p-43",
  "-0x1.1657214403732p-43",
  "0x1.e4303fff74dfep-45",
  "-0x1.f0fefa7229572p-16",
  "0x1.94bcd17bfc97ep-16",
  "-0x1.0482a192bbfd1p-17",
  "0x1.297fc612a3a38p-20",
  "0x1.8f2ddda121c9fp-29",
  "-0x1.fd9da7ddd0a9cp-26",
  "0x1.8d110953a8675p-28",
  "-0x1.51c058afbe8a8p-31",
  "0x1.8e7a546c61dc4p-35",
  "-0x1.1bf87be63adcdp-38",
  "0x1.fb74bf6cb5c52p-41",
  "-0x1.e10d80889fc1ap-44",
  "0x1.4e0d31c5b6ceap-42",
  "-0x1.207ef0711dab8p-42",
  "-0x1.e04122daf54d0p-43",
  "0x1.b97bf98b01a0fp-42",
  "0x1.aa3ea68761fc0p-47",
  "0x1.9c70f1cb7b822p-45",
  "-0x1.928e3d9769060p-44",
  "-0x1.949ad612b3a95p-43",
  "-0x1.53335028d0b89p-43",
  "0x1.1493626e358e0p-45",
  "-0x1.a92b5301ecb80p-49",
  "0x1.c6888c1d49acdp-43",
  "-0x1.08f984881b871p-17",
  "0x1.b414adbd7fb89p-18",
  "-0x1.2070a9191aca7p-19",
  "0x1.65f664f13fcabp-22",
  "-0x1.3f4df7c77a98ap-27",
  "-0x1.ae99c260077e0p-28",
  "0x1.7a1a537567683p-30",
  "-0x1.5274079deece3p-33",
  "0x1.8556366ecefccp-37",
  "-0x1.3eef055912458p-40",
  "0x1.2b570547b02bep-41",
  "-0x1.baf86d64c08e6p-42",
  "-0x1.2e27ecf666934p-43",
  "0x1.282aea12e8b00p-42",
  "0x1.c2df7be4aaaf1p-43",
  "-0x1.13877e40c235ap-41",
  "-0x1.8c05e0a0c9150p-44",
  "0x1.fc8162f6a34e8p-46",
  "-0x1.279bf474233f4p-43",
  "-0x1.60d22e039a2b6p-44",
  "0x1.091b9804a1a6fp-43",
  "0x1.23b4931011f77p-42",
  "0x1.7c7fd19db8ea8p-45",
  "-0x1.ce9558c9d76b6p-43",
  "-0x1.459f9823eabd6p-19",
  "0x1.0da6d96906552p-19",
  "-0x1.6b2ea3c972d9fp-21",
  "0x1.ddad169819100p-24",
  "-0x1.804493f4e4a4ap-28",
  "-0x1.7b8231e93def9p-30",
  "0x1.81ac77774f98dp-32",
  "-0x1.6ca6b821c9d75p-35",
  "0x1.017105a3b20b9p-38",
  "-0x1.f47d38eb0b78cp-45",
  "-0x1.43128bd35256dp-42",
  "0x1.637251ae17805p-42",
  "0x1.103c2effc9025p-42",
  "-0x1.312d38ebb4d0bp-42",
  "-0x1.4dfd3d47ea216p-42",
  "0x1.baccc3b78aefdp-43",
  "0x1.f1c8091f0b3fcp-43",
  "-0x1.0034a8495cbb7p-43",
  "0x1.16c7c6b550a69p-43",
  "0x1.2c1651fccd0dbp-43",
  "-0x1.7c86546a18032p-45",
  "-0x1.702d8c135710ap-43",
  "0x1.5fb2d8224eafep-43",
  "-0x1.7da79b30ced13p-43",
  "-0x1.9033769158565p-21",
  "0x1.4c224202d3d7dp-21",
  "-0x1.c2ec3b06d743ep-23",
  "0x1.30d2f818a0effp-25",
  "-0x1.29bbe1e129141p-29",
  "-0x1.6b93b96532095p-32",
  "0x1.a52995500ac95p-34",
  "-0x1.99d37a1ec65f9p-37",
  "0x1.951774f9d407bp-41",
  "-0x1.67636b3990a48p-44",
  "0x1.03d03671620c7p-43",
  "0x1.71b4e9eb97c12p-44",
  "-0x1.3e26df2b454f3p-42",
  "0x1.d07ad572d3a08p-43",
  "0x1.f3f3be1f52a37p-44",
  "-0x1.bb6283b7b3e8cp-44",
  "-0x1.6bb751d37deb5p-42",
  "0x1.7b94f13390e82p-42",
  "-0x1.bb077a401c976p-45",
  "-0x1.c2fe61ac86918p-45",
  "0x1.d6d6b61c3cdf4p-44",
  "0x1.7e3d664180860p-47",
  "-0x1.a7aede1e4d4a0p-44",
  "0x1.48ce6230643e8p-44"
 ],
 "c": [
  "0x1.dae1a1e0bb837p+3",
  "0x1.7589bfe6d254bp-4",
  "0x1.81f65da739513p-4",
  "0x1.8aaf75e3b7500p-4",
  "0x1.41c6ef6ce8a22p-8",
  "0x1.6579de4b2afe9p-8",
  "0x1.cd5f18327b429p-10",
  "0x1.71528c206f046p-13",
  "0x1.c719084ad329dp-14",
  "0x1.c404a1255983cp-16",
  "0x1.43b14c14bea05p-18",
  "0x1.12caa5bbcb15ep-19",
  "0x1.efe0af2707320p-22",
  "0x1.d6abe46bb6255p-24",
  "0x1.3f4166576214cp-25",
  "0x1.24be82f894c89p-27",
  "0x1.3933505b371a4p-29",
  "0x1.7346a7d82f022p-31",
  "0x1.6097beb9ab9bep-33",
  "0x1.740da5729e3b1p-35",
  "0x1.4dfa474b1759bp-37"
 ]
}

==> anc/diagnostics/berenstein/README.md <==
# Numerical diagnostics for the planar Berenstein domain

These floating-point scripts describe the frozen finite centre and the
comparisons in “Relation with earlier work”. They are separate from the
interval certificate. They use NumPy 1.26.4, SciPy 1.15.2 and mpmath 1.3.0;
`csb_nonconvex.py` also uses python-flint 0.9.0. Run them from this
directory. `geom.py` loads the frozen centre from
`../../berenstein/centre_frozen.json`.

`python geom.py` evaluates curvature and radial ranges; `python index_count.py`
counts disc eigenvalues; `python defect.py` and `python supportfn.py` evaluate
support-function data. `python csb_convex.py` evaluates the appendix centre
of Colbrook–Sadeghi–Stepaniants. `python csb_nonconvex.py` encloses a
finite triangle witness in Arb and transfers it using their pointwise map
error; its output is `csb_nonconvex.json`. `python table.py` reproduces the stationary-phase
comparison from the included sampled records. `remainder.py` and
`remainder_scan.py` generate new sampled records and may take substantially
longer than the table calculation. None of these sampled maxima is an interval
bound for the exact domain.


==> anc/diagnostics/berenstein/SHA256SUMS <==
6d060700d9093e3b8445a962bd68a39ce8316569518c3402510d963460086c90  README.md
c1a42a3554a3a2e8d635692ff46542a81a290db03434558efc32baf642f15b12  csb_convex.py
77f0b8e042c21c1c4ecc6b424dc789ee5715662e7c6e9d43cf9f558eaa204899  csb_nonconvex.json
dbc55afdfa580a495fd1c91014a69d5482d628ef5a542dc21c75363104002e6d  csb_nonconvex.py
185ce142360111ece53032f726e05879ef98c0695f34f7421676b397ef93c1bf  defect.py
0fd079418d55a273193973b94741d9e060c150f050a24e08b71ab39675240576  geom.py
34c4016cc1828e5f53208d14ff3750d008e9ab2fb3a4e2632f3ec96b9eb1a4d9  index_count.py
6d1b09f230311f968fc3bc0eae262b26b924c6d79583aa13da2cd5e94ee8d272  remainder.py
808d084e41938c3502f8276c118414e90a63c74afe97b8c3c50bbfed7bbec417  remainder_160.log
a4a47abf9cbcc925d5716907c85eed8b43f47bff5e9ee10dced7db7fe25dbef0  remainder_32_highmu.json
14bcf15609de5a427b21d03e7c3f709ca5826c742c639c97589f41fe19abcae3  remainder_scan.json
25d8b1db0978849039a1eeb60ebfe06be3f049a94b5ea50c543e43f9172f4ad3  remainder_scan.py
08dae1d95d7767302c7624f4bf99061bf32ad4cf821001b65142952c3b6f7702  supportfn.py
f66ae46d189a4768be001851e3a6ae44937a2c6990ca8f08eda97df3d4b087cb  table.py
d0640db8cb52726d9aec2e69b6f1515739bd93b4db89de6e842cef7c5806e679  table_output.txt


==> anc/diagnostics/berenstein/csb_convex.py <==
import numpy as np
phi = [1.50795385361929982e-2,5.76689422728655252e-3,1.01557038850826134e-3,2.71368762415077922e-4,5.94916615455076681e-5,1.40376217202844726e-5,3.19906904482506334e-6,7.39433442683568780e-7,1.69810772559526110e-7,3.90984465868492322e-8,8.99107926650920794e-9,2.06853696471111575e-9,4.75778692314195368e-10,1.09440420794361152e-10,2.51724454756957816e-11,5.78995922871089628e-12,1.33169815228079109e-12,3.06233427501141624e-13,7.09000044668921563e-14,1.71384604459278807e-14]
m=13
N=1<<16
s=2*np.pi*np.arange(N)/N
w=np.exp(1j*s)
psi=w.copy(); d=np.ones_like(w); dd=np.zeros_like(w)
for j,c in enumerate(phi,1):
    e=m*j+1
    psi+=c*w**e; d+=c*e*w**(e-1); dd+=c*e*(e-1)*w**(e-2)
cf=(1+w*dd/d).real
kap=cf/np.abs(d)
print('CSB (Berenstein, D_13) centre: min/max Re(1+w phi\'\'/phi\') =',cf.min(),cf.max())
print('curvature min/max',kap.min(),kap.max(),' radial range',np.abs(psi).min(),np.abs(psi).max())
print('number of sign changes of curvature around the boundary:', int(np.sum(np.diff(np.sign(cf))!=0)))


==> anc/diagnostics/berenstein/csb_nonconvex.json <==
{
  "status": "EXACT_DOMAIN_NONCONVEX",
  "nodes": 4096,
  "point": 1991,
  "triangle": [
    1913,
    2183,
    2498
  ],
  "map_error": "[4.66853409030000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-10 +/- 1.78e-163]",
  "edges": [
    {
      "centre_inset_lower": "[0.0102392610941525368822080484386 +/- 1.83e-33]",
      "perturbed_determinant_lower": "[0.00403541115949712498147117161038 +/- 4.63e-33]"
    },
    {
      "centre_inset_lower": "[0.125294757984959883000848417686 +/- 6.00e-32]",
      "perturbed_determinant_lower": "[0.0609913797156520293715191563469 +/- 3.16e-33]"
    },
    {
      "centre_inset_lower": "[0.0187078128735403447183034157621 +/- 1.75e-32]",
      "perturbed_determinant_lower": "[0.0160929325471926260806984965231 +/- 2.29e-32]"
    }
  ]
}


==> anc/diagnostics/berenstein/csb_nonconvex.py <==
#!/usr/bin/env python3
"""Finite interval triangle witness for the nonconvex exact CSS domain.

The coefficients are those in the appendix of Colbrook--Sadeghi--Stepaniants.
The pointwise map error is their displayed bound (map-centre-error).
Floating point selects a triangle; Arb certifies the three determinant signs.
"""
import json
import numpy as np
from scipy.spatial import ConvexHull
from flint import arb, acb, ctx

COEFFICIENTS = [
 '1.50795385361929982e-2', '5.76689422728655252e-3',
 '1.01557038850826134e-3', '2.71368762415077922e-4',
 '5.94916615455076681e-5', '1.40376217202844726e-5',
 '3.19906904482506334e-6', '7.39433442683568780e-7',
 '1.69810772559526110e-7', '3.90984465868492322e-8',
 '8.99107926650920794e-9', '2.06853696471111575e-9',
 '4.75778692314195368e-10', '1.09440420794361152e-10',
 '2.51724454756957816e-11', '5.78995922871089628e-12',
 '1.33169815228079109e-12', '3.06233427501141624e-13',
 '7.09000044668921563e-14', '1.71384604459278807e-14']

def cross(a,b):return a[0]*b[1]-a[1]*b[0]
def interval_point(k,N):
    w=acb(0,2*arb.pi()*k/N).exp()
    z=w
    for j,c in enumerate(COEFFICIENTS,1):z+=arb(c)*w**(13*j+1)
    return z.real,z.imag
def sub(a,b):return a[0]-b[0],a[1]-b[1]
def length(a):return (a[0]**2+a[1]**2).sqrt()

N=4096
w=np.exp(2j*np.pi*np.arange(N)/N)
z=w.copy()
for j,c in enumerate(COEFFICIENTS,1):z+=float(c)*w**(13*j+1)
points=np.column_stack([z.real,z.imag])
hull=ConvexHull(points)
facets=hull.equations
distances=-(points @ facets[:,:2].T+facets[:,2]).max(axis=1)
point_index=int(distances.argmax());point=points[point_index]
nearest=int((point @ facets[:,:2].T+facets[:,2]).argmax())
ends=hull.simplices[nearest]
best=None
for third in hull.vertices:
    indices=[int(ends[0]),int(ends[1]),int(third)]
    if len(set(indices))!=3:continue
    triangle=points[indices]
    if cross(triangle[1]-triangle[0],triangle[2]-triangle[0])<0:
        indices[0],indices[1]=indices[1],indices[0];triangle=points[indices]
    margins=[cross(triangle[(i+1)%3]-triangle[i],point-triangle[i])/
             np.linalg.norm(triangle[(i+1)%3]-triangle[i]) for i in range(3)]
    if min(margins)>0 and (best is None or min(margins)>best[0]):
        best=(min(margins),indices)
if best is None:raise ArithmeticError('no triangle witness')

ctx.prec=512
p=interval_point(point_index,N)
vertices=[interval_point(k,N) for k in best[1]]
# The additional allowance covers rounding of all twenty displayed decimal
# coefficients relative to the source's exact hexadecimal centre.
epsilon=arb('4.6685340803e-10')+arb('1e-18')
certified=[]
for i in range(3):
    edge=sub(vertices[(i+1)%3],vertices[i]);rel=sub(p,vertices[i])
    det=cross(edge,rel)
    # Each difference vector changes by at most 2 epsilon in Euclidean norm.
    perturbation=2*epsilon*(length(edge)+length(rel))+4*epsilon**2
    if not det>perturbation:raise ArithmeticError('uncertain perturbed triangle sign')
    margin=det/length(edge)
    if not margin>arb('.01'):raise ArithmeticError('insufficient centre margin')
    certified.append(dict(centre_inset_lower=margin.lower().str(30),
                          perturbed_determinant_lower=(det-perturbation).lower().str(30)))
# Under convexity of the exact domain, the triangle of its three boundary
# points is in its closure. All three strict signs put its fourth boundary
# point in the interior of that triangle, a contradiction.
print(json.dumps(dict(status='EXACT_DOMAIN_NONCONVEX',nodes=N,point=point_index,
                     triangle=best[1],map_error=str(epsilon),edges=certified),indent=2))


==> anc/diagnostics/berenstein/defect.py <==
import numpy as np
from geom import cu, maps, m, rho_c
alpha_u = rho_c**2
def at_normal_angle(theta, coef=cu):
    # solve phi(s)=theta by Newton, phi(s)= s + arg psi'(e^{is})
    s = theta.copy()
    for it in range(30):
        w, psi, dpsi, ddpsi = maps(coef, s)
        phi = s + np.angle(dpsi)
        # unwrap relative to theta
        d = (phi - theta + np.pi) % (2*np.pi) - np.pi
        cf = (1 + w*ddpsi/dpsi).real
        s = s - d/cf
        if np.max(np.abs(d)) < 1e-15: break
    w, psi, dpsi, ddpsi = maps(coef, s)
    cf = (1 + w*ddpsi/dpsi).real
    z = psi*np.exp(-1j*theta)
    h, hp = z.real, z.imag
    rho = np.abs(dpsi)/cf
    return h, hp, rho, s
if __name__ == '__main__':
    th = np.linspace(0, 2*np.pi/m, 4001)
    h0,hp0,r0,_ = at_normal_angle(th)
    h1,hp1,r1,_ = at_normal_angle(th+np.pi)
    print('max |sqrt(rho)-sqrt(rho_pi)| (scale s->0):', np.max(np.abs(np.sqrt(r0)-np.sqrt(r1))))
    print('rho range', r0.min(), r0.max(), ' h range', h0.min(), h0.max())
    print('max|h\'|', np.abs(hp0).max())
    print('h(theta)-h(theta+pi) max', np.max(np.abs(h0-h1)))
    for s in [0,1e-3,0.1,1,10,30,60,84.13]:
        B = 0
        for t in (-1,1):
            B = max(B, np.max(np.abs(np.sqrt(r0)*np.exp(t*s*hp0) - np.sqrt(r1)*np.exp(-t*s*hp1))))
        T = np.sqrt(2*np.pi)*np.sqrt(alpha_u+s**2)*B
        print('s=%8.3f  B_u(s)=%.6e   T(s)=sqrt(2pi) sqrt(alpha+s^2) B = %.4f' % (s,B,T))
    # width
    wd = h0+h1
    print('width min/max', wd.min(), wd.max(), ' min/max', wd.min()/wd.max())


==> anc/diagnostics/berenstein/geom.py <==
# Geometry of the frozen centre (72 modes), unit-conformal-radius normalisation
import json, numpy as np, mpmath as mp
mp.mp.dps = 60
from pathlib import Path
D = json.loads((Path(__file__).resolve().parents[2] / 'berenstein' / 'centre_frozen.json').read_text())
m = D['m']
cmp_ = [mp.mpf(x) for x in D['p']]
rho_c = float(cmp_[0])
cu = np.array([float(x/cmp_[0]) for x in cmp_])      # unit conformal radius coefficients
cj = np.array([float(x) for x in cmp_])               # physical (eigenvalue 1) coefficients
def maps(coef, s):
    w = np.exp(1j*s)
    psi = np.zeros_like(w); dpsi = np.zeros_like(w); ddpsi = np.zeros_like(w)
    winv = np.exp(-1j*s)
    for j,c in enumerate(coef):
        e = m*j+1
        u = np.exp(1j*(m*j)*s)          # w^(m j)
        psi += c*w*u
        dpsi += c*e*u
        ddpsi += c*e*(e-1)*u*winv       # w^(m j - 1)
    return w, psi, dpsi, ddpsi
if __name__ == '__main__':
    print('rho_c', rho_c, 'alpha_u = rho_c^2 =', rho_c**2)
    print('c_j physical, j=0..12:', cj[:13])
    print('c_j/c_0:', cu[:8])
    N = 1<<16
    s = 2*np.pi*np.arange(N)/N
    w, psi, dpsi, ddpsi = maps(cu, s)
    cf = 1 + w*ddpsi/dpsi
    kap = cf.real/np.abs(dpsi)           # curvature (unit conformal radius)
    print('convexity factor min/max', cf.real.min(), cf.real.max())
    print('curvature min/max (unit scale)', kap.min(), kap.max(), ' radius of curvature', 1/kap.max(), 1/kap.min())
    print('|psi| min/max', np.abs(psi).min(), np.abs(psi).max())
    phi = s + np.angle(dpsi)             # outward normal angle
    h = (psi*np.exp(-1j*phi)).real; hp = (psi*np.exp(-1j*phi)).imag
    print('support function min/max', h.min(), h.max(), ' max|h\'|', np.abs(hp).max())
    # width in direction theta: h(theta)+h(theta+pi); need pairing -> do by interpolation
    phiu = np.unwrap(phi)
    print('phi range', phiu[0], phiu[-1]-phiu[0])


==> anc/diagnostics/berenstein/index_count.py <==
import numpy as np
from scipy.special import jn_zeros, jv
from geom import cu, maps, rho_c, m
N=1<<16
s=2*np.pi*np.arange(N)/N
w,psi,d,dd=maps(cu,s)
Rin = rho_c*np.abs(psi).min(); Rout = rho_c*np.abs(psi).max()
print('R_in = %.9f, R_out = %.9f (physical units; centre of the D_77 symmetry at origin)'%(Rin,Rout))
def count(R):
    tot=0; per=[]
    for n in range(0, int(R)+2):
        nt = int(R/3)+5
        z = jn_zeros(n, nt) if n>0 else jn_zeros(0, nt)
        assert z[-1] > R, (n, z[-1])
        c = int(np.sum(z<=R))
        per.append(c)
        tot += c if n==0 else 2*c
    return tot, per
for R in [Rin, rho_c, Rout]:
    tot, per = count(R)
    print('R=%.9f  #Dirichlet eigenvalues of the disc of radius R that are <= 1: %d' % (R, tot))
# also Neumann-type (for reference), counted via zeros of J_n'
from scipy.special import jnp_zeros
def countN(R):
    tot=0
    for n in range(0,int(R)+2):
        nt=int(R/3)+5
        z = jnp_zeros(n, nt)
        assert z[-1]>R
        c=int(np.sum(z<=R))
        tot += (c if n==0 else 2*c)
    return tot+1   # mu_1=0
for R in [Rin, rho_c, Rout]:
    print('Neumann: R=%.9f count(<=1, incl. mu_1=0) = %d'%(R,countN(R)))
# Weyl check
print('Weyl: A/(4pi) - P/(4pi)sqrt(1) =', np.pi*rho_c**2/(4*np.pi) - 2*np.pi*rho_c/(4*np.pi))


==> anc/diagnostics/berenstein/remainder.py <==
# G_u(mu) = mu^{3/2} max_theta |R_D(mu,0,theta)| for the unit-conformal-radius domain (t=0)
import numpy as np, json, sys, time
from geom import cu, maps, m
from defect import at_normal_angle
def pow2_ge(x):
    n=1
    while n<x: n*=2
    return n
def ID(mu, thetas, N):
    s = 2*np.pi*np.arange(N)/N
    w, psi, dpsi, ddpsi = maps(cu, s)
    jac = np.abs(dpsi)
    out = np.zeros(len(thetas), complex)
    for k,th in enumerate(thetas):
        ph = mu*(psi.real*np.cos(th)+psi.imag*np.sin(th))
        out[k] = np.sum(np.exp(1j*ph)*jac)*(2*np.pi/N)
    return out
def lead(mu, thetas):
    h0,hp0,r0,_ = at_normal_angle(thetas)
    h1,hp1,r1,_ = at_normal_angle(thetas+np.pi)
    return np.sqrt(2*np.pi/mu)*(np.sqrt(r0)*np.exp(1j*mu*h0-1j*np.pi/4) + np.sqrt(r1)*np.exp(-1j*mu*h1+1j*np.pi/4))
if __name__ == '__main__':
    nth = int(sys.argv[1]) if len(sys.argv)>1 else 200
    mus = [float(x) for x in sys.argv[2].split(',')] if len(sys.argv)>2 else [3,10,30,100,238,500,1000,3000,1e4,3e4,1e5]
    thetas = np.linspace(0, np.pi/m, nth)
    res = {}
    for mu in mus:
        t0=time.time()
        N = pow2_ge(max(4096, 3*mu+2000))
        I = ID(mu, thetas, N)
        L = lead(mu, thetas)
        R = I - L
        G = mu**1.5*np.abs(R)
        k = int(np.argmax(G))
        # convergence check with 2N for the argmax theta only
        I2 = ID(mu, thetas[k:k+1], 2*N)
        err = abs(I2[0]-I[k])
        res[mu] = dict(N=N, G=float(G.max()), theta=float(thetas[k]), absR=float(abs(R[k])), absLead=float(abs(L[k])), absI=float(abs(I[k])), Nerr=float(err), Gmin=float(G.min()))
        print(mu, res[mu], 'time %.1f'%(time.time()-t0), flush=True)
    json.dump(res, open('remainder_%d.json'%nth,'w'), indent=1)


==> anc/diagnostics/berenstein/remainder_160.log <==
3.0 {'N': 4096, 'G': 2.2339507795755287, 'theta': 0.040799904592075234, 'absR': 0.42992402798143525, 'absLead': 2.032424755044835, 'absI': 1.6339565174679103, 'Nerr': 0.0, 'Gmin': 0.06523971658084593} time 5.4
6.0 {'N': 4096, 'G': 3.5995617064763272, 'theta': 0.040799904592075234, 'absR': 0.2449191521813577, 'absLead': 1.156337586331939, 'absI': 0.9465332910520382, 'Nerr': 1.7156136404756447e-16, 'Gmin': 0.21512170634140507} time 5.3
10.0 {'N': 4096, 'G': 8.308174149723747, 'theta': 0.040799904592075234, 'absR': 0.2627275351045983, 'absLead': 1.8068875834639997, 'absI': 1.5452616975990416, 'Nerr': 3.4312272809512894e-16, 'Gmin': 0.19371830247242186} time 5.4
20.0 {'N': 4096, 'G': 15.52929330882145, 'theta': 0.0, 'absR': 0.17362277740528698, 'absLead': 1.2207272606589803, 'absI': 1.0494478566473684, 'Nerr': 1.743934249004316e-16, 'Gmin': 0.5960193748526992} time 5.4
30.0 {'N': 4096, 'G': 17.025741106641927, 'theta': 0.0, 'absR': 0.10361536069278615, 'absLead': 0.6317232660762304, 'absI': 0.5426661610673569, 'Nerr': 2.067341730159307e-16, 'Gmin': 1.9724719205022616} time 5.5
60.0 {'N': 4096, 'G': 45.728445800473494, 'theta': 0.040799904592075234, 'absR': 0.09839194946287907, 'absLead': 0.6706498656288591, 'absI': 0.5747350603186989, 'Nerr': 1.1155605219998245e-16, 'Gmin': 2.3438605605130958} time 5.3
100.0 {'N': 4096, 'G': 43.07799929213904, 'theta': 0.040799904592075234, 'absR': 0.04307799929213904, 'absLead': 0.15120869226227543, 'absI': 0.12557590272943425, 'Nerr': 2.1976570936376574e-16, 'Gmin': 5.741331426493456} time 5.7
150.0 {'N': 4096, 'G': 56.751761029481095, 'theta': 0.0, 'absR': 0.03089174589479912, 'absLead': 0.032348846654760816, 'absI': 0.00485111938155084, 'Nerr': 1.2534050126553996e-15, 'Gmin': 2.51867618424385} time 5.4
238.0 {'N': 4096, 'G': 92.65157494377696, 'theta': 0.040799904592075234, 'absR': 0.02523407389560027, 'absLead': 0.026544672595037597, 'absI': 0.007758112803606842, 'Nerr': 1.4654919238007621e-15, 'Gmin': 0.39544234340579254} time 5.6
350.0 {'N': 4096, 'G': 264.87319473481034, 'theta': 0.0, 'absR': 0.040451622270935336, 'absLead': 0.2750987303697105, 'absI': 0.23512409028954048, 'Nerr': 5.039680531915468e-15, 'Gmin': 1.4909323109553823} time 5.4
500.0 {'N': 4096, 'G': 409.2826612306583, 'theta': 0.040799904592075234, 'absR': 0.03660735410095079, 'absLead': 0.24933913974225555, 'absI': 0.21309413292203241, 'Nerr': 3.1132262902010177e-15, 'Gmin': 12.442591555346942} time 5.4
1000.0 {'N': 8192, 'G': 858.3000974083338, 'theta': 0.040799904592075234, 'absR': 0.027141832237547178, 'absLead': 0.18185146419882167, 'absI': 0.15493536508858854, 'Nerr': 5.0273745570936505e-15, 'Gmin': 106.49068487941673} time 10.2
2000.0 {'N': 8192, 'G': 802.6731046493305, 'theta': 0.0, 'absR': 0.008974158128533527, 'absLead': 0.05508258516575259, 'absI': 0.046385667604832405, 'Nerr': 3.023464782240045e-14, 'Gmin': 164.73886808658895} time 9.9
5000.0 {'N': 32768, 'G': 3953.163030869349, 'theta': 0.040799904592075234, 'absR': 0.01118123354505473, 'absLead': 0.052346596922915864, 'absI': 0.0411743054057733, 'Nerr': 8.708776975001086e-15, 'Gmin': 439.07935801274033} time 38.1
10000.0 {'N': 32768, 'G': 1837.871747255144, 'theta': 0.040799904592075234, 'absR': 0.0018378717472551443, 'absLead': 0.04886355404918242, 'absI': 0.04818305554975998, 'Nerr': 7.601097657417988e-14, 'Gmin': 594.5686118724846} time 37.8
20000.0 {'N': 65536, 'G': 2549.4137502062345, 'theta': 0.040799904592075234, 'absR': 0.0009013538754105277, 'absLead': 0.038411177841062266, 'absI': 0.0381329963160886, 'Nerr': 7.032266394067236e-14, 'Gmin': 150.26241152443356} time 76.9
50000.0 {'N': 262144, 'G': 4729.780684022052, 'theta': 0.040799904592075234, 'absR': 0.00042304444512555043, 'absLead': 0.02541796573024989, 'absI': 0.025076822651789527, 'Nerr': 5.097787425890535e-14, 'Gmin': 149.43952221780881} time 290.6


==> anc/diagnostics/berenstein/remainder_32_highmu.json <==
{
 "100000.0": {
  "N": 524288,
  "G": 8466.832026502896,
  "theta": 0.0,
  "absR": 0.0002677447376980828,
  "absLead": 0.005886531985307243,
  "absI": 0.005627207405342547,
  "Nerr": 2.991806251735952e-14,
  "Gmin": 316.687281012429
 },
 "200000.0": {
  "N": 1048576,
  "G": 4083.3720917293417,
  "theta": 0.0,
  "absR": 4.565348787266157e-05,
  "absLead": 0.012916674486021306,
  "absI": 0.012895159016186044,
  "Nerr": 3.313251549784544e-14,
  "Gmin": 424.1035903377338
 },
 "400000.0": {
  "N": 2097152,
  "G": 8084.810701551576,
  "theta": 0.040799904592075234,
  "absR": 3.195802033525849e-05,
  "absLead": 0.004340682872827343,
  "absI": 0.004310350781459349,
  "Nerr": 7.471267009627362e-14,
  "Gmin": 156.22258605187176
 }
}

==> anc/diagnostics/berenstein/remainder_scan.json <==
[[199.99999999999991, 84.57091796690423], [207.3410666803384, 132.9301209012614], [214.95158966070275, 156.99396869790448], [222.84145942442282, 123.08254156743767], [231.02092948831597, 141.23492220327188], [239.50062972795348, 195.7170496999661], [248.2915801920333, 172.8630921419178], [257.4052054238149, 143.35296531896296], [266.85334930822717, 151.6011768477949], [276.64829046394414, 201.7288015622596], [286.80275820043147, 240.2780675632822], [297.32994906070326, 141.06185926580883], [308.24354397128457, 235.687923622583], [319.55772602166985, 124.17849797296681], [331.28719889638217, 235.73589540179293], [343.4472059835867, 283.4458077054779], [356.0535501850939, 284.44334196863866], [369.12261445349407, 233.69719523730188], [382.6713830831139, 148.16484180095958], [396.71746378246667, 335.29287811155496], [411.27911055687593, 206.5690034500647], [426.3752474310176, 164.608266736723], [442.0254930422022, 177.53915694630905], [458.25018613636365, 206.58108142478298], [475.0704119998869, 391.55213026873594], [492.50802986162216, 197.42571618482228], [510.5857013007037, 335.87757280701857], [529.3269196970829, 375.16581742144916], [548.7560407630551, 262.994907814108], [568.8983141954564, 406.3568899214892], [589.7799164896608, 258.1863994103616], [611.4279849580366, 308.02070692253005], [633.8706529970464, 281.84344940522584], [657.1370866488513, 553.115886868852], [681.2575225049148, 342.27652767403447], [706.263307000868, 325.2279772587697], [732.1869371537175, 540.7147058998926], [759.0621027943087, 412.29083958724516], [786.9237303499635, 535.8449272395703], [815.8080282341623, 367.8493538723728], [845.7525339022745, 673.1810426885319], [876.7961626344844, 661.7644642078636], [908.9792581093077, 710.4973482110046], [942.3436448334328, 602.9762003473957], [976.93268249601, 644.4256169452548], [1012.7913223180358, 818.912084250767], [1049.966165470061, 942.8668769551886], [1088.5055236341361, 783.5434970979711], [1128.459481788711, 1001.88358568195], [1169.8799632980665, 989.0012677000711], [1212.8207973908818, 850.3578376066982], [1257.3377891156215, 1059.2108953855704], [1303.4887918636573, 582.034993421963], [1351.333782554382, 1008.4195950496392], [1400.9349395800107, 643.1003032995525], [1452.356723611375, 1129.9411838170315], [1505.6659613697213, 1164.0567505113074], [1560.9319324733754, 563.4515164105002], [1618.2264594721598, 1132.8646053541408], [1677.6240011865257, 1005.8150628927765], [1739.2017494727584, 697.5399777951982], [1803.0397295399641, 891.7394822778602], [1869.2209039492243, 1158.9217129244985], [1937.8312804300951, 625.6086629039938], [2008.9600236545105, 1385.722014683176], [2082.699571113421, 1134.4029414872737], [2159.1457532467025, 1995.0225561280693], [2238.397917982469, 1587.7074695199012], [2320.559059847672, 940.746887808661], [2405.7359538176984, 541.95480321005], [2494.0392940790157, 823.8180514051508], [2585.5838378851095, 1644.7565357188716], [2680.4885546927076, 2568.868502422636], [2778.876780772126, 2178.221314816278], [2880.876379492589, 1593.2374190145015], [2986.619907490925, 1649.5851897270932], [3096.2447869395082, 2459.614063643491], [3209.8934841373775, 1369.00776694521], [3327.7136946565633, 2983.451713719888], [3449.858535284313, 2331.5213382561533], [3576.4867430105946, 3399.3788261174395], [3707.7628813195283, 2946.173669965956], [3843.8575540527845, 3331.693356374614], [3984.9476271229096, 3648.6917890819786], [4131.216458364743, 1231.5774861533691], [4282.854135823575, 3325.939449857901], [4440.057724789793, 3544.597007598606], [4603.031523900966, 2731.944323422997], [4771.987330644255, 1049.9456944526003], [4947.144716604201, 2930.6435734727465], [5128.731312813583, 4056.9519203103805], [5316.983105578101, 4132.686212741153], [5512.144743159515, 4090.4567707133697], [5714.469853715576, 1271.2140360661172], [5924.221374910123, 3289.1094388005527], [6141.671895621636, 1463.2767798778852], [6367.104010194226, 3670.8501418862597], [6600.810685691664, 1829.6873186672926], [6843.095642631437, 3004.8690302503264], [7094.273749693885, 2535.5222568292415], [7354.671432919281, 1573.5012324124243], [7624.627099924479, 1601.19234796803], [7904.4915796907935, 1661.412105263394], [8194.628578494221, 4723.978416132434], [8495.41515257088, 2490.005548540938], [8807.242198131791, 4833.770010831471], [9130.514959363665, 4149.7741778783375], [9465.653555076256, 1878.081372120569], [9813.093524680255, 5349.487197328711], [10173.286394205623, 3379.9204108058098], [10546.70026309585, 1958.28861327251], [10933.82041254049, 4320.8238685655615], [11335.14993613703, 1898.8659294317667], [11751.210393701122, 5676.191649900604], [12182.542489075344, 4605.6440319103685], [12629.70677281715, 2262.0376961629745], [13093.284370679003, 5666.226691359013], [13573.877738827956, 5884.0336318230065], [14072.111446785459, 3699.3843862703375], [14588.632989105477, 6048.167150544894], [15124.113626845508, 2257.6379213006644], [15679.249259923967, 5044.047571706355], [16254.76133149773, 2800.0775128655337], [16851.397765535305, 3970.384903828967], [17469.933938803795, 5480.382708489617], [18111.173688533116, 4226.8810887787085], [18775.950357066697, 6508.345241708708], [19465.127874856473, 4781.0615462994], [20179.601883209674, 4450.134120567443], [20920.30089824629, 2655.2584247544264], [21688.187517580125, 6589.570027725739], [22484.259671291344, 5029.267325227174], [23309.55191881634, 7095.578899661431], [24165.13679344058, 4740.571751022772], [25052.126196141293, 3836.465564210688], [25971.672840591906, 4455.8815559697605], [26924.97175120554, 5762.807433389193], [27913.26181616471, 4327.772537587506], [28937.827397455792, 2951.6246503737325], [30000.00000000001, 3141.489043311802]]

==> anc/diagnostics/berenstein/remainder_scan.py <==
import numpy as np, json, time
from remainder import ID, lead, pow2_ge
from geom import m
thetas = np.linspace(0, np.pi/m, 48)
mus = np.exp(np.linspace(np.log(200), np.log(30000), 140))
out=[]
for mu in mus:
    N = pow2_ge(max(4096, 3*mu+2000))
    I = ID(mu, thetas, N); L = lead(mu, thetas)
    G = mu**1.5*np.abs(I-L)
    out.append((float(mu), float(G.max())))
json.dump(out, open('remainder_scan.json','w'))
a = np.array(out)
print('max G over scan:', a[:,1].max(), 'at mu=', a[np.argmax(a[:,1]),0])
for lo,hi in [(200,500),(500,1000),(1000,3000),(3000,10000),(10000,30000)]:
    sel=(a[:,0]>=lo)&(a[:,0]<hi)
    print('mu in [%d,%d): max G = %.1f, median G = %.1f, min G=%.1f'%(lo,hi,a[sel,1].max(),np.median(a[sel,1]),a[sel,1].min()))


==> anc/diagnostics/berenstein/supportfn.py <==
import numpy as np
from defect import at_normal_angle
from geom import m, rho_c
N = 1<<13
th = 2*np.pi*np.arange(N)/N
h,hp,rho,_ = at_normal_angle(th)
H = np.fft.fft(h)/N
k = np.fft.fftfreq(N, 1.0/N)
print('unit conformal radius normalisation: h in [%.8f, %.8f], mean %.8f'%(h.min(),h.max(),h.mean()))
print('harmonics of h (angular frequency, |amp|):')
for kk in range(0, 77*8+1, 77):
    print('   k=%4d  |h_k| = %.4e'%(kk, 2*abs(H[kk]) if kk>0 else abs(H[0])))
D = {}
for j in range(0,7):
    dj = np.fft.ifft(H*(1j*k)**j).real*N
    D[j]=dj
    print('sup|h^(%d)| = %.6e'%(j, np.abs(dj).max()))
M = max(np.abs(D[j]).max() for j in range(0,6))
print('nested C^5 norm M = max_j<=5 sup|h^(j)| =', M)
print('check: h+h\'\' == rho: max dev', np.max(np.abs(D[0]+D[2]-rho)))
print('radius of curvature rho range [%.8f, %.8f]; curvature [%.8f, %.8f]'%(rho.min(),rho.max(),1/rho.max(),1/rho.min()))
# physical (eigenvalue 1) scale
sc = rho_c
print('physical scale (eigenvalue 1): factor %.6f'%sc)
print('  curvature range [%.6e, %.6e]; radius of curvature [%.4f, %.4f]; |h-mean| max %.6f; max|h\'| = %.6f'%(1/rho.max()/sc,1/rho.min()/sc, rho.min()*sc, rho.max()*sc, (h-h.mean()).__abs__().max()*sc, np.abs(hp).max()*sc))
# width function w(theta)=h(theta)+h(theta+pi)
hpi = np.roll(h, N//2)     # theta+pi
w = h+hpi
print('width: min %.8f max %.8f  ratio %.8f  (physical: min %.5f max %.5f)'%(w.min(), w.max(), w.min()/w.max(), w.min()*sc, w.max()*sc))
print('Hausdorff dist to centred discs (max h - min h)/2 = %.4e  (relative, unit) ; physical %.5f'%((h.max()-h.min())/2, (h.max()-h.min())/2*sc))
# odd harmonics fraction: h(theta)-h(theta+pi)
print('max |h(theta)-h(theta+pi)| = %.4e ; max |rho(theta)-rho(theta+pi)| = %.4e'%(np.abs(h-hpi).max(), np.abs(rho-np.roll(rho,N//2)).max()))
# DSWZ class constants (unit scale): R, M, kappa0, kappa1
print('DSWZ class (unit scale): R=%.8f  M=%.6e  kappa0=%.6f kappa1=%.6f'%(1.0000137318, M, 1/rho.max(), 1/rho.min()))


==> anc/diagnostics/berenstein/table.py <==
import numpy as np, ast, json, re, os
from defect import at_normal_angle
from geom import m, rho_c
alpha_u = rho_c**2
th = np.linspace(0, 2*np.pi/m, 4001)
h0,hp0,r0,_ = at_normal_angle(th); h1,hp1,r1,_ = at_normal_angle(th+np.pi)
def Bu(s):
    return max(np.max(np.abs(np.sqrt(r0)*np.exp(t*s*hp0)-np.sqrt(r1)*np.exp(-t*s*hp1))) for t in (-1,1))
def T(s): return np.sqrt(2*np.pi)*np.sqrt(alpha_u+s*s)*Bu(s)
G = {}
for line in open('remainder_160.log'):
    mm = re.match(r'^([0-9.e+]+) (\{.*\}) time', line)
    if mm:
        d = ast.literal_eval(mm.group(2)); G[float(mm.group(1))] = d['G']
src = 'remainder_160.log'
if os.path.exists('remainder_scan.json'):
    for mu,g in json.load(open('remainder_scan.json')): G[mu]=max(G.get(mu,0),g)
    src += ' + remainder_scan.json'
if os.path.exists('remainder_32_highmu.json'):
    for mu,d in json.load(open('remainder_32_highmu.json')).items(): G[float(mu)]=max(G.get(float(mu),0),d['G'])
    src += ' + remainder_32_highmu.json'
mus = np.array(sorted(G)); gs = np.array([G[x] for x in mus])
print('G_u(mu) sources:', src, ' (%d mu values, mu from %g to %g)'%(len(mus),mus[0],mus[-1]))
print('overall max G found = %.1f at mu = %g'%(gs.max(), mus[np.argmax(gs)]))
smax = rho_c/np.sqrt(8)
print('s_max (alpha_s >= 8) = rho_c/sqrt(8) = %.4f'%smax)
print('   s        alpha_s=alpha_u/s^2   B_u(s)     T(s)     S(s)=max_{mu>=3s} G    S/T')
for s in [1e-4,1e-2,0.1,1,3,10,20,30,45,60,75,smax]:
    sel = mus>=3*s
    S = gs[sel].max()
    print('%9.4f  %14.6g  %.6f  %8.3f  %10.1f   %6.1f'%(s, alpha_u/s**2, Bu(s), T(s), S, S/T(s)))
# worst case over a fine grid of s
ss = np.linspace(1e-4, smax, 400)
ratio = [gs[mus>=3*s].max()/T(s) for s in ss]
print('min over s in (0,s_max] of S(s)/T(s) = %.2f at s=%.3f' % (min(ratio), ss[int(np.argmin(ratio))]))
# what the claim itself forces at the claimed scale s=1 (unit conformal radius, lambda=sqrt(alpha_u+1))
print('T(1) = sqrt(2pi) lambda B = %.4f  (claim itself forces C_* >= this: direct reading)'%T(1.0))


==> anc/diagnostics/berenstein/table_output.txt <==
G_u(mu) sources: remainder_160.log + remainder_scan.json + remainder_32_highmu.json  (160 mu values, mu from 3 to 400000)
overall max G found = 8466.8 at mu = 100000
s_max (alpha_s >= 8) = rho_c/sqrt(8) = 84.1373
   s        alpha_s=alpha_u/s^2   B_u(s)     T(s)     S(s)=max_{mu>=3s} G    S/T
   0.0001     5.66327e+12  0.155296    92.637      8466.8     91.4
   0.0100     5.66327e+08  0.155296    92.637      8466.8     91.4
   0.1000     5.66327e+06  0.155296    92.637      8466.8     91.4
   1.0000         56632.7  0.155332    92.659      8466.8     91.4
   3.0000         6292.52  0.155619    92.837      8466.8     91.2
  10.0000         566.327  0.158880    94.859      8466.8     89.3
  20.0000         141.582  0.169609   101.532      8466.8     83.4
  30.0000         62.9252  0.187316   112.622      8466.8     75.2
  45.0000         27.9667  0.225493   136.894      8466.8     61.8
  60.0000         15.7313  0.273536   168.275      8466.8     50.3
  75.0000          10.068  0.327169   204.625      8466.8     41.4
  84.1373               8  0.361613   228.794      8466.8     37.0
min over s in (0,s_max] of S(s)/T(s) = 37.01 at s=84.137
T(1) = sqrt(2pi) lambda B = 92.6589  (claim itself forces C_* >= this: direct reading)


==> anc/gd/README.md <==
# Exact inverse in general dimension

This distribution contains the single-file verifier `verify_axisym_exact_v2.py`,
eleven losslessly compressed exact-decimal centres and the overall final
isolated-run receipts for dimensions 5, 9, 11, 12, 13, 15, 16, 17, 18, 20, 21.
The verifier SHA-256 is
`b33fd6c7e9d72a283c9f752ec55b8e1d4dec48b132872759ac4a32553d1e3940`.
It embeds the dimension parameters, stage sources and centres; it embeds no
computed spectral matrix, boundary enclosure or existence receipt.
`REQUIREMENTS.txt` records the versions of the final runs (Python 3.10.19).

`frozen_centers/nN.json.gz` returns the original JSON input byte for byte
under `gzip -dc`; its keys are `n`, `rho`, `c`, `a`, `scales`, `status`.
No decimal is shortened. The driver uses its own hash-bound embedded copies.

With these dependencies installed, choose an absent or empty output directory:

```bash
nice -n 19 env OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1 \
  MKL_NUM_THREADS=1 NUMEXPR_NUM_THREADS=1 \
  python -E -O verify_axisym_exact_v2.py --dimension 12 --workdir replay12
```

Accept only exit zero, the complete final line `PROVED dimensions=12`, and
status `PROVED` in both `replay12/VERIFICATION_RECEIPT.json` and
`replay12/n12/VERIFICATION_RECEIPT.json`. `NOT_PROVED` and `NOT_ALL_PROVED`
are failure statuses. `--dimension all` executes the eleven dimensions
sequentially; its final line lists precisely those dimensions.
The spectral module pins to the lowest allowed CPU; an optional `taskset`
restriction selects one allowed CPU. All recorded runs use one Arb/BLAS
thread and `nice 19`. Spectral precision and radial quadrature are 768 bits
and 384 nodes, except for dimension 16 (1536 bits and 640 nodes).
The dimension-16 run needs several GB of memory.

The retained `receipts/nN/VERIFICATION_RECEIPT.json` files are byte-for-byte
copies of the receipts of the final isolated runs (dimension 21 has one
completed isolated replay of the verifier). Each receipt binds the dimension,
verifier, embedded payload and per-dimension receipt hash. A fresh replay
regenerates the extracted sources, stage outputs, identity receipt, both
final receipts and hash readbacks. Check each fresh receipt against its
own artifact hashes. Run times and run-specific receipt hashes can change;
compare the mathematical enclosures with the outward-rounded paper tables.

| Dimension | Chain seconds | Complete process seconds |
|---|---:|---:|
| 5 | 528.104 | 535.312 |
| 9 | 637.539 | 645.653 |
| 11 | 370.256 | 378.099 |
| 12 | 286.531 | 294.107 |
| 13 | 581.188 | 588.951 |
| 15 | 209.550 | 217.013 |
| 16 | 1243.897 | 1252.022 |
| 17 | 170.385 | 177.179 |
| 18 | 150.032 | 157.956 |
| 20 | 320.510 | 328.003 |
| 21 | 426.939 | 434.442 |

The analytic proof is Part “The exact inverse in general dimension”. The
verifier recomputes its numerical hypotheses. The name `PROOF_PACKAGE.md`
in the `scope` field of a fresh per-dimension receipt refers to the written
argument now given in that Part; that file is not distributed.
The unchanged symbolic stage
runs 125 connection/lift examples over dimensions 5, 9, 11, 12, 13 and the
symbolic-dimension material identity. There are 52 semantic failure controls.
The second `mpmath.iv` computation recombines nine final scalar expressions
from Arb inputs; it does not independently rebuild special functions,
spectral matrices, boundary samples, shape-norm constants, norm-transfer
constants or fixed-field primitives.

Before creating replay outputs, run `sha256sum -c SHA256SUMS` here.


==> anc/gd/REQUIREMENTS.txt <==
numpy==1.26.4
scipy==1.15.2
python-flint==0.9.0
sympy==1.14.0
mpmath==1.3.0


==> anc/gd/SHA256SUMS <==
69804580102a5263df08a0a3011464a110f327467ebcff4c4ede258d9fb70623  README.md
38988dd1d3f01170f60dea523ed7e77e6f7c6814613b0467e57e66fe72254b7e  REQUIREMENTS.txt
1105111428dc1f25ea789ad785e42d29d46a481e542d2f9ea2494879338e9fea  frozen_centers/n11.json.gz
8304e7f746717b93eb7b55133747c7794d233b513e267a73a5e21e31522ec688  frozen_centers/n12.json.gz
8858cb54532e277baaa6e4abec733d1dd68a801bafbbbf66d19745cdfd0956d3  frozen_centers/n13.json.gz
37bde26d81cfa64e8e45b26d00dd0ddc5a1b5d0dcf942f664926d0622baa32ca  frozen_centers/n15.json.gz
d72451c60d486f4d63fed6af5937f306bf07f000862d41b495970f9e999b4b24  frozen_centers/n16.json.gz
c475c1a58d3c51466b8ce00ec8d28627f1a231afedbeb026f3ed812ce96115f7  frozen_centers/n17.json.gz
4b0209129f7c590f93e36d5342f444fd1731148298d25aec51ceaceb1ed6b611  frozen_centers/n18.json.gz
4446c421701cf6ca8089cab63c703660ce98ffa2b36d880d7424fa614e6920f8  frozen_centers/n20.json.gz
8d83ef917539e3dcb5bef1776170cb1e64046df6319637ce33e211a8f441353d  frozen_centers/n21.json.gz
81b5ab13f2dce79e66f7449589f96fea7933a4572655032b06a07fe634fb4207  frozen_centers/n5.json.gz
b89ba67ccad819295a163a5bd69dfb3f6c3010c5b4d994d11fca2bb0b06c3a69  frozen_centers/n9.json.gz
c19791b8770b5837ceeb732d078b5660ac12e5675d9d6e98ddf2c80ca14befd9  receipts/n11/VERIFICATION_RECEIPT.json
d95ce1e1787385c45215f8bd5feb1621a3816003b310cf0226cf90075e8edeb9  receipts/n12/VERIFICATION_RECEIPT.json
373c29de47db2d7fbc8048b1d6d2aac98e2c865014cabaa4d2c3713ffa7a7d82  receipts/n13/VERIFICATION_RECEIPT.json
56ae777e552f51281a460a51fcd7ec0bc4d7989466f399ea7e70bb0bddc1c489  receipts/n15/VERIFICATION_RECEIPT.json
014f9dc6165a3ad80fec58c79499a102ae7da43796423b07eb22a6a4edb63da8  receipts/n16/VERIFICATION_RECEIPT.json
dd48eaec92ce4e4d32854837f6ec8c972aed25429df53436051be380e76e3de1  receipts/n17/VERIFICATION_RECEIPT.json
bd347cf7cea5f882437ebaac78bf2f678f5905ce0b25c0c4ba81dfef7a6fddd3  receipts/n18/VERIFICATION_RECEIPT.json
506ac7f7bd6e8fac1010ef209566d9982e62718e41ae2f587949200e91361666  receipts/n20/VERIFICATION_RECEIPT.json
f1b5ff192d946660af5b8c4ec756c1fd00ffb9f71ab86068ff3f6fe4dd15ef1c  receipts/n21/VERIFICATION_RECEIPT.json
e63d92d9de19853efc4ec9b6c5806a4ae471efd3d1f6975da0bff3423de840af  receipts/n5/VERIFICATION_RECEIPT.json
df7c6d54fcb89036846f8c63175b3256ebb67ef489c5b8e2870e56df3b11d928  receipts/n9/VERIFICATION_RECEIPT.json
b33fd6c7e9d72a283c9f752ec55b8e1d4dec48b132872759ac4a32553d1e3940  verify_axisym_exact_v2.py


==> anc/gd/frozen_centers/n11.json <==
{
  "a": [
    "0.999999865782539385140994536939714818555334154109062782719031333761242612895985661203153630574717888839477333685762830502929398334221339169499076632608883763148357612447207117147573454485573769265779824919533607266446099592717705750723943656711424521141617642289871472023915833042167515359493401097775630020068178397257524436887485110837593729544308606180440616367545089569859603956460789243485829434135490269999843865317987048022562195772968262636924",
    "4.23255765485989945688236489835758327389807879611452951017988597049132087261097519052550889900395561641457024846507738015294427564885833182080277411287830828048469102958048279625833478464357419834928065066108106875465103588022126107409074152882837822686458382844205121674185253448750614217256929081216026831331815727345174784267647506281199490794986375202889483409137270782411071242570851637107056906928232238760085580834241360363333290440885762860144e-6",
    "-4.48414182766943226673065096760650371859365139195822558085703350471219563741952898645557865592676604627486879371555796564150835205863626743553277551067951422912413508653937496525718913137779384653683777954901875681944135182980476210953853703779019776113646568049691098544910256201834171360063004810778488598832412982031953065783883192461562971659114462952275423183921541757583730850165852344162400644590659406584108455426015466946893456771488719691600e-5",
    "0.000282199206782193135525993149492380856858342637134328207419625558723445975294569279921317978756762553597364719113071025000964844824660993037589014039083704609628998400812729682130526231777488512219641533827246560870893453157674638302174415605303938809185760558457872934731057384635615469926708287236721570894896603778249489210667791762213178267061079083090110233245197604743562295452610286113150863390325570624914167816503768481652602696169176809551806",
    "-0.00146290731426233994459177770894956389004691857946665332651934743326414476388372176746321030214265324705159042093452269591633816619395629424205434742220314840473916928401831621626013174911914459421297875248792618180456929858161556020378757840369212924098176009533961484825345098312728961225804588586331799634237212458309058019785541183440927016657759973934128134180851038722431319413334337273772181986541136072203880151672326666674789460351980144467655",
    "0.195872346794432778540286694671199529703333766483653694451121109477245027565391301211574039540474957054292559072198561137789265148127557972653067686319971693207973084021893485541592599754398969297822614294446036705471558564965274179838704916444082859573761120654225979902894613978136700910143820720110318819101763798908579816637556972139691404157891079824578909086376708856751118105017191806754735222217856548765813384877461115194995765503748467696056",
    "0.00606633489416305886981050712891692456786276960745573545422722460069056051955007059461081227140141424714001834376546688560352182442139363178094094279768405156893855528254312791970700312260749095173857137209459259730432854026502277592713692521300215971312579641560317866859343536303339056974720987747707101830113007761557183495658915592352106189221926089451929944317500894991994700868962421196143644312810402909976831439615077366985925500050848044728750",
    "-0.00499806961316869248664620914928652428221274184113739718793169788860039982078346067495867660376230524147758586067256047706585113469892024056495015536421312839043435009297567085437400737431375924295127253846497946029731705403614873088562613920891197967751897473473260836766630761052009460714588127996437815902168217157408617549351675645040944837104104370103807528812774342664208004642325439536483923524802935670857332824973693736960984164414030992326671",
    "0.00609909817386882904669270785783656908998232664180567863929523859231280102876602461351536088942453893033972921920584512073816071986738190695687321910220734927988425262277880313369924309988821729973374403052304331350464585939337060424970628135032367036822069476561492882105455214054743430956395706528539134561698893614959658709291882895133275526354759725283623428139506555697105019349808212328172949715581752031916822695021344792991634274707330029225539",
    "-0.0103988964530197647926760793045512618329448543337225721042343647248618524053489352932078754248842666925221965125369919725317905461996895082188562940182943068043443290927614854057849683213041150227168871271201799672316730258574714221262737071968125843833179013482354845565355534485539659741031499602652527791172345334789004640438493443318410395366712284899469462211540704315820679807744044308809567703241496678137216327170017636184501746712935061883217",
    "-0.00765192252114250780124336621880739140155417371208910268913384543069396987028698258795252612999701110176856027058025718059564690894604989964383841529891822030319654678028945843267240636991812642537601903774861857411585806692186412587920798090437399982985385620581081466723898250841173321174752190879805472430365152694020655709216027582839561069432821640514115896765366111811966575405601764626999869854568972324564350309713945752950910926653651516360386",
    "-3.02365061895304548216633707060599129645513827415808979739622548190655015869627102103797911793349061187377052836943770196826872252456152803686870071870128535774998260845016035122420375231497565504413739811186155050753265842894740854577046015137328293691935850146392126416364671400305493942660929924395692526448204216173079590612311632218388030283555164847967413808453243494201479248506424962883949771512969937964847944467921563528849369124828270432563e-5",
    "-4.69916985751670125625579549285323788570411791434971377538810279645545180219265933190888715319635858301962591141451426525685329384869206409297995508586762243667178202919371011618011984233812891650721993937068622165564825722621687383221066893723559541875340301762100472183780542941156507002454791328988497208316021375114889692516364492301660262553986477795064479252590201444744283276827633178527861889816234791600795421136700747240864512384481193560569e-5",
    "0.000119600217293735918950724639635304776263802830907432751036075023269970187048132433162526081103576433062312890480465254360748688991965805942238095104216041236164233570915354026625370763167707658347358796670685104448907742297801125469376292957725543874915007089063910062292721392783670788014572259492070006570663905628403355665811705868510510641775203625917387113568960005850392366697150119124142576570927156478196479709982779824076228228461967812472437",
    "-7.32173397317156960646479978957673914490342106567807147319124146564615634425686171470921519126960678640120614414152887089565129093633386121439417897383623597995559049398708103187523874054424432454393250176980500868990022791213305228876063040762207570578151996960441023264858662791691831322476057829568552342126583900362947909210876763406608303985574809055151674999989913573849231783774733965205096486786629958076246832337407388726438614100822531586582e-5",
    "0.000104998422563170251203118056245894155020982713554016173540068391862603495633947024926763872354937390263752706481145491347201203142194600898154754650411951521977251000102588750734674559569405851437374597034375042027588380065833162065576990282670222732140442923498169120816865060882319114434622366427666658374186574261766760504294646586694827356990120474586484736176886978946299873161748018506721843162124229638471915023652557547491111958443089414912718",
    "-1.51298655013976131920150199494386476304688541660053489941664248264277597338901845258145330199883848307339870622342713406540019442061335183714816811092896884594182893558610892412934933798785311633775594294810015649308113238719554240339167071040291750870435266012565072220222546816524865230037706670693680010699615152540031474622175634820803016986010586573850631643129454318549787349190839574349526655085488407933204781232071002100730505539978979920305e-5",
    "4.14187954576054548412735904207571144822285933020735756190006275073807625424106520608340025799399321543596398660586100873669836397926781379336394547352679601430461684512830065996123859134914366958091556576137525169195003692766862725668088798497962031244122541688416083184999506858104312775773504444105969091024306551645212114015718632745443341247553714945639759178454333081819377071272385422605476771928032046578714096356573291801212939375748309255106e-6",
    "-5.11675754736370533136631746286537674102016407355312331793967859287204826257848122764908014742215360573780216673025671716172852608186788761373340583911226513292703545351066923661608917077952216709796766557216252660395515726897454079914495066125972873504159363319498576530689854095029515656647395719665732708812282603628278411934388243186923232344804592693896437061980839879717656747031021683048011160008134890736695491335467415620963713217380841596317e-7",
    "1.21326610815743891690840656307806592776676267026385420747759426774665278998039078249685757064176608383665825644343681892461987369778408512261174811167802507972203264582611461285929508864139325337924476756243681413779038120937481912961002548126414557190079512607426986620482203103284754370795070677301309316514053333447723923374817659468349492948396482750707768845044064220377836021380830605891073209023019204444532442252613068825125101222323328115316e-6",
    "4.34654498974608930394557808460487944656324019211438617606314667434817674537819189505455191467170688552039758128418765464891682514354561372234126885619845434933259423907068647026746217717961063140080326240963396146687859685270030718500437815807105126787342772971818919442595442023652075594262203574602339045049729703812452870026054004156496877333252412069363322190270427394513591281508708919049703289083083202929189641249766768598312567623207235887653e-7",
    "-1.81304598127440506977104130667153052858041710755223922132764553174734113900435607377222482259872880964720072855483570571902231534415870909681164704825415593171769925105171363042521656977076518364134608058221784606408847621992668291097029645906676109675452926554912107924417523573530340404329812256875265753864210363150531069070150374236729408753375215501253289936638663393399290632461364120564494801955905706359456433059045820830212946829880906135737e-7",
    "-3.59736894016246021853162673215305817869595781512972137237723099073861031408240362859992415896602295428105879725834710063811353507383886158604838065158936863781782726394392473797598417014969541207493708697218927233477599849637814185300847149008368864187129767320479839028435743402700713333163167449936725650325247430577663779505824160587029875611777719702333689989993372274769557028599260499574562445730214443875295823759221653523462625073753916492138e-8",
    "-6.76390774641623569906210154044491392910281556564267021500532722172938550297500441493103913754507722365172352833352576668464933111778596315680924193412079947851864295322331767125481465105710120732262843680271206742151993764022584806152822204384229339157039772730731264632535190815035271324298891058558195993144830946574017631721150272357160026506185465136454134119134409355483139524548724657644699409161805503112097145056722888912053637747296703259074e-8",
    "-7.63839776221621454058252422298211956340669155906126947069794958537585702090432711715548745861102623033376714817635482803847533745441715146103996694934259816828423342461067055846657730346026197396828447657574316415391810587268891075753021541457913176377734279663631960227613601608594978500699016359721432506476274362159464515002021600305511053757369746310142084887503176747401083258400638575211094414384026082536582398046499239710807921083599501976349e-9",
    "-6.35996881376800981179430046180532858424535903513377041853419793169497950574689624626399739442369826518121866780935811700260752469953802403265884471454763082208517575493925164189597485504276126351701803702844999525057562016392454022971307087574041509233819993701674388246196760696488607217459742189713819615785786478863679868383702632801277095257160029509157003016694755107211996957996478337502556979613451983640016629277135945809888521576769193945464e-9",
    "-1.33457862392170184693464169620728760999772783067333442712025394860521076605246326025608203860827572758132926136231133531493884054526366887888274288274255083098992119279823309214538777066076992419846323391957728972004277348008446212811849361322424190789869004770572751786985496495191565607626883857566438431932378005141110430690433933589622553798489906621056936782715824338029824984285764377239983601313704917655489472949788597129440956607142404616774e-9",
    "-7.56263345976977007651068070641179055245085701012998872314158908012007670481084978630717932669306016157365415634734999207276650191385717337927086852654732047159583043321677767515146877250926079292532380152027609133248097426734983931991603009889679039054842713315085128430709718470091006525876916603231816094554881405498537689110127546721415403499690586620107451779615967662888373328167578972749682304566482307086651680856474206803328310751593873097318e-10",
    "-3.03820358813243536867958429500801786039545209784172799996398729736814533213362954984834604480358544135855942723883571820601952356639718513866213893956052027726803116844804859747543841731855948925246568224835401380457955102100088634782356143676372906544603549822743538503585398086111800723614338680646743442425500153603306725993138802239513978790328165149900996753758934495965119347559949740900220236008533479501864413156487044084888058085148733516422e-10",
    "8.47351681529225698311363816302459151808939041502753610020615475778377035590535494101953070776767301422880266257227898375939839165949564853953041309187922421538539957460581415608573318028422370235616549578123048469839948954305672384198923814219368715825944934372439318508065053872995371268531552214935726979596244935811991334015174276840632341984014358458052200990327121375937850501133944177749218637140398363696014777804960048042300986086007721521376e-12",
    "1.50984465567849714042011474000446778413400978508066532113873046500833299988515726503346072066263665443501876266760557223192841193838175057791102913830940434241975269547012256090129627149831907361767325411199413585477234339097681724332299867204322207507945783167930463989710167930943737543028745731034698661232854437723927180867096012355368277418404689867933179730336583058253342122055033389372628397331703985531597014120014286679212906334799700078681e-11",
    "7.37125879493993668295901620218518240064890281888288543019177946654443785464971126660473953429443011068873747865166245054860123781798334428460711704419776677816197045718413010027728755905583884276477552986339832156735089215388096690371516638969092416975344809714159074134853923955363331205943271105008400616631234238544536157163469163723135122795818729892692345316529288419015075654028080118809644054458100612508635221685400375523519689006583981654999e-12",
    "6.73872933289553270811929912759700160689639191223072199976849348769634626955326844946173734239944279331619721054133570224396676731017033723228824898048344042246883078650671509571410765287367078819351923550135318917719252967575145208180018689322127880435365078602074847341869782244852427052314666571931452804632714339461294377929540402717073464013348609351692377423061744212101850647211599334117262769364805685654569501152601406354512506283861073903165e-12",
    "1.81452565099125539421277188377369990558530972306520472452978138977981600992024672204707279193433248036208253075897252008391257303293668564127931127122509903961633160039177577022259580484265419672384571971810356656862772168036430099545747001539148239437605519225278384185363357789838866787879732828602117258144946697818568910295653634138085677680275460375709552764276070887568671107111883623977371831583484908710238113913999517701909666987885168003377e-12",
    "-9.72381435482701883723934211021817610981002684787723292680166442998379029179401659805934710503811511545249671952765288376719960621295069762742364244684661885409316243588501905236789747779501542371011307633445703328711447566007537270036955011507843420351129606841123630038512003020085413445326260284114592675662379317059399340803909115824811448736841941146289663914206656363703505419893012324419730249004640004618693682366156273620553129890517712886490e-13",
    "-3.90607310595564886136317414972449613718368474933641875192150789338877280832290710375058062843939031582444369232075390633003878164482731038369036226338852471787953427516822381112762205978741006736693139230658618955375387886681943971257545045960830999545040598880399044508398674952705820138645027343954672387935986575113511269157923760334602903567445594794962722703738207539368644209464281286294767067865230417741116184064226263450608182645333941031833e-13",
    "-1.05324054220367779444874165762141903116423478875720173529098951328829679156731277869039476247433690296638325457048268651025114636064928360503866610253441009100207076645247761729520499828422761681163578172777626682939877637873063833762593327440689557369857713842377772202592856266703911791865407496151715533717823878984682634763668534249321481393947467439251563302070223911399804719633077694118822493353296925655211236431357088489689821828866945304949e-13",
    "2.00553812805430949979098594302300882251304499390671772260751808417302951998539278701625762713167983287042778087091265815844071458848287245689878024180859353432616947056663861696459134108968630703516037172679539061778977119822933143679993819528688657315580207625999523346421645840023302801108591842572445949802825703411790355186744987814193530870610452469612916385800763063115600316543362529113860854996905668956759594094563256815370432454012729975861e-14",
    "3.01969832232392129250634491215881284498162832411615840816459929205717448928939826401137717424781125749831983692995256466669465158664259611977665208388112280404242676030065514586158136020905915282377710171132046220733666469061954494492588782809455264064252414310699547381611296507622534755414675375676385681480796318385884052686998385646227475426922263308093872993322941064295763424041896263815444125950665332924667369833858834115726276081247086164521e-14",
    "1.08450285131262865080323609026891240764296471729156038253598287528131013194914387905927032619171253297353896275858742339534232185378332426541300646429676056821097782223266251608794666669519260987617319989460482519909195492884726862534108594235446413779843964356289425249014962941416802802652762337843409032399154811568886689800478389476248746789672433345253470234496497583919000992560730972754512457957707578165864617649831894358942556748706887822380e-14",
    "9.69830421786689612114279947974826781375743862581404857888266942811569759657083706084613587770614098015933267374594334854132086702100490287249984598662930472726549857122749774701189433533034369146805562878374364986266648271028899861163540646060984456635492944206703272520807519396540648057229781778016600160411549767444116076485897863386866446859722691255822054626841593093136648268130728996536761432431322596266037207296673216084570625267643122561716e-16",
    "-7.77565050492813615541455471204640834250629670886702127988775653195748485655247510058881393064541562307362749631661854827032786719943368670863969654419400996761642996427475049023707435112840042035181368119139445507788996413957999970730141068575078150444148527858534625646378865361746563331339578013494841799570000021559735147568295386840432157485508354549845546782440331394434788432057054043072325149057216566311648552488220452147136900409691262699554e-16",
    "-7.22644837622623105416994229365108614868406356873626195168484172845500076833134664477636114921772110675712682982103362861063605832220392660216671563223985397457659199117831541378435021885315233261896119301813899684838859392518525362865691634986496778884016881008093547804386802556649121042521114378272013718181201861856911337486249274478283525782400154642788555728748349777646616052813965886573951791264692802160872649723798611622140283918462707946278e-16",
    "-3.25532563667833752211439537151917266084016076766187812057488734725960655521375958212666447516903450454643182279498529652671171580477858152349154318771319417367109790649005050700906565536175703564582262209597798206848936206060234549494567604206827020778990411244354245840594930479903814996679220718382390173405622016760144941759320610671001464113458109734056169180176947531786147956794445546420747798809247333732377392453190435045975742153681964870980e-16",
    "-6.86648999950900861219980135149313440704208416882605745643841510819434349366411783453581055039001267732823075239040620666978225490111227820897979677760032610750287081167556573845194157482703532383947222337412641837648476466562402818029132767196254833957326152150268137167183996141737865157693246887120224493583098199187643006708694438842399882876195692323536639513973941397643659684615800645811089204627185393533144831354661934370453237789291430817252e-17",
    "1.02271581865031657929793924943708343161794573209936065043301625089179258476736220895656891045613025525907529289833297978160469048136784911744675779861500482926410260026708717495134157086931153758129728742357882226758147517240449625808656472153171413356199361153560508984667747537944034452209528534563406588762048713921900975707575634167677780443674278082109284796948383935763911969522066138302281251679607280634670595883734730501183406266933005129451e-17",
    "1.94727828237058497212596695715423409230610729480114711614942532561915339704971346177067177738778262069754991991365859163649810029850068619074561198359981235953030367434822517154339243319909433797379528193041545050951257081829340636469846010160766678222632514195949518090656792995681186498535158265265454931725261450990536420836301563128513383929979737529635723917155786315217753309889195273974309807919973411856675767878957710352387564128272090651139e-17",
    "1.12677895875652326397910940656849731507286146082169412532780757966716681133542154551563131221267851675473200361181243205955572539765124996464754350067511411172717723863122817304720194947900797262127831422253800641480060318212293258198008595185265664888506495758501178578179047542732289645190858028228036847532204558967778047672201693105109824492438903618161611469895516342663275910223591892387928920518602644191194382430407024971782091251917161167623e-17",
    "2.75859216317921767782430115214518060837220519988002674697384245264828904593296292608901047579914353922159567108536765442545611443758632786012006911124129157574601077197920856425683413745070289349208675886280343338179554291840618295027575525401660408040664255393272074460144088843943135466063011715924506961478611406279791010312615903761474331738909873757335876760045765038416717207525608520186413286545668979929918363627820877674034666651343001509352e-18",
    "-2.18434695055653446475502699465509044595093367796148689929842534975086327810337404820828404519524201408176333776443854715746661589819584954723996481655730623604239821131028701684922960843138335250292528974364187696244530873732838717485431566252968731822436226360510819456374866643818694927907418286145240690431579905389069366608191188896081538421352175620939904939511164616802522069786195806831099844494460991409170785043144128230448717637732489534696e-19",
    "-5.00574709483985282306423126782625786402600878266969614557933150382178025642191886306393610700094190789978866127995617789474093639703190918387671221450257936170222452638391113628007776113482168358069204225811963236660904650050737486247697559457636762884319465213458988336423545488913839845452539375443395684923517794234338484539579806432565471091335210522326583436507495888067381323314997625056459446406516820017273071855033535540217701558362709148790e-19",
    "-2.57644119251957086315965259449924657959449018479331267992733277627980784036740121177738978134166585902801321884977461423435732757524694938708026189456561501526007276779973474955309397723021975238054114279533909600456730974924051945819198247756492901580542232448656192289779461911327340688318053881908784340069686680620033044733155258637391319495382302688453123446010836185980234187679381693478595291322432568773800122663406130202594388589542207722238e-19",
    "-7.14828992705432612828901388819193461604630402751633655646886066601521722918362533289263822759198794800246197381757725394508172945839064044397075903738250235799837739922203190584665175305254514294681597546024189273861037729292460379096149016871147093705670010300706668957558875048485903790537404366418101869686992769682415413999757731470488500134669237065561174485797119589126327996064145952938718961433380984996253921403751678876304999230540009954135e-20",
    "2.97324901289308034103849635387279382245638312720821764448488299664733028463564001659706828934266737034493875903174850523235758134722974456399076903382488637590868597985418227697596939521931174384806284774122828218185507079568416923704803453268941761298649583781128426182660947317569396689752001086742691218223032416103900297285566674996334606774014114035784346847036002883440283961020687172377425239018351690312684070853144048881384246044544472650585e-23",
    "9.75707973576308771500938403445818769975164935926317708134975040294001584689383523174469228920414756039858303087141536026849751120989457457562178610523355963043390117445842360458025993843850521999623659954095485199447660402113181215606581464228562137781791791802961430388845858987045121844282238839031294267160403307090073620528034234648375891421521228738426281122440653248827911169656954225830308012735934331894061698215211508285757084928007770332678e-21",
    "5.40439500583973988441328188926024002059830061921519376006754891876009788313610849995515388307123096570126242845939931465447665771043337167350043143036861040099477079121442261597815282862954783161508651215255841983661548249905508189976118863926092316296995108485835388064200108773760947765564572033887892357357534247365711892689597879613852343405627428095139081675926900119818558051172418894819131860773228157751786825695675472303931447781601300698402e-21",
    "1.76051383424718352138187720821874810037515612966264476366410457320936899043005979219736904810409889158973380213331506064986662541706920917532579323778875412643868054546383755799531731224351309570341540166961883257940269958952430790455346532784834447447506808444318920057697023775156052212553618791899332955974102243213114570875884965825767688124734079946534491422506733984461246706904380489192825304402873200399209635025808152202986988703385277785675e-21",
    "1.40727444051004200642903997737851769182031676686123104655616896145526884623572679448715600271627280732425903301237872118902066024083579831808453522055488337591313518545525963550426329078049511649488776283067099267116649966796507440144009239472856260397181161555025049544323080029654678427610902602351567116745587841211609834303622823140418088537129283572674452383986202376704925608349586327892990546166541997731264215519546363451873597031174352760589e-22",
    "-2.15883149134067520192126723505870974796300838027096225118761575109367793890927782550302537314039268056014796762373570210227411324168399950125499728006479479599723173190754570261215609634484206929939077513687393143993331628435598280734794511745184956435206606998936443409323053768138699331305296867739552056112512602588565304250263174897611431422134054136228622080824727598555446380409729458855284669459009064615183043187447091315262644946793324587010e-22",
    "-1.37499266353210542740438755570491920472630517320806773428953766863021023027651319131633514469140660734453795672196839889243451697312429450762735426773764697212457355714770963693876886503486075634401340121517648717397966677849988784809675335970270708648456635358556467413459495391836322910405082251934850788180572783067529770148165689635734456089548843582131918078125021827129969845327651300196665722299126987229110794913922933309325140963094727539822e-22",
    "-4.31787390183452204083924481182715809303684392269351398833896442199134549364612269353796551499770908081664059900257911961142077992431328498895296367317805056142728708576465445085662461654493446244512099773151081089100764570892205459341846042633455662718471422740237644138275140185708110183969127233882204141129829072430736040834308121155847321629974016056554820444105723896575114199982101794323257982500983475899742552298460575955105037483529025181193e-23",
    "-2.42613233440230527164820738009034870086458052195387863168744636722274882819104342641610017306402917593128659484170100873288546193618138799710767484899880447485967681515558544323997381856905672650339634321112545727419006585233625621134437136025110904106324413208160343157790962385238469454802284443377255208234281007322572145518165346167260717778887423799373508737849185778413372628036143488009080323194062306759529982747338664132648849680604077223090e-24",
    "5.69288726768374725889438800008189434128341137020687783014478366953604367097141479869727808635574242660466973720144122885426073401729647913406086161463093766730822360973688134656720265307322950871932820631721095625690896090524050773767647083096091497365870500354680337891383222404805530808156770551446004351127484391099534336228328938175751136171959174214206208022913957573004430174089783110256928707707697220735098601018296842860827042135738816954030e-24",
    "3.53421091125421627084522985047250774970172484010267130980559541167746778345805807610480897786448665356658263908484742362776439173807813738973486373787166445388129512694899031791196702866988774441240281660065637855931986544134890236290365304942333108416941689406863246333881211002453363554406513045526248561733286234077672785781291253065989649511081081395264718522584690954047206184684840911172337854873884487439306570181082047651350309199018980711698e-24",
    "1.07015411610139862071912413754533702337612203739563838338761336575734915645094477520234799108005128292438120912172371967618844670223054727037416432155964143870185239646227801193878652777611001222778753267138755826641737930459869748740811127728524236031859889716872599691026229562604740554766409348640853133443971696265333134691015252037354027253073643758272073615670377061326950486279155533808019319257181507378854251474086076936797953516479906843085e-24",
    "6.15705107609403745095437725160243482581793265499876155010463401698448686688037413581188177040120862835719689384297329452450711507028230020319531125375921090563354784702914848656689128516292686184277127414147259635103833470437146922782690629546623805253843356433981512399349187142364140687970310407960475091186710269404024419433813493520692863767065077256455081152593072223860588468916035527349502949676282671825924555004109954478827829023186010158364e-26",
    "-1.34933869736093227380631736564971457715260315205610459845756434888794480110227875939719870621035647172346143772074779491379944953778010754807057989436429417489141925662580864587892536882260256129384261999971316909025255032226109788592460027182911310173725262743254357081815581034248761200830672936950991332553498047964533428781754949881776063492228658241429297766050764166769911025535496664407879581735557324729292760113245262378517269019813606866945e-25",
    "-8.93272336999901779165701302633495456074945122295191092012044310344358164718636584199903307803072210534462009096959478842241973719827333902888787376464822329023279648439781645028209097490373055931958720074589794084681814524275524020215576761214877202807344765038637615383541227907515354888148428596763185631987910889102610497898453020483054210405440896905752694062736883651139438111977068267423143254939445765303049619445811827560432537261186258381850e-26",
    "-3.03513282314955280590545971455590346684832093541745813378876701214568974349949457060189463601288400397927620480482196308029986829148084857981253072753719952588621642079318956400254121465373283403375691385729300088062105448337538819724193747811677958441729777364601054533441399969612570617103823973807462148702148564079003226337870526462100445404464513694192559815792115384369897073625407246267743361913938069823346883330263550153010168569548717904007e-26",
    "-3.39868972992502025470801478049987064480978824914872672649735651224409478838083824925601088512330957636412752503166883532913914631960433360762981338506215649400594829370195155920539806070929143905548925987904689218605482474757628356437899279121423354598432631981396161274983382145587378927341865802476184477135085597201378611307903162763265757584665410429248422041914834563374238727639153187243521498468768416526740705712179226951194502625235844782528e-27",
    "2.89616480728155769727982065624000510479697363072070011980576377032184755501575541499344803493337944775401136016008921310733680745487368319210857727409338229394138208894707274504129533348415676316953356119552841436234356735695382812785600115779135943343460910395617854475885977705342934915318562558064839885481562869513461782939601016929145726506450414946281208824769400086877159197024568510057448602136323695405591597448783414403525664774426272941286e-27",
    "2.25886123310979098463308244235301407059514769330535658213453386443893687884489211509894087475525449815185643426408395237441053862735628119643562101814763383383918843078615726477377416480110247921637824079533945719898576720091435982027194007756411676965434419719190700551799488695248101954868620170092377713833359867712678925210425547988981359345216013335580437561065412262012293769414357450118820273344593832116481079121146693376009027139304912307137e-27",
    "8.41590680164893030325709603018617800611288833775687349961559383217999118220317926974724590090313021577054406319472611357254144216457715757678540161694499301010862017414795990628435795859042370570707195056345836298779796040938106239663716490045553173166275649136050277586181318737976786987195171061250048312912695614142895164303248401238656533234665955642093801617209728785746538617297463446672808808218197222128015128210153107584337749959523487578405e-28",
    "1.26058602502764343429256932176817163908070267734737414813188281957148560452629348706107471981399740735510982772630777275409985468538771882312921283780942980885258286100435028293844922718686972953711133012084706569378982218869284535790606378830040202119477580106282282812544535003413852754105423318499269002918475884347745483516175223454112101812538922706576048368569326353786129212727923229610407831899077014624876162274136021609426791165593133913576e-28",
    "-5.81787931569447791391094613865593907932681302565412283081469274226668455114797403769701198945892423593188115461999248826088736238206890856682798404784469749484257977268411299147170919958062026455388341736520458513509371121114610534088630050611733260389570628418446632189796180889427730405484987897068599604948546552790234095222581004068454944022361398491685603634826988849800068651669586566053967497286298921307550007866421572197926807169787662928143e-29",
    "-5.24770649447235974267554713527674637306372716855802296499737554392278670793375270656541146859551022637761526384114308446278371918577934437808439076657345909623895283753934108858587719757349465708544189335376249089935542256036094676997489446451759362151197624690784875903047480866086793750637736072344899770068932384645427590971516376280360159009046940606738997746540991213964937660221275093714357528468430599236299288458626089626949343636513303741644e-29",
    "-2.08481693901630051132306581489397899007569553327926747038186864177687465527006009591623244203563368773829902997916228241618353339185756613113690557391420487407931579089161651102577588108250512417594024476290791620313803370417165722180476065023248239654389741846508994764900568012224294150891976916758539386611621282239311426676269269635278520915854181621762414908216089107047525574951469537478935976022616545949903385406500621371788561333526786428650e-29",
    "-3.74455627077969576276542277111783381768050255701761512488127124810673234359586936762193718107592070738419419863389938746979824117178027692185987735064652134171481401782320265138368398031583740280343754395121200598062689693418746993869654283209375843191624341625001926866392902903151281533798687456471242004456177547218214772180151698100380874794340851727026217423928965937363736501877587674202008866055875087947304757749049164531831692349808725160034e-30",
    "1.04866684382076510275147256967115313857036326652591799076518537077083952183419115807225075100226668719522474469958116610918971060434377717833953816379191285663143706715624280835769877726329834623522936161755321117655270960204563555835230825475992247142360390721004382182494962165914228976810518081537047967224689164314794906907672109819162757392680946304257230448912251988967398839647485709861460386187860223125571400443571419873158955801152234590239e-30",
    "1.15801483030785140220136271731521680766544012509357510945365050461689019277210598756491559974279788804728485772690308560596451314563316533521741523409666147538792500646161864169060090186537213716761652950196404201101665935056846639840050108783159463357743715208396871299879380698186335754560103342138984931027655294201453599391714743619342060032826466012032788129608531053278811913861156458201189107539637635768979568389904111055039165751573761813898e-30",
    "4.95414864644748944982243468514978638873879049701031669399408724821594467805265124255788698347649546666235495563457319873183050390969491195498416995132466385469191373636118990970438666334197392080863828377382731600505899857430424885752743025082647894729026924471919146560231695646063828163934285467035786948238613944726235825104012080864298664725396497141687798936909563481809560651437056559698782639289142863270776980997570422341873418611322900735932e-31",
    "1.01457008953576624526726197765651414623744636930285605058508717542347614247915206534204366257083938082033574656268212669351960998770769194423786789013138655129738847299728027899607639702713847064923417180035118193644876012276120034422469833907606678936017197793086325245317554492109435459892210436411187120668121342357622806085786843787118291863472039501864508454048766818673418427529662292456774780319101087757874998278406737615442881038344975241888e-31",
    "-1.94935651102672180770849431291729929066537220434157208424591267823669375587943465831776922972338380365811555930460976197100347034176734732366966167011304706306634316294405425544729613935817951659203697545778255603017522679087017722919453210721438318119214706275235747967332536628407835135171188969482789758688584811008042355882857830531304905875893029265911029191121238099407527437017881003365055288778425041303188252935793490606232317401884061280762e-32",
    "-2.65635925042802556568380123769267620283417430873465583956428576744666333268786369461754272428211343957432106256817399810051941092183769246721098246486392809762755998145295417262509423684182367219757062924757344974444669113262485264734623093007399762867983268146999522838806169906386997896729953472986443849444883266936104168874865813667206834258862488248609809258328389962530988183441316387769543158116555848140195060836550125696513289540081565070504e-32",
    "-1.19063469002601052310242555557662536239139214781688605849838578847110151059171928794595491442730271441708571344745789148072143902995550276703155843974749697940363700331918246246699000892904600526866386187523857551196092974145320704259818144996513279473830034193338607107660760020980002450993348372972434272361112295036296707925177521990831272600133620741811470024244037607769746303398036484660725821344465718027672056067531812119577168171569567500895e-32",
    "-2.57768047497123930436669594969890763673061725877212298989247434759688919295795647861430368403126249496037910093991637475354023839265847649452931634574207517651750771915028665077742459976963580792220733341974660059777988800361310289045960118545144377409584095826478472315851423462439876649177801494126674652688088702644236818950451256657655665350835113676716684164909609609401734973212234789677708365054575042361369655086495321837876223745782774697618e-33",
    "4.01135122635332185986118059179787513582977772785252355777021879650808054493913412761714310477064671971012390333152787020756385576583314390967483328321295229504300555523951034652146492850478884309615843921461629460707426035237489787873946071839023603079288633767313886706293855685067377039412965250688992229155151734205936323822767026973159678595037661095688377553811169907618114452671960323070835594517677268605614480527352321945576008931753455231877e-34",
    "6.25123383196227442398397928783769397228266003154066145362817955673529877642011853830051426847106167529792834227223963179500779214516556435284330160288535456894083246691306337954078740412096089402210225975169804261486157382414791213399980864394361565862052859795809804303605492386764623169330489154659460978845813598588088383532597887963689449520028050962487705929653345361340695560800668247382042273494156177006991243782542051996017610150549769147738e-34",
    "2.89553176506443079864967792321562452106885265943514924091312423531532611436380759970388927840403620893647798942576152087039945274132905996575307298255776876081461993518902099813866064967662331898952495635423487909196105302467566978263484853712129507014272086856805054134112837579062840608426881606586350577042958033837903798950440783882098939245226790973708485162364591916686422711430429617986339027460710458539338578786283648062466907356331230827041e-34",
    "6.67854903017084944620692938570874221083656289974975869089165808122108666983769923054627031503213878256780295120494218483456934387655727130287406393392831877814954367522138740576280850100777503913972665754303473523511871749953935838046358253724452644314368533096834043926954974061573637591560905635031264956937414790947678547756856602657300807061286963516434954623629793986898783276205427569005133466265980519880679273263820721493377559747501647418971e-35",
    "-7.08081683983879003863596385092961111801687457481230149737776297789129583612619679613990284039345367950734601140759339965896513655381838354986876642702500972212318509855055214785465628767225570533411838342771103788350542195912158533674524275022695581496536117297799174016679672857960726146092766007778937503797318069286542432541822459344299723865053678978393524745425185087773913705186089317010014861684284745645243118418487267480785609708751515993398e-36",
    "-1.44113665075813781620441866184254453327924620185410207103624848903914934392302843443991211597532567541662803979041845750911187625296874667532468583033513826452580845454811228870002829291244898847157913962777404662230711291736835844537637006605655343212571400642663813596307382488579760414992118791891369080970677227418169991889739961248304004577550879016720544783832560175315460241746046400457990362622801513882911798734342891966157260443492939892949e-35",
    "-7.09355392106519073948321155437783028502523259254993067882679952060938591162040905703570723357509109466039222053475004481589827613784371098237682734345670122793799812374181600052165856166957878663494097887756899918992523340831210795394208526359010622053668120526359506149374406500563055637905855616763880254736491668452118539551351178832675485876201736080060172589263501390075345770244010604107738606021420219816041174120280213084790405107037623130506e-36",
    "-1.79973816327613790251086722414906035839216252658242616092541267540589354157914412266503947532750770724077607186587835820267433705351683488012888395609877377721546222927267580144740958407729836995114320481272795423262808015731896614411560648419867421228803662504061545460486233738063057771588593036774009767196149979819183341666932208618748002037785286379963941455456671075316035452764102726468026636379060933750503413052206272823201346193563423865963e-36",
    "7.49127007880968738327663314090039713591365843449579213723201034577684494567135333074284870380205027319561887014045561818573251906345479264581243630696355824784061549766473876719863817673626793228504142882859250317517473591514933390524274072667204545352528616662150859204557570999453858846246103803491107738312667297422636268854612666923761625023526895769947251370490400194111256808084850596495883187206282811527344526999554702889547368331906669372900e-38",
    "3.21180072720905048541155132068499653257859634039951333439706718519525437925596157388404670831985548100771103336950142707760625629504779730404769456029647378161296213115826570412105844197615131209663711774989477707690837418125519301792246381731750587700869888421585839652445526382866531757361602406637070815028932463781996357915715465674642888341067344904511657554403314604027730827321724472663019428240095531325449394009073509514015177577991008926382e-37",
    "1.70684244898746735843377019945002342724963088856895293362233765205267384444055319682346189311464651645583406967701099092651079263608751078174946759437481897341393717865439194373880188034646292944420088718008339706786230138111057922743504009477910040663208684259331920683859430439658289831392059937061034089239722026095124950572517486862762243852781244274579842863492247779906589689540497213814337835845415640746401477165528304381357325965164406432705e-37",
    "4.72599703678676754931187175629168839548140966660577612262589394200738194670964389761872323658416019422049436704026021660129963085957377895798604077854015752705655037414239258526025798252217571093594094835343490441970183895170078757834522179456740483500424699252774824315610590951572834532067994291160720626672601211866143324949924692349541155166604113949394513215630391694971906044310193236339381954989179413806943412234507069223850633037640766295148e-38",
    "5.85375019199415042017331954998900700206900650099637836112064538468222359747240651548327922141062580705793337756749279573266230588356053813969776350202352844626471971308536451696473683015172640844492830556481277398945282918732646471662988026220929821956648361234335311061191718216974113125876956828974594015989362948496342065855306736469088824459716223433032276673020619446448466027204061354956896318809038921950748364518527561025348567334224471360676e-40",
    "-6.87658897386090766163965294988885232601330798062935933113601342306068984642548710653013374157544621107605853226886700602042917022864179021798347239308137747283655448705312550441104240970246113827157839528673028570908556099859111543859834398629356635348428748484855906133423968177115766106016772646957650544597185125926721287562450814578860271631497330436585229119850971899949243072212064275417025580808758335700467116584994326200364659796336134427690e-39",
    "-3.96076471215642863525050750268459700934910862983146428635068121662049855499039699673841706006674990421067783680490019565927898604785027518674137922518074661666042435855543515814624780664741734854327604666496628756481251972804175108407709572851432375258621729161600475192112719404766245207672353436790737891695657030345129210191290843227404902682609331325807043898676749288350557513563397858010574757338935281468165672296623970156712313804321411030440e-39",
    "-1.18206167493877236921994840139630138773125350380538301905207375287116234182946795997199163730865005007972371147718487701409841886420295016203044836942868404480717909577251606033968639719774315043021816750146173080778567949654594718968045216951417675966530385713636266801911714133513156301768830539900248575985469238036304520275538174857098696731482079090464044094857057572780486095084546382741602873728103748600385226831528160645616079268855965705510e-39",
    "-6.31217069628067624219169466797214093785099832657483911044827817090645462093696599977657877143358220482785390869278726470790148455354968450408319937070061910497988196155511414609255719702006681223184250191969616160306911222943120225520364220631869013330010118331768968556027452106820507747137514070109531856235176701071009076600237278131364552636361463856962299792788952541849705873965788069498703419107048643667271569818538554656888857683810511654111e-41",
    "1.43753169197412391531842104621710537573837851614264148876314133104037602992766821786772166804859188107496765720422764229968329290753705186631397106772296253234200230048179961643116397320162355627498393071274771714826759077190961839917855513742708796989369747337381719980797929322551106099773227403878688683248351604698385376762034379516984511957846955428009837380891136350794590856361879482200363347299348354835343928883886901446918385243355067490831e-40",
    "9.02360897605179352995122515901726908808856794740636969397853356116139763045437679390546195731222102724240298252699241185265976658026402330274437628598601211376148248466878374948464349866616507442568719177654910129494128995232738526075262184449305900550372459481036274521412705787073700102325489164405430205124049314718540895548490724837791830878082917630798337913909717113020085174156451855239485016950293755801485001533442865824348459481715616389214e-41",
    "2.87744252916608234510438225261577446666030075048346588096453094219849102066555463406013268451328762847906182454437248333200610434313102001035203374106661873181264413002817632605564968147726347390414952469236700828122832723598639883246406085481531196676543545081730308749128299781173803336702781956015285532040179313989059825021952768309969064285692643118669953483117198413364178367007408576238209197933478529391633185703481168849494462583571506379740e-41",
    "2.41120547601783801914250726252475733287521873730722347582098111764158312086956432764041345028400497807247501621829867311421509304026433290609795193564687175960999808778258160140311658221085668863562234144094279655733785042764652386123657610137553572892785079686575460858405024328927031727047080357847917833232163685849509547585065763527059138229561843816944454155030432285404879850264535866664428024370688619128221619885293050941006888307538430085247e-42",
    "-3.02610216572865913231905390319455354506652008927951927043219383186987930150097059877300559880132809162153339914032765020932940883037559870408624077243520713627781509031305484832645642798772406185296992795303780883377827429926444748949654140227863800890745086175383616199347710984949903432779454818734439982520912668683656441616942030678823328042494149403687711668503557641616509728311733714950288400194564098762723744474833900383195033374613983577232e-42",
    "-2.06322899471096016333434539088430041949470603521732098976779354122220622588709666797234531576657670941682731259184198617331875112118582579797095390708516936031896485082245900580862228631551633194089516983226467594194895058463272705985936617740279358051905383134808632197816121768524260594385392126622385908927581617423199101211896570547612569191658149760754256035442585553368841365937254167460612364821079988748245142059129534423177909815069725520413e-42",
    "-6.95541398029050728518920920315250297163423493934419281273067744510181021685495929201987122693706778567383375003887336215415415622661779564117958245378897295535273369888255789199641788547733888765468695788895923028823941445589164368510755687051604368591596509230644293860538180671725981353674433089498379274166106090877142742565988793161022831781080412501045495735168721768284718890345603302553303838833419601224523531441514428586794704544956772155373e-43",
    "-7.53727270502456100178859708573917368561367693154582030092848362476200835713289091451842027662369794229721850273085436170612000051168215065499613676475896620471773888840144897163837008049596522702551892602025519509820499872566111986666158659121124798142770103511450111059927846166420352109486090687065897080410085389408021476804148002550567656045383852233300100862479148472746085206722522188464620319451853902261546995269175093532903013381803543912006e-44",
    "6.38310169258717767590283027095199903385786188081618085040810242227248828643401257353084875197411724759248736994717880438285143190802504779664042794546144474279477066407293397470051858796599515022978441274919813998955649531668793891759399840128480840525766450632339081749739994098148898813237370956436463754197514161204642310512824857363406583542764404834092204492879397677343163892103186943032280751352827406225059611262521201757907384370089115078967e-44",
    "4.73346427405002728360527889731001611021042246180281126011889160810349138822728193538462459887208128006846313427530747262761384823095106759274297946200482644548776283883073594409071300779087074089885498957405499382955157768717026263262601543078595399091977559870042500333078968164214309704573199598937973151133774292588621677244391866990749454656075518844525103102852265494584039468511143678270612283899288127958880979042919702556131455419221105767044e-44",
    "1.68560336339861896633151042852198607107237785802384519955724162279435456447797770033158783681150820842385633335132468874314934312557941778858589048959652540207174883719866918149138391471260954148525385478751560260738179968147763655706818986096015613726549739276456151888873805209351142042167003655744636295202717714158303724728201018168946715428269150070758303503003802445794895582680048857376060302395614415623643986447276034758606511374574864270257e-44",
    "2.25419955607652110537725165673301160492916929718130890072338370739257044349128567512476556884818936980309083879772964743043376944959054710646128630330021947718832173617619170115393873796950979886215041533907183903926068958504272858383894127817114684655979402702885058191513737375224954130068702921137685119747648200778879966840850061537025963539905505852849747962881421056443201102886920561676198708659984582887057165711335430835223658143438623560953e-45",
    "-1.30416096735676225298791713870875988742519715769901804326243130901307723135105197294905877390420893664370440396955942567495245797787806942598695396049004909860236722697671168080051286706779532257728306359375415604845789171408815834518941063194166301210945261976242928634796581410897561284397965327936829682791471283393624330215020472093449871539815149510321526367559923679390827002935071853050762985775997500681851226193021885174496577901573851898589e-45",
    "-1.07786078827733430419917361401208185518371295078198472720541277381288555793202429876319614324983988111294687027292327365331234192419757367931204986492554820872488820004242223338056712599420269610788862912644500583789633407577181403820068167701740897035380482176290783680611783295080035525505058546497118554390980591201384930574922667027468652499191439621467952242893912311913470916817353370364105907023842292002259765400240663486064352265916767801369e-45",
    "-4.07926030665719394126499442763698557401529560846221307412698927235701139649596739870321806280613792357169895283217785711111874472653570773590219785874808888537250367980909948544625252249410700831646953560828164515954375835024998731973281435403717065729979821998279454059222309835698517038067656394866614997372847472352970668133409795972789037570328614545339375678253351492992432436901496816742372303399756616843979227163666298888706131749708798863598e-46",
    "-6.54482039661671781506156351160237185234940531970076760780362172238097320154434172369655248095046425801877312861913672024382907347778918809582246337092283827241700511909113498290514950672812752081789428951024627168240943393864772504884104347304041894597187386791696600093203114897877606993503151856920739205904306166345160953349067320955969094109256755707026969453888908254260941095589396962233481992793240111869624052193037672564337340005075148426200e-47",
    "2.52355935631135044739626734410951541727751777086725487978425953190519768269925878366100050911080445056876402516672732856817205642007292130158898909460416830421967553938706116922292719167395269169451686539374923073770946848417638317023228986080037923018355321674623781109600760614404799148041728663076736579092412528733626219006660257643767058023414540355024865548296875649739584158225492355555972548382442327466818329493491240926055134574202500886595e-47",
    "2.41326690073813780252014823831748031469058918300103400504766491711697371723525116415446699316045147950411492627102452527462736787740014744787182811102000638812541697776803591289173902490978514062759173895186598336580861455144819191858780643736179937239937291869073021993867520583741830059963594384468312360728036145408510065557499782021887691203654330682636384206761361894674934552960810995592532517307032074228227837504695855476065188675063571053375e-47",
    "9.72943240709845686130574440859609497525484031822820705505672516777929257842086104514383702777852981203601592297449628516381321058721021779445897521128955021687592712257782796498736851947836926681693854534896964804394403541699561781627455150657908764379897323551605610206991625321161533864949664948264910734089547222440233941305362432871978299250597862581338332285702577254478718098273677808271285426541090391412060208259857702235934966729802964911378e-48",
    "1.80579058956851600517749381354226272898143857425162082359025291198489186113401493475491838128415460208875111252141315315734069619636817211871801115343270835428593244618748490078200177268348090179618070159388636225952558467916079887777728830892033713929029915119883364102832819633550772772629332592147633340797135925210988944664034555481016070292081038208996596787441949414470199646251083683565550289260182968505184101827365668578740745604314863029561e-48",
    "-4.59134081041638274245108465770793783678713501064347387631688293555935810092578934839202148936427439213885828744089705623092503837492344581066583035762894756824313525979459213877150536695273219713399028084312125307610114732752813125925328191942172392918359378575609309187173195722135768135269184010653320289238735329634233764020132333958392016486944904351227486621259455927221919575133203068901132515128811468435809058216126052192688007225350799542719e-49",
    "-5.30240981365148669449854861847455542986044839870034526360867949600681608063758542231142947104524673383243779982714595888014015635990549759461639249084388547932662028566900154301019850201549400895594330484383541158681632686661321796461063872491066707057421330868469811111374339331149613904697189746605387407632662591319016113482704307284673361609976526071220439546478580001147948580936700432312796022093033158035546577630841227795052330001590377911923e-49",
    "-2.27636954100554021145441495757339997883398633585801702691890300830817425942361731396048116410209932373555436561464243450074180581442685476213809766042074263557665781280614196299814191485577811476633977478722494439460314463632824887334061394253242803621733254049688289562955987080343977911375719629293448723479362410260313735793585132736966240233792416580636191060452684149554017682842595094355420811002523893860251228530993874964012305485951179325103e-49",
    "-4.73981080006898004259345638176587026275227037068523217445280418211310611805443103418113674427083864060863982360455886601111146769324461536074004378082500465721102219272014509435387745953233803141642220009566223819831903333425819199279107967784660982436419947460329596478120928452711388077094580113695483679339090500921326114099949367622841890684677731192222107813144294344869533553777016409439189261410869653658282587501901393977702639433955056945451e-50",
    "7.82127977867086242001033729459251601778761110696397959696948849901575740634303721888595386327077470310602221429948065702728282703978574754762655576767716483649528596867349187783595969054976227766395961277167441551277081964443809713329404731788554164676280814764762440539632768136169282450814783160038931772574407349384860936341050211329607035932511408528652967455068169290373439603106267914586395159167984184612838764284754406688613244360757417428077e-51",
    "1.15234036637774143488000095541948881687027428770012757066524230625588606683027237934524619087424363448323763189212779975536996769911626150793354450172295449971584437474941335410506243141223897172930038867812735480929811375072519579390246168387305901481453858787932124799828950102876765598077660468118767887737167059150018513355144308907101663363177357926442195052284762804392535442741698835141260274394064191365744114638197300524883627423391797473472e-50",
    "5.26301811061673452154720910423484108619052740331659996494589615141921687041180266588894802228469279025093296558306746265799387634447753007934937160576329156045108135961630637111801067955152956725815926672578185372304753090851743977452586463010841107180456523926153932591817757315615940697515929778596538454399808443626189647965011324314473873253038803933199038590112259061755623073747533432171500580552831145275869276844151746596096839919234153502227e-51",
    "1.20345687539852876108234365343332778027287938638049509666925086458990152304841450790604409388430090134011102982111736373666054628399928463373754660003918894097073595953337279245125860374820358228544073920526264544320881579927407931876091731806613648925965550358940136485195925780878386941120147905368754169812323901362236779103593360350496051362162458012022258054837307952937219639787204792955431188128303630582894916172147880900012800916639925403174e-51",
    "-1.21552898015348212875949662006845191299922966336048155440932881993051240215744585392464752102170385986448021298810787276382638394226673656040175134835738205524595047217563135192630433806923209914807452356395142503328441055100164984650826001294706823190298365445475706206068366798558203077724533195112310123576147463488932416381981410125434611285054084646360161371532971472146074953411033671682773629982172408345866127917795040678787380093523440122452e-52",
    "-2.49600439056131740018824421764006928386872017946601557889111899519289132677042699652640980571930661941897263847430168522278398795329906313607511578320903225352725760483459007648988560699091201115174485808573845298607700258923093772799893896038470962798712542002346965056585075434571409216237263662692592310469143851921801021512477731863359509411586311707725408480988829571350321677850797314373635175843957943222114989465793562071751574267429842672108e-52",
    "-1.21175473567826729155966038681274884732646153227522491201799158009043287446456688766161779992416099819296349730657515307579721122134438759254691342065543940804294912231918098594217122718075903860161598853251087405057631054612957368596462845240873389364789869310671690865293635254815936829658971882939407596196869475524839239312051674737761928359672925798060516140943475385236200888170486205562686349671077382365513910023102999371431405300060031202830e-52",
    "-3.00532443002146622549662743528387877706875600274353168243297372659994493914582974541606105597175026761061238080860560623004067610336202989563435168804640788770973378809298373022640728092979212674919007499258346752687159146672093663257731632744497464515654585649239742190231701259009231360605410729009473904308588509034512736197213905457693323551447679808614298663681238462460954678900049958859688821023004170194845428124953000512692396687673652179952e-53",
    "1.49625501222915395120985684609238802826174952287914802597538501555678705685917695744054022977627785102430768657496434219351807433440691255891535066854375164644921726612558962213717981839557363770887070507604543989799999709250888812103170259256687887063117562048436663846390659516421595234649529669359914133518079453758090734727665384555478586192237779764899294666740223007114383550136010532129934650343775401966061168167673158405460297954194351167330e-54",
    "5.37591385772869610924662054771559636405703014955770767078172967695432284943497234029629126174425893215964465147434699728063329221602966871671491462818999164063353333471512957345451155257165021975548711788692615384934414249878304573410579886870738384425844350035343677009112143928115377429903808953634481116672883831881299460064637548366671204664686088914894612020525567189725221469016207418106972007627340936090947632201920876639929956431167422409153e-54",
    "2.78138778023002148662511947999106136741639487348396766583701612856715231656177400402532797742468710648697750779682736772103981848235024864848894196247595046480935763314773284105322664892199170484435744438839913261197021219746314850417615383187757953037556208084564317110134626323622800513637682117404577950033662493431728930383752697361582961563944829192569062669394078295460807049473464974139988223987261330497144869335548539741340348816020585703152e-54",
    "7.44449922394235132964077548488478719549662599590376993360426007443355566254304687039543930869887446273349242011311116161412238357687282883861054109124000191751252463603479815480414657455884396830534386884878483330852284948909926561338290591655475273030339702878260449826843504876084861369184563587298420794130444132007355717872818102282392159701436899102999005287883055771106121152781576100608368329078623687999938246173757971390363787299911062286665e-55",
    "-3.31219114404568378324183445093099084562053277243931938955573340751245248651278576492923562088382565921984299020794269370870456130718913837201028769322413561136018141319928511023988081721893942814191817588651810788633474872348717164931227400086753913300441805337694287961186870767233232282630543325579749121338708427177421863478831025330556290711278904211044265202745307782633297543322468751201613883918448466766428062295514578690310228156240512420657e-57",
    "-1.14199486476657876825029677027298630981764523380662223956985656058974995086868800219813819407706910766679816484930864318132228028172900272000059686650352773790672056627561176338350428886731055604129971261246286631586060205066305717272345924301533317430798637376449036028642034123439896776796653396496456414697167582089612318938803154529836653642459918262568292466952810956355970289229044678913394258580785613846524486384047392818642065304644330398260e-55",
    "-6.34058616142312676045736377856545422289681477178583441279298140187072371865579602597599066732341230049981031258351579252703900014948898537134941351708129273183026610546629736056334056894451551303632515730706918631310563988607479342023850314479636352026098534628061059640667758442221301905086690762193216352447736697548868227638667086787104096723447453602998448489905307256712187762742551046432396861757508212904753137163520437758188291888474261355756e-56",
    "-1.82606836120269075746969740944949681702680840659823231576353645546825145030449414800621343965197851832551134504622974492978025235138647522388143941881239674028674089159443759375493587898996687625990405047621389784210445294105087098330845493755762509078625249387617288066729412284177051708658973388881413171946723930609646427213806104821468918979013880230759162998943847797355128315157580561581006332228643707300894776909544872923891535368998450206844e-56",
    "-6.61922712887547144327956650008156411260615485821147644490840010390857847672691181037103577109743064572150207419952278467983412039975258027558180084059095631350464397836807201671925331470784869408781644296138658802446084941509894443754853874822268309586070041486378698671155516979132070234062299204462923208390059981794420802650791888093824820910503788507299616427555313335616152865929220482080149188076451150550801490517285432703402108157835067925594e-58",
    "2.37936944433940339645857304599580031165769454189256627979734775709361112518589912833993567889353125334628107316669641387774407017119744296886353502180270902889313969899407151264562674130664653709293681101513828756079666273996979581064644483656137633522596374816096316734415573979897390923833498447680236211372485201415605551423966956724050234897695169037310035992558584825108382242853897160304487771645977277681120210640782875908247090183164660696269e-57",
    "1.42982583636819959700453619407389205654650596438956260779496875902996446579933409895144637446644601932234825160732254772109152981709278486626072902691066945201318538858957534847833571648505130080916892336201975862367145048521319155561986842216892318192438623323216605330092795799428583539826599043913401132264696519391511053562719648329283571533656193903845997364305430032176661327399737850259636340758760092032367443662205825686875513557809855720202e-57",
    "4.41281082511880200843809539141493799401852133991126859851954038424341802111614663288860856438634954845350444619284190731415557190918527435779529201782050583898427897260130348713224546233222738462262737457411522988384598339722578633479519038235454851272144487574694116492072204982194707863872938229762255599811897541693834613200194690304240116541019019089867914139187242966006902496360764308686944512779990662512925758682391990633283775272050355150481e-58",
    "3.16442026841049323619710408927576170162991645459397271866257293888489749512640740516308909989371241571397793370252410380640410101635046218777805559708343740691028899596004185995664517207287153420969589507363193788335392311357794339988872394213956026413262925704341339213862900803986408617664835968477514738133123272795571089739296160412046462718123415102677961318138596220258707692304084744080614533529377778460053836703537268115054202853520886754498e-59",
    "-4.86100916451383086551902750914168168575441929463974525897519838439934133365125157596089593918729451345847774073286042831810296158504838565367911152522526909379159404116171594965417330745791205221552296782316289633301898866974234376303474748434601188670541153494466832189212616365437935579274474411270944079179378642975100836952494839064642263322541585397560138297506140838612099437958012357531011917399644692837285607763679322872414880381321222935837e-59",
    "-3.18874086771897590787770455001132388496926869808099413766957351053556247299833689794494259570711154224902823097690793128460947783004310525658821181445564921268379244919299241158198975494110052146052162124115993101146601821729605835953463713697914276495212247450287293919595411680340739391351343131210949193704241385587013119051920922610195599586836741939600700176167307241624197509176466953545617713241552842955137415498486311417658498732891698371603e-59",
    "-1.05000481162509620164781300257407075779282034820213673617120359886034451341187319582521234172229745235085824885263762167238581566324631721586074817781222790507222058716754912467442841455409755210978075913831017123899938535916272071132498618273639931630103305556336225070472045055667469035046076292914859533004033234513409778291009266505589799969676315226698165631609747009805581423245072403980466489200490628735824696156931853696489271084041756794124e-59",
    "-1.07377313346344592712304591496550098231319414079001774916987875443547097272693901425109470834191414403762842419464437938562002581554272209801045007695425532345436752631347678173905142166959612686670825092288587001120176434848000168379983898343244318585816162894186568230642270404040259490521205468443740744864968339743896270134850809421764796600911007924601926290196708783113041003309937017991158435860683766582392388871593304242510140632159650511343e-60",
    "9.76237751049787730683912849555384692859098648120278811798205284681319909441394289464168241714215935496721480392121364065576712234342047550273253156116764583540613646265474793506529737866418179680297274684960704123950967719694708930880047180974788784480906808820576308784698564657802927740778807449681267792490938992226125626197585793265337219289972022061590897403800982828617943368229816845497716970800373608064669116730223421520207814831464498928426e-61",
    "7.05531740809458695821662676982672843025770058345708321235299704456688806768316673761853220563386063092337356821422494848837724566068509701500244228108910109137496217689430902027224077925071400799923539587174521667447499623427458288801518246345645389876744468456837358402513456027536253561962832566282605157020899680429364375020348191940819356994633719570868360324996880400528124172281655444873981523640462087198024441133484676874273824731714733527735e-61",
    "2.47004380275342641462236596471790889767795279426571046427029215795818791511981343512342124841826055126251839513297394845564147473253789654322845843084771393155316861250520567981593443357338433632928557052675002373386105686431769654204253616898664999720157279234527909184669549659416551062264057631100346104281160310917450981683087862840830007467919848033841213235460062188224984783310689623490740111607834281449240377852484631080341805943277204953386e-61",
    "3.19035128512446172019252867428673114394749916899079406277713625865644579823681013585672137366776378137196562329623991113781934690805861045476233379478842082078039068104752679304634776224015564165764561841219781486469853462007396854754226419084811822815832231288897186356387530209323729231476430007673072294823721522291057126244384470390028505505979502260434131574359501066522436845079574397581908002293410259407865505718055949254870954495934108302186e-62",
    "-1.92613797271521923635054980043902150399197486675815149846973859789295715545503028344736648136290578833487688868666091805264582554117350052699814580819264932861148078709460330353308262717568032888585692577610928312840238252780478541307322155239083368305330983785419597345862367497087003803940682455381389149528113746627217982329181855644977269602641169197867318940881610974939023780681933203970235051691949197000754999223441262029778313498816912035024e-62",
    "-1.55254393633463997146650465978733891237414036580411830312495244653887071948144620169009081298605688145153799257989173602655587033507137991917312938799413976516032369901890396171525191743959232409122186749996103577813684921930371037127393216018827909253992830190669208519596104342509720167280311660673420740621264659458297350433827553931641236086483687275295788725207922145490508998002282572078654212399922241956039422559814528579039488971622555636457e-62",
    "-5.76774826481973779319086818275694777668380431895781777065187951878991830028775021314182905770884359725911337357902373521002186480451663736521775444318926124182022989529945999676190764208692628942742542286515085260646141007957840398640769125348912008723708284244704106531287554849994019280654993713957509318334227810625716573848486198719862957927980495181692779401809980139149298850960351229932716830447730880583149310406281104597721226277589249964055e-63",
    "-8.87461557476707509450564637710565588040048807157461461879672959272931089240772286496316965333318602344097763953969357206126441871731473664755666495359974949052009664813628977000865550427175636463633424363072955699167608457721213206158343298108677233638860243586482543114804895034590279865861072658418197366462984750272719657628131156007075690936573449432691113973127563914753940022315743756139300053796248843678511263957856982149514633366040182481449e-64",
    "3.70185509348362238959790400808713412671052312234171022793783438973391737874648672911304848772538865170331497020636732450235917877259942985025443666698372313405709292157097364914204738136207890034664137640920893498105212820206685164522022831288798779093063326710548158857895740888587382208566924139260568865568281965344633409534320598771010707915431049455311970835271969052425083588511476033577192995455237786973701130193025958754749690923715291354360e-64",
    "3.39526887415196477071979808877703637774009360912062526377477016802807729336310860971080422332358633247808248153212911581549046026157624384832236604793453582959969926093415950692305445762969354896510087887712352147365334412096561235638563355726587469573641085556823466537318088638810870149503284453590406812906887020397432306771133197228080533101707138228046257247127746431672059821893970147908385058028468481437476967917816662034612248396858426949055e-64",
    "1.33837409158662854368702780129527125545523612421786415987482528366709092022121422106083706875145611843933693505765926341675431259010174849939096426011295013011814401934004963623060944886467994652707399602512481144625769072313393741175782799439490999302247333564072447438595511605321146115445268078720489412699092376903842566891354820364413555624246673209776324413461443521075771830181837980105124971642791039534632171010417805851249650593392414608388e-64",
    "2.37378758734983028723418660041894373445802272056421837580874768576597843925943682836268235222421461892180190879857984500851059384473931797218845571297783782728265989148005532879959889941284276067616708284138021384256745666519993367345430349428719928033711871491478792285801318395094530548752719510266370868385478413384830928827419424364002264789875499154042275523633149194048091669702002870936808809776306119423986308279628204674782960700856944575057e-65",
    "-6.82123828088279611706031464131490697960327456031026358661234448906770240246579955070654095211747088346384623743318023458562500288781963193939242402545376952078985357194368891124752524654481348025646617606031400609848051681654628677919169308180813741135321876919667291899457853382699739879831487135890764651209415639605170826445143634684491669198784235659418336641232091151545960889585913190277914749867187054251788336769175570543826916681639129681255e-66",
    "-7.36021911331548398399813928534746550485204473794876420946299613916494466985597214541640650337221040050846836433904287233191151260818986499314006569813640128373723517660853440847282111051415443449706780199085442477978099200989778269098322951685761894645953283191912215784730568890740268740178332961841389957916094284424008376050447634596814334348887357096141540158866743140993545830448068812902647366262729603690569940249777050200507615530530626517036e-66",
    "-3.08203948036337275078689274630173851074794279081290599151157276544017334079801250177529011223024823925917453439953046127186810584767068459121781042814427658755219898144680086765894084384422000540947270038614816265955377918015116689552826333319209092659490453937078596560496111577618190017093357390741804306437805330564549188721644446278079993389749122125654717910903219084301198110547634174927047138553376060215557756879233396480887206191337716015538e-66",
    "-6.16146425021537148509809081612564139077918411192071790576043400441657076137698113504657039767417878767461855914751782419397195562857286069768248280064916511763388062310355859254146747850694498174119536223860165464611786961980572908231105677705841954801894666609241826978299316015914998194353655699252221853717667840281704452812086155103373919641228728389874374836100913375604181395027473887406130142774238023727372226158712942165269304332406416537185e-67",
    "1.17867179152591508880653778633528066463737737282280306515454044483834460049234705347173455338894492807671403319063439018674798143695560415181429298977091075573002633756799773131482501925812966164182258201133087216217288355688671917985225988007910152369068535945595308246592341004954029546436134730587540444342220321582251225260773641648721217005382918979759327483304639054266992793939653737707512674290098309182603465825392854963335790129761588916013e-67",
    "1.57874570512213663725090872430654066870073539759217752614883038044740955646577349854821930349452982816345133034431149557713976086834673136673932835956435502603814283439889780826741283380961639151323924834851253843057599003218837218777652665654413073454157900870281267395969342055582503445653162041925760146030146906303163825417727969437009782124277162277390088748048528512775430697513623169399541359719411443289759431735673614669038943615211982848710e-67",
    "7.03361610745786913211905690043603058080731478768063921882203645003572353226817551765296890787800768857166949188106890705873057798973763658921392963076009557254392916717342277179367599059989124422237454363260497689909050856094395558028906245171833160983094495759485251419136676356312126845673890209676052033954109840500296172681698034200388848342347762322037094702459291817806431580463819501143549704836963500081585318755738640583652379828323804174683e-68",
    "1.55772837034389517756689163455670689300287546749775334184443518040584439053101188057882863167137843614365291947017939172496492832054927531775703340548570422047491639297472782192530215435458375295877637678709871552679201398565359658453047614814789511992381970925000082416101912541712767739604120789946046919734637537766300310675601391712840295184549541800481328045395827802538171742129100708907063921843526459985492446218030956947857608581927493865144e-68",
    "-1.83740046958352146301836079223407717442109841949211648428316745408359897535541702496733938873663186227060817879620365642193792498337321152545201103986301270819200727135375094401804650057364499671950106124153717856243712549038145142670166247422603253383218049101399439615453008512561201652115913573925752494955536324942519091119219948973513724789589255732161013269014676628725836869756948339575095191432312289900411790838461948117306804923206021651376e-69",
    "-3.35094988141197500250049501826980897588455043337509783706752636809954469745553705154420899948018192758229609090096941772112991925970740087753761830217950813358611359598911748843407953677514201727362110186843233553517413468483101469864956922886794545122309646676204265853438292658958580574128433472290526786026347907828801492490357620148468392798835082543724415707038079532101428168790743614623195822840533477217502563009811249909656084228769091409187e-69",
    "-1.59118323582085595418919896970937841040436320342361125821355648033936301231622729576520697244256418125203478774152240019241147052318418547845556993904126982145035966743446676002825895047531409520880509022552132693945843398356849487938224524991265340587655986901911460057252942401378024597778061342655061193650626595666875265072358426559695713009378196063882333464610253454305685052265262706077571627501199074424805271426589074727926364788960685028216e-69",
    "-3.85242852320640021128708483224278106911252101664416161050113945722900327565658314347535422989909689277321584829428400920579621956726629748931200639670598997385584991828072458919637895397209687802791636195820624552986878013753929568369137477178237276381823623902329481924050534483387298624250918225083458326893608205751548192386473890850588237996893369088617893292293516328707828123451447879966087426412677174840860240719003826034037387005392905350525e-70",
    "2.32119453706877916245431730715008670949251180479646391089298519560188427277629147343406513657175233516041559307542745092382009636015596150509834597536650540070628662227442779942046890983339389027049997121142194302693598702413127942515646273952248392651430825033504292379619987304641419578777869901698696103784905522779744429463947193747795640437588979927951668522076929494529858686775827646178463956006683245311323006971253809139546453756791552038180e-71",
    "7.04465719249598245893607601702570256054713046540991364709264820482425814555975884240449328690210440674196877793216316397616230402747091859335266937745797355079180292214887942754509149783270941097013488187766764536883051057614530611891704118452572478275265077382524175921578877496689346200878098218426394607608365214264128761820114068294468989350501877848719152660805834226493730594760283821167244846167575883867577741488733109177397540157778403512619e-71",
    "3.57372315146634285423611130918927449232562254275510490424385897612048068651865104054272625156827303055468913288931013830066314493594949760636850307525679572132503554171547921542643467646277568066275936227039162435363960025125837218139327889556939019836274816979809936891535227655573678574883313047808394270727111362982614115647831267561360656306474065586237000939951778826492798984524484581632982512341470521363698273399714402897329347416936115392289e-71",
    "9.36839263754168004823090240803912879414983577355299076016298586274528088441937065566842575274321163521387258734757753917485880209070113479641691840439675110745594923966791406070607767381098961802889444971734867781411272873918782696516442029316689956283463233276491825482629109978904826118031820906324047433671652268923975561175346723064942347810795126050621175936383489021978648176051032869479182975272340774007712636169585313403714344204480495710988e-72",
    "-1.22400139359063095504965269671949542160021628061286574989267796901691111595257928999586127140495638275308210776551883634699072669488814955299595649560704538898894583175867899192452753959239971327729303428691249567862231680070404903551744575622714240655596582277129834673794906484195628270856359210249438621886097983643637472372718691009489662196344941301688327829826687466847818844081860754220242839724695998961439118738140491856499055142467022594500e-73",
    "-1.46661212099620302326002981818092008867813874212503233726599311432918130900156950234058236986839001151193735380572258724234023817397637841653055541883935539916518688090796670868543643131129432036099107194701703043035977875360010475491312348802309551856302508535904562466884503455686663573304802644329485129899047832972116553775255421111240087899606960221337240532981090529523794734543625490748755159874314785035210509824919844357555880461613823385920e-72",
    "-7.97739117698497440751846330354550352818212347273227523642379074497913673295259574454985598263389042082347654226581913235339579791886707978128518900661590947990675658131576514654946244391546965859495515284316708475097681524228360207948003642991144992363560191346431235289601065675191566569395862714011191985482235253119361920911206471385671199771875566004962330268309848253270679456122258387987401090654935650867364842270632081564627826809750709254157e-73",
    "-2.24947320995174113225961411244562674062063497660098804963436847167042587595695383851872233264752641264106558944140608034819502018447720601976540424983950814285531974527865585714498871074901245803557947920316680699627179445596895934120455277047835305559721573475479227356311162037994481875169559998069942019172220198097821296753741787456585647620980350922330399828028401477164446639308568853208292785931320290600754467300405518571182086814720604914416e-73",
    "-6.10031652725660518335393893113349523003209145702459387011576744577611251362062914995189431286073325254005713461386893720342246106145360657874307253359451774012522324268980041224825084014552872574156277417933819913697560132332308771790404883659746239332562131009832589824219381218921263588272762685496430539906505543733257106263333644385453190698036740660352615484269837510144455962522857913053430493860283450669903676014854752151668159659030541629107e-75",
    "3.01724848947093095874630004093125972542517529310495305403547594055182076185425024291877150637298366871959203520038903499345299606610101185335265370608671043695378535784248361379301683800751879784900394670828886568648082574043602759102638872843383204627573459774402883761617280363609551156569816079573681917948743774857226338447832474631102927563166560733669220400491258646032572951323671875225295550841032519064896686559679979403460199068713297161544e-74",
    "1.76961574868612796504028405693170560701473951518858487124281432274711324098303089376407307975360623109964116975238079492242290012874873549391713701975958876287677996705447994792095480953152876081087823247848104084353936856804194480698416903334242498665226141499851513994659111861963431912768331171547526441977820993459973266471445385437492648501843328167555392278664032824101049793439961205482418260851645202119295362729469748386587078993863888649519e-74",
    "5.34367053001630292921984467539376213839670071603068887847658436537060629361656396235242355061610347985788641377434916212235757845094949466960343587755154834526669294852473808645245108568131195158576529825857557915459821331730657520008043222260737661181619690036099951531612535909379900547297986079697658543238912923937048775714350302458345479736005925403671537486349143001793968661402868887541726182432928826342361055346209993331667191079229277047817e-75",
    "3.33288346944436823998117005603335058683072874575408162436301437755637137712276385695495556523412746645999834570922162001739475829096647737781830933208569669239918142492899364888325879911334000401462794619778637401849765037129234934741657483537553224224498164419789617667788605084606119460778732433335334417651033702907916018343867439253100599081190246254604184881691057626521432996898401443751906728520775762323262465633739874241637922158625270653987e-76",
    "-6.11435051509280598162854184356219143805485649530942023261635819934463710240977334393159192864250425250686417896240099748820296843732828577133996041602513260677687273183904968510929175419716178851625436875654853287391790809204733244825481167800030106705103777739189654474876049422831992028791078404998040842482166435764216733396964267364949758020651606849014673695609616574373262499206431739812210000475787472868901786132222749571530283998219745578907e-76",
    "-3.89768665344927729147064853903476642076470936182654616728467765483810819764762074348102183931361221147752824016626516824804466612509418887520575663519001226278165276145169295947747553191294825563511882382104973295024716215474802411381800472412759035878748643900484584314891763434836427287943013652685370610330865922344729308689176327805137040653668507187984872619394196424285263955329077996959003939774290412673564224841118256711679384305522882919863e-76",
    "-1.25634378845142043402882443247045409132557114551861695718213533365362876377452365112766665193448350603344668785460886769828004874964317020671181019869637969673394554722435932757522185497145980260497229626530281473408877985116617378542148192299490013433998943350293858350265073728181273069238917150981592765018636877970167821376770326122127834455026255784242029846034744115521779729103627454605407916784017024102325356008592731655816540660798406267468e-76",
    "-1.17816728719270525916089269314317053810088180548805940048297515317286070150113328986722285942463717486408394825362798866340098668981820286443056673097157487982559288404172120373769594838217961289294663236357136264149199652121632201348400919960807045444906956372562469243491597950246309063443565437934622932723800546519058531102055170612899559455130851453338306783605621510944638663374771219828013185492992014350033742802900558755381613640113330941898e-77",
    "1.21667147050617988079555981588969955391347303552598660779311273949636749764184467014731893824104986134507106253462443039729661660225232323535707501404871461352617216335054328556388925322106141893130400347364948809415895140024780750041627504375210609393064374890254357956601218654833872590594757605268323854072614488300382876052306694719081642066926469531499166498853071230120546719313680586897997216734452339294185171940193448699585816459626494613226e-77",
    "8.51922129309877274099381419867893358931148845618246890030439751006917321783647652620697421180113121395464248875096217923780903160923737186344489142315348041950533020849683472147119237608457251540838905919544428693367463482679048927489837827331891905305297902133321433606085804046714471727206525692454338424235698708705006233555199074581190904973042515525254429268772679062802811900357538869881907365343276469041643038600570348639546702713852365227794e-78",
    "2.92395780643221641248098800819287471598433384090536546386241492765344006668834841566837438761421993596625629714299555428317607390235171452296478411038967147312720513014625463615116759593728032889730471386938868655127766471139474472543711942394002554710536469671728468351838283722665959297195914761287204318279312081213740757663377281135493923396415315072648603094589384234337832727564148919513850978689202882168008765962732782575003103431920776477347e-78",
    "3.56786611319193171438100428339477647963651828589153962885573905436905096901158992811199072651847971630917479163241779913586265312432296568026581857461695017072749941728389173846205887721980103866341358969843251205490423905635847515776592139172555767132547170282537992586178879438390220178144687977071861490456983001000887311253381481818430900939083520605050068842411575702151012121564555060665159119512464948073424900841554919600117454511842658992742e-79",
    "-2.36989065359118943011316593896231582205231220954111990858722909636187398381772935651189777574825534049452905018051430665189894948568175819303917418546587073990178673699783878844613375103741560616900504262683956315718580977654000080045871185748364848562694207078510269972457653417552116152768293939600485173370582021823109281184145271728821706240924378557346706961462030517144638115469378948491134896764588323442475455553479408969245274832475516236096e-79",
    "-1.84804449459845031664595445288005169170200069728335043897153586146981705932633489916792035483949104458020052356264190542357862293425578084692242671209747775292430573770970055683769052434854188222776887166741217183617439614892334853760837919538334656581175836602474430571415281877111995569469351846146531198458170308931977309291099901229552971203296765539493217157058927061703475857540256238302773193431846484488936828497575205900137373432743009352582e-79",
    "-6.74200071866354687083799174419664596150055398437074329324396638548532470675394080449874131782055379979398857658502532350252849731380647765814596605748519849197536129025631184908839108109500395865892494640203107065001658981483932821124242767451483210606495981003082316600347122404949216952988630171608589970338347282603392976902519608401941389064959683513799136750220992221239246751887910249694317094285049957594653920662877696723193397265817626460171e-80",
    "-9.96022901039772584152973518646696289677289820253114343833627063008945081896519429264289081212785674891799580781565839890889468236226435927462841307955809229653568632106578524433506827233105536570186403801946725599332823226774277953692359600355297659098868661532302865193456079870475266904487316334686090902539230677912792353342162360119668866533658984611387851148033610822954982387051390650648683799882341004244054094251735421350768974331815361739572e-81",
    "4.49745072320123348026854826798462329173005346511158470456174704176538178445070971566443275620494372540282012294032438447525845478721074978254029111760310328697881256243012915993627083442230870266321749271797417426302775899385878552696696071559103839836730148229785440249905329438400072651155159052906659091562618327730841570976663066452051915722886037254407840184390060702504453309023325027935843823265022682380296286534590129796597322306477160994069e-81",
    "3.98025159697602571803305015768478460226826132699286900997411820544689704797472934437265755215066727390903331617145147722750326821550388084769325086445976997511164735662034858706172333257360173921226581118824591939086787044224022820667922905602682599976340222290434623139515688491705299285039419559353991830651129268942834049456873459765304212240081017999024489423158222425342831812006174722252890256326265495459507499580691194332586736662733951489821e-81",
    "1.54201447319381433981172708747367480889980888828152541785696003937005376720647130626951251764094921087045978867188487501920600328413864335375619570376173723840391366926698698498737379534115592669920146416608280280674585013625067897865156254762395136396222688262930278765896418119612998964331669542748317754468122647161812732831757131809770055107741447540833425825234243083940589695509988323314941396107019061548295833685809934634450588588838387042443e-81",
    "2.64522669158485457398525621758137898692035297791194120266892047213662346167494965481453160134562173878358193193473184201656895296002967485541329018641412177156470145099210156901006495707712163405752508393335004952114987283505598353314914843996050958270523145192047217579725642123866318391779269149959436708302289326724590153793035318950797892424036135526424916373075338100900755985419106224200691039133862312523824009639262308781710165888186380108202e-82",
    "-8.24087831986758422053887766719832795015040378420455538228232476022299362470020369959429283355768293248338608897468084822557672195154477317606291995284971897250338369473754648775968459092432142799879055645886832942396778183067260266808947251342208249641029730241856832299118336074520110584799518130511536572052791349439836853831103899523537743866553562837064544798153830955655455865244043364582843979436688666944061444511973629841998708566786795942700e-83",
    "-8.51088149389065390162988919003997607196903507192766561687614708734429825044707034365982720323799934960969768956906071610120281355868348614372734611700727350337104181562321616875822313410077851978969174714846699257510232717708576488034955070369668763281000961072313699626637761181411491582792420912965618539416414104374927536869493703389854267876795172478397185439691486069401584978953209043516209017078863383560155886586299523934039424384407438211994e-83",
    "-3.50154141008021207281027950357106786289666149904810797323648837014981351077846489345320905036545992919656177250013741833837926063332049787241730424529349325998969215577686604332361744034656967682409660025610157781602566473700201192067923376259406990209357023853560914435142636278731281756437191972451705591032811871054347536563360024004446197733482466479974250662375688132021779896999309104915594374672250902550014543040058605117149010381003108289273e-83",
    "-6.79276675158561244807498901704311794358702455923896983986107943484400903781049621714350709661759100416013464661733744424973504421600571030308242447834631446141766901001738483640751104097765318446995187006823398623653998863393358424213522376732025014430786628611881928430086793741336865461024791763654176265360866276272052920009307550327039558895181858717679461814106793912063762717019898903872640283028616016817452790430922110340583864690065397435793e-84",
    "1.43309179176450619532265192555282560426947345171972502256563168468310193761624239658900173083549831868803918255453053900460406237106596858211240069824147468841908635034713703468727878300535137219024545854411643218924514139639511799509356713581585200687204254972388435682884018306430254517719089134078569253010647284832248984518356573235573835419155582249676434337944393253297935256752157762122757501534823048867437461114288791241597966731702133758143e-84",
    "1.80553842200107165158370924539846504122554208085545130725448545413258082082097198682288754191759514677690612144297757926975379964028024549421879421534844044965056767382701212169026940389506546281379816385000586438325506791649298269618693115746602440601480064713793195830926003789188341605160162476587153367526790694979798474459222632552157648649919912516969337048962632194384898293089037017441494934132449119610457152118159626113232510229717975084449e-84",
    "7.89624021391837085490750543827626778136723893495796316603581589569262115812064380777396336052197112763262019297585132245744477611069713806569081679393458640363414940789308869352723336925581828188522570641962001726983858059165703896138846405205425874996050589805855990641957274944974448812194925606880215524130037052769539053504934703032787872034273552314732935434531581869065617473778332532033698114379384638026181503822685162052670737328422347959285e-85",
    "1.70145333061148211736516813095949933555246280592842826727154494186848212914559868757818682999299841715453448994491123037740626921296546991638433229026683448404449463971686589099504766383924858438232608550373336727492364187824125425897238055811471108723641662205709185946832876916688940054880997049005846174994399109917287619636139359562586180937420620377341365855100643432830485132646365382214559695909141306733474328068810175730623324618507587377705e-85",
    "-2.28529857232647986047869295792511247751591144897890493104775459555818719818120907438362964916508536588513838889112759008680697246980853683932556398159932940814841930794711889556634580485180517822972896572045150877169530010637078242067459975751700012359702323542669122112640539348557304838084402910166197888449624634687770641758665691432943755215694867811337739738208529800271123601464613246525805782469494324321642817202899196380744875671909002663068e-86",
    "-3.79648848260970568230232424825660055927756794809420726941435608424904548660024238573132710865030127538056829192302394513239741757479797718574017280911761673980304900339495026625174524442064041164441820664013630425213568175680012107474842386887799528426296170754952125375870095634453460656926205496232393682737624513528779895199672604728868397820063404908030610764588348185637474669303700479217554148571114608045138250085429207782322373617348731346766e-86",
    "-1.76822483152889799571506520092921908658904830755244019985655121811187482101260003547211890719085186589496124935990029411908525176306635762299097283842152674216690205834427900317706321002049994432685660517581739315425145944414975732985453221644968369529051683174680707732122147669608197998057271822094596196567528662275598813674723135912079696104838245314886826659583715939290864580976995530573591534931234416631123409194690007212119891436954817669647e-86",
    "-4.17749518517880071016450873785134443743517995762320870371868430105386938984718254655113047904610683151279851320159276582712337359207315965387187235714752150775233585006421917253700950253760832942897592908802535951600312974441152545631253865088280243941089270608734160160088007289466716434686587719495923971012127879837966708335234319872161660356054221268573875013371868037844611186204496829097648915014493707342712885801145699886056557153467929133284e-87",
    "3.06829567246180758799229025747526725186018286255464462068650768212943251186619982125150166817233585452597161476644812137077413538523720733437982165944520776683814035399077721660183362209135524079649129188692948838238188358932008943988193958310585087610966757257969081124183498928231388814082378392289629267437659773619446989032092421157428179869604813375043766152704142990519131601000970420919694194668737536013724106743529352746181716175730124679651e-88",
    "7.90539494544961226079442204576923712033290345623748769325119440758253750237565604548073529028366591442523692570333934678107221375044803327958714818341589374206022791017806125608460730385392332833674456772161310534080206706762219127634888840733556654646249850518076313868371297316654339337100394546792249134558443646996821547000658292604381687140108411641685890223398015908727751110689866386691553761276129531452163711199289563730632066554609417738533e-88",
    "3.93198845454680083918911160325368002385783897922854473047182625747322844783543509862895545540530219892464951704229230117200312550911590769565341040588896071399587719192062811216399277157536870350416639872258835031508535782379266829756963601641757044080036412811997094046094112398214014658547938435338516188766204403495610875068461790547863212920531372373421054058505019822237363636071503413586082280051101340388706469794143145560553026307701008728112e-88",
    "1.00868462154359182871280873974460486094406389348488274976520976432313715381762394519218266538453902076637377090906949669749639576478697984706365872103451184912049294436313279538929048136626956921690793468386610204470181738951948469718183969375769777050401865920336101579734790890860051354591941403173640104814143398048470979741243395177851638374095907782148071118648320849156375518936033518442276877217185885434343790923249633845173528375999223484186e-88",
    "-2.38135958930153150934878730239603495718843770524292078772859501828226626877126519705015482093791474041872012078778363772382599249080351991835138138761454005262288267166993172745900535384123824756009458124200145910242575099599534448766900738150905636029462588027756885118545900541143318253980458583944838025141253986736877664168784385078199252213656114332710890998810776946685854090152222442551660843010501426288496698868147461829703478425720955347575e-90",
    "-1.62894073014280122457560556227767138897288608964693773734294202262100288509803533947031978060994084065668751795967790486915102254913016261898676415075860118107873930011892679490923802666427633777782951139917599003954479154569071035568133488423757899143507374993200856353403046073704247741432612918515931481140723044364248908111376143381956320704026622916208947470640038912764517771131943777987068639863974030090960435485420739740427200825424219253644e-89",
    "-8.68462253716203247070714261053218292679628956587280265415687319992625743965786397122582660948144786786137180391053421715411806454945250778179490165411248548242275061083467105136607524671965708992529233419569347670920331635183162961016786022164507832264264632329095098011430830421034581699621553283152171020463059441505109018799991798686685095077367636406077772256419515085037044982523765745046261662770381385709330287803984206426077345269403555619923e-90",
    "-2.40156766253574215185159913692447065418835472882928013455298385563211584870646024047295025566109734306427947511441978233224338970052557525002241333576699190384640713171495642263097441205371806538279969547884992119258129487375375869571875243670012316700885428143051197630505481252639879119766531673412761045781237481498727649433234083559670272660597425494286426743808448939753970480036093140083267526197511415485056597228572357484792773449460175178722e-90",
    "-4.40105400412886043513095664221485478786302374293948324605208848879915161311270740759333726991014284769300183308947552558780023423578593900056184301110846514007780430579307868140556298611877172858851273774198993130327979417309112943336102384651050533608097904376837513570669020611363426061126850343994609253547013139185781142357020743539637527913826992817177648911894130634957299566078411875447039963118498353510418496427738090616911515760170271693618e-92",
    "3.31805713602770682478358595715295251951221289451549554769355538723327542711669352912581338434062175515773363903130007840972042653934300549890767815140501625461140261474689227348680233847668131661522463196281185584682499961772478556443896499155397708586117534314816130933001940184467919585272261343698822020234596999359987922571538570486165841628297313706578159954658639819753234176730031888999867901765245837260010882403704751356030675299232846941490e-91",
    "1.90582714721919949641448466477060144059353778899013891751492388924663165078541080670726867212000650433649907183157081804524247448938393789110913421988656581586248240053475087412186442857550348913817956282934167664926224126770316655451913762487165599597898196361548212440725035614135407471682102014302960316699712209458633987254021186156408292594648480481374908347823246738477175522699557711653949802026458505691820462755405598813406788190307862806871e-91",
    "5.65059132407723489782549855233890451683316958005338106181057782769438654352295082481174085931123081045555725442488583084315264373666905660610535471087294028259283379379993393819300001265776952837638574869753491983070208516976697229858800351946884423580654423716045721433130231185722669603995619358563345621614077042867865958240686647512328172173995066267129879933456591337360673322190960199636224345759235175052799127213354078306098540244262538888804e-92",
    "3.08057852954372358370818065105152284459114867092367109933027037061569577012050628582357062556198293787754598020991266335990256300417482371153742648793060085546739360553529504016258865843179337348777404422596149082788753142934950960672480819847698919060412928524283469856679512417201131730875685496274853197788840844537937915890639032451161665087010125021830958817597751868899652340740256823063949682192180005625883777248508436571910412766851519949088e-93",
    "-6.66966644092635297415779521748215068847042420759725325296841837283854034945199711145010064405682671892195379167871068971600322659346561057578443771892095980506358146178523252768296997013132161669076736180038728441395037203976042065550290810671948495762310461818269303164853148621692199055403996144469464802568116960376014190272502040206204209642150826552237276601564410609304318637927223664522866498294722171208553952189030456030617585389598588581264e-93",
    "-4.15576854585609562467553552229298561923922693590029045836210250942625580785735813475721008055261854509253469065760269043417892004374489991903257903153697176156860132174385808085265534506896458400313025763309084610507894808539088944934196551513630018302596170866503297030262147699163360530201695960300644168581656840493848933618783618279873963407871143289971135930872246426672436036522524521542352220982816080241062015682598471564556130549034322487304e-93",
    "-1.31598783425392758456851952403762520529194702618707556993060812072740309344435015676995828956553884280062977880409852527951449241938462830809511997203285816836136226198626488465330424784403734667211777878501144358879746760772987490264789660229155815169882915642651339303743272764786088300143469658279442154741861365402987857461243874165678346356575625800026466891349898330309768072475555580407435720549921545991673304837418531513418367149183141641868e-93",
    "-1.13790310261350518686855918175192554812562305435840825771439448136430402529137266539412553506094174241768008223351339851991409395469109602739641673318684188529974053625064645522547017460393229289738236915625246370213459117359606816081697391003490249535738949243252445975497429400343378355919565511030320549109246360670831920619351819164282366741638709173056615701813922897827808956993103309266666194120816502070744626830797685400887572239451327087174e-94",
    "1.31946188533549692025238539516532392094222198381220965638186059180740510288933456552951416406179203908298973803868796128005782573397076250143012380327217436107124339710958690383660871577770603242075940803231617825104055120246487547021631081243176876464524053585065292516574034777828894947962879915299364714269962796092374949179591046706003189274479892593939795376339023185673751539566485615012157157616489789271803041057019802135633030688578929302479e-94",
    "9.00289479280918224358603882430218416946703918213377315386108080135442064035771103207254512601765521067120759302614501598038195495745549902454247821593780546586932409913013503959242940501676341860199592798252787612433437984992189655922940007308452216412209210217830820616922406404111343749368707558026113118391864523673310613589937300841009194628543112716676455148477246307289905137740669077011896391596446812094300885127222439690378392404154298076682e-95",
    "3.03676009036382322380992415199517337797462406713163968847704371582113731262880393695779363508153272388147736773897827907611602729155862100464972925550438658075620109430688211978198822095420093055525093193865321560294146355903629315544838900436923158269761485175212912178868170708263789528282697635446338972109774375550359145017969426822338534920753999172256095674413081395266959957515905949575751873341443950544092223617569449474199416868542702273673e-95",
    "3.49835911380248365366302055724307522781970375973795717552214962286860541682229441332194096828415631345450969090779778572770383557795388277994715820283512925746782941947660147350753563930321318821379340754235878717617544642928374816810818267239210651628900122145984873570711011023946387863074686959434033730015377210337008546767124815340401485551838981695525777413478622363916741287460008530153767428593528938105470058160588507844516364167409234776177e-96",
    "-2.55932546496201193403916595670044438793996797736491811284238744138512987714842846948460860413138577255211855525684691259988459114416483567294293651473971088731510811272507119875631747145304211357495271521042061419841013949929328026455514087051673398974034560552331363909700879819379857540744631328652187820640168534679552059976437224799929561518658365564071199150546595798888256290313729185233759044407144579661596772709888249402332852923907429692097e-96",
    "-1.93710268739067008245346275452102683410364279921381343022657444285180878178207201268346290622003952326648641829208882939255167412127858631747387798112359812442258789423394070691212477123653038217064306290872027420922075503943510353828097198514912089154526593595046386800157852005326009936363088309506730268950451017093538725441078846323541412289359643080016598254525659065774980361581995600533913476101917043897271160778652354584745689941370247322763e-96",
    "-6.94792478247792215554088432661595685727448759104245360368647091536665170711777945668587302325641424847351396369913321290339247297498141699142078959843115556480367338912872381005385564613516580038282166652276735073209012086437468422748812758516879002769139853169855249987525223114019529738611978199869508150456398508571890372377830430348363741379498544056666895156297615573340510814143239599805731891837142105882595514208468476409444747611949654161346e-97",
    "-9.82670474552895945871347540027890963231744750847951246377600917221563109639058603062676584378778763227390000866199175434022725963159278855706215276671188162629375982940495977544956881093557341222489444541972190039341043134812370873654322204125422076036420064727623459720144076039302619453865297101744297892022622976515303659526801078136295611726722815389161996041748273318247886473935510221508573013349388477181073631263379618232347256350645850147014e-98",
    "4.84164169700799738211542256574277373812907547181964858739856179440537688923947365353059413801571706453082989865988717577216253203546166883593412696397054827243415809271751715019268347962364097337936449931466151753785115064991829438871302424320713587446343608953198933241264832636679533702450105568825207239199162404041506897256568515642748590686245004899290334224894813525145469725122469013182970352523402223684664740481152886935019613006216282406119e-98",
    "4.13860159173603554898190553254618870309693529928614849435074342822830799090370992701585804312903511166522646321084181791450927693099567283258517304552933336111144036569263876258139270216677037738137883567677289483578838205346819253888220894371168901537583087043471201950701035676447080879980467578117308689345114789679199759249165973291614998080527374272982249095914111979061759701653310406475244867900622474329097109636565920514451157389286021432212e-98",
    "1.57698475903046173429539681089127556598833970468435237970928487424875569636230284935627151791659613364908458809222034665676182160998684187398340770418602152189335640221570809981738880911250176786365239017814978027348216785527939160373486466539722404571497293425164830109423963330011980813441990621965366358128008895346714345716542713055983604306361302678857744123820856586133515212269086114362652383877195613215176338466084230100707023737418977829405e-98",
    "2.61325112617758961679701953220291018346325339182371446947144002049162553988729141842013584896346662919470217032312724735732536372503996806304498321745491981643902300271002074948930062493834276363678240970230101732352042330176213740752028171331935062168163211433411532578671289982911611518631507974495126976171840838002939332105959091321942041990769333698582098559743121358271808306872597791512669953478609979153907226235992400953366955365518112497261e-99",
    "-8.86049931979718691847745204174584337492497778939296194585011938756310853062620495582173050170337599359513781958949058629219729592525203912313762037767410664327817433530085393065366923769277187081281989350134004454631627407425659799853496300033028152965251558130508512476183055301015100375633056618491582737411288368052636590940958785777559909313076801664379550905306140920674945588431710292215124230822909163068973142355690762967185252777361085752071e-100",
    "-8.77789126812133176839744092122901588886685471522606857305215596671810299231185982316725576588685152714678848121872658049028817758773762727800818161510838589060709500614154735256412660849912495515762195760613904221127852439840478969245472993689381619775296998571879654925951187976882112844594350629919730431250687136617552180405591685337627105678096245070229086884228739110779092767233126467737073414924213547803387984369936460753278463568613980687159e-100",
    "-3.55277787115698935336060392726388041764204749756913759981566152310981549220412622264462593168419570286203225088093204444480803569114791128501670297914013191991315880522761325615756996865982374125262430258163659653023972776885516276276359900762509647209071238974610526632204871359677663311875847436709749356600581593412573643148909552109863979541463346961488609476038399940649927827343606168012711060064033372792016663334679227301065346721901689246277e-100",
    "-6.69644521434288590243235342811790490296835778019810619441176053029687930923824455603282962112657982498324377750324997268917813900714511800975955046850831645193221276277967382751959068818823796889892787576544632056547821680474101518999424484106155234464408491090306707820497501096434988954778048706284054029425633503230149622869192771147727853944627753115958891064642058267938858470585174066957485649962211913795851938837374147922204184389603173923545e-101",
    "1.54661260361724451177090058718666279660520772842948940506372328059951985599426346463970702764036264435246719829298439081389478902848821544034183084503161308055549246504566534494734134511548203704635636524372787926908610697977587751601124343479638746726775945450982990405523139592760814762702722528963297240342362470364055859406448428964792152179073751207903304805461305309064386644273963710587277298126163749933576332683686483405429717793966656180450e-101",
    "1.84767420755764848941305624631612200079390950029050018132544811068253956208750640630869801454300542392576483815019448352526090845928571111197144871502855237943733867728357916529713034569469811728995156419228534196969739648383501003066585429641659974746098655327316798808567084302078496243706681253816937205884187788057255418123440352802255552092635941362786684995439124411261920165861941259400396856590742480802722685345214811895965403341786763898716e-101",
    "7.94854179839710895947088762967144436880670555509164983331579221773112478036999957482180594803463180546508735273675326242551863364541390878634116762716831661336932770331256167122018537153076661004524672066407363286534233669051915614611278484669171131370583556511179284159060037785328878368404752249436508843372444740231028908892208799123948750834510241110674241597932525563161439937636074449627472799574539568749117626066194146361137389355218661436162e-102",
    "1.67027241025257813968245642964766257750380737606626882963732418724841938031432142641162737769233158184243895616491700137889047910650149445277976947331453022508573009951502159478615382427171143382468391780673254912116800630242771560299672759008509040094584527899869414975261227977527631558243966638021421251189782414884031979314428760358372008323697037904481489196504168889602258077777714054879663770478342649107540878395029481562799938585861938991664e-102",
    "-2.50425744514603773568969219746064284415648328800209942429896707912462810640406882031286905997757220097317319357126093815811650097901642563801917693901500298020642207540069591003626225491010480897926286714395929959323520678963160806456296642871983927173508170853880303485836737993349490096546987027444723416680581234346863064338957029325996243779603572928842543331791641817115182888929445294970356002451105504894658977871365774160586329762842608813435e-103",
    "-3.85767713721477294312578023590923010882766409765112817478731308058057747923502331705112747936760426065535674499790224692490097603765078933315645523989048788230099343115421747087375440356982232209756008283326062081727719821773387063812001089864730849001466513689179599090341624681909767283352840466905247888498494714137908784573645798350184972047006603885197525048542609438093868812949102817747448044784098469905660747352971202662408308820512359080054e-103",
    "-1.76655648270347772225203625108479579166113964156547275891454461164552147588318155474356913422610050893719648484417155144704118329657891551134501853667967167253194047923094126768711306424849268823935433768855269791752364621529043355562401372365799962143306514244639421423846040970771044624592616807032267884411473505811628074789061950085957671789795907178666756320767203480839381935063766759811288306052313622671070275926408373032450330948752757303714e-103",
    "-4.08052900658237311747877309037069511443558404633046909920183551145744840743767954272660661437669038971224258898126832496288955817914002179429233046499070390088012981386037704614586234974732846217737177695800236947112802563147780719922511336700999395209523677396392258688604117250219931034094865985676015191507464605466793880791107969831550204942200762513485918542236480132454694878764135233269122709348022438655897263236961102255842575882617108865386e-104",
    "3.51970656145227494591909254418280426076528762090617668699945729066264507654307489357942157166834664693604778668264381240965159875316074239258141500364303466010696414735228377710245806460001727746642330509293020268916843982496933341225700686679104460641811241150281079506127531827473671906335800091543645627956361063842631244845455428958296821987573535087415933057470341237181824270868259915646576631211944766117380200417510056077604005475072889064517e-105",
    "7.98269505604515350507246680878035111057270333290822230505446687837900025603145586436253568824293310409527208311057201532218659777471278010612406701580176453924249490412224933496662949970672025458654672409181914200680503193725082783997999022662581423506669998238789287840368568655733777053582715553482969469361667608942636717464680936746307750779500942915064109101299105525425801417660890409197190294094217466279483635467933557686631581095453122501628e-105",
    "3.90085365709866125294836002945967883689694213243867304177815069182722208946822158992956738775550070200386109051301663877699290231861184155013203227189455669244003047472777250478164971516862736013316600226974400598361619310458226816776952509594640025442974507046572625363931533344419057761342875515403223015908470383850885074134001110444814364958577216348237200399952133962851189007695178211499936139607937170046145954890609161683892000515221840728921e-105",
    "9.80330035579184905605700749660831567962764712925442912582096100686190560108954930045113999097324543931470978461509854678647183329771569384633028747136467658143103771741820551595951804578585894361507384703368861761835949234802417262375800532364250346856809461292549066660661310430580955040158787618585240970387463281743781369632895398107019275589715158963336480409286610939018863916422756622486605608089715669445014537156092774576983230317868018040443e-106",
    "-3.36941625662037058171547178969352962783304967100677368705938501979162023856671978619206599728417868768448144516605981922073706330873218243711736788830897766824142904399001357274253625744448755942165068642612106233223173626051710377955360477954540339503972225139781948108600435826195268302450421592260629469067243084763348868630996267072883163598771892047329098479103162513721815930707868236915526657156549595963630201525456334062065063951531173884404e-107",
    "-1.63553376328442489307978499826342944938669045896518355550222430897889561963603695858512588091216243768575575469853393746908020137455826351027758460298384922321059775971188272860576908685493261790974967095159521461604762637593953277766288847317944201171107467268873382710029243478903463005440865482639158794221046326366068402882151804224795121454757078396288042125118338703103952527337545161091122699388438853881125738353454982456761865399105397841753e-106",
    "-8.55888147435833606888049510798887785636921439977011429795772017273028310780790160687596515899132253616396860108783882736864224087274217223935347877223267167648483824769769828980480223628326066543314567972556239254667994539610690536599094939965428159710136510612558251304580544176893737488996085266728133328038802831412628391279776431600756076485932127608425547624794316434295125443852235504382615582461746066056164535033996466254530829787147990757251e-107",
    "-2.32239461671434498872818121436377271812114672775186227281768463925175695588429979194140679155605238665270677484722188527054060784428973890207993936636139974072199870788821147095267980000953674126414173610257027340373156456302914192854997158729391952298697244998023195609730513472409094781804718608187662505035346258801955552011716928461963210825052739810364676280413238449678971259620479217009523617122347390280718377974947613350038206032024278219148e-107",
    "-2.12412615928734074176605908012921838429238247043689877381365330429717813180988018121999728172819471818387397589644884561952563875741523491301011197799101590443076002631458100238205977362338435495010567775427652447599385134497380158472333446453486978592574727684080077865606428281178990956167506050884368291662163393184444595478055156169126761946482309643688037289102430637663317819378804399921994029963867323791030056773965157296255709337268498822381e-109",
    "3.31372774298304130776121997689626289900567352547173202568284444131060639535876670236595890014345419994150175933774985847566794802215130563278272846112124240023847347794583206438271159153491086542679171970932996214146420449484166716432998370296754501275993425408264128096061044001199270959759851748243641825826638463781413726791521995127611119624802585526359159291160523434712669419168265557262759792054055123688582881435530713048216630473841143029006e-108",
    "1.86605249034285248192007837428855702765706487052641892282082751531674220089723667453962870397846496702725732312798128277792930319177966150022080935292054119648268102769299187298303424529331646783480103755116922220503971715274858789075266468589320585266716883148702141299775476052007130684993122591933637469045342748682528928969653357523565585007302711963021890157630080348815018657454558613108819671172038425168521776822458802124309392145688225050573e-108",
    "5.43588815295442751240524456922488990379415231964915981166473107973459368124698682370177406382711602350652433550101771242593919863941894607054288130904766706219566176249400915777642253393438508302331943915276802662576531477819528846980191406829071912595543890064818328186083716462059471634073339423015762728378172457021045748307074893564390688338368896310378070115877687780176993712066928962316910133551359454560391722042372222335736676089501180933582e-109",
    "2.52957408735783101244400939315226917212938198644418634238968724290128515288596078596511630973522608520982946799675621669092279714175134522759086110513132555182282413214470101282900269576395698515122712336613258861097605645396488799167361988964725659724961799777415263531326803841358776379199159105472204029560212323232710481415638013661333828757668673424367042014436285566260843853551030132540271222975455349699303431553618753914730113080135875260012e-110",
    "-6.62855660840619073421611240787921131846760209780728486210867719650163083871999627531050689627086293760373505274010817962411897267508349553889870584613963653859853434262028427852672474223185948480927500556526200372254842843596226708438473942870868811626353135240840054968724163086892913628861345636946462428356380073204841489726182952724088055478316702825206946946580522011122335186329934533136610502304691801176867523764998779663921185581817206211558e-110",
    "-4.04293595533060704742747394774433207817615589761591191304316642227259855041890741613963162306754729239929471662314667334398759880094615625280386475292893632739325887717732611203670825396264868530330341239284740459084622581701279244807830491253872389026319359627399288324957491019557502984008668092015355406962940754959559771399357266505107677964640336011466124699729709737987425284244652810637933303221839429324522723493479221422095499120219290805707e-110",
    "-1.25904525100684975647903808276224640707394156901776889812669750807142012973231249240208570613311866178916804638509977602619514679351309520991275387357452370536559639141786177880486762717577116522364671713957791344044017745871888625153117441818134741636830626044873304756073506669712079818033276749827186299708847407177158682076947955942166820885680869805964646704890652256833601374421425138252715503040562179887507567931069888163381899458397748123330e-110",
    "-9.98988126180465304056233156485735259630255711215677740130052118725957925382565128912175360840333479056955411557184717274663304613313025079923733596237224862160330380052662436865696153744778253419584205806122916771246429998194865714604023149172000058181086814711895823802765244830222102700458645684120400095697524724090488638650050710208804763270581536487451750024777898806475097031245188292165758459262538205921479233473770143026270825784317819286924e-112",
    "1.30612446385787168565276470829824220755655700522065025092031817237296285295336107768471473213397258013346145870292195429962984158866495754633661660664837744783337501165390410380416925748038689322311489012276297307195976603417666681607008711585537483342340596296820338725132991873360432440123569420049702455440350580058113655221942130602833558933281002807577600228823149422635936061998052344881859629495013479938055748807087766914069105200426669657192e-111",
    "8.70412638844003099245417375767138585502441584016150336338900829684619655680450240147047071187201898792859871976993391876103444330193671476448709390091123392201607552529415411115397177514646747802981734125189933924629457151383051760809910095899716541215381674227115164492998493052587416186138416317930058749653050220801462937825719101073179624788179168029446110915271587993088773446338956355807544050700898644817493899307407378026864771749895396098279e-112",
    "2.88910196875407024447969609577644682299878373147064762938368399297138641638754223776537027138566194516554259887367028468664429193259801483014987960777889987189506595212439528192121607885245096073684997214545635669826327586344788895200326618119693175731915999443359849775058194656029803597296940062822685991404171693423669021546819646407928344716747159058667711225541198257501976315110213183390951556203781433173323581325352681943685745197083534211335e-112",
    "3.14008943074276920997660804374564697003646046120714657937969574600604733459718006887468332311760004419575255902909109712102127054528054941997272009523273030677548569229285576840282876538898435540752727615976002449268351430261116966568296316677308402866281022699200963387201790877385427830436825800398300517565211005279083593294557112617451855267779006620236737610826626655847101624013453405794539902057034009886493183024423418458917034487743674798525e-113",
    "-2.52691278543941829237297908658290169618873542221251950740697919225254389687953601235137706908152807822032850747288905780529529599275449811335244743495503995508599532033875445024722810381722097809266839639104068198635458686153701274868845660043974464841503017349203374278326859577679869412560036678838656724382434010905902950464664341123095899989556933220041138981734660831591707668281875615383959373882778436338631129000744969524359797930606890308157e-113",
    "-1.86188736520769700806366638803071640370453651230136561899744533416415321425341223460231021334802356580718872968673456261257223995980029401655166846232420960283285785901207139354550145169437898838363571932889332412087466270500433800435813551628816898338239413820975808399002634899757715548890329209852822897651621877277269473490824567277648605532990680277327493004071590360335540272799122371001866909157132307252682821041959800072444196647545939220844e-113",
    "-6.57385524981724004555157210735320428608775349356348768210854067678518074210388975959791933182571115315612382008176961512700402529547611473320231679169778476972350249848891291571698919256162136892403582359979275085736003435132245299893469950019459870666116381621995117927230439632597166729774100165204999143352118548631469358674689984394362315254513406131299267684680223463122020486333556739524493456007672880944872304729678497756928820339729067402539e-114",
    "-8.89938217350143822677960840169553250810579248302300854037340079144170427879147178816859558198751388648760895776980758868977389568181666843210754524124432351030630721898119210493574671117086159754021990817180489863081152967789716954653882692927299457100709089548897621013626258004974448546513974389119821817316028451787129802197018539118854699752654975443925708653626062252982493992412388822276058857361965082526811976348821057461109423959659962747222e-115",
    "4.77664406650163727553821028616709911420681338983805239073607858245170535783764932251976872745361214852265572942566671469127671410346749124638465917254939756897688349418323216637963933153796739428327803395825804421940775587002618126358181114277643310003527207877724725166051299718727187567308057756552499213075356663450772873970184451651403166858226653718393300131818427750031786285128325738221907501589805621602879082312540963914616408430889901398182e-115",
    "3.95622660990110356182247232200149017326627672339553375041708027849480829128554905218968873443338013609855681123289074334651303831090773684903274104355995212247299542024081794591402973986089451042075605407135950243053756234971563818838683995958155203477201620744674729211418326271400215391850117195973707527272087493163120749588265515147926120762529722453347986947875616095372915243712597409238024568260605827835203709704664079802813576127686594649908e-115",
    "1.48421339875441726129272569383234773881723831711772582535929741225201707614131876420563538871660226433165970356298688706789945578121577286701073043544454150201951783841466698874312944142401894845459674828272298321252928817618249000304314809289951307112865547351557221215621431253660565634186947715402636880308299801270629281358804951716730769097260205777481053002162648902508794729816371136427931448433888822514096176318195412641363467057434072393842e-115",
    "2.37500199478836556682433914167059994712959579669525643974944584256818093275209658473732002864824287777471830964453658684689025344188054190765152302139472987414315328491725550408786707985332761558127601175756017242518393608078737495677398697827772487134253719256679369661080938927176870956367624493881837608098181038082279884648005098665778809466579144286132439821366974003902198288435477398621903614190245028848739978982551172312140796162331451290873e-116",
    "-8.75611456244286233546401694526127638505643320628851039564266446523387228740594565355573654260695288371394167537216746467735645657535229790522573035204549496471300872758381613877382468491471885344411822045757172533492374023312672009071863667797101432176756582341841303542711216927117825290654898535291982551079299159031662713401521025530416461431353784840096990477928474509299475523207836694165061057611398496550348882410764056583328666440686469475770e-117",
    "-8.34780486416172581231037921502917722722778005912544241516390063393095206933055007367743763660815073355937134125129298776824646603166637809556868148052157068473960690549678648443901168501028494527493796382147081141919304335617171372428692111420169845646935576594077809919073102476520047535521437044496956780272828262420213570411037174004297528183513879628348472876128606461738917549584918364752469486964806246232483051311048733044620110698710310489918e-117",
    "-3.32664487457017764942401865346883676268543939254910085149540541952157962938760245942215377026949816073668236361355719153513076536871054090827645982936041337021588335001610226990988923090288104143078890152332081248740634522793623144873840984773306213578099584803798085456558864323632700376367446838386964098568882194691810229250305694404477307622126944673227971439225974749474642794672656289086050766948695905894821923370247499545144588161188322960234e-117",
    "-6.09058375670234280498824080206555032506640392593321943375973625164100710584283472357713135976763805420065210243325222615391462379713519171656249074074894043427978453239258469304748614186161049142410194357591042880183646797004888168748869614693318694441701441819341960383931046096503341729209232321225951684586880457469353460727775244984001807638619556140367645579752880633614457230568046839076317802569095523733535973419469087690297211148033461632963e-118",
    "1.53707096487550286570859800716754790260712967665830817547548364603982211888123719602864532892985415417692292529646904961475564775479030521088773749221450759649487181523814376984903842885192068028674313621255039385400811113899065505533272895641951050914933140298284175162919950127912968823402970129748693744820678481939527484709935696140511264312549441380137808279800299440414469028728157776053899786483517352351998362043833838147438667602294127240098e-118",
    "1.74846370801087798583897440296800966250366479972735835957560078678640161879510839358524902891219446122750696052894131168088202139486542928500345315759016285970870010024651858432712531115862325608301996490221683555526432370014185747303914963057980121971642618390324532807110144690603648494646503239686974205319298270913691197548210278846756706662921972617372733590729895943029257017228057413117660071662662318111162844419273315227814972293049276271654e-118",
    "7.40495300670648832378792292358881971713002690586305199498676528343145203810428676470943770350591907478462975404423722271524585403017369341881224906601967480559932083805972328684533139421401048046639501968281473306948260193896553590692815662815627722441336295941491547625041220367488579850960942009603334187259482307056132745607969537320663287852449667797679201891892990197653525339302504732251143704455896879423524164981402847029758731821130256408521e-119",
    "1.51770344430597113855390404659672249851141717984832907408499945091643602229426847192748660606439714720788842680451558145585327350535764480632908427430911904025704800557230286357448411512609144450361732477986461900978733025850432000110496457998639786666037157225667222723923638043686842003971663176824791159391500585882363889732806282588206290723188777114621439360630067032027817602155111933634924719314186115225216126783929589899337066549175108630849e-119",
    "-2.52363561182993838577246296435666290194379387481382548035735294304277886581781483069433282325635110614255958763722010617973240378423868673223483783327296544680775728375064989438652908092561373953692551001984151571989914974708782964155926528269400504590316323548087520122311268546050101644068848651092931086751018097939546474906524762008768865060539701382219399231629851939556215770664535800803254819654390383944305671233436627021781103370222477741968e-120",
    "-3.63342367347165150358554482280325194492332499392377702046957330060184615347654569136567682943435757925275262047354899345031233972369023307027744996289206974113143969228054917959581153637293273330576295691822981868922056620814370262252339128673199117213146037299196917472346599251179561424763281311023845404029766748362815889721768059000488667579402429905174903491236112598839487173139432136109684555781570475298606656827873144274791191035232759246865e-120",
    "-1.63750073801597918864061905433907330626066287336090405594833957443635054059035750036937203801604740184577526856054659144020534461709315972608084298218559318575464715908129637319964535619455785618107146564233503428553080113978441349123067286491439302687999709611272588223535654833221900841836747952838022125984274440242219641611208892754397593094705130861013427577940314347621320581832982024414057374779624128001400656699765723304357486416670207650921e-120",
    "-3.70004432252411543094026758409174902810954823945109453121996352982742344192089713281463550931115763773078538413372827819714704513708563055885688341897735784396712853311457121114653953831453990628768161097827588802036446022033235188974375511035683950387386321337988222371489472221379692156944375722823192896113630032050272899733717589558016413883689058376078308462781514313293588594472267665858971679358738608123256802378118191532111705878927852742911e-121",
    "3.67514558488380402024740137391035715939642816204335039929889153830300002094056516015880349658477452934955956181089664742403145203865233506968273075655858369301095861990473380890560718297076046874812509316730794709692413620058627201747065673604681228615904595316035354306425316188385887551549863545065155191568834426181107840028824614161964601562666891625393467419807273995204826855155650940276757945212235021316149641141493203106363672670705046902813e-122",
    "7.48617075715093669862542165416852644773022621773379250320087853790865112190030172059147574779647431803656707265022761089905551006162194529001366765196496776690551577021191291147327370702993708153691627320520654648695951863729216001183959308592513583372728359960479016063055026301231885385536550981991044893881923291498925402757291408211129180363455440841041316062122991005283467740458625713775470705427779838409192254335618050949534928347465973812215e-122",
    "3.59819836988109259661229197826871693825869137245959840261937141961689317096558832306862344936201618026791812422096151416320569550900538506707328372512760914617769243175341238309271250480403020830249140486362995867028855127597325961330790367058155612568783378496944046633837951216771438846862002866804423507756696202683921995946742210233570357532222316437415013327510727102190757112009390197275395683042470367790519386223985280370057526613290267821968e-122",
    "8.86452137909232891983191744329136191848097508245421133691512459501206419363173024331188035502905020631452178967726573272370864861170056137718311683009489487964605635498896988139276672604875400475331797569788633921013316373498328598370896344962270840585561864410660245321203444728805431704354328981067538302769449503037252522970497103376451700243424374500989441238117505702215617219154420145793026515252588439815055396960734168581618413538086517893888e-123",
    "-4.00826097652652518590794911889663893467111702215937838765790529744146623837361516031040916255005663218312086393026771956139680271497718374414830824530584983660089850876801987108501205723145366492050475935060407988900028924011792704642135231901334178076700583795231370346586882457328333822230076569481967138092250537433479806548652306593644153301665011716978972490656841951076044701181983638026680747106461725138345070020780652607312907360054030843876e-124",
    "-1.52790899054291391569334197002176614434980104803713015010197610225332185658494481852391359677037830019963097135966035619327839108891700426857284658467157498610129941385438661956825166506161569346445990412571753301508588020229055264074922376754742223015338734880402050946394087042184910418480106719577643528428332452781018227758230351802259666200062921164787638988541590409978580547343444113980451438719829712533956847354841076377391277754233939893010e-123",
    "-7.85770903469045137534233774568326120273321671745998622130756207921761972990341344398372356732699468679621733378695123407470611362377675760592379804591438441443758736028696422321584694921987862511511147446473801225389209892095416699571991451894267678124374081618394853666685464130682786212188575395272509626450856885984273767953986145934143924695735162099071155436604730530475993946944304246250534509617827100218956124630889921326670246407655167959393e-124",
    "-2.09342335530492580228412848290002255858577271932362415337782740061371114998354877921017704074920198296251342484127057900200347572354604142411468705947665875173116225723248357623458594426679198734011213467352927075254683764142794972124031134101110897858912790451798559540525514337177307340891988630834715548923703113815101414456160086010701910744025798112481812824358792913914895286651525961939450626001095882918869087226515413681897356902004173254901e-124",
    "2.37191157725346955658077980993432750563748798274287735171909566508058578098273914303257678524698917389140253703446345108630981950363210698360747587361758882552501400309221426010922176568215604648394301989025003758133271842332911444259838961393434770517715772173537231497345374749609529562953098446727743681899269245901853471245751686392554601842784123003943096625340765511342483818842564006942141622873997975875166885819183970168257493092911399327009e-128",
    "3.08540064075958698314499636322158698491640092297293051062602979623463688577191121697358182632954205133580007013419163041489164622988354370888309306942055152064200602058226585637451313123575047410927352632500402068506973238061024911696879613959248138303141151510868155122316260355238259580548503904889699356660895863866272136641210333292117551032044028594284596420880856251378612780114349782632813850056085415613024944659475673733403739920671986352098e-125",
    "1.70546542722381206931113680688252772282392109340908479093834025146711550191446177070862100843912309710290819585959618132869788796618751199905749730758334658938337492254314798629553213267080253625538881713368247658077784713038056949485101112388501484383774188604381372589820569035478668565307779046097969209732564634036522265491234365383257491234324449803717080032347901801554673712163609886903728148044698043137654545114338064524511165471156602595072e-125",
    "4.88372534211426737845860057521717001470302967056620017474876018065066175870417398154508646036195790123825264782671545158956650822544595039593811920694134101725384872451706976598045902284095017383021413511071497155319593345907248741098178154469680538304086796679769346084956216475069970107798408744329912228428984107674324085154989008575549215207957861830426657876300644792389943203142447696866961957255341185853005051752534309599566186483907338866765e-126",
    "1.87809870792268910194126949583202883950956968760846708859708310128002464174103346533157226742207620219111174502087283986244339115671727956760055743479959362582723188461469085752548457911490193608102235470798574778617748992886734377189308511210543654484902582950880272507308643655795124639549763935280589599617783400393701046639711787641252452619833261392785966837132427802092815444658944466221072428496161928409059462509801748233487861251173458881470e-127",
    "-6.15470912763097443502353758511872109180061041369693732402292939081333229964943920013509722007151405042930038754271740514487082503140313280093767540143339243735312618724738208513805024343155015892708893114232301986277230070548465575119614329437029801832903298153760441560809079871651927112027678009059904872969562882991338196875255072455557210762285541075481282022569695938666269391063128841219697581806309229684499216167937152323572315561489892758356e-127",
    "-3.67907233008190176684857047221942527454833594762641071965498737970631368357696205183087294056924322069681563167453336495237536024976317768583207614604903343119434362154028529090716471083996950014008021718007090650951129084949386877875810756482527380275559090212189810531252096953952371055783364214600607596071819697802674715341522824290500640237604799480659028732401412064857859059589251227134484113770243915516727404910311489735139879477760091703634e-127",
    "-1.12737521560701960806645346004162091549966355365612335389964903355761769522094388308426655645446642897150950137774796648021509873579929033647353460472788746829111954601986224227662429724632500577475038538250984417704284696504247864804715945102044743425425262051555017740231491864063150710946210935669774961648633203999246706712251158521644117117530595953943603594385978064323787732149876451890150199846574566568348043915512895562098329822484440225331e-127",
    "-8.13855636271801511888501338653966006182099780555842993829408906220575760141305736756302905830909923432191379506078982745643616102930008909934228329756796074675700191822124228448111259510616955650080613243940317800167080913311795766316680237004700491685218255161144496873119049269103774571996415859950471644397897924959534642874454234065548808000269557459465644011255417909565445453571457626224152524593370107194666702651501808112772299150174499853782e-129",
    "1.21297312882881194409194677980839967425694240511719890518304588685015754580921801623606171148325106467775896014605798299177261627227049160987120762300828885114926663173474573598033815233931815523323545073907497146238976179807638054409532249051268875742801597658551737195878493925255219669902485083057968538529172447194102146228932695423379726854087710902678160979991886034173240367961666134020698657186037363073186474002186014876533197557730900714745e-128",
    "8.11787948970868541427004565628056652379604004881067563632884538435600392441740593096180714606856624669043223899254414773076534146827940759002298181107635590077676562741898448901271413127480191918448939446797978154475933863336528714420231572945807607537237132930913189331214776779108345135513588019106659310392792049843447256736877272847544110852258352040600816620549903303844021856920355955358846534903810537843293859828978535263682588005691027030442e-129",
    "1.60792721086468601028722049574342057421550487433950860662156299214126900750704822446618601393467895319642773005567120285444644016261659914383302483386719741908553480353251424008672092322401835467106451004394699699160866909896984875042568698832429250225884767546937272383103856186533456834651941420006999339215397668047949863874203370147103791942863335863132676395842439777678109428511873945236376045925988639260070996802400862701345025056046890620626e-129",
    "1.74177727069913049365959464718120164907719150784380912800028713699978610474326850272105439194738117202545091875627514567500618962803374665203707960658769454857334268327351698235315189659901602067198674826535179785521422635376647260195145906778813564648644500017908018403894263481792926660401780154320338294636906362523398032069342542543070626980869049839868023821734816273580003697477952016939392795248377702831503806022900782228519039511646608743037e-129",
    "-1.21079827837721437289067949312664505762637940376305623184903685503651591468861327030355506998317376493751319837419423630752146577310533033220823208230825381982277958370234747607315943769943521005446403844262871773189089176552827569559863733611295980684093625855278069035230482555213057008639553168070022643251527292338654338944328582464394338858993638643067954148022452527280370146498245930820352488281583504342097729817994025018144423515426024711466e-129"
  ],
  "c": [
    "1.00054966416888420379504197695522486497640964742085966820740833758197163660281993895681665971285256337184533370499081590193692658484910319571466362017805016025412903339447131470098042017601941600020377413068907509230127091204422004694413499788069496171416990872923618664714181894613863076229513375027906770164592227420129221375371109376566922570333496464780701170354896214000237943994531814840191081087571772205400771576840540792881097017935933330427",
    "0.00102429209366631436097528041052110247220329551874899974974833973922012609717772388272860692727289695289211175795103949997515567667710622038490436780977045522691107855097373373453959328961157618395207905430254983659278954633427384309008928389878831760912436863868668549595879881217859258313101437612786370382328000855285086707713540075485663045132430891258598254616266956322725507065126542861856899795052631826354856334340913264512331837353145249772321",
    "0.000820249967525437722692266062755403796308736731134759692257076008117092166140734743680177688996101459913854331036560421491695635177314362971353291204013468616818111747366960680208285679608878879259495596111301574625918564981898588759712481108440522245245569207422029054317273462141681553845823111815721400386737358979257679925107254454287358794972083804844857981794351949718431310013798567644489426920750417465536268444518247366249715211503845253350365",
    "0.000545036813658915905136742095371365335742041519756264490078053430564039964510682306039154512117484746550580296168705316346358620293976268190809475333168975708777695442410282327737294935181542585960034582778759025738987635688897095904788324172526205392912226937976810862933949543863364200308432640458409945680643954736457396687132290880620116725313593426776800845688992239798798649663371827244073344380194094708552018500793908622675756001074884285579068",
    "0.000276125739753445559833146438885259202612686969295567053525532949557554679720143660784412280867519396979861485433013291126891021637973162787652146594877818135573745445013742936740532132282091662444487895889349727069906658999911258175601539996281843957656259279831513963536870524591990675619882737324601822669544750426831118318328082483021058299974691948695591332635962305577308532890891372111455654344835123077648815641522034460775307453915527821326664",
    "8.38664270088568032688463468299289028175074985802181086672862811891871935402432314343770233275106062703539372198652928048974393957258197528634688222280660611274143267795731540815427290426432981025690498427033671290434461549111657805140317520797472870448851898414830190317376325436843461775589641718760299890952067537656917405665274884602662567347152262890355328529627679804064921886565157184504173741949142628482534641173809690471465014201221061713965e-5",
    "1.38645179352668007177263763795425611795993855789730511676201491973127897942824807132732566814503408722243778394181210899093350345832288330233617393021416223929831471863092397913036364653199712305712183447071075246713992279757216324081520851161265112834107003202065562583973867090567250518922931252797819937268046887826823732503988592091649978842571542843674616485894957505789873316700253510711332850333381152859120023636093498359199392323581807590637e-6",
    "1.04031742474245283696127465804768147773098351138339710522205708508803088990464247642109688655689314567490175859038282895348981316027089166700913630685289006311698198542708593069300498143062754666717478835615503087373157866419715791254541767164907079708624438813276802629569496286063779933279191867817992502284048144934619006642938910380753036069963486394525516169479511902521348295392484767777304855163522258176412684838606180688763776019382226856267e-6",
    "9.30862387124954974007347494983680452521937015909500944159072861197129901423757798514168864022328917191706565077510263407364353905912809495609305242836814670564321733500766020839138031606535095994457123003912673496426868783303987505074449302929288355234814848375077003573998859667660092819258587177503358703335888795906655632691372797325395830381524200226919057217627101513113090921395434034824441332862791307785880549346812181519273353703523575783108e-8",
    "-2.97672668235156242613062888100135352140837737234131626246527440947277198465393564239589226276819894496731336421007546305406121824564922901146933556785829659897730488969680266069167240622352446376472779105029697668176548563060108722724379112392436180081988730765530227263768211393418255018097468997390905640199601175983162356400017054063119380778991097636482096049506365969777460495136411372100116996045772612628229217476286518208110919357623431899212e-7",
    "-1.66507191087675207188351261544744882778767261435168836535346087817532337232745111391718806340594970561207772310426773814586072037787176762719624166615625922613622342469323789323548311729725635844920892455097623949123673260814148455802058931112163311724561527596039798831746970231246263868640813074581268326814815074021533019446854402295453554652132896013108720056555432419467253440576277618913673554968883296120291337106720228436787784099042892289027e-7",
    "3.07937033375091309306954303153468169520272748009789560454222181042667174866051946551961701590543354120313937722053752883681578929455816900379950878568223570993327528416393263538101279956921819084431965572797145447998863020413230446234320323760396321519525914299206701738876948973508057119606888660703573854990670172086784613503695159734475401236225346762993887053010703139276079654363735462060611741833123428006070848922176161497052116729224251125836e-8",
    "3.61281384030115691523979390575570196822224028476872570100885556160775631948237888968868731247141794959847697967849713363441795348049681910185658531627950464753774505091864525139080105395115379976636053013865291066323965763436314031615387165850665652893023047473020472790228126235306096268357210124324976437981096545757767927769484368006017739150026795241362882616526768059342129269561904517053157592398392065978928208435374867608437599556167764289892e-9",
    "-4.09852843589268801885402432737218394741908284668667009976664000431752837907081984755863635346469154292214118131863158451336465543273067294827251024842123281431797009076579059538599995417339018688405797863381605489265214093136510272038812423704781555375753472119718986218960573453586357438589304284553034114039487536022492906709877379461181537237717652207284986721070720343333024365360903606268639776993508527774375113770722860190529201494989240316561e-9",
    "-3.38677357415306483252862994375987803609051066193952115443854594828937246619092160941976618827543729640812823551935547806408232815739101668829944167992322975129864658737215277049655586584958399215010755615191882309986149721695539750425280851119822158703823109199441430759616892919444997276505591438637670134787230369628127996531416649603637204790386465136696311599850773036558618263088999097526457949229763142120840398800637967405469401666444594237751e-9",
    "-1.05517635179458808479375304547686471455842306756873819336714698207129600230315442450245524868129529350902926143821117872525172242641221233557408432436469020260898358855245260759851829394350889359785908341484486370567077098675096481501186896912715625135902857593828545264970445752192425325408503916238186595404525758952014060060843541594214366871956736887780094772877487698125480204333477795336091011313059707890789588897970856139479854732648567300536e-9",
    "-1.21092312253589832718029368599205444126091040451135004500751743601482271427841470412876974406285842504991627747261987098031388220340414478534588934744181437500996234600192625542155840122985710709317263788161829410065313302453670904937501111161425833736636092351328737645872776348179306437289832750288055049353567868098372195633558295555324816401185470142990405554606134137408470759668707000347273046525264726783719001466040574258852302609067249471892e-10",
    "-5.43942008661409628455213491853227709203167443512539761540097804786984996980986106591438320140146847572725285554047824197113692183449200397355410864888446410453956128116438151100270147081407594817481698440498510357206035335494791021701670628906300427263418226190722236205004590362646291565185953741355308910870360379801036180025669040669069518073169627690620901740109830990314514194625847140651352626153331843841760617504391079281186068701899334996703e-11",
    "-2.63876041240123172597107507239099330802564520146783325490784951178396117403984339010148294220019131968899867094366129344270842459625558999530588564329998213164738698689154851043130336109841067228092518449311100462544093470923587419877520680828598221556903280659953581880565811607506634957163322301904888995235689295668931962721974203723278394385479000914518309105974358002304865005321154726813034794207499719280634591017826488221582215962302777155471e-11",
    "-6.12155786130681506003975655155790406408376759489278813483529921860114808211817889180786094694764441074176072040601390005400933514196091573560436683382921090615429346536505547028718801728676810983664178077314549386284450551419478143221679579727327503404376820669082157793105638197298927843269612689415041017994367313297621432303010547070210893975829547977564121170576127274352984049610027582260671424575753973621948894528062133688139999063469535404974e-12",
    "1.27206456186522415269944751037350438799489717825740570397805802477686511026546343299877674122196620694374851368171889665570337736320682561380058458960323120203547133724430447337450661380694660496481314148182267881999968841377084072011002628586950872602347451276230153054696898550450776271267820122942820291256106132972818326469888010406999447382345888217866373197643346372918422455606235300046438019120693252432292675819463808991114653863138119382122e-13",
    "5.08428815868932048155839379532347839633808707488947976164369558836956422673608727439385976491753088125812657650714571069132536123121854422080505812581018008308705199437079742652193686147123611462752122008168715644090336025150605486736069178024269208854167173844787408290353273071740549422404930050819708522896201962883944269133063127454038417295140449073783125623826080959647974940081487397079900977493407461100222654135124543441397098641596939696527e-13",
    "4.29868131976878696101958421607361444986731389237816506468112455181936838650535029015149615362524783624392909331042994608690371870361155684628393081003285739047198690140224004291273829479447344505760964431226160083564902181832746139973666089393877436423301557845061483621347833871190925021927732564947747301366461622523786687764322416653944804561251064292784300412481782045113482400635631620794610213750530484708195022770093004506265271571984428196533e-13",
    "1.64958153804176035585711484017878828608256072363581850174940912272053011395256601201471935110495806892845887698792035950263725905233543522453171648824970361554934095003773301308330053903435369624087167231548645762734424816744074191096259079740075525902627446513295038308716373928364504566681393391810416399256424585491878732216956429013878013491839072546025082863386214437277274857340131089077267163963203576188973789840422232151142801793903605037146e-13",
    "3.78308263438272151942123986886112663831445192655005699022365101139491777373599051315672895010515901828738161557356178486493611256787388574107952960507907716290126413168487419694432911388897203791027439734531462525589359885163433375465853404603017734597106757696244969801805449380520364123030774277647026629024304451889075473757633938631625779997350467348652357256401590540707854523629897532645609153682531804870540175318347395124655159065107797198364e-14",
    "1.35903449203798876922788531149081448671370435752796295007140080482876688603777835273430842511371323117080951936538536849826588417637958080700385429605075495245246818931025607778145561694269035067561088039391866752436234824855400686850379946456814046045111868978594527528297870673895951061440920422255223773073147661337303301299863715697615403123332116381212118700894386321608555719206294217449671243126852354178773409379918883310501391019202978506817e-14",
    "4.32666375095037713557866642385168896974248181989210640564957339568308089235959404896064981058618929041225551873864319194361585908844346866653145314397590901263603423239857144913176957484810530990422908393089477011976674513240198504970546759120692679364075008090982473318517948013496266334911792986380607080422064702459688903231447442553348296900601503269939422360635894258715040645755008466704508861831096954718261611031351285865876563715641007522376e-15",
    "1.76380640055738903631018851133947299695527583754424564085873682164345036495222858233261602659179954007674836833257499262952752156282374510376326078980917149737983618041600689120233659752414376515637448924479165058501397918777538730508744762762469282619721929928659523607831916746827530050571676448954461342907931721081987217106644182350918998374875598087065767140301091818061530734206278217462869074708862655083051898895319967861216147305443770800216e-15",
    "5.58104794715267601541447905269291731361735343291732349034542241823854955575855263041188689945561897725972555294063499892976534183303231783936811594580937810437400510652398880285916556976921663406144235525042024034873237365323397723275342709349464346546094647543317040109575547372140799114458453580078228826763751910176775439767211244339531643615764358647324237668090376528097239115372449975238684289433715565077248753488757030795127554300590720531220e-16",
    "1.43292044152560379243869194824411361428578440600730150237782595445141889561265699610735952741820695929320706997773891080698128272839476691423349513105011818365411405765285998472486301175814623009788023309515440804033914146149547434027233773514857525998513394916572617537418588237975563656103654875435923683451200525798900554272517584761276134677631049657033807104729350820707288172752420988790881436498565386311251160048873969779966427232859095393127e-16",
    "3.68889130927466549105173915378578613429398272822266006219139349210317941068770576549144153902957571998730152038540563566786469545985153136763972027976510150771715196872081639451233096356095090986904419916779475105726518143528328435735867897665041613672064543383649930244371819902211396324834711654056975956754099335479914351799989468627001801994774760250998813920040816533906682882399794090126812981275263848597347925828704414724997499693470522943946e-17",
    "9.95605948373779480422470880479446738404433391461184093342962354922053820078601719726155942521696194477741018175888900645138613581390896251330631358805589742055520374794832135983854855613838008911216614331248074157079923693401345021900923599998997242480132480195154067513014011091016775534079955077628448038667416180178168157578905080353128551109855344710611929554606587743850582611699555611330233997274293403984039300689247922108862568385715269441380e-18",
    "3.02166041909015006538357483216166097222130368635828707055494803095328441375195217732262752782203247360101778257712611062825635150799761648447615500146301653988845095206582562191567673365035059831813921778090876180188314441115656715760689974898617598839859162843011592096088770648352804594441294389632916458702647143934660620569685920164368816614215796919179235689381548096404422939420201522569818652346456267503525700674477371122472133330322845609016e-18",
    "9.46776578165287161572271821614066170981174742463748469563805649623274099330043948408017868151427437105777769973985871480371296545468326600291299179069494660026058331369103025668397743872631601059762186439227077949498940856418360684038447993482530710324883801900267938794193107352215915869708430187923568281317829680151254398407905948845355450492448369078946027398435157126206454353463262618972663308497747615299398627909269899228969383892254868853359e-19",
    "2.47705134500464462328065872732578302676055650281127186504772462243088155098501627677329455575419311129837526016963442519574424231972501608619087188004076321896643133052344782334647112195560101730067259645972323511891660997811970790077940866694261984232515195198427918689517746358957466710856699232891355160005163008995302599920959474783862038698127005370795416483343334509349050541792340242483779210698113903145390756199611099411925420635477366016624e-19",
    "3.65267938007254711346473077486013050174606226448437565855491903501597851924413478978621528602932117970696608582049993833405789427338648333525964046570671200287547894650735241823646449992850359463771652163581501881523571742004943383740977365560931715897869646243187244191037543386221957984697410309372965567747531513792367535486857611403223046154720991273269723367917817056628090583408664716833780797249323393950363931316098890687570944681592718711425e-20",
    "-1.36295372995566611353298927363796767093269445824116716560463596066266551251445285786491317544399311875440256233151503387321123269315247949589345034429370633582187859981346480067617147106801342370188918648751327431620091558861019181418916747276161686272479586870670556726157570807818272708710998558863182599379166175789027009472025573798914462828261833831388437211759860790637744537962725341082747773696836995664327028523415907888220566910481534403402e-21",
    "-3.99802747679637710004020748913414562530245512164540772030328590814284340535783113557851849123720556545211115594952016695199038233772894037245831567022396486362586274449438671091564718454178107390424624446081948073250652550206289315318361772999758228095039717633601997828159225362233645897641122046831169015082467376797192074660874089153026722191179295603517288643531107512446164394415217321769448791181818018487416733131672415899223615764172787153350e-21",
    "-1.57684522943944704208059527809167207333670712667829970448124994553457245795336570171640561044273770887015290303867739575222297306968581871713572859056867208144363721696717838478491614572252944401336857960702863552967009341968634328553291012141214020802763257206442468994515798821749250507136231862877332121432180918817993922384675899965395789356833696286897861554551875739981937424811329518424940795966559189712460793652980706920029685808407090333316e-21",
    "-5.97736668450035868251421174688435832827600978465457948488651198400146027600818688791322599218891217406482077638858287659639783563711419792769386589787332429361083291417979928350427264418231708389436630094301450835102152404861276881324091397606545871672129800735054863148196631434530062182345313466206778484264513838480267927653027748494511280110838732411835919278815298631616699979970838812556966049591280829405112944443209219546950858312957209452496e-22",
    "-2.75915147150868453056255378881543321985914122705707410637593931416493056127570954968805738168624143761963415445722418191025512070831517092664554279301380885680049295370173858274830040604933645712746454380854336532682507284607901399462816262906805922112692380716211258780160895112332517323521953236569047283279418249739818660804983465340126245707484953665240134077930229864686265174971119370402582333826363079596386084570186852162939854891772598505139e-22",
    "-1.11152804942116220469539966981561698898197697471525437306562958817693939582891740632224411113329676089339775280518248075814382432985345261616778622459912212406554292354050017873024802435144306056689921471323686549046569328579100976326480039004366278288542315571345065875548180485024801083579304059145638971068766398719148567659754786072809065884311066493620006953347866173229883037686822707919034730106353248723753020218679930472909595881271201156831e-22",
    "-3.74157392700316058581548575830580875570066527796308394347421517833381006316985119766029066394996285008275048255466764498273986627351174153795954910499642335016329612398671148962936264167781538704902278503041044918281258169952552076471009918413771989245098962168738340017881855002262898879860655673776940598250822704020954951851123359249692564904580708418447583921627683030341084714377882666746063789104300151519468852253007060743450946131331905289633e-23",
    "-1.06942399876143423259451319031796735085199290858669111509528838009412592300053156883838311971456814671052076666652594796485166389922103551878037679383157976405929372400408834831054141981166061181065477912525558323870321788097078425757719874147672611856048808352200065230982179543835105471112899531349392503710919385323428967574716790359611081419973143081484496202240107375106385258035416107367032118065859625429845959138176762175215206382640416598110e-23",
    "-2.78809870899445642693939861617566506452750311912423652254116084145998491820089044695022614182463581940384640367107960951010243466931102648839006455612489573239080160889630518177805123512904233598125026215386154048452090689836203927190389850286436948004052556398968621607504137370741487585870124090800317157174591167581910324900362136378200763627535373784378879413131107553496882840769485359461336141376555722623110097424079158051699861820199323365191e-24",
    "-6.99019019472215764570990802839831860735146008617598222099103366064924530825077438903123540531956139520353646450588793422529802807987271972706189228269790071341032447228712690099533982031268329956251749954030810733005114883201962135647538573769039287766686054188506113874602177226921475937199750333560112296468753698833532202574310180504638804513994177316551321473363443084559211492433901092127735169908761150654431072390123492465781456243596594022767e-25",
    "-1.86961251139457242084683861676141849712201208032336724557273456511126336295220564581916300520426534585834710686257838647796693526044461589711960922621860517750106528156314388225286389602253774938838053301637918501980370977410075895978874499448480387787903545325815986017865694270701582671250086554594918166665867133943211348625473851636633173498206397426934628781431026185255438722256951087188154075014410224240770662292473774941099172179615276938393e-25",
    "-4.64923781763361750215314551000870827739332822795665375586800523212824530187244089104616706301917118477755022892542382527303118276712963107292740523909807145153834693524629264186134627336232961933190863311907378359837208089886738260468020378020125382583347424174029181926344823637611601471426436124302874353598869361619750726968759271112445813221656937697024537836796017012240745063619708570894999371975212416406386605498718629953351673634325537203543e-26",
    "-9.05802757645666053885028534711226213329784710169170417991596786120473614367027183299963202006052293926293704156597137241887314642814580477116673348990670257417808908121677595740366869962534727408307022164157263153806173261099346526530060455406728738784836474001267987853764113356827746570466799697790004130115351194541986831608414111461248845933289496912331561862018941905805319543576697082504252580222653143762387051226285888283470329652300249341605e-27",
    "-4.30365691162084015714195440415288896228234721096339810240513496416612864756772815989266179802869841601708587012063624695344842661428608126123708992673121256399392683459184797640635853968494707583935550867200997846717337994129296528554360539538302264696146647081416630332334103319538764381923928236652816561433923790640982186361274060655060579447131994614670496705521608523120606131154808478527564417983744523858879584702363639602841534834473904566434e-28",
    "7.27899991767554548684920451063391807984686429486383907039474233308713562354000140139683925690417622943888931884826743050292371131502924849673672161007118320222414817354664408875767713888257206946626768828410884099402376206839990186992999492804106912789977406412870361006465238018702401592827434624408209139803564597457499936534115759884825222313758167838182667918402800651285569051811635749586984766479717522991305664498151304114687477503986321161343e-28",
    "4.01322212075993868297028994590102225978888974265636769974618947723334838753836579480121058786307957473731626389262469731158843439518334728932229672668391344367442178760270833307619826397298029218787816924637007450676459997298719684245541809119906912146937208141098776260361470678836597247486685951499623966722950760807811310525619329399908447271556481684007661349361375168136628362639515504575704137925821268670433134719378748233711589401928638001886e-28",
    "1.58060717286025647878239348145078408497790624650942040090459351058675748241860509318651790004019921109388720699338185815918554141014310750203685920342063169578264002669516034110585530602591781061563135604251184243170039881052097471336070401891070206589726087167565371422140864293279376596015309531170169574243368159587973610186888805644223291861573087791390770133454156333293948771179300027573136926968737884732142220647074328284030764436828596443024e-28",
    "5.82646753469516821671681410395416756740014322945479894525721989063826138851819235734764944197533657135490997263407435058182956496968259428756186873955513043211454094733719327205435214170380411882327990768426933514290797223491063582972187752693667452773955790755164747847959874417459719556817805299794198411552200129532802014701146343250916266234039019145507204674517421376486280995606277038738512662362104261261551986860215701641407431200305050460301e-29",
    "2.21884428422833777647370872626708440325597957028894563902264941165041719313862479709164073979636349703211142621443603504650399666259518243791774475946592836999127283265285614033445745875432695813693491043374106280667768058430900704262650360493850458776813543891723885902459157718630756449788532977439247358856368710184793808128807635467058100850694812899628905514272105764474397297061336415372678740150094690348641111876538570748243309536848639230646e-29",
    "8.35216624955382249005208442317729892045174363128614953835917234652592696177012323339683316051832310115783542566510540585974639746854807393453623851549799229900416554215381263199343758545375093921891329527930361559054213853447819254684594827550122892663117741215057609834530480281399143369813944040424553655691251745804564617212874331418425918540453979588748952314377894456855805577798846221646709138986989163795224011478100310712682095844534456923373e-30",
    "2.88235938536449782990403489208345919398180405626816757191479218468469172842625584616760640547834943441905104165214143717130260829193469913658706820488242334579304836729203787673493723025341390451614712949271562216826492600272640760259749761463736845370275967431495390280094043931233919853582837721783306138411326624912382053404233268189952231144211682500094767206249694524036444624964195161542371520188945981680940586480700949766721856674063793206407e-30",
    "8.98820884548460549486938141667990301948786944896763443270432555278134407493145335602131325640327358614938908392751424711521264256022400131694750885470360820669130093117508733184866783779755313270149618602416358749961588023924500948628304598823058099547754750713728312729331787221372659115366746531480766333308995241575679735019704109739156089119699844327107684508987295590896601810698888099434132918159144596037119129650050902394175051944648751740935e-31",
    "2.62624076190217810410536910008898357586166674088449730477032143062919256775228950002946534520267381861139094157735002107276097688931667746135577427076061170245902442981193280629763797975279640697832509288349439491123113427768471110400318165952107592355307959202971081838461731105003751214199573653857378671656861328630060932621554821266249979156288387580039244037063096533123525802380869581889974669490867863154519589736168506887367905291008299158121e-31",
    "7.46240667707886108586383685713999363725043328732894316821205214932592250698131921130375516962982340661351760714880780676887971940639268260714304240745932066136473041233620951117269785116150671877220280546460973156972372381148693251848196794561290286280482186518634652146035902340767775560136409539098193730491380581254282363015490064806000728027009546519286396300582149852567073817671289513848810968718067809476532634008729449750345575361973079619309e-32",
    "2.10159410050754762475548810175205557816801869107873056427395219767430005290683819729053949916319872671485282712323508797688914082766000837460482426948554569535342778308173898461475511364574017359609037975266187240412590916841635234589337722090612223288194391684892663444663123213250116446981187286899655638846557315196999816609342040406759340048003992586328779234405411942643294345306828199028629807486789881067176821004794424962845134767722957333066e-32",
    "5.84123321515904556370561842262702533968220935549672640959423927952923994095990116783142229512990353036743625430061293251943606702110702462784978837504808959872365804526708238429792808548828314236687982450003439308130135877724741871472537879218978456892786011012319291267701478560533617638082001490913787793556886084586066901259724538589749051256993002073011032106587644882052517827763152057998814041476189327727464786642362581267533366779514945396626e-33",
    "1.46734949201622760222827517054548345624183621859353309534253669867099262209241561979893233571520332807102178406603156216209050452557489942206186827521730681712609591874784226014898824887699065810735688993548793197562945072127224022872473251471147793542398464042716687268705341951955943294542426885944479193956620771884872664085165923657449346130554747515287387677810307889646202577503279406983169686633028746235934411304590990850775730205606161596336e-33",
    "3.05049187658920034048916594868319041187361897547425879490182216176187712109366532411509562152237350813854433880496035875689116645364439606219450179678358243842338606890309853097048628620305917874330842491393952378168980195540331739422959712379489467784561895507256458959448530363683188095914052887674714480859531031021668508850831410096210019886948495599441534077317347897549883224203076022809927029353024093023838669585119933841783412132073455472511e-34",
    "4.35717580076532501747470639255391732103309879254017213983723841871503645575631919040494137467242251030451061013431281884170698472588187760358613830637942982489866820166564891333306426250278986138773311576678503673773408468639090694192220241144072500584439573665604724007964488418724062116925405285169090727730071606118714491189366812401266034946031411668326126734101306886843140145247434292496913646539592745538501271192205046163586991360165620668528e-35",
    "-2.14916180061990850523631227664526811652848389410302525171759735260801634289717180888703207037824795750517709437147795436367172774437339339701357567773483712802130924646256023175694279824958393532471951039081121249829209764525842450519360457399180391920740002174192480433413369513104107948031351979536168151667193956938304716450883983065376843341138039855726840334713760211307455866030454310751004268804018689706156851209093258572458666270585487951372e-37",
    "-3.21961847579684622424230654188669704681905345243731702251037760516635785493902024573337116266930746340203225969447265969265421802173246880139356389749721233909256959163312433200762113560238022528748137930099815848457881235721325853361221180510664990800290046878488877905696973078988055631596277136436871340337446230042361434100757317317574004122025345488156205341539788910090092776689228980066875836659413935312432020655427887171784046050583353719301e-36",
    "-1.82547127521579840357133106136531137229925740684465154299298087055588194252476474511540319078240735858653842873561837540003549073681517704633600753072709626476746578420540412198878506628912318841126340108977663540760958832473643212415128510036640898364735441069170027622219939013859406006862234249841861645754539417438245399699944461794434323649138909706765898870826361768758855480152470002643412749759690757718198210532912419036524073611675864312402e-36",
    "-8.31907064743661885440974005966092637915208339632961171564818785703014243609107443009415193178701903713146816545385212159901270189911485187276842635672435259123815187358916517061170154751477986560420378884983300229607896899539852331967085909164265126120145688534240382939619851755635130109567157690052192005929937309205427841780364760901471894814200159357164399707619127541099646970904560601725029157917185235770308318424800104214049759910160092114532e-37",
    "-3.39337319782250023878449983134281561106299900470044871928761917996268064020668970185057587124352169609689963273707882369403872431821624664050737050705275867962077338465445637843351773831200895192435171498874250763708305863137110472906385885536224410682755229731532319839317688526288538918678093726867020169673328376635171374920697015526985357828465208295575256450259304532797757630271122736413596661784736784557985930082507705505746121051209118130355e-37",
    "-1.23743828383209852191383294592694704222469763648275210986921621220377080024426622962952541470639791664635950748673908482056728195113814297392418409416898899203073134889953741010117517371153520651431653905086785136181267920407986758946403884174790865948451527043105606583392450055524260168929962080135084775970203296595822291614389681930298858556692443058876056081058016101718721229315924613595588429471423356805153906400802521719816002038442018834234e-37",
    "-4.08230217786583922323735941018314398661317353025660412702733856626073613577321901866501936828359105665833868923783011664006789151480732163992657649624912943281799634706469370755751206904542994372982557303142156730634651289864206007612506270498901451810574968913292990819351115952659524957225168050195712400102121622556696743387183080477442176437378749542365458775026388969999483173352354021310489163850620994761791352442430081238674415903695969839224e-38",
    "-1.24015838066420329823180385831998519370071199472690542020963869871232553035204075114078051934003455206865395009655019899401373089770274402670575146809622229007119726407115226486141095692746559812016061628319633494436605231169083718757929411064664233707809802705876886498404893553192580780919621943439922060682811825367766907850797250434899625671858715451612051957686879516697640848235009702190512612065243602489855359800339290883602244627142992683111e-38",
    "-3.61422913119224234674740036443463217381812801452923933112778148395762568225548651454412422079536914667210758799719691702579859257431991667694402865277465844975866778597022639902824873352065679459691182747498423208361484089067842968619880208714344100120999129258296245985349802594287181066826503239381283947240194108390461814441465742586090926538995289941778039234032258275735112684894869120500433908649458597388481208230250786438350243637515296574708e-39",
    "-1.04070525669539712594235284327195816074432645817674895892683048587240970617537808362304774491607063582367403282127731411752258324943228152067004475384722526704172834211472070994057852330320838786771492753450201144603698814231213968270974005269353566441039765403260964892777521679315188627497497167875397612048290367301965025178547194394113429133109080098639003492096722115693370914297480303967971492567661061342120179683091675071571152042175701095497e-39",
    "-2.92918807239960676367051244859441002514711472624623461522840996327786584834031467996682189585733411835258821833180254624362106986688733999192373714219113371964621443461271328915798607645087896090268921749394642755482919134225041912563893258567824762223117272809260420319713674865291620477015174964035478433033407405434254639968889577670674479250864533304258302933412669901484922334123180498939007727313822220882742225882604020544517752996304562765913e-40",
    "-7.73994308906825083107415009742120266575772093275644829612408907046466077143487317666012211900203756014641638792588068341157915546926765042072244230579724003318603349450582525544627328944631723759891388216759940079672572668394658135424464638275840122118725813576659246234107527133993007110346501182381011527839196079117716814667629658615061317951509478469393660208769620541066815101781633144661729296796768649723255315674969065177195894263660262144801e-41",
    "-1.79089642230594384898444038994929534710379540234149808184943047600932799647807188181275324537921932537131585935370893294587682770019436074889656008662017265036619795684560418333168856623504505121467396289320922677492074910025555534468693375508003995120474635262321642273247015923639740739058277768870549297818210740970600481157283827842507009333132002235027660425671846698496123248200094829744600196407090684561370171818674330590886106155730596969123e-41",
    "-3.32722075169994404618618391088881003398980776342814178115995796549107936224348031444667522467368164565370706548733331675607013040894536607185041221382461222490272573333769789244493070407677650357490821165243586053045233461926600980370314365302386703580181056679281493803890774025191124690706905193111666793961869805935790487670918388652541529981927371838224907901812127618794360912882232257080355899909146185673783505366260992330582686704928394272998e-42",
    "-3.76887549455611664218330555476805414973851302270161749191863765302294751576954909141439202837891613122662493069503049140155933499024608569199287294140933969087318994447200248666128673271352811523674112817022256978534395943750164344636716375187171727749180902182272082130430546405840284327142479938721360617971629952481029387216355182743145620712174554314346926692217681361250001726231465726039247790782328866612233355168818995393383909988526730545369e-43",
    "5.29740962093076004301578612647733211940226984429227820972022970609091074079879229544418961443496900894869435334476438072211677419009494081562902362490956168038607484161462116919389846647136290224089232389695216788379254492905543840236190106488189098578712206943219108532068868839361525278605148343862794168337891060936623948218577687662457476785088391227569230524825397800237217857768279574530189102431686388208834901354848322765794904556575413369423e-44",
    "6.13035636998844503086630030742313136567576451677792081003195037067860389425142880342485093341454465961216946044511453063120162693712646570629608551009363742228823405343446726507561052282499806926841329880836164552672781080946469958213495491988976090684391382723045781589660884181676376636555793598164039553006784882112041550433838372472681749216777495187903804328739101916636559891581593897631110445575760312739344527761666573886292371397804873995037e-44",
    "3.19706252759373926139198318582802592198751814081349266159335477856092011151402612784575923953381128109504676273437066618795299818780590010988609349497864967853966585473091850373251116238767428166154057733330785574819398747134763052400143663715916201832779673687721986381972943651959060339376219223053826879373607852382304803386747900158455405434926106545950598377612769215743254883807661642785780880721815406496722665964407366020234186746585854705359e-44",
    "1.36850441340137484768190582387677177825355394984042748385554169095343572287433167915075265322075866655048743892131803135642393848736894710444002215237879652910832347008550159432221922383972293851660635720771737513649731410051051929372266312836949927400143274789496205576125174604427282940269377032967898307194395082969218406610987812577318177366249650333424939617765535869134598605267410417463008913191778797739901152197430920209480008347815614263140e-44",
    "5.15636699382712250208042161332704737355722595143624651152826785017366472819276510384088274175693529386936528083196911666341492400404212163725144142026907681822245802272228380134616556413009736973297944032486928373947612203632845348764849604464146940216260295189012581511151866413924127967312303715164972219191231126495977033220276370556072986868876805755128916697883911848534788844296568814065404786178906771393799526102130906290490244857775956344048e-45",
    "1.73813827148663302844488509721802593041331505179590872852077400423546785013707140188306871923925126976220074481472577601652296598805909770299432634644219718242271828903009211189495414247857224239198284942961257059105003566665622415142861214645231282293310204442497640591268303623737589489806214403391298423335617723241057989477599542214082218486620711453466481920485136397738781613815041848947970844854493515324578631119602120084121476411393440588436e-45",
    "5.35057062462106033420083049209197943539440969340836625031692701196693330018821891835638225026036151850111259751203376137195145295005660348065589120891901407402440172772035113808175533424561361484769195500478422216767881113338674588349596327078112803822826290845707621247189480485580296290545661383830942142136325394342276929916902370247504031909624738427218514722530447796313810164300810100750594143646200371390428281391326378398696669632536687937364e-46",
    "1.53760823457380925103384694160509575577720108345114165450893355490989897067254412908127873362692512491526451337751411766523745492633941560632857884995050563616303605143487361201129347084837096651912427117478366489643620162234793006916444042182876685996857649363270244145463044385036922637887409030912504663008623124378251059457303337994642760022038787668938650974105743971550393204988225439632927919270249704154190312494827440742141154937889229692145e-46",
    "4.22221128917699558289815227940428032158346270715784480947879186874496551028355073487289897350558159127383968418162388815522678466609701345344564525543853518256659955595009061560046398930044396638251568153509196117542505466808352860166310245995136184742522381574573584215803435809448028956679485856690135750488736805098607798983517047602520463016024701934936008171024585955463542206993607950315683319157918351528021955651987921540158789686053461938757e-47",
    "1.10632427138624722088190368109792150802137233554047967724862841967449412043932207541413355930326463438582993533867621249628914767251514881579294588537382392201249211606799912725508014819851012638606985940436030733722377881346975492947365195295527330653921827176807166807067814155814919353975540887445139749073766692114854591287562078551338609344493558300607449408529091320671328326858491145078639707265420296654597362378525772673494261001717223588717e-47",
    "2.64045825314019265119128476925762454881799037619234311074007323039543963463455202396672700031847641604732136837522984593331828883431196529995465253172060462330553383141339129313261064648326250729118235760449541892152792736077588703278815053165499518268365112538592532585181528929851484744392376678327439454446907219915894176819343382246210377146998278400448508178550995820515012455154763446962489380343842121702588892715579284809418387499789890755469e-48",
    "5.12028993740739938058026772905931274315975743042522672895315363166262470995975880651623511628208104715764116511353871395636296676021762839973584664465292791914501732687734001598758242046386710633026916925809994284107324149318048410160093412940141629197548948966179612219026434198427344458350801195303658892906733908472428001624580118580402345942024072282297496235676033670753366685411096619509501020402789440145091961813648580534014423713978248063843e-49",
    "5.13107089289166098128936221935597035882717186374822579821891145070707151546802708503231429089320964649565473063132314778444479503299555993282735991546754013943273918456471654022472307027283542913734015243858733519417555611286186704222030198782030112965560541264997691366626704203768450288787165127719224039066465516203609953743102250432649182160457586630127890702629664523843991600978675199009931439487169651420975128176837379169138502305637843154543e-50",
    "-1.66111111358666310370513637680354511625428732614434991021717211292184219831363689188306806612839700913885624767347826959066869331301376063745493909537788872185768462836450384383770517890492001052328050778247806650126011372819578364208603704663177325258628697809768238998831059475959909777808811217678421840886628598604274799490393125547818235994072251424473100069963913840112519977694513617727046987711787535945116193326275799057249076473877275562107e-50",
    "-1.37606961800840718634458354507932273620749011344170899690417798109548711365907982049330629340077511250702146751534275378854514140125083609606636123143357107728997262632644263625245811651159135795213074824396680097365138851860711013353643937446769417060597820984972060635334028193678233973563702454013118522286856425027052149282585955282306594853428985843517617769940362126854667727133360731177122030733797258767225540581833076485997390434979734731574e-50",
    "-6.36074887338892391838537621574278154359353166589061809573857833307261151408245293716990950621132768164640883413588438733099443453663621195824967652870740079982233754757012784618750351598868368573468441077474605671621509469164641136603690039812025247030603452691923453035081103194277192746395263982090575978174747407799082442590741607411041284863600884164379699459115597421163941529280785215435143198047055515080864746335592593888789228450275426680665e-51",
    "-2.46590978902537808003071543824291015000009381808696960083328130075200117803551946253422137454035287069799757952031565217264670470458269787615872039202129513164400167836248630607238919751209143113670693851712081782720797582781047264693694138399836653054597589265623776798054170704545278652361329235041811205901610277657261955769881114343161172298774231391957041786803999187300466767673571076324098863442755301292566029484740559840426460613344477201906e-51",
    "-8.70322057716918677408680128778089148521066734465244886696799906735178019849312206368131056992301778057263809123474931340667353752797139897315682039565300432569299835148805912081223529173061430809503951345572658464804257640876674296817378506677835414752143922102583160285423901936832397034047913221742581066464211284029026125336547743286363803187529103475137780028914366762005133756594275102958998206104004539318936076045886499926136218753332198315137e-52",
    "-2.84081557398968573754078623211482821967748645476123995230996809973084201268488251358344879801727349490673852917339701712966809335099053391916395364109872104794024445407138652127928098972067662400893408790253775194308706425454426071069248930688536002526780154718868771185386633264278318449467248323276834830441623662630342511220593373160878067202932966450583572984086311323698447736224331107899895435173546306375329068328293794096736514381362744547545e-52",
    "-8.48446343827990196855225938792838050790306956496886637896106958730440124228951697162704918302226665503154601367464718185000449683027762637777855252280008545301387192136933592713879440710648049439984405260953101404068245584906602455958081163586891717539879526144428428669830757893546970008353921712847784455420520620233962852755127962461284693254569780997232105609850196754354608129887036322634243534591719190866793354961940813871155775854136341573445e-53",
    "-2.26321426583787248958033790221183095509826817836189842501950474761511219151451069940420235728712097364492759287084098116316946032685183809259023132558423083399086645313958542546932457726307979288131335011703217343509759039236690362863158069408757330254834240051356888745213496428785214494445847851557906888266023672234106502786101426572423661249718812834325712763292292965331885846355882352683785421934052766468767351946434819637370856417168765984974e-53",
    "-5.14627219383086114655908491448516826070130400135011558955801942340262093894854028724791141883742205361226622530348690105078375298906374800899815080136101976075689501709482253012601947901491571756417711605847307510549925663774375719704597230670893008241962113341818626844679455087471389426361053492527701370971409299906999525963749844426266728405677906887123744041724019930663036079151619715000118044847891328907891525572395063388383136799871594844758e-54",
    "-8.49758655363289564135746928073777614001811732680735053894151860171917688803233251762658431691031489246139418775421769761209520729428288976333425233286603179681077470967094169550376675192190946249311618370780335770174492741959093884115541032330097989775948667526063632673885172827252190640545892913502755222969658061062526093892651803307388899725987672325423110873215434446245330497401545582963527275342408033870041226125139422636178107817662364584201e-55",
    "2.67753946527299060623944534996204156776525048519802466238129616031332351078608349117662645277119764696849759255969453758822278962208627639373962425664745393295404154260529599534949132041749415676221810355718031219177710511241085475673799533938023155782404866265003740095190532030651144892462479283518095649835159388528208652198929817374283475642271741887080072717651445415221557957817096122410682082241717332031183826676998070914634195862710233691681e-57",
    "9.15413958477355904761100858245823844958393725021404119458216345407019688809594357222212562203712638939880654052643199947154722660269116795743102646381459195077558104999190151936911832678828093054111497786938375574182207312223532736045589933791749983483460137222361066185819666646060399743712667256578564938921187025787258738530214719521982329748090184126761466148647508982607949987101749699325645679551580442405358140816759767383999678593884790923463e-56",
    "5.84355512777406090003303318134672410840588027651247854513897621573139043111453956363562995663695064012313912781008840489689770268682897637425169195995570325035965075817636729238605792135896874533872230192015885599853309457677308292112491237483472073274045685750201844951737565945247234999969345320765956858860322439233060868824925018700358469564112312428807540241914345761669557824324976867470734367928437891278412427730614650212421372166664762587774e-56",
    "2.76410171906521349223262939245939475579597328980075141977424705334906363709093395271178100064729194007630448046298343920144070679267153577508896246455176974804536532139103068370484035437150857052889352062554600057702045260914222697586546330593041685536526067313872434064322731322004673864677888246031978975560685209182991097388709587871222182975014137558471694275622406235433905861689371903764873000686473862054025475182527477004394462572909077522225e-56",
    "1.13836883657703617083624472984586001687947496721306415480323902364260436176165090287433621604458314528357894132100263398804805857804270225738112816941500889472092577994634252012975372782915587178024156664505196946822524569316999042189595614084089580384266531424264077316376765682299498927365729885200861087610283055388938874672230488454583337940642752011006996364845344351616329585349438194577485297894717967051284717247146140549118867371223432319378e-56",
    "4.29199340838982630190552727042123201390956178021804338311297229272139252045074571582864194087825104329624182065428351904115769461703767475227104290017471527163296442983104110801101774909536998899255975646185256411266187678823705246120096888088484096728648924518235268037161762325006467156440733213965100095394578358912945668255654409738237444842491654658362682340368643328322413702545971101565421854046493464489354496158787139696479475470301041482351e-57",
    "1.51728848313506531121367166216599241108173979023867323258366889341881103526739846813745826319312707557268609924003816228374709478228547161631656607455083446719506327329645550393485780196363179075870053083240560938344538473298481357510308551534267922821114579497003845701049956720782943855295945984963154819032113266463088156075816240177647851363464345891768530899807043937180118543136105912875197453495791666053335065857632620316892645620922992371868e-57",
    "5.09929122524499620417419272976288777691760483614079770330777301750840732646769026228321648315504741656295143768309240212839477495854953655266148763183931712646152388077339099242313989154552552043419320024613991161995934229638742056668309386929386194527811510412154103720218619257074009724254204194582952869247765741853421456279033329378290390350647406624396511794844821182415886957105794477530651574893448622244040533974798653635864480296346650630240e-58",
    "1.64127494656434389361061239690405755754221281601616558454876491026650974327251611296531886742401824262695303962579273491044320531630510168357291134554580130567204382369383257841255466008514612050123798957306273731012325321143807924797986955464231961877537571978438004662705266693350799238453813597035979543325785966009088247587015632687474339997596871751556675956212859429878672518907691973876433379278524688853755599124261369880057148352980929715755e-58",
    "5.06502399799727665253031962100746520907601560839281140985474078954289780242290362208899495803926543358928054659114654063408501904160112402044506604771672295960664294531142178527657118062012031244132539541325477730258294447991262311403228250956752197120688156975117461092359533285688306752848781145940613672395452551411631190753377833246421738098242418824364182265741034430999671643733002510620932977305115020789746501128989366278738111704170476670849e-59",
    "1.49217817674094656574885513924111527428093272269589337483038305403085963413525603440933272949722059953631991998413506692884227381095406420957539614881293903677700861979389591849448628527981981102080753076884384736323482581503410236964247378553841894543293727872881617985147459509433323812300281859529509204149294795981883645581155899359022347407011526958742511513645672837221238091310020424885597126006666943543057608403387649449934041187640214311729e-59",
    "4.15492688314647150192043693741964473474396290635204920912848133058464813762167356296026481059211822621411471597259311532453893252493454584621811310994762272689785082858742572185120686601715825226563751489802073762622956240337728488522638147467372384883306697289924241282993732438971601553599991538785396880761407309144648671892107691863871132802147545100563484567928706041165233104337466940138516479151792407178599485041832363740049184575403240180083e-60",
    "1.07334773364580005741186730453097566620924300954819014060119993230978578032662723611737427379639277070322885674799741259082605688614289041508569851317544324323955797636198677490557273077389520940266020863732937706919720157649420180925441701260295043282113301364925396615209364858119826528320480545250663786205828236409147352577861331718970204177947526758409670476752839562789749298973256437793226152836749812709315478514517890728664677669229178916737e-60",
    "2.47307084857437028032022346402839582512010652289834366923928390409923665558519340063277716770306961790478082619069154307428842756688141328059010525565859428165034266725952809169288518606728675166172402518359954617010998427215725026390122620517770057472926292375742614378461413153600628462623043768870851051774235354291386822351451665490797528080789387727330993371615057049083282224913063645994756639519338579468283624801954206735719659064751690883112e-61",
    "4.54026510147878047665107978056234679807065122498578211996503743181047820666651553646057055995532287764103740880350811234782260837520987069339050852701759469127957996027436894778599889290075454509122094210797308910955447888376000034054217332028807416668204133270618717954045312272336728295687915167417460691885981488806989531823181820608103509822516999455651544599895230491474867758482326283251969461254617460281995762133086727205730199838262727595842e-62",
    "3.26947733431633994196466375634571403496271324511668796599588695715637997248234503037037183581246544849255330191378472443308005397843983731431270422102794258457119653896988749659180598491337599857643608254016018601067063336180772334729806067725145729657521372742770855632840046263466539667345088174952393128188613506333257233209453508842525451980565003800605879454560429925301060453042538959691524689926731136775563702582096119959168040750868586893970e-63",
    "-2.56110130448756889711812320001088549516238313211222933891287467730986318225540014364111429211270376249807489160074337773067770206357918975970652040130820477388881527196314445097506086700679624992652299944369972180835791815241877964135318079879584794367912748264228242393543693330443563960013104230174116262976982744043955244626808640176672900285453255668072734652311429766948911432820187509415936904565762053430794647425510718620898601146989088761589e-63",
    "-1.93080984238276325529121020834493896476711892945756074368192327844194497448313055959185159659686632285649902810202655608991755306100419703138225190144267334536087943121513119881515506686911024633228545243753044991309473884111484853900589322691506495529228341740866090428175490611441805142426017608359067691127891359202066518420346215143561695575774605914941409333726095057927445945913047296529530352739577350963959368437697363332289638010291719671455e-63",
    "-9.45813538368817082353704140838606782537764567088167222629270822300464563394557720050341838703490909154723657971565994686797165425197132032457108267946071354118493243892945040057055226377106487125657721471406883462185807990591024040143790914443436357388970424003994502902716832429052405234562539090329121734157677766199655409177666509148896869889297627529333696081927746257020469801934352592162460325840882057980737602672660677353931084891295904093022e-64",
    "-3.94599956885921751012909168076213233593455203586291518231225901560944544391878889290187029403328332804990095414604129702633391650861801619729233199649409840688793478001891072830727749665652210510408271718382665046817228812420369495213470531016658579809512407849416993319875946462074672023856588024870314875097015486813438569976406128954205538141969734020073757623270006303498188518748405241844166978481972815772443449655054132474961282790169690924243e-64",
    "-1.50410650007683754645850682136123970858907670470259161519217937104292354682919869952264145144194364008004071711868848826638035921798841694160150686119346963686585732904578457204531168484044590224697224116429768870545858138992690553367494985135407876842292093978117477279779836355356972342983021723539363624680610588278562656320510443973707098429236956098267613217416858733753687446381015713890309078798804213843148804320692702701343224282821529520755e-64",
    "-5.39034620613241729970488812964138819079707419143747339573325108790026107907000617330094911271056534613980688999540921928309858556300996802806844162859925079933493249455359864726072329848927325123033934120622197213506889708889741018137405725572439227542716928043903340768491792968934891906270388160459911643279311316366024155363036065230491988790392262157661548141760054205207397840449058903511749826876087188846424173696452040344693122711437415935837e-65",
    "-1.84226152900242162141108328418686059089263951769540107637409534405472571684669768830857768856729388564885014111930303238509595925055324713418093353195403483239118131655987114022195157951207685299696592925343214973685582036238491344963348014523519008550389481981210748487871854647102626699157518816347752768506258935697335172339374807065329206305964654365116049177678363471676780008240725716938622630603836340364310395396485786421238498688278459532593e-65",
    "-6.05058376845294852900933782160417464413375108963630594968904866938948095257333649510033847042442564674579765236530427108788956461033651232190320795832006542428753628433119049078208414505093764743460090429101584623022521033903868678444747111496526969773817769399859905392095705216017331918326303022752330909315669870790040982830683691613245209389400235829964694075659035646919236596973479824411090140929743981485849345021838968222107667557334774849473e-66",
    "-1.91689143520212178470232656168040341640660498205868485053289254757893489610128445857689386238895390817710281583289728361732517714826280131339862114598233525231159578224345104363657370936388473687194592924726499342085594014786341936815434668598174436187671975413957743069947909330057550591627150775688073624637964452769940344990157123189863250613619826671441767512990589474581428211051338786296957243768567382034334235584704645714769474165725711265504e-66",
    "-5.86361526605384511873086933992721151347904411744183483364627424524243065089282770999678417768757123033931576043621488028075094890414806675529473611759414519903609978184364790748794933450737957358095558970412302778827961731952140307422310403623077602766226108144952646415356476203073234660768930569954104284237263032849516731544492848343924231535720351334916783340139223201901267657481919511208217237809493100170526876886742777148054360024777814214632e-67",
    "-1.72892645562474798116221820142829427141920895711755098981084170262930915925409836616864390233412409316010538169796780039734000369323052533421240797565563966035500064775897780651440856990632727113103994370851352576148764389309592863669493148921315043599505223173573959585505131160706355380576191519802132781485106296686095748439647011933062965843369356542076942851288807425322924470020775970720554366844309058159207336703301934532710539759014319804361e-67",
    "-4.89092778269484671768031460290248304463069809627674865905352726060484738637485928339110025821953630146544848567662332653597871950900006612878571377711978498416468805085510861036479820433977081705710101833883644508482605677618948901105416865839063982231530273203725169957226852228166367041675808418105228867136219471736938519172988924753101243435256399893638476243050831816022800766744003967381021606070229311470899479219091594311782433482908325497976e-68",
    "-1.31536508051943507322249782036081147696666199241747744367208575483279826884290928809456721182393108420845988108855772418062120528550869501491135927472609385349048992577734771270558281870741225028360472013466576711989371774849338129502986443685407403907310109818714325832896815193126843123682002730332987165606025525219944529996083363583997492108616478408438904883382253762641790167294556783652516172270303628791024354230686524183431896049491505982415e-68",
    "-3.30504197355091558368599863771652877498387842137327515035387111847703460661051841495395209803210976626304767902455124868796199924681965164698570841993883328712667012952380037027362151587718407950188487861155922500848865374989215909654643953567621192364168295392112783249754070548845737483458235281757371439830851673252939027204760213537764044190082876125584567587308880464263974581829626332455111467417053320649999033812320878460383122086112254270500e-69",
    "-7.47389181182070630281996349920129316649016059673588803875007972648138174665494704270092002230272535732583921930196433880095203266319172109965343569840756101615634217048300399994812469198925712407578966974618710393537293159715667326795508601321507176378462839941575681817954082828688437680247765773195111995649330048245200653904922443784358345968374697125403831628524563720066262492973379539246992229354621831686850057827503558049326961530787702610084e-70",
    "-1.37169365840703364053746830208677338058871395933999560456021467656469920023804971649713141903624538762201850250636525863110423799474748811109172860985010071579458530302164562338513474797364392689314868022395497885114031360669924450792928469694716436872738001940804647925531298362112193797657418628344720870021035515681504808336641019543882883793551260922716527698018588572153386798889920902063331284635232025045986865952266642437535864574797992685576e-70",
    "-1.15424060990417815884739691320654506634022321207059006498240467346756289052184606356618626686517430223848824899974811031214970226747715255348507017435698652208439948839916134915471002216836050543622287775621095945146691558666515399907700605680162906162825791265131968034808358840443884727336101344992483403817653725877604524567229434413737075025000549992330101459633165300800299145674674754945974931949988759068077411267167520627220591851550179524477e-71",
    "6.23647142393059248997786267168970246438036464036615702488693327815080579978826028386140776699272589158314071580059664965897383032789679375321962677820081305839468750717989827049559804685769217059883871077698798976606398316885059098183359439651463900441397678552811196488437309816384684734719923326258954827490084859040307034247609914616420954547422192737789180604384053482878711283162332459991926601995753367067501249089375551647800543675038975502902e-72",
    "4.94199275911825549350369911108631335452609529516063248242779003652688591858591090136698586824373913369660844505974061231219763359145193949606473457039692183782439920876650132497676029488625840681627573569262510052314815851932562358618428903290768466426079548359465427295060014161664990376762932062835005138776871485088394804580089213185399280743092555818015324431922941865763043869818206813466866837987712146082694501291570657185073178107416060889946e-72",
    "2.42259580113226157161090441750612762769352803603574739234912829873619250903098804445539644458327963135852077893717657207829002785555414636994282100705283839083667546890913084823211970902891380798238469540192423152429646077770396487932938805476082976320303508650041219347645871780561498983938293213333184165924560622516982370227338520068850163984604892708365241594550803790152758325660361355555240884909020053893663416697150679709593004724423402276294e-72",
    "1.00458051914657283002634738253195163519846886801077193001629004317900835363960466640635471533331653513415955404384038003345268641753748279003065855476267223812064887929368942137199414232763803156027139705195240342301527475203191445719413092662190929664040328448923835188298353830877326019907737610040273984099074434055891465542729528652486900048243336632240816943662810091260417672343962022868265898500217268490071060968932068357504836156915681002523e-72",
    "3.80528535307190971673088465444587866489231087284522972763413330240914853725694178332681736694182084309262375126943046530248755948629346581871342116242842864962417393595446175182464161972796103425095992619587006004670253222518211029819663842707570848568965048952725239313099415791742904990156966363956230737006006022810235223621866810976372155689900607545804665127140598168430817887969771532312406715484032734844201704100453484840311769038125395885845e-73",
    "1.35844275693841802168184570104745009559608536525276418280846519807576832781805933000591341466327372261400379985229363722838132790113479876448680779066190380814096997774756279751001145175662681205038691914556142989667018074217506124601816961901141927467049018423673885181247884541725790891150258920067926577021630728475173029081913004603499557961059393636853796783025920741015465887662649676352705392279774219793959655805660985144706448338588729817575e-73",
    "4.64243555890155800819909499492767438286411529047490021395221699446995048570942390012877350471379190428618311952946909906516568486158234199825851066335911761895209238960230321349041150904978322396906244037095065136798608651592533202164752893074083085244195668917953510139856175426310688876828738981311530703496243733696703730204883025422487455550809694773048503625772482840348792630409070081850069781046898092934553428384847273580841193334693402031744e-74",
    "1.53177938688293655473021363555982555862578891272365970249279854760043738261894718604626432305078113437538625637566773543736291444721294273378066953383712702186262421231832695509717905975235809655057062252646942493083889639541252896730006558101239002583172235869889682460548079291478739141235155221932036715976836913186459114696162393283401626346195786889054044673076113414528515653549107093196653772329669216273144784150664381848559570674023788829354e-74",
    "4.90209409289997230154968736876884495130491686559969762033249138050033476097589103012236383243528376986955228544402807285541559342913762459658380543932702430221650754439992265785943321302481063954053693960160821498658190973371541897610111472266591761234823172004719429287095637624341727244458838383439794629198039974611406627628478857884143821063769147760646608305530599569823846396553687037828000215001217060885198645194137837268963318197069778144949e-75",
    "1.52509210210686189500518515476888398792491566778201771858751051519979066140556825645023465035921100112172792781450252696059941717702954634722284637569257775865234931349901027390469713534293490143070572555616856464864693339981651784865621176085412294962231479393858453091776100809837799929825290372044564784000393865799992950553754707253466039430326076701163820116027906814166439399719038564054578222309439928386125432836627679623876582368417444821662e-75",
    "4.61678473185878009460567470991373887091594627524957470848033576945795510303650860490717526180573246440078666192208356067279490497028144670615687932750246005461607690173138116671577135947767324222378610465483599256327605826150733919134734587944466368397487422787604988822488072925578451543317687209446829289260969404448169360841532112226527235529070056404682240422248753551506164267679145305184315096809310181310502224129790221512328861258318465133184e-76",
    "1.35975681017960221070765929208335880934220639598325588558455700910361479002280835961066384410223638378357615683662245023401615061132970793092823279546253848245394725335634594532147953055279289105482847756196166187469364575050366259577616877448411775017445206236532367147871523263635431494800786470298101936245064916905248996003321375574339452412272426554461911414689884998996229106608756159493958986647454961464814402123688124702104921579221340081821e-76",
    "3.89077382808030854532446993935442643567071126364337730595254897623435902421886570922828081803252951704752124920173085778617916798031048484742639449883053038631415817829058389730104160110302209574962587306046302208864068112209575457698684086025002598579962699330161938129226991143197757778401633788794861150514310174815400144727560709161351756414033840090015661183806805152538928190508797611682316311190702376707492291589911180457230776306326516954756e-77",
    "1.07772996351887641763071843810092605518869539748012444617530677172191283697647671071903035235757834086065809784052409193478916454015719221965534261192301701516907741170043714228575859687830111465107147990162422881406974144166655267304269024833734284205827187308882026822475751163327967912518238355823737758086301407544617508846852961570864766579045600375974948304167132607622262965318880452267689497591228031565119358453630650538003330652197148051436e-77",
    "2.86952903737774146911074810882576639969574649413016336074624716528754318919343017152452333618146508165477660862550184965315249043063609607989496814128410413258230718283487266829283229022842210190425647077230042136639333240406583914704523338678248172208347357618015682615180402394481914979360292349350039140452772018274264814986189561318270168968061210991698452980190990831787212974581789743551310888668622216245529091230723545492247264209305414188682e-78",
    "7.24861707357801856262718697008491268666803204263690532310835398396372394833225283204773499310240837728885780086815984898244972123116482584136347567704378351705697924883098992694946610196137348358358055146130510842925508946063795671929521818130607527999199009819042015126692473844111296060908597924871800775727289579450334355446156620399472341121410047937046589255866869559489992546272071978489847848241297978284871293675881306660938379487539840120595e-79",
    "1.69358204328803707008289201327890687244922941071240334851781701556320703923673382552820373808565005951942742635640301846472512557622082953789104303168375298626719135249293611264495188486227093223280413262168006046373506735658530946875344553058346765147711071375186816277027089513964548861632355272585821309052289295434358165781526770266427764537203335323800700029758210889469954134186365467288841442038377191849213246329479363645097436170475341921310e-79",
    "3.45057302280258730935903475562627448578150092270080436923735752321239465995948091559980305633467282338669614705721573998925786372747291760692603275538004210151179881244158922496026706111734851001203640914708626801812819432300703470669605995473757795899805437103646787435592480372729686048290241133018811364357899984592232441112573778366759072828967080814414294191667985831189183558230271840349894940326161893845987959487264165725788756152696524749172e-80",
    "5.00962855145258252380378114339978057976994810467301517510305805137032236813920829450033047301577713586740429589796629401412964884604129792802162487532185267451036443265405503055980159719469028308388285742864741725163748688044696152257492510461358575106510643308252001484413804349116695101274989424179039985926255879867337115192696593717384029826159292076222898392115203121224687951747662365703681454442581475551586562133247715843369877152496558532052e-81",
    "-2.03074985633190828602148958511963344038323885781778583936293459229557317889725299944386213964777255336325062730452622987397793105147096693591324389995634736418033750842773264026938648494528939461191871821591430785865680127965989508754871029203637770981020883419589432817733583920921943061060156411626017547604063624881838547633405118099591366702009558362367445835266096650030042355423674452763223831894714554046070342385608018025665432658315941901155e-82",
    "-5.94998609794277416600732681862547257811685983000577071956456991577656389091440745693836436570754465486251978180052459313727809607355698007020306179012464635451909339318104923985652616287288257596139094475222954467808590326167798356077521624669531317143176342035748729461659436740834967290890572115177131737610765229454288261025369901765276907798440887761704176973539612689067461711816775936271194671049957313340690445633555081021840338531185081629827e-82",
    "-3.42884059048795193720967236633854312674622081710446598652180815579925366349253685742880270692218604744574973204100942576458664733885747764732303961724909701049061725681950301469916521525077535866641884164602498332000638117729617344012613922950589893464923118599085337546932103041191295117008239346637992107344751560112222296443470405452661603023360037921613182013575016426519450557839356833857003804222914783030514396412021250052529475748667662585666e-82",
    "-1.52606410636666256657634278167230405385693278077021365586523939675232324948991315494650045863476992828792331632128702022339564329558074303966449473452240866757440661932475003755338421103808063970754969537424926163187306134640604802653814123025757572208958712126680488345456720706894127518068391930915831296183663750624373339794876515062688315446242347818126880847421456336388963663154015716919723323261765715670368115231914960152920304462713068945433e-82",
    "-6.05627863528646834253609207453636673153251451607556311665774794650674562491923434101063243575615889060615927963385006693709343597028673880654025707729663884179575552204998067075567129138221400850058500259764592291043501450808040178617286194271971493042352800848120885219486566743698144714019646706511946007688603179385354014537060936862999956667497674473935707260823018687616623358899148542591811902676135787503717683944955086969441306040869671102537e-83",
    "-2.24821904832771490382371626162988791624669365209830134969452579985648333231393816171747882579198746792235338795742698240901297665033714225564050119637554880472243986420558839248601600219545976503828361423382500704576279878115025708507777158148200123888815489345760072538439115477955375642842929546444717830135203189895252309424572293418304731333694089776735058247126042269726060021617651888528019626422833982607183481598763339171207304817748263973991e-83",
    "-7.98267399928248654000276372004373798479729818808341464301079178260355900152740093288362454496067208759424621739810599777013394717713965162544209917649627020597068530542306541644525159260907747878214103931487448417951705515775718500413283102549613188788587711035922429706236997726939237034696972585368967844715357749423925871342813538778499301825820694511664760186411645237264520172798597284930495484931715738560722805666757764403103687586109294976014e-84",
    "-2.74473284790498777081645939152251219829406915125598932997124904714552777414505588228077057821593850194156047134927134130459237600596593575881971308899156561113325054496113211245332618073910366147059249582821526106052411587920132365130332285857901872760652561516791850517476758382709003046623377877475874456912847166760394611582086417923567806279087872491600646108105653795046383509061260012052406597401083176798010024723426395739624464341724431444741e-84",
    "-9.20655978749050354801667391924783958314863843189431630542994685803241792478501985423612501642732385746004142952861398570278815758990295718297455967012653032186962561351631790982230366457302206548324900491138174371657087808072167333005154301571717154596310618715257483874070651363943564151049699817256181477767041434241804469581004742091183924308884705945936551307182737421913985032164603857197329405371206250461482775702951141962461924573256192149123e-85",
    "-3.02592817774890514636106497502511792362058031183466347788350970548174049076233090290014706318296892256107964369731298533444850874020178722645786372981031202473665549074951248027709387757723934168546566132612820535147103582992344255391286111274084967763761762163093279461723205795352909309255125471611530029221557656296902234314644482101608280842242486685246816240009118205502671616184342312518834941763608742983119395071324298494580841025939100450268e-85",
    "-9.77049855843755154780911404329225373339376655581083671774534595850308651673184218122922388953326942698803419102972771913597576911873338911366116667336138621882393994971243813680808851882435373308837437541772802897883184903002191241578153354116300016757883286297879337457493085297301047286520815435833036945594633971998104593638082127938304687714924263031133677531343673356237677651275740433127839382468559978587130737843482856450304717416563416341459e-86",
    "-3.10430150228314872244445055437583360270920779040666923365406455197192158133829907766951148361017873604868700744272823332225388952237260664944898389011594138413084611110929214555590639845873164898958336240003625400902701905988124561992598821939309297770921762627657524030104815332741853819840152039041166697943333812053987777662043937481996231469228091347096906204484145480351736348784655573025039556803382470079505388528772798824157838536468905034222e-86",
    "-9.71493696342886397067130696179563551064716800202087494736496714605411169693296411283728457925620368522963814376696763430220183652332443314970423832842468630804245594400711898584205408724618745899090696968058067361415450749342203154426421289357341330177571487066403444375580608518090040835464039648506775587651692091545972268565096185485465079224397877067795747910752377958995802986622840406682647563932222152945241922839489498712924646847296187991341e-87",
    "-2.99606626192510975961745423184838085615898645049714691998892674845704361226516471897626268931350785304464885471555847300131076248513444052616625750241972648983614847249729112018549322995442996458472935679956698615832915647800904496259822640695029738330248180101041457042017582696911349293958080566201375194841959461962035637006679811595032472886064816615624717322282200810362202390856627666420317082544437690433871798406174601196595672338301922288545e-87",
    "-9.10285373590196603676861934989865916707742517022551102483676173149722433689340419735021806358145117974884285806843006331509023750576562411950549007679897979147750159391343000838459030310030210928279163570533833236930240633198475505693274363323131564516639926138384234491711604980938024273946107383460991278605006097796891129714798617873942275739923881121927192614207635437775495195656471420287462059887012982407806685008172583366204602350449176034801e-88",
    "-2.72122153132788239244638728895313276320488350103272366717780743951713414433435856005878226058076777416492818294844479842744812213514268344166922803029580671363617876549040534695766981443093611132586867168934417397472799872022169316531855860330051787571214467073660413876734820291306522627051662438331063905177314654344852912420240514388723786040853992511257328637561635950827475003582883641008014735107139593313252493709759778307566669052853060078206e-88",
    "-7.98465585126072025535995077684916488604864122404583340031237181338772514053182406877604916973574215318121109390406133546072006654373723214075610907279461093928682886088415120391923134129594730114942705592946431899027686721051802273327414490200060244355276266592689208677297054093415047505060332644970611052417170099806824363296746799490309569524987855403474893398744557687496604786869432214489598755723456494538124150537150217859606570295211494121397e-89",
    "-2.29098644509082699822589654864376889162406708444989749502911005583943846730661601646001957344983672136588572067818264140436415832930872167397934574937225842891235642429634312898490559211922845420286195265373269516736187905793734036237332776410405213113598480320589031832530008353859906780903562261777097448937986554443717872824051540945563808346460727672408597479653203666147977455169633067604240900488949992149575930105188943747094564662175212223242e-89",
    "-6.39150563074163735668399608255256966232102810691694392999508391139479876454684634810825138212208338041050379785233810205275620046048410900418356933876836535919615608109259049015720254816722872553914167126046252100637685699156301218381652158757274801076109422869427428805581018414757072184848552733816455181569518153998995895611748704884255997389724799623281205485324113497536122569227395409201469067932152583193156185006977004503907690873125022882911e-90",
    "-1.71803870469258249437112373657573305821506214971847182732079339204193615043591883523016358937574833635659339823282800381356989161324466757483709386738951042523109541518317769557769332921049286148704654356643717989106196663768601966051008918731260308575634859272287851857791128831082864484891063689940327188666018948247519862913144322838259783055574136437058207999365360579846244926379012356727750632287051019033918324922522732917337236993848224112830e-90",
    "-4.37742802601055537334142771310866877092972331880459598242640166235264103625894815838883908880178579886079527605679566020968350854092356434595226555393275290276894916224254573003849446725689256549265163266611898327321136363577595100862815823785799727618029078571729398383738688456312093875608756269881236955969418178844786738548474129125201222354306996046247139219188747564547616650228154109898405634582329014955621210149445720287783975582420191104208e-91",
    "-1.02253455002214289427295631966228959830218275897089831807775951456741283180044452262982002086261349562215362837110967760400703774387988937741490043499207325091859453093982297397797401728379837483572973894823455293174075301511135139290412758167303479427245300810521285471297895154303235279312769044015459211508155854330650427376835169179661323391185600245371095680804110217823384346338341512030318432636621684163649775553692086727355148954961013795743e-91",
    "-2.01106230077049052483706821813190704953521750426919976207206792498983953168085456681991419849303527247110711200283277743830612967316250993247863488657581891232408237425171527794132755500492628147838589441705535532442992638118649247802789486417018853189464708600417405144875170713138869807432934547521945592126086228109223310945973211553138854491439449216707170916170104483182773041911182946502044682038451084469321463844386570178732771817660450859557e-92",
    "-2.28675770749852990242404046491513927395883464274636826218024379756463746550571422244359855259380402927235870410549433077778167252856302761519694790894613907270767159286732081171926497466015955439315378598901326262331384799201296368733237447863321452090988728151933392507353837106966864275747719841183861378993474588541937550578130292221991345663335574591029639950623056339260162785833950978990525186861677467647916536809328184613673381449258246530649e-93",
    "6.12831526335456527606774279840855372487188507426929734461422578848678598728855049295272825023112725025833461783672949981578189699227521893401896484860789044768359055089710846354205805232302104471349418177956566915311520322562887060726203632989774823892614920554000362431175867405513502267526108687576839076107000137290195400056879182831065699375930730619226816285794869188615006024377161125244305209056636458101192551799206443058223530576125561200102e-94",
    "6.24835844518539347974445387607607362986199478596203125146752135092296599455911452257020908064519391436755544103087844970520121504170715972065300082047677416674883575254552830603934340340572505280968711480464634322191423575508213667010071675574994837278973948859222970297655935453018015870821851558402066415541339802251533681537045103369171124383991811901335105305065942489792241321739532065906348496239564545639014188236150497702964525592098021398925e-94",
    "3.34309873180110518460489761109235996694298145394421739380318916720269804310138940919552477113423187932742274364987535405989345082770154559922861130321121708033354401511612836251597177716802934282489709406346994138285728762788715606701855756007369447170388594778516298372642646972497829033256169827368021188190372460195264310645870900423632564462885423747429125733006850002758823449046413333417071579966553061095172603305557216117085992823170249057163e-94",
    "1.48315985351920582519924518147278644242481421919618830286565830896430001815962199777514147747771457975796952208602563408296507591812879390503895589186958291260773609430076319389011610000771407062996690884921682783357215546698549685199368477280741510372702557415078996849422791087031997327423196986463096073829584382921458925211310132670103508763586717736654318260187223882275281490195126737228877555215821343517240494562355929881980260952885667114326e-94",
    "5.99122382771015715028447708335377756196045370670153273381594418044636281256714864606317117161782672273910030363177636871907196707901197738747014960350258227038610306168834663451348570219468070836855510551419630748190662189527282998792398120477141324275731130373465279456775774471118509849841164712121322573113370619944653677859428460792319838684052565090874894486217464236391249302082445410131112046467762636073349695483409429893645341025537189667008e-95",
    "2.28259109098160556192998436805892804100216162558926147294051739692778375970141435664279270202754869976774366644295642229097558893160688223465799903006139942584298642794718401472666350214360618551008672383543127060397479837322144327218587013819990882392621776650525044611564532348603902522263716738969932943469856887450403015814782466432088804448718770516143289224255971209256785307116454222108396515282354786977645325217669389979618201416823598626063e-95",
    "8.34109299696094694895526721593495828241311414948456374822413671659566636039274257976131723612934316945276037372223038599362489538681663203613838937673711997865376480819045302106517507045318186254730053160255397520335694735962232689636739932047705885637718336275423482047422664244799252090889918013176355432803913969989533755655288672457703586154778319037075972426796460846437862975728344064780598902752983977072013093011804994124219220542257447531070e-96",
    "2.95030450320488776186247723347196825219726990441774416149135167453896478074967584895948625709672279093235392251822464775376911730892808360704474746905081995681632039316869305163949087135698376970716567388712407582626236532553889311297391372947068535762977599962296528276429819681197679427265628829862838221304861860100868951762842895412244815099305280224033586127617025696337673145801302888384073633974934760033393406475944637382907752725881030867991e-96",
    "1.01553158880297114883026314975237570471630071109008113472018203419889370264862836788416478328212221295136677557294432135862042939041851453771545756669174733198076492077989450517846164785534648790298516311809157907852103980349132091816341589036990831525409166554262117310994647002570015211295758773139373305342121528298809344405141243956693969643842048248769524412471221343165852767279445275795745060041965264400230261907975242906233386552723860341677e-96",
    "3.41280122236716404198002783770200877193315463764073279639511294041154324269962418983616845130502974777676042262142417776381193461471203097738279523629100870748506198509745662347913848173768133277942273703073149309307001429746708986952975849565604597035538262377876723982395032985378074455464105250587438465093839726115455217967871956950860024019434257890569615088439913719639670559696698858605529833711844569102648062801390198666921641523010341277134e-97",
    "1.12178612780497335401981916759052943961806537208186489304254227301684488435814604763498568465346087115571437295593261735251029526687629655324329376059626754809635869276824992558386884843317239508802109444728859506217368352846104158157625705566042191732450882404056342194202444099741865712101115405918899716598989103628000442534110465007113460049253178943626064313613886831147188418580538408144872905198118442661340544767411079873128213123831570359830e-97",
    "3.60912306464812170473520736398149623540889505095685685206674504828906619094663843257767869515529255382524953720049649816851639033448585441338542500236487994088799494424443692917155919011964503033384451804052384471822680606949673203513878839479727238730612180434495098403445802890603631289577808451582361925096405271620222534353805429037877006912480001260799122407247933631639721613547454805296091627265857572733605662271324111561058191006605325025470e-98",
    "1.13627187348591196763973075430365902989804622586975047484102108004533158494622201156152067330293285074831120713539559428297422091325653160272972236464828915379565529824097793559638358371935360156263336099146272689195218161436841154226087755448989336501136099854674379974412853374822466291850659911588876537414204199049011527006715933282464284000744914845915788548811607404939685335172830321648009986230354148063836758011909647927411834498967829443548e-98",
    "3.49661535811941395603096654737627326829987322267903405647789119996920460572218038291635023337162149819524179772121081101378355747232618212413844265856748100706681670996563895379358269958077933193902512300709937703571619584609921905134472833095600383617694542290757212271301132724093816986391049433506482556092133975470025916169316377015618730928195728991462353391560467149705218308389955241573278913663889061879254901157252494526802249236197350515739e-99",
    "1.04938731580382890908390052099287035031142750824093200871240157846602879240351800159466380299292733721205475036647424595744753777158302041152484491740743966313030859399141490873239003524763496624598281390458695432540962419201762372739066717706377039561460997557019105062502214786977750835570974379822187589940214719095136706865750700655955460118544539580779578509710872223909386277017666650579455039137821545521909485759607527981429315281987716697425e-99",
    "3.06014287327791320952967878846374380803411157469897955265142665922734120772429660557563337099373262347220834883631757214763859897419063952162472033912456836459582049508099160803868393206455304503751547725733999773236175676003462659854665335397796146434087295409246511427936006996616877556238000130208622061586535078859019357643335377313061443509254476213396161172451502606537284211174680004618532830873799790568093890135470881707920044306596067522510e-100",
    "8.61823008907645754787526711225224757279811686279278731380558526704219805660246356917977856511094445335656449158161284717180220357879943345916710430758431831613174548072267892679547809117142199163254267742547730159808010119264751483476984515943832515346335540736165626905538029182913009725194062526681818171226573660870687490520878998187446602377256770803410156263622636448136777577337817726122210093817072070374868520959827929619700123057066527600115e-101",
    "2.31968348992403604272991031592504387244497835568584606097602131214260859058698056091884667372429389257024552404699215956135744830336852322240069483793251151626155058078150909588755007717574582798346033144251560818885611085801085732305050223106395219296456009428002761738931359445913978173501787233846581300889263109234572146804747132101916028850018256654538784667745111901302011258631300236436431816090655543046234207649257775903238842004266426679481e-101",
    "5.85294441764848403666203870896763624746963964581923735047201028194621311316725938659783221037688978959721682293591785780466431915651666557699469954825588220184981449412609730957081729608174040359143354507047453082227453400130413541000390334330687984884939416825802326007415174833175338758551135067851297114919305385023518652267549056722471211931708380014096348861744308829619163450062294176749463218773340797358358269308190533302092806260854165240231e-102",
    "1.32845209074994023872330950317406838067015857611835677968574617686807512911828702046411656513600285428314283741241360209803591451870728899393821376034525259252499543959249768822238646417365300384618295901658469416103839208920357191838659279548408991316770082641463822610900999820883554237817815624740653122132559888853739857897191053341170114669668473749495979590111385937790107615076044047944191239173813497810407361119957266528763799307487355580005e-102",
    "2.41568987396134600816566175957692765064833314121161341433700728461426716916673361719998826599332682219546470538712028289583500595227107417346940439713680344550306839042087840666200264028068838983839533899968713743120141245212710568954525052072727264363973963338385869839576613835305385752310676579392671483456843750849289140940256695511939114931793928835805869553828418175303714053450715252076784979196526578649627055442901524740544409817325475785594e-103",
    "1.70280227359247034425711805366780645603165013710009717592111886395105944997564926831246262458636645614895006710397623817616245095420226292446795099285750597987907146097658662805148186477987957584162496805532930954948259859107179378629851537251042460214104606605528252436928209029874372502829454852743906041199426103094822271712638760041336735019807105259527955307551459860628721350370603379144739768637926999698177071596979700079401972972500366509939e-104",
    "-1.38590332238271224821023408194898910240636142871831166649435196532447873419039324503818149103523626780293402344909913009539313129082134933413787988676956294294751064122502778067958129426714941366793757778213848954520129714440041344852356914619575558970256512252691157158092074634059908700242503353986969986962813064034664787027215463073726623023068383480541698713458696004489438312614789221975794547579593402607867312382107906017651948502438504738750e-104",
    "-1.04692672344586611388100792407180773295225540957266130238396682780832107403680236998497846012758570184544671576636888476466706408803012961107845928816971501294365425157218255453593911010488305572871049356840498933123209756458770492977316931258333709679159254564259141928761576804452816772849121621292420952082439609201831496523570048079875250098135062039317209846685173797673993960062876069443095969308637461202971153554000614739894686256081824554939e-104",
    "-5.18841716852731731504960229940944159193859507263286696653875494981930278467887864162057646503868993924632073086328063680488875747386439499418626196331873600151411369018104092594284078330442562368530762921279080478499832865532026560001484977245572734267150012221408150261390418334359802518011448044110369267655352123364146795226945230713615812947854813968392832748295803916046352173209956354313137180933820809581512270528939614595492700123826781285746e-105",
    "-2.20476659715065989804580778838357850076915458776104949218430968115493929950290170585190827750250249386803397334174081931555541877153496318986808803658196765969158541640437287168431800389364130023129963193453600452126060844424856686448163993865823277469763638101770153705086367642366003311309435092203027273159379665668941108071362699244563322695871568510997306852368696141282593200544143237294418859841025686742901221992638499948337288500969862772135e-105",
    "-8.61604587822629152513834309681701900424547396311729523326056273250796214825866440896480712033616473602347696560233874207865804549342053766986973095314577578340213202798410840264454958182383600005963115907099972757098072509987575955789915937761589222568829920460452934650983171709118374005970830779112279317881830959343061738506624474622367562763548381961006184994724305140821538516853839748219261840754401045861686231605371435054500033663188878742296e-106",
    "-3.18676740523723899504714698361286252721780560019710863992737905560695970948421996188540749472228674540953863246838894822640528822981752816247906819523641217589076909094290206835585350434152539793179730413913401613550046162268746709961226417337662195677151017333208971963122940168264724777069430242227813569951199321928944648691914741312383416445718595330768237791282162115762128423078705063513619133677109232076709361333574154635630164966575603205445e-106",
    "-1.13177161512054208648115858608715793777722696622681981615505093671054162376578040192761052376040367154061150522915136979790211515672043421717548265246622983413115187807140228102669716545307074674619367442828925180937095349131444111365734379569078133318712882190443451032621306983835616585207326069906414482076549512938703813509113161937844987595610040866763800028627670041723282880255398563136494668159302928164115920720364603114301855649497223892370e-106",
    "-3.89085204866903573064828942925599289041648339653495394254310895159449816949960974168151312264325850921593121998447603653038679053212275055395344179050144704096011093760166199373805376087699501498997667614785535980627903100414924777052808303269954979365877662801196084314215786375244070591320759365042531948327692053917950329251489741321295075608750753660919907225070370636686404908731265358350194249632609631876341356674057136664272658829170403338015e-107",
    "-1.30097991629330053569537961313745078331633690003534771977543968689763654555159616861530004053569892113162244101079735043579323428676571453677292886239834505609731558626721748841165745329014602575719159435508622054484187491698976328985482353945503526827513315233318783089169113192302791827944833019917467180656740876730685933945110585000011608644380363185916593838153825256935561034270964548146372144992618581936980162974729452367921120235252446159179e-107",
    "-4.24248787757607739573792012016071373915378834998549202197820346955143177295169531609060374819061998777913380638531613889981017173767301177504996659754596340322228868608772350653932675162084411796428631093201728861068752415529394904248165326590216336069842760681541957553609714976096655134660164717464081583985693236242963451994134605453312076155318025339902652211886940407310129129791849080968716919090629092747399440415672719183434120877208596980466e-108",
    "-1.35103608401078736668658789670404155488890596037379706189815020555962579362199118613072394772413705442991341479527867664187311112405962078755599298439789624155076852483852682072940363429706952176746663495995695326394287220531024942230109900653473797347287369075939532695579970361086375017478649754273614405794703353333283577949124457476581545391768104336225773784222569875965592948124133505062615676421096296747499707661736214646632177046332645948945e-108",
    "-4.20229880039978511685534825753446903901743737263124358219529536883471081458491394654388078935947397723584853615447654326957543740488577604202256365713060941549122575932788743046431082956937418571402904007122351687038149135679547706738112043228913545545776344278771030436094579191704524914548117156243163190089012067103383072418835347123013828779438292890236920291608396525309248408936169162043875498950096428320624718797891600548436181581772351450108e-109",
    "-1.27550685721708563634883212489570021871849479312309978369240851474269582165099411327033940363897663487212435141545936759896700575384003327035766821633125900165956794233973220351594377628729183228375054794474954805647620565167754886023662044782765411674205446304711153626551047436976317045324313937470256959461508384233491802433222954418842458483539434604587545606928800852206172082256590074792993143729495511305767858221468144128612406007493914942204e-109",
    "-3.76968310527359223626650329291012434914553980725447042766073502590136961103549958928856500911155879399142535358183436299757591417474405927640233367656439280904110471281877359179230484265025660618199406214880885837576351222124258028667659199502663536252652189335542426751189309015830924577975448895848310866378371098529550649462073211597171674438327695038864990421721064871286439387157093407509380213180885130496202136161986767370917718219920738381535e-110",
    "-1.08053007525665361789943427177167352740209837935787391826942235475839676635172892665468353896000116826204951121024148380187143230604688525142730112914504995770197753957858542568602480784914475579564164251277799758595057930798794332166049890071992376085825176744033174865769833900886475003541980888139533699651066068575832700736557491648626667198304812329839126556691568349345618564136478601641004370247754549287912759168670658477321635723084491247147e-110",
    "-2.98353545704388926644802738893421295000624835974863236518324819930928196806537200361229782759381151719634541599065833814453027241872963758636134904951624583639529758036899239548563458010505118785750592916625779830540866747728677975495512693448713323441130735756466211757349814105987779458351112813472247945492371199572349765474460710375700274163439568169992165187506539933563429209360370800319460000961813845121764152459087924225726649982046452712934e-111",
    "-7.84129202868236641931709431374836756783083031774175654632489352080171109245161442048325760047762019970396543392718051219952913271048934373427016331782508468042580174383989660581517227041822390995690295859166167517320782668292389010560054048098233380180365096369274453128446169280289260969879819913266534314147742578226150341592755195510783393062890012983400128170893572393160731451912211719529861254992221830782029982730008613853675982654359476396779e-112",
    "-1.91700327432368500676313385053186417496120597765693947344610617186244099350275036228397820667389853158078825850537035182627380563097713963007442589689731887850425343656539152791666414576551831482387868660539947832064371811587570884037581093420345219183323220635753817490439776416557856452907217328164158107638376621264468410522630786250324271958235319807752384937660723340188575958284496413479905568198288983193484999751234673997252673653768761164887e-112",
    "-4.13868297593688180277943644068609582078433916466784649421928919477058931751602827210596324427983724289113450478056577901955529088481591334942865683849860451922478785632841162788227181641624443094157789796918854030955302309378519111077535531815583062443190118019448036045205566497232051903752643915830303708222631897199415272523081178268761848444253637261212188598106962654048891125438048448808474311641824034499202501995810470165841530623328912757174e-113",
    "-6.69093919581380324887146015300829156621986660775940907686448528679327471307226172548816352163922168431567842410207701030658285322543226829873062272089904410472344131377325698679561551254203997218516528565567445526433805417598663262508597588010128098412937486492632969031335932679717641408779114248987038303818446181067218920769352220309564891023393888578062423253794533193939107877149644109579003834091190707954028508507566810092903460510679130453251e-114",
    "-4.05701249901050032571197333265096772567419072878912301328409244886247775828859760970295925643946192473510245941042989238735478818758630371540601701403682515433012465366695100376976836265559445614636620362382530984606710067262677320211885044751951674164650667657015188961725602492465129078818489390793355622371679444019307824384336746220063676141992605660545430784856276259778505447004278171397847524462711056448018514927293664634605009707738765445500e-116",
    "6.44918450618865708663903876140911092051043026617242400157265855024210532030424257181216325849852260705604736699408205394195342741657696375950289020372055336015268312768793843854018239628072450345390464121638937819882131608999633292698775638279844792818866295724478376662218923457736925779563689524835399369487548347460555101611432268434796372128976114973102798509793183446638104362453154074926290018669502618927522301628127859570344611307303570636993e-115",
    "4.07669808900268542437941799477559946934070375997462336619989109172727042738989879153769986829153442651071464090412321406638427101607405255564450104375908457185243922068508269695796981359723207666213524401123974080673138113065158463283188467748243283576176307649134087633093218516767370578358373133264433169077998643420863394941369275330263389449653833849824486605306180578650036512098411619069019923179549419771091585393532948044137552198113069318110e-115",
    "1.90538397478122077245422907916298591569656532610831402162631173672763124515405679652797960344820363164890272636986896298530554481319187720921946660055622920276177190888160462954626292991247707945835319700347100481934704879193782539528442926706611055531668610993228813988712874947368137553203368620343749741322641932497839431071541600858043080865934799644182996832604971812507573980155776437027144095024088423557608070902974493326945195196270581591885e-115",
    "7.84179764562807581719059578133949632786455981585424964083501533476964789543595913915766736876656934164205905071614459369908994101792443580782115263903901069974703780837299866969917850653879823384543259482066172084291100561511134721415679028625565681712856052106132252192107711751264590084433692134891363898480835804886561513612083419731258869163469939746246362361863577725530638640990433792687564365411252245631514528963132374022886763048534714237034e-116",
    "2.99963625965072301950794959330046518265436140117021092012543918550467731249364222218838709381627300577522830630592586612190780035361599155888855858922934975101498627784736023788166675466805466354693206970840138201698274938170277542736603410158025877496250691521476174427450353961952248955232794953643870173660420069363009036469329460520481749636660119143605940263369365451379968054373274628442376657013493575634410738114514427581665551958423093580872e-116",
    "1.09207728348873122848934859294915003302832207090135004605984202628606853348449109058971313121729574658761445896727294576756287396762835601091088101243222078823175443854587141540961520602766113138689531393249292306467346451943778568301759622370485446929547577300492957914646750657671067443945991893767853185949033526731339824914593516099810600703581270940150682287530742338061485005562205399223421138761219803792778180859766774571039966625200303482809e-116",
    "3.83134469218128134220748398192971766668773715628950284875593359698094864600905708840472377831982296258203338341790848322753946069500586432987983347134607462851765964979413883852156259821380597842526765322602208514569014380189935591152365745738595655771018309432748003844406874882147191822190431861151674034154972207263526351207711122765941075102838264279472429255856544492561619570730614409438823657003622411505476354529263107941216919088539549486644e-117",
    "1.30450016900902086011684096548138257967981212564194561827684983985591603193068730246419560923119481200429191705837853563724958627095854128890062295209852366776489160309901944378911783524316799665814773683624953649117867567766744034029721090905780183660924127661500093725447659140664148880309988780507692823290505689982274104629389528086252125081415847354422447341322656215489584604082902231679675388355416962862273044484918938009093043286620685499795e-117",
    "4.32877563638207211375146530416184576989523499880272325934721606632976619699356153348261860740440776238064852768540382711225604279496939345855211165310103335875624711350089778989063809987436609705983325341572358790137283399417687514099624936440404725930451265468769897774856182276739729783845189767389980291671967693895296577878670830609542451188361017394423015024070921518226046842200060341783168514317917700470258147491987841882066539463917036476859e-118",
    "1.40337501608200183856417821332302882112320071711000653220392647778608222668528157378665882954823826948601650392096892807827511385681144310279461414805072761790458767784305309166906192409646144357896395222010563466015986322507879875566056448020323993769502141782289094471405514389721585426528881430678897900873807033833335438524637305542250265250292311897509671662884581093253211754788981388064513867403775996395676294384401682974564394238003422771336e-118",
    "4.45024182661699599217471498564799323710863011900618041617442277476324130184950790436586205662548891392449236533061769593969088168987203121535228747080816276922998527429744261140039620220167164003296544229930843019885320255374519777669311345258106347457756836111604152984352201942218125359021791833186658251752643603735773046362701394345262938678244579846955521154547046203319120811941698828070213812271717317881775464467610197677543100422727960995312e-119",
    "1.38057662340434714313225718732338939415413331119286309802864801952004013751243103083924862022502325190990645280157787427157119336757972559742166963431474512005313427899875401893053049329623014522549567756950074392348603453557120181621643264035573879889992816599275821007057839282750175092726226924146599157538997203415768125654717354382258775689860172943807842718471281349807653193989289117411626124393470715409167292259078352334709335517153643286251e-119",
    "4.18634491164237897088870199490330593060934166210095254473951046557269090400450864899865300436595624825404466839438732530601977294057207934463312862856861102568802917950532883935707799993124169817941558777088313492276219120228625918086548829757294195028906867254860680740260744257290813297092451462827367141150189021396336353745886861239802421417745427167118492633985931550179560335345254808253360770330672352244190972784699863253858256906518258053269e-120",
    "1.23831497390792208954635036834621917105887063033353460708370760451930227959728683510842180875225864804042118990254411339513937834407677992563824931424592181962077255999474940211357649249128200771128840603989066795045990543636303600394858235312337457264397139565944349846951074552717404136461406150765979322168989715880871754436776862399678078904467427314216797762383641353370236483980224230948002783486563918557864076887726070190603138694509199423085e-120",
    "3.56023909888805949563173262197895540047138068332381285855166639370590962584718789497261689266071096912958074413427867506048998052725096928233497137650352330353462107838200054621689261153961522926224834029071675286105575104953787376403458783260907120453918717717866481354304672586054801958764821888346361974162398978203691095959881461209487782266130123442013791116561158730960319083721705968628807632661667803704634399353201128026602175355791416634301e-121",
    "9.88825788428147978591549992642358698092525232282715738370357499126264683737632225982462229651813855871891724358774978293737992401839207642078001154340852369311685002802007943831049106092420768906332284892493739700300942034438901657499409149570450274419545377396883631148142723648932654815230203329998606308230310878911873872698322480985380082627725312837212195459642086796663410914587569111394263550602836657566115022778902849986327634062571309111595e-122",
    "2.62514341636823640544121375599940375417246215142915872527247683166423011056305227199558642191125116779863569937127859940092572200848732388482245715762960191358687754858080880732737844940452893716886662566567794666779795661522514371036376730184953733558311619598039453283913355206761970757253525578913032338440416152302943126617365361172943101362483680608418337051167610674753756470879817466663649710964832520914865260670581879512896650355757343755339e-122",
    "6.53129007084975788491714408868247118813165046909569434449699983797084193806564014414013021860736945709332518320482821911611387533129529601669107602011849847997645805595955362294198316292903929022901328234425260330959906930296129134773899455271767811621703271126415045900559857157473201033516243170223302808065757572899296302096610236845928161091071089972546455456562029918959934163040069245070486287091547400583049353634977187095919920984626451081014e-123",
    "1.45936200506685959552512603380395722498449110228304458686415078900106773540642917336716876930633606699890398921884673945822114392215514190927028000171408569252940383816621306204677008972643257301205880165356781227016771723733047438223509934090568111299841567452119992800605591245321408947452117632077841495735600054504609570478598708436161781021069217159925811436518659315443130114054487172716694529198227999622791170406159104243571863789767378727013e-123",
    "2.59241709395504880168004112543104782063295861218712988141561873618989212323612549685057398427831174829888893199405342059323629754786570690607872301982009023307126283544727192403216312030391955658858407633571240842561121375917357854849124127638159304465614938291899126669711947842645190039090696954899256431100210031252567347987794016482549251303298126888287507166220582994352621048672673719016076851497151477706373121045497067091644637065398791851720e-124",
    "1.60067428651343477304813654940534164394721246872287003904958103633361019253937868764720541062579120487270747444701530204581024977434456226866680440758706871938505837066950141359041046618485939075718356628705691451611569479702791777964192068637778348257033762509207406498619799443449214243441648141135557946477462290704827427064431328607563098585477743702195573498115668406692306392148090334821053893794894755132215101417578767167033931699105796485506e-125",
    "-1.60010728338208183004257635736521302450184026558137246822228070571577339668550054826499076904233884106935258089708500493286286512737179138555971376746996091112664931605484244582907768565869469610159386203269973873576910398703792002648567564643807837106609706044172610753970919727146547031734565412111860896229857546580275371944380287586873682559756658325342329143208060612289066004574494454821524779981342989086990604990027159665580779534744132906087e-125",
    "-1.16443665951020599119850675395030963225445162638000749257782368751159063263457068126315937960888124799520226546662246182330196078434015755881947113547971739300411505119957143284095840064700387282192463237676886291216084347954941372852925711224061312856399107569341277593361281879301645153606246434775518983610645542886527743668528584025558560615512836359420462203361971152159307499540059292503158873928851707533966640780048839551902401651277860495066e-125",
    "-5.69653327379130787052625902048058788426266045402249999195452226647124097634745644158149327274746443168962601076032345111953635403037420092211783636167073507890931976250497713416031673578990842265689154647905341771255747924836217730106657044579337333473537031007126589080908218080471194614645432961836418389520506488845408079063102146425556901813483686409758497855517766538989228533704653245880214390194483752696038942267964031633218261776921542103905e-126",
    "-2.40343032897694248886847185961899814492091564836983335537964732844345869249640074028506416026859509336424100417792725605008590051427323579995133739656123842004583321544666425769462901532184039926339972326073449340729804221987268046969229361103836558431232181295134047961463422515874426598607644264768128328020114771747677230488479423682877567023549669237819278724072973033132313248579045101115086428568621697456098570701406013525524444569744755550132e-126",
    "-9.35307512837222995800289807718110213422969923743656729150752291607096293843940129764462608016902177720007912592321521305910741958701185677941669798208322729798062996649238420065147227342817913065568563409752742911211490906715379020824754806555066593185431809650015525550099216702145452426591923191882215879339704743881229149344239040555584712238344678251080655142653699903299152927415043291051175249651666467058564187956870859581803658701431609066092e-127",
    "-3.45230667441521403422582071950262687825509751612927143442435923582746617050393631960393471560582538879062855565878704163025759262938545341550475257307995256257274867416056560632220485077860962487074424229109038727520765589465128812845863794436799878246790639258728014011410241200074722765072146636511511532329273837377002509522558021276574071403755594100522889867297461098522317727005536603244313576501621815313555428796513134016038708589045510329573e-127",
    "-1.22585576730829694304139197951078604205298362066842048889988498598113623279881701110833471555374855042581787218521294469548811786901233000080493412616687770414811621598718323509822190148305821355582575743054951987250980995407337121837262718779713966371045982716502275985293857288406381452720395545830208701087953612239327589869213218750196638704294918493594135059547145481874254640069277028742167924942610456979001145262407205197409583380816086679406e-127",
    "-4.22091177776095394562512858840077090259548740091172813236458475872377343118350919023348260439192219847211598653527129367932857213120785589423316013259334570422027601638993860860019515949003191957619205432134328813112667241680728653884655325488731033967824031454576646799957412232627511689155924793443933601799861244055139676667724877620015708587199774745512790929515815911609785580002311201689184199998935224506946678830205390748256886328883340139955e-128",
    "-1.41599645156619684968317243841849492678764474656891905905210539936432437528621323131167806544809763534780664369312857429684009218793816434817260544688114353190441919080291223957956090562869195572116257899900109246058568157233570199123894251556705783365259867193970244667436077081712473437688663663180205066962800011987616411971446211934291558910962398946589284876052698903459838464037223448857656518947659800430540565978870497892776262949714270921040e-128",
    "-4.64104388105917715160114766459758857145421115246423252314377226983717173721362160651307166088626686049145758994572683533359289954029944125626384331910803367416976449663833528808458834510838529400231705558180245308001459932678633955106299959993112984150875875385678144956974244791468600664365781341242523274826069132550985861317842659993450699859075444452211289329391003252925996233778975392394231725340069142335037751231922402502467168327332455238243e-129",
    "-1.48834437290284545503293781639336492815886503941110673290271631406302211208760402410593499454447125434906892509322544883554405161211742618214329360027595501599758494111658779300351994031628611751739432718015747633860739063103528118631512767790703625576743026359872728667801148273050478671982486484418534148601845303397054552901496483667352648743046369869053351465123296655524743766149221965861629358220369404765164535280804374110768104007466468915486e-129",
    "-4.67213838068157080996446496189984549228219346813736574037258425074365750006899842444241172563120534563343266533968610783692257819616747895294039158827585331277084996838258182501266340918220282190583456683540924467601122274329410931939292358008134216125356009974650832201313834904894226769207871359291471221557382842700334429910573511404146383876477373186334301022184264028283220085507349414037586144409147134497793875062570524575294098584182082178422e-130",
    "-1.43493577137275670255934498837625700016592268115512789879259883769635032794103496684946226886552719370149751366655685815551874758970380199894774488209774064916006352054790463692325347047742405856715495905151288789179880678881552247592718909229861811102218142001688908374106679287960548756228937036081500513733905884144830016970414565804801026837272053650443289422872972523766575782165615874168717017320604111974057743615967007132989433559241623125702e-130",
    "-4.30510735267852832789276972616122989841721428641555196390625048791422669596227913670138141489953942637458842437420725410032664849432738774868758234468975800122159475973013200908547223485780787221206235155354923033930220281778138839871056473643861741951386573779045700924079130204611133206253800494941930435284837147618345589365422511927816382828387068654107594473897179789285113504925171543672998014256293345057296869927368834738736332803475458029913e-131",
    "-1.25811211151797903008609902434035094365396519595165712093563653114232762611677118996583116686342266158783764443857596139116387126979732670025834971388313687259960024228309365114838191475624234986602596000270512784947085717931737534598497007046417911303303665200958898574513713815496113378054189118864651926882935244151640533709747000600568014850500734373782125959499104998274615754874047706717348402057723482736782358974256326331047462902406751280138e-131",
    "-3.56388141295259607013771514344102617237269745410323839008093349595937639917118212661355776374899988902465715315977006402005366858734250464834878213530182728170331765213697305982372013532823892692982306461219740348170141474668237119456768855991904948996114329667032593876672598594896924812797275745716982640610229935044758714768989604368499142076044229649461233313199093371676805224548590074439148952251266719164722070424531903912031498789281347542247e-132",
    "-9.70564468290509681219339194762601418749723517851612031613728084636321960750095399672582940887249500796324031109175508354015446073704267787460226987931564957972213059447406204254440154371875278531489320411941754624417104568935514462506851125411017593000307481820417794903285618832569154334460401119564711053546442926530912269584295410807930156888035636340229302409557599389333603797428144875036225424928588695823700599795045430988512569336854776411259e-133",
    "-2.50415072578197008969606365961077214935682982566381958519101719946864990902336821533464450122748082614399352386079113446890331468800914091746503110501984423960919300062267118421074511524198444198982334848401182827749465060685206055165392143806477746406598300424800964427108184883221091229069883840714231527934772296452653302354334904761909752293030545814957342120898628678861700346499803246049085401199521777718436718257178217888850794594605092080950e-133",
    "-5.94527607715066032408614335139675607942903812824956018473719701727973703246113863805548018813777069971614275326252159310574202996166206634015905771032025104375205776447165755495625979507636571332829486521836527826938404480692705244305631728959725639820658886467202245356236746562072294644886777571492502342790551764439453912910115233352625992523082774486660485612520248346187423748144714024959842331441506093599887184354679436571615331760704064094643e-134",
    "-1.20962340701440378617874504381009594711678640053414496464920085282795084091185788829441913827800529649556582219094096647459048275696210123035135249012318598986615729984438966555432544082103930109865480470574227009216515846806661604981426078790125729241620023797076281359473875627823442916336146271979043601358804755045895195660380459876052508920055018355194952820302081708396409449485878841005057774106577578242474110356095821828570627841019055549078e-134",
    "-1.60223057395680926920208091086941332361818254636734229859821875254630342300580163324092422987950510590879590971865069058082853763075900164109539831802434688463087279548893028792648780732831856033640484543991075107699662005409413758489047677527957363144006383998659380924074926671991111009174939001505320500512066008121067683915250288876932503925990761897093495034123625115633235147264647148330191621824537079485117077830819285355353623362125061652048e-135",
    "2.14110137802956648484934946160106944379291643641669676790991007769416411700881177085529785176832909296628132257104505071492687928671133517321816269835426729442386854207580594702112418555210832943086346325035358155531084467759737304182088981278032322292616379468679430838796077886134166865013296010542125317927112862419463523000798556055977043055222716484428719830109554075403095621552490703510707478621796229673046912010425100919084302553840848331778e-136",
    "2.96453710397655272217897940752740516963363430519385750090972397443115863812826872545805763565600410497526350155471255750040216107531518593369114002586918748755922348317609915574662973677573268571165244586656803632407354140621164720757781337441233713171237558828509472169100062576441911405769720097325740703403047272014017616790048830992499392884303253696656811477836555379081946895377570400968348503265302991273686834391479753758393223902142054858432e-136",
    "1.64791205680700488596441700276375638697464478100060872069272975958422690764493479454500849120865914723431538187331553077574540931109913925391351028833737960325173808378330072852255877227060664635975894142094069343676756839257834108528673872202398229869570567013327669105278314556130908905245870236719044036264093608973253957174935671815085966967535633557543097525314110541649147505885461966266334646461966678478595294026952211527825319406829694889118e-136",
    "7.36816888251108238777504231627361125163897184499551467044408177740950335752616319374993366531131105676849020548340591610851642238430798197797705962453885565236471320567279614154444115494708366059711995962691142449832225757485459096777247736581827573926543423431348571110228336042471646091822883558015424588612797885363663437333768984788038002187251144595918901532304115207280205946034852721308484416796693709675218977770029455910890657661201369053021e-137",
    "2.96877635452885646832826080695374527011767351680149455134750418061517290657240050371012262235673943152414415937983190344875792647583134584516554790940617031203231368600789008783105859268238545522166554332400775241991136727250252530401690156638928628228578506494857536600069184603680947072823437868120047897233892155362749360870648808007400790825938359412977568154752349350451729696701821816734009426624881625923440355957448112539956991781659663398469e-137",
    "1.12257769464888583142929404226186053550244749614654417735558449994315623693186197323516989542702326124819857901724354417466442664175906250266425718469352291078869461557264403346722776360262128483434524115866828126381661388205656904753970257163818312378628162049342972965011679965081515867385049389039280229014787819459508881145745113570201917094595651005465311746087649726218646810723846261062504742511334498077379971168918345680478049121758087819461e-137",
    "4.06017015039754672515479831029865920704111884901986934632865963295757804208323912704895083418323799671818676901116216246828491011266848049163509622070387459286241296656860894961339360914229700872199304391257651109213559985643175145928846835855211526307464900542775886893133333017215964378380690161019549652766886128531267152624293079610367142485460298624736651919535326666632173629989980532704656465222008510704622870827323838934119466193728765855998e-138",
    "1.41913230084500250042303583149955561027060154882531006213526134841631996344938797585894573219249341073483216458979604543999369972872051432962407898840265377455305187601821705242685062028701372921488685469522573858008495493115848928682759711491201709754311083591936779940764086423858909873939447834514243077436617316422352781792968268102261804874539023469970408637625669529778197911465434698930084808170214787007595026407459382740610794735031902412141e-138",
    "4.82213413808365737926837474583492740351299784734205040108855112684937289163625370895661193154502533897236323407741455650410758590910432372607769823226564216743122406091758127983811881021309839012665648813587479110369109601401416482041756915382279339649922508153516232721676370295561550024674547469218029055013435905682861633252646102423277406935091886721234329340817088466205113117758074182822726802676971656330807970113604335159955629492508458494675e-139",
    "1.59847145091464768847796252872718833595006961643112473054354744497042355670346911716900815829846800994252420358879669767288468335351293715273000165854685795168544441727583408092751102790711761004089140906809513438704826902136737071621517728320586733193659454307051316865606953818039691614343257331029140440885251108722403011169028065489927017639673746191968433382335921394255399034105432990589142189896911993923617007783027696477984480523909632593484e-139",
    "5.17834802348607173045883388003461704031354563951695609044617702057786105443330432568412226782865174891185195619502398763298773666270160248684911623121761706198477168767457594486078813531038917602946338280623398917444645659070172674454587789707608723371151923227079212781563476686683272464661893341938208860045328850698085339413055543190255962608107186806159806034979859789512247173578372728850344213923215741915997877139255364847752254617552815240053e-140",
    "1.63969931518265550746413683502458003693858829393125677824506070322010867859082537893718349332743722106663443797249589531799156231519989986933854982500176331793271457306613881158300128819671248592658091953012464782509184763944882435136486583652181900556464427722923753932363573326136583123934360316895747388320509932786384726511378790774234312186837257824860288209158198436744954136749851227349314814129500477418437497897096921504176028848555856562449e-140",
    "5.06235374521821060843653942095415439710444571176689738815445124066242998061167922130123646849742879912066502539717546453030531607989361679525994645851525184753136829838042264449318710139155758964334772692551958784690575748296182273726071562152137329587624656299550208143386944158296101953763522181262816714636515119500085662329097709355342830064286211995207311118443590408117518690574302131222556765185599613419021408615534861387416916319003546397243e-141",
    "1.50986193869676254461489544076340364617160658712275007720023076442362117516275247417050063457237456998073967122319740826928158354997061974774783615227495764084569567808916368862250725425364604048219185883028214783487928118011458308014917883151180984569526915217876991674009996291047730336277139008304316839619316956339078370716923588954823261173792887931085731764209473003731150977961607992886271568757866120903306292723989736839838929480877484462142e-141",
    "4.21055983217390619635544364525763849373990655830808962209286814407503574997436919695054371147150040667587708088055515651980624973937083527213497710980908816701867024547590643954846026243945286250535111889756674461874958561165650077279827498120969628139128971494641999581621720067581705639504415423502223578368966122707762842261669702745011847746678523352257494771780015390897595227123933351914759095831798849836875080613281692406406225487863629576065e-142",
    "9.52370075717313286980063251049333386309200096128916282514079602806825897013357600913254829378720583900266781091258988001923466394713238163368853704372199084769068399940592012250999042462838898553397252729191986233225705431131601501490881091119907070754438331255095531402383300165511839303162907867664832993613074349960667674043666611953964904787613367584023636473359838622023358696114453856950245821005193929072149819218924293624954283478455972009452e-143",
    "2.87454669361616186671883287855605308559828244650120583588715067937991853136492146266477776732380345690486438809400294766072470657687056728078734432838610610808477998834942509156951398406411490883551542055560028309729180416077465692292782182997856375214914620935398658018593078500337047658891595508354627463995836604088077602593379852988032317968115791393552045389102788732338738267128462796219411827111977252989402221880299314290895560201838530769570e-145",
    "-2.65755124292170087697008893014238844432384507784560193878182904364402338359464515692907994246396710220729399878055798171777649796046583827074126690177264581723660807553842414076800056640513200662149223485113378452491443547789946257877764055229985167850244598987071396443893658229585104372335544110665141828614514311798906580387974841758105801022604594836904923946090937809763972171635772771585284046625854198563749739530180688988466383625863192548879e-143",
    "-3.39513588928797715400393463826529060386289820203616215099633390423774396386053932149869764378916249512157125614806885167434367698546848717185376154375677554417683538068976075507675734521153892009569907341380024660634255924292820668469279765385679042944064340932427732532945977660482849156779618878279454010442433269056204299205863142792378735796859600693726446731675056893269892737940023043716485523636900384046685243740152884631257772663622119635309e-143",
    "-3.59535374267472918963292683173694491379175078171334672254013838235673312943732256908163483450326143045999076416670980686341241539094601162634640504404786515154986103404876975841102478257275186315131930016743427832510254768412206343358735854399513434778393136275904600918670071160109805713773601554955456186680449037313591633231253554540473404195289440963692989133178938735359587532477319886468510544694067361952914181528907717642543914856431163612526e-143",
    "-3.65464953619286975531917168445509393858757546628641588393846671923037262370084108637097384374105241536598454609654159565341090819344574769259064111461590995770404134531094204579389406015152154430247869562905587528264994825720434353129445671431493971923424793550398689047636887069001296914608212303674163436598517943232448858067727918227195856791191514248902673208901722545019308960262334564254704663774761680849763739597083120311391099470672200102240e-143",
    "-3.67971423222913815846004661058939685913638029379750232830621710992761258507435962120416158782958249149996118323023585743713601605949233155148345238109379472571279672282162334511615199846982377162809886082365062525639852855206234912905105699991367072539758470993978153051280019024439949989111121689087328450842342726236270330430218677124751654708908097281781671339425767217276251522756959229353579936106266772643392830873656175840945692314471900810843e-143",
    "-3.69757964861912299489286713310074234867778054155321132121760337404703737265530578138123445929851156929489720867058938900387742032145672141871550321818796983718800884991097279763634549429074486902604987635855329924127218300696748186676100520460938485029703487629803715106935949226854995774546507848443965492718892156855156656024951400175340911896992900045746651377219688547499155588354094008678292052284673862986804696356223730259108315892255307866031e-143",
    "-3.71446186944385288460670228743339223986895237470711467907461048144673854262671576425124547171409887326752738987494026784737469935064697754663474291073877203390472232551586765438458106985451725553935732046346657481621729747932837814630268845399142653010319970499882521949156493233632676823651835580746719209392059249579306487348677740488700262998344578564812083535462532521146577695163561117098385269575966930652749193134594191316082807681590341080514e-143",
    "-3.73153394752518819143132396199275776796365790120570666202188111921435073002845194050863861963660030313444641865921577001771823682246800413605441727615427838124981841565671328978062937522448717571469958496872087026880040859011078235444416551894621389058577245425540004147867602485372215601680636615773910009139105147924763602649418196543744111456635661637614678859614758545442355425950752802618812120803721916348895394859700744151418368116704017945763e-143",
    "-3.74889623766146986317668734927209917396470092233041262093080219623683037890321293612523674068199876838167807754642108647257932210071501945978804648171414592512990313026007084614780678949948772287736399136197338205472800301738581273039570096026870707898538464757967189007154489684943179406133063075900598883510595691188050032660741613006044504265642184837597005629500846659256295863611675727388867308525333911993153780285126616332155751401339450363654e-143",
    "-3.76647527243077838616638923633845021140612650460766453004670938630548486142861909114350233165694317426532325003965272381820077283572142179876522655172306661161834719313409651302389111552133776252409406954243652172327274648468671352449805233115656618587336043739190120454253666805844181322856937452895246174205794045696356610745031116142602088281426349930728801372563832040736783334474002262669425224075609952764502989755638327413994616088912403732939e-143",
    "-3.78418062864052652417943382060141250738830637356560400235360732774500475414281196806511136972603834512814149411057474242756490684217211868926334998995676479770561509777929856613526061928717712647570860959604840529934197420598429986663448367943034449118086964837005803369900352207752523534683982263102891392539085322275410652883507406581955484660753987689552333071013091688824627844437099259005891368043406551479163339427551794403190802573805089488748e-143",
    "-3.80190013836753872036700497735028232337109905109952033988313255759448711650631463823603038460794727911974120427659036966913414342514768235585246008940218294864782253801765553901024817103607391356391360324423287483499920807785674480476343845992532823814280728260125126404628269250895318793347369252541366410890095358044256904065923948241578045186464626697885814186848356508244467262024467460945476655999521841624694335119128530042344825614329231857779e-143",
    "-3.81945928865828398615059371329514212658945764906607575518621501709737266110035281182836609909164326970559749338725955991561206018634127523705585153143734182486685877674644274016701857085656509395923437494724651938969266952434100627883925285785382220603118279522241577228860939864011260210683519202996609540345906299061914207520434105155133283845658265408542156055860746320054554854543261247068772704192987627994731048933782150524184522960878880582143e-143",
    "-3.83655940795424669081282621441680231355314824743309360549049223565688200235044809535639174993874625261369822604307980517112133820746893949806016907846787908182985653074249495139982174660831658640927076251318697314630726303773951621926967550815129905514169870798348475599227725003925617692288827904482612340202030623088092933914039573419984054769249819453882353386725925344728214262529064586431544253387249687231990865793143593582502647031313195240202e-143",
    "-3.85268209989135350309758783832896594958785081212314967358102544862677304323993084439026469952193832663407409534150195779059813089761156744374968806525290173820280454121812794154426919546910930685733272372970428078951451041794629051828868935913822592744740235980713876205797650763976930584165045267214967708251629691281876323603182163320389062789676325906997190218971790101432752805823381456494994619026062663383830882769068028385894127801818067761711e-143",
    "-3.86693688393897956970831958623040929149005742525096874049192632217907041955101135896877037555678773610856228404477126064609920000216915171844973146619403471097441278445192733104937233242983126073389253106412132123904184890616256866721768925546216599317095829838601632569928382089356656732077137011409211929144470008870309220319754874017403983955775731693627481925755284699768354574591177751489418775913863021229803497630514107790277740300295411847044e-143",
    "-3.87781854595539358362435706519524677938768368158988284001649719156374030482800969773040420395311815292504371808063350948659072451710995659140257711595603131874572647472808850756736107493556072631914340919264986830561999557144612180983231550257546432913156637623740478660619030943596769413681525710804056030275831420171146723736074019055115359824900341286082551723496689091026014266453675226451149796766951042621272559139780049466591629702372940597785e-143",
    "-3.88282895845723181355805839350101639651492930539307142999289172237524761039894399687247470548383688031094454929262220742082261546656354430359352005556035357563842706439475097197916027595528140256102130559622706014329973891348765845890128185452394419184538046168280573037089905664885815204120937486885106298450938367084099770028818845516435937050593151215923532839569035663224909745576951579634197517042149471059335339809520930771711965635869835858570e-143",
    "-3.87790784267437869716854680470306621653416678097844954202408746871632223818919822887402003001157130210103143597068154292542614796603007919799044042528927817433878622899086370700933757806394302748999707571213958175792455373373054952787484582263314683528233420792035388229256493197935681314667078506206075924058588301028496447258626707952397483978144026004803316544473715034967544265566404824251489224454638392516313907572488856085808291248206025409012e-143",
    "-3.85660315741948965029984414853764446107731320902395147596103733723678990550893729135537481817374283478989137414256872801485688716508220129565413440973528746919353514285805202823126509813394669865459394521601625143753547212278666118489714274483322642821114154411010722101139951746068582445901816028707455201954359115830301371994215773345850442937801316908583937109581091967991658589838010309080723529217114036826341304602164933227282594678905670473392e-143",
    "-3.80888746754777949213940951120162574123678138981992054539354714084683833451819700624331428473549685084639333720332323975395968332791254180327326300957400819215821084048386902325277823014228695310540258579754314586641222123159502667563556341524157255857757109994589969008353045204443976244664358068906710511592653836780821032790664264827197026067629650687222939201321682409200466231607716331973432183766333830939249983601379745711549663537645895407270e-143",
    "-3.71955884763961675517055097140360146794229093187860489829101376971157915006282721149402604786461514014514737820147818166565006660597585300165719463701345408189045490496141184108962150679116134855488951534619819372181402723370816371288901827067580936285400889831680839557801054076156819684018100670639848165426385482337760733632235598563529652847370086840138353705842182116831480085353293778188329790725042948676488740418986872319766929834297634956608e-143",
    "-3.56630897395237164154113210301782956817944588600933942932571598804925864162214682631274099693957974862078580401742886241530476021528381543890298530073252394538283483185206887014522403300562917817480550327898285271245511274809199147957318293241065305298089402929463859613153110850846025406110671832648898651117773877791389686100040680715500205369612816503839941388741443562831297967804248443560622895601546356759085610424904372553173507204602318262957e-143",
    "-3.31760128793886944673705946795415805733605452512416578995416928774608688313027844003909132163151004805433527655351739899958114147968544332465919661750358845689707574171821107729489114503420796824204497717720279402492098792530507721410831623353783779496961690562271133137166755752611078000147361619877411279707497628328502433847460946369749953852610163064198168256108505248634301006759141010487509907532442492489495702809395360983891448302320572405464e-143",
    "-2.93026711409613866898733752509101969230007385826671648360694018615834637431183666444945499272649537903628821066223281141271655943851068000789175466316858755181454839359225785678085118566383066947433297515611961829716199398526045109687715803343286818246798462858170323510607472290906814691900931235776105943568914441171898594517377992361944952126135183318601558684683162986790122708555367583444783808623470041616468168310452983021975005887356307385838e-143",
    "-2.34731992494490786978491803824455675937885290268788562089466095671383795019917373174358456996682955214339193589602790132788924834229827664502016389965475407343242290232835130303772533600923874246919595968818468278597760814255381873767809662215399214315129651920426797539345698012213007196568680704497818487168233529084598494008450441660606791793274407260727787827067070872320181925674646732979235740571621205901049805598963261761626706264610863671378e-143",
    "-1.49931381257859088991827130592388852894115217507720534288473859375118529431919533125942076133160348647167906772208526157160800585331995945769049158380284965962004455043615543615752010724592393240043906226174546760531712981502740936428720482819516574919054502112686404328256643583944899327068332202889835489940909690117311211910348548697537196870565561333451277174336655623593753611354685358427753122863913881319872072948629039732163593106151987698380e-143",
    "-3.10578981349246809691906997217299839655902122982716505931556344322147783707464071135429090936630402358179850447130313082713490195944019554658827768939706101221112395514713367015365517819889037518266918735222960305194775966995759033945738390896102979311406826828839868892230852390419320317133427750987988876146598801905201333108034223009249897952222087337522382093194402907123342618444219394658671615773333751225010273850724476100137913721970260379571e-144",
    "1.29536331369986044784860990718314050437086707116954568832912077777343061342391459121629554676661305543347784403379828504988377033361530525783070854308414170778035421781736043012180003422057735205671340636314324501953376983643240875821500467459735857551404857567769923091868532427280432570763928766089792880745282153190607769641094459567913157224823047169433438145317651383993063034827160990145839073764234258868478186709874470140282052236862760495706e-143",
    "3.39360225532159735825214928578758608676405840429161775855028388431219613071170169580744029955085892577856651062081267912695406080178349525517339358297461435035498828726639706661578906483466352755157896672333746781202734990450544845091264267524935172985114282165114378193508030145142078641997698468370637406038016547601208537354290787336968331424995586961803893876148795833060365216595557034967076141832764853996700678413539342338213444341287105498670e-143",
    "6.01095548122909566777113341605608641729860476188465053928698339833922722778211827799798566367722786502321968802528378215747359245187477973366000789804106236629417482789147228170383036797154046933820673692829788595350975376563182455491576680711311733091807142392030849756854920757748175725310986087997430381961233264251274450303695338811203312507987712184391595071362491807112134858522701218327271250860918887879027279871357654784781440846649238980394e-143",
    "9.05048656292519620939805999810101123078919065786881245751045712456595881840290839430846480091266622572150133559374477018713016167151852310476161571428047228211864346785546871279163247275849638735847843215991307086087942417933320792692865854968869380591774163713409316793992643868569613092026317269342693822864587130721653937504381213985832519745204286116289655655225805808514284884536987811161296868917195861244876412300835783878145101169921641721108e-143",
    "1.23285536549380780285809079899083557772436087741885202660644322815446215309376680464501563505303710550072181816506443641738905868646166126323644561090380379490866634605512287093066323389110406921510528880945918052051209949174355652803712694441755255574299426650963477798167452291373718781530515630733054983553035374012444053558527605349257692406798227504818892744850444583521121045545039252177784290923644168160469919427072734233302225627166533822498e-142",
    "1.56949209281027363120381348172400414413986642320127781534739144934448625899593535303784964185340814108315233857470038937916153076821675061128863076105256190963606811369076099707538653494160828231234940277707331208018806296413148696380188294165754849447330279273270990417865652270602944953715244499059052038996066755192092840706505559169570627900531356859392732886595077411670853555966007461130661304205715596719491890503308089144958571628630919238655e-142",
    "1.89239573125490958749918773475038758765032801159642349299237567326384531497235916565580123864910088168333190666215578701466004259422825718388391201875815735338333847168599954657353766268978172079075186732946857959327260946747408577425906944884388834996035789765729719138829430575721452975886279391117029912619461570330115673042754061758818942869788600701311025827093893633307780194678823641800434452444568497726177160562663860775355026058415170891999e-142",
    "2.06667936515845526284001134788568976046063887144963020801878520095012165488270068363694879383990113784249426843004194221441259786082594223239919010980561636283077258188267822568707710614778739901878614255023263718784557472369078289696400343040149482987110109978525973229911048425082139215003831576171529892490140291645033890962296184119529716805995226392612884707846752303960269230425319137069623696435153989319536834133858315362807850579560056825882e-142",
    "2.04532611675490188549245142155661488007276137308070674463017687206789098467975049370585564931305756579425626308050056799472817309441989310833000061727555186976720808051167058732528287755066598806827348217402313392389815144624538187617917313477522645890753801867098822068406191006918806199067286970875260352201486638360764507785908376460965990953609979372567596131886684082144513519011953344095004486847819335129964646813401702965060634995438114553506e-142",
    "1.88278605956145372180750161787764222631445586510651600322620834338586650966222929463205476246686268167197828029601305344968390426745785451291925586617488374921933183921266722878345037218100072896844704089540828544516731226878065308333449070543659622838901926307273507490704897141991723591155690235288360522578761861971024625803170248719893138293353109944930099873616156251606659578770338231669063649974918130696122303251080675430607658575356537554283e-142",
    "1.64070400142059682971238367629917875942477446399467220258803106021540865581090917664892740266776314853347822095054126010620870707387207757262862505098063591455669479008083143426738122315020583601139037426104683427414656258248082087382097363987098729365406214427887496689950477761092029201154568367011704360174125581298597533338832694808993327717256365359377064789709458004017944244856257130088476877702250198986714022103704749667993376108837999213814e-142",
    "1.19264102004120439857331253549442867373602889747139110351831815426246780811491036457647277547013370566172285086408423385368871549443435696253527771041813737438717423232905166363259434102256748452000473741640578778115080204182277500222050401605218098460954329772329545640032957371373864225074023557724480164779775160947095104870972918684696045183443248291042387376315820607406026862356231514597396984280383514052986235268930681837682713232727830881504e-142"
  ],
  "n": 11,
  "rho": "57.86006297284511",
  "scales": [
    "0.10465831241782955",
    "0.12455530833254927",
    "0.1442218302331224",
    "0.15488929291341455",
    "0.14505037572145452",
    "0.10391477524851662",
    "0.13824690128805206",
    "0.13143459256503467",
    "0.14057469512811463",
    "0.14759636536377502",
    "0.12467983382426555",
    "0.1299528185876955",
    "0.15657663097917424",
    "0.10887929761102995",
    "0.12807050380999468",
    "0.15124151003166986",
    "0.1400721955049381",
    "0.16029368583280146",
    "0.12929942109957768",
    "0.1637732759123781",
    "0.1367720303068033",
    "0.15946980162930374",
    "0.14608530274014336",
    "0.08754967211876864",
    "0.18038335608438225",
    "0.1941983719678415",
    "0.16215855992095293",
    "0.11689213939241265",
    "0.06638863906485049",
    "0.03139085706820645",
    "0.01275098657662176",
    "0.004541791352855643",
    "0.0014394753935421572",
    "0.000410462380224138598175375139906119195615448864604968706076249417609377705773774328913278719834665089791355087276303951022055032749578745948400723827301820522631417989581184064929658023173310248396175303262632334918954203",
    "0.000106222191418128986430443896318123398557054660961716527940057074946020368102334811587247831967826643709239093585355695686766040498335684870845573306525301893691734263382251256836941073595578681429532349714970709471292198",
    "2.51248809313254412881237366474205812167569558827192298108536785095884487416352876939618859435161444656152320151810218539048940753622361054461543895579437973557026651042992397622648638090243959898867751504271489389874146e-5",
    "5.46387463646939555602490184197953757229146609699190846486521283577574629377001538543026751092663038239473726880460904178130407596492097342430010157762483572175242876012307954320513230643427045184716178909894129468645488e-6",
    "1.09794562416011896945541762361979337389866711958507279907900737717002656393389850158277904705332216376036930425198816254463791016077400896078641612867846392591968056806070002996661177387600745699064512677969839496265495e-6",
    "2.04748842434767415097926833037219509305894741405186607763664433343884458746479829050529788578826282775422999592136071508161365439276377201190431469887115552534312480022765083804557802619771786148471050332324747714929086e-7",
    "3.55683332941375731880437448633601867616974778470551897195072284181242857498790757835229609050533248207680830326790839648758671025442483978258024829159412496886802278827116969180377701972942267397803117417520669857894648e-8",
    "5.77506919609577003034064813597614010511400688179011352472903682671950406594995836529122906739372238045035070653024180649403818702398492979668327827247722158509459734256154204912242498824663024537349047343566678364698025e-9",
    "8.79014529127043609856126636333324722228171977888212339910541134786193190455749025891986376774917128598047923081344360482639121183976177592469805058198421820555956443877433637343222264838941617787071538938678998306528569e-10",
    "1.25760198957293079036888394561742388731604908408148588669299449128365987083621184336406013157019557340863002958680837314126919173765439529335190585547903534179728260638464370098707461349722932338396362360824360762427681e-10",
    "1.69532037221684791104454417762532718567287175855083847217781524119927581564746423617857561159137530264408000363679437387031002061089142061079214208943324393159537950396609201805339066752262139047161356109508284820338087e-11",
    "2.15814715472558770819010842461111250006912730244534524321255033011844615296614141178152786263576402780445087452433837750266006334562988468640266650927906515259603823433895838142400323989117597507793621544754080727444809e-12",
    "2.59961838643128175485334621966056343383501390570841104378301671084767186291810219204199839834298337837454155947337953531889711668815924479169456808095567050012460097380124396382232193638890803896815152431120267683193593e-13",
    "2.96856037697913260597789331195652355193745497212326995779937278954315927735354653999468819887447836322111263135966107677052817795168483097252254525365046180163793226229285801585466194660859936969604094411486227444016059e-14",
    "3.21911920403543703705643835023307824036856849084597587369251670315405123974743756813866768891690434476836851442220030055317214865158778970942985909799590028491776815539047296765290892000923213571015223982401854691834693e-15",
    "3.32029176840795887319778942979661020212599204090552104970717740821332249292259397468857882609589338421384654399688010137350848090749580317980200434127285122809161791863414002985273143976870140167369883975415411451546581e-16",
    "3.26218595768467991976041977455503276204262487084750398272201157872213061577439443103079412694691840493072343808883724793313807065087126019043722459932168008306832437967495735687404363318635813915990635215973831694272529e-17",
    "3.05729287284134237035713849881525419730736812978721676931426458840266076559084094787351572572323083707387869441606368801149103659467777978709784315454499582721846308969561390118334022546166658627933576776641844255606462e-18",
    "2.73668998128700443405540727920182926694307681836177468455182939807882773996871618202071572600027342700820103775212096081783296115559632698949794903150689973391329677588446573926682710207614830502829813038410580337933568e-19",
    "2.34263348747951291676886908221970586375795187028322893538850380948772987747191571698506300711838454941792792470563860937628798842854297602664969108399904284369140440795039105263875800793896655306138535774585200560474378e-20",
    "1.91987138374501032497736213239422071754382564172341860236277891749012918784681912928092513051506695924952596890609695832454390886819106790078909594188938694291091905979092171650449465630961517286795713617502060588287961e-21",
    "1.50799394761242829641013887052933006549302656890771027955623624038501947638183608093767896231035243822512232438331739148505619813998803309255048690773623725152367231574221430079154356859010938595710099012356097826030221e-22",
    "1.13640113413078869928704551915723725759624575588678259355211074999149059402452679904740627787824515119530032969611907592482067787767234527028156963243414337629397292819751357330972766615288268008006632832421809025492371e-23",
    "8.22412570580620996086375035073501378871793138957734059231825425474611327800846488866299114669689828525021013543856315410882152156174917851774348415359225939116925143903749516891465113848891385146122814045491474773794411e-25",
    "5.72102339547953252375440905147276763410503296703561281335322014517508952295988081511792379038971890206129748063060549687372945443505755971900573938889478167614509321451152661654468899472253198544039988049575202782336528e-26",
    "3.82880881428124423835798539012902565780378268548169433620853715813786973286477758767797575575569151354271490144410386473451719713400155897008366946757263731529201986245387115058326215451577821270751564102988505002020247e-27",
    "2.46729692023203881412881307762695881194330004228429615597442931081367824325452404643510575270254829685166083068784688532111554177723578590744014828114923189479539978399124807850932820171889289120268284189958675704946866e-28",
    "1.53211671174425158110060135338751541509725461405507395219595479144473842865758056355342139342009297572146364284435670123242139905879321238018751183638622542771033482843794614409923931298658331616446488549877819710306054e-29",
    "9.17496153886561681004517026508818776432827488573293687251076471482023992559068267444709136958853530371059470545191138297820201701416855691458219882808404184927915116554413063772177240730250998191199343979426464268925464e-31",
    "5.30241071700557295020912718637740970735761204147439984827591923028066731884924665752339715766752953686314764911585453545487573627918313742619306847535576808152218911218920553357082031633136325204933661671817665754617234e-32",
    "2.95937772537585257842935257719462240345508278490185294198352320137114417612179394561945834372981372333320948294671909886161468705485832113144035441705954350300524523610098236111896712962258247479338933616290941968675538e-33",
    "1.59615095344788513283407604106141323535605464893611095111196357713734824481096469966561234547887021910924728087170021860295518033185258003247013879443188448337308088006123607537195251816420789461672682843528234075954599e-34",
    "8.32474353920488678051874086142075368354339901511605529485439592140444176430067460919727898504549838443257725401215989640090633711880802240415353430793490801987086908004203289557509244858158197652489307485991682187939486e-36",
    "4.20104069727523535676440745440743201356581828619423380067795964614617017101215133182195056031208202400613887498201571106531405098080684617155867828386909728091619593503202771569269281419532947365414591547808785749474291e-37",
    "2.05252038718965120982885899523381497243410264317572126476085250400211102807237277608672478842226670035438650436696279030600669201163934909008544711301143413713608579484781898334445274582330744563812187422297452075701289e-38",
    "9.71422957322195085298330855038580601976318862657273819205221785540618808763049138743054952939764505375881694116567982086737246371193720800977020133851962799860844394405247897754899183765922835914886772668734890769608642e-40",
    "4.45611232848830364288945980421364762000431802207845766165136662757834018519795272435311039108973039560758726120697011697568452685322466465777911724197417726805353021411773918764148733245961359209675692570668780516505081e-41",
    "1.98225155382377396535975695982821947398737782751236532111133167239165498556430275480202261052853711568570682781375784604943401640169436351189396444727745303212712481334749392831955710662144324214265311998933570033936878e-42",
    "8.55531773843095032505941698623251151241682241881438736838461150353884217453515979169155262403951948662525658116196860482420961363533761855746442014407672395338154870470871202677546757265916677856119903575752924534607661e-44",
    "3.58426790596583588527670042738519392280476418554974661272585800399717476347574172447215722135953889854863452761502906298942429924260567006767932980926842243748745743225154571843092787913345792269209940823341761791490481e-45",
    "1.45833292689181504783187801075854375628941140794228499845793813151124806164658701063551235672759382633599790277428165824850141234351555537294161547892264426748531284120522372153811870544764666903598214091559573251892795e-46",
    "5.76504749190354986791268208631563610113524939584393537566598706454672528521398644693478554794237628755940013156361725911301219527704409052622469987032346810938476985563951072052017077471314546219054939062659381126439083e-48",
    "2.21529043758004771451061988026417948399087198766638849017505370473603151914734667238650927383415020640788442493699902275758728764834763402725842373707526655987115222216273275833733673271762483252581817334505148817440218e-49",
    "8.27800044397679438155184636568848181702500051192090641722987369428905227714428790884042373077431017514995402947711237055074403656845873995227948098743270551987292222860501245195653395746855797262599512605134692802511848e-51",
    "3.00930880825870325292063372784963791896385933662543708289165322179670715554224470685217679870254905412003712106705867225588446729583693483831146737661360559282746039971471493758378670778268395696190197314968038550111152e-52",
    "1.06470324968190160501984306605191987725366701043563134388154764540741071114507675190460842676757438392754788012513621453584938692869505099607565293992583059161219098847988816034358625603191686082389949967636709542323847e-53",
    "3.66757988765038654866552246342984897122291354514676847948135467115712488554020155557348137146251483336977443391025247937951790916517091696564314470529753595875463561189116155054134878930449976204505446180289088446590156e-55",
    "1.23050498246979315817407498923250179225427774892829928005394965148225254269532086715625790733144735906504586744086804839260929447664036031576940743600113217957183829640566555943345624415473986888841695678369091134157824e-56",
    "4.02252501055984452709898006350338687687378983086587319726010407728018369166290613631147570160065132090610909671963159124802569647360325330788843199819446380242904684773866378797060576768034199693984828681160807659398091e-58",
    "1.28168087173586515828318503593469654869932673125128994548338751147328646186074316691454429223160614470444281485864561458746155498949070537837302910744047831003587915402030178515349850874733314873880480734634474788067538e-59",
    "3.98177414863359533856626098607614116506548133222322998939482408334781329574775245357742530942203447290746003865220610873859824855934736118764967994423565846647964028796260816925037951484694359444592654255539052509572177e-61",
    "1.20651995542030010989524439122363127456577566630711069051453328511363995360364626067746159596978012487205735809560222497325572488042970980109944003305144230978541942845762523002473881414566584236037408432000989224685602e-62",
    "3.56693456130072198804915000983908037502207427813339022233437342917163940763392084403615243661638459992854395434648517361915805418185433115747277252312462091967851877280855866032709015504109570004951313658407231318642538e-64",
    "1.02919164641012223048876025522726466501983378654627391501415133199088036226922540780010663042089200089450587712668849888286017645775896432090069791880205460740808476318630234808994422484701855830115927298627590437101461e-65",
    "2.89915802899923396622645180495882296512829133016240723116882005145631281008838359743580657243200503638004040875242794449061858998861920393540474058228600117889385458776722807889184433550632983386032991193796881555113680e-67",
    "7.97540167735987682175114623617512097114347303882301594691932475049726391901833030834308566393118635793516729510316676024297935068461875017886971741200189619898386772489627492773524647964547919637561052465648373402621360e-69",
    "2.14321336014419642629380001543497399133949730828428816814709738278160311575146037720393686370944462903809558709148035051757458457148508593538006761266332578565479570094493647109944081514530722874146904952734009690211547e-70",
    "5.62774342054160012793006477531234864742113682466339748818374683277290068345113107902440587707279981772378924029125751562214924570508724602000428933870429884765957563601056613701857796606282769978631332634197147849267452e-72",
    "1.44437497745354324551497735299024090630955374217270691128079773809173474329251337196791200078818036096591644753959719174255606518512042263401768106972782839472467905501539694502274885088605134806841972601413960223050083e-73",
    "3.62426673980264736958752219611057289338775224481061689609692870889482304412604514880291450788082816036815524408625874595203242523923041644525728787042593017255917319673224127773586097727051885601077965589725471525838671e-75",
    "8.89343913585776778102099815100889413858190247679826460741528997038433495627083010436447325924705758052860140531099321776439050659925156893843950201417918143612683684234293354906071546572343796086596412978940171128029869e-77",
    "2.13471933600480181312426733640723165600232712688879977872066906117611091018522493006487146503023509525066039004111195543891400858163110710073194516627418280860331556157480605712736108649989945909633818863256221436371023e-78",
    "5.01351933829404744294335530063384799389687860188576434119793859058190246452663035745662655665182326116581368749190705302464995510434632314167235994226746011103173101243829617648040215731641081120638655894728307209915081e-80",
    "1.15234439140444972968069684684899600661960373557119903725712434293444699936268977109821763641658611940040282522646138773354575721077408568920495118271088753391336209803146899434177598270938306337314245754408028607452002e-81",
    "2.59276954673928088371823542445571237134194953927245592451510069533952998641675703415699489334276035265988560759753733482123743323353411953046588505389828839246938634009248205717813233450903897935100350619864230417040992388348281226906583604902111495324576318092035524077530845631943789930141195857685656488482026584588662352730137203807099973379107845353452357052567297910354180613140842236164275376868707637333459138217539829693177330755632846838834e-83",
    "5.71201727808585161563245330606125870864782600068536549904789188417496068703415513181368597152773026612490510518039957190688144033392340078415808969550328668892662945354842345234011362045198755669773062755522250745742351011233122031651170853697816318406286666339070681297268188790047914267832841570935329832354979129009330788438857145826298429388694627374604383843197095033729549916330714178568132900481211941560403287376595717120350503556411599296903e-85",
    "1.23241992655913687343823835414103367257574339044814614210062242900947384197033075421281734617223758521072563070907229494183731776815963988958036526777300719970886423315384758716884141561023845315172586909359929389315017588128391901499936899750732410563830458020412730709482689036405410090205916332851051899400477725956178005080693557653965392787038474257054427346161700358819986351387849221513048017655338886302734630842437194027404601426242331075753e-86",
    "2.60476721696910539752721425337567469290060307867437974010857384143317295189600192828063424385554724459685790045640756012995877982689313680090432602938191207523254310115534362606973757352242037375162359992563204145951347225661081826445611681578893336671239526901613877873845916860012110248768237973900340509050808405643811091086071427537702845190991687956697177726409239728624554734810696576179438688502929519831065644565117833424313377292455252165048e-88",
    "5.39405509722183707796599062517459586107193883169439165007555748744902908473014847415583360034278338357814028504452668698201377200108482957868269997246596887785062489447010739576076503696536253413979488243722764715429067102193889455596016279768107513991713780130845878475177030440643644854190752604243891693275975280563471070218570708510373637498189871159019004193660497439094980578791466535413519006626083536171795318559391887360747933122201513468229e-90",
    "1.09469028122432449862424759967660812363955871488059649384236018679996057761649444922919841154093317004012998058668183961189335645295348251515815644738678894767440225519940631601769950965767539176836130492759845364373388106207424148024577380306007997534632841143514190389814189905110100927457201830549348643199972780296252083377469466603310772619308411013185814818642493293454110740055981536867618260000412799430247372439303640191438008789698490692972e-91",
    "2.17764823089069303341866948592485549247559073336764932692671092163753026315340492239758597795055722692907858323728660779518036343490918644340445213302939774583847120047843955265868062809929618055649676694281481772313871197905161539681703585696148416357914288451759147635244313267557356517307420484381494564171949799962868845268368997399989059361067784394251583723491773051457646868497174705112016084825884961428198713991155472477766257805224488240487e-93",
    "4.24711463997047900350814671626660635171266066306235500208721623468806776244755144915104750358876072947281305057637521901907337829305456072184441374317560193899558725273361045863851665225766469149343582538492508674068158720936307026320446616713021283885657863160679686112262516392617949013494921217775596453929966688961848655821782404205813872187898959209164702586627508165392256673624103643169301500038264452496547591875207345182016200175435117207466e-95",
    "8.12264298149830187886288205224441436296872850029161815885166322862296023938639219924477277403507648350701873936706372486209605480101055202796495093657577177430912303499805685894585863143292032164815916499705740569100122973256184827287271970526445470835502819552478422775160597234600809383542639814623483944006139069483399088806420294582058243295824667305052824506126470791094425366506580731132326410209230041217606053662698876337251752161865088827722e-97",
    "1.52364356294715082992137930826392914332133017546791264403661066767705930691279684820106614760722623396307271473997467959616642250482515312620178838383113264892259843389528117080132024108855747107290882102021179677891767106562379087296430438536391384619938477698386589080553541648134531030962625745822498613841506795636137825793119885809434593154577700502818400951443200624864780034719016007969054211691127105983814403621909006780985778894983698267870e-98",
    "2.80372737343210043736997370806659426772435099193311047532948229513962029125130670713339553184436872861466111972253455786284565196203597350601068732217294366786215799431011660164411607792236150144465301558748516634204416611569776373427808260599695762252117973316593223958631578822219492383449538799976914522628841966210505862577412447264332130433313318389244234353995806803810102498584846487197379421632345506018757278995477338732996374063368567115104e-100",
    "5.06216863955380672606565835556242467891318931468997913243396331190501209672326537544972440215176396814273913834340702986180230933130102898874383486927583092973107741302836441813876370799711819740873024091543238159319220230841970488092033492693623085778196383591098814284899327809817837705252559648631896203973766766791203191424767307075174135485888414410713932757599716433138392562367910214207185189626739346371924322050904080742829272837774707696481e-102",
    "8.96945906134859888072071427849807472680857131794088360728203589743989272355402818220251361279708890699153412698333576731167325069312896568952516096235166330010949407589874932297182441306144596013509506452016383136931849678992409588356508493640874684126640676960976807069542798202125574650958953115555639906515492142564307085594081594541624485647620215615031496097447878302631154056697778729471033807612870157638260823035043628171024490582133115190042e-104",
    "1.55992420618214965067908123017656476753128671777067451224660508173470164630292726481916623618775573675092052850941154607908271011452094173494674963801191089335121895648423058170781594605481401081081980420018218727368484883041636327265465010665507535415866854625686288383690397325901106101326416361967242415464647544611359564797485974429860379071924589269442904432919050981766623042247030997232096856805700830061987126043179234540478628006910223438782e-105",
    "2.66333366074876301586476622899150383377040852950772714533403935268636104362096009372287813663345131545645997640790613051842255280875176652947085833088165954613071462977319925562893685665686143418852201243749813382633044352870874028381561983610453063075064666336459182468939873987742930426760225625477749187304139536566761826871112633822245739442399603113896289359050599566144037773100985097401222360311520138342416156824540833564551539511839084661354e-107",
    "4.46486385066771993144259958430900464758734494299127398422898641545716685567962734789089657056422523594756133317500928189907837617695622617878728836507291174804785818127949279960128873675561762352566502283808011103713792089342023315951448407775088617756665190010167492863635903688925682348555933136959794416924159834541546294863529374926588719795320414564246942797778943566634799600867069554338098357590484738732554265774888482419328951836224233143499e-109",
    "7.35064905464036095139516619164554602290182390304112998659637644953576842764712808492153533280648881050491589335381550669808712456747087787387943122731057650842090583805230340406674203090751372248807123392178924718201273095498155024522560801545254740766511395887373591436102503217876674455960294541398604646243923222745336661630343423558454530481333878559206575812570738962125730062074097789759556186245177298898009814113297147056223729539508614271599e-111",
    "1.18864133388533280637564692110980498929700645198169934324144131004196879510254331817930789392770126201244918707020256073811775454781760277762396232453671245174204544110620072894159967416913544975444049748099798360152891100882021075155404503730633951954882696233152812214871510574241201553942019700437729838051680386547619132141403215612164217436897536074912805926734496104933742953919655634839470596555527373873615562777701227447307580646004813679400e-112",
    "1.88823093316392137570081420422259527754921890737994026343005748105347008054025256259940196613349498025784078064640928907468249556187061909888751557399350636533306453760550889933949299772709941292386182265673906730967723515947839277286700565195626935508119042332145303532889199914413688372583143435916561374676307047070027741433422153109899555141978750439813757903151524383688898434010949110037494954412366662869377013281390762350764449543382651299566e-114",
    "2.94719354977415812523449331578394639281463773799158322587634823246712590328516034292100366892670122155440946841331884425142106071781555154887476238857202668767061803705082845670329892913929271964516660391610064034420368500350126444020876044260885012087769794050571859507264513314738244567938348783776054354762867584275040014123281629128443543492008009708942251820695979160079790279188300525010095177893511829835007684828006596597268143397260058061719e-116",
    "4.52043584017426054071625491152380950919458462240787162633485174777871091568013914503429397163650936973449463377331085389936409659402829472726291587607722429879933701334756135451376161013216362654327585871654000672881449002872484759149608336462155767172751479530399132171913254830953639978978425172800271117210026892907381474374216356026614371069873524440382272490714220224520814657943193518768021508359030914528717812772339837032320113648381800272006e-118",
    "6.81455703971993763957233387874746454169225821832857512013077715057597715130331206249536865523282187683372848905742685326143474953352075926975406611593590599336839436448685914942094166744604626405879571289257395012915887105338117730972449640297720551957674012661719728209632493750216863331004325022460556964883456622421152055628920310568675894497746351528197413973833043813322621282746205045982701790609652248654307031813328127155603969704655809273455e-120",
    "1.00982696554958163374845082177267362978998798068631132440230692095650805558459819194547485953318113139506384753514675655435336152164980708436104224281454222649131140746345561859266330442550456790651482914785345268709731549265945134920431578966842408157710813023833285177629705095005864169281503960830535377087011182275413987791184762765416228806034730914832320645045297036035990437058106515114198743238243234908215105045805385106027896288784383682644e-121",
    "1.47120588910346418012204172975558463380936310576304093650827331848189476362537585149672491765914291054706469764937749603674755520865323616852971574471820749714227102244636762403732288820681287607136172402935166365382581646279134374712652531437323836844195823055044516910900774698933592528638444248886065976353401196392383528138016026975671601714257955665187843794025707956270543022410868914524708703971735194450809750566037189041396302601246110478572e-123",
    "2.10756555185640841805011411040120573235848321464965562032132385782843721260855495634612096007150087638981353553473119867273584771154694625456824235044150776128238688505204358175992692800927839114748030451466827768777717944295479824416070448987208751964613777265814697486463156590293423180927364295833385891124436488388429297324124383128478563237869551763634176802437469718290434057096952083267625746324942900250383242543531330880971842081700705861340e-125",
    "2.96915405463469057340067028359053566375519053271243536412601100508874074048411086496485478309398216750994835829781343905385028153435891030871312110461456801571652506219983057119922046959603863516543854975354625032573223539607071161160299313626480244356154389870855569439574981308194216154401005017357278431896677391324077650289890782322012298147412873472419401905841067305535825273415746554894804289116188666551181924587512011298423263033069632264676e-127",
    "4.11424484890643439094949617705002995974586703402582436882485725497142538267874501356351382324302518534829281836559118459600247993338966920318707959885537396995140410082755839911124451852982014342340445498432609904648553389737925452779760817650503658477271885493514216864083893723194149553760884617948982324870442095316757831411311182954485252152271114767208954249361103729403298130381326604654715249565234313168927952042666041957926678566555902613063e-129",
    "5.60807726326677058475682387603578035549223004438269027985530266685718306499751376444498951737447059917445836292187530520815984137222034344178461342800696365757643760781745653831530015591118470662101176648173873967126751902652726371206753260429403454466320573538847948811666647908941400951127844606896266636518582885009107679477385828213154956185152500580283734194696408692015279147597824603255528120842189594855507345542770908827024128373794470604009e-131",
    "7.52079831519218093928511108812685528193959428140102354839676083684961304088737908104889916094520265627139195522615037430571950690004097921354755375203934146296538242435624763571078225755168709473667975409022328856437163806703199952395887650046348069283523735345174874412367685751240622206325792679883818849173725145012990097301141056327094502058762046915414526447369801685921430863413777024631372366559583961860239719690267230612217244167324826677985e-133",
    "9.92427134527680862009065128778559839410200481630237313698970373926682945761474852914170270044231420583923909089894550912863037792788344404207121012820590861615086740947803331468344225964296934417209097435199906343863776602662321472346842019593427335260481481169061771334369079248226341463096050844219987740112149004949510411435510032166419085233224361456020107993822611641008562436233085086232762946910209772546434751123008260975895262139625253902210e-135",
    "1.28877082869249223829980639069107518446100775751928159343605812467090857552177957369959171529569431341057193021127906786247858096050511203219084091131988811555609023392181138199009359550467783895102328627444549201262304366441005998419502572701801707632148824175310450440940028072910848653973577033944144947818283034063325486568485793488122362862584494823309073208959077468832453490408408273192144213124472087547136241083400648320580137131136905631887e-136",
    "1.64722083676817701293030638416062187928932285448932091728149830802859454893006598356831074739231598401130405595852903307409165535256099339674076063826357310647427394683957447415920150436727192528483629047161778505047492303634936659507891651406066937362882997354266712992017701563371555233779666518172578805721832177737588142699769691349397786649425229345385228209602654463708891473525648990107665025356975139399158466330316858146878364113762709599209e-138",
    "2.07244381444452124879061632931060230249347327773468353088155876626226576263047593781959651791176020264910519756543275506499493918640110456609608955171155573367338011274063020020282334916167377347200273064123713216756430037608829317816695042257711601956581535766532174038118034079722796897673162215574830825113295248846687557343948420572040673478208855864068901293481887377927302127188958728919219111156671066576497131932265715957637779434414873092554e-140",
    "2.56698506471658839623618268397791754554361246998739261623282811826317260871306989750548202254349281053548907847462426444812194165357168619753130861788899019096081656300505745209362052922935323594944949914249273125966530669426965029251108045268593021118900697099348501825007981834367521442879473518151167696886772097295460621479557121809930680542812003397419332178400237151238715775042476037886555974680344786435521415651249618956976828461012395378143e-142",
    "3.13059938614862554529664550980171332652043888468037723443437265147610241412747807002991541930431192014765003929139058660956393025895680328223940169310443900255405675530721721464156724755008869137194568003074558444718049715019387400877859602981294660691078823685501616138592136657888393029604448912362583350243360933233496074947131142313723754087229537913085775484827883244792990485370392632063187797963118115173729073953168947661716598765460540740310e-144",
    "3.75965761306334277196188086038478838998949859980345106333294257441377632759192107105917134014236178230233003028555905738217805506558659137616217906969451104728397230947099378299598169536202500594730917546348159203495266978376125038769800790621466668163611546270193262549323960004095151496770110810143306901490678020153643776895119122912416055384406538327653388329293627512924003747683959762671924772175679843937709778757895066802935137155487126228431e-146",
    "4.44670136438188159648173649758204969168141842400277873351666672375452910379352065298926324546161573194727995234673386608153889988983728469336222319791185880118874795563364574129882109571317810069537817917460820608680817066094643957215693666684872458065490946373658482418682019093173008670810226959053837632891686510058680875600079080467283219650285204065459572706058884263246478440678598287183711423011542758645871540775605332406399402059879668062925e-148",
    "5.18021626764004316209533162823527303205866470165561948953098382921746328998926092169611338183168528093264783069514777214969629588622513361028284857996980508883781240362770458975590393648627143122935143654292469098131624831215064086292474885091061824633300495665862348126078285976797634581498020785746039495899435792281133699485179050934216250733539676091355335093107328366759640191144521858638474850325898426273032450156053174452582590789682609906304e-150",
    "5.94468249967636735049378420407795232922228390612802439106193694011826049800268625993645823263632559306965174670276083127978828077450718256440762711964510279133292340144830655091376244326264072742630447097308438552766306229588310071397982756910405386798765017418183543191631702342250649768350124556769968142077119268837070587801947831041433852954565751897859225799523327929672681133051185948190583088265666942814801854246236708750801766282838124859617e-152",
    "6.72094093702486629449317465934581400386988661376999027858143143965428757876762199030815274459728219437613216886424182459549131176327908509228725399216572801018201909516523532216705793401397075620587615128256492266869019912123775280184831967114612514715740324098310312021523063383598851667378253279367086009306409210730791578325358152730110929635196543302335166650723724703754479465811377850731158005965576037026374886324274352679801444893850364351358e-154",
    "7.48688499000819483609302709696462141605264373869092321447578183435582749837237697566999434356012678877838885858619366993059592469380574736147567594851181081188476392454152602795276308492719212542833886175517469923643430510695994430143380890930034536093560510491748577814158158559463708275231420320302429321541292667271049620168341189555626972498798442397516699926965694612486491883358022200182598617971789071888975928369122274781096253516822214624845e-156",
    "8.21845511567068799090660018890815655579544344382289272839673860413969851577577913021651897404352846797959340937116098368403047538130600859352662190699476585500476828016586628424470099570216246157192630077129465511612511907657388465740137507476293939790589526667496476334228550856215645868886597137094885447123487491078283957393909713908949584532360386378778508629466257897906630994444406123402352802178387644993662250683314450516985850468602488909170e-158",
    "8.89087894168220570428265756719695362506757372025872705965195075147945738212216608256356242435722959286266018751860446666911757717346673423424755069294037195503308913063008790290761816898994839507107466056370398208619081080346012710631709381194940888579443577822499953790991449631099733963693560731775861291133154250614722121668730194352038468068889896848465652395542094672295333666443578995324195980816504435874314362461433356096880874870614119098133e-160",
    "9.48006931178631156685224975770756933424001433560037082794440869752705715969163448438948085427238291016618755695369458822440850067648468756109178084252976175803151991240175558019467992718645400070597113239846143528494917865860351781353327463958125699030335595029704591701506692997749754783002969080835593001802518744552394102324615004289163317376135507580240818288808010900463855457532054872653365022755833650982791867583330306792809154436035602735826e-162",
    "9.96406969768113631045409043914184682821195752254680381851571554915375896723691709179382453025472080989718512416462886271631619552899757326684274637132846481503655159394165655992714124850260900662194343892491723975388292506789066371173663394174171624502682166045088401268558773038086181888720539090037763124019675374468222662235423783754991461512366749583550874921787163957746517946040506003789512539131452762393887901397185538973031755332454169302473e-164",
    "1.03244248206032308613683745842185805755794120762702644066898044708352127960704662433531940744964485483156337143072027787697354872976623512574833769097086937957879837873831872213528227118974535043944903804449456689155762439998179885027464836169954656287628287702526178618675151449586694410223254472075384957104681390251180089483338283547085256184088547831278089916069759811194026647597844549108503350960031166223623869405569198139034988066169710041266e-165",
    "1.05473560885228128966520236060739787208387168899985029929669214151729262214798805042587909435438644031161812537348300474072538199688636507701825979868582906346327145231761449326460402143396404433360122625451333493036779663122945266338212335720334634655964878668159150417757514672504417634028731673559815948217818085548967377365582559690544516096459544125679901782496154992188362421067492933591089582475297039796564596605033100578900341725367614089047e-167",
    "1.06246368813984642606606666881674536641232938382883220688042814991465768253154537088008946689437891680039248287036233069041775283819828299234655999664189598501945736842036830047366138856991115853226652342774823339511270250604866793670694487678380357875550470530971758089283080675887136585845305614395926715386881663455912131793596957587892932863396491233837232232342020411673063387638088177017871829310759972005597579630157558866774827404211131271746e-169",
    "1.05540902029745997687975113184680465599109764165233676057652738989126166692508279003053512227304364664672542937970449285522006903088117629147988580685653260993357897625135356705515155523894316692452587542604468263287579782548732279070107076234261306745947133582119656194205492180015312989982974340761678875197420242856958375974882884584685758403933025046292582452188749190253774556158035953612129028119568995938177848344001123182655342867003906242660e-171",
    "1.03396674660007973242041365053244477951595191300600129801683129908425297019406868568504416887165990342059437724876165209252939062651023263861212133164077720135126377851314455680263863403447435124827938463434272446961072298922569686216401340160753360649629935397026152883983832482838132206225070435013451463119376308701778329384138137190785885261499610378970294393652881914049721594468267509851372410911077583904544636950151149578548850438301426394893e-173",
    "9.99110769033510432109607665705228949143279406008773620456331016736182738221775769197267015745611570994225394106626865292884496270594757776684920009290291004753716706194305652591684639398790466851545262865742841015877064704139666868817853770566879885911233941401161989966693559455897363555975777009229700664656098598225956061797127211274621100475536252675521480027428279616378441417864091620370444441410902025119438973060541493920867185717095553241073e-176",
    "9.52321615511985392846857162717891607151577457894625261163590842648720731389949439153680879914266932048069531791189793782759513350748661530867379121328508842819383443527714632269521410788602509075002984173036622849049658672813733016698197308978477207604201575518624333563195031857358230168087836140518542238869224552882692408836317174007631292653088736440440703466129996407874991042584531445353472000698000265383089044846708131025984563833799707766198e-178",
    "8.95483577881588485173883288964050796078777292491779866833897989293478403721339609279654619176389630698261251269197120877790046077552019257332824981987692910324825242423863771903508943189386145454219698869037398753397387873940398150624109528294617914725986209533723957155321975585861471039648382457857701116112076166092121804657858961357316129097679966006698256492618906275982864330294736935008778820477396011861072961609243058528273700163870098142235e-180",
    "8.30760935330833515986529823520409826087849331544343225949471540770826393382162387892687224969659575826773975037762417873567279755871317988136623639087783576472339259468023457800149028002328585249548123062739483896167851433293652683372652666048425505701217272607478359614767935694334405955417448430593569858515104898264374171142232269623142240995113348158144335200703340438363759642404627869206182712143578067081858470593187712475102515144830889855689e-182",
    "7.60464381835887382436305603077358696340284575112771627256076216988888154058226326603454900096668206282524327034431334585257509495276198961158161329964521118057101104425376440665381815261943047344337864211978097726018839937333324424508721297302986549080760305228589235196047364227899216144496692058920244884494000800495456358830204396785383276300810464771906190746195338134420968524942957947829292854325670838366568260943214986525153527709940971377102e-184",
    "6.86918831297392517160629089646892201514640735011289270553298552630452482322313534243892430370005932075872403733531099873798125319702628580462637877796539080039807771942890733117574372725050432878201034596747853721857877265628777736070080645477743294271149110980814774324761524708787011795854839374136343811438498448064968795717771970924838505775401985114612756685660347443572546182878332253262692432822065360749520965171566715433819683315353854299557e-186",
    "6.12342673299146186054493531146319346884402237457834134724114499802124189710680053079305983516174426320782488363259707347070543804871960467386805053009992184073782296037005387514225766067397472778103753995903130186486957977292031413621301867170464472701475087223041970900517505277669597836465704406366187315613963189484669629532613086418166931281318145346085398062366813153835494166306265628803982686503908714141886405972916374042284703844594043637406e-188",
    "5.38746530179402860022431694649103437682430407069181280290757806968760457584220606167041332208163319513722315248451138059636170846666193525761086702804043315008707435906048352385797609594006678528556022870367103763740451526347231958391727963431771361168923988445082554733146097925479250912639423899319494005754595831486568590518823960435900893118959001251637059711927527667697370376389644328513983568596306979554565559262413885498164005569833101831458e-190",
    "4.67856949230378592759531383727270746499202332483627339175457234041658788061607394785845902768093948791502524149201728536391378301432529182638988484603754025031587892511039798568641240222972954163578778814402963920111276256220002177766675768777331848374540078995572147467848529331491002206644088647675686022828179830010907060330388979015808120779767079922461275658656406208187190526647441986900455060613246723115564065343919445394041716950669399990123e-192",
    "4.01067616506043551527233542255460818784668043335932142906831329568856044835954842772917688085424561371711187295825023221393865648163264349110869776083621875691383965836073971035554597211262708083895381662525894306930851552343841163030110238826033078449386122745799804823209709040491506575550757679287127821495698928837883144941243161824279198794144466576080305041394683385985534012583275140803969046171596887889491594840117880948218544113000383820500e-194",
    "3.39417948100727947669510948543989498324482056202042940816103533314032944390585351411349607742191600348427466918631747050235171757127700698322657284417233562339759854517060966580721041320637572995332171059261981878412358580065085731981441119734371545791509699215623116164706626979522435776779857245142253361701338209725436281129445158519203538356759172675732492998598841931410348826632799659636275505121181438774725132249861139092701146440358093859725e-196",
    "2.83596586348100450084162083029343125165163692077413156832820585312123206458217816908116008800426939281188757953242614763628477458984400980366691888659410979136680090726254070168708102414104353234552111405424874560549747107182100826154913334662959704606822163596307734713095876179411199096879037063441617133092552571568319553917603365055989545747914480220448951748374977202304335969213950754949500351893292944328121302274303866304927176637284874771824e-198",
    "2.33965596639550476180768385523644849119290094682833659404081007869021717725222340953352609674973566739250230572659939583945568748530318928920215742483314845043507607971741447513174791921552966120213853027840091403441446070875520124586915873508881536687164527089719930676502842415180925807755881513388929918755602011949273736912097261925233060535479057540696100459740987986933479728591948596404301109375294700530409212461296609428586953812466754669202e-200",
    "1.90600117231954718681420734384270522495503713324179644290201921667068722115332616535868253517180435590256771609870654769200672832828786988192638120507867951736085197595567884974595235915684327607620185742867508142455980191582201041538984440932551475148645826204939078423465103210274158672205659722912750643025359778032792774815116630382129399260032275060236149868847589016108709253248550728585750225544776663214848225685059823930539708641235089605958e-202",
    "1.53337853546775072490622684616846957368021395866315697423919013820897056788547706056020808207706803478270218834211511316427964224416066746463749742330451380065891660564547033335358992799784767439255314329374348490493630867974347517674472324824072370205549927639463762523999814349139513126884140718887155173462676159476815971695520784799612351120953972347651992714058920583483630009959449188691171787566522500006117326213829474011162767792035900701805e-204",
    "1.21833044390049261583876019466741299251571602392800910629989479611424830211855141667193122799221797550400558656664159801544799098094779617863228277885313681397121132767741680430443619655316667641890843217514674986026966437824016382116138671794678254266990744765059103442501107677875582915749348895423998565138620919008653250254859047558503543112923732283067110528493876367235358896350792648480842554151347718993537227017142379612088662747537725574802e-206",
    "9.56102208102474159994012544158629286472792772938150876155012747445912728008016160432457837118242183224314777131181028401880313099105016432683521444339951672017712148969190914588638886174759360033196598509524580475472891302014042596372288964087320027848252125355483212612621732610022520413716282960384445202974960657369773459398033967245716265225542086576018190930701356742090772322551169299975006312898212303903544554266228635323819359959154607564596e-209",
    "7.41140641636712551218419741005669525580502256972962777327789629220183985489116436298749218817417067498889438666212813648736310527897068202774095602099688431542863021476278682540242952005946528273769002918474274408440502836487083795314306097423794810867144284180714764203939033542022216616950580038641798494157930379264613145258576027779485275881577183375562127881234978710868586060107830538241222374419679545640870855490216543937049039088526610110233e-211",
    "5.67527843494106158890231604009597679382000221469593533847841676380342253292744532566659161697436149100622658699644308431860457668951637269889147199464131121424465102257813651334952749502936900451638380068688660893223042267702698636401091405624897127582269180204515707874796211513274528103324480944470932587061059740321900152414836081671314082277485876800976190951561271132087874092618521496144810170277203166824295842456646648774289773746598595139167e-213",
    "4.29335392913290545371277399349274725469755912567366312476299090640605298160859840598030851084206380720435092188988173501871859112594501726749677509372675844550683687282703550912538410286408554564189883746500019263228148576387676824425819302410429801537654212012972603317068805788338798591251832988734484131963041312023729581077759457963242455415417971095259359429047946921542422851881225825104023337593604918382606816872110672352876334106081481963030e-215",
    "3.20893939713653678555321600781945918368559736358968074102444449123917063022692395033227124898981548761070631388678061435143190041351858911144157368201923734109018298773637268892669107879589756221687050610194090144295866107976967094617013511291390685565769871844129240317703155744310261808677154083046766869185958148770322640985029908874712432885438322771743120308695172231823089831592119188174572818957193055127780515348580959795203939246063773146750e-217",
    "2.36981026149033362601723585646248075954878950999102893833658078602037134813301646154907959636275329417338499958697346237253258956307448621943993614193800645712539756288012542216960345416535976719109527622109492855557782147561328314051660940138994272368262546789648911020332587675786262109958940930464112537461079305466310254092769543287981082419626619017443091192570322395714019762882309393134978284041483319650427400370822177288084552402448839013791e-219",
    "1.72935603073280737978502285458244451743351867158997099241914520120813558409590792765129446285516582063379054655880831192615942519679059214339684294166257392767387033083305505624961762430896098050891039722220762501984558553886950818268823265015222698418643084744880167068571683854101805634170735554696773501898567468721792771617779997461457083139358531607114643734375305056004776411439153462012495184985598099782301957649453129412082144948674926496357e-221",
    "1.24711120588253345464585170808520979174314273987286372621571774581455927603699231284293819304295128271102838577627300627487007469074613680096482421446897488561371804618232556876492767051778538637394380821267713567966255564055111781932795454177504542684949270649751352907865014189809789773358145843930169669922431059775423268445713320078972235845637030352597465430435682956372846576490285071067895784306215610868141986834002632513511664883871299164931e-223",
    "8.88805349381311810338837922080842750811184705798771822876738345391487980775174251527380682123835621912753074295067572568379274350673742799989198445611706276069109965197486841872434726292402174290930300423968439456522988700530740239821655679013312425925598430032940393794298063759488377805696348940278645654615987892289307337993033828316600862294828177659128684067081426016012910765485976674114197709561009911051389968710859055974436479998255030714288e-226",
    "6.26064753485459551670412548536722016213179422986975276200392873127091630057635438523269713342709119790932313132135993677153531849068574809586270427933845440947685067611628151232142486303529605394136453569944344628321641898498581799851990668396647588129021267606816357119265977855767209740606647739483875618448846338986315445599866488261886772830303781543582724756344262388651200455812991318733671245079111013440314705794643524882934853648551950594065e-228",
    "4.35886088260390763337397524432925067989103794672377401740873857205553366289781157113446520777279504674826676117797024707353537447047973947268116881023982210066340168630396168885765034972012403600786727776294692984032015564288606803544555557517192222377176853394056758313214426111301726425733452388317981289622259382328300050736930798541229615333710056409181644711447656064785739892277773108405594844641030166532352257304952691748861697786844260303518e-230",
    "2.99983665472664143139805213271156186395547405873511867614214657196073529497734281966001175565114027324811999637045041269724946700633684989046164933960550968396525705000687869946939440447329781804136492856708469010468982840948176022604795037552363321433240294434050409432007007022689919374571859613068504045170856732231843163566567994012990626650236693206391174761224512865033731839943331586128091351997755719684165652455038100972159122989425663397554e-232",
    "2.04090310583890036853484767186372223766134555228612646408251366695870091323103426257014484704994073114903954955590067494415327212951020306221551476144025398985827437436522013917483040003755270667448646192200901656004588945533760275895760150301575967324068291152487634465145718478861844137033100779959870599255351907940867140467618405105129265827117212360888754159133606564262784616063768537936727294144671007582416331065899926851790658010633057680453e-234",
    "1.37270221990072461118250956495485868090743642216804583906263674228375682779118770911744351189412637565751257065848982956989580919882031075097233843398383596499154444412557717200610843150668266580441395466032352446384546039760858476590844348006530036163610415970068598849769341394113842685699492191426358854168283566394521521333053752439562044914238921170307016841434170806217076455272985363048726506337243136810907184955572471017880910552517934944943e-236",
    "9.12826222416571990744871526074351828440833116807894819371125927129922101503253840137565927830480784492617906469836853716639652218828750243431863181126789117059960528688141304273152236091654168607028177945775247403326949869670930789009169029475341724567050042799256551184451465854610173626356912588177888380619433913615187775097832802540709762356734148017216179334052256181896038712826124589716283035861101932368433630302731188249298784321631939572370e-239",
    "6.00186219874128498804068288917538764922899119140788261249392570274259240910390204009567259297314611483024295325257004429180890571037250404686679311565931425882278512720606557547985346135054270307271745495488582158074482004037427311689215485731213449702108799346930456378645578609785482159949943052902175859677287593906899057721519355097914550873462046788040994805990718211921152091241496006690464995437973851079307931820599457362385188355806854767743e-241",
    "3.90209704384851003256499456186752178220233492191197942449554248901498152617007531548846044176196484460628957084223809621211315210795270135864166306669262014918682423591568009699869319520201905728712230665064432033524564846669378885453720735419371835578740879775063030034954125259484785244261457362987423228873033259589637705973694792662681318845793640935536898010390704115453100835418013387952105424845592873606233886075850847393286062367971945391375e-243",
    "2.50871841028877204796881869364040377966237792969740706796292151800279772333420394432378647407933131280776715404489626838889255235040916346600265777067833239945802725970659160306908971894564571487930578222145733114850093352114648481803287188466308468879928361753255803857964118200010934037142176650418291529673475886460295600320516978236325190552659231755541938708009296669116060303583213241944492480317110754218590829391477801260111143138969868471150e-245",
    "1.59505230370180969096855948080986711090315281182236011213771916753797783221588522712945041866782007796923963598427814373950339524498265505780014914881831600001586157986632351409247181697786330758719479386118589937082445434683902102844179360181247347970943337513964000846163833666244127560032917997871864533203318035536360102319818672441510901416235429524262642684359386101370746499242073098541001284902339531478063540353512565093381488208551613543035e-247",
    "1.00298432804672600536207976498142129676516790936591950821147768024252581172278449848591368576634444394524921385108862281294708050276704562177440111719178688214173204191339332678941526165184376637633629332875968574249753661690696103521818830595015221587726662491126530015945806726729743134211429986694006667595031848174224080674180300958324057644993803614026931228674744094016023266708498818236600666907214780278634271933083586778849013278643067985511e-249",
    "6.23786990812608373233672309274768670929118730995507766201479656615035035489188137569503036964129731831686721814253824866571709026844326847054488068826770226525144179309743016034047502125678591451491436701090265717175594211338068878338339410848063235477013855072895539566953954377332274826242501397642685014027313750610724254277593393303558635279580274915040815657608133060442010500854901262375831177005665280071139688243657915166317454509589891933369e-252",
    "3.83731868725076351703895377810562527421922736805445623554581086785570838701132271014432496830371949748533862900254373164399493936125614726348707238562148043342071127230990611116572972836825373809621603488476357711390054325269554798098024074551151384408157671286153529556505996194497881214814082673962179322519366811019423044981492760546006705579930015243988195695258245397244557206041229680219008666684083114764497152056726924268543684110349419192132e-254",
    "2.33504341784679200970664390826079245550469534922311452006790281826918252852004281591255364083689434195553853731785252178828747114018142493677291030176046453841668986423409719059774190301189917084671672895353198676619388464459671120949932612929273691445788373189908828091019145423187731659794699973631793172443965386915550281346481086875738872162151589693426997236225865785681693796676367831968647810455212442374017736037128248342918989352284220937690e-256",
    "1.40560549269092252760858145438961898863075383482911045388606411378172346004957189784512283184545102714088049518465007762806836920932681531063471073401822108037697111682664449141605444223458085437383332663781548520777722141166338901171053200828686879221677854846996737721537311497510564488903169432063086223168832524780698755011625493627229016700975211689972817265889915553756396835130500171768923583652306084305572926347717264226501479077393070849334e-258",
    "8.37064448873288906109142574047250244272622775609990451198243216341329017705883968126941524365355456105081075586620655604947802668386687407606017773750781794903838013868386570476129289145534247466355809319376267381068146108927217521650942365589119836634154943014773661938496122741142232437685231766206630440115658683163951640777443092726456505166677513735040545047958855083506514718597330530273787068809300912323641580316309162986534234798216673571128e-261",
    "4.93181308078933565435964690760558753966821256465180048195461543735340124333849682750951628485389079260293031474124796825200287244408999703196495053815665113578810401280652432037811338441536072474738286901644108543253556717598134759137681167763597038497222610193676627758186483144379786536171774715746618830437513532583559078471844871080882791922138854003621243205704106839117822230666548607312266736518440408636515237420436569062523168052879857525795e-263",
    "2.87495860228697049799228760687412318899797400896749558831500139494706155665091442615721939824860531336174899556629546249832749618173344244630591727311872115950593922869879039058366017291213251962262829145455499679288883991431891747114160467780619415697795286409532099437213776849434125670423727570090397336167037214752412073590000474882567157388107522725006297009256555918300486279542133826117383280888520665174130351023402820775197813634644476397348e-265",
    "1.65828283658757676181693928880903686121637724370852271775615010446510217139927500566333497235924394177660797404971490554238456594491914111772450562494776152485247137705440235590829057182508705341598006854908152370577328682229199733846692261633525579364740367052462923207621009631023256589334160583974429583824775426552944236715985107465869390615867436672645877590517299841181356207643182239618121025081033201216942211549528135852419942550315888262657e-267",
    "9.46481476975120168973509470537073625889355098902768550369943088245470660821724170392129556925902844875926021219672323451573146570954033370321584006983893618381443325475299215053361428755870550316523236575823284125958464101893069924472743762619441668415208425570663793900160042233256216868227246105676669006863832015812762138952169503028128346016395417811454875685830335985316128833582134572131078649087936841032224883073676442121304756455994204117660e-270",
    "5.34584488778887607261988404191470123735481369780154570448438450395910719975065208210132486596085555546165000329690623625837794153721526947036713454223333555903429952764549361303212468385949048131570377640313589331183344174615577328525785592579026296177962645658391903175438628433268879041054213348654426239859631144484959360598747259772694654139529803630619676162635414458594630375314762078556591582372763214105727772862913556995757276758591545565722e-272",
    "2.98810097125329325833178632010099159315877347065457133325291584213502820617218442868222341512728254886246950195311833318915714669075640249294611768425915319657043612605215512304479578893211256946950362830691530072255380009630490715521310035350247113155845843708637812687675403779356235887326743024680856840064018028723924191117683336366653668595451119991511978022805663792903389687705715044823504669782879628155316813122858172716190336852464345876146e-274",
    "1.65299892613174517344824202270126304574281027502469562361022051268455261383785730500438309345453094351047259411595151983699094331834725212633049836609590745158056202907200677306663065347332326130196599369081244868431211189978400322724712298935005438478853924041095833079202873987528559158047227716937953647572998146209069267318620902678973564585490393796569511130964126452213589335562125253016035708686511146752281006171924329770057031645044750926237e-276",
    "9.05048219341166127686797729782261734353440551180128568297896923544181679681113407384268045912107727382675326056130971770014029083589425553933572409544458575738976835528912597896869668356904756688221080268000057474423376846334979363078292247270778127332890723293919766831904014687737190001143361676666096755901289708651700896047960071707130196308326885009259747150890131624048337566686087669452570919441212523201496229110428052510365209236370429488330e-279",
    "4.90473920582358674807950115317646471624161952106806461176952153783664315639560404620846128137818995824032136249465634037094747374260772766764557683128211981215032461439612921709390539483268571949410704346048378447692982057845322523662866985964668390948102049031666158004922541829577222468128892153665370022771429852252968271620520868436007115041342383807961792625553124566937387481457476375518560736923058609110131227628803980737640195727373650313033e-281",
    "2.63104421197141831170223212151860842613451210915084337422081873176226794277397070565064944218819820654490539594114221927398794758867480082907327655835257099380298978074219482333951005572030130374334832673726899866384142064483236592186369949543783280739187729464175211203542863446621233238124716116076993091847498744384747072553833921759391919793930580222037399457969778711421142725049009579058036420310151756046919418728120140062106177982939557471164e-283",
    "1.39711169191339510178808992409653334813344897923769656074180576335340577515320075386913460483576777000162446952879722208700414938992998851617549909852326262245946847641254720707778541624977661162360009754119733020375212736407414409541651070616045394467220611704535027537525394107200854011575233691842561981735515879954905611054284260919492041313691558204394503833875830737878993745953374681576245950557872511700003138909061037547160518682895987097678e-285",
    "7.34424844731969659648727687784177248446501067065502455776743313040164118725261714287600321117411084878848457002717744720848000306182005059772308065515202149978113153350214242481147628342640146871440428998852248920701123659441519134992273782084967721346608724482388500469483711176200179127225304557131312253583106625131250923692921613486441759288200332158172102445651071809115601275775464868411439886283043469968404040905828248656071844362824061484799e-288",
    "3.82207417407739212879070118309394164718509092400046951278143210450098918713646459191471316068446577275020493229086887994785205208029603954622729042976953916110214406019544480554067444233489669343626582097158577032670589754927009748983643349931644414512001144691424587402186872170178509244809004079592986345368754673532194501074002544167955562791973572318272245799509018384881971161254172927357132533881914069224354711299863834862044097129628560978062e-290",
    "1.96928430142335647247629671115896097430166080224466232020389754464898830698889704287852003795749996397980712528205944289174173149497900048700483317484801615662500208976528757690255729082247677513997104228257216663386172682975343071838218080425557591988143399832702718217952583392438241138395154945282968844266706806323889121090471004874294791312810003516925310895956788375671419738156653384043394794299402215842071366364281506196969296433219429238530e-292",
    "1.00460907917343301329827292140719953665069705193745953009556689033634747323024237473870348234675680788633503043516774432218555105611749296592388400598863779495077184132547672305763448659360480217111442011084438085974740050137183812050503364054169295446785991280353329335117311902656569901321017131786922675647796325278029153736170296928291000839924190414048679406210431372403864475113119857263043115811374417612880399361362598567716135301191527769038e-294",
    "5.07442392429999807895770351835906003162474048827773356433540471004116010808925629841072677076806775026824406474519729787457666021827311341312259896795282433739123930026720082791043439074207445770934129248856457475823076941288530422112779691188855880417316137124135034635093464470680679741106447287818482711081172251713186605773541005371731349068924781274298250641268938082822871686097387446365004943896344475294667402819179500876662639718616254627192e-297",
    "2.53804161405363729938731341121663122897625875098351045254432383268808409852159526887299686259924577024455682659218968174354310088612335062592854338982991536261050231710206566451630408473675559053987181465486047175066470921573342583911307720506864465136208990138888010511652070755881749561501392914078919622688944619596733699137907969366712889199875931187010461009211018307659474159183657755797666317880640033783482026885624313504902651538078298345771e-299",
    "1.25705488836709408812377404567465344113656902327578439969218598153698443352567624719863679941808289250846097129806283016372463274560140637323186003115991529073121067393578367265731713217930590881825222010307053568394910425811267084724255633598008279439803892069024042309826796895787238017883399503134919304940283716866455052252897518117364184274288465398507521603614196729823302236401254057360288875541638792377873084955393886478771603861369025202982e-301",
    "6.16558384804118934788517427851542523969566981725232970503824191797809882139387917044194269394727815624253851300598655800259887970252079186001174469650723279397448231445645424438197671769007103483691627778849683451381889301387865434432009731500739957901284465561735804989504462441982933785617752555953071993141045825333446366500929621687672782772744138538027973403016685295106094357195549203085381577812521041914972229513116724212336841534682579897175e-304",
    "2.99487973142431288293700217112501483563549813679206904039164064097953895132611998168201511138198532188553512077900535885013948433701807138708454041248721891935266609507152932654169299504425101010382591502998278654742747107557835709706725680333474394900678814118091013089183651905879651363369960323423106616982981649600091006179147250131811015368898582913454988310749512921298020910414682327235284303105800898145684419716346017411827678254943691100947e-306",
    "1.44075561005281590815624667059963788648195880610026766713075097539542850115092731932443484353689171173464342871468052042637613629283092766565479405276187174867872047315856475786066563372480934708395719579958256462464092710877253400921393220171078619646826343623120382323552002583357832016095081604903800353282327132142701540526561365073018513884647235347680488836630542624997029300864879372876271021828170772725781027891035354744077649165204961354097e-308",
    "6.86479145045995535445054099658852670737189253076719075960746137509265788000727187355544381170231624086728494461944242013097075205462377027245360642535024573838830636727352322326166358803218588114941610048968249156724930620686046406651062011169487187866735276670254232968720068299802589069871932861171262970168882571079801618693746905735125514486429726224716286610791339534892304748166473320120001413279970540483095392368370016024962793997706670495463e-311",
    "3.23974342086859157261069781828496217538220114298127846294507113697549304976614627066746714254557983600276184467293334809035243395663869662164544151888448869845273041680951593434184691861037019731534756609119660706046236159182510516325068993042345286410235520322535977533565017186793115742772635990385611144224518561786862175729841580897218492456022461863131648702782511855479451173814026347202932898898566705540326665528270617254933810263587877499513e-313",
    "1.51446790213685289166871745825264976503020492455143359392176881901984034731238819531331284038182716229938211358789648574523431482024598080400706391906691782253298979595246770759151863453952667647460414280589613392943650471573650867010582442038472621739484974651411981153401396292936390061440150627622420597504161759921613772056032490785090877686145762097552913570192369794437377011048719992574789108431360170119128298397239641455564109528949743992389e-315",
    "7.01286492683947532829180218644231331325382696767569320205193956727806104859329210138383676077220488162824933787405173678002501568137950096395780407238409374371066750119780462590459889958695735954810211846679783210515397179696433403696604886215076638575776276251964244999148042869242233357408361527867436012221142245679746323316788164623894702118441596046325760226463452799667597157111060556163097180688847246381743078565208011298756898973777912858472e-318",
    "3.21689129609977598619916342780058170898289778021330071581297092123020381556469014873952659603150281908918686050642800721392497141831749488806816104247303611730023763272397884512161675297834166368690215167089278222822425500154451069622320773074329943064772645433143204566012922442911310390105032091438820326425336010883307378410120859052552551350242976263713593270548355399013392448588430224239549121825130483929659976047954898152760182297970744498592e-320",
    "1.46184789724759226174251684963528955587458898629778875501952058017760267478860187673839464119442023917364209334446788460824966504474735766960644691353311417966031730488519136306803828790437365219540352577431179688262985567492410463230428724501150496173750537713513682451852178811341161993757306080461516354147401180798807468036542929406295910510475143868034537570647568683905529875918582644421237819275735583250348746842355361733729808607244575196838e-322",
    "6.58130586094878234298590890533872031105861545548430619526991898518896609197689656495291284394835008719732020873037414855581624833913732728347767963141168819949000737265047904148600116987194537302382100052496773630730115546750967654285612440394859374687937774693297659291433416771653006172944061337893083146996745813996704067283519663872597991299942665183062294704431205565892243789454054335147041912861784484343393411112186407632233420333011024999025e-325",
    "2.93552012199396401273560478921644974259611062800584032077755713728963242139927333279429371972249384073909546630661486519112345344925856649641838275856294907350922011221021166246535680962823915114505794323450344789160335213622638000309795258700657081605241387187608800887709275159909839019159239964423608661127070409651252470803513295332140203268895366933928754830419766663873235901582383133479186332621384512118552925723431389204734515695692712277007e-327",
    "1.29729870043407255983653963646586958853003181004178693271911811027631318167217964385306754965813076557002682478948392325417400032098027172329363177865867726951400855411041882570799445097844377209053017883350204303090236007919911555575734832887655868888390818057432148523625618431233880334085632320297414973431103717940898582363958342757483868589306938708696562949265537019499862028092638511745133344595836187839753773528184911341398513470506398695213e-329",
    "5.68061684615774888211385799324418145383997580846811763120921672471874069693596618759112485030252483039498641268731832448670717074552302012401818264426328294497939157634041909374251556265704019596412934395186550585675527745094313229715107946924644990023704164064226670503079666567447802423345051210303751358878279045698792256714347597774420565610167857239917010503029171630754070492916463290002424919495180498223097273884408760351072508583127337689392e-332",
    "2.46473418891221394938753387139438996948888065846412277776080441122795642168706165894650506236108960235638278993876871103714803466054584964791811153824069120318913644435630761171096298912299105602603638844354132226711363831534090792323646788391961056132240262175251250816054319871790780446412820310676068870689936336501442684943217735145974477168076098811357742712194914561896125505660743235808326208996243671893454830957778003790074542328696756231020e-334",
    "1.05969789575934426635675760482411549205267099343092924276096283793489676124864603605503808013582158814884867958366110100116268245007876021720416892449864752391015932653172014153583489834161788087176446984393643553408564838627762230252652577020400059402310249583430672435824172905421828757900707760180345904001708913168795755198948419697765937756760982586444245332597570436582354891712571042091599918083225336446199601384742747135924680006399345891482e-336",
    "4.51491511242125125238946190722368221482974339173116545381581748642421499173535613528060074018172017941223761823154741801672269465921280265986070298994650890884209060993140052599546808045326477315203199343604173486650220147174917294442008246352639821593018287425756175575151465335626896505950581975900823974312821045058804394787986858683973724577214763816751969322207119089103513424178343152615803249546472667845611865603801252323992786392300920206320e-339",
    "1.90629723799191041269005313144119096352464460903874725740548501203456668058041736315225521748064056438245351425461701481571354360461500912552404275613117513127423951834305593357899913788747506700567616244103069321904569972951867452049048149035382506322586111821005290992630733165930037450765299968867162155335007728219364000079373274045588783709801043891748716111797630404917673182402951088071273868484785519439736865587883647107295773578413125244904e-341",
    "7.97669474783237312871184103624889166766929540958776126370015469110280662093840865982017862007392029623379108269621959678916835312310925116164366026606442152369994156518828110782153628817939168508600070681460912438361097072091232702063698647149214918925875949781866261628405799052525093290822250764162306230711674713815649289803204335783849200344840716956637556862352102673333808437297680952528168995749519294228760050273081258071551550348570732857374e-344",
    "3.30799087156826165115989468937700426083667729226337514394159588327623108697630296450125897946163093007050933028994314862275239718145069561190941149167816764044439197601333762208896367393391098147871399022767695775666056432391677651260206873914276519307669647846939991832491773350405923023133617385399458271924334687117517331624559128158028056634096844350985380370932316740129554756920444867981240382951068461893845713271577959128033305749253079793824e-346",
    "1.35966556375229136935286226439992812543607869035944613616572729670754939107989978461188689407678993502375153510394719757360526623543529415634161685221816756799459916470162147845171035885554503947675487429609974069128233910170532288714139873488623712584639281849107456902741755640592231473432404755569167040042133634686284112099284953281375450816260211405512698536856727890266456402184339142293497300298144548538683927975495085205164233486894094219700e-348",
    "5.53915723632019867025166374379663315744572289651540725346729017243469330881089838113153844906079143210161814283095779077540275810180785214867217843538638568071638790637136706540195342715478602840951704274220923118355933158390931945457698124780067967807574533264382967573705507276954942352528920339939389837247228895643215762677554206764996236130512256987911441288144749411665612219669670813600050725609386521272501706954496199185495317149068990257030e-351",
    "2.23674391671051301374825257244650903338145502231928454547929428915438874629472659758772974763559134696217826864247371221693142004314837051575626776527716718475485230975778959330694830029012768948670175791254580181306640883647549111787230539901052918355732287684598390286773634457560745681581228681924960302362330411206107114088260066641300308838352687029896372249229830965817427019765363410365869829021626151949955668858806891917302709340145974248317e-353",
    "8.95296396835936564360343826669400333854002914442080341132897878350246985297355437857875455028459305417465686909994900018604616686892603476356446619702435270757573487408310969030181647443117383707168518533163069610697730414465589429236082992992650713740965950250658022080367407510029196350121594789431549573312430864664244437583036361647164193218223926121599129305007979803193479488343460641223096946077423815622220858540898199080585461528886439852171e-356",
    "3.55232163662497065221051350723707010764595529975623144310888573941931933708866192006913773954431417119941366201209238370176921473106968163344660564912986635049134952931181897771022003282091936600690967034464134150378893856043384688293022263010480604383598204090005044140501478859675224046503375267907755681348011089775916366796686264322485840001751592813388288184689074417566324825902022317449869482921350308364664427506842163816127098811459955295721e-358",
    "1.39723456575100311445453567544343223108314352014673062932690802214710752962336738909030898851652916484227434521084110120293593445965439337626174992152248580364204698762945242081433010895549494004844393477074327564038581411674478859025211008780324667832708462659962656307609804409655228207683680616808439664315251394847633080734330357725617118587934047156388304123566904876976886679033512950973870507387400059355991303549621307745029911628737502647182e-360",
    "5.44821869171277152034796034678187643694177939275940495253355180284787148726253255207423408820025234056453670109669732394253413266669112406915771531803090562515194161298473113823807021848385701376324583406636587626939919228720971371951828531815356466712406734845489599270560569250739339780191098769375068691385274583936902734777016848500937260695286210882000796522508919097926106856360966722942179890548350571287243011537823143062984630031260996389424e-363",
    "2.10612597167902214659405189586958825448715172272181017971894247472970600343324521719323915795486232329775927435889437601187868937815585744285422264045244462926817706283576207258212175629276333843279803833131576010746039757108563896178203871657448357607772335172075634570040316921641773128241028625833472820254759483799486142299316643532377183293749516302896274543947336498542810305142293788255254465935382014472152606081276652725585667442213944368156e-365",
    "8.07188642966841033549198341245413385724290618059074327898729102164843603161709607137282602779367944087672094093575211884422092486375393197520037273551922362750233904169511414227256615712592869566547677635188158699671108149445305589508628332550516320244534529340954873476516608820266055795157971305974408319656575844623184477026562597030137092357470915932897330426011262604637073950242676459615630204425885158077483489517300913301433822359304503980614e-368",
    "3.06720479173944116603977787130599272053936475629716998898140848469774800783500419533504995636912200979840023366033949488699441845772579284829263471712626291745290340777915665152743775788428322359130495494092803036910906779347889669123560738640759541278618966057102967100778161452931509743899281342279043521319950976071087359348489981982331573627265915591731913246104878720246958775779658386946316602790274534141990278772097768758409353145536682980482e-370",
    "1.15558938051547256505554971606520153233388598575650013647151474447207952064084703858407733357985679481561385256009875141406957959402550271212467558702787137637397667789702813711459747987533139515264828563131318786899743915209954732214853893572920331927677733996914188458827565669932121539168143530332232676810898280607630835439726084572982210011357845367645433946834735271763981301043801525426852362320143151125664601132906885591701148453181468265347e-372",
    "4.31691218381906729526097838661884872795250722991927549441676734063444776049434939758565823967100891568516812446343059984316084246894816488231548165890667461456742462802646901618820674264732088699051680456127554216001829911799117675420052995150467349657222797412598246088334455539643548452195675850292886045617328521497032692241378095369150943270425832571285171871183482557002604532670906208393960718946704482612524659309889407165691584214091049907564e-375",
    "1.59907016607379060491603348752803373667169349696172523624941752937931243980831997662758863906428992248033192149450698512907806217984697203316621787232848500216847982920802195456431876185116704528089975231584203617334630610561960082336388593468670689253926144612195596394533116361619129513940833560677586376653517338799248090109756042027295618622325188953804919316843646484188870368365529883064249042664189461753250905846124060944115801399149831188268e-377",
    "5.87356876963374620132577879069273105682238351599323089919738076105337097269970230094343892717059364538020867249736763188012208575481607715008813731128940377621223587586509403099893267142648463978422354811815022280409674123199855829467951049821795109254801196164786545734047370722257702842626213950242946026625444795576303378594973387664432626107908367350580926772748350147176922976777189391736076514929459315107208522981484417658490111319609009735081e-380",
    "2.13940146814297829872284634770999675001397827733082623216107461698760318109760055691290249089147986822095766831483042483865954872746049709840425611911835844537150108844087796293715713662387431096004819036849374083974450248497725967460667709627772866610328822589873888351731237933344001405844769621125154941451981445394301068931537112004311783256370068895599829930108873911400223981138370537046316351891388770941614788255929656028747298480559352738868e-382",
    "7.72775861097340224144763053554989285924752273209244855153632395190080301815339559020801238591230558532261553021625529524817235667104549171157447279398274718242180751045936372306915316565815992761587115150493685733781719758157975042423647469044330414282717488297108919596010606177619727877429710332131913194920770477093604015105990770087899223284557279208512675088650370661157983769903403417762177040416577703075958431995551651712588922306427849668557e-385",
    "2.76822276468851180833103475232178164671459437958152299201718600738575796307284061993002935742033306229370802782080644643227710464030575638744710659163059328357369030166706980563112852726328218336911408200059173080555287368735894897048887356424530582059467375110716288812803140368784594149701812788484152969838552892687462970430536538660192357829988596742333799294617438179875081617650222112209242414160573471924137243533511832892512584791705988829486e-387",
    "9.83444439294842012616087493650199251188101560929879052690633360732601086702100081759741890438214147400905886737156888531548188117092316221562649295128115539703059318051082926714914915621790310609812463728353235920120071725113274794288262734103514977702682283617929986171593126576494525698362861621262523603875788497396293831334728617622952853098625440260516840305342182910890005595215177381086574110985226754687905310435576634435416191974463652935832e-390",
    "3.46509285322972201444198128537635940004759451351549712916813889949700252819168131146944411868167407517288754014218011264445989389980982676759666031967017914688469460749243774222252231058764438613939489576112321257347499273132330809560088988405332610041873810918286138792017782581215354902049009285298616373207824476034464802634879449065383242125584915447229000168073086074633863186413712137364852832464850434859463027394170813116457580339099216351055e-392",
    "1.21090759675424243417611030995834435407732753376386706470661216668602315159214096075012087771786311217424052817573194300580167129127011996386962937511927115720091016216205392937290430054438335732523917991840227978802695564420133932654123158305888812031306065591654531961196698803014565078295723772695591550024041597930814838335286433726649891744445571973774785300282460592555468446173858203509042717882700918069111194726395938816369983297148681417953e-394",
    "4.19713474333980593497749066280199075767908934527109339039291447612605444649829713104701371144074140027012462707169128855784671146929202244344136379522631907823319196765817441967850577920214816228640150471733808963171030128504982947944783672785169209680233470683501216142971880034815405982584837940333551637057974558441386556444657276011467089900080061906963022755128132277650856271810304744532507904233850488567419406460974252841699907071688060998841e-397",
    "1.44296295417167746857472806448666573143024253159334411475636183474178803318297539350604371293481150350438456691909545463136378957239242967337565286770683482443978908086978633608671215928486250076300405574247899741638000784181294163024150531802200932866672943860864488622491515043499061871989605764056770534973456404624213697843061845616580710940954457747726132451039965348032676423584795625923854357826853593209460313290327021031783585883552993217876e-399",
    "4.92076100977154509829748568673522736447490248474853590499510766576356972311616883847714441892216863575530204801094864969653328241496155394196467524052687259450415080669473543932361467798799672696007493760764854965051917907881279440203089755034347535177471239864746229500679127882553275339671411917625033595365450561096835460393047902380662762839421549801674553119237803258665774380850883480918955288865140102308210597557315002146907026639995148924080e-402",
    "1.66455645111606044798614273388138511110884682617364309891173909991018826715741958827625634313324734107109844866114763129168306663763197464677631927903309046126934781906243686820945585133162196958821558292687219802070329457461158408901990375186285638974968489869109607060654829155859292173376967960449506296252826113391759497657050062237130504632549867372266307201428569881194643152314322735558242064591520580678397390858778747203365601854003126058423e-404",
    "5.58557866508713884697867126591914046147555859433154386266866377643586749944307483676274167427469145419233479505654881092156060163862298644831114500233535520603873478471344708222621162612879928697054404213564109640137119275759591595482328737797819158532269366373973302874275126077731859691651487895487144742133350126754333653254549821101050088630434776230224420680224744435336679683370828551769914417618779261115017573224628289597202706694693247019387e-407",
    "1.85932502901270654096445788790539794855645311903263603890679220706755965388107491520725083999746166968351147158040945178026834002565653403652934227620347440581542121826653481500952780242265870283820171693024286453718970394055169320880704552388079680895361787180292786096083744270014636777362022553445678955042406245903774398047676156441186846850659971907933296991346232327257990755611680944700345062773293232711368170186815506028544769673892681214952e-409",
    "6.14007890632607094003622234614714006993189664538685507289409336871406204766501207131271461413151251281066084552473874504431666011150783943210924018645619005946915341782435213981468925426601094516614737234732310717946299617919472986445457372424225059393596725196652076554674528964316182170826529630146738807586511157378686709912556434196921875615088868876774617312574176769016614436949416781768293136338189212789870792597012910720351763641438462791852e-412",
    "2.01158304122752844869245100577156800285071893925776496007248790983689197651738366189667728145674592256454008948635045701327268937152511782290215731783224689825609064598775271005978900140849258264583585661335828402313093023598409230110351045968637768996482344026631407748027854010097795313012798185509578326880275456933630283089577530730695969029722200826606326592136520480347915828854477123863581283769729713457062316079340211974236174764201749786038e-414",
    "6.53824404180424009286592025975213457829007804372060131689659602190421002514896820629127778503644378524195881943533530208004478449039296085519341532386459688591963382684411145781927101451817594911336639586848249923407369058937315503860185248029429808928127859796256880909807876199695886780686291159067356826692365004138646929597863031204034673945658609711018665318150906531152286380966386868279988542683641751384696461166166018221493122106325935696092e-417",
    "2.10841985253286700369905654588263533282435947076627110361055615266214781350776367335690803325930090945772297790358301974091189717039598940202176805407269178052907409683980264711405357664167369791276430739525803744935621532974784427926401632305786632530494888130557781054585427109825505162839120818882811297318903298365997446792821881508791663317706760416529213987353423285023483354587271126038954637999270841334607086886815874783704085547415977579561e-419",
    "6.74589269043745143613185155542261759936871278822244454571601852834425397902862120312193142266855319530416294859183800060355601608639605727947267987673571526411363033990582142748254888075219481036480251728905340084159486208688933126194331171990781837639857884371953902051989415768246936340390154748284579674252519585480128135679739732382422855213021015633054682176959854299619995467266493925792851964836777549650461503972282573314984155511380502522533e-422",
    "2.14151719884311285795412530748794964707990367309411063279525333725554935970865027862188360652584499952962407866731361059697108168576544231190472297798873458903958378646823274296663629384484293891431247557415411107492945189054024737798763812876075918877050245104118198510001780940177276848498088054072630741233918463962947177823182193277667582381910321281564575583615917361292900027351246969468734438364925336031710054877072026491943219692053750340896e-424",
    "6.74554199561817552821299201620356447032649780408532754668917682206772782144169343808580329890658905492782488525176120975930688675379308173648466534530385271074521699396094169326006720615225570721165166123115405546017088497204424451030885085383964288019420738931449431864520731808692343430511771676134182589145359239526177008523916242535974879879704208110861787381977311036058044272582277163627383927672355503379471252700422766088464925374549892981672e-427",
    "2.10832963761721857595057305519173586722229834687354597915257743933109433837122646481140099823914306687138302715565348596381062522499809105337166700346102894477378206038001960084620076501905154063433612979718456707758127154926926487896962867719659196567181307672405034324197655258076363234261751672928530725287130907384243076838613821517754671226388961130191972293788013861843541103017758143519622123001332980341807448511335602845829953324241457731916e-429",
    "6.53882459332592866026416749444361632298129859427437656567251300567499614261274343886752837685234914044072830266111444993514001532396813435842816439567744924246778704549731954930770455835729602077764497717853946750204320188300638294396841822760659631371514206119162803331151443803840726177392629416355479320489020167354223684935246758038474146423550896433451897066009270003752275280486301118496023961533654030948136714431685883057431922272249391103633e-432",
    "2.01239578524976642724729461947731695801937234386178702397071480394376179042084939174384585102752574596094907877551040410204743773533068816996698668064441885866297845260176333845032334444562389010111264235284442373547453570680683720086201413546145356994004156978378296473814706536619042274197041111950105916307382971161698941542500266986733468543489590551483968332625285812545712175327580600540692904687741383609162782084902413468913155156613417203234e-434",
    "6.14600028007545850154613949053645436315395027304034173062630488063098324958906520796856208025278675755921070042065753633746339432245988504605173620688072801695970212292401083993381417581093182319740636126915382906810631232581257785993990636346216017330777557194690997614614530461719669792544472360737881283862460371730228139568030222618882787069031990265429218862967123016040788876689677773805529396971449417277194558445475469682759079415702330725411e-437",
    "1.86273057899471772424445211450839882863910567079759470911790292785714711728017811642054536532369056409399801197347757837357533240636536913906058173747332071916483234803174513081217495978369428592283890445622632519804832493826113997629836631431962469053917195028460630002376104302258576846858294270608018954437117045349949538561390664690365670257878724686267431683603932149544930852755182588114019286430093860863879666556920595884794350948861996480097e-439",
    "5.60271501152729603774292040996463070986613218882085368756573733595482861413686094231874243575159958282595255538928696340412226758384622329933306087067980814112083301262573977057626612411135589848280763773814306746261893828278781675336126529777771204627300700827259952798126685224337564200055791719173141482419972823453364986305574921668736045408336960591699345063361731810938480478590266757760360374093542463976261241841576762195249814940400783117855e-442",
    "1.67244047735835585938669879459733188360204235769221620259867289491766227523722524274103320791348806261131102526379005766393075543006660987707634459207445836413353992589403987579831328715289200525575100895158159240539140409725578522298032682013766176413777610711543736112938593176536715020831985759174006447817166368824291458297674335922090643978079839887468246307144590935495424889461318507319826079207906042228996719763867421797743897064807301577055e-444",
    "4.95471856972198471221752786180533209609773563369121174084272981625693406279413728129115561365692316470424828303780123132754314176653804289851861550795857278683485550855246334205157646691618269829785392916485145425135922451579937881487377209493851658269295241493085155251024968640106286427031822721839583381899274879439221783286880378141934962025722583933270900556899550291096270475827272420465274831469958676929397206836240384265568497292216662934515e-447",
    "1.45685367655440037174415234970671182295516552184039956819315870267445407947045731054444413018834306084960890335775719319506769304207332649642360883254628860411725415493019481377157305341456876219801095838517425116449375521501894298067485497225345411418999317868981511234778935757507201283012502880660683175753813525708185668661233507102196382982163601280078989044081439335741435301389189194686824263592245295402170911459841934514537951525169816694530e-449",
    "4.25161413712823776339211030332309968191776660828776287720241148886144064420275851884035156061460396430874004503577555555059738420586401273225284191102648047061379080155635269558034137693393224788017656951140094924154759070728528663982113908323114967420856068533352711093385612502811729369862174008588336534475946087280031596318424075787731885641005655738226741183577549515945827373461718391212761735112943654846364573787053155988319693971506299987955e-452",
    "1.23152991662168398115556621372088863048594851484577646710111360512994535310454420736206846801022794945669605830933946877254384493764547995955058878748437085387342885698840031542261967536635966953294410597332065886452485096215157838395145855776477610108682832407123652425042522557008900878103053475390626317894266500284756890132849669796364015630671233195845329463450592789549925661858278029906464273879540003324804079933464976616885983028788985723306e-454",
    "3.54080054890923514978722087010212972967742522599838235452829054022371583852972440954731683185045790819080077913141163315760562659406779717432956537031011748424380236694396672552551881608961272333697087219844948415081294113002111103315800514673698425114642214501422527845412000004154984159028849498124953118373063437659970403338239190154513292327904493115326841092484086932483678663358904360202902704807903166853401357962499840281261819516892065459191e-457",
    "1.01049786960595952751211136455044522641711510788701082731052185499960362630944572709420616157669903355223417714273981062077194101720441077415462203451862516356912907416903228125703497343869329860664911499309368908604305646227618259114964007511539023640310857276180019582420119871403534667287596177827534609093832275124858433652326800126995927033955709872077368719195008526599306235670202558899008745743655266507405185079675927074508577940861892525565e-459",
    "2.86258741769472302697414403609133136018157118331543852166607784320865850389551763565566273414330409486881606905330458813369305680380866041901138446015081688713293661200014837696190128249877147733752567125162885441283291629853155911570701893979883500742314952778224653246513785990003467400410955740364389124587760613222124482203030445191675625009068226155968227833583923565167642727274937204892610756860470725321460193944706709532069400325880123404262e-462",
    "8.04976901881693720712815396934377320466792630606070204816369764198788848746754697149713983244579337202790671430998755207265085578674707116582520398356429194340753485888747416649528326244788570456869153249499477276089092452196545424306718487671997838479047870177738656173576952504677807606536608341177471000779941969418091421993263946400698890202131234511162336594661114003797887715592447097427673584942713578188697416588933722520271070485261264449648e-465",
    "2.24709370987634917966313443385809979876173810668818277111636727099331953434444733839988553471927243097813506364003192899907108123373555502492509255082787384583971879592341622543218973427012803017745137733880726009757964611590244586593028845203597115329083111750824796161241462297042035125921062518997937575806414733953829286371374912743041238731334262081497908471137827532922861613845411749705781834395029846934131922611879333815592627799023168206419e-467",
    "6.22707025948766422083932147895904520627347497003948488566806621291586909460908133684277077017616272578337551587535487324550767355133813377334554042577805972730134634611439810927130471490605647117532084582863843988445134626311005991288061018660510477785805157330904756147847862675526233031223358423386511310411070494968317114293810306067047815805615477121574464109794473239645948569112321195268501336560470405859129462502627471767606090939640879871948e-470",
    "1.71310029640587892765236693061539269429077190660607022215671432490545359852376490472711605958168330919074787638941979434238254782437372790169188321572868462468532551422439519076731745593066311569701078866354559667952592180479225910650517328400242347893358118997063685537131909783639800635399250603784000976718456628706947773968501161291641509860815491832852961801403633720856974327765439368498137366811926430057561713105546350963730566233791850309684e-472",
    "4.67874954473942572864042745481648125014723586642915417056619782011843097277880755550733080464142848835195045073051019520433502697804505632065732958090335725173881439570465049138108342269256320811773143780651183338404300957692853532943506256985791548555201539343556980338153397533584842181779447668178923167894835729077356823216199249188940992744135961410652617203912387406999447188074721307053830365913877447113168461983983940251265326557546626401027e-475",
    "1.26863370382904307633959230849347244838063820696743055236324221437029994735016809990353989040610237869336712094222050599545927216229237481207518372904730094261324753057633278967842846243425861989413844401914789565761392196272813685883244462429566905878844631413695248096776929582890678534925467032896967381718511676063756019670098453711036428351936000847943182655068320819461263262735129953641567163506075092589726938933621424622339023963329623156497e-477",
    "3.41517926471819378996650879025546678960479010543703874954097574233372172670898508013052214741881186531736768627773642520794379535859189581395395689273711728698908361481230279961193315177619924911555607492077899629670904075977659196481415684149355460960498909406206399520532492843457164131447142835028584221747560594864467320666762234665481581892817643583457566759264370930194723363462163829492827526534273841583484727615436955687793370614240362657406e-480",
    "9.12794191649902463852998534839265868809805208971453312621832421749663450996462970473704929857899393308235182243365986284153409543509354974853137616592415015554085516243904574387318630436740829261496180614757377069618347748083776076586903244218413926123318745744224255157520261082259435997474903050255629383325749097952622948479262870185389875985656527549332795126531526288339338296075034224018961260678177335457840381137490591140953780546765079836451e-483",
    "2.42228668943607478482173623779569667497580814764869546051227165586909601643677162716281794909901179578208637531776368508111532821114610621294666201366533610442896018421885024688787150522854844799681251313264135515636996016256835549248354649003255050886595612867371799206635464592186579734428102379040731320497831308972516683476996933328271942112433784586203348681503401963528361785188197236514551151349121261620350200558384147352780164704681001662468e-485",
    "6.38237999380950088630310350111597777448439157572781315075842223736185532295421881831568957178544540374929439381483076349337330058695527959223202413468914675359489469045923657311853111131587422843341371009113926525616270172110810626908262148980495152909217888142403052495816835788212247687100458964990835735894942433633356059819741090336874387873644569343904929227948563676657111126224321459430936528591535285138474227547054589780431760130595720551474e-488",
    "1.66976464395741282345954787869794708463665889972111980609651578487286422189409381707387660374318342260488127611879701822762120720290751068652988779982884142583979165310402672501985369489708379748381890185801819500839459660459759970193183346382144310507105451108874682057654307713856419990261701812396162693671599064011635928695886231350842711499586286003811784079538699357981214235590556176260132542104611048308891333305763424730849224912604965000481e-490",
    "4.33764815875181259825029437318399611720613368326201988805729021710524043044543314032964690406171963449754395237514757127190773021868828179713460082639549532073991937464957016821733415018532285158575481518022762002554146176666406479694624533854543095984097370769834039929932289462070842756703584205007698580643725208232024793952572934721133638031207133110552828919632233117603184947744606010877165850358639623433751662948567155520739385233074525528754e-493",
    "1.11889860416323591532291910936527662153450082570904412532130692589765248599615816822908351410477785466163982953960166692375969358962000395715904771317538988453686277685556636118288247283635614566382495490704184240436512355458616489505254031031829972471457027861437488384311850464036855303640989417826650342449740323443307485242417408073037133181450698585545587281726126607105319169030860598350759584958252185109867297713932869163611242269502891848291e-495",
    "2.86599418572087308121918690536050694224757779390013929003012701966884387238884267667746456496867834722078420939186568429156119280563250504060580967066707025589353240549226649589857352775511567676730528805129531986658377481597466151767506758626010240743226176911538636511748725516976366326819461202400049379420836046142376864452277678151224969399060469431564463058124580944575848749490988426245132409471377388040932738479405314221367923639723152454770e-498",
    "7.28985312503112195794823917370290678245742969333023691277520781635195137194176990720306521861763389581278955029087776456223217486985374043846913218330509934717659530363687994807075854704954060881684217735352887802400317554334129595409112993007549259341450786118771823023250958970597595501854071211017446438551275569553781459688182120473299025604575935520721769794180802834909025165895199294869052345716468282727613871137250024565432418748294095795256e-501",
    "1.84133078335757937535744065389915210897421491296171290451985654598875744533259852349416311674959495324766059914847537986695936176401829646547865344714329929037337220323415045810848565198757450756763348665756261205860289773430192714605763030568817127913342778337895449270439966874695159163597222939755683287699017504558789792768931698642794471313937645224755057448831371863518610090218611549403351938830197401731196888042445156529674636257044584578416e-503",
    "4.61875577023784720309569350927556101042705249314601555455022057384409339826811360337795466604662944819136987383160283062720922230688193183597894841339211514054061267395974494821030766626774650258931095310248825586059119029997134488361516114861126395518409271968744742854596566407727143612359094750898847047835143244349202345193650644588658080820845381030356687386713615774754010545960015966586624991906457785492752359624740992545407050253142641456093e-506",
    "1.15055886990069858143752460103053592979516746506644421310960081440604948207273371196788583613723410199734260899060010298339290119949577063600760265804713117157374305364811372277244158853263801292228385418117075294146187227997359021220089703927878593003629058073714259253078073492999448284281599218296438556980631222443770766541169964834520258158682998609901902531902270416371229874615197682413684103436427377426651890942900291621122384759330936465263e-508",
    "2.84638598871236371108510430617799264907847312616763148326482203151525101505886220774427329799548814554274273808627397367968314157831389900567112421450614526647531257636448137922064674184571906018075061116790921572762800941443262406458353227560412932684874603867999830221593831283396630406818163067427466809481828373450074945393744725330368479360811100831800727861491922716575558995343842778279285527153571712511559644526622700574929648791697484570750e-511",
    "6.99342963704760176626036691157434631226868722911567164559536988258882712916355388424238971546860023435967080922014330477238979974547736044543494364166381557127057368620701310305016187974795356123350595889956196243808587749030129654143180613970256988509811117291294960606665069703447847131311628157553527413182312108159496537584989286811143153670624228964554123334951189783141254264351044842524921984092554227853028899529084956691999128529869753678078e-514",
    "1.70650824278227110793789260209093812270110120870774944152293453411498876272233463054329962599894623488218838767688731811276939415095398386145611335042225319594821842140910475161165966947051621689595976340480235033778429099093391218954989789978406283135371744322762865146434082746007599304751206471785411168215467315298171284002358862516516688417827718715832394281507033026441953658347491501464618800368889772968195117022820158247699318511602251939891e-516",
    "4.13579076623032812032037210834571411331864857740387878999905503246578331537502943198542566054800980206745195810923946469159523377355796748333488014642176314650950176086498728064334243835118114475106237840772426700018571301412607151089520888287477828064432285021343812923436937896936259183545986715021664394664212290104352104576451089670874573103521543011219300528910654404791479290919946040521089381729344007270901684605709767983598424357594702836195e-519",
    "9.95522019379564307085026930319515808318100668880622809993023808880334822993526781900646005457988380340649961477267423970240299670031753849190015322729869919790412594928966008557639489265762810100488464247342609781990142616213310277231974348692037012411576566294971004774148317259441159379141631411126279866618180804104079214582246629071144480197514278207336811885334721741483777238013387476535331718677866121058906396873667449986243475693581632458515e-522",
    "2.38010111711461942921725499092229819766759733863994193579270074053339430594438884061396632609367362374896153022885652970463335268618907136927259366599314663179090169316926187733059041476380915835279562547277191423573211062611422594911736429190711655105932682285989012283013297454483931453527654294484094338287906585606162054273987517382233436706796464176689724877514572036145991982220452429856216538872488430297236126753558324184878692163364831643542e-524",
    "5.65200045648751542257539401762246315202374600764096372532193634373708900741161318532574648896083231871911782295152706199655213887771244125374058782950180467745562869897932149090534261212439973462461265334092336231695019981427261855893063738301942678682608866317964391153647538352556606174876975039285592777102674015848889504904868841002883692608185560668675547417900732323435073335303983482299551521939644317351679972486328859839945703048494819501530e-527",
    "1.33315657239414985161133165595067940030636715235134086470625024749399531513353705489382314297140661287477549175430839578327926880757180889005217563207010168076697789874909906010488475369175405662043526044985583207375846939621485049967682211244645982573011891454702303671706730086516985747237936342215305172704052859641731114356560403410047739971262863487377519562386559096569879043173872168766256141028124072730914997875386308540271496306417215105953e-529",
    "3.12350494361230591182355814403187149816399785315976689017782720369508200451263970049636015411641987360850142495067926896366735653988462476911455509832023982187210093317168337136110903358025186635383406387317145646037491287983158163998748935672875853845998645986975445700960296589379156341553926829182863186878615568228809701248063704523169194541589023178395139160471221699060033323650933298589750781593711897860169537307532539530283084614196616695861e-532",
    "7.26934231331204563209747542222744703258894748454363181736575690712822198443431650656400521153310784716465436736534550578948528359759699425186853057772125730404416503875158294220562896011211003962386139673294571670039238916754674195144879529784539637937472771520561474557470692821391990750239546270597771756618987095730781427163251608914331547022052250941135263782290610325534803902799655268455707660688576812434661313320543626270798001364441089951080e-535",
    "1.68054316984177576558530935255494363958649582792920497168953416076960708518938536513631085714384000240904754099071128851336663242473649251345400658762281174417954692573442900713608380151383044675428954364265007703227820966414705140780914662686999715290729474107925481025283674700414049164306139376592840990264779223070293367053104910539522410765577939675983760647637896960086857513287798333478282513676939965352260964481677987098413776478183332631760e-537",
    "3.85936219200860481302271408227035674156920346024851499548779552731768446855630457628047930043600835325392519868806020844242467247035097121997320058451873929037571352477317212835652069269250209997337532226774670959776994248645728439772735522501180814263626129321323594996956396572279206204427473326468493473573505838530897741225164391787806020827264171760172677295054569649866225992069068994633204405402806167998368920377379705529630068256686665758062e-540",
    "8.80445203671406665247335500525559272415297877877121367041899234207321556489042559369602620512371860928486926041163770994178190346282266375051435806741774994763804709378945604259858482883459451075724923557258629369135646536382003943419099717174797061904819330868590829296494764424547092032715201326153532750776512451321241372856239003664917598577304521908637361238846017427425830940597050107716113316686450181320311762649039282401669888497055880848498e-543",
    "1.99535240064966605629938926179428212346223941349352781008807145530194328278685375798008975091067499035911919085343629591983481186037244627921031742034040828556173877241551366100036408909957844258684701604579698518584731818783924906875132776135560106414088860465187498636823678773639380927206476203409777832169453595094361722445376868271596401155984961303727651264283895174162749246407043328750964403414793502584232979265045909999665779806167028617550e-545",
    "4.49238382909587953228636430574385549155099725711102983512142520294256556417417866310482681290981929793336675374700857857553156596423385601783212036630968069508706535088736810253670047699484696585386078105039361587385448814298481329721991920472151531383912673723130848539019185207171806410255579168703685853329436430593248301418899095114239233097302035018954531809342973025515083856774200297652994445969406973277536425743016435663606726309299667693777e-548",
    "1.00480896407974126504208609237609266727415785978398062765574396490842071433202268391569298354935443866449017490607980798628860849125425339621982404194567633977366307986202391625448650018825422109808484046869647544756379813327696489752728453094500004659512146605198567514500931612268266794551485439503963567102621215179096654657158002875706103112886864963301980861881331820361576004285809840790796816369549789245933055653203378120754877338356226095966e-550",
    "2.23279529832134695385241684441707605666531402453789475372134194495413396781038521292101208921886465356051503449058536325384528206407632448142341278647753702389853469321159542156184393883560648798587832485221026957231968517567407051223202265516759619282444345917413016334524131343143007098605078476390373651343990797850351979625367114992379160803453544478582433159473785155750649196358733585927252493127615274711303055219092014499484771753286172946487e-553",
    "4.92926745031330968979911479626724953553163658577934022903189714411220540670051322609432196447085832460410951368790651153277004234338323874999052522223927357696320637447966567997309974826809089673343232223843028122207596800606720896604258502287220884435941320173953958063099591149342694876420216032420242549555455805872117639285755658228403179775970835351514197770446394189310067073870805436138335642696028708802849715604978518978527080593317798848699e-556",
    "1.08116795123172666611373248682459425682764626807664543712160902903559905975926741499970675868348819013485490216998076228808696537854133418041191695946721962716417026145125118065820571933300994640554354778285448443257806161923558233828644956827315350878993680821117013738471485263599828669348680384726290622315803939770425859385715893221365549238664505317469461105017126565859401603990234305482013064859587197016944917785749062497262859413845371915853e-558",
    "2.35608217372893756021492092416714222471703454340823584960246855389750556484771795050545908074291583598868024166604194964100787692956393538829052442999231034745449587589653921654025971255503666413488316582808200082535837400493667300406258100341520274641007492708142921823425117519449464436409313253931466134533943970193242398017694132801828834482830803081502765658088483206124146258275014044411693176237235661081299730952641756848726081695277315238146e-561",
    "5.10132877045156754719436921941978435434911351426996833115591317216917249810684492868599742232126088662255227050303785047248135511615228592061309522294991210651804701586785292740981274610699658836784864290381367533914559794613972360790312141911928625659018029197410898883623815929083539459954357404519869798822409543532222401173779339644325964871328938308442106997343506400883247275512729324881314084317483619725446984674127869938927289274796193741064e-564",
    "1.09744020705124693918035751645733990199686065966076260275785096426786411129505046870131222328773546774193997561799418499943255908855737688180712154371732302335765868937809916086502462722695428665048553415331467872475527954418277825247007502327633911255612942714247239714343010543588964103968567907615760533547287178857324827004389912974005255446346489920015903756046315688326336399040416121839480254188826393294101828317680814483536504230819280279695e-566",
    "2.34580602889986161888020756245371589623676663823195601172618878736264451117676671260351677744915927720686909188372564187620134185828138286512233124112267395189715403572527573762560242305532772319378233436246791628233449535452631632370866960904668944559611867350862808717070774491925302509423211150865592344454062437977744075327628436982827243867162595909908866652980437561150074655308156424320413766113270388611773058785883588806337219658847382125543e-569",
    "4.98225500039869136863175248404178297791033844305512515342729507254400738898150588544141411178571083974533691083014065318456296219321185628514978417980039214541663658712061513513876855259651370762010843291472171374364763145044015402821889076416387384120800453277314090618807044950765059241172626303498573270150429496306981192573011271744014705918802425952057632622410148298815317504999662280095909778333193969821926004920898866767170148888724883637650e-572",
    "1.05145651566566490757438212139074206459244247074382477876165299629048405456709926564374377730413972003155827151504258402756669213871184470912324490125707081953048895513579321351241343960541901835446155888105547027035734778410976652724626903702467336435687958755591790311573106958525598776611070613194464832190588612039135268268240334864485564735564943321174400811688674301761753007179952287966749489996348779077857198070384856437057904981896179893408e-574",
    "2.20494125951415404755132633277956134321214554637032609755305255376493523015430800535869430053948409954338064780027982713910543183519427106228799610026310744965956465793420179921622566779033453912231614358179739197085311811004265183923907310942958533059331913445815899670033197911354970809517757538058539636048198644317107133157223432901304405879201208914024636588046296089312706983706135082536070210528147330885829529663405876261272065227145872576152e-577",
    "4.59464381289395567513507805182112723593988756639086380852185767215176177795203463031641551149800438084745170924775479198823349552700825053075146607230149096830778905239330187575364688211577796751180486871065109834525840367827745795519184051141699530973154348312136138083742728102494868041417965094650203689524978312070242703638169622930977290364959558918772514239642103671543638955236635518268227087702103289260526596049464553552823990332612085932746e-580",
    "9.51402989779362286559310463738842722047053856860526678589585957762453424687769283600064011613319584642466067455475996385570595126878722951409091115251300610593058273353583707099492948623971627135826799708687483287206211532375800140354268678450432429822467790665407650661911611235353322030698738976723213020190831163664972538203333871365114160132139867796743003498131457242138210175959545713720028946282127868529749393834020769328909279328836575041009e-583",
    "1.95768888463633172517882871884268159823745990557622532198283355955522935763091004610242884198440867722639607951971718428557528236522194403076494333721905410002489102669978923757167311855759688909579650881509770108799264623044513865346976766675567273083277591421277656146371074436249171710574566218656977164993629805917131220928675161048406915367866244426434701535457843296025706061284042566032015049291662226849272429329631359811363312159119254725205e-585",
    "4.00311390788361432049644637536772462309669358162524544010578551184551506059604495084660491240782633315839342101808941839756857236638949916745090698492386151724662646939927684736173706586986622770072782554492715777938193755390724502349339214662972402012805360228982012355964700690402594568038473376386223927676274102675421289546674445082754939756588613306296733968295682513743372045812380355748409841318348813461070981744639863557579575484334873924773e-588",
    "8.13459407115759205639429247949411240017139009804605893467530034558317623087352617798962426632729185318209370373241959937453090239251912668609391647087137802704152420121899343872501039574102518596508233941776626654831228822588059183846072296934418839467381998198086658731173785629681537510765999178951421968825536147464832445892288646378304005092656226911874669943044913824283029947061399201486498273340112318457449049941376848147154743826681942592130e-591"
  ],
  "status": "FROZEN_FINITE_INPUT"
}


==> anc/gd/frozen_centers/n12.json <==
{
  "a": [
    "-0.999999976260604121837700450606012630200562606450832050892205208289545622592739181640811396505295494648413810249815166176469494637001899316053098150747278610164976761385257713451532464346398440409047115514954485184780479146259690216526593923138619973231719050619422445230978313797084455065965816010378187043474307112045979570386369877371300701226229284615443662490377392632580712160255899451802809843526476856972162767705144565075534171712117331619828",
    "-9.11285183632854545734052861297405986051758860497050969294946170338079718024346291546882105323964788498356693835568960022300999632100720493944068841559361842477636632269979373523246647888085407187142221673037103382862995478053557825471770142413503591165881106095018619300217682940098988473365058275087755972088026602262119123461451406283864664967263623301672627162231478708863231482850702234055433306878151719603629220703826663874088450557310902360281e-7",
    "1.12803151321790959806207298672195319747442293863112240903336727575392005204805210579350271293388530821559836237887505839748038208581899926842009431541352556238240187013075536530755721558518263404340921467466123025924478251739059480981261833671177520377082208331577718143752714114877772349189662532820183385522213760732286517253039230585895467820395079764535846267338733429620179329966626549707603853739588987460263614197311958434998027348023217278722e-5",
    "-8.72677553391970645299300800266311934652772453412946678129363474047514904481498502682389091291270177377211712448821337056473115491761110874981035719176992316901617350675650849959771116829516907417422949050240937445338130107790044091365770063986085593942334477234536238069702459994050291146231665794687596842939641770411499030644830548506859198739599229830077151114281182280007802963526102079304199452036073963324166547177495999709690590161237255448535e-5",
    "0.0549055988439096163906464144784930074013560190976253368603771945555518528228651793735563976799784683446474825126161224801520889101673315411337896695549987980777438962499137560163166243079268127158752526677013342804177817227913266526558211081042571765949255606297179604128254520782427757563921615289426421971333829135937077729851229416281027070682360665411316142204741582335549996331444544080725782328899703589845912385794363946866868168918311638200399",
    "0.000504585219384518381974379903054099253795533232630958714295074327430339372474512559619728609068810486330384274917714772617754924224720292309339518073643781405290766477861913676801255405187939945468678114547894637564089389346911671785484403982235236323604376813541635673864962589815134206483010608041419302168521665302154955752585847762698407166122503459923895708956247002510816710203114108820224385374725978435809020116765827200513422375048496506467124",
    "-0.000397960449326755371929855966132440337798689051570465711257671319081342998643763378555251294302064745400674402162078339978128932118585514416368977101376025746678186530247711172211503847435292238339727348986604878672076679525590186472767102002458191034552221107392228916777839920095155454150292462613294883271207456961239076934597832584593240157213181774066886305386402231310665965132347096376023718935863347905845461977126883021584116067721694706212012",
    "0.000838571367595020586297075005256975809298880771564528905391032667746706096034334218594288621463268788453514369855450444609485092106350456190861934911320446263750682644379665328818328282540945514939997876534727431193629366208134003587746457207249097159743387543123481796576642824563376966994295743787982913100677957913954052023317023764128684980663203356724014827260367290301979000869070351961013693310387663028738116491427353157639180747764722297887255",
    "0.00186290484814813687887169084227708619773146969030403666491130799592846570200120483110463740522919561054447482779209135950662809482612569497856956534630814122130190819133340123572874863198624600851257843727259070867236667914374366504610264011293858528150899922127695906559218889468522951577219107755541850049443164902761974595732433562830086717051173237105696578780064433303450462323243745280914907351050647086745017035361071330367814395828144111476084",
    "2.08545676206733759671748897848798087318761294843209875221556925952211966880351276117797550068648142378415560256261450644501379336594352950048998629660309551565888819452914626492170752208970395724699450462654809635637515397954132063744610278573838734687800008554907582819431949327047194524659998832689811053731589027756959282070144063438978719422603445012998021216956546145254493923896513366415313148699063887811753975874517367851693225131244616598234e-5",
    "-3.68284337614900116068804324995375325279851057987740083574892689510800768560971245548413545524020162361084097710872924134020085199673688288881274690114260762917782484720689955886342393575745001152843307937213050270656320858183942345922575992069364828066531562992342505919557625691197448477522730321308149875509304230420927688793234460808328799412427066064106952950629890145742493776759113257847265393343376865413845693103129003707103264005637477750600e-5",
    "-3.29563214402203551006456688210604917108315944249980606172162296976258796353667083558476827131451897145127704314620972021485216434148731735541625121754718378532849204639051129791803232124507723938587570413253218947237025081610982029684812172392850757959238927369966273026165471500406878534920293815992984603717829946477111764177642133020754973967726206910071860618060984783085616321160837967624085316716642404119104292450444770341978533073085135068896e-5",
    "1.15548096448683906561531858066695108821155417629763001599131941351698078925462050557471082130964663509099571449887690587598394749688497618378494955645329529928511268609165073873299967810921622327641405257991443537132998744890536737320016010879473535401326575852120265158104207141167533606573711072958227401297848933082586493002950225027404758365556007757773560376391905483052038572587922819076531198778606114938247416829789364111238475630202416301287e-5",
    "-8.04343773595407622152161574059836984875352471905508978036270953121131148252375061829918328105728645051862426847146998643961161497297020815934646330811825979115093657793838955129639193586249126951212335526696786033200744501893187108594281888971606129187718011255774125185637717828253218551546731502639668422477342989748154844690522681242829207334050127795327589292925958772348331514180650665197544470764042248709016573161939822240771226042842905537030e-7",
    "3.60932028464088446784993973726340227296287507215297323854963131647358603699434127643481679138813607687386241215548548269402182871108463829640352457595493880180140927766719367382527862326692188304846261477621245848348407966501082212710791349845416604988563565350323886929731803751936814529001698910212249679726857337338101259764022113530855088949124133033007864009345478311991194602794254884509947113343306897271279812391437280436554571129282705897352e-7",
    "2.14894115157388283971487005363383395692469420048567460462182914052174399209694649630345130918693417522671206753097544841815677741352450844956236661648417495094720246776521880144181997685780751064909711538348095132529353749091425855422758317306896927365017557533652453969380639836137823121882037111608213401449452238598968064988018712799340716397954860048005029123658048658667169149999872918388933856466863243955380769623933994436730701225256092145759e-7",
    "-7.21671316577550273528013041081733746161015817634565723254504637835124363615181226388793279474778620915646508211017950972328643674869815056638909403082378776777227565801976224669882822060480914594255194718354979034576034026518518712880176442345569334440129464026729743680114477511918017138734697589541767835799199130551173235199638235245610835724844815512412128925946774871969632039778146479087710796069213657971062359307102673180056599596932489549475e-8",
    "5.51592474466142903986729493169259739659124055678075268934852500038025270426370879182445840684289580308250625100591991409977765327021288758768153253019469904775858154966386742157609817013444212231789012195522303290511784015941866392934043815467444214424326777598366862078896067633197258621800560715514249987770503786019173541508482723107071689660964025366493670708438395323899811043790166050438817860904001711819756932973274651790116435782609601539650e-9",
    "1.31119832611135638298879856076838676534782921498434584436573359776000186756864422170719367590206396667907729685449846776082091075008519583214240815680894608383965638111196822242818147513818789637523131685673152439396638641310999417992148491543159688521276140650019321805455454196337863073125136918452657154530516856186665876713258299271904814269013031565995015757408295707530792072487137827113194925682426754991797258557352451079427274135673016960213e-9",
    "5.51292600270435238982400488855254446917982234962189477438984101132431874822379407710887678912466457285223100070793229729347834462029483081072918714260899192269548109432260605409200834110863643216161503889852309754397137469779393536396958014337302996368213808398356682499531108255505566444820760451866759249720734593187703402107426918920835567335690053214638651803342726445103135162017843547303950262846469021470722918472759459547912695279081115178878e-10",
    "-3.17960651674153610452363921375063977699723877266914893171494185516346853034678656085710258368790181953667346893287275754051161684283867028493265174828189640443030559584579930582874335377130042679073761887910048035091247699888909365005469647227706536654719410106272920115188849494918977522872744613954359878367686166970401720740760948039990266314856640166508925068085946644755472450962351465169310106215126694100473439515932871848298802931731155093346e-10",
    "-4.44171685420334837656896850834053745256233060076415294482745603405468528796361959287015055317760036745641202779572753770163585610560586198616547923457993874088044677537605631990128060456035775720306764251946490403843679999125718763490277187666913523649885376071142884490029816285767042242131864298803742860213138485431342350135670135910186227748930103168775710635100893555713830756979633692478721430332283840059237214580985371051114159015509973885458e-11",
    "-8.28575799429563789023773015850473395736057155389775943102136385359451643264020991967061714521858200256415702221526969543973007081205956582305369743670199850130281471360065352261918911560044790481510997737086536240110205675356514905713567071569058121385771324522178291861543156142566575063056714912305382648350351522089089262019571237181960423112102799568178965825017818361709504332560369041218496950485420703224443023109355655294588567558821761179296e-12",
    "1.26726704074582933411870316027883865545869568343519113024176446646203680749932700455363622305646227059654385460715910669764168062685425737688666887958356741622808386925500414944699562479315165053514040426717354450415011166263562183769107560274686045547741391603972748342787527947341374513345720241015298318503520884669613252552498297489701649275960542676814534392113228657313200657719951940821653889618054423598591035260466745354088797308441556040658e-12",
    "2.21827279445402053249072864707252607261588368586265952201180169788940206630437090160947493549721776150544548186559570077626769331800226897311899387554715752747786401337683698870558392335344250777803532522781451551537403842547514902573033523797154762209625195061698616032831160905039149674392735708058420582526440745407033554613444454611494535906769787714105220890929895440690590236342419753787438829819632473589096427832775166863941669233365415353059e-12",
    "1.54462829573844096267280617345881851713604166362179327286722605425800491712872663963610631252964749093297095218555790977561880015805658558470293307203640263888243125456364581250967600577608974185413831725230991433401824938769530376086396318910487445956095832005624867622523624072625623157662086560503218793632068572267227873709568513404851749380532535972067123572622999995638848592770259587067129648653916768038750225022104063675055738069281490916338e-13",
    "7.85264307836012925503744780009089228714586198503373095392942031049438533726019546463246574926430122108261629750913605155375709808665809717829626174017421409283555062318580764898010642759851423734981700377081177234957356764344014805193750737513123305099117587632404998070895482544857302995286607629721581867860125946462543436834573562403190261478292181045928091606982844695268070393733463201609601472874585868227454889168102696612612172369666931375413e-15",
    "-3.09479606710207750713941132269135952307492687095828214848182250095157802287385012281492075441066322894647238519905681669150161827553922996134048469247149433880891449455964260053001860867720009910299138306327386158788029018823724021974426469963832790019386607516863260643147524878525776967539871176254751678802985806164649406576508201359165831176650654294587652573293015835925867599619239911307853277188871210860691972935407871567556180242589554437320e-14",
    "-9.19695448509415742358534974975521537729469930946917683495748659548252025052284045899448749652462100832496417059903419655810225528140370139999992987401885149619119350933552656938637961496251873379871978262680384939553483681737492938802219029580704262099488687154487642170552967136657275338846510728457336298725871992460266777902592797987316363867333363961120040090048753011792625050776719145762690203850905000040117842777166444497239001050983062219723e-15",
    "-2.84925975204618755203628702838341960861736608424587573444207500412633263794845893120310507198232291947285381942016215105187000152564358432485979696456717299275813013131266506679112815143452167794867609039374218830096281774644921181579538665709044581262352141617070502142639769481000276696554988617982486594573948995848533427815122616902649099904238001152103474198921032909931821359677335639088267881519141969417088634816372269169381876437413893480738e-16",
    "3.93932676255902397665865414067601924449769744604141649050203516906261771626313287992071305842422717138996324369173214722583262536080514007514090626007615134650633843947262047609836242139933771350912054562541635425057747160435289263872048099854273664739650278298618388054472807487734155707613127714635485008598305080634522356563573688547296423803825041699177769726514607753295203176424349414897598191188484908385699585221568196050441177221362913291490e-16",
    "2.49256737948338915540490848788862776342913422026751945858920039648918734526586468282900684425995020094183080186368410365026244609955550477967301408446851572700155906385808009290963160115256175477664942329098308059054351023508011421200252299876051907278406355912363700151016129143615093633175872722678451240941696662897715711150761710129452424729195863722796826789292594459114820656676445010561719314430539344535184335948371229818499490286925486367020e-16",
    "3.33860247399383657914052764929601501617471526673439522777595918609685867623955626425263226192886469667903230872771747634176093921603665134317196511688482771865358456717733898156435332570741352500237077403929811758950826263905806469240659507736020582563228361474145782649194366339571560371881546131626604962871707385790624810629461825385406469211838103440475994238797811387692411649229862222293691527809721785898921249156184927577383113110276027863350e-17",
    "-7.13426075428613655660687268140955868865017730574913022633697199663819111785311784988422172508816775676100484518587791995991398359205940318613295179755268370772248436829727218342939451103346456816728896871614885250011355549027657556336101375859764823898622041737298937593196469949437017420029101480469464427010533227447655308103563846572286756844824053432178977271805212159709707137202811037079418723739730062514431205441029475944008065357768264381644e-18",
    "-4.32633550592506233965268841765681678970915776276339459237196537978108696874255285534957774010602335987062410641794202617229912879298668247439383350746878879491541721970475013037499061807753253578595444579353404217508130060414855997450465899714483632320162793991804258363397209223349285250309509508096763739970174384384827997805906582818731089884463761862997012899649626398821588703163105713661615102503001167543267862858847514782260516487775439542139e-18",
    "-1.16577055356895771613942411720200888697384227371681804637858215177279733321924568970489976237145721221970641553553695974493656602674273157002532111960031263238206520051637041228206305332891007143118551025298527075799973428595110566304783420825085112393868199897570349781236656393677447075664744411918645544581565856603365193214175095357882552693599499221718996336759913536009854255891828850152291739258324511904870157415251351356399047733000631265063e-18",
    "5.95156931294365149143312428505052711355545942722236982682623318312483379342787879375370318320023835610552637800701036990115489816047561994939907915695702447174260044803851126940421749747398155087988964801699828252631438003078481070579404292382709465105595940300501314323635359436886513655447679393107654260934158048119389044754018283089643241382200724411133061378701018186581564591184097411407607853763696324528539295195934868446727163981432794097526e-20",
    "8.56517934074817913186110600954712671324380979698681030034717852627502446247729193995598674679354863395803208319646950584558006665023613837096648442546649559221978171614575429978425737748059661908304211010586860396453890179381858376861162614389169825069902990039989603589453463623452852737045900098651448523688249698770077539972987164617948431673540949915079377231605813397030633148019980042604672951873493163125647724426776924286646872033398331102864e-20",
    "2.65024016300639092408518545828875588914297995602215102092045004877932467714034820671364684731752560244220029807194997134039500490796345859964790992020572713543164450837122473249941534103063080672016560551640118887977189242971821914883889610959783664234277774794770874859658402943663406977787611936210137185858902446558714711468824824638874341284521988004573242549095101507250749227190597540094850718902144249712297897114562669841571775138219070679416e-20",
    "2.45998351357217613585262769870627642639735340135584507380661856355384258110508837504086082197085090305161190930280743333927255074978933896229260323812899269755689943729322461995328979465886339393020089542070791192418003166903199997283610925361972665930315657671397451399314169989286124357577108307320386769640657900818564002138156381277427160214217730250746205213997713814618770681046325122897762866038482216589229795039501974542856866030409352785005e-21",
    "-1.52137611813525804386205407817360064417432795468105263683216096567504198384307533568149609557681978148644016299659054768352043211890775964263411296754959838860007916660346364274812797496167427819817441854379629358003116922267131725919695501850774336338983172419473368479385971260623054091763771099111334882423498309643246606180571888119469712508894063001794404882814882637102054583598892429891836617561655442768246144775739266598870824820638617093422e-21",
    "-5.78587899143479047372985957840067282706347156811272404284891263562230354032139489229063022249084329538652658710693772667005843224374909539841350421735982282506258675555444437093555597635721994241779597654535641165397051077523645193537684512505405780061869591308455631232104357090271675159086524600831964777511722000739221281777615775872697688844666632793712107633836794467108663264891624748541398848375510303967552359293755168236843321175253752555683e-22",
    "-9.16862058071466422433382082581169165738358333772623768128259055768783388624138225341992382142526867064927642963183128782577140442332438986834583339773667442064227871895868455331177030365845231620359534980383163188729868349465492015944820709653192801941572189257657683654801947405647172300751395136401335428670324812378830354864294078458891569474262466641836947233492773581079917889351600097765787734960243489481216001907432372261272312192718266106095e-23",
    "1.70827697723403058742869540816308066992028444233329325861899153686220971203160571098882557277093514911960692035066795343403828452419003838927942263870600716089108832436795935608420437156467545724040187298045065568744128497738113151485417896216373370848517190588107474378956531265959115303416457603304045139823059345509781921267759200661239069198904360113453581836654176286754756848132522607972404387714410881330864210784554817859162411679705496275847e-23",
    "1.27121672082109102099488232399949444195584711154016157435317819087912143886057807682733655685081578984209612638638468879647915527234419015469555778262268338573407533558548561797552400618884422232640306461308063340513439852329291056984977783822482687462813787346829596816361843897027236390026506668752462817128558719384242635302680476625040325330305644353196464896308725380220002376384961298963021563974859041590040369174326776602539995613238717079046e-23",
    "2.52034608104643176590543813303311712643832037653768060663882839678334773745947222875243630122955903060241427684049746545979090784039336971392669769111265339094284648151812247279760880378320956329527373283407862177964695510579271908374926444793349639232963187354488205611101497027282986211508157076451943576640479785716747039240632745084001535836568511224380430474016834529809571499789389365878116135217912527585474887280081686050006349242283547792908e-24",
    "-5.48143711157993895089137977626534476711190156801755776795371898095828874679421619149661394963117276429738620772816803202542623795580788876631937652432070388953084065081668153132696256030092838238034776692321492624281628608594689074875358095051985136848566866767838536360113779374054951569156886536795805876733534173617835104036099290648827192138697765720838442343748661829610189777536728575372810336231674995163862262489438911354044948880014462001456e-26",
    "-2.23797900733559486340392751596404858334468519892323400566475741448549044638808759024071477115330516143942536713989261842780114424418993189866980580166665457656370557298570852615014901064229713737068926731216374962491636268906711295610856772674425136471082525686772411093460463188585380344406301414915873708376812979704885143450286998331464564135778386716363568706247841652134956297202074156267262556767085075251983523817700956544011698230592194888945e-25",
    "-6.48474519974209762606234331518230540145626830720461507208417880342335668949361989559357271596554741786638537282912637335781551875895228569270595420516044605510017208605774745688057862142621973557982522076873262598496279347608517022795636072214151490990387229689027156849634470150480400691340219528190475774496664311962588883323139618340414763027739139336082954378024645166997661501850053132441859651654732842357751990208354719856582331049990525577657e-26",
    "-3.78719106434658998340236368050648725185914786506891535613106580529650054720687131964219484387290196179185291862217071931010387437893394795352774562538241051931236908820944573992521460341966716951863995720133562623049119043022499889889056707384047327324041215741913369018158463533016235437154675650534211079104072318763305612257191931331846105576386046494056830765348512974019798373543977436684727538375020765348838782294240439953530445779558470123650e-27",
    "3.38763739328116731494929930075963447916315095970368471323557360390291876132960550859438798524442202079880510726351147530259121371761969458109916782733081598540154866436182943459432303187542535790706377847052505116264255701353727240444612194210926958865108689356471998932007902530282062987173396553516074064104699879985701371925111590477874574898588760229193093088725032144376125472982582705227595776848911277710189631487050609001209428074543550529910e-27",
    "1.43634098710925226052041251516005817012245196398365835559977724019408995807772336287531349671009228986404455009552313595209698967911278907741252197858914007352351619811414876022119541489199578112888193238181570968102447188832869737804052958581445686175193172463321965521649954018834523378534573336055770370503155127059147085923753916186037962245287957460442389193903512574640708475483912490167660106192715119879638763038617050651062507686733628107926e-27",
    "1.88172841589693760440890760776586357874921487528854329853673966129690319610276494020141165538866186317993294465045724689523026480798237842016982986600847225007664068956628133483707517936093229460970729193631120926849299708502017139872875634230884092456681582800695685768771650797618351225088591049686298164371661772789271073330109391992883302664323768162705352404311038361683279737721296277558731886226918560375793233552521938028285635694875917627670e-28",
    "-4.37878977445501128060727481386530415804793154017446395552867019841577850828243709653531902479437990974688686183587635362864175811104957211173170310118062876031860632978251743613067645356715322611900958798348244521930096079388739120418011421356019033316880577725869618508092536320278935547076929203134748865500421164346087568591621225127980587687552262155075908709948563037539652669018519989915694603744923144687052885815007805141111430676712268915513e-29",
    "-2.76422903338720101022035823240824942289190727258445005220618125507325475591395351641816175205285856560065549550752313028290500595617200345330690659149564007613358050941180610757529513921023634449540753184186142136323947157809126329222749849628343478208590246526661631523571365701465471376833231053235733249753122465819576549006235011594928518445005746317755051036224726626963366909230697967665412040420267086932684677347379941229326090121361858918820e-29",
    "-5.68285008377784873284140926801011787832248200241778117705538708847318019682550256454442321797808451440610793815694937237482030729211440094973445759976048639016904572177579900882388771869119583150922040040420842290374040624535682465747783968743457192099178612594737790637640340546507178275509743569483011673716379851348243742415578553499584835839331452124955723706827992628632244448702178144916667985910915604015125969768456329981930454926810342292513e-30",
    "2.96240449011089159171030356154206552606055824484948603969224794076659387092259493968250532457422853701216003445137219174862262129306117964049784821744116361136748139462727550470839202778955247925791889565144528591736714238386728801510121534868198834842482521148455310553635204174827052414278735493479680068770503313497763949651834554297986518028683889709543898155860311021978760497113120900323228291610386232677798600098840597202600716842347065665489e-31",
    "4.93765804525043032444355345362351363028019001396342192973181252526235878741999932945560961324081424882534926709876847008662444414339027862232885558478281479554607559383784337981054686875772325253357593234371085966232813377145449072382390985107131632195736049765066099329116053746844016661379808050015953717403263247587341702426118506437815497322831771514603030221294100649627181446373237142695227466921128268307137211431369389168647766191665428347268e-31",
    "1.36269415914018826233564293208801861702854325931660327228949600017556545388752682965700601090589635786988478914468599393045654772944013001854959949234774106175017415340450442134630245166065968033784660135511751085224924309232986423710988191198207592281905368188519398471806296264748845349182079158691666515475103914613208143191272635452597612380551550979101551390867086523201074271734971142866243986126253481858789161862723048784522650349185263068499e-31",
    "6.93098924735111959589654447162637331801302970985324190901398208097248808085107869511172767047590272927267950567068731708848043169612952203985771020007101184088438045966947900427679703621675078037380140396927341801647579127801148007872183958815889224944522678519333729461655972068269496501904595188149777939291122426306148819524287457773256454327966446755896914512355729591943946917478627514841298402208811623421177448449506554027539519973160107593050e-33",
    "-7.86902453605204138291330059519435486474167242476249771753331246032809069107726729318116733930530956119051051466008334436376951450688907964626675496346867875464741435614987613351474767435043946471386577726438683310808433151631327496513247074113880192396265255227101227361702365618679651952434107743134613189507395718108278668350938273707338548467605307506376551449104282840177983285184793303141155284559804462191911958953339698927470678203065303456828e-33",
    "-2.92266553942135850532140281978280668170459906774198277119010344363861450102364717197198973666329785036877304484960083500230911954729057488081621553455284318173770943066828998423773034159140281539625115673805863855296492006244184065095812569774718924409688792581284953602862019453279138961051150781991913684307094506611204854426328855592140341644895528414571166874482394329200285996820914468114989166993177890023914214841153341233795422884384435481396e-33",
    "-3.60777657297889654820490416809031421978346955817334264019834759896531480805466190598118474342466168109296415198093804064881269802169897423022632049713710317069163681859980843211333423050445235382319746480486105383980229409695735611236112579781287576434383533705752266729465014886018875582947396255298796163794833918703204466590610573992517923657397954363286903302744574579554223225870678863393785745361921822824454822095360835199659433846137298198465e-34",
    "1.00624054969348807027233100639264928353595138080426038611183070117243785742340390116697402185997813295361164914090194120698052064332359309742902414212268978482889260216329249556780297322577818401770141203705075099478439535511895277105681626567478608597729081096299480247226642894997699531347890855757516701236609668044947475868381580346199039911550927307857956314142946170654480297945155025648203132635033567661110798000790866542651397576484828125021e-34",
    "5.75811729702309741695717276753374111974417302511885266087367084125448113338887862767466669703814100644932610458009773729672291153570093582588490099873753456927397464019789864215790643555876268144818536156902798979143379536575562657411471625778364867818926226478056010225642387266884489723405404487301338840466322195189632005247278029990897226077705404404689187595235107174744090746191901627552442898251894459386160683702603831945757418177622300388732e-35",
    "1.06683694674180528326811214002304330853267794047844285530227036823370225106206971772462144239603191031951591862933287905980277908659797795964463086042505282799386759346141748340969527344699105144355495084153770206339744141884109614798802319084869498554202650379038071688954221791546863131939649700098617636016701868135277214062809741962001379850551392767130491713960099316644882516511129608925299481758145880759098972324465821946548916595644152026742e-35",
    "-7.69222374276922996498312947694216799666448757796404886159280528779458003153249589504553556040968804897245219843778730134976692060886752327815722682802960872455766559578134880992836298975595060011294828974199745356661522901544184485006313476320176992623494852962845305337898803119185061667249975033547118420838933643649105668073567649648041626849765667667837342011897756427236306049188553930079833635415586683020521238602169894206846630190777287505573e-37",
    "-1.01984068877230081515514772578904934462157619986817824456962920778789953915590416396013892233204036282562367920946241194587534612949315546118779095488389654274276371408140673408944655869920573908464233022079451076285099777162292941483100432086166083846352455549203067992448196124276789769366941157267388776219910855472753051691784558121127760953433503251934402245472667485671577794051044493312388783661275931423809264377569725090883237253437574836437e-36",
    "-2.61571896419711824828985145514849461576105004198515815518721174839100103468144125004537882114856980085612295197664606055969034101794089036442820893223536672432412207926438339838437002449213831391598283318276577385974787598012059052449108948610429717837585583795614963633115070541026716489857476934394057185727994624674101561893902932895428118638515082439990002040726875203953827684895701200237999033096223033908505167786699252482199431937498337737925e-37",
    "-8.56865708449544470430240210931027254627867217081733182372425806072748630571680376124360517873534941550060878485423298477421181058670773926967604774180817189786374565058572433692663373901310227942393058737334053294218871888474087296119675385938665783955988169799035399919120853905290887246433977928223625397275018149064936614565476654612479547430849749778309231464623807038432638507963025438926915646821403622247486031362851155790167628268498985927729e-39",
    "1.60038995733063079148157451945127559949555497902281327260210181953447296022060636194365664676657125684273081055815387656682264330494089498416946180951702217389615937488546166295733610981343879487216961416647543502036859828054706850573251497536347330210563831727738662676610775343447308752722684839616924592108515226253349692396729289738059889440417544132616293271767989964954278357076878530107896505202276867168676255544953080581266173287220296883857e-38",
    "5.63882288932362630576557264308280945353719865682814478895075344688733722363448227194667845325490129881009593276737157986919798778169147060598091173419849626730876399982946207348418736805458246958074536482128728603430158961827544691176290301356182395286244241932635584739745789292810953752366564356490787316997544727205283592718134980980491152920776969986039475539120422757204710873769894429717208682584149388345759304895971601357096895203260524802468e-39",
    "6.03666944044155781275135245599210119106393973493231341746709973658386524652886320386136737938174034164227129924272127186118107376279552299225274715653875318725057186769738554475210285027926867898738712594605215558697109807265467940791640341812143208639586547651137410280003002613805786920884633448993225120083065809586734123181791156005905629770221472177837993652831427640479718675825813104171838413072520370406189448044485073620735512154967814568782e-40",
    "-2.13222206844412657685875562700556913600579896219352763567616617173871399092042660475473152163388493453237274152260201576540915056710037882112353808500973056141456889975410362776885358355088844280105143486930623210391935327234046179583994248093501887334628512182799045110440560459072083568472494470443826401217618352403831494072457958272095143375396863620513474775018010779494500654380625679130245180165314078190088506564915669146919994351862452504680e-40",
    "-1.09571030889711287063253962981433582525384830513124760599316372399009141708887452606176546100757961055232237901992626834543849153527070233949995080298263640956657839219613340779435628820110488034365378381096632265879056773749670474478427002465972240599766678784264118478413670672958325503030823392090855474446059648559039393803538830406110019715321252737551185077056570435758627136871535516473547117640702874806572210193414082098806249585026738894233e-40",
    "-1.89425103067326674860363161428336396591453301031901008172768163132510500103706297195877967686649377944443881852084652999774650764282505584695531666373407221052839713372950546287595428038927772424606916320397348674867645571150071915143614270957101420448915798334468345369992726373941347125704912452027532461628863216425734581768565256513032813434636044206520385800355925431474280918676526756970335259428887570395797248623470642111562986512585359790890e-41",
    "1.93775963122027839166558185537085115890499136137127699577788262347532098382091326054977638318978495850487061842807318352900793959810721727448030618286490665558625305099757853903126205632934835951863526169702547397938067728428441774580549111662726967530741603131460756435311245962163735665694874028940001882377036528277775260398825649381132275350317093057339172169832521400676538399732408059201971753011231422481036239612457502438455353849197551577182e-42",
    "1.94181494142981665150497418303867400921141854691949537314348820633699090667239434609620583924326218891079570231388085404224484180278023665639385184035631447112685291124911238382576404393331308124606807798074940858383553169909698423107726968237001206842772950459976711917182829161427076175997122931324671558424085530343007737894467455315550260184801845994674976312681544913972499230993830233116727530997350467230211495240090448014846095001878061170809e-42",
    "4.66716650628532736694217618372034879623939682300106543560700800310649237600847210030376245746183670842580944795101370310543505282031353315541818507196908044150277748547566902511706547175179129696058006473281826083339799635601032949398827495063079572562654800212508380471836693658713987756821089100477078005183773410471632479709941614033259652022795580686428475618230920429151607592406605401913135867726251120286855025384818656632427950377144197671089e-43",
    "6.91920926507935710801862669251298515930463143112540790332394273852959354601531000776666427400393472316812245596158885470125617347563581213246196150773713190416092650724718393302600154270422723009881167175058822545889272179100409777836758570534556282179753982222446753175428458441794126022143548508095235226671583056598172942376824300227183116357600218543101314263360921850171246158095484032874509519435404823622037740821999891036626350895811104004366e-45",
    "-3.09792026867066444657397209254962700961894965720813531503039720939898870501663146551772654174570126468830483960341645314687068465383024978002082846709002399171238775810716773131385935557949469651962606699707741224946409432192470200510889943296551022986640451469510633826364029604341133256332941263392584064170959207643588820269124472561255243251133162968259338815960643009854807926394699688919687374851731243839257889775678324481913240649493242863739e-44",
    "-1.00758968119851614818618546266911025021938813084880688648441974835056882843772856129195637734767677802771535045311227277634698410291886385871211919050138474245129391843501709532936175242454620269923582694757808227914071345464548730675924160659136956666624322502545531812404531137467020360583005485796199294714241603838437867433470119193517440935536250332314447557511802182386281881035604653268104032560535098256497103504736749554726788890245659784681e-44",
    "-9.36233637863997745722426398272916183097477572395104864489876942886992897007820325376177124552329027631011266496602540822025019692997023169649511714685594016868267556189820341635986958330506826114381527163352556081813926757409110674386905530525638439081882073062208037902952171386142184934170681723685717768597184534794121366866121532021080242409082462808528149865034643755547824221529390927946738934445815851005398503397641667115640786152874197517394e-46",
    "4.23491396781366085556358422339557039688184099358763031994357628602966253152959243336510874198452782425662930058414874110601899126133039749575534776335210228504055387944653925772689212623597819798203378024500930914582963945784547210951792591497431327682632412101044538601737272381854945511642472720496426721650101634493759256980460282648646385918153453060537373237817383985240431734125356835621466155113796309313581755079925710383284492907985386026022e-46",
    "1.97124011687021528050226769054307487824782422644060350692512618018852295806984790794795625967230402690891467658517899989974517702820049919900988476500593484211188610176192926783612861729574507633185700571235816415685485035921711632442012276508704519732588410324107366828757002458857043426831518861000185428670960795212805588470822036510744220527371351454532038583347138893771250095326472611477560495371276768284199958879818264865843919232858800887902e-46",
    "3.10905279564768157911052704422992854515531451874714177023503002162383347832731972451387693904538080341842679952656234643163242644187043934415398819609187035931452085047005380909486671811489027798307762652493640080784925486130133056613537284451182712172329100010072988658338458697779028104797987812171241153427404109205158783474580077511191015519597541914411801194203062518179694781427137303667716445537027387700322785651602050326680635060617966640464e-47",
    "-4.26852540071433858320318776406785512968452935782264834548664076150123498061964938672978626320311980084639247318368932619756190567605658031860035390857875065603217601433950543956936366479992306884709126875895683585575017339313304300815487954716915999516661914240967074165437824449240131834726177554993474457940895132146463707342014263105493223712380675763682869481970090946460976629100056683343654412318435523234330638012497814900591507825595824454980e-48",
    "-3.51469030320045964720983452755222151314807297224752048125807677851035846740824834924252376320717185608588493299006663024179692850720708952610742322329892646183988851495331574979707755055526838766319076873800720313627964748407813888663921611313771625540594026303921572768001903183661408207382559015379635059975797008361213607811723789342282204192655600542781806623706932029195478621147897442949873655835892309412258561291293439969731976568830166538581e-48",
    "-7.84737583662132954053887376399010655928383463786760307803283999302714014336982508495544011319321734146829894494544603960100648559706039000169018408705778878333019669298496563579027931330058244257768353896064088460780222938418236086187573356560137948284007297029407757446462317034928298355963124724170992723177057464587184000550839446914773240039296597719807216513056167061099577597413735482695791935928486856452841940986038185575239378525831668576274e-49",
    "4.69687781648148850451864612101239390078552542981675469414071773161158730199538042958093645105054346360005398095738315476083592174079818382875487289929990709073628814176439615414701647832965957356211877621398519740895229651498801416423070816386173440277749926401533715190636286108687587419860481192818925336030917016145249031977534082451395249438059844080482044956590412809052463040670172915048284409791476904193142263109664396742416686074955962862319e-51",
    "5.65879690969295596710915773499704190722174997494772883282255421922229774533818566317713179410085753785841886306249821618035695089685186639477781119225991186123830480666107409878025415227219562407806595435621156351147904905964572927935300376203516431972686192356095855346499634326955192919940384474793032992825732570838240319679563322754389081616688812250221358112069697008905405658784301597269866892187032674892329150144684642643922272480248925062161e-50",
    "1.71458511248246943163369917254422291015004690371018822416981212921039526140577822012506654322491256200991703244490023526821576814068072853500002796902019266085700937276886782253398116540628458267224880631805442381218723182946757677678477951927899752514210926994283891012874592089112882817058566746741983016198774313641374202218838673675014226238847776552171141102737350088787095020340299247553018784337230435958157098196388170844383784531063779985661e-50",
    "1.31537633127496564230327847577963909060983546374648266528662930280196444170453395049220531670987758641493505923113749605669717728208051296833587693327222787548003033002435027294340276924901594848578643716494001229586385768873356663414356561003539095391843496114448625297674143839066658398670351445270294794411913639323454677862251276310519874141498079842288740196646102395999810667242684688929231231310338802341220393672221980290592160330218608585350e-51",
    "-7.95835935895933118868535776314221207389430075066100933202141887456388419762506598188341332329235703571818119127375590298206508566904283447072493864278112502442838469923623306777775734847546145810385153778036970729074229370874156641821867949426672900258553027672024101762993524601536857902861103800482066183857409649882741057904711826775027317258208340023841376922140774389865324291301559642687917632799107952803398349327346046116302814974480785811622e-52",
    "-3.37593464912974967572194777013277739228415942413734353392420535133122275926990287139611300819241542114917060282044205604783512087196530988408371710732160844269800524663173586259884884853501402779433553429454096438250975090525022988050490469692065802892773324196899511981846891675942960390649755135982933616932947699311251754506431245481069213519183274949957883475920713695692450545337727176466729858905658357525969650643047329629908002560549834153088e-52",
    "-4.83157919526518070467616935582294821250002983492130366344476745802519996737087693715543613879614016041018563451974835931398326706999050860558580221909508866879772376805547771295458685243297241831703942256325383831083664895787643122186150739296437868328373624020943921725571610290012261593897189692999872330626019148288520804103417286891831289416767214310895430324147239088637662616022954998738404867707500084405544256935546077377742415030504651911373e-53",
    "8.74480079723799606706201067852409210066004939288409167355817230564727200533577874136829616238174473850558397119045242647542426252132474815790372427318206975356098391583255517408348889806983648558325275593911522449641582846791157252486667669701709752478138385365709419935050834965288589828938870375621640135840766581220476927532682388693955276415177769808169862609769525703104179982712419331739878600198976979555263529611530058237377266228614736931230e-54",
    "6.06829604597461729564444387256660156758473109390902777116352671613535484214763093488505106855829328694957392910950394515351924519497051995519957089635589693126222795941261538200498096134563817417238759061140304367589256945423233437658086279943219775548686694075927268726187727314795078505311736234231145854006662195178207610306791632502083797533678527893186201198990470811089234184622635062949006532323099178381987084562279527284060504874143145706636e-54",
    "1.25751628295317838914876835651711241028976352318720410760229123608364089697592507705344688381253687375318521751744001261474442492129600545091984063915590882360022298474421135778949283904754533129116810066758137367866833752133154059437498720530438909187153222235713425891071489929172895232409021118550637235756426085962182676834057364910898599515347598453775435159593509421704395070380710020703532908942233894949890192113312900963410970231848822023318e-54",
    "-3.68487865686599258776651034556922161458236131475130518352301776527016181301802505233308146212372043316684055388919149873726234203203444147537613696727525756289076956293431260544771826337225192773741008377962380372420781572343109624691105095096844589425058877663269080706217639255374669696934938652552827275076885951744572292018962479753121402337342877384117096429064989556188073472726505577260486766369618907245605033738244932320586804814466889973393e-56",
    "-9.90853096883781288351533572159782612630382238080458217664043684462134755902605496121376959803263856823976531856963948921100975031109016102120309860987184443951517001729184068444315108378492391118896021493579079684531873370542615181423422423556101702368074632709522617596469928431208600402273202308792640228983468496905686886878857289764537522297179647519656736458622749761962161119866360786460729370917611754185412589166236114376542693059706467959339e-56",
    "-2.78939000372637498795396636615494431271096724179111597243307510287017604080653031311674733952870538784707836992633715629508342753647339624950550416604276358989791858675519072732268439731211817580401347930196561393503954948052458347319775644788852987988214535607311800418134724765812207763772841736125202667553928571280223283231601552775151096294146243334749142940554955984007193928122518962311400527661558170563099856679378642155916188193065009019321e-56",
    "-1.67123107039903126850210132798140221700753726390075503990140547999293115570252098810642102509347785448303271894369401125885254941816178109693551436219312447011228203253101732467950764550564092303296905965683429756831996931553607130672994806607757047759719070797066461146667388658396108288188512375165647478892436635127222035387869937268361768816964797811601452165421274315186165406675180884792539241332515575785085911183466315732329101626465358329695e-57",
    "1.42964766407734669730157988876632398767559282947368544464826893561723969910624371915883397995673589652442933704903089151513803384480193527721489920512392311495893219829572546442391463324836282946939026744117603827519828351379872756462040544992184709776296402936544697530707565110193852514502933134215424177250300200205886890544982122463440858862272134638731923632220735122780992936444505219592702159066070483495244683768763317390599584356677921584729e-57",
    "5.55452466852830457932818149313991225226952110708548567955667688549716058635643720964680453085054316968021846929469216264880873134359638598941092213060954622133649927809208653650305466783627292368627816808348954819741340621914115176475745985870195355869187973310101597769494471391214763728250012898381488060115609680204606231724407490209675666828344401087624528108058556484013535418619265864076339767920532300481364023198956514117602035159986220892169e-58",
    "7.11320718697077270836050148717763105384434349934096270136317957123152697512026302252068816521831576161950459397389134623457053172323431561927427345523021584522398874072629117506183938859086404605931905809177276993470669944247947156414737290630009592767353707669412062995353700065459091786649180903910863216495147352743377107697407481986692461274187719542069262343590344130183845070310782350628870385518764563464309927745651984813154570766550318201111e-59",
    "-1.67750105878299510997040297058959475343443752073404967426782497948315035245420690267189884938640760404884686358942940889100861703990828688105923245449186182250546893267346631470205376532179123671906959129296912164467506209723510681171309205588640003687429695055777831530974829429294953298853275834067235869112794722243226890088436108102989092157684379714056902482668080535615155144244858631959971462078168752450716189986065305302433121333274628361581e-59",
    "-1.00926396882544927254964494839254630468955086807900643831615288671255207859931387475248084234982269921605797339317680743277144672535606869299924427212438578487551390532372067899018493115103783888566428412742975751205815015412774913478613350913866013931274551588675657506788096494240401518965387158022736609204383988809635489311515073317449184517473922565044389531256237338807357083206569953248348795308302555207564577714625992670806704735047170313141e-59",
    "-1.93144377783827815387011537522389973112848093543319046476241863833503361782271300112972234089089197680057734003926887992188083009617994946587097795690360833932727177788255701762391712912689024457923533210107705571224829813382335829036022248104066554484155227333958565514976953141777778828446999358972291574795944739637165648474097358501491087177082180484043124896340115603678267802416288498562160467570137919751161815984792495206397990394442693053626e-60",
    "1.07984707494528242186307978354494523772357534059962934968340463141091537826801128355760440020522720807541538086740796258765758647052357812053054371877404440243558772057378213451063302848408393985295865846900627374848319244791505068378780780265471149360464597996007085862020321767367757427238500795488080255746405611045018625352627349854394414747185177438399872717427182255017176742996982901633125543318077530898625973600719728646179832250389518544920e-61",
    "1.67099197516442980840331134024137400589883495824591883199750886645985392593962222882033110834581713986290389263702138443081919446584947429278612170538396979750575947881750165543335335974207963045256149490615365268736535706767375347604818414224858382960764439186587548291076067085694594326695848818409928343458799231454684729239471546140176928854703364780412369925459365602294985626116438924379519726083695658300721661136756086272590341350388457442084e-61",
    "4.37434764060089816340342205997727024211823850795805477295516500193690511690456343393836500990741056653418871978963473170780070036093694496443859342593685524848523364238985879007918872111786261441536907120106483268546693360568922088321260658336719735507010166892088203732227610183581936912780317280496878259455568227754438608153661605678341840265673633099463900493823846081908432188759408845851283173593334564756780862361918028763175398915263406769509e-62",
    "1.82647172851271155095582376829511994969933475151141661270691619026451457579177849681221807394232788110236001071091459454602049312520122776456318630353534061494652451890669503023804497567435304983637314903901331363938404143721438714940748138932566815058152798131516193189485744101953274776183651557652804632560262312593220689025971807969235735955643270392757941471567900615780346173748818010150046123210491903930181996842102669731722367813744937014737e-63",
    "-2.46977186032325104895175725655711954424056902421438540585290785005305984922197397796472297668535721063793088918973769486033591600749069572560636384486779484500084408840463980188810132003733516424073485393384769376756112654666956059749092202380208809034429213913275107460016855474518645976813622476006116211756046098377298848621403145962248140265094966998293804317896501462584206679228072367251411528148403749557279650051790490108889966857924159281088e-63",
    "-8.83033510308480350508907406848913338131938059038009968198892194996181735915364711321422293056738048403399947170415720336990338955321490401750176772224141055112759947152338829662287038768710827148329847803060491133515589604274246674979784068465541895760612332200273853309676409242472079057690431290328815238388582486067245261825702000918148700432705883347719995254894600907526079190251730038661720409048965179760780043457113483871008956148913103663373e-64",
    "-9.95358199950808309875593634157150588729444879676889882269509487697273628475229992077444129901899276806131582258928088549786633712706826457956530452161745305193780664387079226644352431910889123115356333144321656619991029348748551838115537191114262717491817381211178010067553594839371876507587701964351933178898422169439188070955789901709778755025429102644506716213800262301007500033436324930641848468984247014378683858274679569584170665026819901244196e-65",
    "3.05950433170153950390109614173951044894379487834425603751806356909457620705272649730429048349055437454433417182908363285060575593475409924941904450243841331955531593037155464328365986446605492686344221426474142560541443703808456459604461642565431960731956248995124729494342241026127922160095995031692711602576775673121689835038014987326848601860616400652769506792993476297163938722334244516201140015930475015828601909991283724333983399259371766766126e-65",
    "1.62443534435835316121629775126123775948422297268705455290804762763635296106611140199790081834395909927465127051889299468718960888942206927283061956555845969128026194621212135682747543717313150644748861300799387099867853729581321451011664694582365689424997895678480722516958693957868827643155171181585942026408897932169233772569126483175135101531665196396582160391143027535299927586178454042868936959295864708320221107558205977186553183128297525703515e-65",
    "2.85736256699408403814215876771442567683431944828044827068309376018605440558495373915408338408988709970774932035127950566904437077217515014835685313105862439277399752724945675606653421916595478923378713133730352269828669612199934465480703454820795476350489122531932799379895515863614126843161296395496321695275517131979816148774981102070801257930117989489351850106127071191299965382513920796501770304340237269826805299036565741332219337383457945429165e-66",
    "-2.47671443004468283478863629004183903005319144399341008914393473211933550538801462184612013801139944023789026214985693184317999450086402866959290486506185134442286440313028814200322201923651215876600903405689277865558839247694296376579094997548598442128987815991648232289954908729088768172708078596173287256540061502959631180958808032212457169135036012340601431759482639468510592529615683921794521046370214329298110102589391989097009798911908261291368e-67",
    "-2.72987248505495371996452251119572609796039261986370522345521705054573884973991961708316399094598834558975137947729305663786382402255311071685980612951360973948355348658762179694662807062247481134627492303875509780716556187502732683951814942289173977806626186706363859344014195782728148262653965072860731920677643697340928319727283041831964716646882261013152585515604953685814576976068523197021915005173069705676137662679678557023813505948795098855413e-67",
    "-6.63886936866176270095715342878259302242411520605510403626774875957587135482023369465710735033672667284119603137152067082617996534931577389024998350377771226759402965267797101047066590643967944162115007362764881091329953601900598601768075736544119176824218828564323916045689025956553654560656186403383250402977513741085352869031487291192829893121875343372283590651643882677804423006730925629288659391780860248290242678801501234226286896276857059037590e-68",
    "-1.47047042778760222628625538842359803290170243104184716982717376123653604814543887259073724647983755925740424894823884890223230193740830505917014593149053295472269084640440591402314368404377297068697477803129551600286641084730450610136065816992128831149926282274845628453693905886180202725144253387540771349212475880808186827432299019067822050612306332970276732867002715641118087071943849747580301953910252675056742428183668109055201487276730742203329e-69",
    "4.12722371135248458781975300131456379137503407748138640356508427740726078652991870430796909644832989569000174278995406871033903351980319114310428764571575229595963884947754153103659851707262766930051081259757077491973110163698288764313696282403039030548161664165541907304311845299239593885408855977440334377561224540893382141568502025181221667802230549219068676078341168492254789273485423065976039142308332572725512563757694112495649948287954042812170e-69",
    "1.36251857038282944411763051397568764175492559246771848726793341096257957999750221237269362710067992765280959755870405909060258563285815862628820322890067192922445358299034690189648195044049802671359146890257997431725507436828253620891625129743366993232228373638612529602237076321469510328798002680492042295891574872654628987266411895285319464395199625128978366924525313419842623086663686911330085123776408476708305625253341634347034170025294578683472e-69",
    "1.32009229406171895817303884719249442928625417902946012728832433092907866461374444457127357584146671264335355646163642840844085116239534474036961297148269383002931222020555684408026215986706216602922563992632384578179236983611386049495423646696317740117876612094982525036760861819375411930158642392791294576626918947503767456799735499378830484404294730678444325214755831135937588239881007344962114708957359662197446459418149026791351993119480821091043e-70",
    "-5.34832364663963632083819195408501993840429999033128534553360432740404697824487457680714972447506660375641071053298858399462964787513830557682143897341548661426612812577443409604910889489547791040422834197894792707735154020286022213033511631883459931973430514035282051535164899351292828123862423853820613337509050629069999641841100693482643224087966522563344847657316177976206296230800803803928803292711172455284431601215176325692573709402641230048165e-71",
    "-2.54183200226229214919346437964284503229901751133085135146435136614789452475503459815032698901400258091584746329514143513333064381554664406389531773366052161512664821241776908265999224537700347999464676359900505789333520165937081152500843320737808353015811125443214477245226783931416353277191588059287894172747083898616211286161456478274888147800187029459650233492508550065807887270198998607726187274524241338914521612612122956339089989989273468015702e-71",
    "-4.08149555721325817013398620533527318323622085842354500537398999400268629313046920475524510239703868954035659141076547803561870956003571979464528031533447252550250660189954438109495813129163232284115443299798596807082370342319844772834121130291805604729364522495507759981989648056831698700581125630250450110495853330308543072199817458921332293142104214048863702336747859718304213455088881983534798026297704044140549501509064740255764966606578703155079e-72",
    "5.01933684177422751016547067175701216931873999722156625735091562503657497260280503666989050220220735805290400175225893597195170292704654841380576117728928428178648991868955555177498539327167261252554683164601696218990230138634259033751081248814241315628925668627266770584981250400992173851659465551619411613388519339381156900704499127416183151714834597869290303693925156537695229263949375021713753422308821105557733319914731651935244298902286420351874e-73",
    "4.33743244715512188937142804957268422889687932794926472962413915712119349256092800777315044088711256224354562534558278146053226806489894589492513154419374053748915906790730360738493950991689355078354647232808257397286393302714657053306558087431478527289909791311675349960323847276649083864610869113036096491250723632409084363438914928145645809644382966517777604874850835031203800132055373497373208921028607381018182285851382782424571030678382245456468e-73",
    "9.78632509500444251882391974309334517711158176648127588520499628978731294615434571666003860429438567646450637168047181757905246773223513421450603884540679061183566907588264279842408971456440504911279052512659982155353588333032230737692466958294063947132912085986973226919237967185998413726496860847448134200081733336491906445551328058030837483008406126359363441957341182944477542065575775366169180625895139568590540477718805743109902702443373651431891e-74",
    "6.40326671608500519914480262388574288295844199611134990282855414742285649634953357096992741545236862202257825154741735360683344520666328701654311949345677147244573739796045750764331086472129567065145072691121644421500372170315761900407433434431343348090693264290745047139214789865551167044397640085279852848351594719990086488954986563890412593798042384998895116189965557815293017665290924369130663123265617562595143160754611680745896277480559073926834e-77",
    "-6.69957576549625816125429912281855355747239029576472953976985436071409757523652309006700534326700239701790758363118765838550755411290965375417698299982389544113946299289668446161645567719730637429421872039524661646814686690165024276744699667649376313730769658030827193005610362361892696824234799986570505587915188753820884376400204253685373284058801917785440339289817808471232967099108193731971362019922137936619849201354286313672791607351695762364352e-75",
    "-2.04750858289975924539346500697478458051524971247725939747615240904527805073738886508677671147581743137411366160840602829174878004795301339428440951402743266295361603698034727149444657940269777372452542671942183681296837213629282402106110541057211487902889727896862914313542371154079751864754200554116155285542894386141339997867211113735670305417005387886733419057277172591967982002970033813170281191701954728586184186273514181393693148564229259036666e-75",
    "-1.64638227290257276413249141257255357352222972520702082862238506873216589529611706597512045150089904340555571440035240100863363352462792247035642771810193502606302985628167629924752036294560320869583301082874611255473143377684294242596497748227310723298643840236625816427954830779874744934867019750375286139310498459480671456429457029958364139807447095044414511957666122218060298457654026759631989758570730759983563698294879858039928922737226299134446e-76",
    "9.02372372247685976301977283555421102790708320067928344066480488164779818347797159900115455765210788850629238080460699099061450993494726166157994772519937497744854410230831926803083439708181906545063871988825472104066749225688978861637775729095479370338618507763164194833943836298352046595958122931640772536291406967772398208293515521779587434570649271354760825393105839092700462955149204011566463187231758923529181446488983783723779414717329484753325e-77",
    "3.87906682178024057327362023677710157828903622760504414554769324268077695889502676093488023032543711858658866468696729261331078876119384447814249937298479322790502835907174108576061501162406988084741002521810620721084549647097890207522980834759279115249053645423008544170518827261841254665793397022190967700483680233486774568304734869420943648089101540771910335994237925758828188738476222709016098545051007839345089163202155384744989713605248596759132e-77",
    "5.63641238730663043997307887746828500101148184076127260299813611237492521427578135974010037401240457944984478558322823878136532705489984662212756626639609705863326858441098741054329058327334128756382698848385865501791864759460961799903499002758739555921278463920133741515090354049693612915683608987399325265639204727102174112203457269761978960285766173140826975965513526750983791266333906257227623297347989773482555788370021705261266479744961561946012e-78",
    "-9.40344610507177210623659434676657682966750977732697330844034563157140703115577868034230671059456621601713829722119990746874348714115267187938549911304027858357506885390790836422516814492578684028555460074184634497408145453618166556038148836638626821875617311003970972056048731708270075507602693746577919696193540613969781464818525225256467420483963006735743844870761826214279536733277651813367712289266951832533341920010178889610618311286867231619106e-79",
    "-6.72483168079215136431839274284784975435295928587110977139870742558045500643858592559114583813541050408501103415303501356858050177780971912928717085101879301523203895532492116823606036850331923052096409144821830721725470761832835388814246860732122906429826169760832261585190056040503096222332708030925044093263894339744692166303968007254939247437884937810950026894751354208357710998387277896435801438309345880787202150406729107438107520438293117406380e-79",
    "-1.40438682518248768896578085724892041104609118998621981625916753529037734983816922975129758737465043934356177664207989756648674708684774863070029228563448717866731674652933769130813020806333669020559354989483177541251007299208557179012181926087200124608305895899744853944800462696468979631552392758655762619623566789735429204434347784304613356943894130623916535694956909741384926032964867484372484049835866270833527811522842890939424857136611615462812e-79",
    "3.26032465036403932364160346288700103563433218906960542363669108123614428850114929510773234300199491961210735535934411238325019699021082649809721206497651735459192098395324332420757055055617790964550321922014534479597372396129844699671023942636152374338974952136190611378568951233447379970727789464757920366009286845710795428007514961154143470020428348261514037134115525390265060775440634072039016499665796393244717314512919761232305994550981384269980e-81",
    "1.06016732880886346650978496133310584415633098349652706823472129717938563122364866260838671611025066338757853373648493522979086138716298584574133000682846031241573521950428856670977496745668872701188055033681349052119907003107508400194895134009425098423274106478467468548591061095581284025799339873461249588916144046422683019952061387604299159223921221964649256887281334531030734947891732984611016373318748218480777870222639416105978306708840066584209e-80",
    "3.00434058563872898299868033003363956987606613967232600288027382177323940165040486776468809295598708763244586121286462008395869843112926812317050032893364525174316734062928411465429292901375977936261336807364286923425161754775948207121681656010307857068319519338682519411437580621646121880082135294463027598455917590331646095468846327212162117473620327341222313935273515190927991507440780534408988738133541786466731606889193415452335191621977645991586e-81",
    "1.89515918385992039896070454783887036883438063963349548660013079472184005673792666095758466659050775088520950152633113463108122710831436708672946374520620977186820335505196507433939452298176647038801950993545859438150649627131578441004753745068028566608674521200270599654401627335931653062332498880174973751369619865092979493385130630445852531788875293154154806325812105686493736226235884304502824391500830871207264740900907435190510473720542422990929e-82",
    "-1.47691173839482480659619452284928487790885186305736316460300476491475578070166247003619317422877754187542499120259646531101693962851760075642971469660760219487408476431327303234221519577632456394505531130407537683251213829220082729829285708756115475067148690356936520614089421499558174001992976701681122611164970722627336807413318350900189781711537920579275626304354707822209566139054481187611631812251599052033729709067401942569279354152643035788340e-82",
    "-5.78888629658479620894964752572283361530370986159311690210831557459848090428705416756723135795276063775262409111336932191096839264819282911149576295467964901133261339885722874764602572009472920556369715311628525197788798280419730437561132411854068694845374126219164996619331976646639339912027873031821701151903040012433621938001151397534504918383766484661341525820236672990314433927533001749661930798543126144924435723935748520261464761055832300258310e-83",
    "-7.52174949089781219014488854272448879172800862205955110353987713922331361574558247880080627974297543221585080657795934872791528507138018393740132014696669667893088699500427795200744596148852381899853045071799827930166497004208230680268008176514776341006451543874072809587023785468228796676075222238176017332532412009400812116632280782773357534197538201606798923124602004214979936681772304012044163943370663340429569578242774667218760175417945309679172e-84",
    "1.66548958394568108205696657526412177403582036998863319973836376960941781433975479853695551416165736789893574575478152099407418061932983737890051053927963004441071990035223252115370476255082669420337397820719194221706115713554126290695830101528051167409269556430989671745621997202772636592604765352344724860657416999491363440431039823931982633446060078105954199817963566784369242861907233135747974375347895001820945669817643996384810171291254856736895e-84",
    "1.02006090972433018582522034685673402419296966038564388503442747695554123656847422024261968700363163757376891352303347620910660182781945079678330970654807574804756874497996973604196599959882656807082360876160197096460393195620105634910187735135632702547611067220837878473589696516967127869097724646335246067975715041014396667136990008774908011483767108275844335614472976098442647501215763508920505841593807000178274052623208930250639059469664048291906e-84",
    "1.96508945383241642444206942167651684798506001308757280824122802590149686954477888743500532204440006092695330061448541904011523002842555988823628084073342518460555189966016681391762439971852973830163583260569173454913361540469322260660130843898587368554158582093491024528085128753232908951736424789891917352259354033625417602855355547640753342894621746358393720478253607432389182133048813118883321224755582675312935560380256697902602840866585500996333e-85",
    "-9.85615210011900338899748059989992134717796662669950271700424113938185398567751887799682886279726891472891205281170655908129123843525489390144974885058250867571341537803595228464391627164809953670891557428369157788821006667180267240613395005026098624891055740765423966146717492588546099553427693411959751711194071922082744664464896183431757443116142644592124311451646658750310181088186621528235941813219835312696973201724175713002131683480185724144841e-87",
    "-1.64008685296080936440375961575859865327841804514248794118559478082866157448858426350973989741955236085678164573642989120933819796200102015551817762698541808331805420225374147052069882069839898476863678512968508835094287493703380106737145474937881804671705214071447435752591451851028698813811160846333567606616253523229667279240391044281382750684935403556979579649522810363152271340381378095813198868834723637090197069343821283603311769192932491373008e-86",
    "-4.31290333013950698857137745699253384912608314067652074910138437211734859144114994546281971041675157071025269851636796353273492862963411124797668988707307045156764460383739069792026910949417115447049678785051821141039943524811707671975154880712875512153521886570838518385934323725206236992923849954546510146664166747809291817218115956259183974519787936224253336440880674142131136927254740565133835405504312138386513633253705822205386437540912229473009e-87",
    "-1.92572219214734155317287315325711520086239085714947802037941443036425492913889189312112417414170612230158158805930569060333184239946841813515657242064164142992368172596784159821722397113903592756001084924881888356262334445079346688202351946439442989919228417320365832396060956491978010339937365945724462716868910541505086732683589230750758195317697065174640164625200311152794166260843191968846248624434234073815739271266207629810799713988345623654834e-88",
    "2.35439672250933233167282579728119296210774970121870807717042533428650429829095630041322572290951465251799729186476078217624201365096840394900676044454759801805009954328882013088028356101250132219909724207513353323502556954399725680983226300654032943032486491399343226376766014781196930249125013611697281065347296980204480925701129106950994745227697352532372033161143287664290657170360058741290574443553307683854834974054450847353381746347996813947011e-88",
    "8.46529514517139226084668177895684897652245350495519864831577763571858081234889107122791203617578504590058893459296392218578525764829150557446139731615488097774179378454232557549165042650500830874428983432292518244075205207621926337307317785138229888208750460109313836138563639693692918475107091825418111897544293446180903671634514724640470255385023203900099670796156346229655665343458969458763705792595761886522268020882430995561182970018242160195834e-89",
    "9.67750546970800863932793771046031585686485564332138349100892646160706074641850092406018642795871978371260994637950455738446535864040057022224755297031905333898603533850849376375473404697474328245476752492709308054049574402233088061778499469701003272190517151647757710907149705304289801526325695376938957897453230003826662256629494300606756020307201199888835239724660559753502425755725509769898408038854367484778964959473293690391248363762802442716864e-90",
    "-2.82565482052746301608813607211172321148641818680248964661258734192269558603685131323865113066182226093564181855007963485306948314394936954477616387426832796640009962918111764028479773062169117889337376632034198298605794227546515425409076426286623434126220172642392756685143506983532205325223487349486368434948835202515980551227762763488463823364042258533952366252325886417256292458501807287452795840545228866214987527185009799391395558931943415517091e-90",
    "-1.51702820882335597396480019848622256217152287171029452578797059528539242168210806154413000190524991385082202600047182392308059943048384132671764574720105034295861101359009506698992591295536069095377439791592734987403885964008779832484056356246027646845647214517818896020404995228107606409905944085584716296440539460685449683853318086853822485551749328885792642138319081639116148667032227769520001886830938410531702398251968973502522179821120049943905e-90",
    "-2.68320366000523604998907639987829115271050033935564908103566794287509056502022389564605707417951638724431050185564962314981400539260059982068766673697186200670467014322752652352680347312144888610332194732005079126800517164215289506672346083666072570852896036382847918589556458144623535300461607089450996620241745528370994710716633480673562130909121198110083891008426336511969209899972159095595689907772604608404697969680371160282185816915604087499938e-91",
    "2.17668813343509618643659188232658134287149121931780653105281275012762427787687460566277441388829332695781105513867154280085750274280257362022776266420219132728146196217415599529428880665915686004919184815742438154441132009896317198586964616492460251776133467639331893628109115792668338232091788764330811069960724607568403566331485843354150079453786715124993148926687843139981398876344843382820897661927931859146993843447782555783134063304038909712069e-92",
    "2.48624082476250997960690868773169651187312553867572285289688736192097709143213192724949226401839405109914074775548433330776296206102089552971832215891482626641122590970608128558447453912379834236852589848006284690892060704194562888036177109104041826164391450016535051290181152513234650655529125331626300694980656055939747556067121430950801908345271816526100442739137194118301097853446963962052374301302828795946977171480647088437840609953311992705943e-92",
    "6.06618020254973767431983706829150886598996135689393343017597245500942425734659004300244320014614824777050301988688115228137979139535770708765522154154715678465682500895808335111345483753583990733270262031022562381751025439909762982094206251791004766536766511622120351440269359103315934478227732862676162465572731827007932469393006390021518252430540922073666188263783675070725437633370718923860145226730153303259815083526558502518329272317256607908134e-93",
    "1.50466419018777228547069668561775092879327965786515765579007425220713675427219104523297318972712746077190868822131448568971916734493194750868159933229112508243740645433621215373588721251152314885542555894315445940052340770960017098487693714724588202235390143948781028403371624622002987701361141315399928093372542857459958286866005714920333318466754636629177775271819956009642259956089507502744002527459588275975827510671421664128666591657407982245476e-94",
    "-3.66731662176347731321311720153763738982866705240009856428595106563255402088073330430093860611637442586572360099149076083228276991049867022624902627960296056816073038232609788370088037733573900731727185727399099240405016915213345743596534894613135922378076159845311136044556025541897472111007116694072108889324246393493449935822848609958202969382933005176964887495292358917466819400947167391370883668977703043750103432957586197819833410560865676037134e-94",
    "-1.21501502611370724270065511688359647611137325788097213570199954201264308121250837964974459911232641535269112657412858955010408768067888775852232279733264217858811046571960784547552942878119907346469625689972890546327697567730512900094316182801884080826968144775732603120932046602197796679799684206799900086004496726752090522486785669605223156035144615997028830476702094003453899702749830249542520739323706309713269314478653380882016827821340320265519e-94",
    "-1.19425596128583616123597831701981864039733766506636643082513458036083042873685351330172944629934465133054707605409775291303576662285162534642700534171030714034565336682704569200743453419271203019409012754854736002428482255771226016590341641728747111003703395428546060651031834766009630741220519738322790541233482215319731848984499200057793046286181741292306215346822393077069808382367131080621708937894330373053998605946561539670979174613470059100715e-95",
    "4.63127968676024977336043759566031553242079943539828158076663989275322485286849086260777519443366912376640727749420085329985208125394404027253171357288479365678873543669558267002262311472371283899627777017243785293335980407039572578796284716490132481118944517555010140817375828776845326387296714607614243840165267913680628401025187962043001794308419434821686747424853095941339265647315805114374669423363446784468953101336271231999575401110850415889554e-96",
    "2.21584306345891375866563719400016832287900903318759966146361065626665646841308064837586590446828849518906327217779077497375225168959879904636811209459352696085852835783106341727360073306606318229167777145745203416591760706292681974529640931032301904272233084072263235769909282586191270671357275051406313492622787484743890686563934395351333855049586743381485206979964675508647026242797791072103341119134604094334178574844916602876486816238554024238907e-96",
    "3.57540297344101040811811410434941125816212548910641593181404297318686874989270735921741877214164134531071152269939878541714719123078201195950840204891762984150765213926192590154055120045484700220431877370594821884093344703178061761484485421949010948374708599977050580789344290872896763717236350710222089501868672811482553074977498328442369496770357624562285561948532337966727487343598683709878148540218545148113233320889516411266629621785485153049567e-97",
    "-4.20055940147336696709462978174045890711741811021596235916269023987904245332721077444822327075295081473800187266537232578269018073077252390253981817266524285051621234312939776534703577279983262926779042012887647754404450791459938732131135400763605041176761150676957702885684726615875181811486435513310801848632428334470785878848724115887789383335772444028152610792452510785403592632069875433293984620179629992497558146179575820502456816251469330985860e-98",
    "-3.70032617530235441235290259275677789988042925580048586091399018901040638981023508848553746791802940362470212186973282038249267923476400687296755586005258554712986216413529050114178741251366565815847580365913227510856659699353253758998810958270672624389544241130513896337925079338770553713123614726557400400211504584422192041226238650605861756284510970300560462374128400546669391740503343558404485716689043939860382938728890529393059563178864803703688e-98",
    "-8.36801211589302169758554344621982118884099572964496339625577832564753758746150920832241302277975107611219710458128279511209966101821467646230541589164371799572332553839284638942795600239245718352433262950905957233331098860554191999312094614997298794891402811135959257193685157105048373020787727756930197068787132411643450890507171433817951297125819630448212303692979566819891370984335056969135464737746177161472861605297632214924527693974630090287861e-99",
    "-2.62977312427176655694803375249211192264399739430024336205518036972191234630588398485868400047094009033730717830854220875141029805485664800477459305918127833488382504214553025942514878888695294464960668615877474827728190110671306623417937379505687057843963650527931454321307451063823671706763324629655529195632498311659660195186296465540823943005128121635207661923580644624257922114866542414408129312504708992134199968023159691695214799222514269420381e-101",
    "5.59606578936132928369386683362264301562527529515888071045084537202489004492136048526649102074019738734999923448572888310775744536179653565031455405070789061012414486657725637315033484995577000177889498473978699711620937226885369587971361885888231707862437044487406439951664384832615357274732529044849134292469879513250986767082106897935337186574596515922334295310714005656755989003250079113633488388772563506291684137194308797703195343594183098458427e-100",
    "1.71383871687543997598184175750796385430902806420520244497994857806381272432553345554107183707468025485556945182347778442947161601925698381734212034814400641888031280055988484658514425824357496105687112587997851730074561209377858165897355455422616222276601685729678345866985223952056941754069927181209910889132296525023562437048665001482664797292967060431164499261147500070731206304757870735089056458928139652549369374891348082418377784210749109537141e-100",
    "1.39955675729744980444584397468921831271255895668258204071575545070196025796113243022350913521217130607411473116447051483333943861447549498193758201785247090710572025863523250231367040705737865050297247874298148671922409426360619140739521399743274098919142801216669341929824298432727625646477666615960725200903921466966161063406622054997805612952497107673175798560242273759702187941606369591126751471478586329440700207159750064398585867069272916650699e-101",
    "-7.37633165521961760311545517342847695569053583279645631504907957609735101393817758223222663224130207818585620407927372087023325985964504667689874987501864304608262238909562406919619871598871949019196567952870422358572948453438652883020104992179435021844015595253839073022786005496304061883804261303445419801602572895681475470651723120101416369361018796289712788359701283086652337729793729529114923692869077089301933807752507832628117288522374834052249e-102",
    "-3.18330627422664197540158992637677489674341787968704644225884619510201034459101367892509770190979258944739098717429696496090430363364412012414818857627219499869309760333626414936769841730291275341582191123102102827059855996596427512103202100531033974695069812375432280705470053699069356838376725858255302833755579735077526832848923355240904259281729848074226567692283411281923721821468620514274414672787618165197132565166675314696277438000262976268288e-102",
    "-4.64564470692516735066481597043207720248990217671309710755856252516633825329384138937082098411595603343899123643279678747734991685747418889165435551770030888271780267687889853351965386353493133042088522993986707300558077180015433650718311744493868767691118155094167609505859070911182886538113660088331329524712164443424550238030537612588182923316079230485671379118620803266187824147351070934967167390096258404363850780093949791069658995818062821833403e-103",
    "7.49229076051306388008255136409195331633293013293898584963852054059682918232741938264752803674895092282306100163274659848827600201881646695245071385744007473460723217211996471825908327320128220633428593636104047610415038313573958871819694278634165377955883715456288259078256852764463843786315458369393051162083008072951196480388173715854773853295052864893908921900409848550283527047920517517508253841536584440636843353869906347508711935635589783803819e-104",
    "5.41567753841293790465655102882495483205605997525266887440231618317160988116056890504337589132402682786499348827851238476753559038090987150179537002502235036426970824858735786616678415058155845130064879217364656332612362788785260711287703878781713255687120437160447293552545854668125498870124299642728217644618489646538993812908701974704419792836230647807487396461929500853649435998920332841551016091684960713975833479923133748040586080345989728872930e-104",
    "1.13278275224304440959460332351914124644864350732086780290548997032446831847791453903772416781876161836294486603460106371782947814256881785707606257097708902441242304326856967964586981142487945225796517397643440458828917593383683644035466625496966481922201943471047606238316059666693308249553557054434116384376093562415586786658868903401382862935760908362390639262122778076418976686034529426259830105441276719088452904382957460645914350328216312339895e-104",
    "-2.36249989553548041553605029212759412140899930563980407177827767795475528113993432832488928512021606441867620763243376017903488313495043127202793030744739265219124298807411237149837428067075044039253891707751434178443326274734153633698322278644235898677840092002389605294585464774409224769780249610563598965700638121235629013826547057142537695461392256441080537236122416263242657975726067052050357595576376770115463918794980134546291249963127301449463e-106",
    "-8.38297289750158535556036456081270842728590663086348867227948245647946154370007352361588763097987800120142101807841424158314236439607533691248117511620328659970513658854279717317801519681229052617123638151413819405080174720405272739818242342166151506648903524130448646246331950078357652841331266588548815109282625764926335936851999530089458499477399052008214581717717481944336244357337795285035157758722012005821809803157975201616258499412287986625679e-106",
    "-2.37811694325114287809537383767704880281625533204144702855099124261446525947479224955721334802582353819711005465958232912408133502313925278147655090713754936077108212002919137828714996858459607626291285451264223913063883981774567438155565952419555229350830792199682325225148542392948333034092084727713104893758984085338062038190873693786455820458506410214793421128872683057400253586310810299069652526089634259198979206483353186658615695116808991474993e-106",
    "-1.52706535441646826463282571252623054856523008314290752407421695109336361797352351899853960003147105738625876329592625007573569145426768801996273014290177486818825366781780341883773112808308162935145919295774607215411327244265512837814188508161549844719027512192877999874818118602785272695852676389041896122446277520508898804404381269142856925633786604537799949908257354861038869140202157587338742970243737425548499942189135124812349716196489884193135e-107",
    "1.14655262082168721793919274210104574860311932314016496896548478343344177070926333815147250242307083176351125557653261930634799338254342106833322140187642396541642542351801971247772713867911295050766780117083539412832918042302371640479421558777973595022096134474277230981949506795839835970264777954159781925064993931965914572293672743485319474491452902837132233694980240327014094718795208140644013591963812932071610038008093288670566607149338374020954e-107",
    "4.50312018175271362589121784342386210149457895232842940257610774178787898402882533494748353857812250608799427713207587008614393298913332363594442451817120246166968812515846584466642223322152926196607323754760120827583977301654171326236271198911787544329147589909622115295043161554157772661049179029085306390521959444943765250899138642281650790398802602456373408178917195514005569561488304281234343110823675125465563054917924078792138729470079484453916e-108",
    "5.87471771486461470677264254555578133910155942260775665059758272080427388537430185031669220223509766459353768754153549768548657807180195521978095850700436537658763739594288580797587796413180825983089413462731719940779446880677462971238440219568488605224289374897448123948116820311274964021588053307087206211245476141998820572520266561944959145575513631253413697279466922003069193726998354078740742192694896987515841089682562495045223146334755016085289e-109",
    "-1.26690593118750435837797933636602644793957978431425676785834481956872381723599836892928019193723808424046369467709125348564408810688813127171568890386866642972476852431306096643020395370613588243463267808721120961858571473478542546649516551397319819988060717198000605455730582182691603319603342381696638619376762437472468712944086067814141828313221006653187471205948323754325344949369670789610289878095844106683938243425353398818129668388376900671063e-109",
    "-7.80476267895041497774409431824866224327858381748698086174775102832958392934321094707270409747293228570608062746465713992295251681325278208437165870093406917298683352371655361966534813392100219480514839332019189355613439404008766952645696028419980169222561327053037373048176858396699123416744849819442101276580585358853893676888714927000060211367785816940201004337203345229648297130607109793917693517629225453231517344079174980781368666084642440551860e-110",
    "-1.50510012604697764308849885537511315647795612303655361859320851787281456257746781786632379038310663559849590949519730252140296530946934192378776247851191820838907513545303964708651124799250126928407209194113951931720510702020952886708072293424244176633039889183787082289658339348011463859455823267276453514575373342312896044493288616865245631258199155775741988286785221421252333890238007856416083342599925855482365020533511205070166800537279519943494e-110",
    "7.20790768297932335023145349599654558672744232512387691516265182419622530042014278282860012733927416898675209785067106013779382428579850200807099014805268857714331439970845572528024724818299269290595278156337274471358148730079846869554832156903586957837356388913251160817610402544055668709273911074971852169407325817154362647245880198091927316140200802758149155505961103418404311817074455227451158306533302146635301806764641246597815658180030793827966e-112",
    "1.23494724258743680181525858835811065497585534210104710088372808326823773570417759274198625746513203516665546039850579804517907064271552507226612878279420696824278292461736952964540754795329724236000893687925263399046424550627131724113548524075798798675445327608295431603208519470285098819289835183363359488364501124379962962413568056792801177653984983830668086714651423590440006280258336781553410411437115544416954524619945825007137237960034073923764e-111",
    "3.24848418310535825038823561465657348609063473679297609880584127022043380032484079358986401948398512515506312659189611954890382790393049509246133209256927648613772066793170714951769649962421281867883252859960278632112400891522817129162755303968677544109421425289877526339753202527236283408295096138615122475133154276522212521024219996168320223280216494889337079713683696660331311708206608791221331673536783603911174289789140604099429826879392478412676e-112",
    "1.48403393337354826831340162457845642893445136557242803839927267569280989222486796317585945023638419339513338923375728226167734670344639282216836045427920173167840829979090124272749780538111256622046250436560943358778279338747983977429045547056361005037099114616574995284826885403019752681002226267001629260426761078799656007864284301777290873936393672175009123269186532823484340304808215218795779578542853677171292497115033466500744490767860284697195e-113",
    "-1.74487237299369056753427003172536422475255268345882862562056057804273079251422630526559294773862184756514717578116729331042296088025981437300536587630443063870504658631259810870590366196966245340053411565602961259401755167525351776172772649676547005617210240001932475682047013690896961837807051445535081928978700249025025730266311446538661725775689310715242338591782210215741490314908225483467476711925091140089113921494481190585444512345814699951644e-113",
    "-6.27839094601101335046637017289157112948494487161689885769929368489222920170274549970058236400612534135100841245944386249498053020075094519426459939416963273566410951424442948379763467414484173023729847628846492836971979060222528645641963493083824011228024623419313746195469066609669507878963943991495665401598054427238627720280003333729085592840927808013240250249229851956472887392517197871845835871256206765892832417253713671260575970681723489804937e-114",
    "-7.20488023565824074989555066307984135423977259658582254787537298735782448045567391206988016653218571484686496419412207221403316368266275950351614466702763582622229321804043014909571455294981993337897590838271745399038270168881804411010868018611772427455271392380354580623540373928372785068097368726915744608722337852100983038040619009039666212228706179436358373465104150937622211940029959280272318548302174247174001250428659416577101367188800398679787e-115",
    "2.05927360388705357077648338050119573041382624247379268187547566170405917337415118218719241337295204996202374592149605681743863093394806620110451744095934842112487846783754802913325739122789325595049808224457134803942333374689544584223796896378001932971682060396705300793538516507956455622363410779070116630798446687756401332981025115807906514103852102833472245274895216235591879545859099845458955838948116144756604763245184846520461822685908728338816e-115",
    "1.10877143520559861374173305155334939753757093391039904631123368783739982096350403504943762660715570514869217270160059145419043933014864978659827713588574766859780313817000212650962525598530092141682179329866449950094141762512975410931376459527089842631528492972739674502572655487078976828308128788117797514114536266402157459737481804219629257803102501902522409200732755572985156560574960319676257231417108964704371992646041979999775438633174769734688e-115",
    "1.96227627392868910236465744163003086880106047130301169295699670023847250216656730990437385795444844870809723723409300102768260020690417756526794846666690722086107677891156787759926878395230641208580740312187325603796458297082883036349404103963264449611959061370835890056573859176793706952434687189765503814903439530245424619590507599138858643800080338188002968286982037679192149441597435092410828150002907752240028193557863067539388099682255441119153e-116",
    "-1.54871285710127644125274175269942989348445325963354209774817949664093233993362566753376305410153411209695792975694619719675822957456635897271021993976495200823880739764709453540627922135632888649781298782490114514464575185302799795263343513458156077291389333645062870645953992100490880500116721746270753844207233735787432490061465778141126386260304867024510255594708676707818863805825172454235545565762727090275339981882687284669530271311245882679133e-117",
    "-1.79167703232141959708343756997836621954811255741747640901504631840176952795749767414520182671093724535821887023555349888964917502957471450647343534767268164063316346861725583461171442055616790059972436282626911821647213344752544230135768982517744113612619562677481452658206278671106855755622111004732832436494167918983991129880894336062919028256431094614673173180672989123200964867868840277864823023446812820241655067111261583094647390549143226547757e-117",
    "-4.37031784214203685178764706016383154879561701999207407154608043063890397996592566109565302782796429691497736747623214663643959887528039819222102534077494721683939807736481056324723861280816293166847817826221288485715576266712910669131915312016864651487852165951660949010835630062822994061015056118352651165131320824628513557306639386928458415775723847773573664626417085749994085327750275695356424341105907671120230268430171526913735071108727212986993e-118",
    "-1.12549662522121723307933868404743985917063240470710640685397980813147827497217135050340853921703745661267555828861471422160085298388980186833723286775048112443396407278898019820209964283507506765298978514333140697203150960975994631053453832077826387162760073878919642303134145050230706299053564224293695395494642322466330448805174557764240283013974910836388392566083379859072573482574927693731277728673779725718579006980793910044609492877557530219006e-119",
    "2.60637997042526450768829609525125311274393122825403661830733610291447165188241808877463709741024947862337637869126029315932491597828828624511284946396283004979000355431775533214361378731721487465625465590225696194461813936086095577867079601603062064403314427008147619407260393222191115858559058417081453247142944659306735971271627611876368999636568524108006633571262196536199780035909792105817070230476175732035817171526050706452333750764354727999949e-119",
    "8.63379525406453020721556460619494411345626136811190434771533660511628804321907358949123187120696314837023074528019357279771338719276493496030686035440815986312443582211716574231798131332556426834965172101933668093835044541585573113285282703154492797402192340445893044878947651612940169279360812843474973793686487371163197612042968115724074700132502451916739414370202111505085998834407500488860455157858440771132509988905246841160036628187496444243574e-120",
    "8.51786021621938550302494343436714149000462023616879345080771299170717559952059583588346794622452901924147058645468688006561612418234013238847154708029382852766230197929121021492668943144071714673650750140147254241349778689673917153539413441844975929997863996967284326742181417345295279251135250039145524358829880660948726171400454134804560787597648025356550037017756458794808817055681334316639638904074999901160819463178244671530454749055447202582448e-121",
    "-3.24501078566870665110390037860212763282220682877615708073525907101938897699839682244663438142590823067767267368606777335905195920403596737890335937825751840008587817866256988548500357540676947588980019431580970281237139212956281653642461774698090416873992609738999423453807726561561053581734246172733472567179935002887535240957988064059079645878884973180871967276775817905005866658071218203138910508034912386647537022238155075949734970374520322468597e-121",
    "-1.55417155161131341414151938701711701995421441786537436474820682780686166646007991280380652416754143669139404991497478384087290086927610109905024132576532691982269478845497901337432384390501855884000426434327075268353665403637693288370887499365762990913501993163357374191561067494279246835394743879402399178761762123636068866977951938863605808999396853066373024785003255901673905364610418019198590718740129588228158108156072871939642441864820231751297e-121",
    "-2.50830185765951409698277597846115051117686492292915762880243697806852163876537141333473890955934013810205598033217962528723200886798148597890234594758231424505863167106132247480574446409171499039420928166962524827297699551904451669545109123758748335846667854696989248538592574864078596118358022792175675363588622663904939851942939014476478066469321050773441611090733390786192843749871465421213814315890769701332324634247356055884564913135901406772596e-122",
    "2.89294870348995268038921376108175183863876538501891533139501372383293506118320363159680766891480341188095014293112082163189662083061300167443717652570118206720114125412757362811453277500561891827449907628252900415885649690393191285866293806054284499706494890490564381026620922736039248057850160558433958578839759060738497339017965286209011490333013119920011510327476107360803286136337099650483900939390771312847479254713978601731760349969751928777380e-123",
    "2.56303174714142772326524227289186354339074162993326004103935022426664916716372503494451406346542755813615935705734578855481227729371613541351383408210412702474504174133868739293088566575237806335609265420702979525422905849959734322705135333803404910432069409333914176695581990672246833152555529354464046195525838845540688129491992291872984573235777915894968761807146011282364377082492509853996181592221030192629013940757158385003347505579137849521748e-123",
    "5.79191648416069101710982557852881566788412185754953657146455452674025462878578444390407999164312885851836303709657547847505952538536245590313093412999389725770542008495530704128162381013373299302351979200542741936431181434686248481373676287643850244520211175782277699840549496891018056357957365917166598760657678943603172370401553135388422470982392357640143464493684411591303098869207635588809516059709585871093524424597698996587567867412917919603350e-124",
    "2.32572853469207018736787916425996253946060006971533067190376665924408963759151175305121460649951086988653702645241542982213972306259827298097701849070440383021727549028051830470376764071186624683564686292632323800708537758728614000500565263120684642483097898763616186869533691125580495851042264582442775084318903636434747644490536845135499434575562617555141114653546241956980878789326942655760678842335352416819067746932307194280887713352040582622652e-126",
    "-3.82894741890293917906103249804082401288563286055092029031091741260702652373308792735875957707038850362423412015685870915052235774772493441469619148504392201148981003984937075764885999184348205610516269408550943976644034232342163280916051783217173179609897240005092993873896787986046344919446131891993261182894176457219355228441668602587192013410145501223732913447038654381296395488763265497768248613050612796344101881655120879401862933210619823761489e-125",
    "-1.17169772366466915965460166148007058958000334333366209740970732104436844517409751357734226606133387796267107904472656430642125810443651476238847356321100411300290743794298006774574831972743860007815592157556424629190526119119425829703444787165263321901355031109258677479857510898630466573553779938913512705458656947779272732627785273483896652602464572907593315620431403320915608974892231041690759007507317056349502212396271407204554165220337195376440e-125",
    "-9.60396559585903783203910061072497398938019702614188324923797562571107204300089921004036722929987389658206295207830909451450076572824380697238123897318315918115446467664028338659889048273286919693886305142794068505534397719810885887753991835338319772957564748414668170797437671981772056570286484504561771603840557435945907579213089047773700306477547715506563916548109034433988272409218290438402728234845332323455314874801728267753710208209126188311220e-127",
    "4.98545618611872877275563890858957615892550753879790467315845248144273608071806168781420840624364798394166171524330705957262053147575497976698867355185513833532281912021197711906528629078676058600238714790266549584707728718520513754830380845988861744582836478358964625691393192424107191035590956974559478969609812468818029742754442950972869212866785020311101575586813656394068108637106643574356222133778472796527143453877714464334619733364933880933895e-127",
    "2.15109161726818962560932299416561202849745495081976599619785122744186199756692938380714256075289042477215250809004793197348712473878761799714754635808701279819937307540390312809599249027802135311152349960555505504932033911627051138177656988815948111545232808365168689766717249422517349218211593763082077563748681580289504762401285591348849236944586197179373475094837603941507549539563060810980483217454788798567459040949698012360783217061716644433891e-127",
    "3.13885118537337861238043196302646750179348705833938709535970029879984375123994534469505057416941175768547914401694310085513562005963401465657811681008128638557275660162148750047363402891629815245185672991878089752050506675981856693364401240087559499529954678241831859538449540723186542675006047368403054969366466502934475697451355132099810687885421360146123776891011135584246131072326110803981729965886434498746400585027066309324084322671662920480381e-128",
    "-4.99587522202380358897538796523888079446824912751319994181326380836294642005490371294479982570053396000756054306559691823935026365905292804866580666631396543236965722399608866524372355142350977507037468367420264971986441239184856912252881298939973158864284252711212751688380527786230424771433162437327450758778979044357620286514408454730042146836892922958010351152974632493441366476810976064706837054140037792802282003442486337469928654796692958417291e-129",
    "-3.61882449934496408046447576919692495952032509165931529729478033245294293945374426884985121632518792703606654459991398801933112683391546204839618512004638082004511105558222996867043977572149064467535544646249594061715379503931949577482479659324769053487329910383790675114730500052975347338097881167720895224626315533404146614673241899959708948095299071270847060861752326873236507753017308842068721950286287354610049595113876656182351491633177118137164e-129",
    "-7.56112549095694943294355861982977637859008244745639574097603191324544238256557398646869723972655994828593479762333701303829097179650583902231310546950880009268802204555059526149580132882800873505224930828289540995426865323222995587657648865317470335384729464769155381335984728886178224201682311218249528713488781325978770726718033978779198417456932155726452476047387408755533932109791549854918662442376364457581094909820057105512164803071545487214870e-130",
    "1.51649995838580675351677157182232565972120191720430240911881619960822879620955366637349580020083785792479800808297796556631402412622767029522272426813913293717902115262551293352043371717365979865285940672088430721004055098440716395195925012535506718582668773315491614265774352124176751137828592347976449137002987316368232894309810101207121170615180173135244490986142254341361333820919696699457687306095586924123401970769488237627423565442201645378534e-131",
    "5.54095628097732891339931602531880157824671101683785200399400662715800284791241658872467647793489636198655166552193558559494668036594178666879676034284059071250938739008597332132050685239409512127568182908284201099458362385376789839183258165660326574534933691730149243847410584332198175701777008780229485350961807799762100485430378463560545633657536392804186775616965708816872172774129117778959418674820660703683111690335290171725363539007726060723412e-131",
    "1.56985465337624777728883910809065831002780441336648770447098594160148443717552632552782091908490455699172640922325461666499446409674123204859178345041372229280624602180771092613561216752647745396921511116551918769036404594233651744779896275650391030922866110644542593502984992733183451814424574539738518669855335905667700939280930832560226410484003649223144314877221270888929410463099215077231200897315063241041513797641983066905016296560786125930989e-131",
    "1.01194402664092947412591712639625780023306860337940562442533795899259615373658613302490474414812698762854567291667701251622669312989021688041756614329985480964717176611954074438203442866320890290983526059339684466576359129173073916204752929712998540133560342943004337952685137292409001782662567791766763955745001746572603880594692616164958120444506538864195456308621261079634634711732719493007611637435135531254760524859479197243968244662132577945882e-132",
    "-7.49736288630614792181061292349494931776192008448227001068240819122994525274479269433969920285137218243061039964733327491945380852396579516953694757967901456219315392490376667101567834740379928511624312097036294520056746862257381663808937020102341268644338759480295473008265670690135919708372666234309742309899551434923902707395308757162706981799725744261739164743351471463787333887344256341631092228629405504679247024313140975784865187567686208168576e-133",
    "-2.94162877970947946997993473703654883976708186680651169195541206593080213277867710680040983742964378138312852110590317986393092002879720450956806790327607048169663099140956667295751187641728108941511242513905253742890738150595727469195884440849710943651432963826121831928130435735277542666975197766697517272974926177897884968428067274018144345842333340801356974481218367881286947935774724526915579151375089790726720059882548476963127014072664195814335e-133",
    "-3.83576789663494049699460454224968738406860895754610366984663928987900520855415304810561135430302265899543154588866503847318129077531525494839054568141643735496143644407274531347210128585830453050116667590763457839418799650652049308856011398691179499881692054500300923885337791574596322937984733771139780728929481575252971619162924905531395553976633020927691483879191905174230837045196167886818666068453317954174017798715095549347808543475315579622576e-134",
    "8.19234679767100446683791460013697746499803687773338605512607411501420788928563103400644475164387216576424181434691163751490043582891924217195091550668109247944437745180073770326769461404157635865896369503666847213074319089415456000892302732868369329013751462710087984187383520240942846237796345054609648532719966189760726540984606813501296172572298818523917800176841007222201876477673529266498640078702136472295478557237926874790670854122316595523315e-135",
    "5.04736717300932645779530175367633311757448736158311801573580063856321604211954943056091634541010557700333454687350297089618877318203057140330864023198874360472093141525327111062445388888854415325534233552831991036393945453348944045939302895670984377716219576095842291747179763769286823260629377024814734181374309961278265581638012558178628063417743253765621750342973876099915096817049835563761462089728465982369111560812976376587372391143276026717771e-135",
    "9.71972036131819301148242382595082653989379231667157243636985190370168645918348096774318099036587565510934416793788155018494045386715652576787119359667842266080246722543750266191619589865227406911273669363577808462807312563463066490247824318969819502108679708738005871456360760128111995280663868852760887270259076934475563320713477713891423992156409577516502711815855920900979178580572632675812018463207098599379202103790172574665133554036271046378771e-136",
    "-4.58459694248780012692677697115660767407772344577423180123497347607655947496485548906153222565301981867142701382390629784515779961989272879399984757675111924575064577588825832447595342988184719202190196674161586894929545738846945271082702908764749767640968471893168815397080525575163543609565975406475464504824107645455372390928547167449375272225050662335333329047227762222472550469849205249540006450473197710300416670293007808148001203816300216168057e-137",
    "-7.90900670739148700747363814208875802913648102912470872223026375654378632604040635285518792561687405715645705141500016097355193886358777428921112638896739606671751998150625018302792828445913209506257045044372416426981396363954259023631079686380404490490941447450128866370525047022665358291905038944797953524009882763646000845338505733609716325529045955518542909993051029109524269233945162718424450905588059180042443516491304747989119687155268271786727e-137",
    "-2.07697756719090052099209375794029804694778123405134697425650987034901193160445882706602599996108128614520399076974545234469564658680270323896676033836894925696749643173398104007138751823898183967782654569429796181900403420945365534701789492701277424563686523907767206252451294975149939451295496801673908914299952266744421640372225489160932496291176388907010853148133920684874264823859706089471704754556585250827212011438371696376948892036956232420429e-137",
    "-9.52844624887533416617794994195602862099365954731157448537781377658529074452686159355729044813868016884549017753754693941073818761535177860916800845257181322671961362086235639789057345215589266460158210424320880796056066109238599268784738051128999098766921050802551680114240445711414914693014621503021085613462421360502551755853688469656314130069101249406181283859374676863835701152960035073637390137582543403179858276678587363642827914134377452748009e-139",
    "1.10687233039282973915293345118022742612249231395073908608178412005694789859924030533898573899013014453794666986361625816113828859796837841815824448245080574990293119344411045526859742536082037856258915897924080697221688938515611648289816194956143943173731645764587396011531886749788806075584576311872015222486528636944376578554665623552805994920987387575699012071436097543160850202841613886106554451729312551669901819870631422086774441232572417714361e-138",
    "3.97644738623184952211892232734083911316958629389590188151407066402394454703700406193496218068385210593490891914528284471491564456297596001046836381656014553520885916253250345459548898126049691981897559523051841606052235709678571559434633688219326796424786315864780040710884693233027565995813754616105221352341761678824562604751031528457435370580043484425826877123934318845875242739013532493858024096231075620308986767557956954763011503716705971549517e-139",
    "4.55921669156415761781446681305033739884693259072410084744321528292457435821824573165154699939676735974831773382992949076610563041881022061731722910798547115624477511616926349561702925669324997616913597085370416756959052681842847709009811693852832930372033362455995482492651637104735253373215368717474667042530656993059893499750537280301902201690159893859437132952449879366417200470471550907095659451293797790523758092803960113535013532875485043133744e-140",
    "-1.29390358879281386412377772256113809689052065868041943234046366556698686486577816149215415572885427014492877495659208279246741745848471749996874491764599925867778461513234660525846555018758666143311242527629794866610080179529409373598691475203578573082021823361863165929934953881831604992583023786379851036007043559269488701769469704824464080213701243835394205628987926740086482547507958726334817882392158543449016329575412691737930531181026113418771e-140",
    "-6.95904082694414284271225620182945864513500010628254612594694636768097433502918691184093123873794551739893710264782574802123647971488192698456310669372041768963424018028770796745414844937001558747162141071312127585343583053904271976276459537169763745510370488087150209221360532971353159419483940607434644694387225053591113522185233625623052541351003244897710421998242561147413718896830201782688107251750522471566132446548932851126318017049747760361847e-141",
    "-1.22946283533714941527412816094494752472160253560567249646434444070799176587944978772453698840476538422169607717690869057879680472896624237043898933302771712012550185883865071348293639565249830446172739020392015296182166371336269347151198928084170556803565851108460168474478386077280658995367021435392910272100819102538796408828003708057021396257754262398349984930063931548693075807752695839721454333913113079501676174569420506452581762533754526392479e-141",
    "9.62563401719003124457767534041742572837722492639747886827623306814024113743256776962800977068166003554972946604912805365157132192872595075711780791165539537089533733317003055253205707850963335629942546149560318982110662129923036926085493711926916507165790840298184315833178682752882856817539916250247498390382575366142031536416890015641530024402406226056799340868754502541210142785763243691603324650219051686231056903098954348385524476311048831564859e-143",
    "1.11470302577566347729432551145589388362882021286095270667680160817681482254030633989184988670268610458720462978550718645257266937121097690640504225651766727838666408971990515878153006860630820614041716329125409619870895296701761047806552109712282492210326894656909503186117330721142335229465122503415839713119684428727082290573358686668319364976762339396739777310752640291112199375963491697669435027011087988726156177366730159415734334836725880462835e-142",
    "2.71366766212556035891275305379776002865989466140507357595327340224078898516571243306535926927406076917193568101715973409330189812587925594407727277228444538135115962037005516479220813495402896841957348943280721771907781549920497945102109239750308456563439731387403957329270534685838168537701864238993586158144735272055455396242590655581465054306258603921075617757430014450372167631962332322846769492607872216853570344672753718190467098959973781539197e-143",
    "7.02423249541267338005982225937001633888841706856046839203917068133470071475227540652951243685606473395091417181422840798884931936125921824147709202565371037896051389755061567270306559539083306886834646991815784612184587234484771359910452159430925303780228944520275457361788456198268627061621941125728550527790526491201180141074457385632252922759547245298281423240143508363243548285499944592847695840333001816428336720742366126404646023399655065128051e-145",
    "-1.60677426803479536642683663887053273177308313170541042989083880111635706808304292152804179304029706767327397148117406510821145864865819386676446827853813648159824253991144306776662828252167679412175334385043527708366112539725972322874528328189927371674716999460539130253106138713130460556876218564793414165680326862789238816368872867511530987343262539935568164250778139261923066639850198046844856260120543379694018185897666312850880456830822534014187e-144",
    "-5.32215881763754992216648825773091544499825616468051214678571647711168045044191589350888539287873774592169234010053286117972498267429644016654113631639500746251788878212420841090870300621052343096373650078408799103652628242698390341799668828365389107418765941452492312909192988322045875845854329771051990706144963804173126636388614640280548671895781811874777858450085105156236051928188899770939448983948953316547254116893534605211824823915608018662806e-145",
    "-5.51525944373413521828758181740579657526719999785900590155828429564615154586467551092547502679335436896521392264325065775631484337253586115002841203787424744737477029631531957025639739948247483602361665933691661028861804510552929060993346947491194572418801231768823288669463270551881387595807909942263454437408135963007594356043497405953899076915556322724433764557465813485294201498681656125168732225895023309058962212850108159089420013860167856888558e-146",
    "2.34054488087744599644535899460037257874286802241396482979161378173273552848287503043320167047018084766122046353223868774258516281520406527092181884190437707430596321403973740308698248086832240430679959516154593988430426354038135275565031447942637830950406167822740141253037841079787673344279341948219461945271391371905067815918332608665754120590685719197088159929878366256619142330194018135549475471731838778427829815734394390445081151056948352540611e-146",
    "9.65234756676061829775135331281143225697227897704906496584463094548883623581518015941053923630077274962430986985483180840275562924056340502005283881429278106079318323155886345427920709974003881272108840824573348203660736181581297060557301989668394254407901057164684908049390586850510979233020721111010620691983918972637889312666163304087297939473067122020947073653966647516005201472041300198316312635547238275092501866598734488113180420046155616634276e-147"
  ],
  "c": [
    "1.00025239773985985294087271168186176212164632211099883817031235115293962824768710244553431470896635639414569407735532869075783277352302864339350074357499726854057859253413132983126356572238189794921231079444439625697522337955394767454114452858703204674013817975749063151832120560216452355455508806537612019587709517107043858024927818403795729098742622167719146931063194640660963431115439593679716666864718050833861667230830876907088343218348423121885",
    "0.000453906502735456576848653402944293173744386470893329870195334929249146078753832511575081916822156304241510822442877085619381553687429700802409458903604783976817670820115240919487116897142290549435874233594646100836657928200350934464221312502060580017832255152841563835259554868783729877894617529511823414113032307232188727532131852074595916558218253355679355058546521145257585399528122454096438947871244853609097001030085820332241054352209398383911705",
    "0.000323039800924770288836327783118873790409353115052288443098162857919543870908869588238376901805150031395380413787679866608659554817310508854464477845310501786803868086815252898667717876369430571364648652940191340025725369497852632689816888804926595699784594400632536185054711966226008671252605650601939511591145797490478581438453158135203938059259297957973866161860089781070422143540902850183011625973088468930117167625138424282115848130406722658217187",
    "0.000167364010886785638755886882639246093877756379856209144315559939145568318980777419422299430599367318345931211352082475748679312124245913273584964185290196477750589847326346603238053038754081787902391260964487874592952616522841322405806171831017241151794249189385791314476992762314172017110194165988865369573461610109392115653271422579820914140307374394952578374820638496755083045185916901408754085873640928839503259629193415641651459025834924814270879",
    "4.78994735983625085331055587493264345582573060493276792844934817369525395100025226467892321119993086613809174441709418085394177158883874318050842084784949819754902032744628038145777719065112467331593863572383658857401833157844126709804117408719915176709617395593448071688650076640520377847858254615578844917137552757951636569515906677624385526147143745134998563485046260840906585210440774522965937763586201916095190598711899418164492248686319011253073e-5",
    "-2.53153145064686143106371368236422885437917506425378286983921533772016109159840836321833905334090593249960033744399357866056090147465247065806346772908328994565274105569779516978585883882548829231933595255619680667781178266484755086959610459984732620833262830038021587000922041351262111812460846101412663665470751785832124172205448439013771691111883183321632101979888381190652921365835424480108008552695293566282271512267368552039164421236246602577459e-6",
    "-1.36869998400665417639452173510215584604752711967475810618517497747386671832349852750925081505672044622229379377572852673247915515630215291721516725229191103925423946911507058237208177602594959635034724246453344752459139758423630266990450466716051856155979240066987295654827287408333104803793504109624270839688107236885560126569645376686808893620536827566253636811281286628816047661615561449462868217039668816214411076477725464527935606709134192788034e-6",
    "-6.22185252314484010369460387084041531236169839197742539767592761486540083357871179393403514784836683436323189439114438676947638623822764940627000136564071287173928162354985192369138359695612670783729919374891112803541339749309633241273881666003543364171658088786840097535180161625956813592647441399555646807956274425016130224363957748376433522677921809619740899793196923557835353721886713332565605641375805239439003336040039510275464769435440924503913e-7",
    "-1.75463223986678973510066172156104586374848289951759454233034515909147209425615382021433193073227650657317071753906894115179323718450127406036388291672233106662674848440457228406384629786942156855205654859945463853751379546079304396081994511977851903322254530589082427225894663419180563511103218554105580563214411715812910906492858831533394249095325913260444472683822335421167500720851008643859459206494535508609117470441310375974724979108879911102642e-7",
    "-1.16493233271676516677591276045186285348111608265958595276046815991950571446828905114737595832395083338206110022894258140377172709843393763294522555625099662237782562149078330076766044638326790540709513412968887521053474338334995001188441556721159924624138714227853727938837936689574259523663978755475094188641590476354348422010095369542509146470305566765231365062431092283597774615615127475337924253569444992669923495463462945760148182931922401504498e-9",
    "-5.30407206223274183112715751823267041092070546501299038252251732117678464608194411788203892876243574893098558068133622781224694357626894354773872735949236717355369163611342756360108271786079140754517440623838293190140218080054376873513609539215369295038927476403359951046651049957359172843377962769282827848847683563679781681232885091538908742758281269394353182323916929847292442208865569670280878203947531545362191000416567724649931235340713660366455e-10",
    "-2.13575564815053923886299433126234650140738439609575492615559649099461567421368034390706443601058617349622258854547469290447775886955223970758338567165196109858805635396147785899718436579754380662383821536099403541877205405733108776217947687406957369134278321335776015180518547112161225597404752567704899170546742992966944529507051958320183621794799606443851563221325213721921409086244838046423805288473073530712588295962601388640904798503179816036673e-10",
    "-1.73337044883681931090173909146604312146855299788055652406667080930948966793767511214014008099660671090566211742379733052829297314922954552402852638938453179260083935192390454795463298944503515887843710461835164413186396761682419949733857547088677681704487481246884523803283321393326589121351015263740209711428994370713257762322961908312499157306319980224715260415284786050970145591312771714046595725289264061918233153712711997007420309180829678633266e-10",
    "1.39661505906173376765904679556248281577484189752439896894112803063731932274039492475815499798716153294856742752228489963499507263323259528646652567855135919889540538340165323484314005374856692242017137163993434228500670843811998824685276686256676613361970092213913460004611652030444165571007021208295588256287827707733701615032329217732052461518824048975013205286139085471604952987850011870473184997115046439031228791749926322779460764759573543945052e-12",
    "4.49506725023417683826753240791814651370704598501626136291470964925219383554975353535826410647378440643896084310364579961810135724610154835935782560169779131335481953832993125120247694454840995538996011109956461380236518086270048807868995258069296399429024816894639910834140523487727440001532835171973202216963429008174475972990792339486721988978557165338882944581491437345310201502267315870313484039861135638717718184603727212895182704660345891518294e-12",
    "1.39034421135488945802962712643599031040599070881697195372450637363500457362131407365353133754012645799852911524225177511350000845878246269581164464000734960620233769534284512769756406694305518587773146503984729252101554431927419499718531294097673155663221604230832887293072813134009422886040084954101040886482874439373161990944552536571537950492757631007012203663072734478896763834091461255979760057019821459044876878233322915476399330987550186515905e-12",
    "3.95195966947628833743490714886538709866636888732732519342299593820018487044299188640406879864000357819997756193479232538850449904689133895952523414473262434758428455680413632075974669655159414702848307137981663686113574671815403371295369211063610981636553268119942744723185889174319271699050065087544681311274448427600048360742726606703247619939040373950906699726398654997462923794593051808035295224262660934614857605277416022209151045999014459865102e-13",
    "4.57441425304835067723202349590780445623111614991655824740282308738486928182133049160045227492418674968696146647589616939364142816626004711153711609513854938834064967322620869674057483080189527252113017184779381693111852966754731152125055448636330161426273060087629938160407936615683713272475272818518896657891965150238025873488822960474498733348507772902122634623656341455146134389849072155756754966395309110110414135671268994134894774378683699084174e-15",
    "5.92337121427746847777650801669824505623408532555037982565651352886145882626419778579955718009856333046714256524807824790028325533032997800053020764072345061537829513896739548502465935038058508885032992833470806091031899635231101845586525466166104483806941556043139546533367639812423988335961151959865802576392077146058516962412270442511484862354086577986455269438390612692618403728222448623184269664904922030287360179642686912531710824748939796055410e-15",
    "1.92115257243552556414021342082101655168662268036082508608052697401510427217738179827660481600674310238218390663241202743541387748308201087867132837948944507593169031614014263709791624644182842342438060070302021052832501898551384634533214195817584634942546468021856230619129245273199480588052869557094432920239584673065969202249012336965489188571307733508978297600439393508633942188810381427631881151603042519186891294562781571309154147801765985524565e-15",
    "3.98563013642466181626328724109880770641212948751643251507185277570179092908945499078507850900777521356579704009446878213192066220313795958422314056577123416620891294143039588055717744219532188389668216811103782987058995976799737454056490536437102414711369915845623300856718629828280344557071282380360949761440137885701909121933580592417675866081163460049195294220245072544654825930972551154173418503372184772294376724664559187190355160328531275776014e-16",
    "-1.43770657440909988666723351352023130902968585310446254566289327251081484701332203636652915481056096227433941140964257209715627815314531233858555130730668181362650924082920851438503507610092621259663973368730000640819190407781099630786729367027691956976141437089272213644405835299659916468830260515454253753185442829501435726036824735999189678362301701156997916902698019463793952342473764006044945099960853116114685543385268067088622278168454040327955e-17",
    "-6.81359202036278055667623201806553248745017332130717564821834277260446867938010891119308053465241740566442223004627942911998156640999134447449977203600324927130422707446736083032750139848290678392232803694621298742454156648167366897821403517352616232650968702996225965197569205066649996203492402840682750120982493910376119589398848680407342182271482787003627827310638369419438961444007739048519286044980917031333313855187491218966483984129869092441974e-18",
    "-1.64405307115811359375394716083894366023153093410183049399254426846539280621742228625416447067984598119326969837322556065755433308797956453958542871069574357294522748404590152625507362082417189886936416413638891472373451653026614832592614628773509258642486201115994130135150036502653921020050561740494708842518248138875914898241365885462357832037643360806012617354363820661625454775845319872596771634769905976456559807792727387816734565646962677013670e-18",
    "-2.48162155513135959501567297300322225318355544527050076909570450615077833031070313362731810379419758615966211664105816321369901110803349457564722841692652126679830312881721053152463075109626592675774941528913973276575491905276635169425214602798404272825883113722864687570831721199777275067940704720437280998706169692351170327656890023073251121233639733065748759738264448352356625547375019307628527867719148813391535993685648493560032514603985839452424e-19",
    "-2.67626179487442380678496844425448850087305077425504477888929250334478396801675163204231301872356606960183815590628038088768152769350883458497086801150941574105799789601852091993506851261716715989116560857287218444481853626468083279760619427602921492624941356567254091140666542364642890711960874045824070769819123103789163211523350353753217069636197632146571986134147180308122827362638067605719820385285428528733810497954430840068516524014871815470066e-20",
    "-1.30385755939187672631078735883670274459897542889447024516060327004129429477686288092658778391177398593539769118612885771866969817464305361164426106218216487030098612263665292136825675009064923406986401272087562893965023002627689958904854208570179293379415042793876384037197484690165622828114306062881244619776331772071229423028450496457902035397975088080211162586664176429007491594627447888611048514140267272950360105332842663878776878514683502402758e-20",
    "-3.01373675560788789453780500816757919403593963315152523185484833010838880465177230149742210938817692464667462487734884840207409617631425552156697461510930780786919740091890397991250449276981391176990058919065168608586866187571083179823249778010894585314343112741676466417047353032967059071252363925950080943889238892921534194820751286514439337204005796349980176863923173522615268160535348780363499360005707563400016984710618244437223810995318781647828e-21",
    "-5.00601941365494529059573999473465207143745837453024462479095869373026858926393393725871724758948140788669017787619825296118976958539491859920230281665636801428977067452819153896709442542871743616535402947266503826353411233869318011525417687213689061696716038187370121067916647852859353369650008618223513206627929403426203877388268653970428279899293271947686319643542749360613961342773381461374818908558766947433509935664745282573623443083738880397588e-22",
    "9.84671202568211364520393220201540031693642313156313786018738485849176231986775711753125028212976712544106363013212728786676605158512247556313790314183941216339264889369205397634349395672739516394102545757967434931504812599431818326709918166108704006490754959543758330779042375630519996740289995255860510182160793522511398738871267613453274092190774085432903211756347849611258023881877781800927657902540082838545656799274405852192411912660857702704712e-24",
    "4.32314951621066163572167558119217109705999437075991506656494826746409751560513678944581512827403553942847597480664298571759185521026383341765117075594317502102439180740556767498945159112750174678225396728301789109218322860313176495608770728718231907631049773387515702851377722931151556774323397143468166387774154912066493577834784590953046878974928238551047121047619594320992546443360293148285698057794202969820904902817106817243233741296674637217975e-24",
    "6.31293707999913792191974949744699901815892672424639988330780926615263341284760995523819637602762478439330560253602442015152876617672910016066859290124196552456302695274685479339349953135326588378168030123870785287532565814474826131102545985226526294126582510112782870133831711086806632523904092789587194588913721101370975899675001825110825767634106982943941091565000205513453904855926612962996059034439216266228552029693082857282660287369050170915578e-25",
    "9.69046855196020208089391511240563346388292971830806478577154321693019755265942232878092999714158697297406162034764663406936983374045482584110745142139405880215041470526518246747649612549978383608698928790700200549154096348477586558432404088925936764495906317023014467691945953409734628355968339000070007245532942310931699728833542205183872518984281101218408029779242682484409415087850508561752280164008369802434691228552859850871800609792511608480916e-26",
    "3.88907692412303060073632180847732985524098546810331376349305555195908896132058073760998670023449813697411652863169916269923168278905663621042808182490037993303340217027311665191789790495957134479787620594814175494852684365181558703097812570330450817405732128058253726949795259621871655076366941289592543046544305273484012195641370433559960526499011007222526076678425398324433209930741309105774396576942495301924788228305428725322989218887620725304545e-26",
    "1.70332620799012263020842889221145014372962868185536522735126289183926238138012067230176015016777302500020502266992024434183995708239627236292929214239224973971791109117506311548039972981847036517626353578589766367534552201251984976431117615852123345235298464386623121920046479875311789670603543081151259599105247699515461577572514296524446991033704517079566708706155879811812509653217570983066153697934998178999925795160548526058671232921987751540790e-26",
    "3.54062726888443984399963471757806819534151816093458846017176369159845473608182168693886167823080635868167599500280034636492772416804884902459780897476061403007828635876360271758460767378892876044893795347179309871798907446978454822104356899083411303254283196594211691016500388964603966945981935815331951897672670413723930627956106522519225618795057539253847793827515130731654064741505291344572327650678187070682469753978570645844986809558615193196479e-27",
    "4.90449644095024341375964672193076341987104923063901011723416160032202277512999614153728769255875501169092737701200740341139875476716564619081660622388371715969211059371650219371433487793008765075577126736157030512177476304012845084701105310951563065194686834400925604857307131879009422094984343195595786633503823390218289088653829979133404885589275481984265779040056528994850217005114470529436056696510442655773543230622756109313014755109861394564168e-28",
    "4.78043819893040018903734791321625517487285336144159529501425186585648100985655006934527400443849841733104658649231647954536984435317015220374739970870386160785268232600469051115994851966788523517187231079022710839968547702545140553744251853191592536716277962247564544833062755437134014583864836843190197035881626608445780625420419805530330305945989019147828723840088541279429725613377009972446077893133600404857654565589656023188212521450175025732611e-30",
    "2.87945251747291171857517336619737597695443196369313271546073945145862953554126832643280887546889861503807721821322217265622828737965331152063812992478942291755040427842412864644967855311534129126614361748966234761482697961439993689961367319527585049546549411041325241238757288481960840849446606453963214609719832019270225823869012628754180084986632594956909287264308494958067484337177363397022903097768305722026791830656936592836360243125542802626638e-30",
    "8.12582155821108655418403200971755766764111321601456870917802716293195458931959121354902646358035449124505069170209726008884967211516962115941107852613953705058446729135315232029820883621743131953988486914565475058405206758025108349567604556674309865393492662373532537592482817682020399817267752053057871118192231341511337032847901703708969784945891979155197973019992122783382570537599033281397376315908532313662135770339519647260662844305326313202169e-31",
    "1.12880893757014232787845734324344915107237354721768396893464220644499342343331601306743049058422670172823243958342836644867292405989013263757799736608970357515383490692633953191930805660503252772964400570698314651920244486813861770530207342874784630688587533663165210058349741740069834710953600871863410617416509788025363312871615702044995648225099803312940328468482984763258042106705232874201765801666434846531213624308833969417974151321293444342617e-31",
    "-3.10339055959919111282766618124760665083960778248324399833829577942358225670476493202428532947804999635519424253027719207520072699796923637405937613800780817478153191805724428564933717678032656236184105330138202939897253098776475477065699562862919389033843507569281451872640599445812326994246865802174913686016427132020316754809689145315824812383368659512590917139943307885219746007961903978423504153705591375067060000708821885683370061266279850250281e-32",
    "-1.31572098752866404120191266374541850066328219639157000293256155725685512913773565580414551735568238710341683919284910281544678986221164875137478182777552924777517173961741413105626974412378016480984688484441428443220797039095063130213199045958441378272915431649865346426455072688572838647371574100220611756290983119132662858470398274967169590373950208451628259490403605110935153967230798931957048669692615074242958328411540797798689600796499391596052e-32",
    "-2.43326861008829317673212907201485310192446729233950586924373248821222177307054728580683214535801062892963937764909852475192692431491388871755254782013361964794537347516721092312412347608384539692068535486539491340720659213103541225532514267689245682322760823771262081575851672412321285108164054393478517910652845814424200938118509812266334048678120037306558548265743669735352767541969144915110127664007362378239145583472015454168092956939173039497494e-33",
    "-3.10182257311424062446762884696197865751707806965857865040614927361619139628628317750367266515112239054525936357866903509672814086220078953530129422974976668062583705637477344417000672748774290109876286642310497301567770637643619818147846152642217081194059754905594589645227501670342231702634382878290452541569303655273461592500602186396459069559292289412356270682760038631290447486144521848538867240710595594447614666251462965738781341771951584337920e-34",
    "-1.28264434174289501789214890308476982802533993357804116850868300427843825488911728109441814454993371457400901689155734717939689505507207171112850768772544922980968794427090819040578236858874651152882029111498063305732201938274908382989369376793577745387480258172778235125867071022552616769936552179231643176545492375357575031512285742417519562661715048885804817738488116187889725869706057889251537330223710755672402731164080413566684547317698180401936e-35",
    "-5.90762808343397132937982513402607120984397558982557841934587427504812655295175589162383782010022750470465937647024769752729040574241988900925781318720524326346245826331475033403595737296038507248280549739456178116318502477649162251335897620782806658015690698013951444252294985078515183037005435353682516182662630570471830601127654003370666192825233560991148053135923438426048816623849261427312143124430029671206884730966392575436374841637041821708414e-36",
    "-1.30837769800799655568951383554972408383395098735261309463255961444382527098822838471624119991468578755790216356845541089899518407924232150542392377060149766831498500236457616176660142707836621372580430386542441605678271817544213406104697379066106620603353677971995542306268553090737236160163699732685701638408187108725890913601735404817096310359964351693255377581718252097742501656955423835332296832446659224623348423335887390968205079997448386779722e-36",
    "-1.70234207220819798581176310609657800218284593940482498005796256224918453306693600167010997914218686048354585366994396661883979501540062731817853788733714986238159428060044323050623456030948624142675984985360433596105160130893770334058917514558086243224634590265430549762765675304136295871389637501501724329296807132807829461252991816757205288173228704756272583493180437703818036052782839571420204829824671012273047867857099680277313166716304264714110e-37",
    "1.53361742159806599648906585493046778605741057677257422852235894033527288462695634119240494284015275412167462318642864032057430617697016602053995218948598962774516226071449209982053576258024566735535770349386482768995356136484965571022862601710519158170771084796341634137235206397377515375999682431572077740038998156654219553800730672525514630408332979484155177108760305655708011960561442418633907631730885916617521306712624214417505212774293755741368e-38",
    "6.38189482637661188057830244946815558244211696228270371320265218989674088574681553587487340236738568624575693084493506855241065667783088232130372306461232777569318317498064399166033232267359328932850794530849246590195477598193537048877558117043625297366706102495420886435575130535105822428331255688948329198050881065679923908665647499426714990942569583613349784821297029273152130049148370123857894995325739877227331534821237928114417600938374024964205e-39",
    "1.04809508870903743195806637715207321001410432415760787893740495065679313624009719456160034395992981047032269104424324449373348887242007949879412448388802686780587228355110709076171902196449101790973530633683868014821721251243167319629986235185818669103770533362192332956241161730671884502024042500789268921287126820876126743496322637846030391535137621732665885927489985538932534796743581777885759844891599362683110488895556573110236190839380255053017e-39",
    "1.14129809197597774035554666337746295141233041193730138193481789835603744881179532199064623849334271052879518024330835183846592733914410133072064219759358487673360994786150967683220345937810850712001039426451617434390568589577854182941881145086379761442853330481416973674492512416775485527062346117996677914677860167947586630228059483583145349633166425710015788537949335619962239983691234124114614033281369739362742086888544182962142113642622430143748e-40",
    "2.73350304884329007224224809801456071662761871105977133668307208694371413615965028559197451311665142804619533357198861843683548735747233089713795590724959120236728167908109236798847512254827800194581152449186194609229590471850018102718811598204145872072890205199019155850913973133776763621322688176819620244961988231973690273762777113749625120272030384643270143765570505183516830381596794803844418453922851376925224426909849188294671373249610511855223e-42",
    "1.93132117306042441033116500211820265299976026504967688107137474157836834367781955949947522034516196259213233870526504663021753631908487501810942769844776032940012418592620245147500286542782432074131921960873733338391865822895887770606619387181944430723467060791415656224827240517144464650533044407989256704505105489762125400162796323151482315102851749584991779193078563002343204496160330576396046472668753246076822271741131881621726959505529200584334e-42",
    "1.01844727116816870209539586445386032847480615454505771062249350794187652691812351965374621847751594234129025799946079576940215914173987040168515622102000611746559262484642120288405168339994061249182930701785167464721446279188474201069408976975445204383512228650432579027754349307804181844022975401190396279805976292815298126921638245500989953004162466530820660474659629041211714742163629527249576321516739216960568152564272920030142153419631067320751e-43",
    "-7.51952395157360811892872454608560888270042041734546162373403418674078409622367708370080031945695744277193649717308731841990696630232097083903185803961374481411022499498490516473253089981963232530539713436327645378901222543540010671867124464617199629904123662069021152814737465684858694459596479766373056064767903623191925882502455014983778820310244478613344751250200544301681803436706474233822211913535645251945660133558815177219424434409112539463856e-44",
    "-4.47423754175585840563722211146878546455515984811134991549802032428655498663030116250017874966382390562219595896129897206135098435402424023375213529515526794499877842889406549581877962781182502386835053605236038354634946081855308067598716888947715823863871228621659672151143483523841787815954103632311659570475647048648610692318988551692349439019568570207046875964733828769711582384635877553741794589202837491810421647942858464605561272839320779093256e-44",
    "-9.67190547077341830752626956112043176930325221181452930345254064238715686091853296407458523019246713934951994876726544461074239492978563397230711443121331297404399006215900796935924613980601275823106030827650440246739295868217325481613512580254519349960596866414815426267430436266089712417544678803591092330073852161576526124261263222563467657423604240445547533323768199577294772386842540545069175358402294432200640679352838903405924760519396227791700e-45",
    "-1.80521504829518227126037163211633355089285757547028125194959563740749280612786560762269442491024136060712204534348633076950406198856330117248048454753608706296869080283880917657439037042683229015800113089337945540894032136683294505759084914341646212161430483059912851221988411802657764123231271302174445301331582420842173294406029208659341588337883085620665517184759868054665698809110418779437330671203247757268309976175589493000215749667240046148392e-45",
    "-3.10033625227635414663142916327599833467018363630998719928251998035299117520815821655845455260761080592232158455910924697204325700504106570388299948116974172987700262943523943144755181618808296921626066641560714945343827023740243320151050000032474983905956219286396052316650371119774706681977228304893678026808484834489489846535373174398797189497898955844239659130246101148434477395182202383761862519127874485492085246263925556355407553220244301042236e-46",
    "-4.15498873575988843521317006519591992531422961444342539689098363614370711003932926341691223320018896642305902179336221637301225307648538617690372802524860969916906812518245399429112446566175747342023622183543808909310086093843509820817794772844854683836722839932466806252209368093368412981882847540788298645454428134065894198449287405375651371762303556201830483164138128184175218931617485892706889890244228507208278756334147759018164977226318811525808e-47",
    "-2.74430806535940128010540830752963067459418846778772603363695192824688604206342233655965964471986100648408323997913397418074851569335278168067792339031128230054002643073299943838442705394178364927533242211070801818059261331845402876530299857485673757071593793664614079603192242723558213163407402567446382315108442265057865431712032918410550013654663249314272011430266460674646258937080852737558845983370143096259309335118974574001634812967214767336947e-48",
    "9.07930869840478472307864581804919263795859487912990392006897139139205998347189193442689875032628082610354230295654277101706188148691311344298072695910851584580643994989141413449338247050130838398087108814855603079238201333291758117690117542519877806316792816596220276891885065355219363074901225851491935427216746769476202549478580530222877576278064329518032496009970621257978005601431059114061362372112959010636412298100837270729695583913545736830542e-49",
    "3.80580907584817199768825096362578467567219195222024381157019678342775505321966199995184441811480489040618341245442241582625079626906362849646276214211543561014139282926253094565190418000563784904836632645264124207865749695479179164597278171674476230454925424545589989145921655780793706542863234377487875413427845799142043289510558422022281525896028961568003291323255921956929849111246499774625639842071248615470525520163211931478149912391798261398843e-49",
    "1.02269951998800251548907254100520968980260510428959904985905134443720568426973532359506260319921577947945907638930997258740883426350505440202562992990647526501219523864847887291115753107016273328254684125596820143787028058437916640100005713442097039901633452599560985106237396273395805364208163572262917293794401260762217714249233585559713487803716952944392652764674651616176253778903797538300009420696075099111839354979172436367312762893771192129653e-49",
    "2.33011998825348013490668523541433368242088215080369116835889859059966123414368175205455830429235015157560037902426086413542645048156536804042109399279281045761617319072346496668231340690797326308118063050756915708002554783872473203985339017286985280693747802197099998476676981189480557972708640828479995288778344574489802689026774139110951701935890530268205296563444257682428181434543415047391496542103560787802038398706049380363856595571013840939366e-50",
    "5.47101852248697601443802328708035251087031881151128951074681940096616834008796992808762361999191609360631919934484320734280057150545656519292122970982964705858143641744525626184004579689923645502752049337910878163077263629149085834616345199229044955627825624679273589612608159760336197066421999853824651150152813305537569520314969987727803653614569256771166831489411016790675666530544917547605885069417238746703167129113735851615430239007186561345633e-51",
    "1.17238892825943009948028070472340461437104267280583697870143776941790211326768240714753962375556136673401932047043839610353842945853759043159638400632341415126918476154727730248513923363863896230954711570760551152742003157896808816488641470603721828384962357386525049316940240287963091641296695095764646501154745447135773463502266780603335403875954656886842745745000296173317309533158888475591691870231141189018517297542612721032825252614322192021286e-51",
    "2.04147190433010019931210678344097768372531984891310620253436832511476991423358078635843359838611720301762555804836742995729162815474787003663923332829836562472842410557177211563048692858656688942157416895570372868490594432606685734529454174988457046867795383590492097606447919058707243577464103377868892058657780817976171587553817693811968241891674330956970759157303870903299695314007666777425724524186019298213957687031179988787248436276263146820699e-52",
    "2.63534763198156015806604288036655932173327946410234302449123055154510053565404793320878799118103812197249936662364848329683065831892725304890443813741348212199468734969594540423922658518632342074544690589188880493568324190185555303433432960938175848765879787034211422643638555124970594428510386618824849773926348160212057704275536880338857877970340657174071757188944262149515906222391547392087245372721066030492884556977523926187198913324522683859641e-53",
    "2.24392172934125385047317468403579525410092234471650262694330573113681365241133634610317943489555877929517995345689446682876434626150787044538106150952694533280319189476994450915287516906245022154859325860579201925630913241411327114840134039969769615210764465530634011565718490877535413968148051888614950561376340245605914717980123774138047858300609174501587018651870891437527222845423774129877783494438871564657667105788427744692243930138766210314694e-54",
    "8.85308251459767680715329670871234274307517104138693584292887707538898359258812226760886002331359783216432511390757430076738127762869579465820529018225309962301104632535030702807035332709411415679413950447233046890540852202927702070563665018990704048738294060892919274540366877689307177710255510374316961770568432126887088009400575061195416350443118125866427827883688774508041664701748309654751107425244943316583744849784097273527837534745326865183183e-56",
    "-2.73978861906762725665394638571036856100262046604588998260285774620131240689407883638741704295983047421652284854058354783503901957940686735327944047345791336352407873935029276258527229131121359052145685226227816874127570921005781220536429979719512136241183160095958351337577650484028261252585374273330385010310297654018371103775296500553947846456197048623879303970811597064686588837996711730785446006501813725788830278393342326128072621090159964926080e-56",
    "-1.75792123888621233388710550264674009637140379389786352290383635317160689308324676321685867382904138625749476397676764570869314469837778208123568201137895029831949437608376946677118276077001230607886933477946500574495095938050609679442812092290381416270611893328018807524374413028215924589089764208514632881064256973559921167282802589267457185538202331379264605998814913115719106426825987768534486325921804486470045689756760969492511189394850149554558e-56",
    "-6.92011951908298100085940441746539255672024868342898787094701170929333429586151123550267216776807808207826691679154752033617992111705242826748114537546721854802407312156308688045875097881666791196555976062734833717197389947026758053132224828082792646559212049350158188934118009287271005362092607404020690185243282201777408677305782219669226509903178522046238572301728450912361037635421483843516416526346732120235290796474550728876015446156514392217940e-57",
    "-1.85568232953232861457718989806981437400229301443092511465181777953069819527451324047082729799868682599758817208913788104552699972157602181343979814932822028391856955992528326788183187072882215858464436080581542007265485582080468062844857206127764284001950263953412126933540641297282407827249837400323945283880762194153522184813629605072878258475981561148645468588855620380654951627541077519363753307521098495490414946775128418434133707627877824203980e-57",
    "-3.67689256597347167119987290379505362873875007694760307679875914611036848474787975479130331294655487674697000197771040693835281881513529741832766882616535536959432756245879540936001390587715599074400157240071115659727736106163447772314459963691095408510156846282658211803224207152715975882512665434351715739641535741111963291712393427972170396342058422141060634349805213545536842234972323502974712603528024014610878876174968324425159632441807125116652e-58",
    "-5.85208252173722401193454738484985922929700696632231711485464661751427019815220817055520698955646871938812668909558675251946083869131755949605415924045918341312421213014047423848495379839280470984625259364323945907431446448351463519338900112430013182251819128444483732162297807317446852157063905581409859577560261784660225604955611409303839721414632528586079240830612828945711070734352434237996923739205723650223346310182997149105133000622353118683876e-59",
    "-8.96569440265418756053610197250818437650274917162091127354334397026430127353817000441051113506244576038617783837892857731924043429768341139842279495396524731014052842916202235269040328358938508942870288831622997182753042852360499273058088119703214400802085312194416359009388459418378461646082764929816828696156269959990375217623217900272213528277231837176261054426506963667036645506761479800905273215973746874662773338124279507585255329910493471605005e-60",
    "-1.59098940721940694522367643297840170232433319843263733352232198092736016575461051637179064724676112065552067805152457189015479133155745812320024569072263751366557938975049125115985800155665003303262126911026050861463040857928059351052924529855720774288886949875764949613544652492176270980353005798983869275169415812879770250384349096581444657086432390510089525335988152495456623948238691503700990122921015634128924108161153123317199090537234294649545e-60",
    "-2.88687340877632838980948183204675282025649603137180347825270102863543745612685180411758423188807632107297508013394866841900898438819477275166097136306334967257932290751459104542606345222007699061861604806305489582456091091715857020735076379518755991059630730309790170397669920213018041624844384262989571850670537865218246869620031571257692621175747028806456884226274265757243219952191807422719280176397496350274483952447438855496515391505410005895546e-61",
    "-3.91951037484366763384353070389717004038220400646278715491229514824594578047903348594789692412615821292603596909333734710456565518291504063088023067542236791372130579456851493017070393858228732043096112399530342614360618473416010067107766017995060762911367620067437720087242962924632903481724842986558926192371168724254517273231490317060635263696206814322684988849581162380170392163209717639791702381001113805120233303881217628313291759415249671554061e-62",
    "-1.91688731559996898227063683260570271026178353719302815898360205149216862293526378106120410882575886995806838325804115193020198452378593278486005650909575496716245577323695344782781041995140128947261234566784704588009440826755154815769246331308925181943891041001957050677939371063756443591224420184169465405177753320269396329773249179968005786831435908870375789902233236055344031937049031098541100507134603899338629869694534585695989884752412355128984e-63",
    "5.44809719628648068552353126096834939316281164205373504176091573837275417764545054582545969719456138852109853001115784157373096409866675496599951524498645322023288463452282732592766848500796250685661506737252756319045413805014909567538596579479000989149441689666413262319201923672057727837126185484886455308485673617531628509802527698983339896539382051341690846352767022199109363593375461209219024539549625682420589708325330784305900512445586471748049e-64",
    "1.70102784332959535100441000808376821453206194416291105890336423962530745222214081244142578205046389840200589478400764902074369387422175120282894590819866559963435490929015153535491533191356309147069906564255826699770859315467689416264691559199674438720755022033282900943299738635457547784531970423921331901035507156785253577473358758700251371140658918488500912623214062113389078591555411744322903356445694313957100955377294645150301901458371063020699e-64",
    "3.15703457348382694386788955556267497576149320866310922089025335293084100770822001757217649498504395752220730198544281361498996551415029281568389237588684923677861791252145865824274875954756984065111503084441506951613604494452689546508367046660564608764034148574037445169040709835510385829523815106143171913988555018586973507498362181807488804042564906690648012410965245381591642242719866754258546915568401376929348209894064932995589789505669479630516e-65",
    "7.00569502303328455023333001055241795949819120355657219528099651534108401575368385051708667055570369497065564733198316895698443980121797257090622116513369227240982882784619345602792456625243480488084433921576065159424065030268740365708015888264569671918512745035068393190181642830206130098207398545297852607539655540032771268135463512298689853704038652538801419467981318237288328747601094957011618377475260014806388169448252145567574155561507484424746e-66",
    "1.97150191785982529261881760518948757289763604179240542901829276270252652356354730190314095613891388099478263106000262733136222347393602262482326099906789551376362170069728255937528175523872019253050104882515614361701921937211010512440188077442574194556063392146446901528150187945770110041934587084875972607493438392601252389517614256586644061628144884583441078674953971864171702148905564149314934085098694090684706082972680276998185269527053646222181e-66",
    "4.98097492985932829703167421497576715973256831316601004349776723641748066656491386950658338203522020528161533929642998212660288105267432963204108555413024432569223039405540903842491482450085213497988274004175167252177401514224217269420818147342449554657169954132771643054971964376839178489353208903987401984039481173570295274696599366385708297101552613368958797631350686827000433013175630433689134937825226925695181559686442524294514231377969661884585e-67",
    "9.86763197024482055312887336203527582449829093063379105084671030763004931638206823446277151824303783027575162928723880482182617467671754033888223165265256889559941363238272040260976341325955085967610239620635550984787130788183875116590824238707703915764900120415455662312680384787246642737042967375656396987873972301379057023260025611326347176788046568177599326798164204274092673747464759603306592908235241624019470298316219355456688597984140181124601e-68",
    "1.57628546640938302922435077072850757184980090350530851648855967159345070955441289097364509697201770804287100161544957490740242633738161714626303084412559748115033478622111388783839145166215328019122596965620286657063517168901326979526523001982771377830512828437191879935816311110127746689240194499750931474176096778111998779173721961802104888299017543586278996128161577359334988662538762531970599475164362899429331571682562691522949978955387360122756e-68",
    "2.43871452846150026636576992743825285738353158967977303492203093183353788290638073144850810429408687689310412019719981557313596139090088548088122652360224745643718490315733105795070757119563887355565160085913870242646970524304087152106579030779995950013630199892616138670691244007036745771940745119470657368865034917141340201722556211316507719129065528229681560666263433809256018688779132374548690378701949133948762711104748005254550966222575366289385e-69",
    "4.47932421935787930484675428122841536474039036288992692898733942716672627784752978031985200659217172865591806371090575651803204263946195925390914176918973374943293103271397600901675873893078211498357021148185251682877897313656361695917420718029022308417116098395181973073807072890861560271037716519630936654418757864903618228949540502391895833411987209692287995440741700098046281213764388360580466573816880488163590335344245020334561914336610105902888e-70",
    "9.09070147620286759511971434442273080160527573976482928255275748705346554732745783555573449201284378679518913206394306069973989623461775183811480438048651126047286552279015925488274929126654298169789668517651458412582898886184703205022432278400285500533284511593174052383262372890204608828161496262396011243299287159135830421293746326023119039971853302952093703249367847253721555472365207755639700924027910918071199958006318235618653416397128572518051e-71",
    "1.56565297450654514449522245262352203682149572735773692803747882025476263936987566268065883704022756872603086303571820764297033540139298299590006988542198492907165740814440933675107156577772600560509940688823349884897786790068553675918448221558549141104586787079181590039849351529518242819502335719815550566604074925302134982838460545368937673185963555844316300148829811466097084350492629687717699490114379540582876741069971673794506810561233443500576e-71",
    "1.88919721887872008415395050293759186108581277735576941496562157291311641147196788722446295142485103808065247543377759281283782500256002129002933850514727363892075144765350788175813803817680609096346346830079484414761898914403325437691904393459767610110803047925425438839795693953699589657466354977015631548237566807483864209317295463409839851936829734238631454528408574098722127387134679344254276677009772778372817518943129170793471636697854820739270e-72",
    "9.86818942706500375298384549228546895609973988539267904942484642430667602960044577537583448143448530821989618135651880626864616075458218552739279519545605388691859884853487742714487600890279762704205363571608391887395088898149839497790400294428583189209507392587946205462309083895643246779505891263492223356640254013286324753717518953773883421237913049180104614726341739021680258985587694771016598270329933831495235372428209575873324430498793487205038e-74",
    "-1.56256593030857454950618698834396572780066909643899225809536842079699000803789603326451101507956482191206012030667022038551427156635368640221451437623338110170134001572290616255901407347423704582423954099422729941432857792199118203802009519223045983861592364900925928880378605838725889577209313230772431065495997383170019454386820516534690935119854682665448351513682244726706174638820922266691497330299967444848743925675276701161409917899532857251920e-74",
    "-5.65211102750190490668431103980878603938944804794233588068264114496933048201489741365851961925631169422996718519868626224213893028939579528386509689811246896701340605315800583139797444671268354017770382993858806257661800822457782485511281093678593706151802313066785693021275853305424954018163265719892439156485867563592705618186306816468505732771881692750860763780880844033508447536844593165983511320454732023787554498412169174723406940592890128360779e-75",
    "-1.54432600734544741509543669169471061670602873459299904515016130114189615402252524136434743081579788003807441518777951224237733702429040607895385766789961489791167767125527086243916444725325286402874064302220200744599788649645741513024389098694571157145326300091207047250790382369767513262016247744567133117969400538486003712998473771003310506682370205694854623613158466904487106970023212495169281889419456534024056141982893431983891148138428338719832e-75",
    "-4.90884215231767644001690016102253353820455257962312176689727666747409879930530107134060444194517430822691872354172468000803025408375988212667679491805953393086918399733641416096385903739097735191508719519661424284315724457225716162496799103203261432490991917002452304901553927647808463017643007647620798106287523033006790575256353856275073888291139046687159420199604365987708254629755731463953146591324005885123288317085033381572341535699991089110682e-76",
    "-1.45708040273314166203649977953560779115851950825888934828539800807526021462288239684620716044003146381403191487557988795914870507897726796707155499983618230772251985421640656768108764583660410621792795113489774294077928561340299697345279097074484903506407395218028243192726151971236548605482849320920944855464490409843491695765987877735449330619804510249142147416845892752740100531113277591977765330799671168612027557823144260357129819523816558905646e-76",
    "-3.50287416971268608052726616171890858738904239857418883498984508277935727192606026876623976224692589381918622947451748579789526966679122629715302380587238253697314415307706798583165750410311040518430483105374180010623827754936361496912406192159409505287445424025280005219759933316604575485774460455101519892320524085153317149888200942184810958044540077708112885853672897118404939513961649710077115191032277265545808523202689326317484486524721940810840e-77",
    "-6.95536104443393090372128769059893118254235221890266967134069812718102497496175846634410995671336069193239537032890763307914905080260217080892138163619774047185383100985282750619766738266394798836107707462533009743781312948405870075845019985031496914308740197751685795222456671207657127784395875487251309735357899907571929462118051454906752597074514909764848098043065992386161613267861651520641169184288815950718387482753365130999642561543088075190364e-78",
    "-1.23710958018087657759400145914787105241813263684047558439127336622894192623905287963312286739528503306839595977120361634436651807173572087024512130631794173455730697373572000298402711605105704823315695313136646315396334842617696819485264720022704854312655741989973980504101968601564885758784567727143338398389865564884841763057004425363475804982879018592874061348596036145025215371771516525636684594056547090183593719433994734401591499824996451964236e-78",
    "-2.23367404857103027026346643244761210709486759784837147221957916285136271078476234752760112834309799699575575292136659484550701030777417396726863319700167236980038671264812171027455172239860626955482312365214343830402702656455278781464365730651185951376882049893464480681365508233724991997903265359228496912261681233499297611493597730223738223294924305108487626325046983027386584153655666949809728266328492110884295987229929876299900365782129694075681e-79",
    "-4.33751246294608487881562274186955197474372235416366764213251251764921085871747404715838829161078467391607021054174123924352727502573669445555118273979308677412805109221849071085537485406446182285424322849017470769160797966325678602403120694263606844649824984908352809522650489636519234165776752248558631709041712732358680916198158282764663682046102630734370764695483451067556277172716497803384217784135910568377157279139336914239348133033644530759812e-80",
    "-8.26988645487202565189496520409830414362655697028314898958524788597525177323868071796331308749582236732047459132783339844720275310305718546735680694472784416937475363972170754452051174020288517347264905221909397021156109205623198353378141615323933782551876018483079929725827852456456380172685387846892400677894386815781617978649114085647537886256733550497603275868567776120904345713880841990446655103357493209092051804472286818716559332066462591053496e-81",
    "-1.35397386347609677870156335762473120504057380779233777603515000736162869976733515624818460031556314259596241584764375150520083342882416886241530277885036172723155868171322632607241632935774603552233696243815703113804757229241459951812443799630915291591913737097640197621699515301675711137391230405083112186251590517608611624529287455610820138944931985379054954516322066274803587288497190481079474568624443104384810264436392714642719908584561540690512e-81",
    "-1.68918326708527636410541126922410399479563693982311576920213302328397392974691300392441686636007241991038055702990827232433931567422571229658317278481231798108924316345810077727773342280761511654719219515285756328857727934388854449398905085965201700086541383588076060425385515033963172688981881879891068459210258208418852515011622715013318970255644302614489030995930199718551815628245246893058498085606155208505268133025702505827549983237851005182037e-82",
    "-1.29630555956851454613042822270075940773364881967366485343983536435539904662103451174059494140609985411194502753736309747791584318743438073461692803712265006695820053437782892238950301364652445623270560058625872480432780343016238244654119181337201286361966313312596779093796614342437959868001181447380626234053509582019760050869424010440280069540853923763480159098363521940530810115972778354465161046534835895322827845392577665037957510825628607662495e-83",
    "4.28033147160657511287956760669541283280495367377269842414832859836307379700565782146624193857311132982781158764261456749549396619196058076084528687691035414649086512399910871696993517953534742366838576088353322078367048193829841534563671379283541176823699702123913553941296835886291239984618694566254851325865152575929063189688457454501450144068920745903670886016145379552951636930613085968197648341261021757066234656898558086643612278414852521711689e-85",
    "4.95429580778164729971953915700214010592791206821839708802163456737795349899053321678394111663350561692202256486426013857213878720627028850375690678183968369287305086171209435596276171825030586185269272818815566853708698038906930959177977598931738642448351492571545942794479485433541461787016489671977174918793382485497916237722979401911513656569748262501436846495273564837409754811870791647630151840233255457258508507135059114780316802759206247953518e-85",
    "1.84048068193645548264955252447694177119814889097389781463679496044091380874240307894528581373713332000769441383621533056606503346912496581983893222512767207954460247180710098488873016928936880609595366149570409242801080823176193365812309115495113161642013160365704624454048516412014055941009102240638528195213277432525417888321937717600947255412794909826246372201522518394160506306431423241506687813440001460246196929874350298879522425121094674089548e-85",
    "5.81926386324367668437148522284117500852318659136061589718015515715361743409725738163900281142498513122857392689025799284320922261135678325385667176968968825521055501100232987796763876254498785643953086596762963385840104784410588127173016039736675751731010886743381798655570871676198960790295704381523145703480341643649453467578201676538396102003649655263955688690821525329963883731478743104436526209997586824278363050907836396022372287585815024878235e-86",
    "1.56842610190066946931438523630421944690888947360978872269049909135170411421113900206581147022060307031605473479319290757193038338660934478798429446429230865154715187116404514703606342249958467820753586589299586838676640156480896030416976485395818648394724574889899593875975098606711628296503094829660789854280839715442497741273116185525724610020982030140401661338242059991889887746620312351551270255170193818778398147426800489485349527784591498898020e-86",
    "3.55430072714855457041902260455266124776011945869839912576987809652565091091581838739121910229729487723043405995318846037595167329834769817217517149425953341466515979653180307015082134707471369056210562053427534061964723966555846921716752549707565440113732793086421339625961477787956150783804241918591286159307422412785120335798215179558690109208802429647213527575727453571753586518100960858689582267260595613993366286915791745017082560555141058676046e-87",
    "6.95949936290657687657438326661802837336641110203032988774325858899075007968145475189417043180274385182426389132260849695281886151392059228416655702347800870962732331637664012463495731804814545911819474262428220433254048997977783174044866070520813535265047275851668968705668662808948114771342708043140028852615725732974011151190075175501581195467921824435924018570306792616316994799747220901400462889613897313529877188533158059878100096554629410548966e-88",
    "1.25518921223494574394884780172504560266047427627393582752761776983736476427140037113218005365195403776075370343690181277260813644468267880693519437056865026472990934648903772513499957070376578559688622606853126493630818641547615453859436116099394136953102021756199084041262728427689908795423090569826908895257969057280669126369985028054394749909110429456505329842479330747811912121918392289584956594777346310520657325005875428747888849553058746016433e-88",
    "2.23676477925979568298733749687164537221229930642937937431082394374852931005954385406501961754233724124931677554564957142499020184154025987630823945603446590570409180387025574058941130418451004422854391968948178387638724914103664454170327338869608108237576131917608585259666562644487956851448762547878758384387201394332908614677791342189115077951766648050383933194783490195390788773859858159764467265840737678700423277703769853183615978250663988812148e-89",
    "3.98747075632966863897127268646965707509194538043437687105505513056410406612986245971419678686181505120208017325266580471261343289234088582977854285224557036556354115659056560116288648721065217832124091803868150304963682338324418611343840726024322842782951070172859228897961835256800779723497242981445275453640280453012083718415137505308551842726572038481941345385127304301385343260588114979908431376417737104170844981451409277059481631258742393577598e-90",
    "6.59209037850206245588483200568372984841132308826514465585646544590048788850806734869384944338121070731444647101954107990409070947063986793114575372099295771769467541571174082627314731794361586085306506582295427924273611643225382656434455951849873867795010522980851552129164151691263589072580660428771806728061915484113240701284418326938925629904305360911762145411171037424933286659741770361872966877857593960232219976354228541878326995882947986308690e-91",
    "8.86183613301844501711248993665262967983774346691976355388699155543828284511183726501296962459163177365723706979938526537010706314060546388983526894675301126886091272649423259973016734974663852028013509260837144461460162186953744324571764151382034889305077593485723778697507843638040758887487854663315495113010294291751681551472475139564287137120586199126730325471499808212176389560044871452665864449243305012933825157620365848493317911538514494860406e-92",
    "7.34098581854364660054668977572222422057834585106136099447895077992281780886648058996121534816468884438764330778121711577659432273726583765470810474279323350251154337983105703584702286752803249158588087486795300417595680298186413880807593946108699935005791220729427894240684954730673569221832841420440449684985284981562050476070139820659674692381117541892142288372852771180974912927277954343954448618791984041980122055192194186385402579650834876192889e-93",
    "-3.58157601770389523879487656948298577350478040494811161466768505724108836303118494846092636391571326368153207515006440725822626099093294859606300504577455891848533106919384271289396924346960429752243772587009250317530103939515490688645541513178150060203033523719531225874533773862745300339727937297256455863695564072742141563528275928907107048518466188565031792150790653521146309500677628531430204755389551965155146124909386590794352133140999602745398e-94",
    "-3.20566950990488319509542682908674581534775477633014849401391474452921422835226620049651657040535133245085705058261771429002962172173867563947084169375313376095487149945253484054411081404242145050286670921229271822394931563160592687512424586656168532788631601640521621251737162827284300099030979759324783964687820110355296399290219896602703990885132440886436331955971423479752677645043610954182106675123881760820650500230116655877678674991827485311029e-94",
    "-9.80911645397679165957858312172645471417330327793688406389114428225133614432744496182745635248458842421733833633302929766920780712441137285401288164037851646185630187076638045773423544483844964962517296187039574573740725547214459744740828769468765416612401138868604818928505985947191436914990351595859801754833482800759573568705885076404357667801686732475972808049458227595846086401688014413778423277001420884418485052049501717118389930746184249920332e-95",
    "-2.61784609498130881639690044778323409745986162540434285371794379909160941712680065457990465353360473927065508918329822687765087276414579307706405327298187444656711894412233154375374718891417370185977377223777240310576510194828513299449440972726934389869860129802169341759890747148877067996375706189825197400023950616337550207387618296477436927397005005989248041906975203746909542238431621346923696284640297761109784113054281947670680054302460614848515e-95",
    "-6.61050309507356394798521344934927799557809424889892787223362284257684965623250525802160191949776437799125062954852515081259199751915663899327918037206735462138463499654844244324409093703218087279561221337625743726916589854899333882863157547100439586795174748101725759503020545055946452559509066227752057006938963334334497955289999873657031472862930396390715471512325195222326484242588938191373277827531676801462430699682218120592382780374194870396206e-96",
    "-1.51646887664612412012119659739620711651139606241713618457939775642993385852532962908583533595176616271660908042566450970380612374764838766764548644584074727150724532932391434767518212539387400020929490299670378603150218870745933808690710238493595937431101412466667887533399876209763507900687224213765221938187757703657868733092112895207585029710154669058879524143089445271390023941623336180259832784199966727726276872431772577369585968896321606382906e-96",
    "-3.07942342471185651512654603058310889446399333022466592789918687230252612488125621525626155375513784811830686338143693085640985845387934481992238262693697314586813455186183532248269473899805794167727925207046480132732958151514331178509726433798386837235711100105438666273531589268823858431893501767424902302300182438681997467667891837998607939785525503012526939697630819355565451223995763870779139957025924791232503637184652621929903682155175928910842e-97",
    "-5.63949735106341148733257959638443066613996558747182227836724981623487658377086402644319020462937232238640292913648079501049880010166210836992698323961084512860240899506267652312579593912520777780171049839440046143915499747498223460460232399208286641789055701622090800498321477614231314652949705300848516992472297829172281406207212946444795575022281014985639015686886690297736370207418676819714129281410947298829826679445496924503244141604960746533515e-98",
    "-9.82733448377462896773819276673076450662499522207021671489628943864958029786134658457672518405375824556531868237397725117610834992706629532165729272028754394718082584645131039635377450940318764190076539043715966496406281786461329979657406910517992102138823123199075146361874787520808303032696185781566487557083493646855410527629042451190254926952119121748137624261393205523272418999677783694813119422559630014432356499353476920033577101682666112076912e-99",
    "-1.70923366406110435364636354996456782729226237240247624345683049893920999726667996259458956229884894511861929246114080458779102456393491683736894917346594610949168949145517382143251697178665811038090732705536155376431232290418400652818445210844236794329876202506430084504895199719876370729927241760442321111006375623549593273604369762073320227692351511232961240545589578290289421483583029982619660656545260923075697761637543091351145479339608941381384e-99",
    "-2.90883014979647473593588123287924436833373321761548777790548111184504299115574110482007339395532131444466154295105417212735283951706477499331945210540513940271837520409335755441647697735056291889148419171429523138909719379697091261390653546421950172569253769462104317701358631326478974635775481108605416236102714794471079316164388900077985871627084458895175891793723328552549724696694212713396704076469871341892166442377404839094099834370427416089850e-100",
    "-4.39350146255801371808153608137496196243996253432125275163403006980726907559606077838809123427523541870137754863076668003142586037258440044212515960121961036501414089098667552624880157272280858538601481652914623190025915962394653289051707950910871243705619744627148515336313276224113766609781492967760014114920087885232436838552475006364403499757220535268440570097426520590069514829431957008971163672574393066444595358768385907166258667033780808148892e-101",
    "-4.94854592303559686180179052538472572035239823075657921452415192445340323539705278299765275833339149389024437202162589194000042326524832246117263914522387019695901766253066055275017483502579141322190415360063174693253629234551399267179459022469881886908695057743655965125885514563605605821233108398277780871864895108271307630368144283313064666924124668763561074847272189319560226164133853790380512515327003098205518701670131598633001927239364370895411e-102",
    "-1.81836023514684392884142464572558367019098486863300131340498934596884266131354591158305259644790764822816105294777552428398286863085268131990289718438699888988793642748401304624465087817871532134540516466509319090232926728755879909109794687787570858439590175288289965007604913203981160999334254412601935734042423746408725975875476195760907249318329463123138636831531796619457615826070714870775157631589934301108599235002263999293997521971170860383986e-103",
    "9.51062913369954266843734330969401044727310631770979334307792514335667378624528029900344017565930908959218640158825710266530060763970378256587490581432330826886911016391624877593351655051182049176769795198710568258207216072052852536761806519286281233166181390289179913988862094285771653927983626378188068320851810092526016971377646732079275191696105117433860700199218840468603578885747820066394698643113755380994095452174543098389193327825811287852817e-104",
    "3.75734166508982213872130958869078602739353754936848898196448927201455379553750805152045891739749501726798008436016913084356469787102694457359912735782454515001500615700006108532040538258352889166780705871689060967081701500898185955059488567999942875117617918153434289006359686865833268520025882794060105245264802907293253720136503730172408750724795084850568394709410177433016405756985250872629630637959542534200577756182239443440301263883792189312998e-104",
    "1.04782838919738942334890521721987838625871905651375714578976646722492557196960911655972802430802115156939102679366973724589294203929487226821830209944372841310608524649484145755371825115146327648828417828804942122496761112919239707799852911167354972569539643371011175342995340527511372541066196971038609848676259472224655367457109368265634200444875960371537349612599691573584661480483151814408724418332315867079542380558200622677975261442964720740798e-104",
    "2.67825144023935034991742368562015586202888322274124273622082126287933174835145305739782557556413988159273896900644178943469248854427033390640631757266014789668365175842362740318395378895879952800006223437527038447482775033158835296685994630955112988184537721336865170694650064336827762653682946647757706008425291121432686114486480019764201696941115204298651358446174707760018438648187267009981251465996398211380631115005161827566126196255104062238117e-105",
    "6.37293373970374978192117581559158435100367523729402374567315866851180883269323845002469956094585852655152781742756293463959109847426744539461852196409795630816178209341166090782619003779953228851621196045052192681375746912008465437254902431473038387541042603726719696661224651807666475295982049582197335462975878773659688556586228116579552254017103079352056070292082321062317114006077475445677389834996570735025457019852826633383525489898443465745981e-106",
    "1.37357046078904156374625163676637541779858406534255297701862147770947721673287921922557564198495744110016033770795597975141781865220278671734439739737084896898968779983479422120810675095655211746653123584753949800598194298447673014898869175080591000806719879572208819343895869182740370146225962075412320502024688582961044597158809526123276519555334773624657006716395585565647887567031441600760658727395223189847582438606564957367505081418501896448099e-106",
    "2.66636243644281912683952628687680049176256544303331144982301392136555811616597630923104084422295637371437843314245421214345280818429670977935348661857915189236968459622978419395997287193705911705091621320750403909380772548624360364075273093668859424300661844072947160405392117620900573168422640099572888628178554782075900753376395342941683486525227226003174415718832343597341569606293430903468394227398227658523238751050784406298531543152190649486147e-107",
    "4.78304643056188713377457120176243525162811216065970096612853932046919853045289059915212023253141931416840329175860726004291619798216550725589995072463828346250682498330276878421076858047899301045428934166935733344778376181739007347764223869647764876537828801308269502419105853378475110372641930332076014438411289580345516317901893169709768539588511297373701611047382102944508746667349781305986477199999478494970659564262672312146444403535774730488970e-108",
    "8.25837735870146978283937560303690389515540527082503125104073985443039246157988961086321958316618356662483871827958269221493553787661975903028824817913398080023695066578164521261973410169425874723973207123996266655945243908072758272633461308087377718704507895355619237226221808064042152701096350164050052787472983424608167079984608790210059601664479131154014728517988878177188006110695485833236529696690597770261524893632026181025748214137389785147750e-109",
    "1.39431685659706761960744663654152034459463888614220541035957780109428296472612189392855794413924169957328827064311350037741183562927918521317969028671700343942562488847892515861385282058670730717046616311030972967400295115291065452409967350326846353602265261182569995983863755240052415497543234379918530773153526957550596646927634295738830252617180166569763901819807157171195245657400945633686152064640227443759660541922680941850096283506579139206814e-109",
    "2.19996333220292920065640258022995814806684655098017279515442769741874350246235702004134550937328421490661306586314701465712095176758566329499930301090569038275380384041882126029298383972114895464142648954639744478697986865411578633758047899654238752433490550746483176128405555751185611718818794516575426324572400777755374940841243612852605786233630776170899953714578970605113495478404018964529749777994127003836967246408371366162317035358498517669226e-110",
    "2.88919042588278072121686042466913259931437297868710349421385835246049835357845261671829635777916877815745244607071965763850653683513394249989889776870732359602991487406206218155190396908771880724147788379801851886360105410147728532720607306738515158820081072618112593678406397742628703650194292089258249760690723597955959482317871612973689697172819467186055930726244267699432788383981650465041407679222811816333904814561879445512216839244534805507917e-111",
    "2.29536299893378694668812439405930955626861356262693580146337547385653972317290303075932346872705332703660946374500766280597988561767211467001557764204930668812072865460891450996877106441159116720647037452922319977638603190687010671715938243833915110674679469896361709398253304680527219760369402823063812382220309957228998402600791252079567119262581427827869140259809254666509274474711232399167239980663905357673539667495831947870634582149051186616560e-112",
    "-1.95425983633887299134291393371188605870566862097223385770515197213112358115172175976698037079233259375956102680135494072970834242396115979807292896750539507074520945656523754869235317733054088135236075319937439439408830350904231098083804029407154256402412473133167046802439256105523111395964438124027630438135761957327904770498367102586091144998887602289668689987684917727043459019012834424480954357396505445191410073915561575170988665235939063956592e-113",
    "-1.41318454155865004123401463253318475786328306636904905901741636447991029052623759552192666074218315326021507727847651839783187173316234119120613603130746104865163982193368216675879581086324662870952305767136710142194631083257555693908108431966688959349851372024706816221309077045405916403068906002536714834145192034367033040924636701803126961820243075904016271506089986205751219502881281406745390208681839125190599305789616191771851175063416404739785e-113",
    "-4.33952700476772677106796251215423680969555062512554566350519408326331342832937205882506421217103051434041599008471238908901559896714417064650238512016050969159813762446478293849429574752124511465157318437592431512107903942136487412827113158612544164862827563739641635420506948416479001928281897584575124802555013790514052650592230636032623339498423765724491730523692721668820753326360790178479776485323491705585356809834188096538933409574016474013971e-114",
    "-1.12207243390490597148317268158946868463660497118359493836390095240054936992503743692218207171289013034998483388760394191997575517483327024944634757414535662270245373342712161465440183570943815756721024524445448941985090332792919684888895244444117497905564296239602652146526271826740417608752646872082394300190002743848409456745650296453749802750796042881281923319724712795957184150009409016825641213424561371850788721682143659988994597033993969106741e-114",
    "-2.70018300115091457728651818932406422346225592913122349660980057687610709397385227042727440295644227613905583141011405464233673162137513963554990792325911358940450722233732108655058551154737777991299244708626257740839150980662762498113644463271025453089968605284746889509431194607864874764093257710745657456972320742624977353227126953239132505888147992806168651248471480742386773077346376501985242283457965856657135354640534617159680277168264168694677e-115",
    "-6.03744599721012911749697870621542439744861288119485325704925491269855839574800709912582209346013023771324144291152874778548502815304568120271341732210506925403538853112737911669963073052699952704467080773397253546276778119212254362753639442392546321366177939226743256344905059739696711601666391722401119781746244707652980423778061347291312497120280056100754048932826554658832392733022800678807855588886170405716628908090835900690027142556404294259694e-116",
    "-1.23543776071835907757020305330051092740888258003411375528428319238804518933821595314715365942606578337782910115597633694807745958815593018717568421705443134983661852266971702974523311954812997346759803735982588070322142477215343938156825039028500072152671628366346169727231304883897293117836622372927914502441686832010840328554110045085709759903961981602219374332212283854372486650642348129651933754710725849072977525658978821780794308524710607691178e-116",
    "-2.32172127988538129867539044723273869288727784052897013291751445702154494453422931350667275909086200299301702670898619063685791097976154490906925208621427745726762646889675700145390550532783217628443318886925158874546208993772958115643576318691964727522175771628460066393497937078308669411448647352283659193352531824804956424276491255971831863236608531510833504549433197301712230205444435698365918540457906006260588298483539971655631789048453915699760e-117",
    "-4.10039621740740022716750184350350370867081044518761996412310485411255762471512913471782354586629781864356843964674057557938768223455600487648788162894128558280408216916114728094264498984781651300717360573381857479886898001888503485814387642733431114126781389356264451274701761386578385987922699213054495898666654922491298464202738202190290250487390096095539859670082129754132212102201169074413215461804632759650428565644054127627519072983258692648304e-118",
    "-6.96290995421599338261449243654010451461350112628702017203650013181059831885686502911336800047561830149305667877582626022815922141259117886753863584792247211880465106418506551071037228843039764343645798833819840079513790923152511465404868439139909480353993973580914715740179407067640601528185077345227697500421507877520067277081587313916840726877927856255299428016752565836457345064581979914217547868546267583763700226915244399214173670876891898971143e-119",
    "-1.12561525578600897161838910394596070235111908673327304083607337078127882880927330370191365744714894672643562801002160895215022853020979486974709375243160174199719624830249921278008563959359947379088603037527606047196305561666829677234842243768072027149813851791532771955332149068775587781156722764189043988669047806145255432280239331667866857762188619677399827315016027513383371714571070829149312735204362052409857781385350388307514006765010372245552e-119",
    "-1.61843650405003099795518210025383955931853246295146979229863351775508426239230865517601677510757630223406576291011749501151523409598175545206367500654730427615393778760945280910857188926875040485432859218100599189024020497901271840552958653298767923012781587851602855408679000678891664878104559717295247366778053413032447819755333622998711694707289844294831539959155611487954546064596415403914105699029798401719677936221640428631610237784277420034466e-120",
    "-1.73494708253673953227653016211128046824887195051349713601206831501913336706886768721142511621356167383430485824310040881546221163702150996677037416165689811275076553514025443697161318603169618970126552503193313850474659620141358990807668137651300906276582389277142549185659562092407433702869291223984557084881626883281380088818478138853347206877449650211032695489271618250459377319144273502516465280133139922868495546015183515980576930191238199334258e-121",
    "-3.32043197311603692047533153581026636419272791461829959333497616358626965863260773680383641874626713868731857172841209033560563825261788784275450078374054028637853424347543766642476516770508806853961275159900816624520914978604818753387261015093006996791163566477555329745402877508763906623697753119113188875807326559972372097502767654720603015074211083146478159205209628674805029136694437205018567005596719559936840112017139747992199633011539394345674e-123",
    "4.86921313337157039539015433099766166864814362106919046406371680761206140993822581498772999675415880698918660894784096919271833928525397471936363923108472991687770907801179202829357690870564724810515495306222427851964218935866881985287046759771174288091235367602280544259039171590926049914029677254510819919874416642303200238480769206454909119462773715390093559223570810209432630466453077193892065545854226328417921517738441526616703807491635871483808e-123",
    "1.83125041923401805783718615949868417442230015645916103177108951278598293332924829809213937085165010144923650828151110956649905267436878406719134863612929102134051327076967028806915362320702358498939850054421495983138509130354003321020266638677192195701713453546819681197653486732466206828928581240828307912795106186353478932961777182370808417938242514306087657599546366691388855180922964517275895206714830298493618969004862449941231263817748478219866e-123",
    "4.96847222907708769843582229344369930089641683467168612813125494036739218389647110091395917536438772190488602365258442751177050257574696245846101072094877625850098608919343962701205001641581817354679400663134940620018887279230865682821454066562725980237854273556527068674772436981217561993604199750608705013542543482754646719265973457009562453604835517373433094875309392350687299476317527889926432794835721952810715991354573279760527850642836203288296e-124",
    "1.20499771139553432392253054449969501923734789449966592721773507515037224526643633521978443936215729564481188303508797952806273491352618509158271063086397712252832625289923362875323394926253589809213753769308379649824860362173346773858406592959154293665788096597228173310607467736651167653459515006578334672414881838685583508891533689375423002258748737933008481201645558141074450030665868819279376337162350096967250842963473817059992635471493001291133e-124",
    "2.72750939892302506327297987222569416856037276656808304391137212648626753662198001500971005837727073440526374980952872298822679275793994528384136107616647713716207087251720441852273697504407506197220145152747345874144984643302192847609804478779207706182754239368040978543683692085308432689158061559224688699105554938794078190931796382255491882881556334446757994131187402486610893625520248190081778879853662077631385839296489763931909872817895824795843e-125",
    "5.73870045119453087763847160166548490410518684103191816712699355226825243698407980728060080097562790075472393320590049033838095623397388725099749820458197918986856322030995105025361088206869666070068479690951873865670974272742812373670952654342587203870804354684618173060070964592420817373532115985311141948070081437015032662062357344159703407823740956335139209909724672881949250084800866521742108840266740179543800127397734824087984792442298553194065e-126",
    "1.11484647901922809600558027329322520326674406491344179488130398393872984807142807897629513314479409383244095963322576006975395695850449460518341024037473750678694493766308952210514815785801559641595868249434804910206632206819289073924377386524436051243880285308816886949665043955326356264017292220854019234766041928351080305144694503749089056849255926527652656239964603334627238287449763514225330049569412714252065968572006234035303521881843057109946e-126",
    "2.01336450837688895400657583118033284114626327169221940695982748879973891072865234325926406134939137905204161257757510490922999357639533368674966617695914220471210914320467801757086342137109680929871697576374460881858592260262792297115552931326169839005146633260085055537602171409442114486018818211995088617334147063414346162089736222110933559795158428445311115293670229783209476257841663827176328842425678823716089197860258470730800174031636215643639e-127",
    "3.43563341017649591800820100854733756767700054061232787100558714591710521128308343834983177452633471186235801542914483129689004203026557496899990541454100213892353322227427903531129673755137119897057932727397630020724083704566718838736058371053453091134880708318415149448025479592550647761528887325819245038217419297693401065786267121170441159787462835020921017943754580201752963787592575089803095096907711445413980044395982417654974612665761359515467e-128",
    "5.57206155464806840932977382085935606883073077651598544980683973737623942492093959706083636549103655439798911535031300488446457209394241655088446789723065379921136843554720019788581083808918296219640803531065865919379561648462708818885654178837449079246245750070793014601276463608071429291022592275075674887394538510901810626686116657849384438215720956275558717449601702854250257402143770775694003713506115242191117800807472018410798635046701253580718e-129",
    "8.31113147421843151549067342080497427816661758890923310022425815332153551958549546710295996448844218176032256296190467413817759849699805030716373185243761406172724376574817156437339896666010019760449942456483822892174626939310983341053824633738676738088679071674095306435800486333275590568690257995970774139092060521898312395824870146539651188530197336390579913997503244383025034398525251062927394354252502996601014545410249073768777033131384584739448e-130",
    "1.02066772074968229867974182525536982179355010232986012325467377639285702854998019652256071427356823443455038908951445463878143879045381271194824827051690858714638776743667212498947070387486135937058623219612472782377328100081575251058354677209032531769640641243375089393749785311506322106308078216814784390038354127325417790567884018710054847907600415333698292965184914205608027733161963242537211155850409839119511443592870788648221407705502754971353e-130",
    "6.50923491384446031034011640092739511912234337220305303042961501341087608091573185945033228674218358197453121212159501614366776101551641738346823975315750833793431718834456964859707446392818110643680841022631465591426975351383642750951793028257318315093080348878540002281303427557885038271891996804904724770377229266503073322859931198653244318224288984737618144183711558744371979736485650300879172476572902042406345438659761442191997732138310336089272e-132",
    "-1.36669351144846467340370423230961713610159192192408859459285019182529067845599447642590811406519748768263992844838521351521264105325805625902920436251486024568537530897160971436294026459543699793371458560587012295485212093543776791506219621966942644787687383786501217090603681660088275501199378252493939584712461907932553237360446957767859803709423318935700537848246822876621811210735630447438393754129435634832148021825060877397754914820034201551435e-132",
    "-7.19945467029361755953422376051533554468572415190689965152569625887716553081268412699136059634468351672792404445256358204300856039530915863161538665558644817862998040159974518262327159572481577410287034874219281486016117114297157923532384841383602141053171329748166291242070512719760649848396028823914327360075983107617825116782292356888521333674462370713361912099306935343664529105401329958213439890534921660851050082504396008170772817182244590457844e-133",
    "-2.12384378611167643159465980960844405234049949668549888072008915101947163323772890411932363982573958393473203523171285178824966752131856675593297858950916131421484806752351182955508568073835856359849278473460198662799871294785476855432230275178748963901678812938178692808718755139027636457285889795510997672424974489038102022708869680934811430980398490297179030405115431948257573745813579525432542283278808741585381109537722983695888751092793201798318e-133",
    "-5.28822731076391516529959186062751547428700665709504837499149081251356108269885773680631376741393721911632203536115214782925091730640768018644913937947078853299855345971832061762568981952144598366606433163297552131031267816543573364794094445823128108658446545042043937812147300723145468844104356465789437864213654660455680125401653669216905576630131294939519118420366822323234638561851677701736298074927269341435854039650640378289464997166883676789358e-134",
    "-1.21458700673394633202278638650436137095308824580481479969446315037232542157124449407532378748047126905595005400218424026690018571315073037127648633979099239813920319980837717955675952336713922280640135044434522576975322344556656035950855158677688110709524295032611680073849139460484759750123461628748104365598862308676358812526104317054806739635173889742288354386852825667860501556466168570767164992183182471553347016696415891601002179477336253225092e-134",
    "-2.61650716080431970354375412756868635394106395464964207170074183593887461018292547197259998781742194036745609317762980648178059441982551605277640055692932770921975519542177696827027567339812319208414473832782662859136347403707380133852943682142925503164509917627273219002786645603828302617795445777255574318681412767517610233804646801362800116123520675660314982077221713109059594017457773034164495326830802694275446359499711259307550689256829117934159e-135",
    "-5.25918087710493755758038378652499957150080761047389475593455340240481535359584359514759284005935308427109466190754501309870949560146696979240409055397474767308276269287378028223588995622664633975578325813096502961468783403795433252647934332815034380359219448590293614170559695550563776566714606700312961154679864582993422024073092852821663770608891476430699638066527533285652975067138574847215033991416388613803573266181323273149126347297886672827706e-136",
    "-9.83414905388217391387587481817451601799402209155199324676358395294499160479805177401137709420238481261227783137273856577551963655205739285364409071012836868782351697130026745103607951901938302830478618432378471673310313002741530558208605030073835700981898895569949641794348562999182161752996677136485512436640836488313353966591050518192832066155800593482481604321702891806516475100642116143325116681208367280878994507805327185905991546704727099190213e-137",
    "-1.72100757464358630499122700671925436480876569827974469278578318393893363735635635438454448914244199645885169053010066939469784913608974019244655850914319996250683726726638013760927542763688938801257537253462645957795035473542924956049800305506212723735820943587620264813415259946098774805133248681178249089622530401336812605378462432266449099195812416905979871440234412910692106859978889589278392465900568255651897286426099753143134446958164441766113e-137",
    "-2.83776147830503367111489576474564248998359190650139591828529177000388879250731609448759123397392992948262796379648080528311958682861178723769274972278428049960349780419112375216687657269765185472442465831471643870750035127967801861644179863909132329023657965168570723308816805326428920743289270541001146403093751863293443141809390561654760586844207767590231510997154208465712334004093979309197588819364497080422198601738590153536543633353739471612544e-138",
    "-4.35144544052219291555824524105299670438416947656159038208978888007429569097985296775800451917271227597225561941076577796953022702804318460549985575619176351973345447497544679635385443644151000186947034600618190667124791345529936067009293759547565486186401042940210909343552218142875065565822798197335598345448027177452581889049178889100084925149752216815631209655665813358374469104742447286886204266689178335168704898615367322138702698655657319992957e-139",
    "-5.81178512826882547670440203264503751323320960127331725343444923390427687347495108080666820420422615889916456676533274887761902752560534173799347720220269657986485409979641923931212074716741580861469151335006741614642350069052179728238604270348556661517785945422752444021362533503036129049203582832740190506296373329157351276834115157282779375427393837626530167619081501132087830763271057445568779750963883676596976630317128809746346322782120282843542e-140",
    "-5.35633488648434211575243112119250293423812669107758785577207548845463807868224027259692331248512011366637495345262461317378342353019535172257629358832631990000741394522644059152603178358853121633477921551657328848008337040727500851242898347197888577123415572332090741245794185549453028489926641797954380402110921283752190589703868516829566418509812803394790419944678215035188995346263956900481842005738156942518190178210481424182849171507272784904845e-141",
    "1.94826641831802771320334762525915836262696050163673353919907249840222087290364645106780226967620505216929930683771713479503806891807653734737679547591730764307462016174003002043757992369187832361658942558129448838917421001412605947476432834970258479286181423669253784420301622704215226979613842159232575192842165558529818541483703379171208994253352426855339646779805454042836905550106866996969845298396176652588801259204723169547695037447534762923872e-142",
    "2.66932829232029706944597342231231881362441259559356634841652933666335445723322947216593666064710383966476805470139292032373646492962142674680233228746002561713503791737353732731190476886278923859643619149748394669726889240725974030852303021183931941627428904372764543536620013990777359475217072236485332847898876273459489692404070994574970633772724852829290946455397689668092317593585215624096213187433669659993859946045462711950344146593020618164943e-142",
    "9.00267534076728060515758542202547113057010082159179206888377789818596376796277194418908128502225474039569932060962336098453610824926476555152190701198518326490585873863739693882824731984759963211555452040138420103979178869991922161165377472635748094779802084577421115845855066409316215030214156356179059030474596928462580557502877062948366109671598494049738754772063151143220520208254133423550567909815807871992800898739797748013208813893847738777156e-143",
    "2.34915216923681040712499855564938034548126412724973137977015139212180430818601596708944493612223294009998296878524126892873655015922497163870081204909708960141493941566641118358977714364335590618446504104455390313080519186638311498272286096416674093660324063509566346414703012039102125430100970841247326079680464566992196749483202537037855342690369946632277144284770866467441562335863318015359502087934716631499281977390484155583134070035628892218120e-143",
    "5.49220517935395676772979585382157984580723899627615932195189332741147331560299706221532194356861013085073120097330212497984750884611439863857965232809559726957342280776591450359361768766622246723521357479990694804166601049639241726479861274175899858266972840088312712945042061738272152919293750887679449257623124329913711118712852589953691887473762019900116788552004583392946811580012318401730588987944066769397577380596243945237671586633014628841332e-144",
    "1.20020265909997661044780736944882780743806905001796094591495932615515043253794414647928940301101223226767001195428611461108894961050737801029104299205825197602938015960237943936164872907254136270329921681064667366878697748705401104173739759760112768988318892597272635651690689548889876269714946959093287111863506419990342746076994858624838626614562380341599510812605360464598557074043555259582473345687251179205438746309125161075813527708641811850023e-144",
    "2.46612361319060183900139944272995049619031843503916443508301887644737563744262883188647485121729394287694347096924453161698006766691385375860279535521218051580892857135578057379989464363621305007233410668305260385904727552439763466941776238611138713204952173879600641532755404575483790878702547392947362350700239255242899993479213728201481873485583007222795291101446590009413027394144561453993464960998322248472928001952053107843291485757349879669070e-145",
    "4.74427021294019920758051277394912532656305234604498697603198853318278710833875408027682171013536620178945845557553454168408736066346406630980189596548715709740576167773272464690120683249457996251365470526073771522655491929751787515370201227440230164252232819999927752609556376601450905491098668985554527250473511265604037224539591517485949728867321862277572253319224663223502355525434527672318954284093760391081975205137491930522779069239222218077720e-146",
    "8.53342648281466951457256980397515135570897452942595021604586519773905649668745285920577798423418004575775017166373486086315927960851797272292216890938857788676833332158420752408794482203679067342068667633959553323006060927008086758050150383959312065241863231406143343371286919463102416893504933890154203937337266958996131409928439540184060578650656487620381939153097627509285967722126388627583106027474328116234483607858662979770486303236726292299736e-147",
    "1.43835364540910652188377159171689805189810125346756175643046726966232257572110681175878649190823947745426269824850899470929119581744444406820610982982116187639090948922719442848932291671897097299121334763334457025655332947391108098074406830213072853647411064706390574614719693939087472309476385626631012523656638052650073022412244909509545795009278327991163166795238942628643386307771687461986563262103349823699729971356790754464596709714407935181039e-147",
    "2.25979610425104581579066071237246655042769444856607141380572601665459111943639007567395673686514876772660162252591339933786854647457968559797407223740796339983493553080602179316052436457837945993675916607810135521057800639705513165579328103328477489562694609968972997693308366946966891648087459491983552429613819806667395550906869110054274698773000474263921220369565535201186891524329968749697179456876821841919660020099734748678123127177688096887851e-148",
    "3.18844855553585375840132495191966290439352259371900590463958953013659721511666060878222443374127062873483503369151494486984031131141001633095005862781992079704017889326746501223775680124021937754788760240816851747163295601386773566099183884034986952074112398209259128871541314979532886860671377166567821577103956655427909481424341293142615623772413491728565545166110859311278603318311747128896520700016910141661173918610810132549821364798655065974032e-149",
    "3.53825640849167867788770439055806145107129525949688310971553313293218598985122213482546454923974519088229037399866548605919223110556452083518747352097932575625776951462907476482788512920955131311352289294321180848032473368017688217248761555744152303908224517685203964390042047132263111970846794181005397755966170031334710557239081150388824014474460387780706183375246352886561497015306214199902413514625456868082126857953427745045265798421779611457368e-150",
    "1.22340898652695831505537307777297750466647497400509503722088609139487910981602518798179079762067481709356433975979317246027217388837059068782846326895885556719701887400938952029841264304712928501944325358813672284059619703977019257370200889190342684713977873550954675342295924359236838983906613900072672991871393876746509388211145019722138827636374811778003673524217481124723048079506704439864621590107694010078140359486656947911999094604049489892358e-151",
    "-8.69512726627988895901110887265292930623157917536529513140759129583286414119349635606074398641674482160491973518807066378509281958373575945731379070737533381116143537375960688799646174815104732201427009918893691585472497419871767128520862279496663600573769978666092297435127939767185233004860307033040944770211829785613552764955390316633088522082849648495551133503261515636676032811822832909286386389009944943341408198516685489096717162795352107197239e-152",
    "-3.64826257736273858550885550371435251830990945893761693666694648143335811765212979104236129139299016189430428409862822103950460555276163389133367752754616567632359695789640972539038915684620502966426691608839425661944933975475620185058688270453084245049420258199454178606201267061504589163577021793477287692277472702852026967342402548619947460191760325782343616889032494165621063721830992761282222314982348192675628567108512487943332188136573253681466e-152",
    "-1.02645245773594213876426577440317245899156334250301369336545679171565362667158168608512508809339527093926703227695766706985004914575375788967882292509427279076973999512958486185424361202994779541646806700625344791603448019581644297377289213498812829669648327292246806676612145930759405889021558620993535729318544628252997877608653150608449630287931050591356078500725792155991025903769906875008979227919517741493466998769079837940624214317060147781983e-152",
    "-2.48204778849801438570252115885729665684820577246396540225741419249600669925152786384213776672278402925699786918764536660275741035517175207045689160311439745850797086806625275345744176630033215318309905345232243656342232317962258922857286672373391804945017531138961645370819678454349350103036310409013452090174890996022941366955540569535018460078845272750106522745662992569094250739739448824669934743849669018733456135821815979496708946079009323090136e-153",
    "-5.52875651924899004735990753872158742083712328918788023761326818047331357357998925721435900553206658413288110514336558338349727494450873848167940417126516982531683695288931889572617417274800260707748684319287925531270566851509533517754642338061891235955195705649606763853583281469964015494324066869982417025624360002226950094704937876173157224904780944237618409404973626211907899024619621982387091713249747466705102876333307799709741177277016463415039e-154",
    "-1.15823760433281937713469392475890863905241796169022526046800727057564194516447300420403543727907824922801568739735746441709888909206638120591220720687137108197431934827313936010345223173743078943762165349468025632831662544002338997074851555833574752847134537315587344018285751379767022128513743562302043212834865500601735324080355894220564170372308985255886069993551828814291495004505574788187612723799188818873504348900629917834079594022161386553520e-154",
    "-2.28401781876889494077897964287908902401817555134245999954193677195517302547153483720286939360232859228419677842257750765080500775286944978425952966065356800209570185683929331591476213888407464493105110255932954252318877574436530240643408499023007917153381525106524208295263316324421975436681857576442827995901580297416978076234172982744410714096341561582604049550113883795128489387093883536312011447218276363980959373095236843232260062891074549937824e-155",
    "-4.22127052432776342190355265713091456983514245006503603026197392179848919031184241315242623991419293932787094392578845760451310897276860476109595322436292849655758699622158493471358112376742997716433079747901971904082259128584954340926269687713048691075309449697272273058705734618154883625410778229421387009533234904085247314829745501708426727237598484737954506253477036898962503215340154924657960724339271472511857719665470748536748118369193911727270e-156",
    "-7.27273816188387075309900150255841369135555158653914992424906170010511484963429063686301981409881610111791173024547134452604058350954339186720525886483371519597193269735800088676374464416181684035831807320435799608486296948347933131266038397857308391781821462154050467930058192263976730134816586177037805700078013275482480387431133180625367958407115775115946905743186491910706684866923276024115737051813800691023741451211061305424292367965188234857423e-157",
    "-1.14045272644821026269002701983974201227254270366453723920753256164287656706209291555260548886560477265383318396854115623027330786965817456598769820966641144316063169773666712836574003999625564701755185192445202427378761776036016769092718985506114116655600994491643987556513047922335176709698970356541378180791766774654211022566181242724218559215593458166984961133822771252306639823025372387457066016364806488508481314471666764261311847554566216438897e-157",
    "-1.35601244562051382106455382087163209266077219839105951622464941882574423784284608627421273271867437165835941828705444414823415238934555066860181069137966936973705411150048358602818064744996370608735970780003749854762851951317556872014003267989683301358867782116669935703958073635477420139384699251262646445163202598885065002920519478438187438456727175236893056830323326874728392535762285410333909859867092412235078966829928079580807780999116061914453e-158",
    "1.59223584652474811927187093988656081818670995765062831989411724906340858123948557758537908457798817942717356881298605969680081134096802037498370890340516735557757941022771153576114893309046967082396048631007537221410859280934178710116713609711322350307613011522745182872315282037949083197918387467294598159435395103442296673357719910501491923176378235124867645352479958965593876010118031595539096514363978607637907934434106995844731033517202515766468e-159",
    "3.58380562298436589290458600896633044856214577775923911692237799936789343901845544852337825520445579473031046768589299118485944790997165654633302275040178110765737594990625230264888325188572533811435564020624273961687204007535114230376784011939675467284374278791642458385940943694242175712650473207420839672912028780895538014362780635612564614946657319048290137639174403472866425896697621930211412190494689375262813876723877541235446763980898770839084e-159",
    "3.77887674653229667711001095403585645423533070696902527541883006401861505875682335685808594593583461264476213877704250457996518493660995607105012985224261328333068426100786581343914278327836318699521329739138330458219302565672026830595511959502350648300733457235308304797732777103693149868557184230351903976215692468291818738228357780217801504491336640650078098446244533475251069309884107087953552613671081534182203743605113349587508670899841141498498e-159",
    "3.79110957999428844150081536246679865823501721638656081495709030061324675880565274561115979654136157994912111408108589760031555617990903458882226981035858445193713675980271766967400291504424780836512493706666267588768454326843786607781142342537075330918274285314207880129383538296045022775012897537416779508741152265699401204086795048435761876157436322009594136863428837233176393825241519715312149787070424170977090757855600226008469943902742461120664e-159",
    "3.80286886343755111332355502647841409673772846356950582839346739968769865144263997873997217281933591388197915799794301904860130446534250589874104374653201540081293874898766422060364752097284885474764310918273534176561401930400829314622197162597902384652657239973691350774512693836064026530026894167848324767196560849496939628164946063425736878351390108510365090900506633907466269504864377857080270932135575867514887630442543499186005245871237357875213e-159",
    "3.82152069223696641718259394354515865479548369996213391472551101515946321293822382249087829649435118256670680879132336205597585734657402200959719667788093321274727960629164959290416092695954731789369744308200882076726809314863856164777940033192091065834229069418152429414358860510606752560348210551803848599161148305586514730558953544172746755047288390273857617889960537747394227910428229829682435702641675242182044269429272986380062033099286156944977e-159",
    "3.84295603340594454348926891462732086982735576548150497741733645029751534759967014216620885215125058669429130614173177527995040498061513408770653380891831511734184136139574408948354882504225156940883794012367817187396000608916258475541357941075361368851181222234413045246826116851066557339080682661111606335126794172707833401530859232914343434362224265182955824761068243231602810910377552228026575044340964971911925143900441365842283296188699570506399e-159",
    "3.86539616950648404963673385470542797078207860189576064538355995391647385885015950964186901055415812072809963423765200885970512619400600138871852817716336329855469506842039744286757095605589521892459140659061113459168934227042589083252500697167335536568450865586235235073179919514466537939137758696827073258767805144528165892233592798640444839325688933162775047763932354435645603643389996558687750185260306907976329516347044385224523119587978600827345e-159",
    "3.88834083603690986801199978976051482356516556911889663188879446213455739694287414150869615798912476855503623577323208164209991931834044753356047232196297346018147346255080959714201191435061299157271519198198418354626293665652120105825023650936578159390235372944958922907718549657793709514582803167933276396269388255982385021696934524380436314320353678428809114544143182561627759836779234509891759895505595912616349234510257365724125373961278715914261e-159",
    "3.91167315543086663518478871320137602310657263371642476326758234095677247881641954990499273233399597132168255939468755183354867251503139260363028052410703480605337453191145475497326798107786023579589654256922882141529924170561026829752461699006801936279009849973667438544958280990395134744582316180716720302287999859903040031534259287569882432349801918457508931639554743744297854530804650432982693883878233624451820182971411961105159915623711243186593e-159",
    "3.93537160363392658514901326157717827903091436012271552198964461586435975538377251950816329296018029276799810994047096572480471659343393209143262254344408241404447527033659359835462005140090982285115660647880118755161850124418573871926151230017750990796350654056259597468423843419450248524761915312004359848713670535832958282197068147758472904114275833174867559040031863041867915882129280452272583331759366541305370640601791295795411355560027967034743e-159",
    "3.95943636570953550265056595972555105734694755310847224370507512913664760328605141376140625106156311693656235770901285124914309879986634450755230815513020559417763602149643006386450468061430433863256304112774642261252662253314267150648423938482622836385426382934976950597940527687777711047686188945565285001077140369926881273199588190386077466797316876647505734799657832991046610156898012647424928545968576120462433774023676995455148020422802078555957e-159",
    "3.98387233533390674644806965834708311080355024096752915288004514722902703428612081200562329947332617056820083883190303778452022169125978477672651251978740517664395823136020407614781268946143091962141400031910516981381385728345662504041723950097197250422461146651609724823662122846258274747500132099544404803649523554450257709901785708676097191408417487679840448801325446608966776334177000823581285007609332549689345302234911011454363757945161138830516e-159",
    "4.00868543198109845062420437087910181326560572626568486765717549048636022227568812445509668823099935703704312450166816608614324619853774395937110721692509386632097109425406660026011891884995263498339652033508543294953130845128010218901733921069824514041235623403607073165442994705615405334650811811669851901810952564756408923564859056004978264476613037766638491859377139635649834085169913265103365289825886265095655517217971714503949714393780569686208e-159",
    "4.03388184985179811941774874041587333345985101107129757128522198007561059559212049836152915304719689533739832546751082877386368812058784447757081422285900486719645407999378362138517086345577521217198797935321567598663003777125878835087370763589532112710286306029074586395991840540639372219797658975143073602349676770766314033573011588368804487285199397559365868276959574170605086781569697794113123062208230659121542382058833192458382769227471936846692e-159",
    "4.05946791537896955317562048674114247223392638322980806483129046244327773097388417869568697556577550950526291971174797969547963120513837535937782385252732899093011033524577988664643135695745417471286829970140512531590363810325507012510112507297485802524716727282549961187198589928199718218108970493999444600367469002636220248957259754586065518025402174444705208730663799154833670971858788788176242491173774129270352508916099065202656206281127047271784e-159",
    "4.08545006308935117342683044267196212970525799260923045080406747077740793555383998243305138422264030077326542487612815210361363940838389256365528639128228120226073045837919736708719433341519713715090743292125230532483230202523650206984237822747906197872514171327221843715590469371472039682718483526041414212171986451257351251966867334388310455465901713426207595532123597123447658955110732475286307430174356847240249232844949122456489987235295534201547e-159",
    "4.11183483318672591678399100415957295117400426310818077582467043364239739967095405354599395532141382920308082875603635999175922210894877263993137889960632375732302036993595714078997261641167744837163097777917232421303245887366405043561061771439955546006597161183363717649722345332734581902080210518762937931003764969458357217232915815018996914785159842498859237224404904598519935493476727134820760083000966042806685051517411076027752055565828215589522e-159",
    "4.13862887356036452880981272413720780906049603777327627795649548611640850050383508694513782546296634982499689532039245110192070875134086177824239589102707346874795179358574476226545646294923617813810291634691827761017748479810971442605415461009256608281550890341027171769294567521201440596190044143329483052973367344047764201290129556545415578592492737097313451931065871135285014161509800613581321069112697925077686810923645646364855586027974264382243e-159",
    "4.16583894430569406225466758222770561469977841279405713697656284897344164569328241732678112721139297386583476957296515799478065270988631805971448924735015489290648395113174802636631208088712617381595690390959097828785759219976548029775430018058117515201129875578206769779285813936143683646931743233878647756438506524531158099881304555841779253609666728478980311260911367508738873255260650503300207618418215484490234660652864811198574582766043302823607e-159",
    "4.19347192624729959718559135231162538808424128489615513125007883006713834069510590624255309911426948286051614210418729399306555573877814312963439926951711627265675285548635753396960772794074962911626852089288456471904680015398902480024235166777548070542360365693837644202401804167109015163169119679570882365373857212352708418580020810957382897861533472844857262097486400117316679369746495286453934376211222872929024351649186137404189775947303713765965e-159",
    "4.22153483384731569667006346404273143974219191961050850446126721829036868881698318152788807700369594111248339022525357946491486188647017484260907176223498449180727345763949826810686275857838473084747448228528220362198486878396136509600424101551960736818559689980813843868766228137180244864353532299183119091070597830334947423136622318534943321239062526759721262476834781728758762609974498552397685233665360315006006166164289717661318719321486912177226e-159",
    "4.25003482009609067045415113756318108370166810208306245332373337713161044153879108442271472755318865500878872696548490080140678933185193815690741532490727691023456983323073067538335801492800111368589659551437916753636591514700855787221220544454707799630217081857610689485246718901400305623103504214300060221802996962768740127606192574663220944677200254247839028985106560887785331506821335434486186969237652978287870167034055336132805013188420068225436e-159",
    "4.27897910720096693112575799148584034731034191923495983137179673054105281787532783247665316560058036479399335682750307481448422248452695079700879508856489309454173625182175650965341358419777309055849333063590628576020477061901502287232949729691343853521724826398882004603991717854834715673202551322471101494493086715138389450983414002653301428409055797161104111824355982270174495540355262387682624041584850967340682563636692318787608241383468263063541e-159",
    "4.30837454296470841016423697340691698226112973002683968046822103182299490035567403274149595329553523099882034635787349982424192148418465594749648224820131149701850831034344988427757301929188326305488981460401632673874802721133712203888787749256780447963350395772430295240913849112284406269339146942118656701178727674985528526946762526138388914084361572640842435622162842036521341212796107392383700088563231638217200340751219675994002138804735887999251e-159",
    "4.33822572710579198213861641029940190512735290533020487788110571755638578219718875010628357137288344063720372584245337224098394695055951053274992897230401635997140877652195280700717687970052124958717856213708493969427484622531484485145741342607144721438450739938360340812077368416643422125113231373731089689320849493690517560578611494499277250113705711209569378957537136198155978407615227627690412827438916197492757843061656743821890985828074681515342e-159",
    "4.36852871711283858667408936514378786446386443222458705402918061236902055520920909391192154722330958017962623766581824777578954827956523505421823677510976742403634150499433113450335697709487713246826094578618232382684586808229815543914430601869547183231530446555184231789196043242951779142217967261068715148685498165014747897218269730120589026447756008940942245047183680806628640435300963827881122177771984231150125936591363847481992605490014224625190e-159",
    "4.39925176486341948830962845935655015093276404874304813474221626275677258696439124040021719634736473106155753378288539002527641633156223381213822317783324176728044336032976999083111729339852345205009581057715088539670366173169622037020323315780919563790169766945392326839440988253071450137264453676170144189957299719437127423902604011658227554815996551264972978001358887442740270461100650806172085982188369893947126441926726662351992133639437923695461e-159",
    "4.43027901511365427339082690916114725358391962901637320247573337899437471847124549241228326371996053849424192477900352274201439674278902537498417393092240568930479597107190291856444753778656446194169434722344631044710474129452805933532812812456309979962547233242375970557665522739038943589886388787416716204686751499844225507388659924650398539327862825765770691666131141633790623476791487005034883216807021592869657922924295259607813377389378033241735e-159",
    "4.46126857571165656610106529088086060389675376617906083638219776098176676487107785606462482782992294170956224696235489816296940121562611292796269805627181957691443257888144677303079817610891180947188382018035828908846853248843831462363255089214719522494765989300438424338256564536591475187002039457088907252387515593501167588448371340042324599790657395739553168563057841040806066970687362940983870662888382585544032761062462242031370329666162422139183e-159",
    "4.49131995452219250767211323296440658204894042367590196299380264998516183991833082110861031075709594502992661432612431311011838619070829294244263715407941691921144601578662298159532479070537256927477647250794052617739449260408641977459541419161578015850638869105129264344199510839538979832537306080719823156785888623203690446326484736741556668597701424013959591337735782893962553524662372634985450172796959738616477733794923972304789185216861766103506e-159",
    "4.51814872323013003120094558367326392407171670297016932297599685785265960470108981301908231219150080931771518437637611571828445993428694088963676304163759820540003780334303386161032310460222048524423341972956646661264722598011763735656235782215778519882029597056939367951212601305118104744253719518420205878002627076987632883831174034343075915592320036770528432005348051631632557786454484541374497895081015575682215118996233947986432784046433986965612e-159",
    "4.53646297675928551086140297880182562567610604601578112325907583462990463814861393034176003997954747872693773531516850030324786914660436321112688882752242886550566471846840521490803013925121997442547272493663929412297262310773347381287544264439435895980636090442231349106579615970386834579879408565287429679704323864297771294537730446031522819468209721491912549316867966388106309701370651246031192831702481388048892559942568020408639210831115643876101e-159",
    "4.53571405275836134657132712935829256558615420119496771837160830061483456660446138433893410249337344427978482350321652455011483237379125715839804237515027125198095258154589112099387846418809203314042499743750820931747097847566345162134654953300174359228885006748123680641801058362852415047664906913309165411261034948435576520267430102952969528957071875635560946513597604248259287762208531831468366465397144630060756862690563202041558583623880333478971e-159",
    "4.49528182992829494435132650126932171623993946405371938322771883687549528260303478492376797078810674220197485127511954274168496622597526210641018767127820150869134818146132839697990462095351271848516335255988317167532974176541323518406849577212463843722569667311526889058487333628505940676208859362946393487314037656021950243535385990173813596135823114918133719812136653549542438486833167419092832119955899953947870759315659033974601602194427917394647e-159",
    "4.37185917902295775905097543962180456763337023368741549126328090958511634597601250606251953111406678464514930972026083811657046215104420167321567342545695799518936471274919373476355999314210028577203088202231667870003371502273162083351178807446854385638392668881229628787582472159897972347009107880208986899029346634291371516021633285912910535230580588422457483532270334405610848465410435419763358446158000796884841665317511805548646662264614610567724e-159",
    "4.10478260928897863227078119561747352602435054516184016763301049885489522326171375392969541426600444716172853611064714378866979308224351782039620765218945800619652733573461952722253323023060377856872324443570372920553521085380419666559810760709814852165002157467207443556734722653008960170556945391027577472104503830244317342119668236326568694742185551440307038396874060055489724288877632289987115435394292469717625321069687351828032455034806399394828e-159",
    "3.63996649575459495443610231611493184282876744430216426711942202547569987242470971103929514783405154673554908008790716861345723161384898826175833179781573236469156815363153723672675072405233936209447235184195993711855022400994129289375278711391203340215205211823995169058023800859313536349079653390196370685268745454217844513075505922058620247764657500628344503088231721865479013787000382678983045249563444252451175228487386086092306899880201695404078e-159",
    "2.88073319555835558625375511478969826089685965140532000606084516304793870301647081682541777264126554360009743645485954587734585523798200824956869321321795350440448936930876417493154765990171026808524306744785393890677340607803652991695381767482475834182848098724325692645822562357661459032396268804817727470410222103457967265019645500950963659690945296816060906598234539570769094021781215392837661228298184082827358519187859546410787903301158521612251e-159",
    "1.62283470930936387645741501471490373718752353074642914390083768080888645358212216669357768158690192860281522509353067980810029928763364188206250985993389316632854532497476912229253110963400063298411011842053360332860432533825824386223135784673861393913334100504135846401667656384286727128002859589404842416186813008484269732528972545641402541963983523404955939224134328221826627006765321996391289108891723196264322173541602383119786111243148955278889e-159"
  ],
  "n": 12,
  "rho": "42.77848161319951",
  "scales": [
    "0.1213911920895551",
    "0.15544322596597915",
    "0.18112430482603492",
    "0.17661481197530948",
    "0.11934186044127648",
    "0.16055560323046714",
    "0.12632248731023277",
    "0.1856745465402618",
    "0.12766592646174052",
    "0.14724439756032595",
    "0.18477985210979486",
    "0.154800902703789",
    "0.19047202988856318",
    "0.14255916795503154",
    "0.2001872335487396",
    "0.16166988603251461",
    "0.15317726372619334",
    "0.2320335886012667",
    "0.18272064252648879",
    "0.13921449093388752",
    "0.07781951232191395",
    "0.03451445776935763",
    "0.012707065151910554",
    "0.003993584827701828",
    "0.0010922524020597333",
    "0.00026370070603701294",
    "5.6823405774714415e-05",
    "1.1026290472777043e-05",
    "1.9409069078687967e-06",
    "3.118469817996449e-07",
    "4.5977647398586375e-08",
    "6.249241971524734e-09",
    "7.862305152932697e-10",
    "9.18934595919415024775775602037910584759063911692036905110043550582309565798146658600695781674507091005838876620500338069829997381404495644010095588207355025059439070467293913373555761976128778933967207819708110966137178e-11",
    "1.00101097183465118333499756170058604790428337396744802402968993698944622273777285162197798445913984330720255442260042618270498034891871163913262279707895189255409759781631949869327008538833666466381110296774195210111400e-11",
    "1.01925583603172619842181021406095916944709393845285774872935224330858183015112680001187787088848813461842027681764965462374948000876243762192895636437258383657385435885766585080307373676707950080742628314454806634303127e-12",
    "9.72684729086471912681192948890785171558459757776702120718879808347734422131207707695161569410467847136325562295343876498841558392161098757985861196798632293637737579504635734959782631308020321496184190166931275702658821e-14",
    "8.72087687703147236708780215560049206924073383390433948931863743093434262476320447154683826500523260333539080725721462692654750817863173578515987729399591005453822975986031092596832193815594265660786270607412425516979526e-15",
    "7.36233638504053148056497709648775118501693010878527948989765453866792048584859638682306837722630843210139129233749519787602758421643225300111985339854331949663501675473694176626671862495217777699599030922099771825201264e-16",
    "5.86450688379195795889691494300388766177470500642684329145418208455775676628053659549600081369755414423058207915599012642783791808858422189694078338246768064502372697004138906931079988159752556074980579402597801756035027e-17",
    "4.41605354643612347204327536136082148713446718469795374361824436939407484637087790164855147129397966409590689163326734935129957410266690051132418891046216691222630601452439849798628680928227154347249495847734200045723188e-18",
    "3.14914156442006975442055891133291459089100831894479132959592345489849315871743910426535472403815684274034978162067454289303199362971002766079801185515931308001633243470632702873247330878385045115603877525302503931740518e-19",
    "2.13020281586302951323125905610000333299913107957591384219061107185191609727373124723577872584893792500691463870539540692587083146926453901332073207701966421421212907607033627769003599066268623065285776921037317109880100e-20",
    "1.36895729841104282148203464263726039180555449665046038565547561172658645110900314956477001563786511619520088238586243724090830002336759506856200800645450595721781927229680434061618937618923462245853467216276008322096615e-21",
    "8.37001770170318852482697640338212369722011460718116711412108534761390931190155642750047267177937390137317912793412499538482249962197229535343075679383968806677519740859261873514610751983668697800011205381717106966766088e-23",
    "4.87550834242661673916965612256734592742598060269728417329371967366832637621920771904484846856749407732315074795259775682404559824230880762466372592875697169794426045273542910364806385537741374665740728521862714032018718e-24",
    "2.70910431254945126262441220898020283846777357001278642605182085017771382434987990053374581340035262888378465303962860195882902738934185069846819296019131990687139928323502706398898711636582086631791682784898289014417536e-25",
    "1.43769879565955528758246851254674258014249482939773680250758856710392320551342105640838040470575513262674899122332723275752724072718973817689693997590624773086931472098132394768099416294288799043587583147652590030647674e-26",
    "7.29528136846528712377791828687375484815054808119475782788962343159119997619878281068044726031302548772866910883459852894524568154860599599349329339899250812356206176277120687742411472041382287715216904749265061865466395e-28",
    "3.54337957135229092987123067455717148464105864723587083343021547372043050298675199726807174445573719762515662396090836136565292886534383124040415851375759298835077268536477069363395547828181162114430733450174771877410714e-29",
    "1.64907497031089529760943230894582291389822871885782137631083331360019831627574773912552073063059221288338538020458178813059467089635209455851748919312657377934719536117374414006002645201473958878482386599343395344144640e-30",
    "7.36094836899502253495122415604195159246918623610920540301522193722089811063759755726607742451213015173890725100744037757533720723145426245286768847946693494978182737890419624644023465747449438927733066152517474429106660e-32",
    "3.15428545261388744335016139875732071086595818872899036964202571170257358830371926167924450443510170344968195657919445696532275235929560671399888280381503372950053081599484838670031225166478295383715134905871037144308206e-33",
    "1.29875258849609627200984458778263825465247482547710590705317239395073561839771163464291143287782395370585563561307690142453964879710441096474935716055497265604338742484873882294372833605058829687919767871399028552777519e-34",
    "5.14253143276276675444308781726657628810116279929682982804309347534867258527648226496865095211811531830403167968919145443317080000044640125965843216171424350997640828789396846542833324683025387821933902361513198992858601e-36",
    "1.95976146847836721877431404232378040722090118362731739285404923290067784023723116514050453432735473841076446904638518012415646222020875833515395151559584974299334865631600371635138898443761321534002973013584307728792906e-37",
    "7.19350754913621409428811357628865108279882151846862036541320240673690090828788705598957910044236553741416457561404181997040495996245345382825252006537557031875894928396285432483551646234262191695850106225082811383287219e-39",
    "2.54513482216423854931263424761608758201292904648229366681075939008929645786602904423159195659191641166010086692419694077780453981110458579069116033392828368521109832390754047933864178851178106133984212057061465952164586e-40",
    "8.68603636590036846922424760132428854872263686283650265377281992038116954810087303672406626616608200670443433781807557787795739829178233363401729236818633646021516028474242061296736004653878098172086589954622657344840185e-42",
    "2.86133721366746465705038933516284977601890790340828252533225740518167669169426909168041441491427619244213010370567927939057346292640763748592109222527803138824694604579912126171029268915556787250861227669693925927532070e-43",
    "9.10410324222289877764071545414379505903919951281913473902397848569286058174112183064099478347157143268972821189222037105327014171382861303012398995538674472248377737827718778372441357848375597810213138363295266487959603e-45",
    "2.79962144552213765787258939468714664430255083736876858228369193735001693029814762691365444699626807681393718099121919349206410398691486304829730807484505116717453543204475025870559031154361014475699084016299261466557824e-46",
    "8.32565613905754195311783212420095400318512540840941230789643848639290136287780858667751541604228570117403804087641991790141007425131331867378905786200740914993911640937343076607077185273235367670494017542563469336981014e-48",
    "2.39578584236612527923541385259368334522940829807476235948633517128539619644861256491982143445052760535220497146640213021675631624160270190228887406930981351705215451049818064805592733949226037208772790690152336594924456e-49",
    "6.67470546805330815991615789540478455062939342600174280428834752068352920388088664552853333510300805650103730056778538043335740763896118486287829685450277396003017102181009921251800545755093559572864944230231533655427234e-51",
    "1.80138445689869759164554849703336553722583020419581559772839610376812094539058080087824922810839487090586425609440174832915644544727788858542632276650370198418635076464207055711908844586131172953090175275219471725875977e-52",
    "4.71192490908752567639620552699497654416724714301091877362775290272297950489923263328512586015574099116844123340428578985228104713219330963798249719409668437553294461900086042473034105497238679848950325980062945806127251e-54",
    "1.19516451252231575139631036300838830739511625687458896207012212171549475682291213393600364924879239751916167555021911824689547224395940224812395266923541939469120616742253265860835482488438346999463345451970263923896986e-55",
    "2.94107983671593233557498408445251475791849879096101709799429767207334745773911527785097551539781774706809310121950909147065434516156984879169548068397241780971782924012592088286509033884400858229572783755140100577991513e-57",
    "7.02491715556653295156264111544650069746413944250893981734726066455173725418610992737417082559706264616598448378900341093372375978591123670102029727239163277246573872857372065907831259160215022562305267258454717854611864e-59",
    "1.62940763111142707305017446614033519671904904064786654755210040951158340145923838494583874665096168942335299885288673341441479827274653249675900410603182609581207780613588314676561550322100114758586120893835994357106366e-60",
    "3.67168178797003742335911819555901407512532049721611475604789413366708283813996044784932381165048039747718358899632141165456305036639860521567363897916146003575614472400331170171943789824668861888537772351893214544498262e-62",
    "8.04143786429340071790445795167948432370729003611320208892367010356813658311077893927077445430446772540153381200162204957730687706821465876139552705129048149489296587028057240921822304367748600651712609270095023683374387e-64",
    "1.71244534840613978389335523435515480136481525459428644584571036872571043017632199325408439280764523968999769589217966402304482995975550815299968593523021287506353038249006182753707997792394457016308529827560009729358362e-65",
    "3.54723197960758860124269191533497160266235774642533699296011013966271875354781505823955576469829271890975847497569453797431981315216438042475047306625312134577288097507118493606188385501588007568911978609721641465144960e-67",
    "7.15027387192152620914548867510100289514140530325400489529014074907085611060957671519795006874187849936719669276293913165592016582374150567175517186177042283383984743205713088360109445008033242059488548593195408790287974e-69",
    "1.40307662345266964731686348093187554043514978380751925823925435392936219393736597693627188586359102110898758971196860447625628140572746370288855798482421741523560082885643376697987603743702258380628051959203182294238404e-70",
    "2.68118276057184587005798083535500498674843916018850853651150287886547820615875670192045268810922470503991344148553244459298945315587437970775091318697313888967652034376662036933211450742960782166401427944221339582866087e-72",
    "4.99130304059947088880128859748294433036851482739465891580688972659547349697168455962545862547559124433668729517058790405160121274828141603341734423056990836606379788966561640764128662082771675967129166615124852505932470e-74",
    "9.05515314104067761094066680227916334351998389432440802517405340376743147044658771932446888790892497206774608619745667805844522418227585483616321486392412969846514328550791625150202401661316675323885010383897710469359698e-76",
    "1.60147333490336626386825214231423072113998131473240989064748978034655618888444610346611378284674831174647462645881055762939178947621183142279609764140738146951073466016747165044746984876095147222403657226965569663257948e-77",
    "2.76203652129584830147661092532428829110262040039348578539247438662396256923064809690670878102316468417539381875818046866665572411472172228715396264142260177793844385299594210477006794498303641785031913634798232556258022e-79",
    "4.64691629059448868309689863026300222119007881553002345153053191351188934413509045988461674473967789941987491391935108405046320169286061732474490324905172834944094143050255179602157047792391468480196324517071790662454911e-81",
    "7.62890648363971131430043485097919802525297329333010768117801054362921133144058500353804863171859196423365038034919460448581942764970222614657161605351305313941136218340076331653255661313456265376303076145028880508656884e-83",
    "1.22251590339967201885413159552126388497098144919723783736598261765482463149025080432294611285211681032783998350163699904059064792338549959818253367154344645519920932170402248682726037295619376346317064453922672617844522e-84",
    "1.91280602769155894462281040973355609239172524273051558389268901256802237316490072686002956664604615487375220702725694953842927214181359281488794825905510291801741353765310608011446622351617096562150960067581198627747129e-86",
    "2.92305978139099724006102771421076011504352702738669004923051052266421821914435766603232281598727138339470684754692427762652860308179370413497146649281138412054532819181233411731608938336629167524978471285311357705120771e-88",
    "4.36393086213672085682996913743964277223473965685684670758156129783977416936089793008551512228981527495250542852009067065124705712060783992584603884722351609337806151645246926651669693044541414919064617408799816000027283e-90",
    "6.36665724740398331910052608109825744812763221268134417232527776999903559344137232359589527576334947296422082935845864698818082905452368356662413332010925176746160345844998155632609890823835924559597782433400862335871658e-92",
    "9.07936929012418930170041318870924657416784128138664463538017437356194677683527937041024923501543131185847537185768616537793647101326668701499234043129329721211119687345427414341295013960587001250728685645672559574301596e-94",
    "1.26597423735367344062082726924779947568039506884036189646078522303788791131354676799672041397050073780274920790329032433494174238029694336791252366563676787130873006126974630602839263486128224162536371419198534727946474e-95",
    "1.72635744672802897197608784485649355311289222138721385298314056612324579182955865570645639190782034870558178161950232768993643461452108488779128072263264233246643312530093590039819393986065810480123848081200483205490404e-97",
    "2.30293854239225146739502568010919851353009491941777908640285517511508854854079695093704355680821872068221479323244646681578409567319567688647776721492217507899916579693735624875995850107873796565767394674182102795559217e-99",
    "3.00598183851454289463580318273907085963609219590135134503804050063286890115423880361511725861799754171525836715116760008409359965829720543410158813314688671489880144698511502544320138248304461237022405550484119158228168e-101",
    "3.84013888687855949939003985632117588820894294557326285495934406830241089753764540887299767289891715551269106823868770673268070296700907924228704850090911838174366556874343836910047637436326861702163019624482562900951186e-103",
    "4.80248433115410376098184474492158220691096375920833745789442891646734377433404164619079295872730441722805247602730016597196986047377308623397093424016915059121715450057301703780110396639478234301764208566821834705064959e-105",
    "5.88088988721030342404671262337163884464188292225167606287316593828595369406039952385386791876390679365618629714128547318368575477952807491649715089960014822760703224905228993679601725030986503635151373299189028270583061e-107",
    "7.05302873907717720826560174985187325870971463041077486122217982750083220808432919387684285108611258315268095842902087157073228555700124057186259769349452347710043865825916037932041935848847632243767198994341809992275507287115572623080314910716355223552164931089702646925163271281096815914080918794616638079718377878192222660195249552244314288026714347867155064958214181100080364944464918678676569097517934826014442518217739599225541236426412412436028e-109",
    "8.28627075710634700352911686052030968026931036219740734544594114239224918174811278370270097627563713825970071445950350096016235938074640782324642786280945850195991708149417956533854836306828752045906545454888924877136752716415227411960017627024509114339313711016783860989508357200235635708113682431372974706030731346573696454092256888717628024409242333818380826614549910155256615659662840578609856498490727895505772686510147764146239822390407853049131e-111",
    "9.53864664229905013865051907742059859205125219350793088487503565512883552283824059513923690773814659627190892207038199300815589846901841446693537122078313402251796142552132972670271270627693356939044709803234790901973470775347636092376263620464615971558399295355454738673771630969283804652894313189459928283512884914138731833608183410772173003802809264096815417108457891884410526766484274132633320001921718280915554211583215197503877466691945304880913e-113",
    "1.07609328680427507307756227538686795146991621615996390253512406978629627734301662336367652302424666999418964973757916901934451386207754734813243062106935271626974157964452696286715736709884027223647293522933476043915794567948537888966596888291536377779739090840958998061643148188846610498717754411174072697846789890135817515722170276285165531670017789491030166566208283405842522885006025147203500647323933156159583707627338622637428125725450635022428e-114",
    "1.18997557074455021978454794629206179963259014329011398435533763158200771833427572767280243676099624071217557037067350758764747971041747035189598815005061856339239977023430189111672923751219825405379160610297990051902650716114791461503085750568166461254362028372663380565335762097139794793803665011446249198757752015501773506698232365475408403872042205506402694554569978853684625955063048923373718800044169968687809189270164466667608632598981264000009e-116",
    "1.29014561078068654261646618875120195332699521829691795370308322244685374601800326722604275939905162770571465637805970530094680272356527234624451479971412119422794763967789587411629751748629182882496072697945801383808800099111987874496476565823453643155576641976256224031736440028565996002176468789328262507833920270408636311409044596373354343713464422893288847105736787980600333806311179986041518175159757138258314849743683974136401492888360434982308e-118",
    "1.37163255066234320616419464828610078361649723184250371687287907680748931918841132633751096859927876754650859619408057974448106745988337546378841804201861774786119660814401734734278352941392606500193411386484550685323822339214057169957176430270200211904535648388428199373952956077383693703522817074603461527598001223354367781081297861149826177989293711237818232120770520887988535576642242173532061800660785947551415980050886636091874805666120864122978e-120",
    "1.43027413795316359869504832269014165748030824727819352897664218821000370593800941393678252092242689418144241914860549417739673114814702849938592368981454308954828110656939914814964262721003768551048926004524729965115077725870073972945103638019276310641852267641052135295160194423647974168519655428572000273402187475586691920289492426618137800557021124179234662325820367264980323852316651896354604899748471642118042669178963081180842822617481528154560e-122",
    "1.46307179438972927643298934184933547396894131827073291237476297084739829239101269473780311093607542799841948943885280239823004716897848141459726300937659403286884348022908349437441234143984422827313174497402913161006756652252028260977178531534451255792192266911501666921002064921366689800252547633961011822646561604032722988984594438278353911898862829006919954621871261897741493823483851396498064674256658618422368761789063435146167722914780998379917e-124",
    "1.46844475025159420351942302157933383031752231590685621768831624161229447608550846144203295165507574114249783912942021957131654031690514921829907470529294145873901182745031319646559921088563807989476910943989913047179824914230586838718538145283935280948256027745670196950143807792353140348094367600634443061888566505693061362326449525619516540998817521619577442710373549608524331071502735191571115127334921791284126828316659356216630844961813796136289e-126",
    "1.44635332185912642252507059674781850098816775750450920932149998623449921984665177652445801447258322784505816495526911503903210271196509416351807194312588775209757539379668743685170884996946831496218081377995496068718755985166389114317952267629407054282218219293632933253563945658253316989370802095879044465169766192784888768360643114344434158927664355611516661853874562452863291129803910937355815743341170523997928147018201280518329743453334510770315e-128",
    "1.39827842471297016965717505395596437318428435618918301784521789347877696865894522243516014846085091859303325231578253331410239581343007975122418552998445727004872658897542638218452492170437379409988416603013574000447118875309553212651311009746087229427488373112076092755906818697252684265763797909165251137776577590815884362554512032274516258089284827241407098779887574922626738639780045059203829784539934208671054646587136592535459707610385573809743e-130",
    "1.32706305915445521086691499382117072729433484251768264112285138509113659336121108145977046918170698362007053106990324774676843443614674857874816119559912537637665955425102372264320338456921278965883329142872352585658736419522604964270400162589035053708198534585203753302250214170838637616384672480692362177550746350924722208592787961820567870745835336297004433510205591315204025166266470521797181829787512582694073510969444429978843887091566574985322e-132",
    "1.23663870290293736132190877939358641533382460496807547433470791841370547775191638039170420193867025025362223133553070246202529913235321741478260259798894017501243529355572551100694044882491975803806525453422536724145865906448042090593881660795285110051052196174238844784937578408503329184997637252389875241762611207859647812518466374287716024302216864895110647657896917387603790083533980736478511207379536664538531780023911296554924483667207983904292e-134",
    "1.13167260454576461772498917732371651688257649872307350575586587133493197124244575401836951404405461155120387263477076046728264207652516973933568581491887152848264004961167525350447187526148540955734826769070728637704800469519060161110844282442065299043997676757809566611881748269078219790180232111590230435801082586076167605484208792948756449251939902991064756630678964087390016217505067655498624625961937124291022522379899318743508052956850242670384e-136",
    "1.01717909044224938884858664883629054562889115455561837677536464474584651541560196760160238591452780178781400525773576438404831528891417128013766708663526718172575882448680726764003738165115917490389474095602447800216105905004844812574152843416396468334085760175113926840590778399339583422138934687449379918069619052975527853987348248516507857464094280395687011000918871046801542581517593627255730473792151359129025769028034577963579019538255463053724e-138",
    "8.98138539576711961686066603374574949352101439616147640116971992916214657092499337306235776312397145618597003651333639119895942396637307041502219166440161657745440270332233581939267632178541975682578610391869681689787118135697713717633699358807891428477411149171989095603012363835291404898956835153095197169163438656462301615372537174592803323259723144710578763932149401971465943151293049976204507839501665102110495267758381332350778542212153340185279e-141",
    "7.79162197161658793634275335605815073611759996959876214660497422001755492513647386099606304300200100729615228976827787117486231895549348725042186429776264203428092088734593508376746532828276477419601820268836421289185792765253639208431805910446923735503851182190845308181828488137982698244243047089707555524146383528120756547219192165287539125493087056521916599278864423921635335474393742355282799921503526384238519722801079646098088364641214417192042e-143",
    "6.64230998313154470818655273301508928014291903627632641777859709074928271966944807483831166621738948030164954031358779135215516237315559253964569369152473935681808414441667732582579604840579122779599138912968429960922723433946732928622564698149467382135534757716129725220585461245436248728215356596684904411437659236606985679461886515362241444778269337416389627729731617498071291598136319439278620511041748299390927931785042088030768971750794019099490e-145",
    "5.56524135076071123286709281401260698730482682749064763599229361403393827955633814275849766463087888147395567338393645086244767058002874417720036396760012179267369758452179255665043764088798980590709203007339114827817221966294989587914435637162131535936594134579573011682975579839255128705952396356784320581609904075254509649006416344011009516596146509698717052834351887304380266009434710220858237364357385343236265064508838957565023814931026331429833e-147",
    "4.58340414300631398069256466843518400065353665610878864821132800793175205734077745637586986707991379015707550610888848466885504003110577258243527118347051570255475705885436708845407339040358704587143767858794156956041973588543545750049819923507109680313429136287505796694636961107066631980415856415821187467326442082786886064257920750033395521196604400129000009911215251087369656121193014069382654505985116607393989114954451422847300264456043793837811e-149",
    "3.71104415262819272004567339733260592743898665290968590031632349947262902571321000759369732528988582789588024107966799776648746118288356573207971987957458357682506592336597318124246112668629840131333950470272486583509427692324092312307840282535522549308062766921482494450770566965318360012678919423315989942962810553528076097966478000278832918721474925937929360966301337268564427809736135288581588112047000201651809152686356707682873091766538059033641e-151",
    "2.95441376700280201324980263357488259903910624198935410922421804187453974423824507588899492859784894112469005099472691186911932698110770025450054981328974095022143810323234297252615653709174868682943513463905402942474307893043812884180416738615642669557595582013347179875851445061038891449152378406413523494305219163354902624837888153949333194052809016537477197806135976769575728047597673455333813292919335238814479166160626338272211180202674738110468e-153",
    "2.31300227116208079507025505052656674770368696879158361950792560193036575100473584621441519213546937167216927798999489930046783847138073878809061035354018108813900873339245580633222567275905831045113393116361729266419943669317353840913845801057423661015783845433193771083823617894593880002140522055710401044086126675673579808728174537403589015696966643000295816927650434222756749523263419077984694479391710331576353425097470988564980836525840518563972e-155",
    "1.78103147186724134491233473063730711111307636714045253876748602954492781146222990887382315077444707024667342735614410898567141944330527275740139221624971389077060462860965949422549217271907182879092819262411687249851202157263025003096686695606402973721229096997647452989938367870778779544457977712915585266749774871643719834146764590299747661353117161834670454002168814448582191562559844210480935663049972297690370568400736487494018633705036949796124e-157",
    "1.34901920889457480615827521613514118945796754962566620691062079097097736478070952368503457694371004785089557355755031314698048920715979968971370354680968349333762344792318066834664557046601774863717352348719482321261060589179340983311170730858639970851050827000742184340934158953409578301538118488667662108445484893043450382144484135876759056848629617300290082866052784125527784496918472657023996076243260786303186327055127988144393188367707712331188e-159",
    "1.00525184537338783744699712696867520396697102429317529364778516813374440520403254798650888307656450971960061461835091937514914464672680969228102367354905468554691949834770228057577216890451217945351837260211897885763981180995878082883047960125769464560251498249261382614497987524446399280412526805813735981217608004653285941323205115578777534130472666124121397119550687267783587575304414206137236555675229685143373784207173913195697132536198186837822e-161",
    "7.37055249557132167203941355304425460384505607405191035944646754391105757098481180505078158566033248018027112127690676661073730374200850989297571396895334421555890212855291309428342466363434805169966127650726861172369149718007403406547375512803426338125534857308193497782355241104791327428359929906828715585668246313654339793877898133047242856003691148182718004827202729586000548145403987275430474630207240562522532878806701158817184297835901928619757e-164",
    "5.31803119549551271128813066079831379562325793933985713086807054816606937799999345818097070426083584164808566452234546631552651439545251110942786931525675320428533083393553114402610597842054731945466038200324758115104010280748527026726281956479784461092293510718291850274938081865642021395557989912641629534829531883974826541465665435217750686909199903632453299562408810710667938750332544311581528088860110002220654297368724880443050153361375266400992e-166",
    "3.77644970351939319497285900140868855659773507437527151196365729685099948291208594568426249544098106619066068406584822633658325568078665558269361525497374965479539384947389257662336346027621996292518080109070722179291235909183056363095375563148226410740349308790797183929926354074349514706990392454643439454959438928426502487286203330315354605778117074169149047537844967925867714004991958771477434706328418116774712583561344107403505053870691634186073e-168",
    "2.63969602262181897512451051330810529430527330121863647588039311992847308499998127699849807489249728830504892094036616121771363047920925953357217055008123309203791091914216473688850600948248520862431374502427263468128104437324011153558348287367573992806944900307993284148093118286772174990368522276992130657207240745789715850379589440171815596632031413951525483527542241315680505918850247954875580822790442542042103000497621992299563528561032195705731e-170",
    "1.81641897156343072399486333982996419692344758611907545708608882108349431468020684956439763257614516593958522096021276843220444199011635129591089606623274550958835519698072562960851176645193531422707097914539724963330212301259179097762615698431583958122281251109620620867705709067937566352589179353429517676898246353568913723636045581248482888084709973698956764230943202704791923990775762860882759954955051618005067592232142022354233018459052600150103e-172",
    "1.23061917456794663785270794455826016205383003413253555263405576108095985530027674512181731824337098125148245693251343480083804915221660245240218823145946364366593301222669277264752723280195146473251103918759029517709266605498540284505679978624559756364323658698309853215178846637985111547611727140844003431087276639852546171530996715904722341919098480491777684293731188298302618220610890306990032931641225672420628466105161324093675205989187548285937e-174",
    "8.20974472166737603996157095542111257629796394167680758531235977951277289118547311006302442279602895674364831668266507925074383252235230271915669456480507078612952418500205869982040772895111477142417862802519274591832778767943105174850523239409023629138481255950027378448759913600817750031166053974802612503161282834318732537448857798509258925966858130887757086805174347283280757176855507068850395612794011881241246589325993258204750557280884244872700e-177",
    "5.39368918739591138937338169018835132258043180820921289198757401997811583547797644976309257974041242116936436402517401689612584898185265731062228728946578116595503097029843284420606136076418424972780164109777039589656808479689845968999920345475403318385376994168253348262932206130229992727792368573216958275048075491990191027435375737090604841019220822714773031745136583181853073151277905991666548215085003024697355312924839419650069156750085751229574e-179",
    "3.49014619617777169845558261473268664493205450836683069911606088006136352110677659021966452090214562241007862382239796715257041517743598947805269381168408868136370487746797770922215024531445370823373449581144571794054737881917337295381725528484772200905551029002715221313575922969965473976975127975945868106277917916645259831965419725330208568225767288686632332858531854220424431337433812797203921270426194910262041833617585165076559274926033624777551e-181",
    "2.22460609155658184721699814253718772801577094581279834343775437745001474628832045574091236074393177633337241148336125532439511587200125177612459280637737073424557355543199843202852223155074006592498465583608358881546413424656617610835064988114887124688044975553715755891058815113581642897024286364062569789545669862880410681009933353431420295494919003901974618834430081031745217328859501980292064266002060252150305155880506058591702278207269386441423e-183",
    "1.39689580839662634457756434533592032071458421032957539401786093837122239362147392660990631880132978234701316309515835035699617643921947851844443232085267091501610400690096146306358363870950797978400722562678899225893680157354730233914313592086871540457019632084498525228211271215657243983680476660298839000266148683192488745069296460143650301260140012077867867502856129595367852499337532723204821486345413813067705359727138918875840008681987552539773e-185",
    "8.64221626757998524840114834627277875298742655183578293552677095130136175808875728391137538751398044826080449629889727311900363395112430300888847730224813631485765005065220058152884508590015448149883770910363122912262706909949026329079123659248197421881766537655663069104390439607811737719435615204646139061514830191213984142041246036473498896528472333384328298107980345349377626634949380282259246413798077270940021605935652309384131436101919994382639e-188",
    "5.26847068283596695019583296772151922324031797428120237231667263835835889202042842703336666913179769740315806915023852097116423781226684786833180442317242570935057969632247841857548094380021727437256760809589291843916436958114535589759028771593646802722925591122515259566548336225674087218369644265619202294473602546012120635357671080270536148959287578942313707388579908897128848786288063648522516341275747120873920657039806796224278149917574332890241e-190",
    "3.16511653261006766956889895053018171131153360281847978204475094841919523389518236444207844366286696169401466873643922450737508904695806315053655326002249826722250708140111838664461980052605086835663579158337136529672222303847844029166521397301490365511155472795786751155426906240566527526676156522237314529454006231134361438034854263956464955856629002491161520006176310062027805614499517781616886242202061348378324289970859274605217844824042862239202e-192",
    "1.87407606404873114269084293658937479787545709687623391940546462884980381977583128092679609410220937875633241777430640832796189787210999804459837512690007712258351536337976246260081544815835967727523017833151320263931994251634680590874252032365344684864113935877626949192423722341981850803149648671876758585390144314247101785084978823529921048508880614045820525715176578370912241180199141738181926772133761820414900230127710666754871297841989498856698e-194",
    "1.09376263075819127069350566918309887747107778737534037221453862291943921750347317394740965136289037709073795141285509948426629731112482423951443745443803134866913441117098673042021023801619785957299597950871473123482310711029218417496996786052764500137065527489005518859633663354893633041641924094846963144281836004880011365810327498269939020683972045540845509901297779480043405959576995601997625855952504938722638529224701650110282633940674904698042e-196",
    "6.29278101953398821897594810398170345643068285731168717589618391378394129145824734765734021202787797434390615042874179481182516103751062551555070993881867443402296175079976182009634074114870770726478519950468175747599015115536961815011931852994607290444967779000124129401809103238722676458977436422908261670086643470739105463906299791943404298075685123777014441028974400768325396301365625963431696859681883596615613193086064312961685747870157640851541e-199",
    "3.56936106173679022660648466798063909679827146159922584618824100526718244280911132165825281793701784842388855811397628086348360773761245082640401044732053138360174186024535590552942171476707886464044674237179391570497520063488601862019203635836393362265829097611350962480089133527620145338205671804136693105665889720941658777980514331890087536124860879118624034172525692794608564892250526461280308245452122793540689387311466542365333010733632977441675e-201",
    "1.99623046484679112333033274046888850666030836822935662934158068959612681394762823458987972590303188322536495853483338833365034242543083765922747331794700850374500103224506222630620011934886740786152691160470516751962514255089912846290209003757401250025607498480658039846252590182176093959849452230876402691736113957714193402152610148917304335288039824566295937053856363444633992672590547956327071566174841160429707525496452071675977417083408197355635e-203",
    "1.10089675716123745726551679847675084997894040664077184145589188322463545574325504976723554692605193641870945131808006446640553488723007355817334275020167532819760362297999245818702997806339905085212456053072054902007732845868820836315329896642396381104139532535169308695947155167444494868556045899644319384706599190050554352275708890879300117566397591388428494812045263856698079753617631039186000437117030805483674238486781560542790592677669104247957e-205",
    "5.98743740188461544272389639418772171951727729664031741398359790137442418446239339220120214474744063256183208337581086316050478686315428577312525544099003075092541710060892685351287500145993620085236187240580140448479835438941738697731073051509442120948279965241469174426210522039946060459184653329917420251565024201639570824125683876059466055276995474415951221294135775644864552364157864536302511019283630105526136649223761077295328555163111066343065e-208",
    "3.21170775946939348347543014712139901819600715112933774100445777936795021199783812504434464012529692229847263020797165432275741566147439508485983193249517938856894317081990321833695367231033624908086718903469045435284533977423131369929756219653459731664662588518549407936423022293020559673926048985552143117226844383705534923206297793436244391280063288874958428657606757303933807788463735537302533533457989937484570735390936240258297332637973682213806e-210",
    "1.69931256489576508059584017021262738087625929539039453503306188623977876994011537144374569561708954985812899371121628551138073716056519361642158300488209811667763218356439316641381468847413082060067180384054382584954445919823841963727589184391677167300402611743289896616535631685866840995469967528786887384208611161565241860574348856508600922555416471957100595232204250357883012683465134766758913390647319281886989749738656220544524183226949610673898e-212",
    "8.86938939380156820901007269170324546200049546799695317958869127416680461796627234392656176498806822136226989599580397685120639142384646690711682953988913324101837763640181035949526017050528004769772619561205302182797160707576001503405935008705296793757048049121677868862577270482611213556207335543370435848935297240506661227149818039913682804898202176605450982375747021222750127666191853574542994617587392292769115990868382622343158045799687150914998e-215",
    "4.56707148244878565108150616279643964401032418050207755321963201667866669995375474696350102697077874052827753198215479126221144851434062380589713937076656646073977410487435309959651878666056221863654999958564544569480991151666239443075836262812732609717241085278385682486743578990761011275272859945631041272924222582694474335675058068951360991282042337735152695816804974608399897918672246227926703598027713843557997814901406483150357356912034730673732e-217",
    "2.32030674678334103409955398217525726825446385717899914709212879309332882254760080163235419703678814182041426910369520721779981374722831718318800535857294263117676223572202078617837470168355701846005494165537385352830187281059705026146544619561416038926420755455082617110160623020002352826890464509258762897350192393957328802896462925803536544865274503112541734792586693306730528628177218222892167776729000381355975946587703223916945261138380903916855e-219",
    "1.16320385874448589172608594333638883869071786714638342831442176006206058193487379566674334560497303856648015871269244951804155437277044891000710210529255560882517449935075876487072605895537979005200972732537717318929263745831817555136279999506475114974881663802869952927265439363819889892419856044995787283790387246575266870982611103634715082972256998662015236155308259581294268388422410023781372041915228838399486654593444750722550164239002852772929e-221",
    "5.75450408385688314775646349600900810286566694770345152826821266223087760665191937780245276746852522013742167818011165811440823725984866715098481855535383963992625386858827328256873516115839466415118194641292347082761687074992292602215630072273232168448479662630125255154464571280976556278897184995549195241817824410939622196122704796626459665656522132862495202116471476303139909438299911121011972392277923109674314220541927477259310666300064316549264e-224",
    "2.80957019210480104822956327849348795514838055441709734845124944650009132953638288977412459306357946447737420372064199953654184087101118649024082905227982880851605240202704651593235229728274801331639032553873791004924657757917601441725211599243203140305335600022058677912711849958779728766935781287332707787456300662465516352837977365264559456047692378861038674095346514397567147897193281702057588197118440159764864787715490537006977210582302272931571e-226",
    "1.35390924804139880191524102348138459872691032062579294667067246773085076331543511237499174426627084589818947497394149178443749853721704555978161806207359370684192771934022474842875336346913447094979283249103033408176999935339344024346283038919517564009471232463363345294876548148234697804575257155005207502240778448621182552457603324137130618335537860453781823486247226050093786610859540978347632522943023608683444120234770832153216057303854214180324e-228",
    "6.44012319825925402354677394677926028391606914501746690086649726295027058095583662687757129543823049551609835591538244749749055141474620476394621799448178938420434682830457166616414500843357697806278297924623641999740885780346763356571931960478006676556736692938738507197067825962537449302723501300041419362999776877803159000907505338547822634713532991342287572670174368128356687203642650725146316378603296539004513108906072173785382287136490016325895e-231",
    "3.02406085884113967519458430186079539423703425204817144777186837295559102665189111465222449115423761180279509901153070246305688717152367302295387223830758676829326436611227841153034245487616747278781923158349491050414591844548245571639468951403071532413811974179486644455919647481207591857088250631220775304564406855032443124352031731098425810582131668316573276851034732961786893523183070978851120020748354343626257215727687145424934170643331023649426e-233",
    "1.40189313084747434836753382025648410994630293633926005705197427149811129897455426350346426954369155565305682799642436301669000046010350472691099914551646394603185574165712689184549151960279576180703146019759116223523906341522292876540680689658955476015736842232611433159917403227035347011729925127223618583807833181577450824496084289773028577894567484671393644924973516389298320529210883264510356010464289866126340600540392998313987816488029349346305e-235",
    "6.41657307678582979078206711248809541284864524780344574505469735166908612622351036539455074617159602871814540480287480938533981353966075646691865722014104402388455785313168188570410988904163465365548973166817444515044336956479991236389858717689028048597793749240451532851237149612028877148256470517537685170596953299476545238473336519395901850985465686620919273151269327975696869907659291832392287996778647182828912781984467306584337159833092234879477e-238",
    "2.89995062345934254915380042714292187030891496479023058831501588554845002840631749848100289252447961994903492294573172317784438840613336283270274926096364404966007161608236963801142005242060553540865419836876628432047932940732990699217148526517974222798759027888942677225567720627041350453694509075278594769704276184971382379317291515813088635099958609517004067639986495016955468784304347832463269491668930285264409912996042405346939109584989735505382e-240",
    "1.29423218717008714789627112315901590134701089521914352024817259615038174673309258763042733295654139228611114880535396155058077246882438299069043345763028800095018376685350856409334773789891304093991163962727441713018796502021258871613242542344273944131633745625400410276974295346468135393057032985842911765888320961607806456085685885314738022480396201857739482990513531216701626949099854790963262231257625429192297710320759005759042904746165072008724e-242",
    "5.70430045386567204905955524435925266393288947295285672562737841935184278921492880230047258032882486192914793607669450424890839520597577636349288737639253602781810571932904022627691079675002881140117608323319426259408342791548286007257376483008032631009870089418978981513756548906132723883044055770669396984948415360145454663766928386575648782468662009733846742704213763539342716740118831738453339718185524065022187114029067219972038568181967341868431e-245",
    "2.48310579976749123481877620611971273639879313361744277422945603091727322950521772050351852512177903675380878490969684665234947689605662479299441373998030927346013771832226865014864122112492576480020472684073059592154993532519611214524117691662465637600751284175098899634002656409120681360382495565130105340625533024587258910791964803120533402051711981849518507856084463072199659807928455830438075352978951378522689309466207098930581170494380357640542e-247",
    "1.06763867552700897548200671814508671933202482839296541860739755297376925358984095749745117492395106783059751229287411154289186784561838451331736206650106129572622568288527233339957315381427712801099989386388764969999917823634845083602399194849875481505264842799029070202794864212216252981287225787089385811263249995540439345464233192655893187600626607007166904521137208710765938262637856567734365410969397487294642642399206013158835156840644242652284e-249",
    "4.53443101855480787974494984884819772671869954612872080770549514816755155470841656576081148144743492978790403014486532677811822372978113196942340988402706601728398864929208006421608243494188221935760985981381995107363330819005902128136226852406864272140190518251587444925213111340435515807433954983085963517773197719399193569711247557326344005864340591676485931338360171437380211351026104606416447595764337153814895954637135357986722294144827555924403e-252",
    "1.90249491260912791633173755067638264532504782091866199499099073582735664182261627941559302513393855572291820451191418473358702304532568913316160897432091087402576626394642386354430301636182161566740882189666113483080379668914502644085958380493268427083234605572461951219501220777697040426175889636453990407897264729726607487160399317357612343771618524897376420184059596053564651006584127532127199493714395570970594759984012519676333975253826097603697e-254",
    "7.88603650545114016431072165883443983828947958287805015748911889384742138928838648793505069360054279817517862152347968292378735089312141395158244129159876700210197457081665260717248411780024032583471290013362920335433325291284945723533171047875875152544917907737898469901430457903856747081538868235834719755378097508340600237403746543070481898252605137270619270113157436561760004729400656225129205694908678604724452177255764915421450374641276908583389e-257",
    "3.22968831000455951731427687603435405393161760640511284379254582606832842678644564498960403164843495923929911949969328258113171657735750480777642152486723431761049441618341047191970100390725041704384142276193815208932853316512983347328284287806075920492808725362914161242733206380213885343283168121035835548105871697296750348331371808893842816312465074100649312215181192705129207743645955000713076502712947638059929837613201819158269013820314183742829e-259",
    "1.30695482199424116771470155588469145800206618522732978958516086927747287580312874396177310599722726010156931784461891226305657436699867788297590166924718221066072272105760851059991540709367917922139865372274352386165204003688638460182698355059188670365919337482794353829044767260771067070974791512521684592450788375756292294714170391713353638661213289416136119160161426686271142338516677478545268057134923237925571700777336044932994416379727878702596e-261",
    "5.22624636964567654286466049268797775430157164285910376032102675324386897545663168203107657860532199712319167755922629260197582280715911228979866808297149070125761437307288023213605183068885971534455530615010648927848818092391123520608270027974536477731773751600433298754587724566605604309783341871902073946646149996901238868509042688227272084930437286583194389158292831057577061737576816460543377611918386972372757762919943942383046727469226974951871e-264",
    "2.06528195835291829833267738650341601980415263252872873991620774687056225027231442491787376736823484468833198661290285689183236753740501045079584908635793802299752172174050685791391258617038833005351852917485875421925429804504470088101158281493375264952141130007279640667997215599310794119162051950585636560291849975087690924555226918262685047868601292874417121821633221995950306517000294682461527821739967488550123603845139893402542637071645279414153e-266",
    "8.06602295150760403021677341458514469985047093310068603940715727465832001623410642876318798363819897367921887623217568115684093955129165341296292220383298019102610933339123703677011098060191545367611714965325852099401306356035581897987112703853968873355237725843737235430118462807332692687240103182672255127876785827187464354964489890728917865197294001091690233071131352090218748578427905009204079551766050716899155045619110546037731774985348642380751e-269",
    "3.11358183673873216543258272933896443849513923045363094688291793504265291450922949800786104539566131738248980135443050530638379944759224064811737431968733555522208176916851731403185606409998779421331596227443440840239797575766308242557676670359640611000569690869041815752290523982829709785441614017703209080066826676005698225046390085610846666470734917801167585845901993321653508502766916441400233644240846766597279558948816021985353542570244929832036e-271",
    "1.18798673293749538926391611761388996937603290243661005334849444372803111748709433089627528972713172945574292260659097682215398093914334306011391559090256386713270066006326076408845695546905568411240359080508693664875437200146898158614241428816934278716050433182619797080871896549417903549387717525989639178158393220475290741999541849250728804476219878848739029977685397341228919402743045917911263043048914177745557281394760837177793598730222548523023e-273",
    "4.48066799898238181696369243047437418882463170752371846261121721672266300539180262090498911361376218586954828020130588348022379023770467426229754748379642901986931472506473293946924834990410670045685253451830596419556745244331189067958669729693938212759181916099899269086551896499321407385565370828254566320200565117002487393326561605390921164031593546929329365382361421539990908913742843678209447507454653654588080885833717806947485438400193390734410e-276",
    "1.67063995051509463824916736465834457251026747125240573987626774221492914794532543280410411721639572904635813314640168967625976189451838097450834570235008141012882368010982920575811455672102746479877369081441040664827882144663503158676669717969482773994286792802392436712831065531946943692969695417618799199401525466749129793072090660969868984679610982460671056864084780290699519451363553634688639221018553171460900436138967051759221211244052059916438e-278",
    "6.15829654788700259530567200847578521925303854615201751055967356706275008176903770977817250550495160113888124153696757452308868936741517149363030602624783242680679935839326087365444545800335517396364435624123555804937061675338041150344746348778681517355402302775876639694588172158602744162597853225741201442363731622750808146910690692350663487321936460656780872014621828336052723719389975252257991268710559896539983499393712046036875982190041273684453e-281",
    "2.24442117574979480825207498009030360233776688487470641054538682884126181392854282412389381015537512020584198338993218710457855904140062852841654194367275098772123470650690696272214516417052667288793794892450739303087839414866420829357684457974238139118228533239585393601831884551826168106018595067442955911232492756576999828612151332844868719440919396540178383660193051212260651365590081036555455857653323782993304578896450497731043119623923725552124e-283",
    "8.08801971088026122989822617113302387577881446879456074353090048867151511240449535466314008413493032782622543261329592422523193401733840507364174055864306829923720745643232200026413188499228469153192716481480440822503622797224596240868058515918734118251824202229881871201787647871181727942223715627376479483771189045277378284617159708920477709423268818644720050110319346724672843678706805312805447603137897243770620493658944818016428504777756333764622e-286",
    "2.88205237706898721326477771396408461269020096202281941707864301660129258437846767048593837985865476567824266267179595154104021308672172877789936821274070155145776540736508985725909991299697749522827565787086559841848787370967314392211207687407028891596972487786135593985612715105956446267697082118205033692254752524805280221417875066134815942989895270107945287232626157786287163207223748238222172992391090934963152023299239589848756701595403299091233e-288",
    "1.01557216454417891858998724679453840967523204123898347867803554919600526573341223955908444984722882786918848954352356021215914436058381756568284580329010978224282446199416968942918777312344768389853761755042237637382389519888544862137457134863165658022784393028600779185903352224901283799866284370249057250796339278206576736162672852702864647092888522233833118996999286380284619119696375694774746317309589174262634791188169701707828026119842961879033e-290",
    "3.53912643575336249631361005285900164651242098981944169555259660814635732885019447530411061252163681263017279264887436719398252353004965750805399406656063772255969932521005388047850137813862101725649148857729118749590249293471849714018757217327933865091883093572704356296431807879713539640873512793913017973009257037634556205457553162111372903001370303148750821446805358630739826123653885687191685811505182810759176347668772912470477356238630396662079e-293",
    "1.21978854696625611411966644925412432505188659157396647081716851647839689188254477861836713517249335241490913134187119889160598514585210414453360914632609160886152024680317033728295611583266417269221370924859481336775259244055747305083856385574361288648458571364507515394624622876476002315502207666000606114355063484517850438719044205653202006211056485936205061960871092582843613393459407545746589754399445815428833058813157805847121179277229350058648e-295",
    "4.15817463121159551945001606517227535465797542041458140574396837692171607619620126599143242323004473079072912990691869659779831729820886205076183280605386586231875161236221960472694548330269299109793783366995323547950932244762375828589632583335651176556450359092165276599382674909841909664262606228996842798896020133650437204011676299079580231596471748103941996140028124390241723419200813854208847505143039878664248603600147573844324006575133751068336e-298",
    "1.40209299770662957192530387139054440881453934764141356688792056695456167133121762994938592835073746877927126966914989905492347873630247246303850773739374940158077169163701646344040511350238305535352265621684573472779468736486498889816100987749520619681333315527176881266948353867220087636877502536007023709486111847556116730162471335077000002262528429064780072970158584307060381572087720124580834790139730636107890885280955191367773041513020798792468e-300",
    "4.67662743519787082741385209799670169426380122669242188130218922870621792151267431498840002443880908652075611690552251448621030101479026296594594151352935497861612462836308187139280044963547711630661822985051936448200747690064911144046252924111467773193389369859999408054767549624588620978452144860295120122048936624346814974006879251972780482333134894346658460794015782216282933054674411417835613327786567388437073188327327217613957612896273870710970e-303",
    "1.54310768098726205941811842233433491797994658865689326869380234379608835563957587326732570918509698607693258455083814282049828739595998221892437217109766284522188398915846872998902670669549745137709825222760205874794229554356498387929925871243506786262309815261672063885784115815303369600679035284802605142999933270777116336586222018323845327786972993565114462078333449745366597258628333050988650777292985199055564153730482324825399752620541767752606e-305",
    "5.03723916483672438633761654005681093270221918474933810543887949858281434017819660114818665062945480291514556962528741942257195895941439752785327275998547633978522330849406097832353561202033618084580243654356814672631018220813113887094356973003753947275093389342325313653711006736492956495666383922812446280842223393937276841630711312403079299361976232709794239468176461352890893127872464668801897887262670342260986292088691428281558592949186758851337e-308",
    "1.62684765200531487373001534082447028495473888805499699386796905276661217764529457740959561650811675191355982325026556169713706676679247196043768666630505966277780302989340272109742152480417168197852251137791584669844026036112737812584867148252922308000611192678676795039504338330685932587068703453688615677795347917559831393273779863903086209693146909991430646733532491704669694519288729766589185202100731292069830745857389163147236948403453452772597e-310",
    "5.19857124257354291723603794207729611284486329947660626467697449006532547865002367098386026190762469068151352564924538269536239008315540019686803649997135475240070082157460278913439715691986564661944767135294444402557784407298365925356785997941215070849158848290819257630397812445220941244939915403893590338897031390984451531398857984975414770495389618973240898659142455336683598410920488041664245579706638408926522881300416294236419377285512282193894e-313",
    "1.64372241595630581687015233225126762924945943927363364279545723117073046752699968342986009421833546192580206262430545800846630138057357312802987722409172797280902181769302774876398549436568337724410115896450494453236156794587826748211807576988131818775963357328343801489572343553437047628908716843324972900977512496062280796846040208745112355876147521618940062309675802914688176784532893429710330404686355220791510618180018574538946903427727409348189e-315",
    "5.14285899964514965808607596172414523063655896213590387354067247456026385116230004890374363490108706949458561858841788727586175677883940188894857260460540007874293054272779790597749211634720901273763205505027795880582241501174981495997975595309958120182670060660044593042290624960782338679251663561611211059913905689646341519303037172565297697234051439687646766843260540224783877463076721446259906671132394530570995978769967885295668050205614238615581e-318",
    "1.59234240725487443971522828734772430836989033809576948587117203164952571832075983559454353741224964962465013938259709885287178094181839491498619183177470172066674704840482002541127944760656269281743669952713025089675028187184529184964540629330969207444356022958541249680106523322621093222162501184804212134115023788133409542192399706165685952351644593032576195867296058241870586765520332120422979661893552481887741843024644201135918388370553430770823e-320",
    "4.87919076358986979466949784902393786333903928043233104725580990864498203845028256793256691390520150732960567836823724164696019241329539736967881121713635205960246506837587690970441166526461291176097245009420441491599697514980307780030738463044166544389463275505763124118215793082873296262530417391148289493477769080133676119576233205905961442251312177002076990899187106506782565309367183028207242162615744165194564695654595442612364407033778762335670e-323",
    "1.47966079791213838195003573418021107964731739330737077674826046078973910033223434862670626716320899596673714056278393130446309229140628125105406041223141992268084723392543613873107393896287275558408230285268461286662336501906920957452873393086440797512797889705207646465088682272888345577394563400979663959773488693467977498311976922471414535063826436117792698626167270773452406926452752368628287083411613178017579998214630254613107570003085295521021e-325",
    "4.44122590658734317534287700710430010669883628624874409486922505884211158966412302850630210794858323277568957487442627249194019811254249467519440088089185845730554837565161862216659320325689403514134832244032420027902156667690736834436640276147772881959111018534897768275026540847685013636012344624751756503642774583945733170534983723574902885060063042548121979427667944713649724045170377943932357719271277328186267682657587771310470283364498548241431e-328",
    "1.31945001175330435471044323987266923636319661335231704259707324857909313933358589830972470781777428333888275447057500378140970075323281141516980483364997538265970003459799613998095207372823684227812600409428944290252214555873653466800154312318872651608112336946359992863986267706075087678883053948920882157632682009391768306800186653674602305475748952944287064369450510678392283826849066790222024201513879883391496654740793054991580422362014868896211e-330",
    "3.88020984850016979097309950190684847672296054005276787520354721189557310079511080465506998523119366325499835816533333542708267516836806597764886770942749820256784969917494045347862042337428121972450123329003425519563698869549559824044975809790882446907332101879280999751022495114392065955467229048184790582519901898203430066904869840265489046132701891092226880885500497587452885253136089254472453743936111425226157572436862376558775240340259071337827e-333",
    "1.12956769334245816182552876321044667285628174460396472778478009235857250884692800607960664472569083042392127652971374377912170374041851972412474315513236221568277856854612993214022337786199969120638455162825286649468889476508487391579906858299000888388778612147802354570284483252569871858015683737206136334694779314587700746388725231952140579461658994165979885865728326191647719687328149056839824293141209458325214665392883450737938005208360354603253e-335",
    "3.25526567877643753636305281757632067040792851449238441890051856343381106984845201121230510929410863648377654587095957448420683749224766634113413097744109538620939215977649572463276575644488297023252306138309519934376576667564158284948336620042081242118104680217590022361982085607507296700224330519875368878155367065741671471837101398842427340923586006863072418267257149223653957212610537549436856053188800939394399635762986733017046412217434539364096e-338",
    "9.28752225865861201500906934195661766846411710017978018387078284430389603981548720828379784425865269469169317225175649607063883998284687447816065381522242711716335393038242348993067683766449059053161618416512593729704363929327692494582866124842884883821694528903703309550813665491774984145318803678329943096011404628563939069409033480226949087514343591706172870242395773120929839770044059749465456887557760773455208786674182997919943246944128508932635e-341",
    "2.62346000721652654325032985396656769289632927586442426115880564293367204469206180800058158004555537240967097843297170218209665146102230232259194511563454259827510872387362166623337374449452646449083181387565073782580822955368451772597214354072633743827634336489259771603490406881875553945421915581036684471412704901718490308293972332080929773349050016727391668495692889770823020758596864901665509040341416039411643864649104620354700168882955372181329e-343",
    "7.33722540713804872736198552521802188264090795040876388165248464732566261956429503993577651852478616315105377945156744774257838207560074159890300608908618700554517045809136688376834708780667073162224789162328566383578044760981904990684626012618215001229749671361438219564290476584268823637233204282135204724970459968402835128764469483877721959888419262677484002796458178154127876957973258142025426679974924517527530276169778868377339090084050709755993e-346",
    "2.03185901860646008124506319565157071977940729878861192979111589202774349206711835323462719150178320773222504744080208007805775179458108355739755532985205440423111091430495871769897810139769504495288873371756839408083741559994489711828251378987711979774795206155839218374476107522353055103844761613248359145018150400388720221821230701159543533818645320920591399643189201998218214800122880400532725900176875134592066262164316360539173970044050181082429e-348",
    "5.57161151769093847444344187989559406618807963411959519736784728032561915952396398478325266069244029564164221606890179175223874879795231256127542711125468248346955039337215762554540778390624085691729196504271076842114977125430961200389609620509833081482918899528091728619885513725906605332165966132033481506848033764406394646707988649221839903866073146718416936265981828565877213113381089485352566054118263318052677505400438337964697838236244726908909e-351",
    "1.51291549516935126215065418653150538699537637867082548687409903692149692660498506156457260972881338669501440771284973153065297327628822818044475361194339608048969113416883236713611101698377670665743310286749537671140328113705450802914414191571774996729001756456369809914981535640091426728138885531145319889807705918159370325424253085857352569338099508508740167206470623337641128357204576515726758879867302737797707419215007023557782309830231617350828e-353",
    "4.06832776003567675594769367649857629410870493442707938797544590722415323376311966687074585158054641842670347253378840850710940578327582682826007180701005841008918111698213936754355830711301142561765554156052518480323271819727876324595803019731006999755615038607999758891712681037657340710878261191981067269134442152067285313951666549748281514727573355504237453110652925477755224971821629579771451834901298442904144741436941559442556506722548518958094e-356",
    "1.08344094875496338205205486107091550858351386499473004211432462139670890025467774205021091207169526318265459539892110666646872157377822853960745735683373090207070477266507195406882499752316024968947052521475637878331815031523489970257373485022713281717301724754490766974931502348366357864101019875901769701410891449499421622043480412717013795582814957975557560212642221375766773020526952307917442374762791548853312759190088066390269122649702685722751e-358",
    "2.85761050409102209889328973937345304240279545105483429967344596575499898732515880950033156379782671588180543879851065838073909741795675601239848891594326222798702852093852042194722526813780841550602037873138768400453396771182774726439658801451595566303971052297384176905469734143685603363283610679749611940109582880776000959005007528250102601544705687440648908897197464586789255868319245976119142772991795611876330354060019381170889904289976758431230e-361",
    "7.46499510172426562584427931763296301112508244929340237964847235407766378102753449482631495931899085409511290537822602523350003057219554782835547501415018992083632420407503333052610070262806098803296197786047278366441812518990744074412632145509401871395005380776998431670575507694493704988218942795252448503636307536990653451000159112729856973357404230392102140419965249229268745930124486641265330255011390950014435180855800421594956170776195262896935e-364",
    "1.93154468818929827977690272961484407203939633229919378135697527645812990833572362700178381732401028299293527616168848864009860240332713036589522427523107681459770528959237252855526352983399565002596318059262396438488355443688403111319510868474514828800184220132704652554509742291029710580490171396142397150451187190916761253463066128815936837478622831955625148634093866734821473828258744520409848573074005915384023031317791740925719118831213850148556e-366",
    "4.95049442033123870065643509262063358600263798962059973631460556802313683593667382828064022432513407976763480722259978067669844219781858431496673758124899345542090040110444306232330330541309771325517157119666197581360150692958493581274990995054700269672376381345999978974947170130759083295501062789859018366906827935515731187240870230906003928343074093654102455929969647080371827810727288430091729515731207947030935387028061610853566915278901527941419e-369",
    "1.25684182292513191119994476333336489305240276620280382734613838326701747985519141022858237542103480386827461181031954687371150160652130545847199418386748268741582014113067629594497535908939436287627247164615967244918045765443352626254589136369498469545808122661080075728393470658965691490264444958291612283103017007513635262673576332804223734545238520082641513413282990483900361754391285634246440174550049903817684938578595020998881981509676140444534e-371",
    "3.16096997971218356875561015011632600396717260562762687006146385259647421014435930610662711343718952279143009139468753386457261323757504571085857839723914451368871103324992393220096820126697522558725638645899622474209265030436941443729783972841334149552359636520936308218897423705270872271003571959656344456243722931975101246964381435409504636043235829859733773328358636404557167469195667540757082934143229439500202602407220075853938666760904895835801e-374",
    "7.87566252510946863968383411501146866708358531000876899562820756599746460857711558300899640259305053680421101817857850952570369889269824563183633169468652063537369121368430559415052244417851121240292755637843815253146441228725334355344969478624475146454321763256685756694795019426203164697056999742679331163293763390794037183596824472529210051366458925391536918320452334478757130099189861439916201756717004869331048691621959253622011472221972381401397e-377",
    "1.94401630785678081741935135048074389434257389627325204477999994184870748582517199199229142447276913373202515440175956876317201647904565493956288722110766693877906882302723457155612601362365151196834090694390250205976360896904487325076540723546962903814287059512364441258473661037191081915151025773684353908256307386738446608335316360254503239201595330014727482221572410092014952866393443957611771294078412199700013974808039302002732961060199797066653e-379",
    "4.75420285047682271194257819684262967429125855763116583535333217262299324296770030965484938792367130088750129596646193567232696571257310116137263866979568993239524878003736197038952158062877600440636709485915078262635174758285582912605291017068744899082758465364706603255310822446995518262877230287722522465440748053608779936820042678810318809514772674207594087168182727033942976194291551750388820815069136572859953522458635045674478918491636911326354e-382",
    "1.15196492137459406899208820275691005436787047653669237698684925800945888449217606749011578438243003255401246137929673334552278004905947905154562621383217276366391996473853496363661345937135895151242307151515921395742837824486250135251873264396994090431558417712879698429331861012927037785126548734660908939308859747415300160139941816217314013006725434862884133042346259167763165237587435386015260674235197039600313511311160417561606144964353351987381e-384",
    "2.76568753555112657154048546880885688095144245098211339599573736801167988850883110816964896078848826745917699014654547347142356578826938635667390792429201976616084678879988598314052009347613691809290901478532828865493311257000067495015038195473982205981595893878565875409717113158443559405945145436366088523718184084771471565558559391225578977466113050695841491696690505378117319199676349377925327092952467385908599572356747804593107152578358329658351e-387",
    "6.57942104079065332053833796559445737208635043821465581183598405837194985462149261468859835975090952691595568550484763031679350924017396342297894202539622111340567365652547129726605426779548545782979966629194839159279596956809527339023492536878554147361165293185105840656220159685091433609792292968350686882960701777723245844338016697369988875830892566182971305858414252458491873078048881951489417015012795194226514760343226459016620521992229793186916e-390",
    "1.55099780661786033861449438163397301705956190430759346396426883076278201695360639294593224912143039693047057695439677999843782187418040255636326778366267579999866954770855859247477163762881323193626451268823182018748192924947035017449160284853626683124334791817758662047126772517670765067279421582823256051822737190589836123696236040856752380510790534936825552721029101825337354386609227193676210024236717440370139498133966227767298710516247935423245e-392",
    "3.62319481876166505925698901836033983232873906928875457751983601532564050403080463276897598172642578349198023623300891858761075449277887843920686159452984520560096225068786846176370084583084917020115424587368412017940566591694056387825399931191267528180577383744956216243779751518866508109368901018668990511380701327982227681850479575192278299252762195304372815629552395793256411984826884076588935652234061208587494890138374312592452257717816797998777e-395",
    "8.38778104185176955794670170638240051875079154243165269033013479808416145985210991943375414193158597335655280244872625206497043280509531452288513575403741579206486787072032732404175815321198749265759744104881182365586007960785773118608975475063207425761897362629347679870245303987367685907910811605582740005816133753758315964695068906521353865447414111193151289899914880096104485738999905441855402002614842885011088761093054331627558648187388081593997e-398",
    "1.92439895675027859627400459423358716103820563934423938571700411843631596366674432418994588910323178587134776812762977522155981284043644716758395579521093156707326113423324919376709054722039723512673765405800121945651867712369117074972402635412693784860475185752898657699053362350499480529502758646868361607598013483222710188457349262561606900817006138547849293574766455767153632037475390065085824089724149235825350613975076949802191556196133689850587e-400",
    "4.37575849095704772121094860189754442175832290212355253231323762691007718904108019406234071591232370196188773779427116191042414393452297851537703554009569469212785204608968325616860606363715815458463153811604533136742124120489330392936649157548043917188855690021929779166595200309354674810357510165985736101000688389019996897270031658287567921895775142220602944232246826425512881254396396622710682579404285062647559811495781646268410652987274530562090e-403",
    "9.86141407774242400619212439847703501608012179845288539744680520489647396729223249117842071268781671016542341188007772324836885824314865278067012802339795692704025151247528380013012870700883000588489948413401439294667908225298474365935622467518201994881633386673639350635752797986412504314107645221096146493068274187952133082984156199313538463153648886703125246513768264445806080006159612393391914048383821165683726352235026074884619240045871204510852e-406",
    "2.20277391757947005032002817704579457710479038108844397163049892276988623957960222953761149743316075917962980237402404728716632785813395681658815481655068189789023116848021122355705781424389144647834082832794897265125201151376286177464229808761157659814287978179858325140239781363984300652607909194591445382767201401920007101632006463551629833993898659262217490718025900978672355912919121297293991241623680849676538494262611812119420087406938527748647e-408",
    "4.87711101841450145926090369929319355189413762676680798522779843512131152846411764951674068112848133478367164853908787085885869980948748733679213755844488486667341428392050133260074920471928595435103348408497627912538860562509486539289977489576022591028590894272914158977638410595950308712885350643809638202781938452380021588318436768064550520610286028215452304620132574344584850250041675911491301742883837262817855100705463890796521487004916131257893e-411",
    "1.07037091090021753845743492013020171106697143830626914752425042335173097602474213736222669345938216842394503821057483785179270290555561066011702101168819686115408571415535757089366468379202232225818195504772244943255131504673467594098884235741591868048813819953331126944157936266634414641552992389128913627704903350793821876781363972287763369925091228231500996049044430342312446320284887633315446496590108223358509939256770967210363044215178572227464e-413",
    "2.32863649238958524750823733031528331068318196146877684268619895674831287659048451305509977045332664546414810940450309615008259286847999630668836105193937979274719407999286610037103076310416618413325759230414989749361455454949300352112305427647929951020879404018959218243217942002958422817325035541165069005224714805394418597357801131089374279132746465041768399031242151383076338585537481952547671601700323585573014578063480800872057046849482886660186e-416",
    "5.02205543175546608174403059262665909920131999334409925866872629203862840793868508929568718701642357815651105054590715220277387693254703683813188936151029633234187319717479614173823560356894347930770851910762339332136087627934766222304259227400190148796539775092855212783372986564254976097549966062069298034959660227249331916636371422145250139208021979498599894980150715634103199537506052945568050762706265657189662446063957559417215605987270152476052e-419",
    "1.07371796058377154644809088685322158547764273699036062623233723437434946054510630256238636132471163233348873648997682192093559138877235025041116152768526738056546313285048366199387779947175769760086810632562215508323293826897862906506090517067890565268365612421332650515388040210431562076211597152070038688473798326447693972239987088450368249010112465979517610690793252694654837237382479135405950635858708582198545507257866019303528093575440943077838e-421",
    "2.27585303502256413559464240685479192177527017881509262689683368001182585578717037543789557894422171007376169269453645567399730608811786051023257739583753106161046077116051840158611196354750356542686810421107398270299697445011010494516629568555318714314232859568795806562998508501701334749769990145186874348940422541177809117948421653658991049998997712405994460817316169788427378463940505866433312983120275331719894107134850329452816969438229377927044e-424",
    "4.78255215587557581456935515636175024831037958152456700821907681474930019887052671826951949955520085312799800536651576595337532281871122696625612886987449149857159454809046204173900347413686144741769567655123674234113258827706428321937398359728696259914412892712144432940723410251009014278866425668245799787550974882669082119927526529795392020952126094125243061746062627157966025609288938397083515892769209586581937069591774762252952297367116355943499e-427",
    "9.96443793303743727996513366060637777967502774589260256573932374354455697578380422114567630258230300309849515231660721809801992454679255730634635548861885953934549686934269010493967481150842845779977960742223262507458060861721372443621059984228074082029318192607591388196667219250033330040570196450100483803224138039627605205981593348988574517041366981620474421999776349639230325941968283845778421943412515250340467952010429567451280517659401238837609e-430",
    "2.05844579264678801903954174979664667908263002962190358818372851302863201599801222235181917077823130441017764695374119649104354306705615712147394290964049372429359881727682539199426198387809793595828119423366438249653962408524948109359071475703319664542456177309662945378763640229040275979086711863460367037717764105008032426824273000047460056912178326273769902366129957175846708351904078082456828165075813300674731525118853066494102609766584022467095e-432",
    "4.21633791794981502100104387827117438877067600532240295510821707454436047564545344793657139086075261556439104955378047742215306456830198220935978400252561184615097323336784086308706093003488838194527626564456749464940649861907670161693312170621682160198254987886640736837045265206627054712903103033205227306150906013062657904501932705368373968263981451058729915487629299443170059041692640485482488400757210570468852394078044356810403295843878204656779e-435",
    "8.56360067425299551660266741786069540316799890885605609453028921755673219476870819826286292609672069539997378998775652093523803618142147242965311625436649479418265293980277673308810699340757235919195597591760975542361468515465928417416233402626310796862195907395120004557674876536275336869151888645990448024154479381386286565356945524884112389162060568598351618149088698661416187815437566956621660674042832521840575748812757432707772319132116208350690e-438",
    "1.72471749876011691868612603212204321241573460505786907939714701263971621342238998369843126283903216284308948567590960882001285098456490027899798505396675534540848186737656479655268322513697483165124788941819227605624662781453936476459550342941483326212920670634864140029997690396551829404965295355547179162155593423851897297349200400105827097768945902107506739047952337581772932933180403223644898914430988365393640830944238798563117243440949051316076e-440",
    "3.44457390212089809067170711370048590629664435418622780781567172310615554212739866033515594865757649585575839863945922371982152579175925539735964913591689772021857363260827548347162715639637123883301769023622815999630461525934614758050002416135738367708048770572359210399723591696213455938354018554288598479046967555614990384656264549008860337999900044395241437925840014706564142211286599825998359128478162437636597468048847560188356260702965685337583e-443",
    "6.82219769175335184978538506980519448487606692273566897091961878059227333848612120020588387957082833401673163584558627774665286727468383831169732063813221505255999836058456892651786422777510778800099141712950264601374465914990034568248085077717231884909061698525609048741483868083366590611550305646861568466661952159332223079956201002907988643243120408643482154774518008087538093911468372346845122909116758849402435857868088206195246340002436317703693e-446",
    "1.33998365984404715805776331659059847752430402977023960887522243837069016706712743862368329454545207278227132268046065561076950479686939537885676230857999477912568253747643801837070874238163919805631551159429390668255049139693707112437360713705130278593645434664384742511522037260556845072601316565022742768595355239563680148041493141960626264501542264733698796882636349743932953994452371605118237126574185428929558718092736880299437941835949115828842e-448",
    "2.61021415408783679981639402606143757954845729529653043221958271247559893551427461116497978587710126556946614026208907434637133227225997852591987057879911462991304278610082843087253467652886906948098352169714176561562125428865833636382065929116834449789187442328688061390697291244697064306985118552837259384329513797382766389466059630889670118975572163170080117914232331677939289597850906197331754953344342536909837489725085055948752686951727755840004e-451",
    "5.04276947390846563708297528714754818235349347743521712736446258258184590126915880173261929361999239316434048086479047748377796544188594791843661820493473308464849590137839129542950042065160541143203630966310210912836727936413938228506399961393745191436339289304514668867545811509349260115276808762376097798712136646399723233724887634042919157783188305884163204172797643343582053659451681566276611934849556723365273325814663646343012189242054012725875e-454",
    "9.66258228280156366212951865493895270994835042113961353384388122621551045270050318963118791215813574881572683687894123927486688723912784218873976391153628499273896946999250520826050186620256178361495491002795865389191029500207089269730945138341868274263211788223094115783501303831191291306756641345776321187672112624762828459350943724207803499895323651029721021395634003765981633115985414020129609825676163320272159032579712500963007217897572042700717e-457",
    "1.83638216728013412561401961206233815942758598134523865498175091715788454083659015961302965930408517402859032948105710559449255660361913872054067415775611101344844027865063344483242033994930863142560259180988157517399725349861038978642583083649803767118846823432107808310959852428050247907274079380357362584229972711002616904334839516957447767208495764386070257049457444583101734965347057470031396483728040063645827865830045665857588921556197521974513e-459",
    "3.46173035153595501739118085981331667040128872918360715541648590824234807275742340802886378518157376927358673427723954106578964769559953051596714534157007868581017517209023824568091858142846776665154107061596362724598385446370148590024404931835992646559469095087931681651099412072601293115139114176560785193397488746776239983034649129300295750702584647904061150334055037720356600794467553424755936787380224064504551742367843743298689789884920437533270e-462",
    "6.47288855439769077465254391669356732959889135998794129650705141222586940594324195094600056940912296059200708034128285368699272715022061304682804476065519285056463967486897344247124997688829980184243250546045176936329003366264683387964389460934043163363611963338017404914648286291322022696478520200999232283697141808964703485653118258892421937688079478659377925889437134365491259464295436527429662564675013656843253855356780836487890952361618754084469e-465",
    "1.20058260902359125960150253215903414148799576019282531749678809986527292123724716075109408996297879048122391885587787035003230809759088089817083830909880404035854505742158971828645247934917809928835785541535405707408704340619159369029752912641042419562892511862885649982132683492065225100332330487144085662336810851733948027865869810981613830903535950453467243060985232474368045025930042580081261618396540381577651603055428024685991126240318958057773e-467",
    "2.20896673051900645736313336654151441511288353356046360496435204356748748296299493748518329828583070723788334808265633675443724691252460850574513068964382566854948107712438748650471831175741136517241554340144455649652185337410776234606704778491644949943476449286199059418059034615106718239646091403965476233971542466842947655343133743502899675969396802150826630845178543580105391179967011345305871690869343499570809724530657907180036131752504047497131e-470",
    "4.03184269608566011172631118592084255993986476833455755836860091591016862379764528413455141098142458242200204327410791235351383786181237828918553487812984360799845928013127439747019097513123733091804574249705956221691491036881411257872848587712747187927690054825070368381472653458941546146711600665099065151858654851169098486589917649576592757861994491839339896644301629327621333204292231253028787850714041992845701346651613831752876833291438424129088e-473",
    "7.30044306315961339663863225585665580830735836413354935128546690847162811597560824943940155983601373290940870410033859272529666900155221331649328912885921865258683067426257056107237352453783958596136702829975168587621257185527872107648882854999304923133603742673713872593463424135378885382176853705171984072726991943209282971598493244206737936719684560234761046838444008092909399827664668182788524003193216282944937018718405226708660791412114058867481e-476",
    "1.31141436095430343820977179526418062193229564923437302458052903617515332216767833251376047479989003153138628429919678013270772057352999930805630987591263338401916609885133643383937106377457512236658160700857479537848804911964332723428820645175466119943226887700084050715474817281049326697214750383936086973856231338936936864200096896040278740732750055864498336478604835195339716184327938533175562699227637961819850421745374235434669668095998652164330e-478",
    "2.33716548752057718820164848237246970654237531890169179539901869874797800031894282332931593674546427626805849860248739839408897179237215123798248502244449108442558816255614916351896964386993813460944145017704936818623218016014148372679642915475772404305635463856387074512650654333712202405129326926926551327382459124001529094907725231743591171312615925277840073481167469195475060591884035600789880620724673918343065780742288533058435875721496200999244e-481",
    "4.13248638180390731915004343197498686381647273680451652036233977854843387987590063878525166377573932117727929341692426412925170316737326483358934464755129858837216311209680450643045996837521749744452716725797674396573303981614571686779617752100079619804772469024018691121435931439286469047749942466806483856846491712697544466753926110147182623549718467520051689183403428784914496574901638375953360838775739487814600243341440512852723839276430900837633e-484",
    "7.24968858897676126888992345770082904291009446109202762317593512886803737722365652327618197864847860716013038322178242108170280356878553289379909399537664469150133475232788908551491496179664621333858749147370840556724007711630606005352513095322374226495251881309887003454435782408969105542707710591874131120554432718185334086889608460833047984081347699883999149586752166773275811121266938702346996273606646787173830846518665351851247072354718935806644e-487",
    "1.26190493054951728441329481836960273182565594374116823293609252461838150038205083829319744318181982053873417247620835857321433365045280838746333616451077252358797211866640035184504481623182908168054405761888665713249045939401735888538159280973807877658411814784756653921607397346648477455624735868311636961318968682265597965311273310365633032697263738633157736692611231064549617703528846861595085665715351493687227512453492132279878694386299561450933e-489",
    "2.17944840658530562203655997316483531080586125628694537208159600278659383192213574706805622725530375581555508908949085634867171698431608773774227905260760796404728742979168272101889964125016177814590897339984540854289783107610123135490422472556893510842449218066393404327900431450418482137541329977147542294002379941179354819554760078073509287938702041296090237930291613594157926561816000203249288525028475171387606535356907230453026797920693363306930e-492"
  ],
  "status": "FROZEN_FINITE_INPUT"
}


==> anc/gd/frozen_centers/n13.json <==
{
  "a": [
    "0.99999999311263919882813446719785892606529511645657146556810414722797226382537076459244518022256683286871668416943846827483204091885602074105545683372042935833748810141521881085790012011237660331310092692361719169052003856641088224866676339394745870110153725106190471419896030699032974557003543431623424606663061091854606521982233475803282535802282807624278140119617980160378382801745240441226317858542551848676369732275546527275512248749574175925902875417552904384120232433853878654381011132732624544110854433210605918581626345",
    "2.9569948546494448243684665572837598520166375579248426949938631563967055456209059102484421946960470684593477348851675991992906475130269587958166024041471711987743354943369065124251171374745057104087475691203970092679938935156731467078676135373467593490763326502343947298244489231332623981929919646629727962387841684466007370197524793818526200084658413560625035401309602971847666011338783807308177118089935280654055423906214776260590310992174532360888805975483277221203063473826930069311791509877035672156284552818116792200941982e-7",
    "-4.0700906889734805356430343697956057045197342729943832758952843472917393599961919424321786298872839019681374294404385293862183473566676484192523717644688004020669825661322460638607500703870014864377609720986026518934749199073134020073455381566124671817661824242248115124373447555066429723897242500811442560884838829643779845060855036402341796279977848350085059837002125024896197884928380999171588549816694406492803254555000840633556815206923445232839503342229516038688331506130303710488575640201067718241836110754250555437493346e-6",
    "3.1450132201799488339868294613936853545534124820460701176477282199586508163862943597877802366457257000571721482101624956422931017419424195352567662039788593525177357160537867133561948820187011383447237112100635596561837848506644881370109541827571676641362155408300410740538596401443109799853503563084136699820392569976385728953365287963745495274520081260429916171803383999106182783586602805161960796248176422058203903818166874171730831773053328607930615513760261667283573073457285149359173427284445811555827366958669656388255995e-5",
    "-0.00017427505357492823155734571016993146914818953752672876162165509915320958881185741863748281435762184337360448686880247479575568844191135651326151882279167485251373182967520238782796829537941793988452819772371766506807665652016114558265077243026336087192507063341338313524444864062443822693161790186697364696586769755851081742057141593903896948911100023286072494204849666152696855867870715520513042007318805310510869389756216674340259308298367877327777280539858983690263760295823210060278838100900447848209563704164691366126116247",
    "0.00088113951766882951664353599141470732079951782540641775026519352911786113601128251579028901022613510099233725277488459945634266056632281176423608670253727950135314320082247532918757327903023601151824642631671153092468683335350833346507135490084576725493626036939267025261183327397739462398794465658483165200104934917663417318501524281015576307809581439917338173500744322294078349138838435614888711863374281039918887482758512388499258813934018160906969568121898689559944757084693927527330220863534011719393352878467636489405970716",
    "-0.16903650028094836126662631839339167136735142660061764470237634103024403711436511149332825428798994520765033501052021958726697344415038486254087078696929729650224482111974832767511171597540060780399622702196457265524653797176278969984838197998355082991029024782604408746008261648585076334092198345046016747380939931644408954000939561441516027560378518174476841351637196516848319793183967762263131684437441739896591648027962215881896584930244087665609807202179074199758067901165272953739946321934810115836662407586940166053442488",
    "-0.0039410631710360117743781927202403718440691440646362953804759300016416588168456889139762419068713664380886749612452638827019011668107668839074902564530994745917680199907670711002883960793184229021315471674345328176313129281527373912017868997854313940264964574636524052856950771143217056787601773827559334592847525169590742640526582993301046823793098657594371419082648119029532201141233341586738557224124985759802657286051963737304518205439881553740434311659111356542909188952240036583953374221657507434064968571006677715527414769",
    "0.0035992586208224353033521178887959024908286424880491268300528339173534907126381836372113165694129484486119389753790912856743361190381740179513124693044151806776057945826878871665134599962129345160665510621165725192555961599965930901919765851951473605334258255706218862138515786287131973124137516487224583728721576101717808617983069944652064584757023900978278051134600580958668386663492762451007944546910066566626969152137000919479365455944131004396908523002026151146073243182208834990743451580083274699149034178262973578600600674",
    "-0.0030211724671573141366122059539553352680842098181485322206280037362888684566142821695134711365196637357142514372203043424600181035798857456352808168827311735326035591140801551696572717596374504558902559319344753891306666162591003689276125066181367132883224865358664065076798479021165288714995082883005907430118736611519915429891206670209227391133394276159227698744563688057576555055630877206965452999220825127212180966806569721541100989105836903073921095078979117682740846474225723416362062875071668383671351900582632311282925780",
    "0.0048645970521238276094066554356355539895238143350095163969001012738826296871356335859078539730069446215043972692042400873808244615302493284885590571249414242107368770185265629058202345245441837319668964186032422557146970182976266323935122719193606605741252206130293345476751306850305047245217229151461632847239183399944320782333716111337211851598555493543269577651920057225230986366290324902648036127351901865987193591363524786670663058876187057791312331716294552508894752744439014431644256320672999450006658732073065193905986614",
    "-0.0070916933774122737782431023029425631801142185376189224349999908665501335064767136409138185410315600102587259712893719561431481431610909896669001702081389818383220664152211708863045765379394460615616345206622788604023805007074301738406037485026567076299121817662365244123578812215093920329136498331560155229417650855794347421554574498357888363087144486113094996099909879733185572216755210579061955041120461934401162659942586788666291869646803261108379606025456157880117634274369264937902219115761062233572782722914475551741939811",
    "-0.0047762140175379909356658920141120465063836918426154905364224830407204832853316029389995044989474862620977928361474661594125097382459984822409751639921757705241584495134832380924834305154156493020674143523279823551938861018280244698298476762878064172296689149893568512170317360907552720550963688929959003512878138836478962573372805405122330965768880787734043781427414055066970554576053492192469531199322763064262309809681371771846747599442861552952336260641996024733193653211511916762799416720294746292493634610246025629896795311",
    "3.6344434976946886665600168486294712523638931630782065114107860191015823795535543236914476698707837338283397214236461840563329995445178553213970754867499567700308132386907269292696274942933027409427886962451389045795201794268572569532675524024895988139176716778035652368932422031103974202897094322639824627607997309170863058178892132828819548160088845280145380228433459458941553894994664949873379832630902358570087509747099802489663346484357653572317154826110273717381797095367666211156700223452962182196270944636708733730402425e-5",
    "-7.1421577609338915747454553840678814874411603746624283255877705295399156149454180442604826461363949360664986707346293740563074711504403607353638557493157783169051266725747765734716734613255034382426212836366977673306188340115703336862505917355524185811739261301930826719515955313341495212715868006022750401474766816360407964156397827721703527633172580165155374589323623559767012237764498098399759572206983015470794413899199219180189062101351399811909765417238315271619335028092946701406637033511812442310279506816088272226853324e-5",
    "9.3539149510798175458327536832727922579569617188660579493312893678973271577420099012206448638546302901125815421054109706384015865375038384519931617890462049594458076190770048081611820176145341790203020369527346545979130833979343494658650081215405291131141850854173711966104394409131896479027789260540751229107810503248486879312283502025014520714605108983988151505754997742646095555941067457682571924984575354185336337772433208580566985692307642869728429132537919567915226811177864140465551876882383052369986099576034988090677616e-5",
    "-1.0617021307478054175789897434588813213243660965567819269669495491056456670909808115711137482346906204260542185150887892342106863615356988640702019146881776914417784538023144819286724199719702352805251434940923773253565738101320902011063948875180132569821577944891170590029092059857464920025425775133573761820290873024134839239930850485670590901603147355788435107473831067546545438105132391529872522366621581768469469533600407560675381420821997745272383161001298684874397815223135197988621545301118760135732561939266735433568769e-5",
    "2.8016799745002553871821969980507401367599412365580828460093884220073054900298059301825170013039800716440559570132553086796220546746366944499903257915323238363654854962925379191798872637404016549287669783274087810639491521485579158320661056168306579151295575457189666602657580719219023371827168729898569456983090245259624513455835010056444584407263647875836238391371079626392323251723825307078670023857592471401871566604083324203517776062607870822655346870183685217168594339840466133048958567210470949781618852619090438355946505e-5",
    "-2.5298421042367247282803883626536045779021782912904549259811410766738140114371825532688243421305029980637900744566167272087055059526240692988659528350199119368546785130403703893296454545821834892363516575432655367049233076224018948567879681645661473865646634633253128179590267681194318728387511774554480735989677836580283711260881034650908401378504059616255103846871803540395908015612293930922951518903882691408430372117583516444260425891923471599125730494830638621897802786743850327888893730229801791829887179626630519184359948e-5",
    "1.9475617865846152835861005443655400200638795247117853214868358940562172744453027333051870537530708784065082038222798537824075765849013901628872915611647948784716462928884760527480496587434098392761262779968962169487309975851758306323324859149209100111285330816290541319292512521477126323007198498171438457180947023612091831902910062298837510015422364378231378712740778872519067357025218350612032366589575984537814108886323269149394851611583192587334682669254403254504823903463097402542671640857735846842984157042567787275184458e-5",
    "-1.7212161691282757083431840925407716004753480728697580816252095996354578048231495585965747223661297154369610411546144803907231213644624535894591149833510655259720458194849502252708019426186742730848206237539548382600726557534637502449175311823764066656133540065783342021028947382380094018888525010901336162890472243239740786504912143863235991686452664889468361814960278390866771453285077546296607706306647881206246548247610356324349476493342439929855313921368577691596979214972575274273179087215951553564499767807222277283647361e-6",
    "8.7577948235554410189341859004181405087623787432166251418689637778067590617548960067363086981264286264908120510847998950472502908211269682890693818822624046672547030171017102095987586949590695090811218773738790903126660433374700039795297599721400763174053416666307933519414901157748005893728052313259143960112140964262714215588985627062400544137351004313240068986838131327113867690617488798475541667758123036770712975056243597137283240543174633821812522680515219306683627456436840401031864796540912635486613173837473623455784713e-8",
    "-9.0245549900665350706245618463235758954603739796187182984798999448666406141118110493930973670368416925992725746353070815828740922689930615717389134848155926397564264506509806935626115090038926175870203156306376480575952087954005892035474521586941387782504698544061859937177013726589888000843285722624936564332330675269904658539710167531326789772010046306928832126872636365237506777524187065879671550148699797872743066294606796867655166416872101394513386783987791559974903041227089771050892651801739605369257757358013311642225237e-7",
    "3.3990668635505816977813213037511407745086029050394681859970623772078031854365137633171458790500380566474454959606591407553091942770524784485225963406248765333551429516804002803212366617489505687109136514916357082977243865075586040097129137418658363029658966188958612571807173065098861590013442689159115383201093621579379048636526806869117024232917408977903170872638917816742563477764599162493854345365213900841215373526259134539899233850967148527615033993194885624382571092174794438307243618336468329975617436923871313397839608e-7",
    "1.8341661952925552310521228643812359579646011440819046308451324341203463352568576620260189260447212320835493306946029846227101997770022282873232328485384962083868385059106807874299813658299782831708617277698097202735018151626203303256666985030710989922882109526163093981028238321785603777181677051034696125958656815956367126553716276771150700139978630762365096286300029655553711328568280649040565265745445667808519091584600326332176271449023442128741727340465702125554652309520357265890422756831449260895867184613279979075197456e-6",
    "-5.5467511401247498520564583102133666092542726243274452238500056572656179154963583449830534229632359747114827800198047259768353462218043921683527443756636869802636976045476352380249601114447282137328797034574813993567597603181956079194197347298386333883208928926752808399109156077814593054555740557634635413723564792010547438554462582715385994627822270595700466208092371126354632969358630251728723861546678567834636004571586740034332561224489493200389495270481967816847793609384028039596109744223024489584019679019813908134192824e-9",
    "-1.8307123755247808499251111209542633898994726296701318702902131222822231115264525598179624072420397333705016693916312087938689404407666338067428440338781195638193486321665033346952176946836481749237822384134879893613736352734295230037087391176147984369793344319432092966043095818368324690561474689518703453516193780106338526198996869958480086602416070440211213882592886266765363853406647389086548033324164527490560131194458043575938732559875333727363686760411625276377226076735767083477130277004694451145270644295953490507799592e-7",
    "-4.3687191225841123464675268316323062789242149391865525732893013184975456185660017418709464607988711334497081568861450447005164119047948189188455990729835124867062246270459863449765289977587846463441530832457406814478780457904470435983729424861111331175293667636009656015167937136601375063062182286578203538529157327461241324263356145177253176375561935380427239111834313059416066382058598147990862333927264849665511974126930962605776022474754119521389214766303982578373300665548194789820189386183881211963926915065070230041152186e-8",
    "8.9632589043053203454515926572163741664146478968203221471851893972468289826599026312585575587055873002345832900155001528814181880383834441502914231136930170540132081522346895253962546924773048463977623162851580492468713733388630656790205317762289978923309777087500280992727811839986542975534444885341073343703099267722713733165894202243623846146404036661302186421584091872866540935667247034707736141302044759532053882200430336171509405541640490581940340180282173308052571136010992311481298384132411819594819078248295741397160204e-8",
    "7.3741255432908212543898449764047731520196978888117744603470580961223934843050540699456558505803307964098408427276848756220382517127482068343188554988399293280939821640795572183580200247060494544917702232679376468125680333303903054216178193860686034526775319504754949100614112072920636371826455644907943251764757297026145049775813628208356323314041826718096945636367413800972614370519273303295323927561716846654766644330729398172299304918054553744007327318724723561798969783714208944855057218263144921907599821897203202757453365e-9",
    "6.8032157057688817739955422941193962705167811836295553613251543089067399555906641486591918795594933767616007171967286634913698830796815175255674799608303299344070601633349885156394028240386516447429029650699181295942402708704125732816723666790251449530379354002224262448258700687909775845676826218395012124387057269308927494701809006061379390987864412577844996438657986510973169554347126668274357222146831259250931690456449730018161139844018418204758509889489057115607029584677896298481626438134119527059353191013632402972040915e-7",
    "1.8639686133014775682317145155345474082318078352235722717492764295358488736191615555031090779878719738368675497044308878143074473075648301350939756758110167064908775659956740866762147651095065811395277920627164813596781165190644267006752193087819964952419141322793643039173833621923099370097782941634490692730286023745021646092696282558723095064556641669088737595136568381288713639096489446113225280553453566393907241565889495376765811054717362562484735525431078548991131820498963977881997813958700501678422696850110562902645524e-8",
    "2.9688770690563166188414199498594265293542914417497226611531146569580998012981437854673334533265083590341998481216519575633381125537745834505952162574369510369140000964537039721447127675603138304557709230559092096926497445108119596354319243458217074364851972399048122823347111648833523612487711058547360094772693691732301476031861440329553262028486521618724610710234083270920741509560745354356280654951931246244206084214872061225330077323573808050125414707861605791081047522513710468994045218185428378066356726063212702470220721e-8",
    "-2.5151989509712902960116864935036301654043125472494754452970204312418574637705753282327563824336968138045822653183506408646752311231442987398394000142246854658629772032940058694653684540538541344445134796066474307432099539296800815294259434993177605549808652742192178261469497727876122319677276976334747952700704567419036112998704392500255557015761210326686290096330403599563342469351325043058245528564627116204573371718822337532756458604337775802454469363009430440142822207366287024467797238221003648626080112588209473227890069e-8",
    "-9.6886158405068873025421129044554756387738608768331626764199932201861700866609988095640119842584285991935589968305648434928078008106641799656030947525940129805575123652467257234640616369092527007477986779060683724243464445165035979050449209011032335491532227465570361147325641832084167292221873225232750538768829747550299538148122835367548801764832632177415044912086023759946511022096039146931689402918780259817232197495441529541513045209729998983809008077786550998213411728858579869224140390660068588871204644031753439656268662e-9",
    "-9.1220235618464879610980643430127574048005370130987016175158596059310945127491600774168058925654103850606925635002399413758215489905948047318707723638005166425042391668889912922684734826513450525276867947308674848001092299905463060078631122745937649084313082787136881913694300617610389843101452225483802751576181381489373847449809135430818393395904347162989510030132312638773886690000409538548714816866376828661430150621774940648568714772036973772256183818830048229920286332487126066091289081905741333376932297726988317425795333e-9",
    "2.6762665788181396413827304743657666793348153716062470743348542101987151469025370062620325115235027406816099350438003969597311979121031012578976517427020919471294532473716346123592061350292402767047861660377111425040213294563222344186235021204322957513516565882186925370625143580754728333200455218691889697832457315645483891363079173443881739906453544229420648153759558227534449451538834968574335018302567215966606102954461428552024862724744246838583904273302540469611389847394332334095919809907726341670650393182923610204424143e-9",
    "-3.0683558274850584391402061063291479783079415062855393755186252011811159714908646157972126214256135418997589543742071302969308489589698560600250455247101278552995117122306770667207853476055141023718654383976584705025805075690523283668090720834646128922550424714777839809521807337954122450789084455269330922026513575821993331796745910535603994715023659851672342525364092707830225992177923554607069560062314418354490324546343642064384846026339102529824626621043050276720071256710471724924578436193338209368938055612069440419908417e-11",
    "1.1842285952528240735590602872015478595995331691614784361024998314674104478132983340148321955756796075137607626493490355362693051651407933073818496592932103445706385649290792987943068528009057766878496293216458062909849401734482942550264647565525063559521128175183521409852790398512049665623482907404540214163121798681159123818081548702129093377523483039531734100200598605070514084545417133236455812538752032319347566097917347976606115808173131216299887323438706378442550779760157802640845067504280217228807257202621793427806802e-12",
    "-1.0660948449408631766432082217968726555189559788132169345209135939968027434636760929726864145914906594283361114127738940348256940402423417271879902205278379643626644507587963569397289401318338328559890983316857165051156310678156913776279200616753086840389477697352172135190548090694314538360721640038295949001009492762848178409179987588124338041812219349381707096701093453536101255392563509273254043802146053617369392960937342772378184542955459523155507579432253859245201511646445271255692612962526058921129899823991107382346908e-11",
    "-2.2790120199429495871561471415997962619181391098439692742206698109804306533065664231232451359304440815823648070896011060088212607036125541098619981880255013680094855142256713588813534401127998975140900234417226783207876352653224180004058989080952768319038861168262426567168705264583920789285081255278276500447189914686611933098764908631298100702404741177135279761650628529693797784236264025450461392071892877059655699954924179528365033442460178788317502024977976626702501781740009599433393813360030738163668637938218891151332520e-11",
    "-8.3910313061107113336972013081243415388491312100040789684955881957297278217268603868883122055079543808008113592677242353399958810259716745753514371762232762318045701912324555303176416243360267086352653923536089621999759293728522599561393049558204357663098834194631152676693777270916465031753494319577420181220623459447126246733618268899864303174263012752406425699693317785634511417065379810828526166061463260224065269322152084547096640736700571035291589146228942247349969284794733896331033737794247665968511559148584716312535081e-12",
    "1.4087198834980296576356123951463405021945570765216043290221129712303432740834044913724493526555540305344420108518158947775961944753813754883738728473652534454960169925670455648029631877913226815215291677242523195807457998072475804898418471464652493868732851889554172339463028849438101664137425579631893264479943258925035642647944609615834073747836750198184023032791084328909288078154743059592147410956320850785240899432460734512846305241814087085753537906512628182198913096818892184989262830461563907117622878540120395181312586e-12",
    "2.3672556045046654755356578770335244009830012159035481323907529269468186666888903807922359639134266529382658400308374247996194923107516612790043045763133840399049088569661331216423664438587768697428248029574834125663210785214082424747798296315074262887277697808524453275099006087205645787231561667606376545149209670968513485841204162163753804733905241987586702575675600276472697316373330059301761587977062880215972170547392593830927116895586506219493536060236776179347937166393347786399919248392788668708864297974803926750972116e-12",
    "7.3126482582664100168394451595818502997254637834900274750600822825917849502059997243701549480517726878055174189473358930031835597585204299549684287918153090756040623923978730442898992792233254895278785070789610575310146124526971181231801464527503085626150818625752072241521547752720573815533881938322352908174823502154478599553365960683108656712494172755229804708377716320071870932110730829860550221474851113423612385146290995991720142553603123129253467540772891735581911035161476163423575081138015894717299115450507935035029898e-13",
    "6.9504905964217349312018284306269826563644636539034194372093304188948723000971730253180549311620841045055943791195574668397175783709901944448227600363648289494887648965663977545595401995782952876089036589744408748646939094694577808764127156235752138583585836250668172341624223709183243471989864579177824229665106990276517557403288832935517653161430310415955388054032486023656348319104146925622913496652620045480466328047388927674326032978781251410084060750163012728507419218589489493832023392915819740422680782381221638204002497e-14",
    "-5.6494491969342445983224984706311619967549696359784213836263450986400912959768844859418352895916181410786030720285459812128315090644583413720620848727729232548288349525268193001019481179172801278952184544993291078272311907602798036478123486723913576843829699852055083508432562876432315901390306792496786754483167496342287136929047409246356980402598127812829823857489231529541845663289043067937340578482108914985629956945725956045459563461064320955169293613077808377862170120976783071764847528670074702412425514442732455269135011e-14",
    "-8.6846395597141975857456633431627039430621919240389189764427458825118590997205496068459147924177853844271764319811600694733659660940815733856585675658770967266851932763217263745460276676443047579020800371268318113811921884439493315907978665246752117742989493641402500879495777278834720529449849820438191181175264184193936691588392207616869709200915957670897015450820962728878457274302647009447063194416279495159370972584596098692062452934415078068474226156694968943959046627199899245839544420795171984439341832218087679756099468e-14",
    "-4.1867689857443873173132742884793347091464187004358715959024129965644823714626345714399395162927031555456887002443789388331274447177366585023172300745684564259478902305087078262332109691766237061996121984190930450540711947267945914707262916836221548318867874484411941995407124507677216004954572181882776571951351705093260920588972226350799412184316899426115369139840545979686936415908135649635680895558929974841198457679826287316596124683213184968961299307071357540245913894525325704174348017707435796360779409300382833007396697e-14",
    "1.1383703289849502652946464699369305753829687737500166594997798495154918881446600074388948561173589476694574590135787176870271577147445696024498949544903693795236077374587296288273326464907441801760449021040218769602157479516380125346238350981259564238914472880040709676156687023545098953266180681851259036157765044895994088596793953265817013989729729654844510586321894029187940148511106864140017658384106721161389612531852002062863743520070366349503226507685423343777573400075250987055573788553344913754303145759774198237400197e-14",
    "1.5739389145886735417582118126644576418316978401468864584446434869341093022831490334327288682512070520749313353617961651945202038708396762541424799293885311822372359635734163736083843706168799551082991614646761929076806482635776137308233629626005177225990752294706242111359082075738876234646524977930554307459177978064740180920574060384658591072639926114115231279034558495325009299298275003694851652186484425285224023255310171547279796522887450080008654458163374541364209278760260102691140104535529431437054381001875680960145406e-14",
    "6.7552229778180795089140080162926462672079792766456031736076604868546058665644535651099606048430517449002270649498041493890708433884409892656268938214372834165367745101650832022044476795000254738763711437771927119613317322909752199775845278879840220495772247106406118942833960547691272524820483852259540953205170013471472717729663310216435968165759959437294995981300246463587441752168924249642681685601603366022297976721316269504151033052749905995891517585181197260878463389571650730304025053635597309044263451949710009706215456e-15",
    "-5.2153028351463908219853835501747453350832008405815341766284496689518599911823297341438439792182467809483982788181814191604362225149833119095247624418898439280999878253280375800619127450876737122701409999880149471118945461231777947720434099911539198796480107707223881408070184018563430783754371685958256083389077465573150362011334853892275964526945787933099311550803904933120584827039515569968769029683869602325365031701178804575435061011298893145896387542938381019125517783524438598124764272977149457621060050503533750409997581e-16",
    "-4.4261205956734293110377098235475351900138733302031398594120540015061155477557152314880200815912467710703353302450620945248463284875372579995489734988634742151336993297942817808606809415441755040836434675888372189810714227562225016269645591080561986804076083091516875793876610966016351081149363310246155868498818142588942240059811165876618308304229485978510121518447340998688081373153768511207463175117289783291731477823631561240955268641408733465031313813744110110598881579773492033447490286046900942081877560750779686673929850e-15",
    "-5.3796381717242905125641905671752777240604758232532253296028945057754516338145687755771390913357296401108069810570190997003936691405763733465744031696196808277896497652013137410952441819809274423476702821209850004789302401633319455806560456800434630406207486257576212345897138745540315238530174813282129087067206756825610116452801596305389625188282873557601251101442861046603426921792177564072342295589313342197729286787716558439975846305257043458325062778609255703339742650860809793114295267844283820234115961510340936870876814e-15",
    "-4.4025539369908336638657654357178316726729221609198489381412457260597200660901630229313871178583932215152197729315866431104153894512235408209391661360839590143941621049499181055613983948147252251131427145466607055828051706217726834062331199499972808505517952780963539155670433292639472096073777847721212009827599187180698441109890615983271857509849120051378725558282452503590217831194953995351891115725174613673529241492579955159562212433992990532660652715747919426819629397681004787021426144046559152623471122846841374062008623e-15",
    "-2.8064475225419244642934866752032882327515917015460826516183465926659047563367300404216717969106702717844557989807091514015806647751767385393419149063180098243576773143535742764009817532973409042198747715640722793295159673344403494678924246065749900620571960931668344130672645469016939175741254201912059951952431244354420132654077553493952158954985830548428220406499536612958226035717618434539899350673961163868797790537194597881265838248301467000862373761557985774910978187285734137379784521361207376969330491139606825672091311e-15",
    "-1.5304931109880475009981311635175474294281297376266958721605758822764020504535783091286032716076863177845642878709990062817711746413008219610631526099582983210129022934689004421856358322094080503735085991829488743538990148851486411059212190123450127438153915604883635478517393049343326840986398070152253479630824544411560156828305476101869810094223789458477331583749054299120582125930904894696837475903176908570534231552117370544477893972803081163741547284743657789621443326316525610582780505770129778993996048106326974592243007e-15",
    "-6.4074553222060655975569806983942056629019994448315467448857150078298615626471746950400396581572524966638838082052599615409428719477707567017446722502765815405054471227331629834573633774354085508503428013731976107953855456893849488701508595046727300409945454202737143255132623109372912492985019297373947671253992068091034154900430525987160145614645818650838989563509101530382543228254973304251171759056152724343065772939564758736473729442951744048719742753382103390394870605621484644817312975185054453976273257432104476109627291e-16",
    "-1.3415418464849880116006094592813066056917765580579849947143750313819074777721252187677236061216997102310270530665124235942547551759580274264381656689390324546212180159947454141007184682074649876012887527259646247898178178534899030542087395642133946215311082969172223272087685822372118785568608615311523019910361526010223853582211013229915423067992634567661417664903414900733687082579388231515915924499821079280654401887930166482167221279002443143284877816757602748432235407919365291524904898605379692014969246779549423179138515e-16",
    "6.6551443987555104237008816741000225822874815842570109821492825726779015168610263242120564887742593270414576945272303858153693120480836622913413901076409461609406752330350741838052126085687427588510604136406607432289913329850269929588176849174327460312933245488127696807522359951295812033427525458161859580551244845661878792397543943457521193260943723688173248720995387623564288252272795380781852126485227149173866589720216323077468412319382561089566650711152916598721024364788850304331593890079284780184886388007228817157761918e-17",
    "7.8568881566012365815502946010326816218350444313806749266799671149416877570098247672907311937374125168764538143878805591534505387996552032788444894312400989802561812714981026039574291443349643297039221674588428298903638643244679065366642186386251085879433955297566553282067453393160145457804526942389742169227626308986709474490928905142015316731975560068814572801989628090248336246191520260844953343590921550459277977010716446344764978416518459869239709410385787782335265723960649526000090123998382312759585043284043257363959602e-17",
    "3.3184489247859363794823094210452584944880243451560375578211472001420205795872640353343968372351928290052977007943947974323038299866569051013231133343349064086174864981649837656674552970388835319226095784423527926777975826249065876842232174036358013278664154371877233220541219612901353033392433007318643311350814312570995746718291876348766160699428550142515167110245878476157406432598513645222449851698924937221036205011213468510082441978316762996134982307819696975182888862867402885964720385909752992323365612492825611379197414e-17",
    "1.0687459764294730719314596833619635723011965712370963453478249332705608289178153369157386718294041352071313930880348852674938615981764034472119434655459945915427901133325179938460350784338898047585929935174853768013421716279898403061325615937091720334024596841155073819303975386015832162797004200542228752944034365685929557681715891051750563678521731128072546633292153090677727861710959707343368162322733969112173457885675541448394136503861501491005665920502890597627903195693317448395578317691897917644905942995758991326907348e-17",
    "1.4505337811403370327610484044406838253746218366552235118019525208297683630250026163667923018482552943087409895709044296317582179696704513718016029778330853167886111868100208250334072225626236634419645443759618538823786723800060494085050605863535728978482760785996814792892523448005894873687144978585566453076170640610655762958688796527048273246583018093347763211846127982666930896620991472121077130482023687725577941528702006987181634418882158129627119314165661153147212514716418269288905450935952956166520041828576207633219642e-18",
    "-1.6389160169072319344749710693643280771790565188553237512510317572399864014995326856701091723637646104421272157372853604794746866632287832567505043829012922647709233875059561769853662617991247185022646398115953460869217619496749692852598147269882379613032976419145196196159937015646007339360112418879648749741946272831166522755760441581982042605978791621382666064988688617251065941528390134527876669510398825873592277382042507541203460987787999849286502091235117036265719761596984334838573070350726898226620594801342269176311319e-18",
    "-1.2806934902129219396716961601861776568131517027892503138601869422129673059533775278144625475771062092984526224210757548508678390978283411133849576304605906444518975619264066503496637809080310728350762183678919998655366199381841220481243885684220359406513965084408086987482719057472106482051136879038241058071543228733778405043457152503675819703052860823885534147153447647471519872243386476679495011800487856882990287925809434355009671330433613743020436542200121714986942685270674460525720892410554698222534995979546745687100422e-18",
    "-4.2277708146318875120778203318174765283563276766384980176114245438084930295664812898839117557563006118914865795867242348661036274261922467189940157251533929912880834316696411399704863477971791825381815997325668497808605140486927279768215695943506441954884450898107333152203515796573802307184427575864276364168583280303637021903998553632817897107346031195190784932639779104942165399766491960485212041214348582640974554272003155670054033925163953608958825125344898108024635915104749264661832561482742686465556148950792683706513430e-19",
    "-1.0508282381655642586935253842949166134912806946877028550311463251790037385218344982503669696545692105779794124914719820308736204799631825077135069412741678983660140585458359024960452999933137240237296858009528279283403956050164160286646273151284973519999816362797519554877186830959705999645658295514023034432492853536590359253417821904198687531344364184988456851946655921992975505365218320741137717742865807169227956259920699767093081520081103479680488623825629376383396604132049646328811429746958798366363088887968951025775799e-19",
    "5.6632839066106400771010049999879751985580686185983433020119925311624552939244641703531414408625920009318694472213000444891967640767874080112728225679895921588054876785312770431776653488404197432428968431490891343504393630666052000542102537945270350067721924942638179719638491027252457670528915394566980544464963025535835735445658355466461396001233102396573000253917154351158074590513556409575239525023226909671385082126423876385656756570989506468876967528440041339972231182478370150563585341263416646529246065642352673606133681e-22",
    "2.2991568060233088934790292463622266203397126914724665328330589866060412339450796050628244109310033128697967241089915173065147010924058294149935036084265304492079867364236602746333929929626224460545664319159384891261819332294844384792518959064514665025155867653691620408775998680633728440668194008193724259729018210507113105351171266502065509352230173587207515773752046383744665378867073456292213400508970568278673241131340280361731479598472646119287069186805807408746704487860742513149180032824711636975404988968920820106656965e-20",
    "1.4348085959595599697680673457052139110330855973834656369340489361259701843591347304157102540042661732570851713328082431742539513963011817387826831352185948996023496978522760921415210114014687676318751498004852151757740085014279131598500311675872453364625829516672077840172436895817164961430217480730283419958568641495405555323615977533345522096812367348653435498843437445956133221432862339576632286785212029621822063892644354315362018596898788633347895038772212762322566582764949030895887095649354396534705179946444951710575156e-20",
    "4.5856573185256415807312973908702988108500329609459486328922884305217096987031766646816621376400783317731510027532181978172618124015646200371515775146165902288812919173272291526218193906592117584099189934591383359324243867252573838698918879619603005493987428955606704486738502480603608658350327377347047217736471892823762749504920183950400371615877833688375809230543429469273463948676319353555516897795471516192601538385178203333383925557879873437455932755066558092759144751827638465820082137049276882312762475518322146369762389e-21",
    "5.4232273070135661522414591513326684459862776431058202545028286729840787278825534938466888209367061366104940365692830408583317073220141433365458779107274635772432930761140479941866262151733250093017497712967105119421308218883249191736118546045533711638797429929405718953217825030259143177715265582086266282300726892124462642258572599806954193233485169505937363996228042359968156526745417669638767257076695059260042287543254447847167706270391349083970391802239096117778792983829974112851479727963330418239716756038146418523836878e-22",
    "-4.3838972791711234891839331105839796338507728118078703120055298017032458916044524312003052254697321909075281975078985304726360576084534086034010810726272084784327832012555413139767824867068629454290277682725463122449434796333172805019767676114876572604095885508013642534628265107487386234091795295127228590597413574786865636301395929127830838461608544111495193238304348526544120380250771026591474412929071172127748097385167506630627648980333161581570031567627694673076526619841468500678233562606690684364514204129436175766529941e-22",
    "-3.9402158702927272026230408767906136625981155131452076081066269529877955536478009274065393520750760675199388122179057887406920455346569332655054825392014452231175794336205493158092019775891696348563574932628458389757708685197495673569794595306103379113302048092230640205523613870532933975820916198147710768266373645441740404265649970879249068265422076395363696492939877867938899397421238095938698928292009351364617202083649820140446858887033742267617807118469779681422515958888506069128363565477800039227174727732838386990470161e-22",
    "-2.1141627550163881602215344414063392034540055446331164705779072161301276215417454415338975870307636474497017908441099613419336218993644157675216571053070142241380758480116222644951839116028487128828993546138792683007269805499283151303239111085094122397704650792533901980404078490934939331589272041364877960701857581191771793432439413300944160552821478894184491274279676722841323852362478695406724705884917271206753488242476898650081571903242659624235125367382245157767577806770606411092906726721725383071374640156252590970407111e-22",
    "-1.0644387008170437566866907796253610122867350052196469078916037144737348160015726167847510192529467912214159451752883471341090987913272501509429337056710925624241533340668211572806498987956905731274765488900769485073616484888575924063429707813256986030669244192557998769476719016885878741353687805940642746872837245974910136977682539186136384294186627559902531504852156588064558058525693964551797000401795970544019868777722672456939914234166084198836443117252529688980721170537600341518357913360039891437351344055845121940113986e-22",
    "-7.3806391710662985976301926445530347878158461173295113318868393021298954333706953333162777238779722552172945590974850345333776000214321180363359931558550503700412956963368667058922691068288318317542662802141095776515444953606412852973996974483230064770593310117278533310664312453381212560419196257998437216491349291441474120677215611320979654680295182377376282962107087698347994027026347376679642600167912969564409922620626071393861606406043140191562834550590867167442429854400783752851730128841484238248392669220919271950663035e-23",
    "-6.6162066893324122251715921667128186608811579914324019807567894569340185593600692690406083845616123861507208871802397614225078544773960406654193898073291132046490384581882164233093761649385309747022506730900116522386473561928797547264071434278051975847905693036801042824909831611031345035187476007824424234111409041267351429079008886565511352217539629848123409734356711419055107768300685216981993992670751742831455975966393845734692893654093433421383834701490035842807068101755459501154904065576941358946105063558807024655071202e-23",
    "-5.5634851356432788857346154734379116842622022963671085723686622383140833345103638799471824925982455579788534278322761933734569394284665614709500091162853985878261318471606698862298116439617306509007724373595206865577601279013729190796275551990285749684587761824471045758907266582895188915793857071829192697588587092689582490132741549479444505785219748417324904758094869653252724483742444351276120795559844369027823647338188698535484761071539490207552896047099288873928461757789236512835771365991418464912660906903042456833199731e-23",
    "-3.9376074326815562636112931759147734097910923288791181667419300893259360693829827904116746942170874289013973830075861818574104151744004375888231788223765681407252921384119135251560751561093597536969254291612171434282501397239757532550682032718466547647857838682375716097334689773915464812827358566671291929157210529553783012085973672254976076576460880150300838904659289156771161250170906393845121722330778484996642108244483443862902399782656430581403143348247871486281136771968110844576185906767161749214570387014081600973428671e-23",
    "-2.3371250223588869970717981462676624916463132523456125494207770830907777674957926813175669388003185482350527645322980548444209225500553319844326997059376627848854946105102721422523203720587410842584447997789116847042334408680738050932662832041842097743072553461151062760471484078185732180297161432046507884961630269652506722680833977785275572373970088966844156487983170706952148586770034349512525843999390978375642228014405516052876258189252589487797948135473318786529090988879344312274047750272519729769615286956418933080515209e-23",
    "-1.1460426136109645732761886112253365190952237286484261079764556737921966130147114189931154932046001706866393659952427441968419540532026488738677657730117651562722019573379126183263839937683943708900778902821026523310974908077858451028914797288068920812768282265438936429830079478225856991911505277573268494971855631089381967365194598609317029711734978678017241566568054863437303762767653374024920845653237206253890885987211373995026984862148019845400155623130059916705572445786302914071613715441104034869259108385000461681603744e-23",
    "-4.3096218056296939270133767154296173171632501453540236856277112125397927593488440941805679615274596722383846937015142544127811063678645508095325900468076091880728890699178392928347237920231649349161529959139442546503703554318978171533351914072848785403072970804345998239472636991880518370984663069014230444784175737773318649225614536762812748616982228297798154159655292946308366079467924185676562807622683773123991285513810099451182389135021040090548413483121825178479968903487676259213734932635540028419096059034541093045734137e-24",
    "-8.7610770262512239441159050699828120660677420401242009465531265265715027647258157028103403054902401714157269743788677552596054373169238008035395734768541855867631629395894824328260357821403966105319393472182899827035474407206643615736153038221435309357097598204214296404730629535824929034001364876031813970031473895978099965054450434698431213147920499096705286707794669071033603150800624855607649172994348400649166385141948641155819719099419676932771481742699427007518483737929075591035305538521205188312557746583101528750082899e-25",
    "3.2741799097421126548481972960156506836476438050475031555289715381671842784611881037128386322282801615057284025157337208008450830443302396052783803943459003029837436525038086273390322757624854086315304900642240132418912771499631861997147401480699655438457843204487534234785113458622195683947359424429410601684469137147849588890265030526857609062469330286978796391521149991933123577170010145466940290955464158095147334551012704985073710435755015038611398942257801122447783916574048373856790333762912278292601143108816089734917556e-25",
    "4.9758134639618963876520551655002536665154065130053728104964151314552034478596701180297637980808530026629457301964163935890157890709905481386564313036379181618706228238747402882195972008264883645997401207364771477072352803877232609324022985565462377576219909091670381278665581622826346533125178487481176851520028618766505925955249273631077129089305508652365650293747714493864419825245986684409477190717374513894155524104992432662720050771740767809704728732091501443203215749226467152101482512378558888077038303778244518500036007e-25",
    "3.3538707903214345232310397707183632880260272489846161300471528018614471946867512839066043939227470494922769164110547221886679719172033354058268544600701110149100151235376427307040155048620923608556439756171021430508860352296023062594273203450678069937058242817593582656250309163452086446616310988787813928902225628455521489414626340696435571086450025250351157081639780270605184446607382248158930689734222186294513314942046887215715723826848568331289143040167322613636180028875893167468246087080618742246664294197164223730840153e-25",
    "1.5322039739128848421302850197499945682234975443752561427629631167572278999118662772501933206765261088848321401029150921978784679688842552054570107673217102272355498841904563065020689872674627586872221509869821319710217210754612854249177549931625449473607094803645327093979608858574824417174991983711369718192553186075906473664634019827513485758816161199847924281658283536560449865283340249610985819978501372299903853273871676179720297280961332304935037570792950534732508281999167682708771891615839333206227836757683299028190135e-25",
    "4.3079935510327948496678046801754342481732163305551987015683920511530896675220960871982667291366729217042899475343989752712470196485058419455727768514180668167791526494156636948389335331380564245703906061882767473072324210863209371775327486971258815847658827817408377842967422309340076164088046672518106749295450127892399465464678298758515584508682603718228580805203842361869709945657626159729639967847036363504455699778634905131380397729467898112750829713898692267345086234924990638118904008153554347708298073674691233879505983e-26",
    "-9.4801798371066811735159253679260003627045682951357306883327390961694696311603968658660949851110031658585898476230663176489913608597802126148881184449453434139185709874019001225545331222739135649971714112871407179131877683515972354340307056824191188431863578404395202490956637301216216257214930302751214558728863114028855603377449701824842995298133921119084609345967936080987109894581909282699787843947637466104939804117365284363964950615849099569454975001552268313103898797141803951107950671992914655781467890225247509551504293e-28",
    "-9.6976565643829202816499191584523861159280465888626639897457546529409018861029180013191372463241592505638308024010208427373918800940178761357852283618002631335178776207873323952093034119749781340189315248420687136120382105213309601172411387330445562357339918343981117476971816049308323217192936350754708421623444903930629133199952688654396634873260624779966422850152311348006781466926620762068217574601291515034196522183339659086336986994645571709139035999262936807044475985061544418690820384049482399315926323197846274081675737e-27",
    "-6.8325433150001560770419537255373898846730297186335493831196910426218955047958115295061000532639470820613802353608587927488205316968783308376164601595752983477482705565071430481776820570692198157651909537483491299496264306658988674894029544880569950233172911280749778889497295034317039869806585879074586197939436547066575357589478260119472138025413477744073298336029365322210877611031888213725703659628201573493672827307508374225365649824329041566409432061295330826777697869367150892298845456756922244202901327753198051902715856e-27",
    "-2.9910292925708452131202636170913715717220688943019263153099220531704619449529949243502651489824221485164908340332259389320006052740170114904689801814475106967520103155846324554133068406547230398562719687437248797909000466250315725186922393239661851182909088252246943099121256018694613277237740859456911102273464592080158436745662314432768979145970668347259203709686196149862403960703401066020964150043096944085179221628028523056057579848131576646042474249935182319190965835709991219797934229072307082700108583526185687474121276e-27",
    "-7.7125199569598205926475960275336994655820192129953779608698167042513521030879258496529086470025935844699676391682433639791981574908739592176403690587617331196753363936041325695907730739374661320470877735193616355256682161855508910584556272794353930629555942124779124005187496454965293927939361068560868511161309875156116364284572089670764599240682167899814813232584478167593644980971814173150560757030846087411520241227407334538372502340897252409416108133837924587403715605196684841816715564189999115603604741811737450583241404e-28",
    "3.7477466505811993987314123131050771167916478403940801003899829674764409599892845440789883868062130322027331594139811498623139748774091314901044287804248141790996716696371583796829504081824423265220195319246571659273857775351596319878518685620632499839187591951349392930704210990925152262049835951765633292951001898851500654148046148025037883626657708937080794637220446527146220702068644837143205434927082743800209889550568316673018423605370770190153101850697940560130473854042947367757976869584413305608745771074195534347105130e-29",
    "1.6208438637916995478698625302325773783430806247403094239152840718173809312324839254933148460048771235773312607440261015666016439238953155746570180883017784591637008566421720020932224108177792253287947106151150121342029013769560722518482737630948391648137433231796694794891065127481453587685005944781865876373177410234042084560022474546718746116853162698610921454782584978147604004484255744654651369046202239404468362082281572477150882609099052657860823241789592792029845714882572413839069289725777754646890232552485608762153812e-28",
    "9.9200363981506765072225980035130282873352013902857217550100849143534749822271070431448977674869311949002978762582041111523370479619508647459127865511976514978352111165600833570184214811411892147082709374784127711922167584484471266300061916945212620135082545065250263387483889046563248501605716870983563171456911787786890535563847834828080781789295695889861520677363709893705967378442253732044523963350480279896440167500160041077780028728625155527037571073491745346393196936887074983859779172675903039905029648928880029903187051e-29",
    "3.6367104517995910893215172080625478034619794924325104782630960213715083996844084369887132008975747692619393444702783615703160099253526206472165878798578571727316739433293351324410508718026909864383825984771983005703812093388332151681880751326879008149473371259698674916390249961803444504474024995304530900376107906091271461149996103076992393260042190567051506341916360894368535205551385420388666755847182398338474673934142593764862082911588018703803111159969686308364433637196208899437467483712692159165828415203274016829177648e-29",
    "5.1226344907982476032235963791153622694536551686660602249325424077164765004403183165192420717328016041231126356304010275545220114060782542695649090238161504581295602127298395278960303797116989702509219532490513245917434419019882638121690419973172430346234815217740678442709331642265268448852593170214473535051868913551421930822146666320658048817980936869269662066550648182563692147211178316950577259857931852558407450326886711018910101909501462838679638615452719646130286490752750370207519591097138154878436093252726045282908441e-30",
    "-4.2115813114328247780907655523193354785192842541446506284444597352616327434494140113591905615619143665894600637117943214600837579377327214553300893293047779812807218107604228004205532397804325114119358853316383129992745827859971752048847335058097785595243525012288654135955926141748019374718878498295543328672215220831629267635077402068478366406319436090080322734376885869006308146784815418553445264886479872255500775220511038666307890806325430482191885074857397115243013006559786258890514286038391634735448373787992980720078872e-30",
    "-4.4774744707624510248778095365526653569638908740328318759546830438881212466599008415835218697524479009348686617338737756159463169663781131713945315374268877649242405913956882267496448624551254432335287620364589339831150252403385882999555256588196501383363805705796773375408438175681100771211110611290711959972896267040583212458421535870332318506320945250790955313014264821817643859090702608663441755136396467648435024399743332235070322343896815127039474393280445175854528673769518919410502201265347707124604807237686932242476755e-30",
    "-2.8296510136397163787195799137407917503870380284039760544495922338879215472148776622978487208168871962179674683258542992911093315444549958942553141584835922865105556433299086673165756251761311660333781597362978350969746717725064351039246571468435473909253012289243942832483418751195524501241561992028489647420733854159695494690024993173989834311288191149098921832607434102166178832337822219491000294333219310392434468980300582512949998915238530778346650813187653148916392725972939260281567490236846774733645483942337160290012323e-30",
    "-1.5440555452881311717176855329054355531843110906624930430520556207572273067327541217678496513007643128985949374363671905854431711561187887338195768439806681520482004222384421479230107331453814161026229944877904874775041833151592234995239670374836587732652945378567123593608207769318658776960812364718561471777570771015955427446274723788150160210268849073244473328581150924609469025940103326347863363232918162108938240547037093813421830451627596049225674030206164346068293296310650812209092690287265293880671676481414847495343821e-30",
    "-8.3249331084595050551825429517026833215103960113247545013277056238946774700537740463977680574998560548856689128904984927547801320262438082845977969876379289129015655645350864908818490937172248282147145499957107499780466990852637955298513443665382304879377190729184717686503241420653086577593649771594462444201242533170845830065367311658725285224182618572314554052708607034652625929670084005984213740548460204485119194846967553167725217069839736223576343206274767031402176459487680462776441461840595672281190860917107360750075494e-31",
    "-4.6797900575609568842248956313466854227644237243064959072213480972140142383260755621083262763931106504139643679791236045318184088334574791541696200882074241434920719127801399649043902385347459614241193858066117007833994915096695616787053780911702601083391856034094141021673144080727370390153126976892860561201137999388049483684702167052643049288373140546538976138948369687764525167331707368727526839610246288209597976129457436259308194903003856264755758082726969438953394707495509264148198305370856623797522612425357597447944212e-31",
    "-2.6649955835522624250867070649717959703255643489775709717262245037804763512151638955534349461258852795733912942216105230190463629384696129125943720882292163459115939271732816817092608745461208751680463447125092417462984845743924765071322443177370508737975539192176628900476671212364809497448803508539827417513078818043033556942747122852866487884025857322859795578006471253039007342641373984063386142605061882695788947702887221166920525694781136555397966285892798512224192344390092600303145825562841796344017753244013354253777597e-31",
    "-1.4283299836178359259235153642844662359963968012936819106118822598407033583580821023059753390697390528785646067748102203993255334310615417973318672858418649895917300994023683448833315069511712282765057769126613634216836871014816146006155943160618251235690894039953392861263217581348838454233463301818190249366057723524063245217479784645650611474397678965955128259061807673241514369353208272342706062512514982307216514123835970683997588076606753451356864560053619383489089890572189255143694410496317302572982072594051625649892096e-31",
    "-6.6460293965971572008622154481668838562657103183011541783970746721043911553025363663568553704799786272271983651032064163395381273796663120144734935576136054014180949188310241933898043514720077306014859623808486673738867055256988035611968729039067989225697131373723716762216062165265995112124804698039035458301088100980794802275970327469148814814081206809185387203721095342683235438519042320590051690397026416069288366593133081593388096272185241848285778578872247464546822766415156546761823268304703732243835108057637297639347862e-32",
    "-2.3841383813843867919486733414338809811741383288163431122227818853666057714416333679302873908415358406389144972150178732753190393012321882832177134015389456309439380893616936933182388647344076674208518145369440792493829765319857993122418142422327627874802286228284164448061940984815874053576870115698435779787982994613682123286477530884815375979968643366680049908223598679612861186225716142721218752814807143407002055881597230626566954657352593584561159263402641707131905489810070953197001892952950308531080032355523530131185238e-32",
    "-4.0350210606972552764563147886945464154936198470077024810931953069930239547686682973502917243719573639680137328061610513963502649351207685219764586805955876253016812642337730378234656230804081768478238182804939198165593404790342691409541804634787694657025982258002665141680905476792199610488616798111672511727592941600248916379483319112596663433742708724478257283553809552080512721588676876241578018111388267087173650600378434146286487909346868491957617345549574569232400870045385868476716717922822738575377222072857878126420377e-33",
    "2.6880290704360936224770645898998950133746094283200560590998420186837590885684872310423268874049729756196909163353067538413484986349651844628324765628620505854658265361712721141047296350080596683132801868505802548455978454489548535919010937592710792678772856703150488668767459964433108076747633137788403599549170041763860031904581780897392815532994016424721503586607772822004191708535659919372841771275395281474144069304956002242823422605140557518077039557255800114657336856237362483591304906879596848106028838493588072235496205e-33",
    "3.4323382359265541351874051272464382910824071767473878797158768927306341674810351801255322284894753756550826746967269678007511967058413827095208298001860212166203885489688624076561865236912616640084918781143206659633894516541644795256521631139264194958602166660922383263244511455808500257301167502491302421375158085908134722754669199414130614566297965432476882450747017393801448788965455677745952064462325650082707196166356533029322654297234645196136924364577247931380995371464460730675324415424323400978605257040748315989727659e-33",
    "2.3026811035940447660564324165478116576742097008267362991820919080946626821627578789483977536745778528150473547494754891191563139334781825810698982342633314744513095273960275455471543108891313305737778808391663103720672334930994531235989438756533743217508451287730567517471462662647571237276750020444657183386745900501803804178223747210709902367248739283615593426500896710873175364506794999959950407917575119222563212636509798638566727608335113374937418881047025060165261965058622439786890012926097598966715631347339077524462706e-33",
    "1.1156218209160234540835362969024675487640945374507303766247098444076543213128885193753148137779644132931424516696830144947201640701933251950016200727036876202132887992505043001486607035100272268987987662488236396575866612145450753500139811897621803023298080170149447878124306554796200256687920708682982981965857218349552714100473645171562328663766664314915549536569443892973125601180160385947130756971093453330368504087633542468572631058558318728166934023407214435982630326379676022359691121984918379766324428740832623535751593e-33",
    "3.7908616071919647918319461198108346993547445615724769761480437150088671413754600029690346151979571421653510392658531567960184701636303088822095419457121207199508727427636349054627055613166556714151843369584340711259391603590550105996843013197819975979445397393270879857322535107033216394822774300338176667418201188032956971595531496727683717966974918322973552143663160441360837794541435493372117802226769737507095967731282183393944462171720548510271083867719249179778462770656555729222094369042270932956867084961497334378119807e-34",
    "4.9414213313228936827816982589618488697772800358071045316751784624622721229600666639027326688294656525160805742777134446287621079636509911412195465748264232699831230660990013572613818615674099170283848699090159221119909165316859221088330485820415520152991700310276841349724393381656346174402296698196465333069265452183656466410015386286015143911392592497786443953609384083583819366952654251837899529697924108202032368470485825843891997803094648694921900906658730398909929665781716749675024300383404957328701675540080323122195362e-35",
    "-4.6940315229283656002877175672918901907256105150188116296190970332749230832871449698640675717025492955635612679594465057235773364539923122165401126683097856718654665201386130688559484927317736776115817008141723063452247992136664461251089681324658945033253160673588974445177373671169498105908703151874096215342265920371492325536184857460627521167830845868320077444031098856659240671496285645183981882030711652848257471467136637586350574716184288345938999391483655963720450846612171401850269500058204638814693328156900580901292326e-35",
    "-4.8067823818663289298847044098437017889033177352521491519521539231357012671927759045321200340169200070146216832944666307897314686798756288828322011870304089881200882825518729056411733186087415841413854552038690141974800827412527629005173668262324113010618407648154470677616546928792987782023440059495112962164309164685486908761141401163384217486949741307148673005504769448701046325574125250445855778640328266813695038245207791424016018489684774307671776595513540210027214091320625732899197352295525154682770040795281545447093228e-35",
    "-2.6999403529611100203402338520218915399907889863564415579779574272952978650994934603772415474034028407734711771106452710304885663027615942755316381566887610091529091313841182552082792795805638260495897356813189926368867861480380251604357294173245163448231107971332011235844469877380525861932048345970363882180955201358729536122715922698333331093240175655509577033941331488903324765881500495985086295493084326615560457214368918722854445642131745412514309169840359198063983849609404448087266276621867130619165549874360687674094569e-35",
    "-1.0333059132583340164739555344476116567198101940568245432632597095019432377930111522851910454372960561838562862646043898217568727627225255323314574731082786996649254915645691898134691995718730528042275427676697853036218104191061715132070733082396662726637341726632785900066899304956661949146656605870564414321944244539983051974550252674347450549611114516359877752035909401680248605858882896884268932272716839480264341939292334858607170735883584213642630954898110807199278121019469720760000354359474990944604475849976304917382091e-35",
    "-2.1520440852560631015630413497112626666334449747476639971758804769404499099791739194336490652264535681259425522278384911649875865099092736291156392702817104998101400622634409402200809472463261369538425650725320628991804196692181236538693354577803136359810671637842058419898115203528121863614745563819563491049858124711499299814995164292402746848706569090300096622851003423720812023136923703616280744932339853089596807687079926221942082333143240620568105752762765682683878534828216947276163558483363262714724027204836139214282340e-36",
    "4.7950617572202911852730350238758572968158562802624302334664457704021782332865108206080523487500885011156933192896809758281453774131686772059100388283491066417561401429043959984071698978005228564132932389290787537093413782839630581426812516199976392636700611036811327089525931325227403528758375846667841603554386317607979816415584226193207946061096306083278049084872444775544021583172547447879378325486647614334989557894892945630235156232215125860704653502018984272004925890847609565921647174911179224513584901971054734857453530e-37",
    "7.4445167691949624506711916593138267184012015442432464944321131033768538902596843550075489936158931882308692329175855784742396841914157568168596933196175996629171583510900920765078905526808654237590448250332104337271768329558259159465531543797921516067397734131892699373543624987307993178731252204232032984161188785762753864585852979742302012205771894982467562934421556631446740764550043414437439260236092519907867339012583596558788716377791174557625471409591488035193573281935218120639333769271495818536858994019969278669482252e-37",
    "4.1327475285025750338925762268609585741707046721001880541211339558662149649154676079940303943777461165829257472406390556095458102781976244069464159598789351565188343680858872528065537421934174884503548151965598939387667579457611389567172282088816551235420972867119101859389042348265029798204114315757308332045828076092525199930565810956209103992425385306925943591605388240294247492050171962757075447053948910136923647144179434684320105679460926964416622671901315697803471993899159125670503229351234025968701657993268550885559770e-37",
    "1.2986000345017267685225626534720584168946321162409969856143724504579791755125561056268265669238727662548460294545238361241903824313073524523312619278448838633536727001494330217372290536582764113189212780088086596197932910898560158936168169282397608067697411830177747015663892644106475276482038462336004400269577337696354247290636500744287555306828246129026507380417024578535043586738795159524487648919796637740991211622005873108755865486921300550937871894608450510301546772927817228195143402128009127115205656064063502327162885e-37",
    "-6.9308161152436016778056553881808161536716626666082545675281819304710337259659226965093237772953248275463283379810827254531972479367388765617298140975480483178449807236628104313302553932000535684442687032856909328437720247801389632683290300695142648649529885628481751816559629353311462899584649509562300452485275782317417596522484451921410837177783208051239876315256297077691487725834032014160511794289551931700574307075362598850325313803072597756918364261311295940202582331730337606350370421254531472933194637195584005968382242e-40",
    "-3.3592169774738604700563455575972021042111434214812744123302579687229483647249741234081310948853011530317538389366521766921141236130865799543079680533083754714504455831024671056855831053398487333150876471490301682109964432707728647779110227270551903090121488659988294773501329960509779899279104182078176952186966811765188793226376015848347926757402410745890902270651283979316823224332802769942112986422364345076570444438749676017854368901513568475195216472168406582095823835552596835748876769892987422167459000324131657584814349e-38",
    "-2.8744762452738664633977845659715297777920157997670907282820043186874534452665150569373469887071170380901252066212752212344016116067766588824834433689918600743596507088147293618433116415290060525829232548964787973368833565698908549927063185236757314911565173134470366818660993749714758779789153668190277269907800482385558417844796657901118158998715892191589652701330527701561085633653324817914332593768698196136907994588736214314291932886425522432733380091170188495667833157230128937174158709757181299459151668315455999511024142e-38",
    "-1.7096535747762395725417153774273988688859063337315077668870355883739816642053661729639184875793806008668538509165996135246882999941876372740792169969888462359999512817261558059122849553321458566693593911002684009134307169651861682141571746131780035476125907417846742746362565237745576986432375306120588812121489732184773429182768113594389023184363914980281788670153430855582998583080548546548204548607823090252232592777754162422943965592930576405442069418080393970853858274608016237215963177332615148945047390605809266523653422e-38",
    "-8.5252810754175391417415815390537063204164612555515296454716756125709235585834655814265934691342935130633672240195579067536294723503176613232230879846801989199350193934605474202842254992997836889777210698599432842306105343216483100313963628660718363840172485971116393901464968967607486970144304447563567112661327086993066796581406859570515401612744958886185223579840354110392076178971164330807183609479688631251691245507585787020149696821686811329025597310610410002225415997731997802602331892711105394239311036095226983618522276e-39",
    "-3.8582912199362936051768069703247852048255898380509455830275642487194302115022070098940321565580624179237713044427918674427774630104537839827839235094406488416607193649289747506184414607092032723925752910600473138711439095261265062540411721681516839066463279176281155670021971898508741106447478976689132716439729915053245634967722658713777443233627955142976159656394053500250606911221378605142856306082507674982461929061480371548945229006796865075031391342682471097717013966903037922176779290969995242702728843913748318832385359e-39",
    "-1.6629918613782100129964317217038052211533645012119281283040247041516738975943324208487214771998431180687381450491122483785192706126307310340877309301179502139781455679757398945760573236495588793646989825582486069849272324288982320243885013678513651984890791107031150258222377602501008262381398751731475317427801748443795472004710174015466856025198763758600465731344113992479002782489947514512042289580875014438923216495564366225426829073699072994089678520082332810895839824511552360010005950185783952436223921390545111693868819e-39",
    "-6.8952257989763477811015164964175406178342712336526997341858080803253721140802724740985277600964803608286120841867225158151481134435872181009140850996594431282445113596805492941077843534615349386866139493598438823630743311576871230433771426201462799327106701094510705107634377568044345772641998335978613519577966914341635863184977359192232158996091070656397958863782826599922975211959820524864750122248851778898308555948797377894419880394781840283958431990325704434846200608401303318238500893129610213385252346366710019374157229e-40",
    "-2.5990145737989795346197410306151340856025915692946297255387528102574536708770898090238428924272139343081710710983392889201429864346880603736816122702905821093602823992415622035041392420758041345642042397096784371543375421932450854139594625528844566580523667950050132965650762250378614449583158658770385983905622815257928885115940000786200559941391761206521289182508463479931537603111899622398978311935110394009690743661013386025461456806949176477846391286236125462104539186125831439021528300757966337447605499759083315001897779e-40",
    "-7.2284281106790453804950951507998103970536916725419482300088152351831804400005006343199645841508260778582377920024901653907645769462471717402179585863863868463448386089123657385126723948789182674623251313191651935895715376168227579249619078136170393396606893575858927434056170218540986542842802259088158807338159481201629820684369882691270664787230207066541382221411926731986605460401619114124134456663916972557262739131790050059221087180667690183841748154377579455712670739126785661976418133173875534074226418812740933898214898e-41",
    "1.8689104517357316487228679667255258235973152191060589682472453445819015055605221378373089511659835354196120307073957983035231049897757129736505095064866811583182603545518239637549902498283068275206580046953557197592839663800018212175745531130812891176211958996533833723900392322006160022419576684097523926169207173970668080786821854098033284152386161875684277785621726634567708732821932382773505422877897602410070277533718916448645603933759916014968223046014789456487341305308303782230106431273682157773083417601680811000615942e-42",
    "2.2490496289595875594474340393152364519757305218901630946751453382579463130373467813496123808982497043438443018041373149528853928835787996801196494479645378501155489227475692357687992363951489566785241101005644112268314421199553870899701782785878427184661903481615709794039335157585239442021096340281172652521670453686579220347682451266392554743450587231073172717303306334822082265880311513765985528774469138285824437058647325111407471460090501774262362725465975744378834634632987962539146073087492586523879055411917958241839121e-41",
    "2.0891651951793648745004626217676290293063445880815173675611540257093596937028388467580963586263335655690972110498358490924548921619260892280191317243053430553571436047716502655894017937604964993703644335923214856575449045209228074093600757531576278731741817259519427138936293273061395680703870883909892537181903883703295357289788104358805655324474669753857811018758083561649618851151639360389798425129527086481154416820103019255570889193316460619352506623709986225954192107048724521389933478946102882636112590655330381294067302e-41",
    "1.3231068072889855066207701431984853378504643201803516479882929180652849902888777302040321333617202450819048300194713756475545846777288362946692657939659686693940768544154757887143899066267423158425050274399904624275466258365247802484452204220245328467147000489310662519590362282669018547565859960537949374617551786738162869569148643063334235990749121662823215523375828031965402644468358341104846361959057829982379182699973189987849289008530669162122278401540407382694944453910803112251342388988715167726756463089642529556817969e-41",
    "6.4368306418716038512175067909651705213323826561004144297781551298904017397226205797354445002217337560923912841598162193970858306053341869889070418253549812327357847547102110267151618003054573549544051699093033056717568746235596559128910258390351967972020674883994847255367183630762808581176772092481337170943531471448577755990338499340413457197308754517452087349541386226550316228559063990078283903406792117601243059103872795619060284982733187169183045217730242703451039917522760247029245053968738498691982392227417763331137224e-42",
    "2.2956557550557585609130676776097831187704889912609080317418723508398375910119181842805478498941929856041551091701264838608366352391459454758391015830172900413156057483030327800219098459879475244948968853273830480824113902360734189991340296873254349168161478045093222166455446746204588597957497100845531413846160839594898964998936317213338499040998548145590471236385575214860323486479567589366826043119667907368136301183437463589991326090635398908936764445021885025893062402956447179190090964058570268337520453550593508663848492e-42",
    "3.8546137279389783935042991656210238749309131377977471159377001015494204895487343904171049483889543266213085430207748379619207308241470195413286920190247316043237409028517105311939121143165217217125485291634657130900886174335278794066374563353403560984963451908044132568468224919523717797307678687505467588170851967136953041072992524980194866758162318648319165387294885580307659485799877853587004626058159259261890600804329467664877037076214292356765004356350659573644033171516454408151608012522564418252429311525737592664000326e-43",
    "-2.2678889122819937289978989898704458111692213002100597220911005015324487766414968660696226747682404446349267901172145047757304361590746084506246398056289692441333227259746798487480128532414046673872839732418939715199895626788049696976788465329898902692798889267008694854486377962470431825964404647888301062879429433435029831619579249978263550225898099337801316572546247615510963541982938723069890034411206976879713436148106984777917825035508925709742219868095923858869013694643735379512122686428746136445040017410965097629136986e-43",
    "-2.7837224576648243899244067957556841766538632622992720139439038586802115421607126516766328526105362188027506673338121349528126060553114203800490204311411251303281416653069986067154273014363640198046302199596263998932708986179619733526059946777623677760113311437989606669335347584039044268921688309331925245499544134011778773552350134067276574866981376269167915144608466753250742139817452298798455657873541899737965280628569769108735985710756824226126902504898926288191825688884390727264403075569067530748534838456497339902881670e-43",
    "-1.7499597501642256737104883107250436464778346408545438667863523004594342839847001433809069598415657782068441498969564342374166561471961771447755988070456456389370545954441035901573387436239859890330816103812919145218053928671021188402260685010453547410570654284259859104852825847783911524729947990293363692863987606637179053386744544994066862503128303616724350120406296671769060061020867891276287201064668824514700848794378488730070393718404255326031175878695365513940895348556094964214743490270147168339768883113968324153878911e-43",
    "-7.8203227415659860094636812923575925523120853619631829836188773158105083557451807701941705333793425571399668506118788225859671007615039900188964285527446667459236587790464732944329236802433602769571810523842491742090628154980908090556026593288018656705936009531130864885736389108938011486230651172513893458054833959643563130879330200379652191822177384903816381274623371322326317857435237123672712323733649459545728069264245365909653630671832026108546203740151078377254269781610849233571342544115267039890422176341882332797902456e-44",
    "-2.3697066752532525232255499844615779994459339489787099678414287151144447513158312230814800516615385946519929011043353568279268574841477728081429815189856214877877168171432691299582406143097068014380076870378990493115788764181777046887496576830854838828437058635981455040059013874658274938687529011975957544994377479139785612178220439794005495741804264174851640066117479754703891713725684188718280991064716986489734534886967090702936214968145088431196617620762373834093320769973471658833567916337078842017348174393180118937540241e-44",
    "-1.9733312911550811251643025088020594024450301416464331649406460941747620549922869577352372294650142598886652635898554828847430307066876384038203328113975841723823256587002247398487340069603626079171890051640179830320010276495030116002430116521571897706901979241767917684233443321581388155820170242980183014885516085141173283104506076952651243099774827287260714697393823861676441891977043911653661984222198944152996769779825911496707033781195434195824361868266488791873612125012593741574762580838064933191803549958489350807115479e-45",
    "3.1757897409452934090908937647204803092380065304522303957943422036692440685687292891998141142329094508471652506362528949177619015461656763050632214205932498014237055725827176796870583791716449755833118204074361054427850984837290569778929143684860044507548408427008984624128562753368350178297095067326520180131396291167427510452949854998981678257323754567790387060754644157699880590754228223743454004838156973158359699485629996534517697239346761881736441209761235075375976915113211780278450446794736773531446032285963380477495264e-45",
    "2.5723028741041616000309883356798670392373359079258878793653779676069175358252120694822139792533004812616793876721022685304608975128543051617920996077282589133858254798943966217199400152507528784175035645198861454417965568487054334637761021788816593479818658191237800537472355296919486686427784432801458330165631088284029124318177042282006563854395419456147877894435234882569274987478175871725957019110097527994597850658872082771869568926856074325215900946150743437153921249374140419451618096904884664240136779161416146044177670e-45",
    "1.1063969323425485142484460012241464972769761655346980237265921506153560545829070628889611873867195492571762395675210960349342677527590490405049063425883096167401951514149603715722007070773179954310220795269086271225984492644617905661034347575532865155878306235054147897427299481817689798090640241005516665128984887614472603280987356799761020507697506662692267377794081206453296591418812489848920825858588809558166610993811807460145764863503063800467534059335088441415998654034100438326512143220715999317796865808615123371793298e-45",
    "1.9099392821922697887215408158595470144456030123727166955647884771889600977258088774912375604676685491868642995352933336527760042744011915705059843469248583514278140671826918550980142746818232790365657682463390819413000230664971774873232795895693998723161342914586279887675157667753656921291139350811088095973335610104417127535536806284632725409150605528555772119682167217255252525030964613913528036441593617115099859810016734181389434215702793773552865991231986986530490707299867757452983767746085321982716048505704132387995153e-46",
    "-1.4698047637452698739089143364614056841064342073061845544004743311296923720310732339107047346695121768240973816145770787745686250700084436593196168791085358276889555617609629252283676170393248595863076284872700742721416594007103417896845415235836518691090500131505285987823749138081503895922555113495073156596011527075493656091868699234904705013327053742327442415552867985153997665368176120739597223784625327551965471802238171542123610692153889700691899008107170588033395430874006994974220210399304955282001753377786487603853966e-46",
    "-1.8326806203092579131765459517796765271543996191529599672453349375256679735956825093613758402574036130798510376251896596337354180485686175474226597828270355451238006942549760874793251235792309282200853318832565398730778001227441597306680395159833518801251207700084655780644554397549718014057680875745409100330192068295267613667022864361788714681276398537742173229161895042031071688004256641016460925041113120194969918423955588214865532168678988326822471083066916333644640185510861259788547005855456525158507597157656791038747933e-46",
    "-1.2526384205027629563077303754103961822086092293273766310022460467186508323862442323025670902946052953515572057258022809557244294343440347554676721245356689615472293000828963580378603845984892301984999764855931038473115261283760699016683990178592280009359456161816602224252536230125376031563560770527392715522220966496772337554470066096621829493453655499957411130029469477433103631498469510876108189444321054066360952113920603270086786797378609030666789159447405889741596829804833844780293728340186486916120164410533371894062856e-46",
    "-6.5988643971649908213478163187668232378344277469828548529668470791151374248272934304252594165894006764362476997217910960417763378407126206890629603989075459928495327202737870069328735778767354958676681508210212694783834948637879185964136189059935321941496056098830467829475867975146849286691401163805177538559719829293552908057190805835482099594006700096942848936418663085927715272973958294047850138939008331162601819555974061279989661695240360042089306573469949886303065765028265632263988216394930628092912886732281489194678104e-47",
    "-2.8894861463264258958260969845325000545802394733461033247933289599155182221976202174166431988117952823091336752040775859900413715087017534420420153471645520242273522937266454218397570607834359422786771696851937916169697981056954918815441286953507758318439755489964049593764459151257397346711719910123424030037301309667475692032916669538686152887730395215709291316319347919946179579205816061247744021877250511621223897687381203877043416208296898450580217370232942437399787074859345907100630895409871519030503745489198941229840034e-47",
    "-1.0667381553696979568877253445952272875113166283806939114299993174723646785870990643562883938970081986477273406701444887181477851445704219980145084765594159776144089184451190045546767332393360794687064336434929953837156089436914769285828683563354081965511714945344690664472588558460531101005016937975802994735665969501258879033352110963005842141416797009739164034796816930508757225251187551712532699092386105511723131848245732213972697437446796952013661257962977113072885077705931240978680676995110281940220482629248475902930763e-47",
    "-3.1842686874938090156173275581274481064864880578623492854227335151995019622386520646323376303652629143975182684781411542558248619099224153599096107180988761370005501354137822485192143326655203164419402580009396781913907108040399288580845778899526017639739822362630887170689655295952928108833443690288889319847267846350045492769758320477414350296691723564023559825162936554983901207283296534386915135699052052828926669370313106461406631209190791851242878323080000759701293699925037950085149515935158785723181330416024391621265757e-48",
    "-5.9083786282236566669748662368513877978964271632921852575899208238998134558401171011889725890712688570572489576817255999938479316770954051140013412406262106661811555379036201989614985008514268332459853773073526711939905610583721823987700634382180844988791129974319286975314353929009373010647783977689012147279536873987429149186690194033481937758880209144441766338062372053630093407061802215971895193630588600163501885148268376271763171363539957423504377342849685263227842313183346025836436807790938116019651012296398719439676516e-49",
    "1.3144942363378468396408632221426616671090538554613323292502141032043535520969512090763067904230009446746283384908733996836706290133022452489712948326761308000131063487092896300443949729282480873992090759237402981038950209500864395431029934941886049940733099964340308288146081460924457092355813628745366887042635838847852523851275667273208097729480549703481000904598972163465914321233055904025886144683881114638771876159245651976330977048127442530893227610737111724895549573763678654582835042366725751018977879994973217277790732e-49",
    "2.4432028251546542494892192083410004296976252617639604051199505491949744342541067631216369335295133843581221558038057784449139673350290836864940909711506819590038479724673495790940510759762359868806950558502050831907516930459680524420635347286196854836397947325470484423745487717701700842817396103828020061753112534852700430352825449980791953998662062870541631743803996912121870640931951208600574424722150302565135011432865067807784392426081722384523232575891295562747876977833290379736527542231538026633886950410644347439124047e-49",
    "1.9553449324060194809510399226254942570500838844622574924395551047577802749006521819847188242059533176200000529292716571984080015940397474838538337586456714345636166113289156357253501589441028168236206896200623053073107853707031270155917246255662224771362499428567151026860203161486599564330420360725742148817566112178985552893494924518313948969936165028032739230010053376312814192449916491432472665433710385928963058122991145066636955819978891900944212417619446327952768055679060557508390669207232888122314602411171582008527738e-49",
    "1.2390239549262566165615914377438374490638594934095880448253486262088745835099408508582691073474796423464254918874728038908755305062732135265456398687342600436915672395249530804947657320328066762254917719315925019434789707147972892983037830819510373912572755232469059683015492765496298838172367809441113665069986555764209461359500604967132706350205868511698967562420124978091201298212382906516298913548106398865002162446324092159211078675165844173453062700498128580423828431038637944213028773053453117053535242482530770350547960e-49",
    "6.6699838980223606640207312611940430885900992963817471842886095526847755321421446423346719653601064315984184383125071939930435677269256848580120466876142371513931727190816894684078246828963774051136160589513377061717580654419852103530842745860211843312538828128721181539733805349489322046693207504381629726129283194446672510811047523163392101445486458692399432107675785365131128640701410873219208184807606334272589402372978727917866043730850527988927361960740007324056547158544851499929069663109637184251922456705052949985360115e-50",
    "2.9962876500093559592833140989137024149852401431657753397865296767366354696830112499112219992050444353648473070975607114650357407672814342696088723390886954260720339762320587112351682015730075068021773274510125645523885939078887476409950219668408081912849406679175701955445829129150631568002299818842718465486235922421487290612783933765178197682089761550628660183328339845351890504990741224788638767511677088090534193715059391845236251541306642849222766086566426069920534905516814537638798033223812774800222425899075618373692278e-50",
    "1.0140627454923459139132797928473985012324107255738900044081381691472351797956115081770556056813604994719898382848730673853928660263608941513673480550187536770630663553116091044735951105706472025672241638337011125707243225863157297392622512908666387023961575103182275905011194853998697800411986977344418073428429274648490090918502250813177039291010014352926980399123134525442157804456487013127237025537664493668034575296324323472626324822340758232486274259684276980017784146505592219958293542868125451177121780993260430494082386e-50",
    "1.4202454401031040086026665878780382460038369310852364172992747715006619016179771799693386780564498364351953547901456605662837533641067293357759025319555806694174849693410660399855848305538589654047530572603548828197747805102084173594540868004487977888880519776860418115474714515345435988644985384777681565492596758102021706303778953651370443058129161378241515735243039282185383716237821756131168618936038500459991132133444548740089047063633261465125732489467450474881123308236694800359190466056800471945413686974787168526380203e-51",
    "-1.3172918247901522849927520104211615494769790373624022180148206563436830989397141503419271080260153351192394888426198274389203538010485826192380806937436876587328705824031420732054466526494668135365327550063685599584393313443163479340220608007390062846179174768113087018140105117451535536261389278206491741041252082849046477588696321193994392204377997113324475240824062140113387873958347305493696267436851910622044827257978534363227754913330633925287051487015234240923883607113323757532139661687802736504091227692096635509205303e-51",
    "-1.5045153697066839444465691732414547001480992894739442144486234323194284380719301563371144027647825263384994541683803657864642967146162361048304293019942071372216200725174250115268978882291884256611085312691661871265133065231777114080848471864485017000495240925290830761585318288137712913444499732176427219240966704853704116281725243916752267578741068889115419456895774606583840803562791604281320115456653499017570325088614386977877645697381248731380858199813071103160828436828070536620928183317431459050364270729607101832939300e-51",
    "-9.7229782696101425755509260511148565730759593339200389605559574728577217048271050216607185818766796350538633555479925645103258332747558355863404972249124445426460599296993919975065225483454053370519814874574073668672283300209013249447719899130032312676160614440695520451286540241119597322704581618045550666035874269626503698149726223957219210101107514981911060812937121820143746074530239927681854114738813100212591282079582503172422833741300204607132752007340275552614230167987826247914892884610947486017451749662426865020265068e-52",
    "-4.6568824987800415453708696304229137019181450796664488334552298339199660571932120096192179266115723763701139608068562721244188045182741685472116813175167412891462816927217079993136467727792395517389698434585945107425107496464468344931470948022415049394913436108623009309214025198479619818753292886685702618544055811723892601562623925959963327130747300917720924723355791556014273878189633600219728102505036136276227889858502967253673475633168909776015985484198108586712451922319866845044606589239436820681426915236820220211710807e-52",
    "-1.6412919342596669648203483857856408501308766589846304044577331877958426433345045292329736631229861820515057942358777070804102573656670549947835853693298809542881232854389636139989245063896022230328545885623137789686996995433641366746245165279978605688194518752791831915942346421787018971560203714516884407881621207715544368562550567316899282586321772404796376207389572593536905042983739023422927644581270268786917448658924264683302888880758974439118706780137703939885761770097050527573033904070104705467525817454984902892912515e-52",
    "-3.1498217732982849887506938879974969514035963481798970648293956096658308934768667263703732944944418669436273651828379013218288313108804377637130627456601967057702403857805232600448779121724439431771136233453938453364147588572470315891102456221946057588173160836642364970350205015203990767713455915417426157069281448374888089834253652453432750616539384251273261235321565692730524412657824808680103011145958296897638505218309871191823081147766832936686685285453923923328997168305785169421025606796242434522402313535245198011104094e-53",
    "8.6228055802089106892499246343348826985262437009345513534933577841747459030404171583214528304866319915249614997918851555626163825420994365377254256746763129181930037097126836067807475771921603353820260778440277342017773549350214228434533119845323452979102834238534085235750704115575685550156033966793315473322044047378178986948187826341938209145866300511054105495937074137451329921306625244071040331937142036947351880656909555267359910091486037813096445209923144907676188750600675635713129519895805450682896631708433255533932965e-54",
    "1.1905482812977621125444011680329730186816545929452714438608290075990245409470808049617544117112486701189551779587038721220689233115957433708146158692773815834212865369980734896208852920632423247966387471360481863985868191948904378648777427934669625065851652035979864810361703058825169352785051671767063630305413500055311752612468890791625380482820931932005966613966110841705477220062373499962467366700405233118560379519765469953704078775263201869680545696662356249139199712911042916550789944622449696621694427884286646328617313e-53",
    "6.2904631771415966068036438990399914070202648483124658958481255743011547502604687815168506261482564425790626722173613851045883453222616768635495092017041574953678549814231049616520594063443385978705657196596525944740805241205937400480830747352921495082681310349319450628850175391503587741204827174476460798361654754357533033898579020244527792310869704989568283149837585407619586731523258778622576910179245433724087894191938247955793735735660508651369715039096140332834866383280917324685998452788140914561503706727096456341162436e-54",
    "1.6321857301715868761569414565375853881470723423099550011557173472810513628348964171636079850091612727426417617933295341194244855059831411298250288003310616177415786406681022925487696199551776371922206603078267042708303762710521844707874648062301293706195689731013691758575238041068501687321023865521022179303629903217346740781531898660261295838704027591862432958365085162001913551631796493387153636119357052878581856024796288385521808164179494271857454832447473683379973597779955185456344383433069530826204247115352224587161856e-54",
    "-4.7437611927870294586203941199420126854544830197998437285211365061194100378481266480287425292931679386466073224533911364943538767301810871845816897889318203941789592050749142598659038741979545063440201022338174295524434267439969469533937662582213838111096222319479523637849187017099776369614782631884178153242120312391234587445713607394663209612379793783169143513035706956912940801010934744314464362212849884738928969548221476972681168797433053608961440607069363154148857513098387555147607694879002071127491842830809973244534943e-55",
    "-9.1999157838273307711362242726592685882160078783228047597427509502376658422155952528362958515081226784528263824807602332315116246590509526263556822802921801491615830433828462930574280248123103991844864746307580560297082647101802706048841278681416768247793446032056871307961427046419057513906954899987698853927577827753208995942923227910713817589263181263212310080550535323125869424710824901153644855611018023336705959223158487409432687160650182180561266224905228951635950195591537417020000509327685429489973110651758639999146749e-55",
    "-7.1069269539879219875363124167639984020118660574987141659706185062702803704616375949884186669172471112363333177179387981780786992576600357173462007472581836426326734432791294452975956909182021211886272912919830136087219650630697167240434344076780156621196827662544075137991544584350881471944194601463042670041322312506890306331618126549108354639314435272989307185052858732929499798062086783503815830463255077808188813247279195713729189315582505546196318930128575425784562344223197117419026096893942169596288916885663010675786062e-55",
    "-4.0125838557340873842185586338006497505496407729418481732975573841770718142402675134976535846611760502600127378847149343866796260390942091872562259372178722005821436099253838147159466940816980727980832955057236014009562462686176763136008974120481322281362535926055899439783798936932762015148208996670474274476493843901312607139241168214244795868425806617915078620217147531707992677016524748164845391140487028924113228418790449026204388013331320543269717456580717468962010451335156986678742210684723684389462263475370395738056362e-55",
    "-1.8124469123864363100834765480970827705770347528366001381028059459400618028472370645818364332781492498868607270388990154156789306378653982552585130042505838951037420809774631713553775054841102689125618093594518018768011827064403310904918795400095593509442508152172146500238280584382555311925146723705815771012223761721709287294722413264957416719942301001249416273551085108850018808073199988015362843342464773114994126235430927110261412879678746121271279761771082385365763818129379370007571096930018348211142832055276072413226276e-55",
    "-6.4829987945911435976755802140681926877178596354874682368425855737718338759856749996569001699952983561202554009145541381627435664097850686547815610845079782388684747582472218428915614837650679493845750700954192143034406590612395182574679666613699037567608078398979699804671367269083698874384373742269543188169590657867371478669490289768566593621857197045029973764990613551102997404634375138581957197435934448882651828182727084951286586942790502157474316250188288448712577114086687071098642649973207497020601763132250871995287479e-56",
    "-1.5743731513851177751309567731002342977155825434921339463876451227594664453484998918861819196010770517614976811866938721317878663085145593969105574070721764613176636164854633924425767752658090179663014697366306983427420497816184076986380120775730978182697936701013375319975193623800111618035735679858601152972511064018299737809211711390379747743403811092805566100091630316575061633398936843611925944162731032755681558466235016404487604383789545692681728284044329831165530885262735435912861695946250962250470218366619532776934357e-56",
    "2.1210903492635403174987480605187915391147719725765311737304189790143695255430184138406575829681442456316208759074063584647701236204324814242341754227069755688887571233492798236250135234386348748620305177563563693776132160564266421336763393222235634010574663747990762952753898804642419184118872677348543995771439107341982282778058958367340599643819110401476265939641194352561860013634628848998814430289216008838329994294227732397463656182364430138670003288893382007727045256199011039192236667641702228451340290453921231695702822e-58",
    "3.2750242272848868693709922988095277883894072060568831720545240947027152718414037029320987165962375765108980372514259210546385529026662437884810085760922000537930273034296083193723167071851206994694765817049601077264420109968975000155468926416637810351253931190463720476096033153110970813799792960559801004569903571567883183001218576287711936918573040646091324253888624911893896422169175848634396555456511229990539131535119008728088515538913600933256401050447503023202482267636643606314432815095877132112597071120313874822457030e-57",
    "2.6297489607749315416391004079381996703839162648143010318042667037058980804642662376522701748884912786466688196727030546413824624789934548895409346656321219482676567550782680487549325371972844718322726335591798223963562240606489560447139862832036935952708350599310574286026509539429663483640079146461155298228837708254020778117203284897804324152999386450760563824974814418387109653622174999684784713038829253217386931871292085149964451202667033987047507679143062901418609258257027123689575461471420531977524574024548348118574720e-57",
    "1.5248906503941551457414022779542427066694224282567551546854212207098565572055616727457353605739140686020601454772176559898582725649632744354833311569651450145005552932418642073917913933986010761301015221596825790364317286716659380804085530652166374001236193771643411476888589998415158016418517159836358518882545964006722563740850974949609666398103975733482197293260863863341856568301877151069596925662676810789954571251185850328380678771565828384026305282433020230085742241058336814706437509314888585125601028630030236163770331e-57",
    "7.5025921288139987496184336303225547642304326423635976967639279306926421117331198490318045833652133514081259550841150350648664339255454032183932707000988988485083071802880304529926655311765261789000720054201974728273215396937468983587864784632681482149650683032085838422723406791469517483332724230351466518519642146996104341067294155975512513366388960498511000418325875097572202854773758773867626081835760847560590726824651663164539257215269281996816420479122002187082346053950324634201914543338908239536591819358675315461708167e-58",
    "3.2340829763871432045891506776738161789955129625636164270450603108530661142971327386376926046127781014870024387118512246288126358774074568297854348738012693979246219543841461581068038507047782916002194554649362546750085231618265130386755973212345215983885854804847272158637501713178466967777878453309291070605061525599564444420516236235677865712902243872735408789352444070647717109194532239519146387999381870616458542777095111082216762831976205415501697251165117791534842004763069278636109078031278141727979346108514272065200978e-58",
    "1.1743576759730970619389141073710198352682723424538635683940348907945070359017410137023692720778773455701481408812431268891043152193640072003459331498946026361832829347313946811953925801214972616788966905848616465570222656332574148907642333562693709667511888409805201231674308878607525442280179334912096897580974680907467094170686928293645599704833807004824805240474174528463421962367939778460316606483045591036759506421888061318158781610747540508840112743914162342845801321204081721891237910070167111031164058598822128603033842e-58",
    "2.9176360009112338576810436075324241555215804955175817044135028554034204638840901957792975058177133802483080374495169779438463897914557848442740724699099329050712748115154865325824492914248345189718851381388660161669190688293846583332912405701704239049958029355061802752196240168863785338868817060855874460165519538324920823191871316396134178562978479483349417204104061847165542419650453915009589170039570144047231181439215139570714419159676627666738706978839077634715094065775147000268413935730506815595925620866787472738984231e-59",
    "-2.4685517402133542307420454107730527607811476531336295339249067865241908487761280532341426785220116028214742301310428763186116118778728048600458293253438551542353256493269296580777048653367182562496409553514112495187647336152886937714489877279781195705185834807390564795837085880074210741569088738897875758119540112205518736302129272751761876136880641846958055768542207513211130950288819960735502986789777611379618510644500042710303260461985700578282912123489044222956254195528504550192963110921620030224682365859447671002108845e-60",
    "-9.6881049648546469292209533700109424058062758178174909520957635800784678471888173939769986660320107802586151010165284982347108177482072550410160548805459028065523625483287504392449830952828636077587647394958001662056054847177296613844177394314207865109127103548045516724792366808088912484940301767871134442123380672182400491947496499576621211099728947038456172198840112446915756967731881669166827730974502008968748561664854048681324674929937959557456351651818172787941699438427003345403592837609315931679295373511331476370156047e-60",
    "-8.2170155496304847547356243920872519370787284398503624220094685842939671776418658378574960668655237691980472738408060893237589293238174037558078131118153909197764242170992648868240981176432777836339105826780030131860606181506240646601629121017379466473413653216415137041553723963762299135232309929880617996014905911763561851264830804635708106295807997860672085132237827079722719483990728712964288919150331093711205061981955718303250705633926276037009255813138133618716585821981589926750390557222944263133563836282197465514657859e-60",
    "-4.9696689910470952709076793061172379001388833586822616379437648069989642128545101844608467963761618777639360613392592802784160125106247285387600962711570766737746135652985579331585893980220033705524715279457170954496496640262095253218720314065366989923526181571323317182587369737739232868445942751329293104183372417626396921809920549529802450757833488465673820600938447407523060678245272287073576234940993903895711199234370341790834201972337864882794129018495358842035630353808888738958692361545226287875401834588106672841865817e-60",
    "-2.3867940526856982756007877667135282593958885037296843318989167251637072339182546923708941334936776283859920952907532479228084365121051225073355575450146230804448675493088743936563508460377531107502867012998538892736916215127153699963983360630532806952676696754009846887672484055642061030152684544052476472482641100571783187358035999380879993631336499257003259039703030923267709472976080824417563568665930064912331780362323382526808169546286858232683031802114912575785227656133018845205176619030879128533961198802472147214580710e-60",
    "-8.9431453046933438709143012513168529574795063596571492292196392872808878028792149788266005301956880706930819886460733867802738643742888069296292815857831112980245758963838246237534588259009298871663603634498872784225316750255563812709486629029551889762085350106603922320558443295733094890229284539606510108087554175755840716446840078920923153066263506570696882886947430188838921839907116229237315844970212461069341969752544206362385425068647320181286992714373382154392047405725494744438490707595365924070565283498182864931872161e-61",
    "-2.1866016921803401388338128086291066190776988217036058475306334588265748817361384317313142998795326318602223049509363472935714984296740978900879945081197124719125732307774762992312519178654318408171114866296356417072506596444959376232983773778130447410892465651790385043245803513845232450316481907661266382809950727997329148176337996188899328148971136569560452743414518246838794398323665279510885401500782263341664641115071692433821500151593961903505017988419234951722340725259351210939571645840704543569783270070588676983196234e-61",
    "8.1168501648005724376721879260801471264376796995813764109404590999922622676145478419567737551909101312746510977672780492806413699081996944850714193067903881144036468945518790053786326182410627112540041663628233653150454828404770470132787343058157615834097982602747166150990882463145069807803488859342004886909353649676337819996047536442918598451911168151945390420535373932921986061288426308697063406167086718835916385261501247029922190980823230113612443200116598610218451175753596959279834126842143857080855313703350506727908990e-63",
    "4.5561495307530921518890620821165994487706343546404994795439683035305460806581452638177189155195384896508883967193799066582591959315811842369690544147530355490226592600202889263173833089943866096309551780785733980215939388775408730221072170463718647974814707224278252846679899785375767338916310312622283430162306068631799996077099625004540857398207612422542695874395202833758788470230248314263527968199327123234330085146361872535370733190510702443449271573894531712460254843761370981233284884347775667144890632828094689001764026e-62",
    "2.8417734891645595149320794221803395015760197046466397643147353671194725653409792844699678143715820774984805576486187278757119200935745252046348764816531193263098882057030592599839608808686269798028251796761182180169015938712382741134940242853930961006783634927935242156904027543837558041860402038567903421127286615435217598330587086198868092695259121830005411033556184685082531067691252223235418362130909734938705876380863233371757332266641921522390413120183930206972465320065004156778778268289083628766250619540400838594915022e-62",
    "8.7926541717028193143628646882065070912980542732340746140337832346097590501749663746662692171602330120508973999474063700885160247369160493268133828852282847890366417387569015270274777568283600530987115169286569954278864965102455853821420004865733584386829077514929823090804684433032696976353476376394847337519309681313635580277267285090281143106894569805999601916901793131968965938745234385598178726416221110085512645359210610305750842841815599348287607292867861215701946895068407634075779081641063317030470465099937405671625899e-63",
    "-1.3870234100694344153401307031029991076706299931857003763799933610342395853978374066415669972323563336427086116674255037753763112185969427984657255789998192743046525268424493788331087232964098961435813017366002925285735153402012278564226701013420449626201053349491768593699621229078343270618395435157225967341356039655820857018231281268804422296959422975308798492328536819898203537039100744205034557057993581689659010420177375384835808045086770992019696026273918733892638938504352131370283283822551388805054671255997590334323278e-63",
    "-4.1118468464713612373599384668353202190743561873828474905493547689873957745420703522909877643909082140810407303119423127382662897101010124829232159391816625194092186057204226523708857905320322233230812713510227168883929948940037682461198022904664025123982092880400445644741505250479117080895471023738080876095377698439776490215425414223899543617812836957523933268300353269059913594270504225875591834619620716668113869554777533043551478864091754668483719355279562087942470413538609306837179695698497173529257648703115691843235089e-63",
    "-3.4599092660974798070865168591937392516062579308029685493036649178710788982769444294213860904759937077345954357088589593396908209960003017977993961246186665237393344743512080732152917710576296046203897215322204066632443049781686689257541869571486357079168515466560697068126178083640411426994667930355775471910061132767068871576617766829997770636934359409055428908979219192923286391874253393271598617901774539175404901028326760075849652713880153299997347274107262730798921171013934477493355278099387207953318476803348761080179662e-63",
    "-2.0597115198303651007359329795719936579313601116200821678714814316280162626423248613210818270145612516983861476226682746047449215157322202803355577487796769794157988271080940727882323137112137835937852688743418359630672024437375274029197022018503239722002326321113927321877010784329867939011299462229599777247895512675497042362838513764664663638587882728478071236460504077709326191221817147823467996554865674415720455671219028276572887677073673119024849550239318396294669485044587536917105983508364961178634727891898488320197264e-63",
    "-9.6412709978574159447442671430647871255717684535324638601571396348158393483891897981620648413991856874822756274530850257302802021043773364687494207515919575654222860337675748815214995968571679788348329101068223177150260726949113754334420610924832931465699552933352108751441030532354300716095980517148705316418077936298761169179348194027556970917906758744913573682217070598254367814158837290825974008789154421314896271573613888113703837003737451378053071627718612104127730255314894211899811026903531897351776377259158005724685949e-64",
    "-3.4809118754193332058340296178973573910409849041995503135719557566183522961256103667947076043024566841647909244900453406640574843303041194994421672019129978023425252197107640434748083150939793283009263488406468132075542374919920218457760308277921090810260193604832018408273902535214753973438771583315321464792774107635472604597742291309677002000762460511088166510084634392492200461648501440350766926962102042813598149006347162727694032873548312724494671690881888581005471334489825913802018617558941236288619333883928474784759115e-64",
    "-7.7387414874962056310302196978988177355796618976627370178584860304200645286644314591070657171628592927056264424298587583002704145552461485732040515932924850877042548014923116571739919842320946414514307218812093514911656843038010122274815867844978307844521455839553098484030321481973209686476523127854453320707487142844506343033398006708727952504692362988629373756901557279835489188265611451095775567205510286112097115233524306742714796273795227869892026586178398211500528133569202534684272693012310498240680943576474165024231986e-65",
    "1.1312393935963097755001543448041557862118989541401592571915896971239343541583011938850781070629336748945356307264943292905818391709688521384279799875089123013939560482146525596158666258418195989874060849983819685232764545226773348334415622344424488005203331573493253739888748900645758062321945364467513775676977926128227253001332154986944443608297648343845630775718766776353291542666438399034767608063250881230940163674840673532536631997463809596858891582957837770233228170975855135164731553312687681475909518963693915251609687e-65",
    "2.5739389981826636995347343233604916433160409773869623058042314729646506359822116923211891653949966106299453256581811307434647170119866128808435872907051498585625603218447948810728140325099334631720220768965232743398025227220337300090017446109737365641474955123389722417592226890380092517237151965508540858437364401752970884020832613151079417818072694812324622101669676208045335275106150474303077194335477882128274760613445551985968397277854014078341933174801865097926542611588864331784491508456616942853063714224996227130940881e-65",
    "1.8729124045562040232762810046322866512884341318506510536630186534253852497520201660194576344940887914438020047154430914106740824641329796495853956947425520392273275474651935741290830285456917124601109923796160706394599664114931053940208809111148977512294614053026200621402963405202939457618214165169134465740606567941188473453921185499705895691957080061754698716569112525406441741545407347120236269155490696325823102701524299294363069768000208654958122741529892782497800000904737786300273857344584364283272616095238072241855699e-65",
    "1.0026244727335906982721105237366457090923021975649861371260896385720839223393473717364787617250391374913344590467320235678105405832883775878134633122872632529367801882086025830487894199784056603067255296564829297820096800741248674740726358128240586165511055050806718558060691347223336453270991070224316671544872839581935068244991755517015737095450567897043496873791480237742378988081960866000003543988263769616885093427405895013689553036365345245471331341331862295214187549835436884380530610483147064053714991266646082329695267e-65",
    "4.3952340331512528666493247680691070949213629031957060989074411214367404661921815262092809534273464140552315904074696293642888163877420076725964885940576609227782248772369562649327080496684692005670973375143961471362700457076153741258806270310905454297576267006792903895012877926571500446261334977653213718597551833731279295302098968226099322448315341927674910839297521358463404981914047520310190723881762217610031881474843875519607308438620230461794955342017987223768819819313857922213773357850791860529452819608592009809718704e-66",
    "1.5773532941183412076813381612803767932657940496537318129079972849443961452020252647736552972236881776859150029033271293867809877480810148864144894290719086183012977112315153245559526737671469747849274903057054740989549200423436494831551290654301576899039774216259144904859407634886147574552882331691696825840487438011315927517398907066492934084847914238915798593265160035224237758284519589763518852610088264160690455242816505381113150015326152385895904765835976977479045406867452289637612159841549974107277255108818659344961295e-66",
    "4.0722846988390891437187814071159778178119472625446841663888181234875029018751731814315774903055243179409919244558295744210286671285037625837375043348821167398072010808405388492332257205804949295984601303983319101821072986655132287802281077379736324481885843575980737218154837078867547167151742656374402993231137986991020485887709475590985067584277414321003548614990151496769952571895877484174704306665566333351331592707945266317139077883269903504429661555216363407789251911303742281168025467272667411687563621156324343105098210e-67",
    "1.1044519598315348872295974423163027126473199606303646592448640778801680393020930994377032148119562483413056984719522093531522101733945866483110200723851705272528604727716675487703636643105914167717271198664168948525586035972145071913295343209257129117627374581851190164524850793857918216173607348236253461531541778267628093919985225579056391504980941816410130135328140324738232552310741472067000023452166597461891038547325989031330617528869924230462238852518926156593780766163849860123898655377695646066981820744859485467561281e-68",
    "-7.9938821180282279670686626832142005307847800553962331539280494977183974552749381157873280219856564014398740555743118394891731417512629152147458659954525479458664808199782919320437350489017173321178544942522566282284171698990259703040538190898817345383984745577287263905188663765740775266911476809382430651456173678208429386050401161373618230080454448421295002107222690218405654848451770362147287560119697303698790329455360643386270759670953927417696455633384636811697285179051255915387585114230382223895371374541815386809881502e-68",
    "-7.3224581542273590649269173864285919898086194434197210545177737472593717034441441345142366662938045994105447619336060931266862122331337447185261396386031268707591815348584142382216613628042144489376912872905827721848110515324245097651867548504201624279258809817872050990096885636134649881779912496192047362907581829773415405929831082986676337152041998331419690523213713268306349691074871796088925980963007162888205192128895405723155066309419099001470959457512423930654661486040232080670609050680184442415818319417354456896712123e-68",
    "-4.6931806155527942572756659560967998695912015960700321794780004284511436798602633203082629455241680152863958617162843498445527110144438704434331298843274655338548655262877434496588202073935404249756211661329020801291958124367193257634201906965721535577706779733259952403414962324798971143271556912117028973934756131252847060736267030287780890832722396224189386164661049297406243008885992589761040924927411149246866258035875236705070512599651781117953380034240322439713054238341735213016844879882214753150527382287966699150321527e-68",
    "-2.4887246489097815863900570097604219080604968902732214390059306776848811915973742030809318017109545099779995752350831271926537287707700859477201572281695585647436015575593217534453133821716737982636712424624025840813591609571272882150696845685779647240654154446828613964914331244747806495527165958669711154021213326517754289564345749669278409911561271945697581957979338337194457928282970826843113659128243120739108328554215819280914899151625553155581797541401879963215505257633052070746154511174016848649235589109055224041178724e-68",
    "-1.1194764381262811743509266540703839873259941564665369214800549722502782835079223600198938292667570380554159854775745106342170264901371216345010355102240334731275629780113108318506376177077452128327557806934159644159752464957802722329561089483929155952284319977057114476462334716858755868801178093098307629497502005928745657562575464535142885579914426672083727738799428955319405779704640821641764037441436311200591327620095318742452358057995713466019084624931937766240461234077381274015982019216726921250033407457607509006600176e-68",
    "-4.1219825463355451218746776660169929680843817100806679742150790645004686589960441977845463098308023652697364975075665887042236590673485885812172132201232515781997486455193429449999173295411100305892744770021324182298414826757742036345110278700361064662032579185452820939834398005288366035151815223060971746206871917222068997467641592027419741516105695436329732204232877873764419216542684891476925341946086632430237293622928197731440626530137925785974058988557738846916632448265699820200879169989163647398244906486439201970553741e-69",
    "-1.0679613081006083222005249471059884150359104547778244783501884201330566287456103475121398576187472862472098483978771433337763335460088478778593756094976618788123320274288548173941659716435305317047226675245394446147156239910432537530700633443003327024956092106849598043291610759405040569000898338141905238493429897410502870478138904060429555904491425939794282862240405488300570311265878017856664540866064806721179554459368368364718710877745138380154721599803819515418546403685253475156075047327366496389976554592247430655604433e-69",
    "-3.7072862633025838019857190637106270265722428570872805147948576523737078013955946398076779552796523025983645299669613641442205228322300846159484107083710187727744518014731238232093379249954529425905728578528533731937522444047768242744695407272329905403869006977569881617698924583952650446553563539510129105535817498011761374900432237298811310716289384599329911913325580786524028256753265277981974099555358736783503022010843181058576382022054575504102417944212807376454433317215341831174316237471448970650800589827860205221672109e-71",
    "1.6139979864900139913585272769619849481791386882761814461496304803175948563268696441978538896255723702417981680961344391843121584996360363613031986075757413728477297569977880747843077940144926054280397697878774528214971590697873609064975008639722979268746609907083230474692108801584789682435936855208069586189702615216580980120980854367635506018627664785969396734402973471140515592603456769438564448765774844652818305770740072558049702221550798761258381173017170996849066539068178410054373899982906646396118711121522350945588996e-70",
    "1.1034634196145627549691046025483398122234130606863650240407703063489436412390671623234426204760020675265869112790300216679683494372638523644431869908792426207261700703885259840878934662551414637841260804625819446145795119068538894042545363623621520964527079952690355714958337725709722986645755258384124264076857540893968063302211045936733703015407203033735388136897533652798900305957522662905659967056819682839537194590202283530814294645936835948048781841046806506274727992094778009465503534569507396275860636047397800633721381e-70",
    "3.5647728179951138424575038218760214762745983873022197756280153670347661841370734753027071532213741018575648681451989615882106384773650523254818650775097101995955444455743813723150984763926985087846660517704907843861342646730997224756321300263748115312916383665165123087744736331222841513116538483373098135214848013203256293591339815496074372784733288259077384610271910732914786393224240446108147860140769526568608691438365384612748380714092763320262707323762792853446087903909182388159530230295511003177262156507712015277766516e-71",
    "-5.8111654386439091702243577614004153700807481040911668973576867116623539490594189018620937985527312165958806646932147547675507552929447752172325622850972856361511487654840615390236427874762648898700210399580988088999238778701854002488622953630548876928625919797409196811856983020120817951768146831725142956504718200813122385063877866715713821075484130673097191891552534330739847797280668384727263839890188410889067109484167924133871339335698471649067191073159972159247998293558140212728613315827560417860131465453596523189741147e-72",
    "-1.7757382433882977411579727251542233495818469882796320779368468472236969274191617224658622291671473644606969254463176533231327971928165211610229480992871592908198069005212879335080517996481542790355946161091404971408658714152621020294969333392770364269733705147689131619277988526879004003146390625387678464653234274121810619605920131393799119820484312394719697803632775083513792474735366236735007226327041934612848258961280155977308189968827077884335722197401742599562286525264666174796868830217884805628185470732303615432735278e-71",
    "-1.5371858848998209056614593697499332405630588853597237826377600247367654289657846004400138571930313956841476558120933918646716793521893149119994321411216013425800289056182468591627888854994847595312823656777688950388466258123736049889507837334847894850888903583705985903312837081447528484805057405749435857630577640138444927436412608613877551093205242902227703690930725897450405155512984115411895832009407913315896417855203195675861803370431330542476619935985752131484981763384646314948330331069191076121269144959095276640217941e-71",
    "-9.3933188774233204492902303459321486197575806248734707842853758732135331247440435897599050996598047577481699905062820266948963286534173319169834244521694845871722007474934339358185035586042866195552591736723262312178238233211024657043728266267076047990767979923767449861881309698809112931095331593495991837963860975076823378401445482824250488437975502407294647778014087806794985426761308695207001850814370901106313102938693630051481898692723590842388354975746068788006324012633508299108826027203707471114005325237157593655407001e-72",
    "-4.4919282097256771537053487160755687559918988264723747580721143569155134502874499633638940556817831483379331504465335987064953921887014346784548896007535237303666899938264835568328385014678910595311816905098834888797308660521316595378827666102044053078845130217830146984200268202670352094434258996861845921831576457857897532624752200568917066812182439850991012548466470072121428448622133770637814306547750997990404913658736850277437706912127627085488731600836257020751684183129727982974494867111745034363724672190256740093293315e-72",
    "-1.6347306447511162552777463912660346599115283111838669132867696086722791237561676850255558623676947885946782146661109846333669724206104394751546575948573967841996794922724042542687861403223122437847954075697907910390729610372939977471335627660596373782028025767442840207976335616283377420314684017699900477028072841630516792060315714497499353539992222001071252208676809093458810498508274520443307013345710382630500285389644239220232778792828512340996489516880398705072866803157239686469045810335487239421348485452935570268929793e-72",
    "-3.4193216407806007927668486576606733585596579539736855076477376595620739997868172270820119120007087879721273162155873832667237752692427265357711483550699283018058777004710393956730904983805897841683855708166821731408132834113392218942265047953920072030346448635397245140045523606246992818897565019214434517309446608148449566963429003180887446929518779779712012779372722725883721362539519956013656894338720704307879652505354114831468551292246264638038517903632863029607388888467972869794760701802994892797008714487568048436259939e-73",
    "8.7893104517833314975870122747360799390984972142694085679082397127948469136387594469010940253878865598767303941764498546565121119238445555805667478030111588890402026495543344731043565542795597343658827916850708985719500820247571386810418022266852707040869156968135063844352696137098362287401660436083666937278662008819823988031272616163890826519344386860073439696466845942064246188886137534774236104432978620960724136968639966278327701215889630456706919475091783340350413770052998814740931114547177161082371337469600592447308706e-74",
    "1.5187535535929766747785137947207976086166412370044533988604311612768980865064681377699751481978021706008796660226358515021075013781614132022797005049527671588846301679587991702527767622135217013345211223000172877444135957638907939233612576152266044377280338158983015613995759909088880884553279897188728246089065649988014018844022265349395816969142664494193016026037717331969421339296574546303273781668443343658789771296349348914090491051268097672978455083061191757640611753957155096815146503194576760950460487614931994322617641e-73",
    "1.0768967150681267148349265253120917596776027129799798019907740874510069645124710458957839206895965411692430415255366619226430091889045040373885676724699422392530963167974808660489489986078287025571899982000810805420319848936777173412896186104558702781740318557677188043850256750870537551658464353361120903548648556908595628919390523405524175935590989260935718043200850198987640045356827113678729302542729352406396935165306362060665406941485841498649732235774630137600429982733722317419272027239704909178422466770007220194192261e-73",
    "5.6466408875289218203981221314309211880566587624676985247814160811122800199606357878542433486653593432103359539543118935055021386318295644983015912836815243618632038688430405365111323503560231750339386714185224542007361711872098116850432716567135647159276249589545514526561989580938753333737533618147773357815637549843029261888207863354525694997387081754630990036140830634342714675838960574560589814841179368556941679101921534269597286964223242727283388729969640361431204115194963601540067087146129385394152900284792131770367041e-74",
    "2.3630585617868066452903083697916017779890688795580058799844842246620511495003504201730499162439538029864912066515871530036239851404351990446315450189704197518464133298786965117514372074961266995878904659885345028709213134533241762404219578054699612760427632782073928330055302023766755852840811135809611740196817870671977282571294640053192672455898988752310997050042597645884037687534150955433751716401815817226837198800547647575021069167120102960384036838850299851280957877997687926327466570435544389397647970357325195783641538e-74",
    "7.5405129151977760847043903646723680024839920145632775171400373694985523627313125654267141019945564737985457192735271908156459024662999926864212892605452616289008364813728722973349559783016271253844726339051026084317512283548950975245728698541433737746251956917286658026521541492468815562682388367700461313470915561859033014094930846661491069345508400324250896405064056732705483759072017154207083454697959732054916555603401104995484921397724863542430275423544278773658510205787539174375848638907731738543651124018317067375685303e-75",
    "1.2553148220232118159489991981795608205560576489271070104118253166933115871621283698160747323706054406047456135082424067220458647443150085697011924440797366101788591262545036577977128929264096307731873476259613179208636822007986770835479615193903864862368837593759316000837603637337262695537214611691789067614664715226967746965182481853781760560457061038295182414932320834248666902367707435116667710101477824217637759225460764466879538280512565780848572194401453460646546202597001140637632021265637454558348568325175829731730923e-75",
    "-5.4496466096876314175245009170989319550332323542235223732282286671514360807802218585664568391288838705897515222160942065657340517347322282350602971153319743841247370375193766329960714415478907125371632166371922744423108139801137344577036199971946853205091289500516364681967214318899448602422558042265868287395656774208121034342232191074338939140978110391444627991182873444822290346149027965099081001130367025420703048381813716584465819222571943605416897352938616678083663587704914705079651927109632331960257740809542961786298326e-76",
    "-7.2254347812046082242527559678042314659039642219356303874140217660410506870921199713349782179336608289889648242448667310560317433213479152385283229843869078824463992497293676701125327368162773256790415786409541936579462675595795295151365937312982190211377771287952234033192970425948258996206021072595300723727826133823237337673992661784443150756568895761937179390357506137072525314073906624289591188676214092753431270074856392158575168067090369418916708849820688594807669358738513481331728157165526566294925982779545303765159222e-76",
    "-4.9611996327789716830822398855116997618318419092069736713018193917289130664908212495348401511884938763338982554146711908366292031276308433488854898354035112744834072692074618417629592232323171745346818938198523290002590922698111755475772757250094767432992325274318904410837321891270997050413580550289826952474921901838499400093114893308884121829805433517286074739245655503775978780479410705437143640199247092291805131194672475827227665201323757698406574352552932443698577552688309438686915199017101068092458422278941720840851327e-76",
    "-2.6963405571220270615896188721458085658655952922635419731264312633615310887084358613595666974387403402853303077443930068772151090088803052894797344365032881547707747736846048195569049424428443475123958594937451970968799271990008987109442766116636798354872297614046886848054700209339293849943864004467095709602107409410857294567272001648360500509587037858622179264180229923351374964104193856440729227647890628826278951128732071256024711061297616086554065190125355714137915491243855171664381898235483989544851098722352000481954821e-76",
    "-1.2563388285643884422133054586899637825097387200234506657021267182099382456490776741555160345231596218803243551689385538111041624824664131403458915291413277880648069955959799186446735896387800316034853875348821769229085221449645496162642154312759066523416723667741480224851603675567689367129460262286622414583340256350369185959476209412445781167651867315241483908262785172736966266562383031946546325934262484586577316131208295269651718242634109262301937158944898684044871528721766030170017875826096070366288208430048603749167846e-76",
    "-5.0639642810382649456576343806115271286135017200462591532302528511011024731754264953915919044382427872905882095537109280674913667447267006681013839077305703313297499554231970228756790662662517033026668006608512468550004352157418468323581473189968893986972822198579161284348851969747630933767666565862808841217681021999169489410321698638809877982264038183015286840365996479962774576617652830765701699185587242088770258188866942056195737482945938303374191439399108626392319108327054439220322565437938856039003781270112984207261702e-77",
    "-1.6907925702160530125418298982730517621956483311562896719482756406042783461885743754586432893536904457402795518118931797168744695807548744483335167423934389656958181531585553521501132901857576270217234881673898071641451201243903071232512256619380021505855171334002383179270264367681714546567964222934493000733848608362479899981965228888390771150737101444989191098328054808005752716093070077310991877379155134100329673069771659065192568843796657619584202602798726151999085037825045031508200838983602747663099413623945738111430546e-77",
    "-3.9211560396335281573307362768056913042520144344179982912338574202069525915389429304738024851665943492347302946393275131549635149326550641600786651145726753974398628710499093013077248846552715421746249817272564940438768591778466263506348935604749103115229866212900518585537316002158902517421693675815206771817422700250419601265493707237807794675001263229916063487633309063850100639075686808008287130164665912381219224042313556885717424740753435406083330832188455527087049545912753457428408663822849218083439359064325201299579689e-78",
    "2.5542498465034313441365323793050871877883652799010641327829491604272823050791714106885421602352223016365768257455126275514656137240496421382447253123667226359454963233220329933846571490113822655869396395658180692790298204755560926228509313557950950777600418770472330380860208949306342529173630201499732526487231533820312206867510763020838462966659215346958559133553252699792920330910659545910918920029538255374755286160091313769901030513136863986451549669856759727761621669934240674206014734294267068663535763108498198622046153e-80",
    "6.6002020728077083393874829661993203366882518806372486229072555870340316045231139384008044251546997197089455052566576277042165271527462669591080539007327457952212031888642041394205376926896129832818888152251990328484549348659246118762757042345553296568618312873665489271466889288968437604880938072234043165206748481040384681814198866525660328302210139319883368721939490367936315376005867955253955455178189634263634254547407688351438517383636726023123451050088766966368920346450876725941852380115653331036446660723861787456548063e-79",
    "4.0946387749673669451025305199337008115595046881947563978406080532957137816535907988558020339172550846791903399542977688246651424886148915310172528368684137969248915895398124958625398059926985862346893385581994748544314402273490368722467909624054709409021669377361559893835627754407808513912026110902622180755151244069714749165978795383494032569465721458140315525978171076325285324511416312450680459610631313183877351641537749992899078234022034030068321696165895315880937999778874368179091325369429557440326413388307121372769772e-79",
    "1.1471001448843083471667363550097246788163315779622723576378218486984353269289188632366245862509376664515539443455941582986237502794922165557848455207020186926065976409677485313163302988579292485652938357248005070014340499488981763310726356034260322212138120815297635776809233883359108938856160838215608299573878043752619699311753990706554265663833296288509547457894021864442255079717451946769385437320716685217028904077020474321314365043855383615507815639887590089088391159891357949966783186635305619120320629619227946354833262e-79",
    "-3.9040668424892910946633479884378634668728009064512475484385408667598556076452774585630708190420958123211368872740690536625902571101419438084771561134140699353675725759600436347466744513159769137987708522060320049663024289274419051602001573701980812511786685276935265548170286554441744369825840846864253011563809810679727390795504165490967174346318750740548859445305199624984238874375393857688418808786082722630366079905093802132066938453705535947401380103205568506212264333525997644988867325271103579372824409901406840942405524e-80",
    "-7.8905709202301189707435441434277863746692508329739398657725738349203216397810232564790540877561833402125207127510495947272530882813922935057453685280820185867806203793138619759755003728560824291337279580612540184461122128857932730206383233702452496060491174821672728421953413571541244408456169442394443572644774603679085415908745091558952070770371339374802608730231022189166804064265917398280620944749446954837409952127382740803671113437181008732144233435853281212069516502785554313290101230231152993158853634773480578925602011e-80",
    "-6.5447602046329997179682521277192185615977976420748039339552517336005221002998618012516306161291908419038352858831384296542353362861703105809543051782162586535634827622890380486012024791935292290298307138385079242348492772463338989608453507582900881866901887173698316254253147279570553575597461203995498973794696301485264359181479933666682235625651813100553510330231798896262269119125306077512069900829669839477776639027072536446741880274059673571008721411974785199801627272953812709741551903705545179487815563834705900354354742e-80",
    "-3.9574235235224816956242322022300203109081418018748799431755585154483386708424598387875151089308320341964245100346108964501044432471270584686648132318846989313396859162117025549890467243506158382021072202205779863557116299813281276055610233612060818860425143277817735877309738215607760343832993939833493759903641729570708657745807550342294409502524667288444358585501370507675978342978960186571028475058912232241838943876361044710867992363692631134598478425371468364400325004833582699289555469326391758290465545002264132129167540e-80",
    "-1.8839951657996677460125252530321264273435284831228792451768630055171304902901279608740130267787206494277442263788559086332550117096939579570007510235417291441102808339609677780388506819539455532590336967469713728416602734924132142347417531950733564943268863016083516460177150238333403935331455993769697303963076014865839391287234946506173187516560056335149158380028236277361846693351148646719655516427477722498519077600262749314124754346096818679293726624690410092308326411754966016696042094183972178186406990838628437555710032e-80",
    "-6.7476648574420373679668390722159337709917286297449069665468416947914824468767676348907467148990455889133597488703369180341962000039284992558876818752675523577298780714140598941412418028585912670633047746988646636380430325221601442166949874091178821134416233389399112844648598905790511743007626877843724572856725442967547527788025558689749194456827060340945077614626873619420351555983066779818047551493899021058505077782305811235289366114253136293499952654508688242609457722978132259482194372082867215399405929107796407453563745e-81",
    "-1.2541026869161811074850209724665313630463576779723272852638884052519544883702771367216603617406282775181182286639580917258186378213925166368997809615963728932508329497830819339352518730331478499508061424363975433836306103580221465591941172249271772160074957026454382165824442731030410893758010077195236960353408109544922095708816572865834736152385713864773479170316698153535118271453062088947292335813709579643838972138496388647703212779014470644774101722816741878332481362240261246478683058501836178394214732369638995279607332e-81",
    "5.5574267594291515160291494208940757281856202769553329553300987775312715613297430966054672066597906301444158756322977514385259806947434595528006161632924090766343654329857523471471861102821992811991614586223497742275248425712024219391833802469959265837416682515432640975955242096498599879344947505532012416994116351334147936861663932201915489333843423109132914095001156560395714867549638081758525423368339392442820360520397793988388482936597959992091078054615194230453542960394919697990709621880121949426440818260583173166822419e-82",
    "7.8266508453361421365781909465077133373861705798167266451981834674441477429498533706104004363081108593676665075478659956520323216383722695616757998835060659427715331615323413908907768995653140265340387336313524249590455939621663995942983315326198440306551272040272060537924509598049872001161191900055760807689004046605014690348745350830319106016341180675098339830348934776746785091275462000759072933964641972983300096572151433317689950767629788433161810563002688110297745761720430742634818040428181136595154116551399819921910239e-82",
    "5.4151241381529208721528773919188383206768298314849094953624237711565121553024644787316163343193382002372479090904316198994174504713566222087813586489084483834239361666509962211095475585834066168882994307915869738851920286180054447816287266001365560380643128526819555636466294418355453219819279139817806007906241442594547884922515994577105538564238211746950524307873498550894808141320614433848064421437348634103422127570776105449605432479288091893573369508936092074851741173933990274369805343655717954563960840166083705223650684e-82",
    "2.8067062339050515449620169312804553354442352604626952215979979817692654608337913269406848493394967443501726024930586181662325308803890080841953149834941405978887895248125681291506524163436029710645200812253464516386281743116252446958220601013544744773899992914517105578069256830044833533039671480624359180755288927722824738997050846764281019484379723018437281400932728913327536974552210225845924720544980013216602709114989976412146440001406536490441462196248286615163138972563149451218608937539625784802935955920144074854385536e-82",
    "1.1458506060630617425102778746356657720479122782221531644035868501350161508449512471602472368046372642271943776843228643065168660297488483792928997941586955291384343979365188418440652144092164324774956880526415919062365998332382972036167580090057986766177283492092648675874454580616578461284766502911021839617253493576665754206506200022779152053557128446042341691006320179956549482166459104096508907117933650633186502998905441958391544409024832475929818822173128057238105751815028759327161398432206776764435279769646514438909657e-82",
    "3.3677258310393014962151737270655043847235818857278824198114367256247191202071975855460149026148688377266564573158064890694961189020432910899437949887486114165683323801953497076423641101573736927530755195673360042319173432880669622745781401025850340156967745700661282373155112338245911890290944025598848058340160516115882588990197922213693668236489326087998447384656186465355221183500764964257270006975604896565350896578896497357518751903175371114326569457681709431996196156947082759593467998321359176906167620491035275576349641e-83",
    "2.9329089648146064258322759490782718097076622480863308255959368639239225275324054056992872022629817182979200311757507259079587422102026928390517831595892145688882895929743690773440292643088191943412615326975733755216056198507767189106891642434549984210241464767609600192609729455182240876102231477683030013115872772723702183352354820525435426904945078826803730683922833403449289320089728174391434211044287879379849603748619847252126446526512124458681432052583911416457371388201377714208861129331689904706651339678074985170732044e-84",
    "-4.9194658935098508048454465440212094553085299810999457178875509274972951580640263046529860554863405294593943272661172017730010159685600039666594984732528914471297645728124107821515908857504121554774380084569413322168218000929035230050133660986009489900128321603711332654465653596253702495343850301945329453385980009263526507584617804022373055826445997684363034275844240414087794080875369667631136170452807672070975173696983679042681445087506438800560042004633176760937445855591631967050655174142750426161319079682237052180372124e-84",
    "-4.7728396013709442314459506950051610702077112799587153758074851910538085440916717216127738447697521763848038574562921797081793794724134703892096647570545871030492162798047138598552482696437813133298223442340837316360840792113674188709429228710408986319976488255628025744327940273002700899914060670971826505690936796935963176235270264266416806167753251941212939392383782571150885414244503852696090270326440104185330987138024776096188395279998967922037110214973913682871823410079309262560117328040985595721082975450113318121967544e-84",
    "-2.9612348795105598940552910221063756251242947798583388052151698763764990902063850054159022596938425804286152687706945284037762939668689746001725470189941409921691694976025636309641413653863144130767248111876621038273571206078300461621563967560387309612112742258243617163412145864351962207300619802625193226206451552005712473190842127387924176502602516532093322227332266345113061269748748246452686028569130566117994077910437756637954796258232731943718641967311891681757163513076424313405256180712209624943648586695271781045550555e-84",
    "-1.4829723962935137878245039307613930751320249465992247245886121727818552015362872283956187907747818233340404660759622889019187514216648789877082941700743227570510638906055372024574020013428703385507299949985583544787310257163157662913579992750519193730322874127061262562066729524523366815561381183169725343392781728227156031259941831219803327003843001474374443180210085694781472840716874173080104612727944986797244076109268752512749446618162423223224720226064562278263901659655956832718398871158595081683627609477109733279836921e-84",
    "-6.3107957475078272569965818909739500765839145072843203215421045990359767718767297487960212522592834289361465179573325482854908197716552059346630295094328617452627699485069873784157382638987019448757113137407939574788220136449977679911275066195898983113641642939643348082312642257644111693494494034703246853661341851405268618755021614157934847629853564662694881475253828580145445631206649359074487839704844108558085712170025906020684324075229116241784301587975674437599864463014735491343586258397730642275559243569989084935281487e-85",
    "-2.2701558953870005497861909356676501624222920022622448041616151367725716671352135017601643517224071931383100472172808353968570874484808944429144175656175140815063815775657155113921805785102101750242841703733342743621603184738555875580613696795952299936876987282513945396989115468475939087456710266512091692082375626123507967240772319968641981013890265508200358685006738457929297930141630370488357538958667020115295745009732638077940737997693142505167225477057157146618290857294957065439741827449211518207912996984704219117671158e-85",
    "-6.4192172555594597969786491273972575905288340590209715600744204250216236406285408662586802478336920686347142197462393491843717520754668632314923773299833486005041859430003275230169703637293091978023079065442400607773802419364337120633072303091948183667129726714252247547822206740424306240947944730016161210330290561089398629928327906270155218691117961694753947970262989661286585755849792834302640318355420132235558360023286385563495339694191002879445340712399827910021573704526465696578389170422606537522911875565996003232480832e-86",
    "-9.8709336929756707534421918123838290638633152721144321718298634147447845174639346056024925016642535078564139636475488050410809981682526843755781785169248245856614705558737393194996584725920546612945384805135826792486692966578237374923007792455107753801960562510183570889032545874979567767383838352620995827946713402070487189477040367079668498055707888200399044308492967733596037324501812166517137802872557241346635742876308644441582350226628067959330904633146527793394088871119340005104628332980266928542861639952024956078673463e-87",
    "3.1493671770231592141761501950479974873291209483810995385051502438688576430816814867770928397230984806219226391245888880492399666090170891852309904121606514204589315547519071756051697017834881229868837215557112492295851662247868384178709272780621927161038288796753421610242732385860671454263278441302578105617898030669488209006855226442541059843002087149866984406935181442362651567440220883819024877985286195658060860370833999240788852296630971960452190202291820211135437232933866792862395219692102385618255364016653325801358629e-87",
    "3.5727024584330705862959508816381640158543989361357290002015925083502678242349983058655792114661620732074791930942375168118532901839397369507511345973254060830845540316901260085586961282780065099459001509827670011690955266555567251786748892739982904886743786256999925542013351926331756540513800576783814191170615538601974794258896368537943051539484429691813584237057317234744409235050291159094795844238282380022984862175430421854142957734925603594613048099787952832423493314946563570701994384772586221964565375485026200419159536e-87",
    "1.6927864070721642539784881466296720909895590311776392634216015544078044911376862778604476878946482947899020838876243906721629163224584780816225895567455568631347741606549153974473956511894813499481373551484533437234976284802262063025663087909128375739322605630163081738750353607806778429461876645315907973000111183776039982720936600701631008966073007783114205127144308710365177149131130973001249281169228119461139532418269405177832762323563881671503121079301798702756844906156563506086244445338612234243966309826332942311035417e-87",
    "3.1800611404621624718298534482957300589020658740486935187736670271656423984109747108373099946115325689497108632252629436254479460816967791422423330937545302115558444753702771349016863032430045563997827660470458505867513061718379893221978494133461111619206987210075871684054734206338805570131917559048308994626614648138684359448903391438404091543545428563778005915840273090004180024603297668655224635254947443397238554753397580228468332395137091018097772612614978359154898446430260341603770131714917360215747526939046448638956943e-88",
    "-2.6570280096481201705848607441670271117973269492444669164593377412884837770550235649387302169421550865729192237748492518586579283806980144298007119265823250242580245563271236405047531384541963952306297115200335968813381814652684425532392013900347402249833689550748675342331071088258981295049840352824061179531182518402073345755324748696007394383378282133886936062142121415410410743505090927395606645647156358594144259858958812415289797135288938758464510184810568975303563317234245606200259499683958087382759668840014057645463483e-88",
    "-3.6652050947617317478479372197595916643359409935454402177001704109292554917902008194996988904749593490513944296951544662087109574029417001843451847410371880911864335159579884364556625860347211839581451810628412453297990791820099023602260544925575875595730807399523057208756893309064879790424662320926732892595525063613569066850624386455644972683080956398526920966163993570457425564664311792191969842594649375753909790016798023227149107620249739710319353157309044844126745577068656597354434521319118778399698653022529768005649202e-88",
    "-2.7739092137506450149670736014307526441347737692579265222562209155987654045065921011735707010968950396615902397741440204645395905089664402205294605348901742483266978307640321402570864606932694057452859380384243400423944340040412001968930165696649288277248950526210887263570131401570493109502180156108199278041014886758187134774021749771221062828671824650981685384990989899021225851083071637807699945218187086850218676356431686847775781663966922181506295450977140060992857809260076095407510533919203712939930070952935215027482531e-88",
    "-1.5972603915031621386245840830796677282407363619232610347555924988860342363039372951269887481283481301387586855163846521473968558873343411639808702398693720468167540915302701855988190852404153895333583328826870104378205388403043135753667591825298842082093928251516900653983769742617920269337226659379946926753462586259376452920291590509307049699324931290744832795947160515182811311613925399992342419379259385933387101452499720454722879876295514631926649688295846351524297741400510869506376096490653980588451879854803179082524497e-88",
    "-7.3079036608836315436802366644181387620175237187113184063101639557959749868698978689637891781773324012141574374962467188185849256543911598808191111144571258028667538389858149475303339436364148972450110845468022955654831611188091241395777103727285654407985774805176658735895360789656960316379803081981351037284755710589927084971197269136156637482724753726471760357989020954469478569496895560396560342306196857642601854847819872315323093280494164265059946168786890307957203839672571767239968830843361046420298783944178969897770312e-89",
    "-2.4608239933462505478623358556752058194814419357138976110822222670820398554536525339265387758363829725075118170121771999296800301281743115839531914512387308155295927884625084968476546835481846297888816363721405878062010321614550585873411357465027934093436145811483460012949393291754907619186890729184388087582498953457285032580681485315759609919797595597753334668163199876303587176989796866972015868658480592424460903840763003199146326999334325293491725547109460071035779074579834756988295152578558896534693336561096801837476429e-89",
    "-3.3058453575657878338141416243749971829848865387810618931554307964865058670549629069509069518120940309624058750745389154573724557564091014991670077743976240173081509664467185176253509634375242525007650773127604384101836747495406513540981152367587141573762689192751952234288163994394715774724496902173291946258453122611574716932553492511297132594378892300432940769007388706546849524443421468199905272418475922383373847139876887358411683611140530005282304433140277733373304162379475210308708077240743709776180424979174386890599121e-90",
    "3.3039287135580238216214232449368796817999331755098944740381595713062248820831688172589641182830917138104584110180256070733683144844017829607259040005855757912074804524753700958367031994362279817038371390820121668216890265744342224924542446453238630717475689463187085935242713597149848920041376612743954973014129091691313284273084419243828379146823832114303515638329136963438282159709860670244574955907307034124003925205988732403140373131477027649399006376533152596619768143344236127220984002914710027285543805404722911517880012e-90",
    "3.7558295003121592370430223088696633858599127149397377600329541494737286654716116568977722384678298488190952848206522641421638491902411058586252526569426727113897044203230445057842863561592393680283006978869712720145426554375181422987996117911577796939583644045538173284683194947327435026546333066960649320698296661723986302946380634899047378710203196911132170539145745742209351139985596604274438657007184450703589624114181626024750821872938404261295686619548596945310719478665097515034706518272222005432390991521733379526881562e-90",
    "2.4892483427251831299212146557724774703498428097484910378908063910595323982966375740904644538696871992497252946545811858107519788487993472645821621271429227350470366137532643145497706903090076646831086538067682431180559922655994934930233092376655860785887261288601733893164548864182952367170655696718507620344298219125117416524154342141758801961537787229609453312564908885932894513034928012329422447511196144162800896314202373130243395397124818918937060515942325526446279207648316622058574551936085810409652554170765276200021939e-90",
    "1.2626452150931128189635978394465240673023720916067793826831142982215759058474098628945060945874707145497280479328457135384773000603977692125297602024137535813898176386804547827258055557597637941468309703466743985957013209801238664482630347619602313470941163664777294638637496786430867129217664038014289408624038715959037091736544971513428513075618939647208527935142114726673561695325571475409854431645796800288600249048580269711254489718486195756796938521479494464965975641077636015415493764024733755128791334800358574495279655e-90",
    "5.0069313079616372857251206787962388593678492817971019763408947526791117992966985974574259019442957626606485977404344144852807991041404650493542735045938698180895729380598469003936735804337839849470745086183003039855210819657988914568464957185521765798895719457818230265010816915219377015013194916531124708493952571492765526565503034502582655268538494003560185697298858659720889082687418857652241448986726773976340452899965370055345101392111999298072201108767192594419368397929998446650615745578263712998636355172028590608251806e-91",
    "1.3455673140098461101557032261937119198746088672272966857933444030647456647577236857761431713722488431627508486443921025958471116523477285422150243524601764213717588903298774092787064641175779794575642856140634938825036646288176535529444629444543733622306460788487061434033982581738228696995148322745224721873525529129658299653730144186359345937016453032532137083043291189068086372869771431464956735925684327637259215486837313943555808913283313090122847551292493125326492808975815929989040503477907436774207899025342022066388029e-91",
    "-8.2845484662746589590116710548403080383480011057348885495145558835857861581532930256509099537280105010400858852815396509307019026112936322615103390604608754597993451521773849977696971101790561110423041911933465362176788756965035034959868287983086630225853036639749397044975252541237404351407810398849248140155792565854062011904724686777679147773246927179176820577442018327604775639201143887399997155601327027162907756722282088325708099865676311405108617717765763330949399267656629149973844320983603030720708013263008894225140015e-94",
    "-3.1629059989542614049867288442477719262821524520775632705789776931210885015634496849349691919802577423655910880436108372867397772184000541192414109248400981789071804326156915859001427927065819586466998239197423717094074440052158177676332091901314114181612397952674841428133748040007684982628530541727407322985781201913400548157233907173091055702480728963283330715098596815806673103869560916819347130785270480506451013955554039722403410858062489264141872192864768182591463455704685861856661440795375369922429625316024140678119377e-92",
    "-2.6867516570431666239283621952289382213846910467802641046376605739575959642740071566888143411997896267957255491216247917139683070133151716638911762678536196428461515365222670679031168596254902909182069510390982294783585673695042916782898633097505222459401857549889907285874348494384444643552044586344450411886352567135235215315627194018392582637374935271551060761562373408024424642814092340125752806227415923634849097494832473396545778872356241410661194567955731884212222833777703733150356256097968424199023055197293357874963626e-92",
    "-1.5872936077124049823548573843130093553783902728143214842849063231849676309426136613808514468958777871602948809026529534156396188671839094012191428904620108985947951726327454503785187434146347021488401332397955019872568394708692443520706811063787332069150878493953650706593770240321156288923934929720866400551515994541271536585618444136033015964799484059521277307344309709769192243326620606282929341314955115475505551181928227163885436190471091441668684932045349610811047654248110709216190085315413198754728778774696499392100671e-92",
    "-7.6261276225297613526744009326514977253786380375548048692469549021329961283320950371406020463915990469707298819521458290098302265482677789512658853985526267829726057602825134672215512256851074782605729570961552524110976996575473975153665262671581945386252380588046375246683066053874713459082630109008634123435439305299969226889732965928193625091648919271005552736299320716245756602161982737812143933994602555365007322826371150073722875131514231477208276579869971752071217724899597486894153859272296312202321669633280850392777732e-93",
    "-3.0699998556054781044267651755811008909678073851768271943821467089905133728125121119953906504454657172602251510843712696625367120293233548201005708269292543155194132556799898405495638622813903886130687973011209028919495257936780174179221891071101226494325260116387320245292696051965482533451284845878535000502308037744203103416479747940145112618480013839002210289780680047968101358040621055488376613789795424390601074325865363366404814124804953041597198748942354772044472516305511338404832513974143109167280957545564057422025746e-93",
    "-1.0054046485008535940745982424206439344354668310700203743562721543554532045750756911438895326099901856157081993399475863824748287674808487439572384304855995370970616503575722767600648202105466554735680705681399993904237735802728546441871708829466397184892872956699299439648619609752736720649624028979604076228585442710562808152959589600941473752262587452000798863151165902222990518542092499650912491228727229622090802080432967606021639546593660806684289263208793481372075218256365732160351102473291546444901809370919538402159127e-93",
    "-2.2981208421670275769265756592771379356480185208980548167743933219036392611344487316674326501537952387153752527446385382060908687224842799696004619585073187949268084424127590859627014104089736172882276079154044233007759751271877217254138516719610141486275491419613202140255818679424334204855494971286225863972275982606352922061068842855290635903188349987962066711427157877107484499076245241931376798619948889388727149698361173985835648468260311726605401777147198259355827090120356633939265932886129135825132669591793311889302307e-94",
    "-3.1734619258123471694989325583768026388987958379041894430373274002448502033249403835843123763109999127991228448932819180931125430571237452196409844582778775244047648557142007260668878858400885748621617929280237573346323009839844601450536943717694783391826806598587251832306079246914713380434332016431989943886694869822650905865553065551362268915146701542090788821360261021069700766350408814836388470130149073825169211616110809375689672284869727211724086416365728584486938944482364846517706671813220094137871266117264566587545661e-96",
    "3.3161620604930690799787362980311977900872972491967342447555474532957180909404828319031803233595612157551650889445478088751955812910297984511916773089071468996336411495645909384746302042901403835639476941152835334154142490317161050848722142624034457888658032486801683526434633670171375126991123093561892304796226033225707524918975305364376037961297424613772387665999350608971694601012461703050551337359902204089936589426572688489561214672605021212945723925669866706337333810326200105624675305954474421874560471984831809324116455e-95",
    "2.2039220697103721557883832611554942673983673235188117989070997327643255789103937471688854313814972488169663946205178406197512382984436977256125130776654581194924005549054633195828835368007218689430348541463126914382937544715954673193731162425372355750354212822464304950837817841912411919276684482751889745718934293415302337317030209947607592390098348182962902999965448884601799783494752478360342088518199875572202232219361090666702883977011004050020321092172228807766466306442501078865123919773401627928802819579168357343443833e-95",
    "8.4082704319188355409034619192150126144362863094470438933879838531235545883619535061097566115265901953862342907842384996647964239341175267232503360167686094640641771315745455555933650417202395963931553606948660244705744064285543090858031391187976141583133432099333966351619422667510131770989008749533220030312596550746223913507995468618578029017218717749966182725842105180831392520071435668192427972801148707195342325656141840368648100776997495405104361811431752195570660246964255296178317525985744935873235657428586990122547939e-96",
    "9.9895920312971753082640217241873322034852946144611288027285695759134735913885686634978569125209341976485188471854524263191918915434849315753207509198920676822016216428024989564331236782490605139088039644921774206653174462783997436149725140803437032263853523260580754041694204071711788125341504612836069924861972791327962972527082685531891934771123096288148866358124311037012751838956644721197589340752317242557926403153946238979956302405929746250018142903222581595518995919232586410686809973476581053815168135707548617216897084e-97",
    "-1.5369912804902489862909098984259284134023982785326041088004612679762384876710415281281150458224923485512266979843178892336895254412713276199352236335412837049210232620281570822528962458947493960064626997395967382094465629451617524411590161960841767772944509656836722362845913466582353219973570226467595454604434466433768218022612250763369143135613236084581887250147399067040222160325263659619633408066615588691322824958638456814611225746933020241995507240947305694145727160505191486960253756547602629920404744408636919502216744e-96",
    "-1.7281503174492124000944433529382191463632573269287043220878645140359512888514480651394698844794518524011217021525869948933831510025186360713983131321258249054549263972414768175670345836438547452810415206324878475800461225573255654700703033637583085801575046653055416885342052598780739237176817129455165030242236589110648142005623504482075378326363769375302968443916959987228612034902083549670422253152027124928326877486467143109470304814069688542564490916938366453772958555787581930334087123928480155078246752713587923223663135e-96",
    "-1.1905416700113750944851568491593196786138018069810832903162161153690382124549691961020390292085786213777178709767426306000651785349828831640722556500958127289008618382878722839057061661367386335364010217060474854500565495149567492169722987099418782113824714684520013754944324149863408060254243402066311213012486185756236515160492243097948702586550664776175387643726625718616567056008327186931823545199203904934486202845637187088915851677398102544917803086841077732315793346737401808892721396375118168337813178224598828705252307e-96",
    "-6.3731059779741822741413345255745200528779141149395732503374226567005008233481539869343094009198134638076395857118728071588155815638704739964612818990689801347414182744466966085423311199039688440747347355729242740500626786391920497530203425663750566915631761919039883082104034051517874777173549158295950701666244470907601977404299151787471260415576442001222801193512325885090292927913105111687401544544917487032531184430677233105299957175414232719594411771662756588408683243592587314608507426731631032629228955864862371186516355e-97",
    "-2.7014513223096355513003439700387685266767752627491998310910400348894301163295725037681763153699083147156183039493828477137128986902818027864055856220639440633811295100812894488960623931776864508959717856086899373052075495890747967507260756758815370979168191120715778286702175481143635442361658793157834518042303778058364170779885756262892131670171550835406205932646958496828142520489816328464247678391810787787187307679667289742842000283712619974155910643566490431521678960702720938954314582424688635742708459165368291452438719e-97",
    "-7.9573441166326633297200932415062517993105373313746984578667248417047990858452349117309895847868511097481791350399324067267927407602784911349017892698994423364070151336381540861895948133656401206316512022462427234819267678642357412244806169969243418002464560785257754810114016463733548669406675921901208957279682662656282834862127873885394174927655831195403013635053985910878329706121924345560050873488510336537702488306186575027163026259205312746972715401829978527930629094420783631724542889847461110837040371768818413554478204e-98",
    "-2.0302929964326525075573083823288475349645489920288079604130613477477849322011102023717673469787675905613099847120953787643263770132470809247044589519972208201173280668685371888096148012008052990358092728142257224710543003534175555933945329457785059196896949782146928359669597200272984025697331467696399893807193580983265202733112981741556679308629715330719465155879483493287622274520886239592668298506058070554011032477842297259192605462438848873247602082731385553756811877161322303227739356739006113730660852735572628464979502e-99",
    "1.8688950796642645582742984625246294034307652083155337211691050078168935761633559619563003813040924135597865053539759512765447481109668089908015512649593007249403555249045470727839904068507071916863123761496966339295430758199525048070525906426054905637209076738485465127702908159391025283118166088257227178427166115309572472416431410165207021070758231838395034470609508850680695158563697443008989394328234506502041394942752473767951673888969236433642947503863403639351294994400790540806410481642071682344809855470069299270045715e-98",
    "1.7324850204717074313282039838917098939872127177352310731206174324803967278137938857965456759044324567557241534897762518414578058139316252826583813530313894222189827314574485711308981787235027310857248027004462313903319678391012334190269269164595478166163220465533026887602529772198646217761946238345366734958808612047574499279654769487166098733573336197678436222292626962947665845557878515789996082743155268943705442516153301295494825810710585854939545823562842609861733950211209150574536497416396627525928883420338097483667494e-98",
    "1.0767838769986666408123749479424086209440634736738903650769224976242178668955320454283269420980207735983974166194877887271878147766850932246790889542261270558906013454356010369397387262650101251686218790824120382446212596444990281963975710045810364316264144735189902417903491170720599950671067987279739987719658595695859105309849512087075034218758431552393030696861159278679301064568084511889309634475833765031780224011800229680751585612494849602071785960068326955859046129924998294182269109330216861075909186989307969833782405e-98",
    "5.2433958703544262292936288521162691569029341610485648441169878728027730202528806415513047123525339845066980823998611330019501694737992331543149913870556337190771383258428780584534795180108654547139418630637930638326830362639830727955682160625968101504509630279934316171022045322733830707224059791202225923026925429742832498277262192026383040656844217760902162736430839538542452020019524638417055864125404311946684025008348126684962522878082372792929326542872988778093766908661893472366643509617062264814387234478733284945484442e-99",
    "1.9753054615197180333718173613500290597072332921061007753026151633289531177987687176024066703471542202800858416562364159887866034223361571311822891596380288016104742198460614413414639811476355410880520087256377906298626696902632852474177162023081415975005890013365096655046929326858197262969326208594586792607580276884282442619891221499828975374719553445777014358199546056177975178853691671543395904840268317589928083904725510902097992244676294644150338535933009483894121953120043227029976474993902911824381185562173424613993762e-99",
    "4.5625136627549117474100490451285056945973022337135615076360899675880151344909773489695405307822184502613687089272588510300209024349877640466202536750796260369818385216675247331247341972995308444951839550088205198711845582228506088726812233109588921968134004888649263260603005665660758731501131534762914448412341553691386356546671274437367172943253909798610251805798090210881075625501283029092064075030650056853102012515189089730670097786713441550801233568480275113023829865294478839446232709374043786050546670147729208990628749e-100",
    "-7.8349603336333189702877832946044885492946124182819522302592265987571636309412476304210099503919218544172293961936681677411057868381625217086763556265857926736210267194918287318029239413756298877740419297127682753715056076496851713343411884700504371772076922158299354877067518582936166035405802350722092387516701808920332268120565500158748969253883960785178601425979334144138073328647623878608601524516447711814062407665150704872144484267923284817066435635314993952675341336084207056818077211639565378000034307996389725954585516e-101",
    "-1.7820213494433573892808035713541182107029816493172271432128517696403354939337161531876787503942312466825217950898610774943534668107744545168991120913350813305992696076117413920281522416553792326702374418631347294521826276256629409965406359283551826283289274986261011944236451711202480244534800889861849753168772205633103259844205369477238184686329216604360722302768676736155518568100927003462845350172870387502019608326792394878418423775210255164970583608725926407757323808340435229106579345116020978377685500358061676388639821e-100",
    "-1.3728414740897795927007107662652004107792247329490422603938249158474316674308370832584387370169999488065881921393216055743819620465096055972695114250065505355183785709988012162375887888213786637613624229352015350483035103535081279998868399909583734961031077342377057747081389582759977976829886766387133380354473107456422000214722567313499121214052980450968373699144982008630976450620516270666292657029313859824706474659031089751348720358332672813231356754288080650638329422764145176504427697917952025241247863746187261788725728e-100",
    "-7.8166197837617530104071339663824257293908644123355162784530086507681538980435583688991760621010527020762271264265710074779168790753657236494688719933140938593760898137797291358868933721701733669509881532628264031290352832266356103171663627296879851550403284603216612507973652805962050190314421002989368014193309725035779437382589594113987169601709581160881761835330929275992685554749858613225575049370811802110599758333970150987567146199555427639354594888832591580247374492624508150043414012789288679403852643436112823696384294e-101",
    "-3.6536023847317469461372245835498271253046387697439654643084280002082389842028624334583718809439955800970180543803927003350226733905599911304022445878563741747451186207149872331489237930200248181721716648773613168875281607667801790367618572123725374197763466833427479642094493960710055651945765794099210183797489901828979395074515872935726130283372008364095390458175069149420816887161484188389924620955091499641115927818750399387232452634814594370898963798798110157285171890506205479656563163202333887994849512535946807493853622e-101",
    "-1.4173262114121247873341398630397048188391863921904175186521705122409530827677423363149388799368730835876520284322023715449239440848165139606656848182058454852153327567433402836437553418366993710020276806335267445726542160536630675024313120389389575445486995963729899177884417159629856611633720855030679522107994777908820138608748088741919626096438008943123989184631619784409605474035353017068639070451773586311514674440970331362095520253412291690098937285096723029601638989300927932411032428883623179254029849222139905300362289e-101",
    "-4.3057237425825241862080830648820648458850604918048878627199232820735723640972745689188214495605539409647673373125399941995942024723097739123189607803867915902094301534198422901353406759468670388252771049025110451503276076656773019999740089372214693521220563776300632520661850384603900068877740921158629114347432901750926636214419163413478637477790329321067887460170700514106739682796298700470133562822204891834189864457873178627738578833631406163614697196705967060313773980870657494561767884815148099672513487651710056199178536e-102",
    "-7.6140204395344237747200066964662125903537738864348058486643052628775342966955440111232794587775452196861239487796758106619311750002948656029268139892737441486168639149250673342888053348010234350766314147062433201681145275477060187635654345600398926330300654741273066777250043323869019110846868222144559267584113908763210038416270979800657924785656149269272279517465243226842810452429216322628732311313692436242545797653738534253532704041093302356026730902596788050856965902896565545690389655332954846324832155069678279561366077e-103",
    "1.6533006371045703352420844556924276568832815835112085842993059591130042096540696357794700210406878127924125745007686008137149611651876228093803362273785435628370850311685070922347346321568086585607314834827510082861965904624437120288750476571768584095547294689554234614730640440344133529780752567881025946145586468913326852646680837499382975861763703931559074086402178583971206187064618750160650277224644679039438920939319362970794685527614998257032041075867295266037370400218639487932381495253009881122503914305993690974288616e-103",
    "2.3682827340802104189613153468957097251430518508075707827068139804361539968827292302775017699246220735160081266086366188429495135924042698376423627533628569089878729561371576517931843185820314138809919996147801375618403523648365515168214305840456292946349067775189949346128636784295480093009927546330572126409699520451652718743527415110374441213526126624327820847317732930834234351716421965342570862899990600696295238589917685437778026780849913605637979973806152245368046341320982088691332619830824533350424359774058439932894823e-103",
    "1.3171678001902334656665900670361285239620758950503403478473613348033115992943987818966790981472123396386290409250992986724104209742056715943918639265825882600741213766161137036374006766472911145050223370632131228179509965383193678973114610366807625983707596770841318788877100484739568914055076798983703736368496852418577494751753741671808848232580156605248898849394932867456950094935846865003249602295187897510567873681940909850026822949508690347288815252418237129913674397651738959633458414431499428062743958006256574850466111e-103",
    "4.6007079254818192332827872229440431845607831448509370062776477272499660432506279352017037375779823765578264103990831596131733128447558463446635655223328602600941581402811849158504436011400658581754012880753829063188865521962502607013717487506283265638512755249208652602867100215142005244761667355771192719675717924420460850591039292715277545715903470006631698409591733395276433532361332050037233782293032107591375296360413816168551089898996073943097667234170739907772582933676744796304459586280927792984823095514794428761789366e-104",
    "4.9565372261030275417916898625580335975905820817446464270970947802421914357751292364294132574336411532516267225170423674408828897619381388443484603956135202883825141610698039519317537380617441518814849920477002771263732575650102489061904283205135984991508624124875205844593385169339385339680546054500621743875920003843494173123370797806704993891461722458052527470691789374598338410998614988592109891330558154938355498344091230730287993880911982201885903849994936138757356310808394745043521499633192433367471621453523438495948650e-105",
    "-7.6004404760073378231642185706998824568114901447273271698096448462907197773367595789488847303420734550555074720706536444959199046016064537000002442998847819332778843166971500788753067334282724829265289903392343129918842796353122701839164373290524600645251577699539403277823246589631318489950092717643653041752537773470700108291586835930651793019652969127367255065573496391883906248275119181586118859406132671364661121825323349733409671046557746852751494330154491960563679637560917143552846740553067308131947503943000224277805427e-105",
    "-7.9870684791999291638007468626055451746335934852552500852866649344924407183753867151022083870198647275184355635551497260054964160813824486078535878995051219880467938920998166307363633297913767835777029172811014829355661658594224056172133859738385960944702544351319818444480036065692359041410152491381934604020801749693883944999812300014090515845614534570247806947993413970276009109032257044570045049314813280944347854660207633989235992119333873424880150894833010937760061525684037366729726264521108764028289173293562057112159184e-105",
    "-5.1543405101554690534139052100655194138495738301726498987000583091674969218834506446922713849724094675304388043038080162013273801058245808454947833286987943715690834823076223959958982160174517451424426791849095093072635065488371009495385117967482150655083389353821139188302934633653108686534263207128412835177812220677448769000022209391902634017074165554822654308585464308397960303928075697049340211180475274662293543895520261533632907023624898123930455797674390054641937486199183681097257082880824038672685144830881073786363970e-105",
    "-2.5639183483585733136988417934166213956162979849227264304151547851809548184386340334966524411499307913180762376377514919765097836335424321762112712522202760739396308985709994388785278940968100480008269754231763811249859392180975458166705521876719410032640876695174741780399202142112686590786795716697474103204958981171146443120625904208080323179406985175927939923297143317695394483216353124961013969353198924806619080582800723983952256564216425369397977556600503707156165913489077632329366570047945050601369460259399725264779149e-105",
    "-9.8258466278138619322090174031236900370708079451543792397771147995842062773716936115109817880527861975760322986300855624499503937624582145471004625186945761059142343886585505159062147121849333829857387085599361476029930423057918268516811123667173744330509358803835015564984473720327628691528791441703817674824252262988691282692400588867311349353396837126039081890238152866391058940220467444922408728986960794621720242137650996732748297759511080183942984217068575878579836205688458762309753700634954349656395619534489460701711497e-106",
    "-2.2840093967271342609322358392446867448025737095505170831644366299283715572387227237435865776361552247231661497946283708098745132367469765675612612541798013642728233615355634211507868917855066454132517935598460943311095010231970532324437761442144277981765873326341953644858723468527725725301037727481063821334721276434782677114975349002068310946767578294271596611945696152083495616256695804221377238680776016377301485949303644977441335551789627608162886572814089234512226321573233309631923233953414756557644600633575976145705929e-106",
    "4.5354470312819418015257728797650994651134685126444774655016129906325017934198624904348688069402202777246800737870856006718091571011742516471338272425798032375252499784228194625388874081295383824645267684543730591472741738868769592669675977923112848808950120339151015792913593704956965172010882244767887536635289604669533466689110088460744387668125233921608614278304478789786425593250643057013149838113062763773410425207863699190188350978219933081396212437307511695858877912000700564701405918773792050879830048117881890199326087e-107",
    "9.9147082298246511280772504619822748631894600202002836205682828218566495453699270690822746423469799385174076839715007547062171492353981667635112420700805763269997039451423141300540911428619842452673997835686412528716736719832159392058286033683195178769199324786506637777795548396444630392317591051608068440329093492115931048626586480414840368628596892225552184925856354953588929476751344678596677843262408097101767497686115867057938563440637776320454875836039093846136950000680144144556205861392365917740626823648433096075864496e-107",
    "7.7694116653528284330264810343934707601812074519922738382448509978325268219169122288921836648248963474665387370237175682043323694811449436190341077286273010928548865693002557599596497748834875451407156293309467392962682281359014514700936232775435052561672403973866684319452283774285766714149304369783396972992629768196324476412778434096394186838620426917365914196096155134632650461529645037900309241687482257068989742085710752560706951935444353812067884363489771477099759940838376339285754040952208270289643445047404902263522760e-107",
    "4.4655563717753040996187514718895534910878424964380976368038890064484064490818192579321789262471104902551976233280902131762544311970419984666848225739797074528409666691322063815973838591069733876647463127383443274703593024518775643836248001455554198376804780176931730859304605425871308964928387203337160766328079480849857143673276233873584786033820019958091756760972379275477471385310656944647651563305189009031333842998520860097669648437944050679969893038264404897426324761387328734827167377448915828628941796937785546824171116e-107",
    "2.0404605975074908975045034088286848440211535671903552468886287046211346828835003300372560205053072426092979299778051261096172266166796589773600289817723497676346569890640648704158559877011262406972093367241441442462252433612407980203478785163723203876901085836388743702011913994078095025018823956080009207566351360599270222435696882157425758984384959493193192631160979175383671633846768618088631859529106214940125309286475391478732863676838256219659489731775190567166815988426552892865110607860319424095796716339148609346809740e-107",
    "7.0176248262125970502004281558485954169036867973439164012512867313758930566183063145336767470668695067853391908643566122563418094633400954664959161613488368019833660532284129494129182465643042896019434716124037110819302223803220833624516123061247287440134483156002805714384362654876417880821803023604843903029023082755464899272766321798632874249947052691409294681790752024468746723891956795129682155353280358884830222878263767809851007093339872583750209167215409521781112389355903188443510942631906392110373880410155524134204267e-108",
    "1.1525553804190840439814667124387258664803452782046567596852598122140540209879718882904062821613705861761264761115198404856354133513967224237353353799575975124392492605761455732125959781978559907205305355307033431889808451103444738753921744360009096302659680481048388537671690300139717641074461568906453745803285314524152598467554041183646627456659969090538415019642462293918784319581636300562589772076295815701041889109960850362769916308482919610808513839061374802380735813233425685820366309938160281764147121638368340554221022e-108",
    "-7.2553713287961505773576082946265450070360299725260730201401605154742331079440276625240266270513002113137615389013258952337787946203644235594181571782313480102666656284332317604953891054242614887291175646084113819796740246142371202373173162197302428217547613245407164520712089608509540278900709068407134038077225134807268121799640922336960220635121564554025453654201351447942542238805674857027322136190241493499875287942263257888012808524155004913060963991372415563173989642792266820337855247504762804558828893585897408980470300e-109",
    "-9.3621066423811085690409370846503610586707728236683610325799851541790812723803422671050159594935283057109032828986300690924805698905708681630579537091138738370479653078995566937224138518159128885608897805363283605758443845733268103651158938225097030286573605867728914724184728720062235583223758180773533396915193066380443338563621771694063201792083401130329795355442161131882973771067725018616343162787733931704861914554550113430387954558248163421791819577291787524703731351964922316417484041801559103398421808790553722751397842e-109",
    "-6.5859184726912752972510743020072041350179497401568028455442183515477263261298423445021713152175343613542815083910265882236856004105263309574830261789420673344360241604910619667261682540611829578724519873351885572667869459264473205994653297920851169754137925655809911158454678233988430774396111078930007678495173492754600091702833334759044798691879755441432288143051301396615097181640056784485132470754008247712235569432910040701952326063551876349683695975129643753028985227080950620777117631013034291454140895838511123218995794e-109",
    "-3.6053384335922491382818628915752626057299855661887408878011124904687634194922092218291822153522233290100886644994659978563268738145364418296727625437453953518477481854788298075051626689458145150405922997267208072552957439471286028388084185802293577703992349062236797418046755774850107945272930719365474974818369587015547351269289440804500020278180711963042942023134080288606280636596992863445836093647237832881436864708102128461158011390919819141469463615345525020435860404832542792625014079196904777911954189081983431303092478e-109",
    "-1.6391297344992533665241021115658721213105791913351089987691440853136672310775871198557031968355042350441720096551034567080547026823868849799403190729328474549666110451408460059708424590778734954066368132350796043179179482529150243810887073693554910959396264250413007361461884001832008663259866525957562924334424406721865056202339642040538186167335172313689412714729566743641415763370750235880994190820619300072255057843294756871105796777078117395667943898890089076047414968310075600742012503919252984802161683108722782543092739e-109",
    "-6.1467176594165651353544198627474215558606472711882869494458780119559495776715612406324048184974953756958450802130186496892842359571508271561705394325459451597003932433506196833292687345770606762964113434879094431220725758480062134114405310988590187543390988791885356681168536933231762340326759731158388036094487628489735558316331069424738544738966437798956337669181997928320396521734986353708735937113427280478651110366751274383374698471986023975563972772035801766525274774702145758687748599899195888829048779108356699450485324e-110",
    "-1.7369231175497599349994103322055375994522358167645867203576607950110885225170733742227506538185090611194852804637654647182262791864454101747253123156518626414827235920437672721946146912208046783570515266619890418059432798338920644395503649079811622366982631069562178254983398646665801891224414230097029090370997484243844812034503630373385595688961260479464636528092550852311094893465433949086452294921029194432410951175166507482141641508341343618370904193050531968506817640168438498387030342439635661718682801537005395123650093e-110",
    "-2.1201839840316511538792734916129671402639064881225359837544581830093005968630765965187211384515886226631936482388168376908021927482120517037613890808473640748522337297379851016080602189201065283219725116648937884409160612263100315070213286809117192759442773825883884336659816654085688668610314522785131896776665546617623710550609724721485402639555775055405353911033046064214062031346759252271004537488307912538007589626359323628028005657362845586580535745747003516903033072894560422562323161362449141221353429996336658471664247e-111",
    "1.4601818739613628446384474399678876651187035030689612520726434681589738832544218707045074992627007159855526930231182346136249127759286604349625773411377600543400194949208332100113825637734706967311087404451162334633517186627310131339055558701002553377956024945152414365163415909342762041390482804048047756500047010248445223847603960335247038742987947829363153065415250263776009567859844087364796244839444729184481005702435470125986493099347489039776874372624606404150520534940568902555579151994553706392765259386278349628145764e-111",
    "1.4017677115025508619887352063566327969271131656939907939442114931819009610614897123592511205723768962214041026103333506384058427373118655672397019686108745866703983139889035209774046512678822884777857049269130386314335001813773824794827570206534753489035599906919383119272584943418018408553921724794205035566580610530695250631095072694109715623538294740155379556551677406006919076324327344636940805127100572633149416468969624758342041137746404560805917912081426301334551130979803189738897170296496232721746557610564931888305933e-111",
    "7.2501563787833966124300299971789318026753628828923242922510729511489556295396077826004525724374961977457581893032313934988167687890930474256847440225094369931824847411200661596708501988392880188629663778750388644330272804726125218238800521975051648819981278465220723656509597219264799759723787892370518315402040750750854841429301531846021671764930356063029377310686173765481590025036111855813235663393065256076940580490170193684105645413885281624169873345813084188350488662832718743959366453784717127599140328194742785505219260e-112",
    "2.4828575122034671998839845607541094995612566925084568540125821322141694771197213253997447765669488779862608434426594356435920417292935223589673481249557210829882534979641038032488921401352682128590183413681514140880307755133516797269609383799704660849230522405657707352046108526496512987783429117970169210430150618169005950977777000659225251376396079524074228501983035653347696652122445685639613053959599308487512884530520747177309226453610634818914063019879569024173985592216110911328212649699952443713421997914959905112883196e-112",
    "3.1090619861340438514286715076279691283378804945134441545715136875849208396233709615414349044599808600047315810851984411271127273291821237762693879403450037038726839350905293670245334238091270809323115408422379565887290197720118598024980064605635612978423389993210213055454316403764500843091805644770834599141167568932453512735736721213195618608312348507758867689536456253569245877852618249145799042196413624815611404050899144215773435413045898074116662403888214280755599882343984901203480540462548020408533354425438857294087132e-113",
    "-3.3401038141250976389745718850087019921352445666673862869243375495914151562400774842782739478687125668652427737845229698663671943951043768176981062354200520506462877953656540225171580432520027572685083496640007159064942255870062838704687978418751522202414788926077740126705971067913430873163136327809687988577158184286946730268124725669306889407363839578983907554532131544630952210554375660903313741657806568209516453899644925215145911339035838021533964696258301267622353338814094671816019914090849951013605751355509720018208794e-113",
    "-3.5594744103609197404915373979286301473470690433673811312657893055166479614945097893916201811938587073947534787404715142731802408127160781318809277471499100997077678134491522435085463750926724755997543614386336672991735328727003585974141625650833154776427989082375398093008153062204480200747370430066874153585710422549068051790471498344845033626092673630271228813207655574960841912724444599724130444879276359424292705066989449349428658186677257818990738737802633172121224501692077887219916991221197337321739250902250985715749968e-113",
    "-2.2234066721470114544257506262582569068949303937459870368547971152591749393848651401985184505390014673115599639521241688132695500260356075246861638137314146827622477760323687809272986767340788800709877584967186001188950583363651468207452683227863640355025016554940309774965243986913253009861428973262903660801069172006608746424062750673505760902868471476941205309793033550297207334182596746932470603416846295877644493614605757190147786855729275049373429222773352110417141391463318854305283620163787028332890647210594448942260907e-113",
    "-1.0453887958589589865105970718258357408929955550285836759594465791457753617022398645737350081053053534944236006354644149361642490409327818759443332667258983146597422541431748439477549769985634930025220403741185219204092529265760585064622789382365183740246166729194330408667978691513664525855836136534188606295007198619053615348466889490070810335874201476732144755789983827081979442071051262076248336606999931216203965832097037991992526311339918415744230389100536851104465127833219683162464310073255850685341054181788742660305011e-113",
    "-3.6177788332330815417490905697739412040313968618583796395927159475571811212538795368601991610071470719522526674397572709163311926270488724480974126761527501392965156677382915630070636573785751651551932514900559413407979332315841285264871374486215426551527447589748337240392745348617720660021961329666869595346153824539468237407426006589048559244792500572662084786745617580639317875164565267018871884166697173635883999159132195696086914005500227721392527671685009957323177017266683568855557838281343917894711101993301212631298755e-114",
    "-5.8209745549204696749987662931773006444489601966565054938514240924000854869869580904858709936432538213625841343101013791805260172448294400300225872017027352348180937630630513764887997544783522763294131323206314100667062472322813988746938233665254612231021470636846407448070343411534729999914433204487635501332136163403037321610453801701811434680212331226920126239022834371797575266439116733244142687048150907916655777646141955244036486984671868773437382921488050980657517204663083010514082542666617553884813274421294698546539644e-115",
    "3.8712466794026043711717416161500514399121526378518708374073812866512470282449703790029343970416034614307532998509911919554000425676915505469407326237921225164428837783947819477935771794855739484758951248058589349158160826143743736588893101039765085629723340216504236155248823920036373861907280630063312810305791703501236487302919896842301258092340569420094536173387404039377796857219359981552989665523892720820262503547664004071153940152430588925977811322462328828446871367024714199143278494819176809084556349530522002142992837e-115",
    "4.8896934270722871208019173747306951426400309206670880033365468940090350673509370656984756417419023586310243291754319525034857656610086073837032596363543440998660456670939423381326296194615418119994584469462440688349737429357201490715627208551397458045818101779585884942056906975986215789123654397348876011572274837304946624011908317912602045674157253879181500312178698721155348346998433698607694854449679681012174004032754800459855492766342820747515964483101848393742284037842094402752930863682550166553229525236071068544671579e-115",
    "3.3836626662430438742871969539536226824362890861900119156184098537983434755093600664430943811127443179551310120208249444592686229740819611725217952364953342227448024077812541734395080683716596001826075959968685663904525837047497997038484773258447473995232170780535597259980817828205520067256253019502491991963250976270539879337469844166357291556818413431050817741056098047985107318301684889218967807851783150069850417754054890607370711615462705503385307652365697863360708672542806198683051567101295411357282501688773674000805664e-115",
    "1.7924045078002423647671511325292125187955048004251071581881319098253907187150383912123730755087464238459942851071471768943695336816592339199296022488981243858277912068293153062190351180822866552539518863714370818097934139814753652781883463125414050374592344520665377591614019890116525171445892512191458629891305345698098287195276308175606073254057738288706734505339722608520547007487667176614146954637971462219866624044660667226354639454608261947352911451401570066667783673986784858241690818209195127277462234130087121480177753e-115",
    "7.5141853867695462759359522845728840272525408570315420232217250758254078350244979858366755471562135464393923596667212587507445681483616711233117232617001332222506238633164297801979807583628963607086322591286262556632711437328271437144084670614235489209838830119474088461988896406238344744045937434782879755581163582409934574411729517742975582741790785963430022145203916398309982905104150246018061877622808985388714639388681953289846730470071253147996566665207680721244420887159783295640896402752044381980227907240188019358359220e-116",
    "2.2087924204722080716294762804327252667257845110866871732133478077455265228590619430555659830595761637151234286510569561743033198245286571207696137052713796712897557068798344351070541301864906588635392094707881116644495025940644322724600791032073044465786919150731855008343494633646338927260850118518241041396961662838306689509504991546752370822168447462094160550429999560806301718449673417207428988063160621595387576344399873590179739393308293222073597195620045090001531706923652803705706304747272110223505498705908392111776840e-116",
    "7.9171695529317372833388962155878272728142291692806494683177707459117826050064693402840328143431082206604693297127468915704372084112932981162733502763001669140110268830416812352960995433867965685544964968901181655973817683215069300972177642594378127670980738883288129681896041653951370866191949195105561282850374588511443182242643985230658835718974178880730909926815027351193203596837027401582154818323432619452416780987572048805452958972751967495006443935180706094313843754529155246437044962798993400409422841684491513800298944e-118",
    "-4.9275290661602834643112571265092756766589645041807684409896721485657817897857395587014022033410841356823013453971087923625124085860150987401221638164208643055550613629599916124503669408744506281659505858617294918753521968324520461526254231331817621211344806556498819493125451750755500253474602698393688460171138147802029344001017256173408609287715895439772016848679955591228377343568871978263960186342532601909798256527353598372854350536347751801300151361382572043342633761952431485063348587446794269733858143719959564420987666e-117",
    "-4.6865633600304735253533784148713484234415226514069022160887325299724597362459963327377378552014941994828224447787706039028283790172200807181039580904481130134173543092532483705009960945218117619964532752661253000062893927122938454093692528369303525892146834628138874322003399018743503200134801199862942579704129731950271574240732893923347974344721413621904775952009064187456093489199891150721276919004943331401446827042410588470078948111197727969036377828100886536812931015454173305230299439405366573055614728813951860188182936e-117",
    "-3.0228181748996413417941990596296070442401438819001917807084262577560654559130016224893149280708783370198128014287652570946504343465676022500978868485742457452593726619108865591530838789936882507310758032728740720218791363210803691446355031217654314996709283543539093088583464196348143797256270935570940166448016226847846217241154076157066960576701900572451114130346045567640806123274803488136139374194899239712585649566032461604847868557425277780527699778962770058919926771009145819685885638979955090784468474106468637324102004e-117",
    "-1.5807946655614373253330217168894863423482835530246797919647724049682956742829480915543252485445222784971638775988429551429481624081263742387722518029499432609948366531111854519575729281667122380191239253567902683537712554944797061608268446288776460756667084688748160536303785870433994476024609126370771916398391268449368169626701654401238218253573099867273555988410689875263984953719059908065328886479283547576928857016688337606130107469821812290029499580129859972910651390142776014871822215008001331093559613864974458800381584e-117",
    "-6.9387675206474491618281640337791859525985667018913163048296000697959680160231918724927844309403944469128079689897368384308627640039433325188219708017793203946855269086238186945089293158228633061384307710447230881233618986825749902864614192412525346201937936019588619552592998930091335227824903291010529486457534471578624394648474441670770883121569629339973451655240212421602879034115597438940462256094706845445444376782199921430664885001245592131129336024462982569790057376485413020252741900666567386274820255051378181859143533e-118",
    "-2.4938649992600597475204191378281982440653246463185592777591311644064697447779239234721238674310759138582444896227392345795937117233146268856228756293925399210172645172293945687407327583666066625958977038951969780292959278114922195806389554299425756216732983432302264671701406801841437599973520784591993231577728867014426374548932821579698131844666336791787137410842052743716612124050033811542786796526242810081971102617719223979578838416786724838653166083699775198164222673400408008353280099674767200852801204458362302095326334e-118",
    "-6.4188658028688624870459580589877663903320529985549350351173041878045058783820186896926324697041054646097271394849802963635487090708403564522442232359870574942464442928618323972717268349155663491700082008845206281127524776245727515759630320531371901453860702320642484111172124799619595715459229370838079757154917822722535601288782430281361892792114372770774432719528758418977391094179514732640199985919368522507689823006085137893657677950325440669473439320583329316210968208597223365231227536728496604178966373847211338702762597e-119",
    "-3.0846483008019244208774586997051036360097632590703346890677048233286682570595768871752926333731977432340316965034015969385914824624451159953112866730618336852995744688520267964531835040925036477721106138514965836220060017331970770195225377720002406248761908496125925247489429141925409774944049410028674617785196494315657145324470019172079313554910199990684465589702878010972698048558935460881132580896982853739956472567770698991506984565130696302781732803365630727651754103331488462146984164016269524673606093953474089254468903e-120",
    "9.3476635164078025565869525373469906389094491828501733141335031783191401715826001644739866455515171375720603737941827930244481877126631489534944756959213222327386571429978307925626698422528229083644374733976160169326155512924485101143590510152351916509733901144857593056460786683192538673751732642910242335570743899974078475005692594030036692379039429083319048274821877064931936663085638896400800493844859751610867419249884975345938843906076647067067555494793061194837573742041318197433363632351206187980417287005410928139441418e-120",
    "7.4266707489948345177491332297523740630746647020937167675711069180166918614171217792448320125585175453235585889250023248606157757189685992111856118177351004078142793972009819110145868825735964846994578710857079594363270497181905862071660381769370495082644936719062418169966825950871092281705242665818158517708822390878396554191276725198024630025661200076033930437611440054869284793794216908817664954673507752606362619670498219023683412629039548868144377824103372347122225182607450054407450925614705754337120974847455458100143047e-120",
    "3.6788096720380378219980887165356775099542526747612849123542045447410817118396772870938343831921267602533868229938245664486989450855798576232674043644310765837759645111126430241692356197143354908962927066381753175421995009553743546471875384207564512004270861147987577122212490493195885326178940210451960502655740291085859516533615532198588411467833397133059313625022531013329352663213007577690229967717737063782256016728750677043092665905037200702163191914835899615905278100669691223514357854477481190892046761589184392002807826e-120",
    "1.2568167955193915831195711403971834427028279491539394111991454569423225407568881147870652166745270718133418145752694799863337340813437305055926239011056719367474236132013181404098429473989638064095800208448299502602721047749788598134451409752759221694804318764046421315281013906536872007172979678908004558970873380414452873465863122714378304944812702933011773666055031823440428812114149519376468533033153593230295732785990478806856974697523797329869182750995409733774667096844562698231156901151013878663587088004466675000517223e-120",
    "1.8198634210178492660001622586684826246632967982046863538883779551635560040898458571784285607582107771549364101356319713135742479370584387517142319209821632458375373162177241783803103028418753369550146829970150908484430322655438150487102985203577699253215607614383918240383119280228896268906668583727527782981285820755872001523730236129660825749414365119719730179685789327413274700979640959363643079770141450179684395816010227268434993527027526936724335012148848344087519932835063216521636424990603726691466171694155506160141984e-121",
    "-1.3692758575383645969798141309560874336353439718335092395760539525876835914433545876560269597044141662798883104253844299945043116148242716748254459484443970563769766243132779893624570299472302624555392636835453000736685781567003732757274840121451795168183654829016872224041878393049814923168931932652681893476601080546207187026547148159531137769355466331516872345206962579734459428089455321266812281679678778940746534566492002896938770267719747847660588506290676085197495995236133792484974550876614193428099122383845844085599659e-121",
    "-1.5332689245285664128635993171164651571622052674610606459663982265416084378183065302372156636340315079858303939281421946430696592803902822475868977772951429195329881936237022720015140506538750156457616125406618504517178845349469030143472013237154096599921886006267069867479245414910660885547491542383809195772025314771029478302961701529788906155630603665643092207403592463688911053789506913911285388444536018413682936525081197716586782693257210915024195155059802787977336471395560047745628205573541327797620947863534852218948950e-121",
    "-9.4730464843629792885575428199960759260009592512970513142002264014369850491796246938368875328846816578944995005933361386288607491168073385894993479311266877452098992242265243843586521643792375205971061696552615769991796477019967234678140087802441039255853916975369157857226473219568685589916901548148356312943210875026445420157840158186024402141850249474285954824912324155240093160548890893233818195176521740786306109546640149811706892143953688085722006484306475533510393674495093416220469524053558191916927268002239603377245063e-122",
    "-4.2994166035551331182901959825142146958240001457873797522639618166465676381634518036773013227716579762188499962976132326806514248961227590433909479721241384299678723935108619463745678711630516851471375133210998810933823390697267463561358095166073730513510471355984301410140671205139094372028350581025967825487786676056802906299159324358603040014967006877712955514073478631834849963768258230378489145301404460962560857445267088077233589190686964944989477428405067716223123498330982370586050139253744411237460676483386476229128920e-122",
    "-1.3715141746017541404595198937162061725280441456640394741996855412936209297039047572086265051902641684708781600371216802371005057553886675229813398826004963810941187256930782205500831103973390709117580580206171008594950925376254363378673379728117736779076683270454629619850227239029867680602835561839457182898358543115454314978618481154331521426259474273571007830495252439758546505550842448231939503868207102297253372005711845059909987090964698027006990204420069556161839126827802614739177254253947879555934593701231088542662438e-122",
    "-1.3320112192949678521722373052572012291711339120105712311868736671415550042917496224106525813872433821532465558211855294118801250231069152909958071340272606271493668980563250544770438704335432100659603324252958772792555285156426692534659169229689544036386845134247743436321591680703760289947975338858839225396402005972625221233337302629666795527664308652646683702006458440552125641125447588145118258904641067699663988394839562668484893495966060648790246709546616589050382189321266732186465838517332624548465013146859099400547955e-123",
    "2.1977822706942553311470605778211667095099015806001648659287932136875781495437252204798986370183492643559416075466544289950780412431017069444977147752791933358521615021120211258886806012826134871704492385395313704598993091092050764063810583955912898707318522408974065083261997681554882437139452918425761523938503587805979727592049152666979000195417194108796340105766911886821729401556485578303637004623766290424216760048246818845276810210366219391195943974653092418049985091376953892163786583075996618217601648796233142061106434e-123",
    "2.2420809136713023519088188669605430860195073968237617590127343846333146748800646547717325902388992968664900784527923963002171027446990045920322146192033306324110864253101102827498740194821689395587781879355622214107970052789668941805065659783569770182968999423712862378223282694532219464005786486397122231460355741060197271481393033556048548604916519823792076933828458762821353314375309000594168268492232854525979078891859784164293615653256366492789858741586400077717375859197752519401764324357518219533792370366706234322753043e-123",
    "1.4229093306409937076168353954992208276806404949686493052813280700290456086393236041835503682396170181660379672987224624901394312970469021240250077734522419798673876171097154243623816176411674440695470250214509974063007865379573155113537666492555717411337618996592131688897722228669724441665918907035716058248466339626242456027841437480893010663902789580851154690552225924992410723009170124116460988857613257557696314916272163259349146023244884853232162176876425389060443274670167990501074243002762956330147521676984402571315418e-123",
    "6.9766601371775440241580581241255585162612678707913867116079905837250384953893901510992606065213095739451189879453559479790631181224968691879272697306099748806399108848382832313802152152676175333852195404258508761445455490347166686232833440253308386218051464161485371860504976290089705014315563032833009399312524517620554150844447898194054535017622478943052155362114125044347372226937450781420442690637671206455428952285229128219143198843193041424949309537295276100083371608787193497552155321948990881955932233499976545101613259e-124",
    "2.6267742592995847510214325816349363356978774427889347217446850309082770585375339805297512253570697875860920177352981683994423508401156201414842204111431228806146087980714320455104953373089108850943216966624418936722436991890431291016047069043028032636964663379856849118946972142559529615197196360409558674355670177714184270561366378346933879230403031593013918027196271065226867736030412456303437261295106886708628703566803626045742562297215369146512987419531376895044783783570482503128707927736743077390503917732593920261072227e-124",
    "5.8247394216595228988538992332589040819694940807557144975867540826333187842313731941751634358410278064368494821421522980616173587351325539007157514453175377601110867815366035224523882545389017695478360623648485915405974498911813133234197985795357618713020432008100301283482513466443881858163913772130264966797527701995182110688060108304250873254531357602784626022983783599842869899466200492051621930888803346158440541580904967686812585831250870701801069682022211659096461894607731210482800019106556296243744826240940407133954261e-125",
    "-1.4776068085961546856603442824784061044188982517835305477978383633326199012959187100810845818374164252589206731565248926729184816376317037195289463487076277949541451694688294727728520040918817744218196030262286740598138107242971533775484982730245071515511050447824956903932684957883148720382750165212078820053651910236743429917263710760781492075548095593778890193607503669309191532717583079276972305156619781737604392268683243335223833064465339665532638771674518201933394875464402467351239396662643010409510109337861508205192784e-125",
    "-2.8598444122203883242987085626788227110285671544309125674884996471944272106655964224836927915334394217505555750568287202894321520428190538827222193093589210181903096537954729164758046398400421445662806142651134361047936928123640163097616198413109330834330073359595403199171872337517344881371765192949699909511644532567776798731587740775189999369468257288341687843428209569879746519706734642636519258297703144433331265911245917608081434624000778987242914509763132551841789996447298256045696561551793935668202150216488677222014169e-125",
    "-2.2489812842035567314165721600269573528180216548135393973954161063550134123827261443032982369748750900036939315041037812808219810477824483765242064419812989633320634293123917761077837198294926804038902599961713115869256301249257368430572094373133356391988886394814917224593080881662126076590828689784498322752364990288183761185002599967534116020624086489852580804970784857897256957088480400756821730292238862654852420169407604884842270601004101273081991249033536376083568528634139360010769237072374100309499116115552157791891837e-125",
    "-1.3399569379543967316301730502606961917881589152788099890541908278651329104024629956063897876402384188851190474763593182927372446870965549022105872951019478667676750339559923444481537619249999685723846228406853232656959513693308352929389540563898148878693807359560550651766023974377348390688312848312083686614368208293256444766541193768971626219130925996268782858765381687845074310091874946274012615967498813287049171459329881974216013668456560805156819580805552575114699503649020920413670062155891884962757611963465783379486770e-125",
    "-6.6564287588255574031142086847141257032743611289678261083520138259316283237974607923812924785848644207123424673342694542178983941361031699364706832055135356960405575814141938699176088595760374573470895887044517937474434706552460028774905804539199149148111314497252236122997171175640546416239970360302555811865903454855012719183977114334377647588733536445184316320099945731083767318600264230365001680333804808683326609193379741125450806935955138740697315186745582187148766944716341107633353066526009856400379832394579400166350710e-126",
    "-2.7910394217908277012751866897631495272083326983934808859572702799766661425108661413617717465293358517732351958004389155401395431250660974863594812161321617145962175137468127230854403790593660644799677580070150929739786859760090997181222262122645300018088965823604304772725560173965327675310668915756189303066613969523126676890712709581026713571628056932360485782224727929021035907094941879259986545528742027038621472261540829120154816408300003469094996467982585833300010642792439390222641728154329071337320543383367976484408162e-126",
    "-9.4405482234599910933361573356431822991553846194668593509971431949649756586746742627311035359902053258813047901650599008654752293344610831600407774801739940177529713521968659235267104671088639352239901183058149074119661028178510964576517947565141993917954970200669476428172294719068445549431614513260012330175240933034170197561371468435786660137555007319279924716016320409922720301441225367258997954304198069636093994968784188568738898915476553421027875614703773509039455090774023982853167787553754970150481023419334078641190179e-127",
    "-2.0882495334819676197956735368025976518886203004123617739557645582280036384970707918977939264685905573735775278215921664508593088281924684210232448704167858398613463767411040785123537128208984820873604867775967954887588575273387878966326523341230935882597770540706967017660179222090025631656018483154928450161135699881210696288827714605803843517495541246583572588393957954092822683157381568555530954976124522079717398374889219197268955055626764791409738291803422860948374495685857778725630981942371700170737805215690723537560690e-127",
    "1.7278019712898631389720905119380886879537045160656674720865129470074226577679270347762855179461130523080367968913421119394582357691295458740961620850064298517519038208381588833055977286559189121220786247560983882166179682692945101167817508213351435322429883215454277186814014545102097419800960078049826788185333002301937105581329267849085942478557051737047274915340666202623131351985418093022100246910579558718318870630646341050412629128927561908572827789961746593563761619146113082324676818026669295832275479936010335710237423e-128",
    "5.2720159509242962210513357380560987805112312613257968052395299460635421031161915012051134239412778225847448988560654809943646777039668823528988849114796964020821344829902934538637782772010745501640758021719239214134508619988021803479675507802824183579495649414850743606349158771425779333664325735843779491852188774254259637351052993252405888363437146473072910177953166527424557757728973505778085198632166764459816400066146063404036669756070075386784208967427550636936870206114388513457212362599766522385938940657234951511530456e-128",
    "3.6641460970849736780076498380918344955337230682806214249197657165209443166121173066635713787045402622262620510702510068133237060547469489895532229012569411964691261910685148538361344052401813261223889907430957099950789245472015478222160097664674509574504545059207642967426905129539792757718406863506337479531127882472516425715413831349255237700482647443638347223794512115238915217128410941137944652353952333490493851445091737158803094820088422034698524096892625386495754563406825322481128655885030770412237927650315315855602491e-128",
    "1.7438033287516920897567122096743515192562711616435446681680510991423978001946098652985383988879006207593715062949578154116446130363716716075946697534913738516648386633421155508525593523858613432750710048757272262085987834276972765853964230035225208449297694666695616338386183117912852205294138352750375148347978928451645024916130340087356041274035439027279903939643297901314656123168863638622986565332247713313591779277211296658855942791669260950339978136099654725409784962101670721279241238095721802641319307941353334792768573e-128",
    "5.9048576240752130603284252932660959851959096455578172721971347922784203974336017792076189279780136516286952269644004313807090600406417842208315145871969270333946413782470358317757912667266775261911768574492458903872370665373777084651988412130852970137639170660196928144469453498912346536422747175914476405798502002537090628098168063530471706859933561750644521862342318137107413106916136351212356865443248122226904541925685810246986531391670557704363835695420023803602389631893190616533638091580458746300435565326720418135102150e-129",
    "9.1750762142490288762470618215475075702707682186936059340830055302551061347382185214288912925501945221047508170209695534166756167219674629766996790918702188507677524665142183989510534188847537125191383619619881372456882235272747332684492497821489852934431896926402770433004845901874399204636747801505272684587423361877191502061685296942200391027039357871471002656525724266676336723432565892832935504315148861065238909578022889734676328327917894348320240466353135620129298597637087352709581575624966301724033359231949878570904104e-130",
    "-5.5578730357156950130281173851723150135168555616921312276098868664517984954210170361041042217061436357918731849080464284396133224914368659947471986453138666919225642765425637905438020811044537624117886446976141372761577867817268312304910306734040998719786983813489001765606790930073899902167098085354568305736520435672523207709952556965665239096730884829281336605921676883754432677928081021569620496374676562971789580297522601308969534925627027189440178870992877467757407579693243230625885142646965920464417807895664932423826180e-130",
    "-6.4762616053850384760683458568487716116297577275257322927304759083904845609880311060383238740570829189845966699700006306744246937994356494120678591632289780590722016021056114393442776559460858207954456245400409401651711622501868260496070542547188117161854243503988809902466754629151499931076025916238729475157507144207471763976611502897264377277669856559416722519260097024898865776485095017953043564271694443914767763434356984497661628032556387670058309427823244979176815785933359057879725951247221963592113019140514922467750998e-130",
    "-3.9836317550297261159512030001147137184638402481080707941321900474983574738423461797750222950850274787538059089745933405331204264752204333633816892959518490015503135261582389693398417403132875894786427690433650394114015281520611943150863016789991606475772132365419243063822605970160124108537996070109763589190536446084554582410870379855227550454726774841115403628688080357404977445912524668547796861569314060588708968070826134172572895096649849301353497861984549770240655941195522805569725718762361954276243752475985907582092684e-130",
    "-1.7718007846626783229070694546050814378058691480811738748829631079250595527246221455193117265568365568054087016855593483229641797217676610159115543897710488593623852762814556506803407242786626670845842655385842824636594172840081344848419319849590560533316770388846619098329665555921690872171597684449580830760057201736100435930979795555995711883028765635632903853170878242649801324231699018257194236948126921977333412330955889675070118785025226149403306906439714606640134497613268924811694520133274445091306754870631646717867529e-130",
    "-5.3652590568575267591999167853765080742062408294921254612315590617981084445147648927186888736566133844167150548685724244890668663222944702155074879303230715309423363791273593886875687093156822196491189545402767002218965831008150292153218045225659792835760264678053549664407983154616827629067415342662316207380267935825550742720312945165460264321796069819562079585673409317889192999244662447341555162493839265451216656102926402162570723531117145995915368782830872542270006755040829479451274533437475691878360293882841648817797135e-131",
    "-2.9344709032417955513857038056846613510887310200322890202968275899925199906506233724146497290925214949527287603095876598796871262601520156343805393596214191837511911212372113706494048032609387763788855307909643359773541468490117598242046351417290259119104206831637269508773400128223775734163563519502708782007738451138766398787687190064205687296105495141156612050794709817080600783784286116417907852169258446671944550859933701926615982816501994028562041625667812763507800008717705658925851534919212664206507017927473705175099152e-132",
    "1.0401793862157240609410690732146424955849664106918582639053207989867218583082589349636651158550081516209430717602414962288987088410986118855094872596642145862702950797257754668755010445134009029404421135406621914541748552023324584144976881327741925461849243772010422570213286873927972330780675083049678213416061046493325272660827129704911087908657560363766928043906679443491281340963487827170359837933596708120160038754352634612858200871700705661490544056046613395776214240845460250138741391505701900345137826471242782299083381e-131",
    "9.6119932823310458722164804282780507978459289543811711776159868755836032778952200896916023532169186567691330607112676555895839891085764948333463087008490687692369955184718849833155647169076564867814794560713684039575154946007445636784385796511171576575028393697476263297535387124294600825170183705763345569065086683655018691153443348593087524548621877125560583143189627335764337862113580663788849439898766949358059494495662468522569701397564615221568325642681458540021210578685453364253048402123661299437506431372779426947945290e-132",
    "5.7479282003520261868509069330531039311296831189020989991586670763355215800275311776517377973458766124970206188168760506232041436926740634709886202979888973692757253934011415998229797535361175781237843932072022512854973521052607721616545068235917847804997235654017410055798458383998994218388852804798786244801189259670040986766487066208125104731480315755275710691044651972846069890955192919190679794543640608235720868259534312564856547794004239214110825950155685725390970373214562122937079881484057047135202934037797357506851516e-132",
    "2.6251079522661905019589653677440433490264607669660024281740294473021651539950292313248676008642442473129555899233999750174058080791595831694617171131665575663701071856647577302813141884760677045326427990108441540321659132162866423359845025941080631900928248159543990663271241233675720797264272530214276232866201518877151137709860343740761360043963477959252970616925632074641389130724608402648423723257531909492744366329150553026053629377216884916094724717083506969604729877504572303261241223691825942029236276041733209064000337e-132",
    "8.6664103753862155138006521830875410936651374851599504143979911054097367001555048118660229416003601331953637903939399491880186843082684398355929647219821601632836240631174351290867547935608028415976407036327312122691323259981170934648086140318751095795590756989473212292047555418092747918458134637093830955922063784947822676436280898667677259558588667625864195101807864099619862287651094108029046831394830178683845772056376952510348241732381731222566619057375609543072047564250314336533464736039913890327127939950268800638676517e-133",
    "1.0189720006343049646869071943706248507518702522140828044396877674009229184421257255306532564437754878167143389786232699268552264067873134166466443256472917839212342052010954682665366391837585208606090610310898725508467481790384016441455666487928911994307938077872877179274167857375364015649229541303589194447477521989546430652404992382582903974657517581922706582189588552936284049564742117774731052824967286496924298943777486981790154937449894551577141378425135490765665268460416805499188473791553088657464706391025988227710203e-133",
    "-1.3325919605022443181207006769257752403336435415266302980189780199127866859800931050422555868836015731936859635734722818872074272084405737806659600324979870082534079402824209335242795045269643409378438414383426543508029582898723662315075870674999014352198456708535073443186765854430140952495592011531882099229740793951294141246509952452759194961246275545298868046248649769975332078645204178405982009692274864144002981668670819492196612294045100528763285054685010899998193889698577406834543021341692537763537623397055697731772379e-133",
    "-1.4935223082540030954543288572148287079338346943310483519302700018858884325354198491476043043502423888351762037675900239226374647728445728597432931741998266307184501366318705612018155761175998649036736007714340487669382522023808392397830354785436770702201156715397799747864799561436360251403375429549880348769820763123396856043762716145337182032581280852838069950494451554753505469630011584212075963815039070321395768635395884558074949077124255137473999019523246239638339616417796788084338983841642424252702953139779722842232003e-133",
    "-1.0355279795335907865624774114818519349758863739031929417565930127294094958598189031451101767070262533930075089816581098474269169268197646792775210828895001964857937479293357532968634382405463083553954572041170081614380554189550111592253128385167588194891799819073569890084579131010384285500522436392960710446783277872152522784808105099660062551070979007190867261078257340916251828393356319541736935710599868372064441161791639507941174943149531108913104046470414408303502240725249798913461885729353036153799122648508148205395271e-133",
    "-5.7561019269744189316095646892699869599890855081952827743382910314065271909198437161429202219192761369561096244615580354747575983992393540248379617177122086278093423216733602135461281021096655523390726251934143479959447708906606322640462233065643883995497442299378113604835291278824503005723144383357408760452932927191950060469109332381424169779325429238215147935022873193085417408417710363130677883385327167838993231159508014074524125992257316391312255267744358687449046994664167099245842398034568486482285490548410541025255587e-134",
    "-2.7075736391935526834962341787200342639048104911528869831679917920292467038561122978785006891062300276303764067352049311100888231666709932913059839881731735611999375857429870232600950924656506277295702968548580877895390009605228639779010006583596316654004592075284439438174707876688565689983600594378464757984968357829304937722006035397347387803527694214031236365010080882269934487930298756248089864992736667809918475298428240018355640532636496456369017583553948402067124071217607508023411478055332120136579403178061324445881509e-134",
    "-1.0717659883725008147816511463976357208897281130094731369481355908575351274171519827244212532641224948022617274001100827472675852881972002001508300307517906104780140751535062142248296978079565755987777250992726055325510898448484321714907061095884108386377905856111471186738142320463529184345250628250388967560944744212071994912021441504510486111823479059969346896961554489407741448536479450889270179463668843715731177948655863529855193338119881224504063315177839614163534606668504108534582767567346541951120619112605889828601413e-134",
    "-3.3150431333170678641372803830424980252342384762375232949774964964117400755201304673949483666566033835269333274125491203233258710250274137330495627490747042610195726189351273235937474997860544926049191580674271818345634508923246636945100752387997903762695461589512971124427832055641899974262879274428895556543316737639278824063150739645668156603315430132480386155764381373252584692255322386220857929975394110525528175974252949674388323838293807739005252198847555372805598801630812487013301921686848624278757791094836266138188375e-135",
    "-5.4422234046452037814865473028107278172346240016487216349538469074280292107605628860470781231591819442865677124357073297046999729880455422791188380517869063093557661753404002221786431085216643942234646695366908097157164003891236537426069148205007699798294327589741369025846742787263849977823793959232908223922281013914032642420482689936307164861239602160924322666421142760163423769783124686474178047912722194633496653293743901975028139013095854560327450211410815348956357267865403821531485948017897257138682683174650002030879579e-136",
    "2.1784238467904641820521391393019538392284499458244134546236096258854567575588406789038845023398013145105184284435280684427360301910334195230650872624428459063632411648111485499451893784221426104756008300664027165751227215551231860864761138541662490457048738817031966722174960284619834175804840509160345494748251080158518736425988323126976291795994449492913124254783357314130359271453006143815185197589362899781813848220056605094450027720616589998570844721562206112459755302095234548750811099440430451147326144239859901352355446e-136",
    "2.7662133119121097764652755856038834931318328034523487629939748033411416075625042046390999660380969196566439804342748473095231807917857722227733248144849829496220808028156027308802076001868957699085651127322658166989683860482501520457616396556888501396598510663453777554837883572946949863119617331448423396002854193579769627513331207872531811242361844507303115504302020892275542759520976982197088507225185537028255024005986822106681188094985013776309429169223978608213163862859487380638235525208577711360541172162714103639633391e-136",
    "1.7206579797264576933154982417285973508005756607759397347003730129011866225970000164099509648664953053266517541502199954416496199747870003597621206599997518890829714995430054382466439591509650273642689858988161572257516074176718433240203753849156725647609445657448222462945209317019990537210471694182119617177301763769990009883866203806906068280413929657013239544168033483166908600534863717355857109761981046465673686426877986637240198435385741189986360509564072499300704664078323102208713794689265123717212373104187397364865099e-136",
    "7.8246341620113846301281353952768653198604471574623959054239737156225392416047978746952292495729527037594353127360279631411021039755989127924702122811208097844385272730016308854502931016040017309074462601472442239309713206892766758011003511131758342744770914902473026596955881054175497002581636624457671832471637759525380684671974809023840446953978459645671961863904254139080867305959159332504030804738885370657095919721679123351465981205983098778697676835353953495493543543696457157851838655617024682788869695084914419026302432e-137",
    "2.5832819447656496262387331764963700065342775895007569878637894548720469383918867229591720375142947841272046655779881860617414130235888357728293396879282219725151014696399176765611772330016352591628488170365999873123574296032182183816453870101990998222859230558587929589679952566938836019130413683403541985020650622427129168004904042158320536564508072371582591149383449169065565137375630550327628682712277761169542737385333771424429383386083604236025164465628139827634837476184808746109326154901922926716059198202359976096039495e-137",
    "3.9409042532195412241480865740223879108157828342737130614399683057782301891623121819944817541030030096456079907290784248140783844809086899415924248016310719039791560923693301042874069941078998466081700569375804857833475339206379745909692600003944287602298684115705873469318112006394595171280552008265409211143143804466004642038944326603707834007030922092138346403734702465864479188914943521064186570270274242722206010031402392516272224299288657378363643767641252345346796673149771501608874001184921259857584511301609518713049612e-138",
    "-2.3733088036038701207605157851605370436049969186867347783745239287364152519709316812670918996445120537123334104421807230633839175047822993431905701540877231184274867510080856499261054023259573015173380079249027707875283126532291149321891480354055561983078393111960715293168505073687439990277326773659342131643077068461348515963578897755392409506606739504179515229748071503707925499224664664925010708868745893290357791479724493306561266109131702562469626688786494849410005733128774496471804603937996040044253965212582581455805706e-138",
    "-2.7332124508680589270905546805223435055956927164230453310702840829554510780053619635194743174063676751602867920898980327533145645231541339347303784373246959847330335256414229991202072859898505865794952045725847567608518027398187768364011381892209930594170791098340120186845201288870678832425743882794320745421168731485427133981384247313510242092776644979473567671376354210558940971582648050684986885192283324986403891574776709678925315279169414940199899454659178109249215628524978809310622073307549623257242513771142333053696495e-138",
    "-1.6629721668257121212644283726752459917464894591041152886850973135913642200033652704788354767465162908695283554223873476829697340853208889977314262661306777129784970417698796878140157383113422603467456651752399729922048390988703584709897486846638530573252653653595933820192949666644853801699659355473738078932384860536971838107408650792908860213561148686361208039078728793049028580029539437753641615460779670027415651914193232305557041084861590213500196971117049317316557256994818429225258199489512823201445330170319223128990063e-138",
    "-7.2922346296951884819479168260506709387352119633509839413461086402808668309127365081964641735525024847170696859882578045628250360447765391625362182894509089251220198538262711910724017697317284221816166656804272763937651381416768247653884954287316705326895156698261209448455861364876855219170425482488014318889064234164016739352873071420309976042460649911076344500439097180819268781974915736276890265736724000504248031788075067135835697928741557772065636717859524138313106571880290165763943602381253468289805765452257463912915803e-139",
    "-2.1489213397807029546706699624549384929082690326529294857210001280876277963210585816634436554599700775770357523967031207316759216841126116454446137959355631544433195474090148116436869062947219090152465467465444857135508115451634901804286327352903132778181188309777082905611247773872383002947772378615025709669325758073614784908068133694187274370380105609657861627859480765053893883045185884253440856147723142982048221792150836346930018563880038829487544212950835808320450092027652655580971475965615397139636969536812050583740353e-139",
    "-7.8139053436594975414016262784500680888948245845802518485364548113384997006599788845955028301091766396449395239766612647147112674383379358316711966850961051022213251278878966001832698037641219403351755663898471212777995868868131361018052944359915420900398923793677537060001392855159962200549520349822453350416081701979014062675964898970177077644551138902160550328256096192666988358202777470369203278289527302590296574757016334042769182264660671875849300348813774978502663361592455436137424845703382270050359858906809021199576334e-141",
    "4.4068165626829670638179046676469159546911244580958156388829096984527463040488555012684497395725187795934449672671188201550796107603841045524878679768367963531448144667872629464877525158263446119440734911296227651387070020061770416957568029132670957764618610827220201980530505364272534029615960996324001910528594479208466337691224878665270521505510467948298904357105012387860607351075703572623657919937211953843506822682392831437671053100953518026566971071811692483187852658739831337136749763777470784638982795739339019732238995e-140",
    "3.8846132039519371165530869029294621937977544591126618037800040264859218811807325539566029358065871173592453449037372133519440799393389545026091587297927906601970514020956373906052830945054560505126160774238669504003837819793990380716705920604698618962293763243400887611577269408939195599404591941387749229559079417018492877188160574345298448173411930231359663757081649330310999927775851685953820413198268750166280892114136124032744986819046714223724417754139964156375155713591714349743297485000904783160511423452637790590408328e-140",
    "2.2249255481015669307932664621097354022947431891437768984686335268901035866155352131644251139109432021789690553530363363327183187615211935007671530727818679355641353683877732967455715633317362288316264671393370952448192059661953171983819489804712707298390378853262584698391458860761230426306048072636426149736246408652620762176969204540024261989667743013440679813821121070193275274653996460814327224863426812805037458686302591121512463961993990616665249551625550418207974195865885856333442152724915390075495781017525101939080384e-140",
    "9.4950233006509839188501037189064762831191096739456268247854579459794311494333395478515860763966041850174044406528898191711691932455975315933312223709011219484888319467950305726623514335710847310737042700507520545125103386198820358411272252903210534354903725128771105991749848951334922424278446559737101376868023123476771739333489114132043274037708613093807754820658378968168561187173656432207052821225642669985667072415391342044778540207230901391069761614766896800448899377907656818275052547806761067074376008468241443651546458e-141",
    "2.6474340340017485599044544318034322164744283568107821577711102265139663097525931271620024717454881656375737760101664069354541985007953702591626990834642437758766733862876560987659958487061843133118738966334136694317114473910274157128327505033033674079387014827333960188685360635051919839791261160143417458954551198278035094069338726496863145835843429954360906852922934991405590872529557505815434777983151520096537166489023118803395151135079212389546727473079924613959755641532918477549459575752161025617477467958120508973323646e-141",
    "-1.1472185100850991520626067464953042620576632366706548434002259069161502059914248385227418922703017889139772856545333870910942534163862986283527509656917793633050918097894956995636597069977839280618746803261437959897471842378888877836689309903988850171401808878842338769503175348361934572827179166139339294626905037117303410169209370076732797195149110334813518860414576915365191945607221176655981690860371545611307184784045870174899725467820155677938166429605971629111788748988691209292657662728144359523680098374863235092837340e-142",
    "-8.1034401515182176766925958049283324456599635850950454435166102833785979907521416309052084886726814310426308816397975494006402842384453399363628972847851744823299243486306986423436268069495786960501842758875842723529445339571109920345164621158035853353427293610615275041453569975525374995608898446514775459145719089586255203633030067089403934318764159764316389265340041063721807990628335915169348575106282631254769594337667037503141069716938469983694996207596151042461636018519357346531718047640803914570225848901200552288660042e-142",
    "-7.2054607330734862973347483737413946850636033680011643465063716431315373086985703260182362237539677718537127953009719478359078137322600224074076852983506821711236120580266889717290504330045656517059640724875906219543254567990383777657299127009578140552013248371009167120089488013979873443726108555030196309033726859065072921384623399742437853657692726699721082335014363085905356439317428974791590901395488260804730243130940197238470034702175559618185805264649357790858627579023153178039055226220431701061724279594921012945774021e-142",
    "-4.5761181974993424391111675768108820322969207982264390792770931712813120565027123097398904867418678547751775560817481617989406442806451494064994063028856978664953104186181105987097184514211277566593581019300795424835654984282010104931745549104323543775763602298467075485936581246549736917689618634896913922162851431264575963531885414444582620302272415734854876976088605088385458040306435625758599956878607240265891058127983188976027309798944045523719689774080779597688971531126194909766288071514986368554118591429040046061215784e-142",
    "-2.3966158328100723169515055432704899170418131792790495951085752637111712133874285375236375575565611643336745030748572911674800715478715547813560406883640190171277075315406338831477280857423003575992067353204218883993328790136754609607347535538415178976107964709888004708497198757368484071112046866829731544111458911685122894928190834458541710446753674394028538533576712340594921500621085821387608029680000203943391380560659436677289851664099756873060711721505860329041406006585800661214530439033051620222270955205427898837128327e-142",
    "-1.0661156185730742319465919943960972190136024041203919925989804496811208594313198669870592420135979769928717150856090850084974707891931289892503138506736159097671930389768476471150006516507352269408407995341881434169031478853137104463258861705244427843610278680312731635423015307734815849056642577347441989547720575205607643970342038248015808017007451787308983282308982617937894304820929053184357841198182025257911492955248201367375131805452534163515108963131252004692155289706299301900075297726098317724649171447677800161450253e-142",
    "-3.9338344146239069039070149051759872495705421504875257291851561465885796960324542518796684144567902943300256802290439105176128737866912097078763707315313728436157769532347967833215336777311428579938981324469732902447513768293846216060971398704252369121429978709976624858495472232813688901025089315360594163995762107007419704981338794168144984389382072299356353743297185577405545274067954579856810474161895509960291395112140628788881811247728063651616311573970370833935911496298976899482149943955605004063549077329965197764536643e-143",
    "-1.0631701356448668409315923161326480429672984940606706404845461775389484288748424131776442537842090819091963959312763159107839545308549821207984708835900258599140038390282870015524445489346912363972608380927450563229738029034092485334031902179736233113585620800525394239883230405143873511483957393699042514441210434566331050154473570348685883318782888910152950882762396240846575824369313011186941927644784285139296529941908285786555676896856132015920689881243090078119938750874747799094489415368944016940461305167815575337146966e-143",
    "-7.1336666433498085399434564269335791797226727133463529196464877108806234695146097658307677331962056963196895319342698518876569880452464683489150191818409521399468236048883585889003392853187600138939807377519922107140046312329414842055959586241265478502345118888798958797933152224132175623616912379524032117994758183036441685792335662817785677415099055725513964952044001348404080454506778700058609548947857130366330564481082745894779944145659741900927988812497003008484004952043688100715564117109826957386092695398409679960580347e-145",
    "1.5508380858238481633989758929529704487301956528449628722893585063871351996653621641464122109214293763404683136194000142090360885082322956454834063977728807784756528297826607822942972209151540800025463594597804713974024970884869404446646655314896435913799084681701066997027665322370187168095651538788531247429004226579751253734303926291253023123071302701080355296083784072455396901340462628672217556388255582301599441502309698735951391864333977444528570229919798728162596836415131682006846101399263409845897992133887987393274333e-144",
    "1.3758575593174547394845195821316088385566071972564139677249202774453605933855480933022584638323619726277943158808416880806916368810604053620970203523793594099504062696859908457846867688625225772684448446552427757233861931771029633810774111341469350611371840167070269532313902727733607383653759673217884098874260327374926762838284797979138179685476469121239670404625780331123404866642449990877915196563037023248387943778590330264890660510395347474812445949620483343378419463330581932735077786858921135548644734120494275490101977e-144",
    "7.7772653504694166604924780491957242696950131408517419614865270038511131334798527327115899756507593609463932663855330311462166834160594210224789719721889345593726334967686361118508381160181856175219309094952908969836685806310495174936634251287296274855336241367195283007125849393951176938815814384482480062896046997764925198682327078213231362970165591157193072464005182425729588791971407899033366093756483471265873745628666033360745065913583528812213687546182171075464019714852596586435933767114193528865659178494676027311324968e-145",
    "3.3560349140058858269813867749947633234532244399433476801402747455826816875206071205625435487903872150834018044787039975490153758712560330018177700267753554065485169978370382204055711419304704911918225873643150787118365236669996420559372254891329108167925727421437010117679930689432297585307896583514681130706597495530014090475013795933549147174384300524800212592478598383261980586160625996654526333382114855528254287360315543746614891016721703488799507988430857385386209080553538121878980470407901247550036703396419776108498717e-145",
    "1.0576454914219772935573354841143580034985720961710564159306252603045104196621323470330193091471245894099616791613780280134945709655258628413779319162261257223541073801346909011754366837607243640729661634262575049139416909469615875549794564907066508568157999560990972450978886766660279200308376817236225772793625867694026581349657833055584192548397522703184435898309268473996182993587438298888707487543321356826196997877835486818673493054330669161136759224417064971187457381267466529563782788515162484765532280229521609859233213e-145",
    "1.4089660333091670081021071197363533478629900703462831790571629755018811016890224816116053638424963023953769286525784794377573746954763814606231025054009854802472441269494501922674212030011795370167873404634105134544593831850405268217387557105711930326019257843722814424499122429386110003049117875166033983141335645910653286163509821011421594572663484095981500177490172359804808377335756705468125382302578657369972758101967774817644024871068765867468374218642488252966732888477403666620853848447315752237631921167400657591530477e-146",
    "-1.0997760751644159837785587386428882902278028402382835407582902382584837899777798277936658627382973842822909129853552039500657985316473225628122534297082235625395688969688995672235713903264903713414430781984792021611189124637699069068413354675372897238252009104295243007687411673985183715227771287499421705405748684007443633567399718226061789657835299331976701364919441743278537328785294493855361838685265189188728160489137831363482742615082522714387143389098330720986926785713365237198793571779442382092319904118725547766870113e-146",
    "-1.1704450804269809184738874127748106529869617001634490571207702615572060159992535372021412291431052595245095032173393414906157231565525749331086502481979041600363284276968531884454300090491598357086672785066725231177136331771751069109744296435675156021960022087070274065086675692657138401651990375871996831270070370023445325670401384938703555629760141624054185256945210765330609990725571709268328239015780540244101137907055592554175776299436275284727139578783079620652066108971667586179850990167237069041640038183512356919673872e-146",
    "-6.9467125264031636860489072423374713707424706573874459286755561885310976578937151712376617969282682393403206225929339417687182250557359990366355466095390255353503392383446636989202121217365418289813572255698960327690886469289664681189795320586417196500243419606812904556621101675823117345336216343103738341734794545609128562637704989008991609660927071828325797094506192107433006186654428233044921704763577945435456866934805958078075791467158932102697723532792606514956404098590630489339812812159182138854547536712137988450570744e-147",
    "-2.9992093304656751065428328584641232690138752458553734493204340888049762408202239827088130219120528715203006557891293166102501173965658072609595692537947090655666916670845691811299720771998853110589865794428403992396545672628890242152693548049205232921770274246767583783400286439889313030343525285255585416269022157697500789367177492349186500362437363014104132021201446504846514716560964507182942370277677248924923171806421156281904344212888433684562966624932731381457174354965099120609938763421671680081380633179160835551686955e-147",
    "-8.7266136138397152430854432571118261894228792788034740996834564485073956040579233584872289638799307419646255409073802978534163012174240746269562237112080590483327438204004810139531885393403541591905918253691880905127938461506905217511051291895711908386778782587887808034367230153516294747783027713022406540106440130813966528720612597316936338764527862061380188939226442036691620891676936907476616298160607672796730141387968864571460455686824093854470993931255834243789780648726159788744674185123331808881950994755477962764218011e-148",
    "-3.1637283494869928052817691125625252332870158239665238606904523759082905317398455225062949751061744424419374144880876433138964067243632802639263286376824970543437859756214345488906151879103139720961101366982792356786146333377544909692645778945104216551000784628516689250044991698831374835003905921431484806925587169061903660525865008428781067358536630680925284796943665840098025699984426584894493334267221232928443362017976355035885676864673864574152807848459291453701736447929632509220982008845701782873641824120414369307623572e-149",
    "1.7334999018579396400484707434930999452219730692892753811242675115305402133253178782983563413520921284090540384498558704295097430395896217607266851195338896309352018722891893469682858669734856164111796864765843293639516443380203038597315297159184130208945111837702904402007204039416860035659254259467464175443983347484433510316311230222177727536368937982238926034166062047498231088914504923265282141591089825379927674918597264487857860569495786782399351720779508771323724071205104989673101188751553145500585530844480368941774062e-148",
    "1.4944679220753688679754349311613293181575452682661018401125148328929868010640601390086102073244179813275112638715505933744552917501971288287051831041900629359918986908062630718391697066960213055843683354297949030392646779001650630261827459910025844953375246529968584006864163391161554579172101970234872480995527101466313867335667522972275733928598705249778122960094865392277429810362262455619944868355529818564314063570083387941199174564803604966015886409716301437776340456225303351148364630672254016286699489792801106168055501e-148",
    "8.2529962549406034137805163423954043914571522599811622497934402077571787936318743673165444081695366645188565767450211057209561618345852479461859520147026208357396038695729524234520445498400487190147106380739215780412169836318968312486498010555326299233331937717936483036040747823411952661286051553352058713880093549938002767101162547134271491096508975817621297221285232732718177928291982112294412359526217260207205139124853614448521109073169183389471873402127440342056500020251750806887385427581777386602935008209391489989142388e-149",
    "3.2545151389741733847641185498803475677940148639445554809005301324662800066787828953259326575045344186101227466982622714387007495172629108571788877794959741029410051974184233538831280886763717733510494428826072106349172209288881541765848983948984435245679417230779141017303137586687668439381702467261093011025691349530968712815743609968430825089272587408559413917700612356862592530618376203735590245374111485421216300762815950857837949792097558488157488239478130587467364909943001244090276108386848648339203262204851333319746279e-149",
    "4.8595754799451958803176849661482921626854750811179382331334818718106148661041904007363145538850606351837295203296809748578221969771911037595103427784792610162165526034604332349954885441633535273682685360403584389531630920853709585781443098655687232853304971447797932801891823284055952692068181608540998124361337450410888407069625923306539073038450442762665507371325741737745154857334622512863974661137562766269119288899073946116680950513672335249879818553710546641627626825562271925588156263931828358431165618408335568667492515e-150",
    "1.1034087923099858473962283629735093094660281147354974120397813774644502576033230075554978619136627928078615534153952390434790303183022073202593296066656439599124967908403225491287759437099616710229936566432476791194240917488000173952053107559394692635696366758568408429853516942023723059340080160173670454847697639185087438218989048906340091828970783702997127153275973677004142914916205294768478915409885971243973525212030740371045767284887655819582261598410714264557342403963978972110237287236047104969282058871118298854913464e-149",
    "-3.1318355090411985777679225304504333304607642680164694076857627703841876027928206442772555676957801395578551467839964270733704220055632237517017991927866043496423853598730521747612443742517764213140356129965545181485641536578123874261958410834004171565523572603196658902918984605547962863351988123962210875146215139174937508980782660875314921835732411677565488617694632136228202649908006966656029748128779596284744753383597156787094414675220404382853672152509960718779678056986577771434066932269642948008584644119716486146962185e-149",
    "2.3165455516788633809497198775282634204312596950924895710648320844630271587434825686135651629799013634949184325746193855916652274396167596874272441087631506696036968918219404150560950574490340618351865961217933556954479324607584095720008182008915636431979010216158278047271077480133567857358420012450236179751858866601097074772512189775298866358549697153953549821131783181225666748384786606012328510391648606848682114840857132278929551819584521786449128618244809920957318106244839911872053713652066290037350003244478394041061894e-149",
    "-1.3662673656301662278533922879142136786802708830919260895145156991649916102874337251464707052864167161582583867907902544226410313647588401603970723097652914892011625709965193999152642814526240259336467315926373789656558820375775303992684315953420044316379604360153791064908888178042664879064608424894685754833318339351572231198607668947433656824460118406434988428495305238731444125148442744569368762671504703552387238067264333464785175672971080664653822796314024060251215103098545190766246153420038748619650255314604860420187869e-149"
  ],
  "c": [
    "1.0003023114619381807401040968625995161066403851946424634251438176432454898467252246993353555452774102420793271982801759292770283101075083031934051608259803525412753381807797862268149752959721176785469425142893756901020986442482717332726911320349841924072071716855669313614868769503131536543970500998428230714883768493032651694569816009175440796150289859833800803682343654176484757942582398064299141645791203825039625939099415950818923943061823150667833059496693526959583345510695065479038238622273456669939738437828861219237506",
    "0.00056776842836985057402431522814833438772109323430835696014680510887807481022934640981878836329945877533598281446737688616083940718239517045944918381805667856771690371065099902174510299295509870420223044722061831921494513016232762273130685423840341722060678222764289378125610862524294057140679948049962831982428223573600484932377734108078194106974830031579109092688691468862324022546106744514591272453360171010936951304775921102979161390909596173172247505740042858425014944338899567718859991482136721051177628391710614486156177172",
    "0.00046729614773407408803465131738185357568312602604190542784231897339992931876613129870860890877968202588925278357984545157220898548518069072555747558042247940697435016619573646531488854165230886866288169732868113379462819745594326524441809247232644372183049504161813701328648126600845644697762572211842696492515727880026664116098638066034812959300262157581983118685348769276230265914106410802028992922191667343796576421397902886871815969273269663420021077636687593930396581535895953895682424339685107552108668218280142701787609066",
    "0.00033036364325701936538033780006122128567127912725286835883545100588036523691249952631258664229473742957016765715022467745023490813457766994811615839267583976639342694268632586209978138766408325057174794072750983306633094551238831206622223961474616650521439629522519804397346480600900752081228617626782267351446201572056154594060098107814628525354851595835651353627654036239949882963413112836681359192569191430987443344931652753651985536284374264751362372088744100385167174668340686514377425959568761714921274883553664261553433296",
    "0.00019225513661868077626755859907700164889535973911375808448058375387800554330015597143381471141085760521092554369937580084790490718618359174204328320923675199809921636773645856537316749397468879476240552912641634466514906508695590706009221799068576327335875907591344674916841098794438313550912901258345667385149469090780324008443982373176177205678158003239849603666266380433574578116356248025916783343978939846202116690229483766192578142491718782561164668151532831029676842468822643723457893772896977977186180477724090520846896572",
    "8.4156788378779321822722513207052409714413449355520010562895364919789448435842831118627750806457933900178795390590176440647156758076598280314647800375514985579990737965118809518748771384195753767750376560358349566101564654312777668797898811019060261471035217760222569003044997302437589152191200138520187252781525709928196157814220950142379646117007575587776206117545017540993744011618783131263508838999052203099624788359033823480686731817480360169367255755036648653504996704486495856638601811382459474952254942504063377586576586e-5",
    "2.2004563296569320492321048504654778333015520882082536104417411838753392529594033515681047280632940930950860081134464327472298089890065688687410987680874142066209013596886765983586752642554727999693665959480026270364031496608541373718960828363239939232611259955088214651156821720559036403388082475027082423730394115295755496801115237691609337436029005205954334854217209664411548285223258672649975707566043310057482665583815801761727696120175424387718733696233930777133173542146828221539700040103762283807737283430777727613115825e-5",
    "1.0912324564101534407489883614450994551815478195013819174546691483882224301808546276209831274297707235747196995445006876316198422147035244284064010535922169693491317139438950141780999367523153587394289004746494883217067591325980121298534023850220003992334081857055621032734888123407495722469969022737349929408699771290471752750410559947912147232344545689008071639359587671556891900859644131716647243235106658168649380621427610244199275594401179182556685791430491599266294421540169466540297393683066884136268284600245247156861361e-6",
    "7.0398318907793613606668978843615580085894758807154851030417131368967282511658528748972254679698129731359941629142905585205958727609898904375605151755833941468626566733965056289762549344498813721652532006995101456422206371911885450227325453111374533258589867831214940237811245569101810195188488140572566066503681132513679655864373276126986135058713388820772855509792727453460947979986148748537952476469426570798264775314806136614239101968889642122734845666498547606203919347930185480233074635573599196363580535813631384677847148e-7",
    "2.5560191552778906474415964997330736457889332064674696188212316698203374779390644618349628738280044987716708665738722236245444472772147030060175360456476784991221117639914980713332557525224541314567702727051352726093542902886568683436345280602721614756119766686237892600773346457981593596307752469505853401830739439428611271126249090488204734227214339058373014144602019864936107227372515707500635470979762258467302765891864039489502270483305417718904270353673643539428539595387791948701659948805736779929302639856939014163159213e-7",
    "1.3784947707115086331235249878268697265776055623689084032458787178841004774586808266189592900139841929786256129875868987689671942632966966815746537290672560980311822837104671264437923550903947992481845033729465620560095708324169288729311212180475278997992207998346905063277992253017796816017578506337795857276376370255457325356391289615487461990720833117599080561246785709978568492372718693758860048603501671790690142354161421614328909959207783716495224320085972485196923162864828805360493432549602069790332993308554212403815556e-8",
    "-3.8071522918868978205139486312535585005053185376326630281327282505422551463554286719779831727920758199468466802429863231273020437057865856593684949147926715315005363546170342851779103674748609605396918633792110057595488590191056015410765902489127956603505950898029850757681238524375467002164508305697656492718665102565660001529573403864162975896732437591705429642881325451359822657856675128587003466670302696938411439099893068629717954499959758491579498656594246391661927446980266923857374873709566187026177463520667653708620983e-8",
    "-1.0903456616771509096572334241497442329913259149231132584669164100085262559464521165821576349160699750736622395711894296869557171591645707907832652142585064197659741328921425646004511434211972789535565387156021608044666610481798666827538006746326591824090201028040618265485822769568177572193972087775510095527322895009587132918170518515266078115935586668398280272683090231353507293982669527103267399558382371762369551266043517236815302093994445700944548700580090562733318591637896128230266965672536634212880389104687157900569880e-8",
    "7.8156448209362045877713980936041504025345049963306511974198051158562306307816398152811734456100803271251649300259238726875276734105670655840537491243430319118525382454573793648646464018933070050575440057922265102970475856608822042008073331933329019339186573994796828627752333159087748562832532776129141111502540448095736587074832850626067027367252480025572442843514613909246177659737668264295697122260730080153827967299271103123440504531009035126833700263184243751232545272981181576074339903131736874489271938688909220550265439e-9",
    "1.6674793100625402248042186496269019289617177158793196969173853198249775810789973965550702396560487381845070496363028650446858505208659757121484822454278945483884883127715782167665112412807573795652773780682062252744013204445182197923026080928422246272138584362217191688116927895194015464676076566379392218521688521746948973603483312467758972049287333391352679896096219002125409089538321891023452965493372057203771466181538539295858803115082866095341490662047540503246854819331616609517570817174660055381563371865262574414928428e-9",
    "-3.0915357421362203535095905247900411332736657069300631284738139888313785963088322491571365805410624586142572307501072964938974228246802150590373849714427543539098683920181168885081043569577640321616356269280767190620356956624517021993371672836986886328508577282234600104879738282645031331293785828569731625213893910597703751234189053567561526986858088964640839772787538097312334115374227243944154579527256918752150376972330375185680968464850852469111904519362231627512817367903694546331690327544158523276455473863336502916737151e-10",
    "-4.9317260211993194441164014325536267563882239839322591798437989470136951800602198228382785109236474468745986368966066542822972773864260444959782874752671254050387453111318914138999067021248444311820319733825516268936485317325834880201965070430194751580927900946155534071475145819763783855346364695449322321185542091818740624716307523366789433185588505493278947390194816311830891541256385772817302102130086091891038461524192998958468619876091905914939238037726129161130819277669683433836861940665995028924039524818293353869153883e-10",
    "-2.4022009824574508152600492667100578057863088235127279373941129986100857331872358662603764261485623533125734941365152406456356202453812754280429668458774057955114801298078784459983942214464593179221050978201777940093954980734897558476760043829037016405704054918751531233644774583922398240859790555075230604608373713243264661153172352361253941378378254611091133904954505056442765212949197293940736235803155780147344334299422266284296497269981649368074260459737993575016017986983912871150894434326814436686626645164731679011151427e-10",
    "-7.0732919847538452025725592023305323113920162194127872291294537014620314606588009740893050775034801317478706849474740059363868990493616975165077920135892879229848858832660127455343824412323700082622555211860956706264553942315731574117809490637599034398287291143094613545503414824090660253227512440010359593313582241604073151008948427078255414948330183094345846275188648481750929855108934039144970363048695721189323182062902696682105015613586355629613011288758434351987164500031696591623036553534113060155042272017921892990311653e-11",
    "-1.6424907993678033722756723389304935967442202500572117940746563797809983520553152538880895275216083109986222852302687755757316034037096401271493384831127777196782628862709581831947152894007467630603973191804394344215006809064605430282915134359823380666789914552813546661083642273634740921113342531009809116486626096680281024840235907120043164225833128942316637222179783716253838298621493020608278527426148316282059808960868502994845846581669813089657156592545522386985128922807157899933434026559014263380819354061541974543687613e-11",
    "-1.7539847130509939949712116201372173146803511024666644889270305901291540101071957309260209485462522098526172689930272782884601571210298718524457820491996418111966690367423096729283128319762794214564109580906100842303560650690858545361436826744500463645981518137114764910900524074512606894672599772667976496474291772741874193243800159198146285927727953816831168489368125905449447345331424029889877868350177933913675265572656612472981939926235610314832535497245828463021131093711436613193964186000031006038825753552023397576262289e-11",
    "-2.5156343877953198561337186544843079460984487197232709171618167541968698910694906696661207961878838322440785694913910316554947019822479051062498858282488810908100840885490922019659188894828864100588741670559465444078879186323138740094615529224629937566263054032031196092422549824598390322754476559875231033407563501426930687960364490870082385520768648217113196465655724198185680125103083308609441958137209131769993530150802864968087943624958327128982150831081127326697334290793072531045277708591722567686978942239720317795356471e-11",
    "-2.5851252884238833093070556459862651616549760571677763444188410353497218787883940436242301810046422126641295012333002960795288562083576893201191058428819226963306872563062719785079459783175884608201941023589512801287337595037226223726844808951351868385544168582413276414244803478641208746398216291707373968603122352485689750024995690264498035398066877665878496708435960255227931324931247004441412939188853488749458030564723411148767379012455195120235632987650456983100349919851983530306619295968270744782640760187073634657847677e-11",
    "-2.2418802164478923684453458480576970736733819319399205056238383373183027475508958694818841183507175665862362541557040750779601575021869115297475380470649468303891425969108530211568851580336021753685647727313313022418109836141411746218631748633733715176927174176671063231823050385162547755143448166100612053585789861261319198517124698423118430468660990018238766348759119294907917100237317320039424292320289245931765976244740665734535711707726070414835567340508977260314940095900109690752482302630308851926430784150355173089104071e-11",
    "-1.7042190781475468814505628801994602203620664376304423176666575393619588708880749331677048037623699679656668546733491758032523063026945671880144222144562575240059166716463525260790513671899600212437601077765654958113878110735733681687940511918722664480024565240617867665366801844142531006066508853216421161681260625447532524510636430577830700862862293578942016484260380994954074031430699982452005967279731893799021861635847054336862195883130693825017504912630157029860050722671169091014654097997370835771811820735791378770299240e-11",
    "-1.1482197116954501092676324558628397992200604837309300420439621867136982980980984198725786345260668307529856036547036212821497455676451169493341397721380043181463867083427388271943259971137966482666978817797770270654509361205150644805050999905441342153391873664122903402370719327360952318916108536354666135815605346052520036147548204324180473930162649828944702994204057698435773202881507129993645585583319571531448423918305771991373844495966945669616779275725248689107293683058002524687990867625027160966099556812539288440553371e-11",
    "-6.8741522882071361254637545770510631395778691189543708723067795032422778190247981922836710174302549155829395740625771948486976849358020077529337675024139693695661225593001861176433700412738119538947368112617585202323276216256748574556494508067727794074868241054897086720361719744411545942315742108117479035177489157338152959037131142174227325438787335429102353986958316478796399196445861305621959605919567505864229794614821570340482572147126300492276968103844599014438569755813587045071874910531853232838534907050980870796745365e-12",
    "-3.7116015395328241598274241644306068586671027321542106067855957441681119618099968552646149796125242499608008202734654562815082237080226063373166503416843699546295842952410340327026447046414012207039302975413354416212084949612046346357102837741107495660787027263552775937524523056411470773186935449597373149675025860139001018105366800509932388033445650151105002517999624032171453939086835574802032288214210427449807246691824715660758788315282088705875609552312623195510384025142170701893990778984524064352308553470788740304543172e-12",
    "-1.7455146894577607835047237562879605308395725606663390334164465960190218342083429600632132369402051308587549729599187442240272828447718161880723120698305133771272493671027949635182976210600823529459447166265821038405134690846474816948758287140473681735112784093563844049479310652778912062459862380341627468166084826671631260854789937031282462017226983034438909202594275456308241407511957470267389744962378395340818997996409223404374826520709984959735621196948469261661825049716330491156995877635386714100409496989092696075779384e-12",
    "-6.8390749618529153111051902814020730609258887898529002801123010940308019607311363416787152739904592785512248538238629763913660699854572145058862536495659081134031498219441396781562533312482369599266308929730312096131532600770691351136121773807753362270671374430016965824794842709676841947493943432082830266900801537113196588454751888823530162602704248777741643172043778756298040396466460036119373199925663224305868734858113919014036557562672662527685688946037852444525726070918443336570229121487198720065391829970163659266466761e-13",
    "-2.1282101623895200868743275668321131796450947393530034039748613252895869282960736961879065154595593602348825249517295689548316645136700493293832825440911673815196341811853357228847801272966188042100784297879112427829725088843905960509323116512760820339710262885411818072908005477421196748724603630232403868026993727669083825316086978691967870378754711527999231172502301256924482351865568953069845614760842871656900297813226352736998957135287383934019295943428640380542420667606077168855123046221670375655545232479210897703404079e-13",
    "-6.1228399668187589781442170777445066283300371125542639869964477629761623925139654353831480958909673221998036590701933752339095116174171639390006251409253473218145319677956671203235062068437796298020529335580605190265245730759366580310933597591528916646412176690881611650130857253181306017814192777795288681457685357812397813609655927100342320712500051477781395070986006723979720439944380751137893446103649712656846792244480219902548076323082995648419516739047119166933519005570590289739970770399048305008838764185958985561158966e-14",
    "-2.7742848437975063731739563377661393760974577012909866732342382263729499495211025700027025342709698855437459385811699084984965711661094381914900374666485741384796779914000387247135384930145023618351589024305431513260496774737532053633755743734682259052155693394821507589127782591287264860255476017027557264401179504293583919439834850456099853244715546710283204718811851100269594430151765301549393113034170769019043841656989175033261461167654293340918994102946599125048793119043824283507773376034093606446330433840620776851703508e-14",
    "-1.1014967286341854912447066825364149176601095398313036028366613572587647193210191759625595587958306519571822579781478370260330557723196552548244688199557726990391795558526306760216323321082290495651265045124440823681913374963193726582002339472038978739641205428388723969203691046111810249822829252769629440759270839645351689815364855126244457365283694910932382430167691322538538902559538081084123947789199054271552149689674656552231346391829546984076316004378093195231420998527037756392481375212328550400219776825017703079858507e-14",
    "-3.8639278132131272005707765311290324912905055536124453514906632040949819231803679810122398894310959416894328902249040789022817708092702189275863974213513987678300570829623380842942378997444528071489019851265135753192663756604161403614456474063376517332593033577961260543644550253711787225543794967048174902219304038077255354738738549342657541563289022439818035956480418057230288146859424841022106141216980007733077269260308072869034404194550292997929602257069703074251168012378244368209263182920563655091093062007515001362382043e-15",
    "-1.4069832187272877096163804496330375900999907156397361559392715126528558171756882925929445178185347451211170479728546552329079092396193114531959152677513347197302091049090493814048156770544503984572485948029536315416647593929656733396425025729088500293406409937757224705902682125196952970593281016701409501365112905326216492674941779953848213981163857376920777252716388166616992826816818753870661482798715551397657861714030523702922735786622679951990035157028239104588987331298641351005634245981422833083861139834754599424485979e-15",
    "-4.7144877842973274400717313940395238085043113902027303628649289868968662869442704910376238900154484516624885186039697612384820899366950903305365590167965137979330601287666354046210989303124455498658611560995079961812574985394024222511888114867484888348780822220465522865550956895795066873315992440161992684018212237083258854718442772429861635202127026267867809829815040396317742500456556387330816035434093619303929492719575000373622082728166561980085304445587294737888217259681189170615146502627540089929251960595246326884156234e-16",
    "-1.3131017526168587768748124008322979512629797319019811280828043580178035655980157589012430479696242706905097392421412805715354903392876704313410487701889850137683938776697306963221588689221480454898692278438252065239917356740654097357969351777526155987597153132642086034906870089466635927424601530113782256340746162058490204921444049301555264233280758495235019850658813521568168795224328645479706591562909790103717683408567422825137787378897798401060290257380160597781883917049909674437672205851208330393684696224199314262841103e-16",
    "-4.5533073729161291824598604698444925737415256687030960086753754724191070242378114291361911224375370134035808123622149651628194261152010677402272621880101809175825427258490058189659046380458266024450494309542309346043701090596617963205751835864532340072909154392675340698079580828576390110725213478905069633947094816524775470923782567327226739820621477399741339691496267865150830694391657474300799296760734472428891936232905653042327157203586565506775927007259742310914968966136562736486879732788296775598402386378186973905685226e-17",
    "-1.4680481257086796401195551612254482075925344579035680181919216545181192940808538524008614472688679767070475780392078137003858823444336280643262877710975006311162369043443521247991834079556727401218321208975243776956837315135578082703513738634121767135479126330963131399053370264700625170812010484201345395387750286688593925689852340475242188789731231088355269207002484473384667016025970228391014623668190078128002300465153630068082126663502115978028049142144749851831081468641595394612155353031428895630957202109058612584096438e-17",
    "-4.7616241177020112275783439843834728287317448907733351473183314937727425734320603915622223474047434086601756467076884928991719572963881231331289123608008734819332632131435093694554839715770555583605089369545131502181638615426131434839133339115664204029045481040934714452247553024721508327604103155826653169542700135026649741702489627526930770010024545249593049216634871787475063302202175019244125375442021722123638471915029553662325702921194180607317046043224295368467591907933574161161298573307114532538743200785923940371046829e-18",
    "-1.5870694911846985052796021636291403547030599738485521947327375776059402164932877594027972641026405478549657479637135602020950415280211126671017624609158399701542394013247126281793114281177873517286468746721530749247329091350374975778749632263458088394356939279102308540452572083006458347612814077851418935152203202368671255658256485295902568931470595444854305383333535248749831372822109074166577069153820317825756499485204340206732096721458881252842541990660967120380657150407766674153833848605943233006360719725705409747751525e-18",
    "-4.8704249803061167493850463133353609335197919983380692418644091630870519047938257842157094917770343405838092899992527455319142942214481267746331691377743397391866765778551724543090953775515040934543200873441216255863524975403185292088311532001220248847601813019895781781795667209160455506172802636889639848100024487183916755168924491271487853478361267859018826825880935111988924834524689510912902208899050127766029622560697110701489010539902933266531428466274793475223690014905836267038662213195053669086837340946216240674466723e-19",
    "-1.2483933877604635633711350678710814569374364430299936941646591045936659487354437665319934702009026077561103777201603628126729860632803295439850830547254478252121697717130734696239532790910568203585715888149218476777967573309800169258473331263241445602954867013922234606367782156895334966642019362887804142450177495730025353001060476031164246847797709060506409288059236837981628904964438790905658854623747585351670523990191972277759895004161741283448501582243992501296805144773694321593651301728253999311212191219971457794316578e-19",
    "-2.6264702648854018503804079527314162140976150114799389277305031314338030655311138244919950773247085071615589654647190257924047822795217667039734699054479763401344221605943503155364207834667417429862171959521642194370430369508229462029052408291211588096165471481336357084657535961341786267699143041038463959800307468454692992362064746909290430334763156968788278336441905813411343499282828043658617546071757817731980356262177055959972472106521168230330378787932684973419499630295424244548991471429020463575178615548325486688589311e-20",
    "-4.9177563649081581186623947093179791301271718417886394447722505509629013510216162085188184913922570898094866575206307487454664104681731744291046972388984666843900347771750265623210527674525510948779978418101873394188625088484920439333514104374296984951157502587604619726661198317654196081316962624657626834114855424821718782180032747779490355978510137896028249679492869561551556592014834859392554535118975526333164917965043394476426702004998025716374147828512308024699913018410927860605933763974041175462947270245087430612648534e-21",
    "-7.2738667635695037267434477693815684287586658210429080513309052000328417229308852872929044998090329547000247354170010971972913797402369092434856784479595642626048805397468365629790557317915681538676384301015348468551131783967668064640339703453896073300905186099055876767893295842246814019818373452414795603507688005038173750053921198601226116363447399781299227720788227747520092386450995289217440986879435203910514214624618785021897109789209958456375455303586565713657623659513406172806615631429947310368916359183736058499397984e-23",
    "1.6883960099113367541384671659855525474194613616454080881199340822700868048372470834225629705288961512873234151052124005822574353339253898334924736554946266385151498856145176104210686522117211096184879255310506798735934595147519934896773941146704600330214482856464334297106436921333002567402355009158494459165992631381170851204452935325836056506542298487953838581365394685041318217348442732584829105501622879639435047454841004415039257296045834187443343873437305965156912930310861456705729561162766873941599739975653581415825392e-21",
    "2.3353316250769496076423097428611239218817035427744534031729666396183670510449586781004385184175380417690101038522946543225326913151802481774406375888775553937260219190264475407153275271127631323401801407599762045964437457427234494463128788592084984384596794226325664850137077503948577781916878938516433641179645360708057710009430372338306878950541493173468943488778797519356599842228630674371729484360708960639164190046326535684804316939055531322597762545924381980671530881305519189823326549897669679947664998107795697544122258e-21",
    "2.2765825449628704086424893453311343980159543048575362207119676404281844737102186371905762185865728919757353564864403853119529073187482808762822689491875253425709766704201828705970616498298979971557190523336858100985150679397651488753732395617775765825704881350895731030569035454301656228001663239342999502742423296058648588680626676541582401093335981852600670492709096374902730933923822340969247737837179099365941698350740728118477529018174332708697586124284174354966347093318528843004294404301588275331060003353843722427798970e-21",
    "1.8224880343704638217204405162993038438992458416840125047694939316996206502933437176024367754249332470481541025214250780578292240915339746994996711233482592068488369131261722127577332862932688087368989735949114998445933837474599457112983814061347326757676704301895228576128731446389382611254089288421604549156101895152585940085628232663217258018609654641329493500806098067724953050974842795840840396142625121392119816666256436255394957637452614506530614185646008743621982404762988832319444389272850503965862236309943950259949139e-21",
    "1.2674092338875746330122973553743593145447538113674576043199608799771118924500169064871572136685559345443537725230623107444412112036185864117228584321333257112495176565686030720470949599103367567540549601406579448081865481464168640870215734219696480288719213610336789409431661167089747906393321143464950935347444746219106693466745034272962128012273402169972456619339993022097478884600026768256356508714444061018270632311490199951555816209777671620956026270109393538962710455033023536058957518823384661537679879040995487134847263e-21",
    "7.9321301769851827472101246343419899035767078164795210292044100676231958766322132942273654863077176948194573381095491958339229283190384304918108365494795289429562827311069101493030505670794667730046103015959766082233419767827743810822251782859630406659338499028677582523338472658504464874897265143315806881601017441803221968635696848802998643979705913374537493124123797951422725766305870960812482607865533021796164618876071972220420949956349173466677632922107277095318454247359511905698126200714597362907770779959406870494709517e-22",
    "4.5409673190903449988813889367221656047577747916571658483567714548911916268401344378707704192755849808484138179285257697195484877388785614833347816858875139493642456612020622886461682555677635401335003305676331565827461500281578057740058198679146114470826049692378634676077549280599538282546887984056920136887733466082519359257280207353959978949360901401006122735518343158439635108359773344404949763201417985861993412488948861623140800888346780961770896804182297497441876190523006904592583057974626886930977790552121455517689792e-22",
    "2.3959210858642755057622186963873048965436295229141114869456157590660940820160888599787178915076841489629677343681933469459257699166298549526800153306073759122935883472038153096121815947216217292915658387477243958965975072725471275263969873035434748582651045872942664724165217382045554704934804296885887131119183874862424466936798606557323847841539091917597333515729555060212515834158105464965914902161775372848477538023565195720224242949156757103244145125577112803006267400129926041624660396891713673165155516308492805257060771e-22",
    "1.1710122981884838817359187219113590834117102115342154472267403185874060416889791533624051796045698901848220682332740911698477316024442942421882144551801502358811839957512926587974182481907912472382133614754919122832631171714228204778541362558660048570962245887517728335214439576353423240942682815658953267915876837430276524772030413401714090350589932327737421746379672568080114089689742366246660677007672577050133852647435062665375345013244503419169422430494066871213032458393857506484970847657128029389655316844939331507947290e-22",
    "5.3285042418647996119996204641610718354101565516447483239991098147954444552919736163092189800212110751188936371876291763912097188757207941670882620931705865407610228315043151837903976903872158812003438358953604047535235825876470782407745576540655141256398573314314777342898987264308680705497218549708999340862685230535568170439134572694177819425221283684733025144966126343386125522852469336793440450064105757545251145173061235279933111701188725831276254557589470773209220621223559909934501502375663031614369560699116062725186477e-23",
    "2.2740210062989758646733089167332000879294648360451782573823471782628176497761975827589124716921149853107953950483546650213914090457792803777050369040808538749061166230388349734939429947779257787653069005143696626502861422403890779708244007738303598471920494287116036290668959597838958746709047691044992090690008030817774612094544100996754455178340182883079708148977428542294958608078852101145546187158530563045243690612807525446250375033537310763241616200863040435982321257641308631172901576934531121827640229192423787586032067e-23",
    "9.2347952356349337844323716238022746700075432260431506417421773526492084793497666481681567252948086972334759347014443692871604174507325731716674306050052408902134067850353607494772364940726889853016384072111862113012803565476649524089134361642012752328563481273192928297126936102928492727535862882141678207534715233960490080692160935157033851700839199622296351307066672128977275173716652202096857259601113361933233992920252786359629706252573079211996425351777725731909458184918472356114210987566284813472396932015183116821446332e-24",
    "3.6626984076917340649741979611257813096835831728722738245676580036782840733614836923220671656700394663641887586534782598549932448365407378371068681785100965756138288997191033088347340132763739202744756677071484957377657008992390016268997851757388719113191689560729035613726532702380328264209188270559585989341728434343058301723333247519243816266136750422092097606990284562843158200302698789719433731383393248526840197153363498808203031062722503289738001346046008507952885347106753645363690784592796178606411613533007113769095108e-24",
    "1.4550654084703817296588678035613749351732383191459246819784213218697145649971696102469744358266497827817340202964985665730031035843656112435981574855743496022794576676950719436855001211211097494660822574355877764470962189345415495447608726569433912691009652110466821532723201500089644794069256588640636354456808923416904736096600852961414578682638826078318518158671752220131791237673586357711669914801822582042602338054003962535943084849341108471902919908224950907993287641383620758364590002530831658746870384577196287564849900e-24",
    "5.7982515686180576963404178831482119377566644669148162686854571341381900436910079090819443236816504114754040166459866506147032527989127674899781864296849503379359905778170956182901817878490449220228073334201413981203868200493579362333020318533310556185194436128063487259900739025045615875063108167589255207484732961601353068179809182766019497825426927527927258865662857110090389559057586829146376765044978414020324243386810834259302956551764009145493365759277508793305170218829996009599257825344178855521842163544901356530970532e-25",
    "2.2602505640606233934681604486226285011939154501989346393239765063889976321467812151939248154872966856865966873704405214885278985894863413012301479536869239818496694819888150835138798532642413582185805549988854261492273857912303314818245982243601158566769667117913805202257504100952193682010614708458661886887181627863788668825303523394136491964057539530979335248870096364998025779166576819707718504809412556559526067625490840150990320436838333393766860071347931812985196102589497118900353683400975899873346086145895488409986249e-25",
    "8.4820772034545759221075009929970313864017152346511185445443865210264096647095059267101651466055430310965075155863556499982233913689997091749351801108090710307982076250016513248334601791235583859260819145944082014836073848504713189800496602487805744213681029466627503298423513360275816592289849970808795845765597351335863152709564683121283060640166780225479150928075553906901291794587400308329241668194152688277991661744949899252240921383747983544435535735111021276671318474885610473664055297357605360205323847157937999171495845e-26",
    "3.1121683697490694485933497022205688028366140822407841661529241443375914370256375117672154682049071709823121623555870515489440059485812841948100475039208093236196925770620938764489380566268310258756135975624065269784010295305368727495503021929210800506298926832614750715067024659333175584313037502710879557789673339474237707035381217246012284392197492740213793158781683611857873155454272933969359735960290580873430591000525120710633107214849826889807789560729465560098513376960369285970941192911628285029136952601496359063140232e-26",
    "1.1236257524251076846386713487596444538227342135320470222441847315521556169270541421667643684251941021771272670477351543603287776069131494291256767226505194897340629021980741450877010305457067801074821612146594433531006158559012102166239350464989217154987122110157714883131463688079399762708917167962408346571849962541088321248656752500547402390470857959817542896178779148516085337733809211150115997913712908642156657780137870254067650282462446580990304313307144175919195677497199536179814463171862054843768029737929423396493418e-26",
    "3.9954890515312952336939372816435224833943619893582243751875836637028274484706639853442470620833014555048290065360525407162330030022199089564455903796546143446428043188839815056880573458381220880289476504513460304347477413569632227929350142636484608545734272643623922970222229869654357366513447608706736423826766489412962893701525880975422614972586307829007663366271812076143587539414319763389111952790932423414643201334044047545652964348725628471100206437816580795106731598318637903892874455042066495259873370384460628837982425e-27",
    "1.4184425254204705966147717310041036189820265500854593894517331480375435184606223329566212111962893290087401069041836886542976379218183756261121220809546354353998870364079589476306368640282085638441783975304482806734731148661076889811763742625837492297057612827187007937021198612501266814001895631646963204641254329794479030841387222187851018390659790207440455201248005563740855409898355174493510755603384620654543771453434218715343019351951736978403261263063232123197209829394329424199560322771939759678344733937008861739293741e-27",
    "5.0286889778870030823625277475335592460746052744916025391840382858456840887753666997293734400134505561654138515519793933115161119834986939592384309208568197293965812802333187058538979147541497449661467968723419721094706416828794620914021090692189158419141177054167343876359792302809419332392448105411421419238298324572264821647811063568624781012229813018052951838141967341904677694388901928656111922814591297517461775327628218794481831112689373321738154007966694020467718276557975282095025698500768224310406384445569538040013166e-28",
    "1.7504833392330081433002380334310669805369071468130415159194165241819228352767209070284023807896996982663240249306048942757996318601183701357351067710923648361968043172507926900822154346212465618063018067913297510519969386797726613252554101701998095104685673280140651977959952811298343812579130659816501960706001328704680819633685951657450253429132353066163802580748737117803993345428126708742381127742597172020195225102834082671914867965243137980019107662664336461020329999984887207267374412827744541944546401104369840984282824e-28",
    "6.0338037640535718313737184208087961434301379129034303018514009491201381500331172141761530610807569602589819334371705300785511153162877304319548157385878610907564432013358377764281373265140716763125490740866044822790404648545050427810233925866373622755712976834863047174687377127580041780084747243852853314691711756994256823502009965965512499349365451291391703519881593433772710211585641457295605676549544889613289227391942245090578410744367148922864423628543781259609768891867490725019531831390534628427910888815012275589811632e-29",
    "2.0690073539745511320793842049772659561580850786290904420182236889692722049964711672527033565120571263665760730913834200417685237530755184155636506463374237522664288313072484892791031419761705682974372604266183936678938572503583186653800104190516358863127450941233777490078207919908055086392461887581497752081178619314309371987298992953890129000302543276319165621067265990160707839555140592603307900218239389693508505392889255719383429555946894988076549228865741836499333152383876931773225404005437328913493727819508119086282925e-29",
    "7.0781562071601767266813542333521950171401108663035499532135287299854593534657525885350230921854202663452257909605689624199181713321916423270888071765604130519454677794216400298392804672068887877148412773783317270788468233293914143538372706911766393400694428606535981132204791714264516693410862406695356076969814562666972944324681770872898002411517760183721362546613053517975247193087052807167720050605315526090193178754334381194064387052912917338994897762387976603255152366397188581877092281625919055556613099470355636639507040e-30",
    "2.4455841622642347631195227423350051135981914210171007274627139477505667128560087693088730193717187646054641426891705412915912709395443841163759234828289888893343659026487196097945773352904858335485109530978743165256048079359221390656484391286136355039792457444119251510061947541845763812801699587984266028405045095877420366985561115313681803207648535996097749247237560969893809519398435798204655385961739313305007388815516460645228406091730950246867765052430591908471828829502301141775670619338024801551415895837723245820620554e-30",
    "8.4378035732242074716441425272093306434906870524960680707838574988722991872589430474859471318020765738868705506024274553955241992395544356539085667021087767485978763258001143905361966978623631698083793762311948427711182746892703235639436608454082491898334742417092847916461361696649532824771914983162311555505204445534933828808061385001440050220085725219837885960782258708760666481183821447423753766482194897876593378272137481319195882911766906248825609173132814591518419732699828623022156758461561827897018706773534076434266977e-31",
    "2.6959704040351869255360156326633351361955380951850123726487622638014701714771411175210579339744696799515325045870907205809162916669963586479410941562874118812339355156724485693184303606609035173029356142141369247558904621297964326048609264240616613234769068920776365015405157837428134729646356692434016397434680045260468044416016298025232118357497827257259206505136721805899796330061857837862785230110363027096586632314466448370156437789384130053553839131067364248381783110246179313625913528486595420026160521054725574188056858e-31",
    "6.4138396942428290060407494717289881454632779708122835858607672216051874330322964693314024721702455156107197957033293034324931765134685416825890062353115566193801276571064237708637713930021333068861021082619933972133478012467220151840886261501029356998570091290447721428543921190710960954926149339065179439037344925900261399020064244892861442087846493495613992073385590791690149656222294330960040389035121948352481343743575523032808415680030431004901854084611144787326222986336919491464329508069453121770167231780720187159858152e-32",
    "-3.2878561567519563872607979738109171684087919458154345773271676454461319288323201768249467472678072943581923629092507244787724235356446444426990303768672270962225290695241867375254045447328131622648408177019672024602412689675740758213402826199873743852315221349822512400295791351737928758973672752319776842752334156983745503006907620602223553460551573506022422868994309169658493918422521435388171104133812056578626438607548885298811994774431623371690525214718917202217004670675767467059351682954975932961361846495354765544409520e-33",
    "-1.9176899136148406856159765140777329677964120325452283999092184422875438379475578456298846555330932011541104421455427978440774089282869392756911206896678228075416943071663363335542957721998576063290420132497400718364589751663610471624035334366993032206385837928456568971908368868085462110772822584945307650209453063063858515650647726401134873270624215696092527799152720806338406054213457534476756857181770010890336449742535649384521237272065388710996015388387981725488936260452101129725384492972205561143829073059786784170508768e-32",
    "-1.7733188250047185186244644442237494768666507684762575530374616216039655779085376066530737758835753939160849501780047385680184152104297811283222002686235955099519960082790603304670579972164026120909594294732546495990469357436626830026502044675068239189344445776427327287363537096472916066589957662780685121613513594225790717080048694459064348540119024702230305661806751300925411265094480731035048321782860471073375243270153076498090416686981196362515109340233607280535579133966202704404442389805759626472349741138099827189143085e-32",
    "-1.2280773837560442382656964475800307209005307593943241712113843555033102201742629297068739032775481102585332783794039940308418258741945487640346695007965832977175932414749680077096162891357925071160155479356074901764048193609827426786508308467364852790019992370150905688694838419840578812906935250070207556923619596387651573342417542875423432050587509174129537918841977526622955322224628762640775340212264710016640039054888779810597805947762471261811186829286455159776264197133172067233383548142742138435173753478932967142281997e-32",
    "-7.3725598992665615105096846608371294434091679179223754355998664704437694657421201687312073465253167933889878065888872160529064462369608166939854237404226666817580788499338328733075285246949194756867648636686803806841106823939880398620751940769866755629193945327540427506987256073656269044972457323499675340032703112164840267749685295107010408528479133851521569943618690066812061260700319336220607305355694111188896004832663843093919016822275961807883029430070200865890874528135423470384199726865917081766343338807922272459041421e-33",
    "-4.0244832129582226081607611925939037985544561257699968166994942015543857384813591886784828680260096565604406144464224949662427296644852177000150345937782720889557840589428260660665591862698816272506429505105792922303916662296095073479418828297326499835333783458810986695254950734191389537018652338144946361505192602607028108277728216982711804605138859626599469634451583680733487508947782221998704354708751718591284862185210273404633055797801642707877130669894115795761661408767985177088935422932635211979719923470991179801924764e-33",
    "-2.0427856957785803565368337005831024571262819969571748366084958091265662812747814526685392996573792669653947398761514807266356058050934306832372932899554208277998835672715003811876646607840814803790980909258782945861485370412153246550906920354480875500925027509526006726400785577702033159014349370059903372190448554967803102232072322606139182319275934922055500319946261450167315692874709443739910157641764463249089191353867375758404872142800282663041975319242174915678603849311845572267120253919280221080982433883935812832438737e-33",
    "-9.7795492177393451795082745922628894931232836261837404202154945355970021428352609733060203204838905405895279271421280255151076898093544594780862710632215593837930909574559930767650254648631654157979123660646821638081921583106307891835454241691708312096136497972442576609393296173475989959157635716922801301198893114910568218572842781184153135588315889498679377523316869306405169343717248908406582959990718358288775267383019539071433676164605563887733489918491848070419946182328065541428032503668846115457954968457345762160822542e-34",
    "-4.4671770554778975355883700542216011394785479843621808700235457844168586866061505397169516654457769159957224987774464942943208834200508515865633997702677070265948206787350099327077018296505895878491091785101913060366841600582367925413507592017436640185857407655615435180487558475748856801995683517486945646106791279327179471461512353636110066994699681979839375052730754258881292899998560832851012317293439851843625527569829111652165640498340772915908934277800481107867680516767663858820709938463638794814071429385047043412355973e-34",
    "-1.9680302303965749890646456218876023913266285945626837338155694992305489970908985440540224530326672999159098500254139099277871445026163125716550936350220456440424828098047907550694627737671620072365468175435251851847638384769327661903108487380005174249252289028454711249103437265758480037640417915313794855323106027915034414991972493693888562842669817313887559476392418690987244537140114525673201946692118051275975074729014193969639293235037839072194549419347116590683352321379571678343003251836751603633819995924545609361892924e-34",
    "-8.4444670563983095088208922688965992846002716223822393202224887960901695702143701644409139030711983060370610310742726651886120321649853565137661295562485547270770462447526333837039233002568819158348810872091702927866226353209042772846862468021428447911222306107717060596902123689426046699235609896585471114987045996665313169977427185225916525755765658095454166024963136868039691065545214564546685186150667331987152780905083064747836959414602419448533125740858463474229913832513764797446167397081314200878503252136830618322005462e-35",
    "-3.5547373205995789966518924823742600776971464739915787400491076411368558341393647625909826333004048727079155676930292066817472153128467558372285820190787935671004712031173898391356153502009576809117513141741514220950425544771356100333787978740719074319319628995583480221446186745610289069969814519652473263485091648163963097302529557330405816997120866237764645248356185158833841182390418363393057192693410258896044373430220710748778476929241856369842043363772324589143653429817207845511057827675052390894395482412219654309244891e-35",
    "-1.4720412281485857163195732427438408897447637941770910118667158247467188664630100650434316447010528054542995271630013977282992181367901867785300699255663771393193140957547399268407375742016175113649942248709140313922777612370212740664057868782622169202448690134654770940079401161797698290279243838971289245005703520966396407620108711970032572097971214401065743110444451957186279542031393176532609344238110726852943659150096659628343251868003280499444742313187371452428682968384715902113632651216309082922179842728501953184477405e-35",
    "-5.9869574362486852640836511780837530097629666250863309818182152078334294051558372188661191015955342918211400461546129086448690168192711837868149714888203606170502370419202835982753190995110591291507360052410179510464284336937111139830472325510357612820708766983579140807799051017466320944100868257715698779987290114298113202120819572744805504130809701991144367088040039001575808062816647973241891225692764907533701525865843845314922215506989834358176560552205996121059485676523320257958480835843821031583752721938430921621884851e-36",
    "-2.3854930640612467674537162791159121059436396077169150338476424129667239680790669864184415326520437644620831273870113810731858019651626811519259192462466290249907059893035868210191953168913123648765777294253118579017491974361483204654697398924924715039888548415966467866509124124206263679645794954412089613667098663316961300254292517036310500357109483321442905791773560527757797935423342889655187938800075476023212098830544012496749337529621629518324423282250960884199859730614052796287039335182262902671473199405690485179106080e-36",
    "-9.3151873070711061317138195924781843274681704694875963081233662401396741005683939999171520099785090423859047392947791874771369939514208339209045563817000675069654548692433328845661421719550679223606516475333471891566419603084712179558892669686865092505099412077702213745355702225590788382947663423175793575765967112701106245940281193706259742338305477034415612500330523349434846812536303210065700114376782134966719480354616387605543051411686869090859382482786986637902005285516665411240297573441821631231923755202336720655118817e-37",
    "-3.5773254377991531957881964983049560944280301460757050067586274571640843717442790215900404094297672154314694940719441389253016233631220635661774440097501673431748351718471015279029193959916952217255907710053100260036677908331749848526644916583438337502589091375613451976892955992761660779865616672363976558066229626182300009080697339290883123534796128036171582515075490981362804133641676691517962394731358933304347555748430675909565381163389415628168861272075661285315660300868141601700246513318670177727677405718875189741997713e-37",
    "-1.3557493702181773610644804089315755840937628353538033722527535946527417422602041977866944707472346900197711980362843556341379985662442098557020541580723703473309687876190248842225364124698421927993927984025946211255342936286196902686493321700686966136429918698587721356288567992230416661157954302412658015083265623322921963616738079257071153483632936943414127634863023087350882139470879642468645184561658887943328974631694569552673791155140026782540342548628282374063468341052964321950888687187932473970797471095211486967883313e-37",
    "-5.0789380348342711235615986023078041458154360288633466629008520257057323606376777921545100718515210352207094291166692595685931887792199884304719809732088212642376727547845376820379535816191046213529971713924637598426351674231302561823678378212651001294210807962813803460217458368803018611455265927389904652844352005435431010470699416770500683431443986822513357909202282473002953360026524614346314715456662076733473136067703142614926420295911688133575088058861695599336886000603047321554423420797336817999428639582882816553794145e-38",
    "-1.8831210448048512507776420277666087805720601589256209380770617553395391727526018122724080070295875472803540791220389508722166416839423058613001941820083582571827178836605788445134275182499953054841207090444934229035787514460947394033623146559892635700831369222606752904093325814902646060026559739405379317263925116814561971568285547380692583241923134352363895313231595893750773095258551132685042716430247380947460259326209860922873287439425059155453413468367426364301410050720358996074186274353418769104267562163887161291901737e-38",
    "-6.9166328284082714293717269436799377394505956979752640826623238272749692201461475403517229521919780485661253688942201966840770817541046966926135871505499175058734218953784814869287134060146747251787639222310357846221966457527842120401163018688178032508855427156124110837151999025849238499938998022943889599055018671132535667229470425489284852008177291787950071800146498597519706682696536587823056294752353567426546850137052211794965358794590427598747325868915435753095715754127297512607009795329831310428956185357579200001872373e-39",
    "-2.5196167154758794327611269917840990386909674392076795432387107836734432899026997024429152326976727644691467281894735248913140968785855900849225615572867539312893268763587506218698178101706249383320089946911706689060498277186435594663047693550866670434486472526602115258462512671277217586543533602011242123787430006217721483805654004543682874871799630088892306004791523736174853973292014634051738998145442350687490683480853150456655947415973201250110369011914388694248168274961185652185338664654710766054435550510802168877410887e-39",
    "-9.1438815785291743238738423907689853895503754005562925735884102419008657767929486584612978270215706317754850197483400540954830018330893613941748059276618615456049633085146950399008098785536096793172937866809975951154948610175500018994076685327078018636187749695567349194621125739919363641685897556530062312302434346823573272531185522449679973975289096968685928036531845924616848471250726569502115142162696078798048936093561726600397743080935925785384994852323272693705591162351589030556206505082512796469379001857171644131732203e-40",
    "-3.3308400569247393420903075602304644118569858032309775255513041211535983996151940307550985345031146735575407112728776635822167593643252718698061020538997032476897250354549877360120958405443516436753693525456115654318785983677503382415643593127813539537710808517331986437755039834495359017668732760901070723522497625073214406701056259721006356113098020141170333220827434841350347946363998345366889077307395645167459839138692000721860104184985164074610296376566308449061996913296045564652196242277860518810617691266019308520617271e-40",
    "-1.2261597335429423273387178025858273650431058000053813377862227708632628893945698627189448062369713746143366316709937712086219762800945666985244422655215744135083375378722417902803167185892010170818076231124294689293212884425656458026799640128176642070996455796808978646879265068520736749168393391063069031353580632751860954852445337776521389178651589722006231775716591071475026676507607871728112060714260459029918563853829524514337710566311410775746558505102897573450884646163197717347837027469046773806379272927448095306171076e-40",
    "-4.5793333129977119573355077660543003606596515902186505367886423148894408697845146729817061108974330621622462616612501856305784913283988458484492422112552626073771644509660596243963372417756516448074779963234814663170617138810483384750466099675324186465852834627372309541148760234395572388368937583601377505965384960452392943193334601313686128345671075985310398579255393969014978378456515837721011302002276730268112442670923949663917194461319400598350248838016920105873747024770342188728780935749427702666207605964210813754996894e-41",
    "-1.7297147473497791760704909924589639899317089348056505169432534680295256103236679265403989741986021353703539103033154296557472530392403183401906338335491052886727852468688110214477915373865455421704588582322389955572083500455171930008625167829393902337372408053390247953836875264371903308546649802986976021566332229600276017845540388612236294380298638691467077748413167248732239763042569323475633024452503253660219129161689107343084217783584841988495681245885629153831409132424328646360069824882880900717856674505554196106158786e-41",
    "-6.5201173995188503956134784498271674624717350134951005323329866811288737226261210564606805492250672765835853589760302240759298080328882759573050995577509136600862289795069540067966972601214410667582834572298886584484537702526810708091513943557458362457674806474275805928057602883206894326722274314046719453956060259064357144778111332905617597745207497328912789549324515347098718390294088974149155845511512589654185441494856697988855827523429341104799395901006719758106304523986937483466765269948947900390243365089644031820619658e-42",
    "-2.3989195688648800980396407271833491773295474576744390791832344981673000135001328594507404347694663145389029730215968687632423667300538873732773020731602138902295077966795642058563612896469624411414940746530856471322640264044703711128866984228099926823340931539466236912917989496726271111013553429523362761025485433399910360763517857125126204307229728105048081254468327279484447968071659795799204183030717262855974831151450058609240303439244765267159886273216745546721063745241540643918164531331604018903891939607542875001452274e-42",
    "-8.3446756369359097308295977431721355980733531820685033699039362026003752656707197090339920000784332614168440757634261026289336768913956309778134015259542659172315649032765278681335565345394558893461849001062369524396553995504653780008795180684976202020303136811193723774012565690168246145376725982620558310726333363168025989275137382071592543725158024940546496607076266845504190459565187227839930955573857038190143189416607971360555223751551099174568333734483979339321754711122551617330679339210963586040001491053272421041593667e-43",
    "-2.5971290319598601372175332409795880613917405464542795029558132739914454057398616432287602042422326837899306967971286366270071656603933505360238924139722280792259929070865753950277417838034795373926181621893601470090567817600389903577656755662713371777101993318901239057319346687210158583060093849293599345772713720679214934904792578067458934587033425743730503743561097740131540953393910853766421941799151845390512500845836453251907124218917943524115637114340365455934796988625359324911537780676229695397396192582665829981954698e-43",
    "-6.2830292568964316833687563700713027317669670854229772760773703996133504314401944990864248637526059470183956212674234016523164667514479115031059768292318287567660462253388401533984076192862201265299973998153106955625692125335225329243564814430361181461160910589364467117530166116504471416718925957131565361334414647515116442604646036314908486970925385723143159940351609185051872817036011267572134739257077682852733144715760578855483505096425947963257977594930163833954811581120889906283478575619825361841271514764994780797139187e-44",
    "-4.0603667941467579675769143865187367053014482364339896240989049077078265024117120569186571191722534808133967866800810997403361711089729527423649363757066497065860822064019102575512828777472238173968469624308722043100406031398136358361174866530582000345561022442709518971282747328006794323251347532278310519908757278379386701737774011447591037816148675679389030077745077115763885497650374993346287605364189891345561562802398055210403993938760738159234901343263884350382852633381454988923636622221919526716125970450191453537316021e-45",
    "8.4295029327390821901810887226229352071313658393619488097129547142557942719139508533482654401689509169279706406151736721122261263678580675902399928009686313137217148790523184540775296975367636337414585932980895875530343046698503806511631253964193914300813031548987367058459641224826719095547938566438753417223673287936113695210705950808741960857336370825324884755217035226446067749933160726674620727215974939239506004420306584087163368315553597909419171791263628752445532771771131115045679563541174748190002541152337875676137895e-45",
    "7.8601785271269713611841474558299045122479727367724622895010857680399451422458050988719341041635463840690737890217755023506410386681145500303667047325453943412867520743092597306835471235710034124733532605275879606349813274975421837555794460696453811525256127338816004294835527846695362564246945275684049100798034634884098925486688284957063261151759521495115376932338782822743363469421104366247689406938267790879247853816310537946441010699132903334271682793309579276090069024984498009473763614647271559243509935533599274514008749e-45",
    "5.0341751051410803274242134901175670213191704882568428715744729792606766070591608639454439711628957372921626429053725046675212927871259187996284155512374764598445342298229316156059217117226297698114707146059008413986268825416288876825097081598971831077732684403477072568503270058150427355360958709908982342977187780169595178789748733301902344744110715428770416003607183752744455500912423183051916896367511356167358086871102833097717108035841595484943232241701020139803388034580030336665794715479873421980465846761416404224552226e-45",
    "2.7723514695310368747107679219351245650263311072897843129408176201252274376852556396374882785011894209918107240063731213331538936539619008858013928330932996805942293803769614727117375903272942131019622123778985257415284378701314189803138417226571266142018718269055879044454223412584996733836721548975634436479864315937848717788653173794036905554114421796414046131271232702705264559834385752119869925779605430533190304652022356802308650510291086623475235046518788589254002527873925452827022350702692422981278523936716395602398548e-45",
    "1.4026558997246126118061008595166248267749946912994284950731578016547267254986005758957476203935945842142200876736422129193866310960868187863442658256537064505084915979793349782201944503374925640928056666636850647294897015100903825126253543546331310657936377614279090998444100101625133395876832953209888271961840768181951080731331924879184886776105768241045804258985093887960854566002457508477686280998910893820786102548546551745431815948434807787477613859913415534287366674578762045474468708702722826555614250026274431249342407e-45",
    "6.7177084643046606892359219195377636830339014234884767972587566727453352713307839639653909150407554603856967055481485553215856474212818860607737247950696910740447608173528774386487461263752863191076635783766279417609945726828588925886430645059476340278301646219777946708807506803228197310382200224735583047620152376757919755617027710372253084962197881860629526753360765167046833696330589365653504415739169451890902361376962366144364894205549265862773393472257319095733603391885715071987845986828991906751100104811351228654758585e-46",
    "3.0939609748306875372957863774759719432902135864814356481076834077570964373616141270936556621261241767120335601179619905675289371110795645342413252239837964563191384693443117470889625121559593703347339100692854108077357701404235266821291895216020629725930032438271999822144984602435138031813288458921808348291188303587162096125334810564412116987146134667376938294353070477878799422713296122359528197262913174493477400022035491266370421819900225271717967416731809137328739608482854055426283059727408205734876588524635132269314100e-46",
    "1.3816944104510177871317986009502283599008587186186177898345887319356150247762827839487124572507440509595011732334606906200266436145122094347175070598516549369858592896411813566721149514767221155112657316367499183012337566503653068678986996924471415679741609557346564786018716938427898348637391658380123506902106983147621319877524290304256576164989303682780511748847334802152997327296520675523608708586080229449714300058806613722620051920268220406321868944451895217499546879001176918620305645976258735423441369197528267858169003e-46",
    "6.0052503851411310558220154066229008804553911892603503709316258330713199209135574205263916862481410928149067422144193724710157345122526954612138567339323927064961228327789279515397247584390257444651931760674492208811829288156965489577381784222230849111273593345755721697926245757429371291603319344328088687692176404260906578875996750377197549537297401632636067477701765774773951134429058830219869299357356379926120804583956525585390814030133356783104089299317717628908257639197097703496459169993010544318705309130083612841074674e-47",
    "2.5440896769100385184550912992066380340473356552969077648200424040928980077223977883298523154747248417219424538872417170750981551798462546169077426919491078777830418077838203274186810162075446135424417855071315440073268041811034165376852809306352888550112074512693004413192117305410342935827152478773531028657249940990906483318336199869440578973251990784954919982925313009559497765525547488468202242985849741283142852052344441879804452453885590231364162514005881974930866929991576738511025935852879726247750195452715452597348074e-47",
    "1.0517456269533220898262416390569778939280118368124208993714577901353683099561985685024074023897259111903209441192282055801714141202905346516638186946868341858000324555713817668499874581310464764526908925516568386653522423990548663153063667332248761975198081573061458699000443533776489645040727751839503410883440171211591941946083522768969424499687948740544341988912879950266095892051185993277416851224304020019175253615559059498453172678932025235856782879850976989375089584977354608532772345471760004297245412995277389427385959e-47",
    "4.2492603475594975627501829587931612045961832675965349760120502947053800759728805922483909059820578929701614103843442774829920884514713364869588342752699815631340311067088150094347715852203284262728814571764554502158405441773976442248659601049132562089883411507777942007235618864332886336178085700314456233076318890568684067432140989485484370301375732998310604446158574447383244861268896683102944971121816411434807405686951249742255283155407077384190210937694236600830863507797854817794472759611102682883912063025086367494932808e-48",
    "1.6800063179299393161964148657283350704992524875918318525832161883044467874670970282101324861355241110975898934816735486708509389790471302676910013491469446091238745542629660299107898006396957028035531824374516540989852311065027612413586673275716309915062730920686155783916402560754078965111058989932062271985311057543423517064914700075892364745506151861673935051717890115740845767336647216166489673020659875295056890052462854628208015423568159446765310035086778248895539039779042869627304908973596135173430299770683332310298818e-48",
    "6.5006201795528857269130394586523833308572365092016504601672467375145939928168249193394121921078503803746278131454467789698579130474221128740218434600970196942667880507028802654328101368195538629147888041313711998249748458968489294098670153000423269618473219071808462712545570873286963361910154060471808784986435523192935776965834906280313033179287821288700909870638514724798694560766669836835581835195373644289898042314866270548317447377778232965519466471710855418380120338816893626665293716645097888385425702680725016698559287e-49",
    "2.4578267165054072765492305426820583066958979268925210819918804883395529367341997479523276690650340659393474121907669664223475142548985975623129506056360504654027717016896674058512872889862498729146683848592705984505382172811445506301864982008954592738970181346970058090644683798373835731319400118422249196886343064034084874362011803774437796343287306187895475895420396883544828871975886717734443405207149182667194759213407258920030573673810143551549777667866562273258443340706585887034603856096826461967444286369144844657724427e-49",
    "9.0515803128558228647340273450312363645044968778030909907990198892491655271160302546309871414569429531880917707325663802640585211753513352771002239283892769005585103491515888105752432346045100724216073231007146406764296330439275439891819401048553715855507398881076750265120795477599412581234998602857060924590973665622640161893576314976401521576251885319157704088054999272698983726355160491445130956896797027826967542606325347907943203129808585586147279353259039834342643273173200181520947531547525631185463304388800977462125377e-50",
    "3.2321104850491278445780927712008691280622438251420457546517397515707732863571871811851593335462742001724315507985077795895694787141680933552954002702245553567454832224282770696715001357487897978519446147454576791055679822174643353863623303425358294753681198627243792803313169420180751629023618584129393901107370137116067631100032721938206651441673680796497435121207889126155406561503903381189196527490993978902175671620674056175508558612966710014385503165453910710583858780120146834073197165539810966498222932737209105681946509e-50",
    "1.1120642171679575389472399954447752870230205238084724234962860471681612630578947522687765219245275154078587394080587189970075796205894465749302035696540494482679917272922182625670250862716699822957738946778623739163839525501408259737277474135336557340859422490929021319888220335292279975719472554169096230259929352261250372515625856319929144905831377677979815687496620284088881715219166842583826515010689076935795627344851890492384657719396455142971781090848669270631313111907726296216106521791262905571522907782603869628909346e-50",
    "3.6545622648281294434750247731539063601801406090915854378188592484291962319515586281062282075350714146344539768622341935567836497257682507732358284003305784767174731490338007372030575569488857889971575825216621741119495307484787986686579153452151383377931821562550866758000335432600645231239616154470187015530872036498286886632598812099079078336838917903868540770819611576959749441541245683304743652314337336602625658600910543715312828050433807185847757329027535991687030095323964392939999814368262727862262418310351946598020478e-51",
    "1.1304924958535129924096393309493350929043316031100752646640867959589886245060344107312736669493140738843460606642708493117066293914512539564701386294695857087170277374436510969435519455243492687431363307268039753472801202377803624967087507606859014652953072332958328102761985961081950602152078840874915251527958013967893954026520420696070502827259683162294580332260704431820010988589373280483146312571477696557479588756271019605343693867747130774241443504896394465317778885665564696615550277133215347082658311953011063427515352e-51",
    "3.1929850005044665469195166999626873437908935926586019021847316564789081429822403132161790610304982852959347018456243815236144029312923309067606825426320595219473758069898532327237731843804226934059521789445231186317057140617311657430581862280946074431004274455773528811572826657045025735013277273506093979548270579342014111542186398450082644103483953981322385321774841383624053073697511129067288266781208235695202518108538847738707288008902743048993203516665808386900641524199540405568060377100085549783643392500548629074587581e-52",
    "7.5832868166174462426435812903010972239229113557610582816765349041742645545658517458222553277521860813288694296569753063984347899677158690708252725210644878922641080027071183139725033525643819283440886724116244447638226319541632384846898215917492288680700423293984518029504526577120574723939456600088153764907557723458061527870672329903795357263687158754297319263398231172292300878417868416725475523121161721430961761406698902337306059024657547519873860124952401256826581323251400506631663980934255787006279004651429643231824826e-53",
    "1.0303010767469621874527885480524014351239980445169489189032591207403732541205928106089052145706821500962522766904225929193153586356825086437171071272846731781851527729642177992971000534820735625592347183704750352764609110910640546575165931151993265406969138738364734254427403243128308667158166870374350451492637634538013827794646194796755464236654577826771778054492529477163090266740521046735115016653228098937182039195384915403137298417389569663742594100753029680001208642543216386893624854268535139382104345025607879168065728e-53",
    "-3.6692480906313724463364129930056556581476135129964700175485589846969918181222521127854699437711495468272111007701823089319745373800760162787704139132174690135086411662416916686536685034409211871015175690366771191447006184885774856259870333677757906530647321440169047415430314911479944608711051868900051502430101744569444521749214537261335596956170171332972718389727806591187387411482303342983291817498044853403285761615670262264345556609129020421486092304313182680394634770580444682345427370712117091503681148419709857317810186e-54",
    "-4.5705675370660497502825545412163414496515151619607456692448841113411703744502595102441268345787661793277534165173872796743424184435012323907624762566075763481251058433413928976155518075534415755921610559464213239075074371837276193557240199130390161298804972295286299740185792577801799722371905720057383960894479410331132826635422254013598950851214425693045764912140856650471631937638647861902311267452214249920576992099339183943292021640051391393616092064908202721023023745572896923948251572880733491156885942428137852803668902e-54",
    "-3.1033850650481501266214186482990647717986599042010368164694473528041475408306151308409014771861252732153662799216159205275734947958754123238727811219751718638485668609841420812786298234081219681938556195832094853491018516270604769149747005758150976734300529984173953159129298385058695682467652121376025886989382196699200968658815188928620684370582520488579391677287323038652468810404431663814850958587099865631961756139183671000833214740024593627989806872817909673729517599937735897306989145758928577307726013425653327879327464e-54",
    "-1.7807066671686845235401138581089966204002054167228163213575146484868933261640736375008197661568084979402340618620318424541406416211854451277021584806403921806599633306635522584399730298583055075743109528658788884547899404452929384486252697534276392704585201703967528557819827475372765189008269933443803351575557548077809933493221718994159983808387871036966083330662490637257404146380051778616579256142587046039762283931485329361266708945567622157367070629930152007719900801455451356175803908557954611427363066717318834709264057e-54",
    "-9.4450175794751727004660905880290819947329797021098111313208322863868347805797137551379388633751274679336153384446185066925492214580383826444979870818644230646170683203240586755843100118621203268563031364524956441238317571281715934835939555310162531265152380980142741421572356911994329908527141942689416017418005697537257058870124736178172774110627649880311248044907025654863281362127464003313765473292947550083469524428841881349559535765073436139286496238099629834510165173360915403733708559020159193662986643705489863169997955e-55",
    "-4.7808298484256960775624652552855851239229837484158494405845010751608073987419705651707933885760390730461083375212570641058073838663552799636463346201612184745889869630496533875978848005604256635686643783401398026183774549244585545758074542969931191887342307621252289783390886944096579030081765766197379478169682288491597158684713212611018191243900369419086799852019933486412602132832882182456041706459900787594673858227926085749072927224575440884224855284372509909984716195779267598595406664382439407112398309280586714799139028e-55",
    "-2.3413532009858713467162673568834598618912554910413432760659471130116829230571988963447427324314400546491034069797638970151853674438688974390128316483349308618174232683435401939374406814808266294595329884386019298026167117067716795607914506010665069692752831829470112989431720570694647334005323578265362418969620362977510934890593802547218159356552071328206424179711680757952721884066705001732351040107495403417841801422659291605017568295166040917594580327402421721011524404668436385719404153400277246852079053090463714680151383e-55",
    "-1.1170372939050961929464123721480191384320011333537166401444112687233415157740785927421450031184116617605833444287833128422473549912504306539435761972511334805262483475181683479072051250695340932176401841021831852838734972765269100771263060552633075392788850627454841085506288233710112494893996122009624677075276490324655346800087665666090448542705100902564236040716758637742003188890351719856607516651916971706259497738214013983902694437088296314229518157863971288945415529837373307177172360346076892810946132360007543284391253e-55",
    "-5.2132316269750656530530795947450099331610896325533463779276593317356418930930283094917637053655329039133264705205872480751398529930843781461760272501251440153990776640594605314979989777609458067359613973893369144038166151044086406611931488158307411422831497724435428181381549194842186531291954348818358096125045629632615843385174458510505359294087936377196073299126718501408808967470624025373463981564360928609680217424902955794524288565348654185927242054478537958527901199992888449103475135635782722030642387452752601437820557e-56",
    "-2.3875940855219925309059676631609376236565290159075427943501275220334410199569520739986902110730371300678017115766502182342009511078086333312565067147976434917399563799540288529771065450109721762016523367774926259056679990952403317488644987555619055692412984395627759437144765019702141388362658275410918020973852176155231248236006887458713965850790786204097403056553019948466185463840425826804781854974576886132216579220101719778868467031501776619509840294012311620869498001513005186626324226734254314557021280999393768109103535e-56",
    "-1.0759522993985582696862773226611732707420403714657343964382805120423959899968768580330580054877443742558549845884079892886719449345205077115077135721996158648414216593206023311427804946720009431349822866848763133760629315473850423937540913920299171644137368973091434533696942919219505383375831453423118505716522088026050956220853528056788826635610615588471108398565948556811292351487225937650547714886745881688466432000835234504265311154015972297164126807926925231320893611015326481978070568375638436506505896386941126224743578e-56",
    "-4.7808969156155587321064927462042125283970150465320074277087175663637451151514407107572646760311407652565575407265047162356461016408849741939629629776676251323432906618366454599741141165266605672921647454921310382336780657643249851111567458503489382620013630699875813776859038194155464688236274314897505319162259011142602861282753952956537773132078499849042984034351629759870020034491144246879557475771455545126846731281128004250530695970553028874428274710521946153681557893252875244678867187899977858065625294157195025004924876e-57",
    "-2.0972293294121004225693720637741261748806085316281702653297465018221967213449630358102018359395244463542695804514656694214794137421776457314198383720197940644656787580857137395922716958958714749840113773985945857960986717844837285850119817525508851348521422433282302130582152357482519438163330823983799262345294684056318947545098336178971591502341737246653316131434158306794811024957224215372814153399084771164714750891818916238553656794886885123975076618924585120964767648312414656023295384112730271717511239619434708203981607e-57",
    "-9.0849783216619847973140983444186965915050599073888051261130035795162387473155444817913742541704047417757234905962634756931133855526671223707746678361047306941732199436777501995675346024932101625441439130579837473835374787810543281224166720258055192582886575230700270070608927372331456304490549179296328181153150757229632416901240641908308444845214859836046584372262666048222182282482083142377367337110799893687649574960375690577001361341461777285159006200527653260657154674595031088955532460167304914122621190371462237840954941e-58",
    "-3.8841572163706948725821991387077299812100533692125822837121332629069441495320785877010811212812627777001484074864667085187627258705597624026733828450888353528630640976024625828264417074003442250259064443435624512494913936251514486541591062599019911867940133871976413799947545057780685181829845190702936528662355710364936616809109744564866907015707196249391200942874022782702220443922715187752189576694686736232837397406912798671545273937785389728170242727860634698382162389181699175012485060528765942885714034957695500494785969e-58",
    "-1.6369601833970893829342865316000103196960509951900769142411142072429128059255356388360108486197572102749001369750072292105810720870989911152849824259407101083088487452235144139179942653428607023897372684556266794008941874927729915334584992354144946625014588571323467781841545953863892930784177724551179511857118040377118064665876994397648576566272428065846776388645186748101856862413854403287171814357954086802490929809529936191392131190159617181751733759803022479508072819022982828117119251200352090554333329446283392598364978e-58",
    "-6.7882882048204986044813384404504095285653150264563342078947571555586578632051040127810836681081661279658714401059771457075736586527782068341758533881418441054256974985540173444722447284059837478672687991961746595522149456654956813476445024770900219402304231550588276245980478391328468317976974779390456159809383891215738548313239508141715504754332914912064336397787208358999923926803585943654983811058971140042478191621967846682782829801745207346373722788978072483312139338532460695878010521864567427828843345858963285930938039e-59",
    "-2.7622990114303028331120991279225264757342132122469557896075180766217563869189732373800886084821060333000980782163207473267770259321497878046379039298812436755131395737833585805460368441635140083062737090306503142745428234605631601781590525215753049537754383658628417402212041076640630812197867079032801609880905542488104523007223517864692015737905587540205644602903936666054228972187895294806445793653111654367007175236815873143937285674013650332038387659056784844269807084068389727580692178981462250819059105831576748200792220e-59",
    "-1.0980852613332029559140712615465735616030645132226477899573073968010107269567671137100420540548176473327812264047935874306544606618684642549749386928840769284153512702559855534972479134355665802346626660455339282738538226408856624203404843647916883475487754355206148095077852609986680152562516460870141998464322694984371259719152954195598488516062279169175022268045527176908202115295654265034323069361978854602212409881823820258415177092194156168520884482347711354491437039149020369534932875439262884429403151378657149353504396e-59",
    "-4.2328532563847742077829362950758560362416656424551900224155720629901316585594176348848131425065800100671050025940604246655680207950692784158079397750361764759525565193048373869862143339516418734886969572649964715090482363487145356840221300079356606049480916687404342789108247905697259252250849146128707759086991341168995635687208170677566157764972969486729799831015994025607512517696534033528168042406807882785686494504061676887292872414553823506444574915980127602248666691168227139043240650800724756413488101912284871736672848e-60",
    "-1.5623075756676666571530816146085566747659284782208902634851986151230862655737947163993833414436730529916383439378488657276381769487122491985873136268502243416277544891621569348824245839716389316728797964156343725901551135038633898519219144100188975839226148895942971139474128972729635929925422026654866069691167401777447608757318607216678487955807518278549873832559192885384190504049477473128336091958956818107389684879044279787512167804130487878280926610615120036301608126739995784043751212674304037910251546460338742070840496e-60",
    "-5.3946225490027160775600676340450112324223479695087801320277359857136088815090618882226110032749875213288802149513271762776330709999927973186897166544737607887643545815256092580693742030592252658754529601381897153551397715627096671527916786609918524872812902347824985384199200293215567433760214993249532515912874677027465276716370431577379717943587657537872410621598370635545281618334194117218125792196752981168811671302237703509258059044955436721706335129206390570467347700655161369861578754440360867713915930061849074611749243e-61",
    "-1.6575454866255819821903647895320294164534707360594287458892054086092866989473703623577746096087620476328958853944500478102087239291785137922784323844966221101137222564566537455751382608806019211545884331566689194765212273542586394516975573980122373991160733511734492920210491380377563123707913529704662499168512783707126503472224724918852128016480434901651134607517234277398634110534511775998514986850096177649619633858174672116930600919564608527058685259058687750752366964906645412966710638388004667361852749544080337119305472e-61",
    "-3.8964141283430937450826153308546861941835247609590150963350311175238137545997917850415061497487272557985568129122394228632810704443925752551455134836691948963205867572127201980369880961947133980206696621655686618430180240853321317517565972431417886959062924695457000541283482585522040387265743895695487642947686007982441401084545485226544997173011685829285077696797937918306670853005895453103153198220594691912052678402962177797364629058024175298363575007503694129169593106077904218518112971818659935890930614517312061639046600e-62",
    "-1.3723957289444100991928243900266250980535013656957691022731117205942193900415435354973784855262589542881178587225852481282908441682203900501942475640985528306710498219155413141176633962650979077218146738836726182507830516692127370701507841141154178816411360997544283310302022374570766530478914224144176721340322161592395847034614860271742757663379264950666419287872225328217061501407903205094471798891878640794790571286873550446825065278772504495091454254465723195318833802979941461878861378450662138133056274393067363927082406e-63",
    "6.5611805316327070386065723088732507286905532578477359524717814881060065771146332639023252385184629642177507260161124797769405263615774855829541382456933156468827050776499165841520502619709316508222113560305807965931212914542618635283231538033033657251689535272832741315937140371324881171086189465049655691977820377512396574997222170506742687294107448190434736286056399852008060793868490027776645152004060997253093517820355609584899408273739959203092246961270047483597466324429517278731238242481601474580335852959474999625435350e-63",
    "6.0722661430842188519648515907715964203453881687710856941512253831937478140118685399677853195847169368719108697605652881456050240924048804416953778320879116238573605439335207978082537581079280481586525677330498092430942247685582711576947471186434826313465418225325012803719812485075077778780137521207672295589431886580790908270704165483117044506376296306202387827127411775612296428827146137156203523741208842296634690308914127604559415306128764625404266313593679670001211370569133820117032523856748689775809956318216695232751523e-63",
    "4.0580765352992518175480113596860854507756038805234762117863273632955797589438804359309113764706130626776379642622076542944795398647525247533273129729966664268006395717596604414349717344742989728563993908906166573293600317712834229345667896651236793243039545355848556121960928633689516507905045021459775511503976168292858847155258558230604668622409383732736458126033584439191845637668356695711946578149228696184306683883281581914896958564412363224992900222917772815158256569849063093037768052176273661249842734074214386114874053e-63",
    "2.3762266877384283152861369667267119579657687605717608539258926867130218580728954552373686452663534864551924728148070993323897749164530227962867360743196199928835382266303108266395462317302474687158090368612016768355490614886653442623939262602987116695861899011679490749794136541642454333039905940300937906315312813177272462534127915408058203001023774123667798404611352441324509219581664485645676614309421634292977193047450782472613110139549342130230603066073832539034007315192511589146338143300304437735083205144911552058456188e-63",
    "1.2918355858826301944975375979619276530505429038585396649594456779087697917266341487975931906942508105037763743190604119440485261161578057257862527252064635072306233818804603467156851124779675230762702012545900308930415424728596614881756341322429580334438375801750631443960832503641838134612101628950282609703963224091014045345899733151233541526441993360267498034300551297933671078439453379268813138186398721044547544200299964024040989463846490693137397950167114443955899133170657014108269353592886398299433704996498541209195326e-63",
    "6.6878170357569464892288559260437954827726200873763910609486412429583150095922923197544633516208562139421969771604455895149100307035349782144447200676602065408015205862505758080371931440570981322513893318250367328614019932046464048851296868080312387432907824189220178729401652171001541966884562641573949358128423184023482918430638818221883029864504737116841992882926179266396105934445917258853348929795294089056926224046618759001475806727340850853499014141711639772026411568427396480042270621981051249276517310190258250606799235e-64",
    "3.3414299087412165631520113716235257589470541574818814415183855390896963197109803116592860866847652532968879478518365476073025440467901944801920609968359366259127879688077707534536442938325156144660749862769631811630162540020961222717471483472749345643743639593869467760746610752022550734289811594425681043279375094509672313198825374380812429058196654004002609332297428364020469076953321028224834542002920622756875267370370542136688025541972684265731445121296836204621360524355017771578549611880658178822340792960547387366129503e-64",
    "1.6240339284129208093517464505791558871682675983484984986993931829889335920068896441653826498942525249220053511578055127445411439605363427267398832884910904907083427175538784063539633371138139522233695638547975749671837055533311064706790978408771323804268880656425488611829717842056721232724759128997568811157400770980339993573518894751891275313093509189410198991067054985278187508808902381239482435805226653877452828351121842599901249715123592318698013757508668714788111345296645455742623885070495740465211907015433492606313502e-64",
    "7.7175481784506572775276769438850089332861341896581148577329123504178303524213738171618917454289519834141636168069839454891723625446088930463345919188281537949448019238527040174160604228598203773256932968611154310766002321015624149895332040894000320411116674325868322490299017215342509111444490071508215448877407212854788619200915050225488998532764457084311160229619533051557390700996367771683226569549075513288641214374865086153907770931084787178470238589321805263033986855435376907788290300443010129285665463360955816189230465e-65",
    "3.5982026278552626791038199773085704158329084485632540679681030649373199815372731251217460715948044524811737423179161249894249763623725597313586988120089482109139131930209052144041760866835271225199022669149450553061428947887485199309181612939454642610785481126585624563626530124738979557542519920877378306526602972839714066639869149552849203716889351768570536161975005226476469735397673518832439324218188864888886270798945419712163183363178481428062818179190864495125367709859197022045099311409156741777902874132922258240490334e-65",
    "1.6500229431759775667118875409080768596414014498254984865073192306884120049651027034590676446611377603528601260373095866623512878115256111637514498902098882847254672221165994517398914641732921428582975022507859947646767803850414919722220230154265556886728279512255102327014306795119578816318088928043055098457989326439382622762944636342487710744788936718321741056925104780377882864822123003642985195657704633556386161886762192627285771810438503013013012762863541823839750639828030669139653353285457413715496430138778067739737851e-65",
    "7.4560374096278561891867994374894765811517968260618220847609823992592777639659355621556550934696998374365503683901143394091150310403938479765616520088600186495975999110593871369164235975798844738054047071671021029463824120222195822640534180692300922349377188697989658550706669797536659077193626754077977052487101824461734112849224030917945373892058661250418828489473597596607131112761590993048254722779557617526748184771142696294565137675589749948306890950027247247179492683410903509507114037917780881123890569900370730102922250e-66",
    "3.3250256023472372604905520526565952673876406504832365075056770244800623794874190639250941802614980910435391688575690936687592622807789972981116799512804408407668476377564509738818698459212545497704608846342906320888825888890166799413592726237751889687467734520434002883452548910461029695922496754881024172318512372627858913731210996255309043077609033608731702119459909288873608518676678689644516913076536348590741627895936527831968076081589711039546435978231158655524356026555264754221449173755113684397591804557450451853763375e-66",
    "1.4652322886889255005315264491284590470578842958296743411211439316480432877793054831685879072136788551564984075071937031245929064914378124085174223421910809852276908833808587963391455255022804367816891893373775851194736370847132354647811469356881592009324629926483252380768199203546479857528558048251398525042237949003729818714768612298568152933677444130364664910953336724274071234929026680815669962981880747392390258528505415707407007896165902702097126537920089271387503836191284563122467637586420574706248115464203116632143252e-66",
    "6.3875508612842426367208652452464699554880548517087773362954947978174393136235776727171150493486429001756428407095331534409927007760070990418144195095031067871677459838379641990531262594387765157991083000513650799287094113498706267032111662994185965049307060426393561142142869197600283823787150146533779252374729990992925301680120125562584483714835820886747917805617605361414982605316401692206724755007537640965798149112921200596131962417211811423748730380348588219081735414673042408631135315697486229473456827694507980027800432e-67",
    "2.7575566631598490867996660730923692869975315880632324452251590764759169773837778744114800694213521521206801299893134088838444985818202869281315924553280674789994226114268883022458964537834800078728251111443859056392377318217399534284330162536725479542010139302581262950855383211119125478720363841977639467530544578503993811716800378011119136590346749549657577636445776733555614213808708205327265161345349456618885987658936171716457408303961646523667811298410072399469421697905807730907597834379336324789228542779695580347256338e-67",
    "1.1800046426360598267868141790603821934525403334583882875437944640556507792471677993006898400535361031664833632534634249431229031561606460854076335415433107011681561077094651052498323881024462522810632023726905143993324524596539525723456811771943315007772370169253789860554242459425667811880161552058656901941784942957617393654710087170815710365337153114721295028297058579448611782929782861698223600980211481147183326982260620630599540040122837069757383964989228667591880866255122396652670572878500204353310498354801755277967122e-67",
    "5.0093561915228963249647934734491005470351370708294893224267559143035420326252197795882483947656255322704235492226273300878008044786450279655691419156785827606066807456059366596817156648813616544616926071780539506294061559787325209469239962753042060134345885253594196048058568837049801934796359450096413682378013348230922627773158955399288365983454152165589451332322936431785969302112343995851880820563237050152118271344288562697889647553640086830734164729319960931597906471039900769978750659383798281962348330801738543268995066e-68",
    "2.1112934476938341819995289198011580175665473988671592808544828647569024245718780491159352873688971767904754908343329552991395668010703122046042601077015903468417265358868463325686128144945161006833063853116681817645694066239340350222556908412605578392329136224409950813851698594171449508843625124954642844416146893562134050339747465867031363786773627206228147592164174248052761914553424550587411154033452884111769712785003139744977842696200364669475176383517657685766197894054325696041593299255190909670125265240441790340903741e-68",
    "8.8402542061719254771506585114293589652337544922993444335118562113926252961237124784779169398179187720229325032844877250119874036445855553744895685785350391737462239598769310726019432565250567014759616136680745979100317564114427829584129378967372515973398407300305463621135289277538287716366302192824460663579741888781342010461886931315339759539004095458144400510197759492177486423316179501858518618928823734140650743105252118990650446643972358236959471693642403654062027315898155964309164280072052013027862214567829569675744157e-69",
    "3.6791438897129646874106474422143248383438089619066849272304656672212804698051388567820419403057486829213366952779168074082908147285481924034614992317220335369747186948426773357179033078203422759774393206992691767761195424419649758930888244071766188889411713324171409346857980159314556155982401700684083993600472089869302722637922563823841367228685470945713152304204994992445217565396120863416137517759349153726124062873070316184466538290733675981319736397067432099074308101493613972878234264593324375553492428931519011250743861e-69",
    "1.5223781242589517211753434173682538929912066627240542594656258594699039905188823591963283512375799916893329325123030751276295885665078438022551297360641793113045342051668676021630504913929551785127526737012456885657778488734979670907515931393225596635206907625295113992220709501225330745880504029838707404164774915313478501696600124049221100544203724230777248542687400985330956053781270645281919291517384732105354129204160684492865008998401740848100524496706165124180772102898657630122581421205255903248179801142235381179416011e-69",
    "6.2632907910938355041144356548290505473438276774922404873071395254704486127891803442428185677398957333168088280221115261525759953584918286106956563053904684641259401233201005061330848897511788203798599303342260153134002581771256022507931816135824990828461978683240058628385671823344683957604681929075884025044126379705607939758137712858027138233141267476479788802848475942376297539431590446852602753739432319538899642974590678136019188947069784765216228203327491486365131704826281044279647627985598726591756532930119340854210584e-70",
    "2.5612489586629397919682087477919410579564842852136953947793423111689984534667311429864754745558562244658853328477559090359438050195133942408947305203275776343824161169801202136014538614769685589926903655704153091677850186764698396398783878901864738552230941574316197230286731903534516357381779163256187659972670446175956221139802037778730507132155565945520914952898659036431672713661185140264194643435500449591541756011797128422951077450224530186950056734245816076758830355310895232485026045488695853160108156163688208925699634e-70",
    "1.0403171563842701040102550068364167064951019774607393021292754341131946998742740286110723411276941975831507202347384798552995640113954548103356256366248535320236512744118086944607303945028261573894755506301493238639142758328814014821590599894129709252646266015496234254279725101436885592486487268585688710844428458178762586831102313945118577241287836563956733557868327990403305978348590170645699231595914950384608403463902639895738240068776288214969171908247104762435121760395981660417369464132869526531013216484136971245781708e-70",
    "4.1922881098796955487066986886262737954705220651375338958334871785132318001048740391572105662258296700034129706042095860641965137090736486833825628945772809883495570838162557954386014374750342248222091724739320898921785928712848150194768920076532723430856521262518319067219419492358520555761091582596483405279155920180243183421366525831214781304232841786511638502786881106822378356930313875785324767218613421350649087679206217321044811048191971574048508914717933097675785031982497977583371533273044792031930611568524385606621463e-71",
    "1.6734159254565903475835479958756657671187114388764602056006057022011667172994409832559834240781626341848416263960940457935836814585481718553657069385531341100301694205003426174563867920616980101321152017852252454591647059384327179083070504446289351660660615685535897382793559771689340100068948016656597418326429255430113077196190964295225488245300125740043859958663147085807477639473532504507517548664397046309208886203798072753223527025583264651707164907310031199939384932214071956813433241965714010772405789564628219559959758e-71",
    "6.6019746289592886900015931362529811952964576334578861770258788891838166989624709393301601825716525309392850967339852013387086466667554635857156244314500721631515058196787242797611945915632837095151859550292230516403226651862021403259695474892446007511518963542747560829955362395730892895867686387334965600407194035206857156362781225403040293092498995276237071758316492710883069690156398565301972285830524252133757376840648389409811854866940217356394655942399584438954722706414758331782193018320650384918930395013050100928922940e-72",
    "2.5668255946880154502744799253019340229426881562557288454736241933456063080819657587423568923659223074766975080632881673259457654664577845316182722304938740533633008253797987620566302783965576298609580802122964677782787980765209476541752298179848678248550802656935827628769360173663713712104484856846074390240359501546894638371813562502831746796113910829556603275432966959473149234085274886077595573877786798777982909149867596366519042947027144209414944699790764881088888042595317238281931582425581654933059589340775427097054925e-72",
    "9.7962742322572070537309851500931252309937485061069149841176624647815420693485808958602249452529385879469309803683792617738646365149952382251763682211572076683441521252331020963943749255369741923864270829068300800744922585876895698858176626025946242581966732141204591696871844876251196454908286266727345763887432461573070627268020383380733125855475311567161151521122779315541352933030833475599471346476449462221209611181147000370828118473923040073100115353832496584820887470121616565073820662101455332475953656271818120545934479e-73",
    "3.6496992464051252095504958645447455772392504709295086751915313467578055843799235477700234007054206539510342446854755914089844808871961247861755576867921388692785865981002065048923442143975362911150958861601800871333762869309828360973683535866286818548084229689074485214121414675075433280445506996796438154793016076907738427402583285770042206154220361814970048584023055575454329817261549021070263083286076314059787391709544461878125523663257625412381263105317799966006377322158098678066393190192227084344766691682047222126068166e-73",
    "1.3163299178913328724634586781515035633469045660592764930095992029416366909479252361268065587334664494218225974748162664243304454393029753342271113814844619792890587650896676764033477169256905100699204347318593428916950408847113369200914259697410551748054308825037070162796895597150860673368301881553997365136740740603397076872683150902253688305872955000992047172013656989289868223778374139924991372805703176212260956375147058880071797004942223501797850389826631209508897782799375694157327192029480860381328535246362533646002762e-73",
    "4.5336012014833736807959997772382246157146104658968513961539194358776383068081661115550490420283680494129359166202810423882790629677296044880383992653175318882706378715738919056265691541019483755471976668828255710459253141930330353692947879881119531266548523463521310160691078523951125333864998892765496292036654042316008731412298554579967293198209819965491750290605920304741104325085870246887682152904932381349767178084921654046726340462708962064401540176497405577716025741629312008945922429495719024716717661492259787660513503e-74",
    "1.4535882267825823948358525338767849848674285195207694052108786491888311658918879031248803854557488064045849478566622707301841894591083151121322853186677664293310603012302928494638610616273723749002754128518803284820581189705758359190323628588915457018698425188594253493607136552868611400250430192385778529896368047473764168509898225815622943197879973008449390011844231655740270236350325705418065048005476294009980242255346727363070093100556638246228555849018343700978832846424760182181178714594096349097604090100388092158401939e-74",
    "4.0959762847114870258949964807521099100364861420032623915146953221232768327021704473939013170664551396953348421501917403368018964943274266096658905195506489607986876873042206171175597823015187708608615006290837603811681116228672603063904577009442926930917605151620931457025162559536250467513655745821336207941339406432716204306707482855012231849165331469520138457894619000820468487682565809087939558750031792970502029215299006290191806994347114085545206031673574091212690953100469701540794859235043112489807487699766858909470965e-75",
    "8.3838073057001992783914125880994339249029681564066892357593740446678266545206490439676831937702230201061556385182391226664163710911274969206262172672157342492828873618692441769737440852061343264207503567772565091408654805202933920250764440722693287116296631535875192650603698275163516846727673690035515114514378886668310080392741567282511294024543382717680893460034564556278038313817628751168455434790361461317994879997156510128637280995530816032129576437169872595721913664107620865098678110142209402970578548045214260501925905e-76",
    "-2.8760997704945735091960359787989985229150850041727203424415548361428972889526033606005735516657508306293690713030130269280889635757552512887036160864451843708048763238514646926698681236049662566678929765484884709711118731490306533971541060864018056207066270139153014908426890088479237544575933327038828078699162287826543828909336711681725381244665946221239599749408195400410908114955109546947487671074490710259679995447271652147832765483725136487580516965035543950606139270148869866534029980005949652760287911564143385503098576e-77",
    "-1.7382070039850841933817850216016843614473053827544708583851181532132305968984637878357399314551400215283130321540362151509604971434701621074056099883393747261013437826581998473817969234667656209964376451356278034237661680926412570300587554956311407714466668284323972031913726782453507160451989202619737520482235238976229653374584580504544884276060039083339074988804418512427992057863646337971168996299864064059029806956218156085864485857499901755296186241134590996836766723203428382810908592326105312518631677792497700045917840e-76",
    "-1.4049700589567707134880777761089077880843726192106771996835924557478228222233393046747851619267950688806713393054170699895036972029386088491456320351255037463326248077880125953538866487961728213597756722698643470070971038978381056344961485609607634981351834732171917604543683542730407162050209842625820668808819187386965287951969830830137998855686789645268036383582942658345770430774087457889979023656229072426005627508368195215117989135440828027618846522735362018970314836377838843883369989388637865566690518866266690350208337e-76",
    "-8.6664669491714452989962980039255496139445330266653354801472237419564006650430196775267577279808208683745934333416376867200278557856033482297954765766531802011594784356999942192053884115946287535620444388620528264687935762972796867514707770720705759519218172497497473329519092054535817393116618813262522499256438624348851930029325019882264010634511377524892529633753899480466053354263705947459761528518084809291963698757804805125089922149788397003479367459155521463374406095292119705755904023369419998723320406853806698489930224e-77",
    "-4.7518804765757114648133319299592790727982132696416150327901579357514847350314356808095477158186350179083750985983287266652016781661986203403904960697975896808266690699060772109632655201095203834236415605890684759248035972929728863102265374358951996948741912305837340638204046154176229275299238264012597154896421025477819387339401818540534703420803948407446076006793892984036757366190850710604628191618451001648542753191362098889139302809515819787359942275844354656090085804479454030573706975398614119465795451567434191273669443e-77",
    "-2.4341258907814195056117019132237923271898462003184676698073872974834063239153202256777272052657928496850863882594887928752442059401065787043932884431216194078976761670241484879486387062597051607071640063367594063773349894329583293252410214811694638514135188189335376159308346320004074461249270704748961800781178210034563724958974178210357993102086862475298859807524650950160980067726884055805309568591788475399950298817967268909405776257764015882095016159162771766052819560178153817686285416351503432321296441707465661266595255e-77",
    "-1.1915979046451663403844934973014690654479103474937697985186553528540299992432851585367562881290392193182168461680621828698647523034631116440080170835207570557889547268599029344201236163420948225498010677645419430282531139000023450407001123029099887442995944774935785878867185539405559632225138321431267023219318648023357875499063417222996309485029026059377322005509059204855471419305430822908819650006602375938301605604970396665586285820706403563782755202917040822181320273716955629311167055328050490973286900020162844036400670e-77",
    "-5.6444527985425321542909900763861594446242602010409307863573928357193996247557691983618134460369148022374183436598906729243497466038296310209177051101081769170246002244510303281193661692597798040950065244174801797253054074536251290555335036965103037044735686244263062213592507962080109976967920745606073830915943127965588814293727769711837872635774315134073343348138311894987976546308026878757793479863990626841523841868900158493948204195837703903668516986653673029593269349494833143001595940158120578822555332960709133474223617e-78",
    "-2.6071520480254937622363595826344897104639450045375090933472744587853934761364228730795559551405185514819831439892650966617015328399091605834816671139622711345161225395371731529835536318623349763613629803464381699791442154589572116500752521885113176842448639005039405803568326560906531398249359836478513495024648742216932127922074265507759935096216017841154554620088604623938323693798580983920567182743563253490617349993932575254569588898790354471501465992164699468814095915425511925161810722171363536437810600171784867664150314e-78",
    "-1.1804625822802981196649291152881066941816385277831923249677805257189991050670780999484468805849021030550343702721118407726772329237958236757254497740491846287001220841007589272268527013102441946729867923203179095896173130954540415861656797489152523716901669650337478828954596606226649287664642745285493794947399385522844093578038767562985105583337669052063772367424448909164961479100512493350659671413549351424805302827739875201706259574628849416402320254637936391576006202693628549378122641369346423289517657842571751139629742e-78",
    "-5.2599288110831494232708254095477079911036564707277799838113849009615121121336299083927251725522333201422761097703733543732241020227805328540418618934640963730507671469173306073058835463651660146650871994959412327058465888713841011443374099184029951862588286282378073385605016008873139946614192149544966553453374444349233418964304768311377717840910131591655382923639286744992562182578783420304469788613284848660677004065925553576642339509757312836178526447601098686377670257426447170364592060983358733869560567992707044771361661e-79",
    "-2.3136881387768970521562511169123871279545851167828366381564192613397486244446107609066992478585869241666984790014204327100039541711525329986781317179300580774294718292136408625489866058715315449596812270460264308587720757076940674804702866189133485475978297592696331475568163550919423940978157270007521779210505875055680604724241068520135943712500814561439327462849025329704383859567840957086306129858568416327296852387344154478970154563031924647431065643660439726961711396383966067367369787846410462810375288604076601166414980e-79",
    "-1.0073252826096630305849731936480281611005216180513487526453176628093780159063414188335191279371889098274994965763352767263850419731029469331048945430748743688551040306273499396218873292124849168691756845512832045092300774937560225420776495348667348579283211598258206347608263026532020307671802336126853659300255672505817454083876785126026540748890225592757980191555638815315753311491762223010699902085354006944858589680300540030715281863540431740471916529265243249559297051578064430014353858307618090582855953396309525811082001e-79",
    "-4.3508498532163621200021443818355324576903912208924058986521967803011093088950799951068478070007631994571625251315673809250311250973257646183306094469767038402505045043203446653185964575405643995585845131072121729185235868952514444993228400063302910594565580692205649669301376907177728724378199419286218171165859532568967379893170204191751429570163557797803599651130535855558711585070080080875834678150498521198562174478725522574833550696019653837469085324837180545169598800216616958926454541195891561241262079840310942268901062e-80",
    "-1.8681238287365088361546370901911511073677091934956891179460691182631163241054169503688554081101851988929917711165269583320510064448108682950581208028751899599708881839376191623983557848968970680429692839091297579753656153189253813979018807801684876101142687590739496778594314655042571201314449775052753764466128035503907464127341511547061572634792926621630556722792583993092729199784477352379140269606910522628170253909601481532660976137045245787132815504845734475742059005195977460387308771997622974614337713386538995540422953e-80",
    "-7.9881718314219389020762542626718587344490301048202121945610497045517673044774198187536267837455574882713043830132121962901170396748279169544757702768761367729502168473029811589909702058381397820921023229789017792291369244210111522307173256756467934098928260358368241047811954856010497495143840792374949532478480320424542474212831555570420231072889539136433732449161155885072967519130659575289306057676551746813806407164561885088770781108067103307598519658732999722510348357220482756908066953622098535139751096694998009821757363e-81",
    "-3.4069828500749634570473585071349071116129689591525269829327964895274852276585875432591726923831732134391120847267783632944921801207176865416287496673774169893013992974622019289134957098808738918639868759966241096929876368453937772721816351250298854804833309619036688946267681836280070095041074404227862032137831592601875716033810560723264849181155228370740752857218465400782179909842339627602032017001044214525256955260996045896096573137942159927096101986083771408072934747189621743913074217910074474217225237713481759746176629e-81",
    "-1.4511687774693573901832384957505260744301554295710266247689498107538168914359990198956193994300144021783142991216662295099454658686143436844445139684388895336192451427154816850217261023586214664195358587636939065839623940946509176996652711832301779471362084814891823376566972277478444429444914604821718997041741407704407311061254248675971500568345738524395646680786290074492752500645694583438574838667533585134785918476742303844755724684537140855466016678707800652979368946766868930925717516544586175431286320358851958689620321e-81",
    "-6.1787015230245399004165233446065499604976399156627426945728848559890228772491627375409273503182309431302436590013211969493930059077818456564268707778878548776511926057432217423428202451808797616658525584714979114957407711830668384709483379196708124654392456536217512817501204421214122863553090498732740201407821594546163189166877186175816840201566960158676538902356903404363329001738604020621735693491243977700474072611589113562495166366548877191761815438774328059687110754728809848292230052102775281278547696666062312035808258e-82",
    "-2.6312891217223738621692009924447107644818748095000471609805722857067515942585037113711569101477705988069316611639016510827182326495593727277494431973906163998803072106685387064088443916635557662660262581092941614845431368499541797948629968897566594208291938282603434971632293120423417666298578117161825710831724795889444985546556189943326950083320698451167707886134671154079409031555456808975441880467892137804633139098782316918208116530501565784936690081951205515768946729075727871949860319421596775829196668601164512462001091e-82",
    "-1.1211161570665934153697575259625692516169149345794327991150286183078562726040937585923258170625222640621706676577584186729947523301868599011941694500450784609004027928847916053297037642522484699840674669865169981725823124002188227335258614462201090832092359616566355333321589579111206877648393562034524342245896285599866591943579867149853807454335213368074360490442434172252980373638900679477295749553255100168946135564323555656373512362218473893119394079826287714807283359395744487055223967872742056260033989315762642028728280e-82",
    "-4.7789539643918918421031681564675100273117611606936015315010963703595525808685197089842291211377559037710459280293672092126420118719197064479300416700735759792914074000333435609991881669916811217415394442334027444727564633310477509800006336919667261587992992520427867729134980782811046771944495855054799125215225091788909973473393648267567383948815254129109206068539278386039121182116660124802608529380475893442537200775363575435950103075329725433560211509220862847207876230871008816802149190110347435620389639562496446142524453e-83",
    "-2.0374979787992827419835377260987040777097797824578332806479424840209533021008619014597091689599185665501676365319237334926438760906607610800877778207577519711531468216076478286189410858975230462719055219078239701673165992324200866687905586271223567319517301650712132411234197318277973883794380615419567156337654260264308539238474465371785087678618985531120147672739814037604762796281236566585847389750417031282415173982357064295811713845795022107428343811509300401750903501555172283008398774920232389458583230831190541691610913e-83",
    "-8.6845058440349770291389598026321743506511605358365870072591785490395763856636023268823498560103566917923646512464467744790480345822532685086561844381031758184904709880887129987702915797139324575070538560165612300971245274416252908651869815199630119700038871268148288034440044528433607116194464018626318113914690327827189530735046824746820091366977662730849650251338971677484407395611232749391078041464705562112558569531670569999527618834153135689787393700555612491433506502589329040551151046124232873652974076182423522079393565e-84",
    "-3.6985134248923721994266502828687665948319115215429181267489436122643541861414112676083876784489804617632347210468177711747215699840222046417357680440199736222586803639083896036039224115786840574649520769444600766825694355346453358553479815433794498760433683198974314366706600490206351290558261562280990364910712934519549925899127736262705208577085562146890506744991231797694977303396741200776638384030186408918814597728674315321388206935797165718052355048760337837294957809316363027708058980996030555398409662434876818774890371e-84",
    "-1.5727946797557963553405658222724703697975536164996446243580723117110094789712642883577998589362586880041230151297597648609603869918980649920303340170318276382198885364147304728149266138123597635864637807743740590371242862908839942619288017411455151570527717636470305677672800901696681047371668407164859426012242495121557258055412276964607478507551810232385889665974991868645796376552412151011011242664655065312785856493438495501404767271671660235481077816607048732440760520468371255928538123692056254130044377165355012503479462e-84",
    "-6.6744012693545199093842183245414851251652033116907908101441538071127303753439477667505685732785550966360735632052446078594733718754635026288461016881858113026772750775900125710411661057997947525555090223597078030758491248597225181247476879972107292810649004105086025075001475986531172037529564607316396620214239203478776498814918446239170906411402471248795557081729601108846228270050686350399134133386664992356439460902251182998847653148597162488875519485700019565287869622560946636356671088872253377120816245240151032162561710e-85",
    "-2.8249252515521706064884126633795045913011208605126904238532932182889929403920689670461314838700514027902908663850351963077538988603040515069052295380748807587852588301464530141503398800107381288740032233289114822637012691296768435928891680484027227678915404023297334078417678396208320823173174063333977696564411441089551678846274906066381845903644449698930156051078339985876519953500419558779088743023932884543198676102526623392110592020488022479862008068455287067103775964461736440753583167137815661090483798120256122994831459e-85",
    "-1.1919518548109814728961794077061848028850302191645778055532071436545400639642741027868949599925667902135325549167989501489880410354146249735979209470084437882253840803331933788140082598289853265368692726531864157245119071871253481916234976249469719712091279698504388614033921950930680357394776272984639774786130337656725898692066277493524241068248883828250363731209697501299951915805585951424665535939605011838419625407445078870397340322586197410530571603362046923895037449088677278010360181665676035772902990081944162756040341e-85",
    "-5.0121879182562588891532902237234447937888725042367525964325583029340213004076855479587214305204000464766005413596976136662384403764651088926495015140745643672488962492219939513802241571025616328025176035359696039415759706284848783592027459591036646657609657990315132001188790118355207286593828214988436747711308538504336778741760587383240863725480119329460565065716617356402251022965455654061730822123808997780893429526697880409840130528388941847437630839488196203968113974587508000992704783911729773107801694260269471024631418e-86",
    "-2.1000939827604298178943724325622149701202744049541482442693503503391366413053064350282837839558281905829558238523388232600186616842523748386427748634858954221683590731073342724910275690583611093834295531433654848182239582923998093558600037976861061232521174260648714555258124811637784538342168454516709761366976234365226393001493105785640248679104920643571509019189505683635181922116799462962975007806418791091434562421791072013580152112240142429549399215590785359346233683033904072657817944546171287557087153023401036744253132e-86",
    "-8.7677865051751179477375601958136337233299630791542522795382142462166363046793480761451240394242233781387557601426420605178334749517246888030802088216547697818217043578248724043991438033254688568437350519383296265908962523732192933723987731144451986207271426590188234604399078277669883984530457201914012787465561590047493241876900104466210284410551365033662070052975253933784874232059856915916633948482716210226525761454287506921294627358280249033382183084953314990028870521276708050430997268524814913032784248370255274319562365e-87",
    "-3.6479635257985196133838594645317874514176306998173809808127437538151175323365781726792556209903008918925373313993605330887244417344326360929883796183243986921860383359473999795994035832283848431600869261116333922501316983521726102600442662299695943953654072072767849466446853188745648806379534853061676685626918487490192327624287571558868574629845936114997117659334484616352775447355377611410368887353327206935542871293856588231873384295248364411358284063873218102073467874148443376948086873811881875614853142748444974551821363e-87",
    "-1.5130693414088038500693580903029569270198394268409944626324153563849228233760915365301636917958312106521552210379698529371240230376762322031722262713212270324922592536642591966207596544708267051605215913417412871197371045335358427383623438309885350052272580007789269997762786982699980589779596866064096405195774094025901829593224398499825173245432014786848411393625644671521111925555556568472559979971593100162400405114998927971149808559453887060098072517125054513062844953616126740012487889866364182415739568982341866974498454e-87",
    "-6.2591369556121993578635539547136258275486667336523626857793122885323753164446470303185698463283460441304196761347008060606308773081333353126143113423440379062675016995255890694181111867691083096379556150061573496800281086726642355508465789555606856648941343658674012725056329974149535001441719411669078251159528014003762470163044931504801160722610837861580463248970039274004953004813689239324676729443849662131497452728768948324065018192887254495947227219204506850408600740398798960912065244201090187997781246392143434986666893e-88",
    "-2.5838299180230622501195089791711997600380077569429420542269869065326380735685535953570702932251143866631210772879831126950848087370673596267101553678333357519236333444161941292033593360523641985165271643862202929130595385339499227595547601183903631414026111578765383974050085791832017656244888583373385704644345408861219875966565615045754259805699103732061331306146228813924890296689723910463981427909779364953872921128615948904532149216459925133627800411241484375057879494969957062512935025885115236448438554542351803335023912e-88",
    "-1.0650770003416614090504865265460876741562776471425141350345927131193261789791954504433392834478130676494158188583859366526140071785555327861865614424130801921957145917053663556189851990803780988616838676277684752626156566507757603690836196573114626387188669935077657211590438379871568266755223192955772344119851658593463040395203935212651079605272013522332518604060675632693241816442960272757592312519832227786520620702523852433909115984778202051066440648314170718185097053481837752987342500764083845756576165311133786024021416e-88",
    "-4.3867290873804485336178507876521443606981867984610011503284170172626218782445360782614744511262675906346395615976476329296050448148625194878544833878980244457469394516744899478071545591201358653317645837276784268026584666677510351005708663384085039909299044366125490492569128219428163939687855744622322591833741886460125434300377133376492986589484792074738926657060498035050860494799021399411268313247576791578362268205811281340755004921903222235229937850660031616772530047784945427184216474969422922203235053497604944843378329e-89",
    "-1.8062970239245626351831653175394462147662233641181369932782173045641277933471679606092409981842363739478640481882362023727544392106319052705253692432445808175908814084420844855246759358335123121938453609683908063295756894386036707592953814549996797900642720808690656674672707930042049407448141522060476556837626721454194518759383322090284554133776308289468386742995220333708839379505345307667226304446940486135864082538184756113383537321548397684009319566804749247599197146035716201126570734962327989581255983603595162279539455e-89",
    "-7.4389178866722802194377389373049352570409924737132425993370114676330333791591171025631857823663231033647257840614958763475226394767854282139396620149765033180997468542173435382230662245048778725696404181473995374923502452503161590572892759940802598616375468103699859947222778385883892014995968242045476224962218472006840360991727795844793301180912460093117829870670634056684797722893622607072799346395392621810159090264643260752060200043551094407547679567232386610904358684612346523132875525861676267539346358548867927733695631e-90",
    "-3.0647351930979487978389858456600422006596418970709769473994794078662694580325774920073867209050308573002038591304008773714934630977625216915779468947736168402711340595685293964850299761987450319943435884751623360596873985781102508972539323884319468161202508187588680376063172338913849085256805190818629964618835847108140540798178800800225587572631705933799253744851556699290085581556689810695557713496535513493405384877864294619313318062379637885418693101554130312329344821870784125319417341234181584206614681098333108423514923e-90",
    "-1.2630204826441630157016408809503758131689372035383791829471000692175585327250677632768786014889388086799017708150446657142401737809178492923699778238885842778127025708868247535333968812876455611599236289931311959326439604466997476970427554326226095117119284369377488897983614020837535293757788221305024538929337059942098791980989506498974188258602743568952019205618262766368326578803220045652192650998414472190525167030154047790205722119312318502583602425525752488662172845112777682842906576016056333361465013804711343838444421e-90",
    "-5.2047422635700325821998276597896456694075739033575685185067020950386026923470611176680727468779799406951208961982888000566578436034420738540753663275867574899862219241567891782822413300856029356725412645503806630866440529862923839276027036049286801847958013968452187562447783589340801492527253335562421871236410226656843430028376642740319885149586833551202859522367896212180729945277430539252261237969928531715078712558615768747631832967650567564544845905069954911134395217134807563992160792180292839142413145623441798861710438e-91",
    "-2.1431739760536188060811963946012325323809662196232421724494890119832691848429811695357355419501449427166297236934747350596625893500913001316130828211370519686880088662435930487975162470261803992488495447966591931748941899036095787146270810760287800153517809523237642821624259559217037700083021549640875303439038784754439499219776998462038362985913134177292171172577843680479091002218451784825526385278079874323169347800242183130462241757000498233999190954039022321531934105711819141527808079172808493117500187964402126974087412e-91",
    "-8.8094564208365774870936903103902045303311378794610226111432497767748693921704029652338068774365732985926554335118269349893680953102192277549853222597788286352487974423184342218420790832535469129000258927389232609854903959385549504323674269944307061123201530941016299944071810903457275989608413507296087679166378638013027090223089295594619452285865440204457577901442861173296560307289434267477807062735350389505298610935680989958112320785202896403744273506239958010144823963319121145161143372078987506090818942769996783680690820e-92",
    "-3.6100742433597636225355079310344047648925127489854612171409722887941092742897571909590763038488503256241990668476694349450871861788885049717490311513439355196164439844999072677145031020039260174048483440180265594645212958026714253735815180745136991132259350567562447786376519985677226273891799562141411483268345203494576170237230233751105597736106219535040986761921011779806403982449385286628229616047282625555174170138564928778716592821142512752629431981779100452352373493637146037011991203690746611127261797698793444152792038e-92",
    "-1.4726188542550835228563949482996838664147936623662606807548985802018969310191284835033517229588426468087435891294367184426003178498941211387046860060195518518219270599318311840952829714376679380855647219596944563856601393586842961669537157316239787227016420513248436385165550843431748131466351229633592146592137585138968895602571032751823828620159795011416248364747958564620329251793184657763227609225065194854232076666543114630837548916717396418561500127671062045944406640949836704934314615610281200287308941425822247793185455e-92",
    "-5.9689835386679467044049640958392125620362694050427182343299595138859144471678608407618507057355905525066330753308087058884445334556182393457709015392460465306961705543959804999515582865914189685324869337714253632165389654617336238542590942892011743938896477988746771301566753001801602343616840080021654203122579002577613095339885668602608468633707822074428371443452616536983680949658571600399125688019295144631507443730903614444741702365304630614210286287444006318849474404045824511606242327158583464501989149223302507319996377e-93",
    "-2.3991989860542911158282148452034094684583850198392018019991441090131432839292922863366950755968056307012390461316755904239405596206490056867940025096116473304472992136073204388463919162189019007337053866073240638269716276141342338882979971998176219048395053178575024340755037255066828523158018070772311054055528454843281383390775220809952312552138056312498365655993556578349012170190289540033081522797150757830688849054315338088647702009551038951834614123841795086389391191294079508861887870407342474310993149562658888029493431e-93",
    "-9.5405869957134593187661567208974320291766218529675322252617321203491397669389823675527848940064207047056039933046962887764403978302166895468196575063741759221898091727867458973055761254286080620379162730266166975761512227852482817718370680804550863058705828611650902679565779009801604183517655828202395940314120097070069230417109994816340152213392782909790855756507672620345236036432428449170350081497328859518107078040763999716263282381478356267398177940510804644429104111595567689933347001614554978230679907820632367407999841e-94",
    "-3.7430648815474613682573407845686035151594716910909984041624122161251664479934996808711330685231201764083854169222556112499642796794276511793561723665494217398070884293937265050401802442887768553244751359835663699845099903233691705918329156713667647908029555824434573947372916063690663580952980439176781380233389336818983003777305848346912761641013616942052678774599737892497775410690460767158852177987757090887700257474310061462448710692935458501881328342423917031672418908227323266169670745345207628023615817949776257876127265e-94",
    "-1.4438989423140029656790677434849683805326799836081477389994258826085283323551161374361241892855574173856160323128532960529275770620472568282845192863186106623152371224848392687616875751597984796183411339225004542045225387947509251567456319050804557600329054782051453897242450835972804434700861896654726871445995041640516628254717581658032865498084295621231489723559887360720511508536368916612287519187388026691424147310896522135645515662430583484104559577154981932246475669583299313323942579109683627060795863802192165179600852e-94",
    "-5.4519107111975444915960020643837267428168026996767061413123975575951782047182129105760033693291555736234989453409528354609449643263110597830912630796351869447088980469689492809515079876194799596717456684957326612049082098186073777614728868696728160031495533565169968212961738155602289813422702313493847892534737801472402351975490002894068551172818499599084219559007724125000088879259818285630404393674342440582043684961603378443481608451629704433984900854080944226483197486877613988312711539695910690080085992192680605593189907e-95",
    "-2.0021641755433212392841465388707648418292165627984733055922719976149016252239657658351118621149675782058965668843308175310596167638025848871932980881105359513614631514725903602498238976860904589930679255310415017120607455269191960492420803742168641315524131431153389928122542248608139797466309142310326104458586151421465878624747763045802603574486221278730762129905811159448537625388719908014763075333301094202449281080248151585228576387058967964427554477999863216005082932007586383147583596681415816238382364921913732240451719e-95",
    "-7.0815890567816908298002705067549955242696573413360306417999180933011121856961679420831035824902027062403480816805112714427304625838025323411727543961959089456940654596242988975107373464508804448354692674518168445585956937659909997538083590804836285229576641254125437034899593590746655823793282276603909957327902723166314073594235661271063926884952132414733347583605857189627290417501746024277824376456234162138676133681981841516246313816460804749598464043036624261637117559366828343892284030654008387842448651590893985762589907e-96",
    "-2.3720929554987822615050340047909714519804877172467584210570524342237236603139482890766280045071527442815569814009314016124364882487553276229867890629534496880885818938010588735862955886778579684248793263642643873430835014236869403740900982705451390226310702360650418400149692174298967629136596495540900002531760833702968016686896669304926989202992301537850587906743185388047709486603982058317838466604303418851893638308351447238492032796277797117405205950997190520725811138454076074096992434300749304826045675882055021521506412e-96",
    "-7.2768034855901137047611587300308252265559605931035448446362700639144080202692632859636054344800487759540117277165475303444855101724123099455118100236589619265207756688278099911628294902282807987492630858279295019593825391115774383156899366693139324202630662987315364118329532313727260121646172747717061852384487155580956564567513396530170443516407379588218119289970173340611610309341134204373671237508126502821504567863758120044208068551970507242938797162294091632634218520773721129830805989134421300252071436827438203260445889e-97",
    "-1.8774119568558842868542390231217341680640762640740332434991517362528608800872164714484622396851475623878373481116316666874170661983277451615388136444458711891268326643956445371654217849147593736445967424213951149317400664808544047941370974650214537733111050644508984889454832217990953540717104748687311964915211740343238480063723683911544355220463723457495458909644133064692898935132320362789075358987223035593768537258374613719923245727950186337355112163959055203522182791930432153542878257578615388430657198540418039919257984e-97",
    "-2.7902573887901076909194025238768799033632134185392576567845616692936724074573314864845870883691628669816207497049999267578830876359128387016173000059069997680191965084016886820890231740734084077330791926271243666605048115301652782141292096809696278358009771706430264646507107853895062603743842408591212844900049790055514163175723534709317303723325918111199938563462284443532306059424590119782457839685217645224231013788457104418906373416046979401387316789508536082695249784974635812496988297529056812692554391409336826178211917e-98",
    "9.9863550926168030919583335851735879145235434904896034974788577890824841358625042276863370262975305851493476391711577511361081997167536900027434349612756499213922827111993947034001292904093769116877322173597337831516328523216385434392037155415731012238196985391105347986096620140735274859353712312706624060810044734576237044278293749317495271440702769484533936125673134019226063064335990716154713862316825092299992726690445415057160566600750689719572249036606754437146772131780505537619487130937001585237974545910450093933589011e-99",
    "1.3320728210983725702008703681327778603064355804952846708784726161606517007135979694996860835453354653658788263823241500061410944312302742111510336429285335641070792679288788568266027520655978426635354659226261902557689160925812481260240024292056717071036201865650629716385322560664946549134673796158203418995383333177491603668644086201491787264717448008246892814903742289022564816897001656819651630469781147848386788850341316791075749211118375479649276376073069833592749374285080851426852630366676297019279743749279887825123886e-98",
    "9.3879418301504398941264353477010899057986017713689582635209891794355687675147973421043078963790304769940260144144143768769476071451742305076650249301419190526081675574784672477483131251516958789012338335207505376231378180355989724690367738101743769179355816006166852071788227390777367039482644273866510119070652285527296038101027196595631731598139601492009854124521060231776502765811351436348579853418784311289039351040299931860894404462854819547355312799299267089825035672066524034081691318680900387955999780542221237799155077e-99",
    "5.5044166598289810803722988895009321844216562264481394131399132075638670954447553192777537874936245865560638270395279364775467126749187406666983821651365248140869032286523996007881536500358479759907460786564385626690363613615078011579083229093077362033883024877147795578427295597984379726727088700902064608627927467571900930843883939823238411782562887221508117684509958195787865998415190740852734467097071275797371269425040544306406730555795511178780581033040110053907486054274721829307837109841880200008552751219031799062704342e-99",
    "2.9500176747297255621634905372432537665951077844643485987267262197674113272587682213314261366376918477115318627633824092490250567639409299164993035032852441504441534904006089721160406301149852550317690147822961139911638181926841776325019314461583942489890703194957643982383068028610789784117912068058871689053036308723151780406515205017254380316099673806851722292063621070725629078936508286451983876741068363652778546691613943766017178347844152234874158777081825438946882767554495604719688839676552179644746528946819093793210873e-99",
    "1.4987019773485151211992760998892933365137374136730728961673647126297970094278282114904239069779006864582149146151650684733313965963069385225621442501038519614159012604799125536951328217234354505394574804464933178179173340377743076741620620705077920599587886823516388381744029242966462124494029769279315661969562612586914375669022745043042424773134185670401769690352702007458710693212197954184699232733830796125995459141177394894232118640443314685378207610580965312955411840996318276329448338689558999551296933463076689483033187e-99",
    "7.3504056560156843706202295261913768111266509525698969580500365088488245385037416845513686667131673395863460134001581408335440643325181170511515195203518661537425122980329165703442049754532588382088278582795440042653432908133992339922298806178596699186121300132257000734914715890107599146032525515890560310910380835931605695171033394436304066461107608188741482309005116997448121453673633037321564155519769810896103265787972397893884653195333097704475928397227449155060296946964274966341892252583936138258537405009985452402688114e-100",
    "3.5176665481957842106994057872121569518907181564455559589478362308046653999210968377075530969642909145978367718113665150624498468759576001334434798862118598955784194466291311603903671172469410434252912315016071980982580015694669613636554631012240548197494222863450066251477317436019652673880274279619200443817510037227782814339897726659286633461245602931708779095128825973838757126148188639201381679040819832466655394039080905290389377903352181421651217227836284577530223913748489841302384039817832823953517784749102000013687402e-100",
    "1.6540909378587728484542484457680913916085336807588601788981174871591101579623598168246021352135924075982976753065045275344020888161408814934871150916477082405441479794510604692127038067338561555958306946994370418530779783337917047401814718190654001406676788064940526001537546825183311627388892462412153069078418301401743725130829908149760780606456288726807200948891141724275750846572718951673186186150254980895326953449451211242023603996058370502489759715839519370625508473711109695470360802517674973793235954806792386114475668e-100",
    "7.6793383947965731171594745009872226385152056347013695274285871764563952885946058210918272436049678415264942771176749787640957592739403047695183788038657817813753626953144128084488163750176620544193453429774372030014747384376055495585469013319278078726978753694417620124274370992900578797845913876103127245801232573723839095247897909513064947176942544473018332059048326034346980397017792172684265345392257996135393148480000309287486116313531438520642222098239500325107696180329323332425045303355248069333480127076030343710361867e-101",
    "3.5324185328199402650274451514292077278387064171969033253455796646093751411874554552559732414666044430690429316629391399500667305321796841243245660680908054018662453749869054112183226248294656614541667271061644498752777679216982538965561327462697004212500615582399144828125512860875967684050141517351972793072051009990011087238097374531226914395024749462721175584885051655032756418026412378816433803889671307810488800613171332051781341341921690305215648186391068126925969221384904526803484941452173494394986836953166718291399287e-101",
    "1.6141032746121554250553589680704513363356246860505221392476831943741759937632444676531703713576662016930397007937249046626347303338856346317469790569098058182172924174231083485502975776753210800944998782583882542547288147322413443647492772165434349244946687969358630273515624112547762042959607855988918203820968594927511716759763489496116741236119465355472919775007084928660000349041870785082554379340694680204188979003675690736831479009040156020366424657663465134658272584345485823060291681280915051380738369379915404605212366e-101",
    "7.3405582850734929792085509505855820661258410476693397303191530932592388793390620913098973124886250319873544436474200058481252544724422610366332971186350717306643046018024031376183617610769033274208316315072095052307492951483770943623051068657529348629187252550803113238483156148944920196385416766788490977350598507919262334842404367124510516341025714860157399878107834947404801222305480508270099967758092947121957349942103887801329425778860359101305423831195226085561051272233097862707669688514595180017888030601501372210155612e-102",
    "3.3270107994481846436714180176198240772304462372675903297591515964298279717795477255454198572958980851157396497270488269373781311456328565997173166740122087251408811201591916782330968186603516840621237350685339608014765284939061242949310536898136389877573348848900695398326597785764661937938221885137636767730787863365977352796577722739249101768937220729851408662798023091996937643360587559347644718914639236354546268893024952901752401508780021936477220952203950533164868226233946865796135641886727555106224878680542391031221544e-102",
    "1.5041755957731913229547422241675342097302805544480426073611445693434711787052140560000662040845839508393855209446922877875085878623861252050400687358395403490804948225287300869352708421604461213869676038875259784510320070251740224876467505245317524155314765025236906588430695674560008561032936134423167300585236929641269095466934224576762972607730702447816377365922045587221507716659081475817768704805608182427695162710296944378620083866837906556975206626158191248551643886246371792106194653511653064782558112312276954554614433e-102",
    "6.7872162588287004424037462938403657014661674222393666649960410449608204648127531363593473505673439211687784300611830592573555198057016554214311145537874444707389776262838520694512269044859944670263298175932691447188295643527045217067394355776591481445114354320033257327480566906226365054918551080019261152495881360116325892377157048564909075184757162299833712768665003177557886123922782336081073695906454444977465092037191300751795867370641944081690681108822367245868771721549580642658377380171417609227849693584472355237283593e-103",
    "3.0572630762512768053605053734207132807613801652670552587475373816903241829862410946718596830347030567224210906208334590068554746193512459934971927133210061602069215147976784484129078723687583714682289783018112660648718778286535053003101478177189165322496276397608793220031441668022412082093335027674376607525794740705937531382131248970959620482269075423062913112169562289468473724253176138824494073490379353732506850255077818948975991599967990814814519263591676343468396741036529231094825281176352253731662024894537813459745435e-103",
    "1.3747415310595018135808816388253201445057382769915378604610833729717969073771715057291439858714255772196885924521742396234134622182340671221142442402995548155550124046822216717496039501283913847205044819560830412953521521030047485872583474563643343746105255235357345892236274849309719346794503637953216776685876134001510412490285498512133728825751652271494798317130773449787493017499541145783400004551951875999198732218867016083533420646935963162834114928786912947861809969639826743516220108187917160103535860062494910410700487e-103",
    "6.1699893175070501676142227446389370952807991936189062662121012381914266579893827445877102373745345554832927256235198741339197517165921388640013606635901505568043687378149529193711173407644665064890068137858231431165030298631467263721522142658777248541071721692618797533578438316656610168703741787808290100401600073788520616152124503600405681599035455891305486612789325038353854789344969228079898446517468916484533246167519841080617533988599435292555759364025245341887444079386527855604054601934251955106340416982752710974564673e-104",
    "2.7631603724774158510068746603705149263642007446836478767893044057113550489208032020353207449737731370558496162249404099248805308222844783471616819879286579751357888370568077351929141418676006619164982193900050077788711022606549717960109799578364271848303909351474434896684391597065691048382361456204718047168687219490065641374714674819845926785488739106139670719476051405689537219553258064035850083164747602037608437588654503604957118253976749822703625545897420045589067729564376606390168500335749557098820947868173908558409127e-104",
    "1.2343756425598850799032269014163827315610961094364434743365186610593971491774570126221251202581482118648038500057859958512898497034416265311224451123982017332479309254600092161150554840833421628552078480429539154694481095885573282908944025174026022581421210910327489270201785398539494775785554042775077575653736864013245130706510662041604371007334742214294967595181434054428247679729315785411447799364033346153628183452576541769924137427699240394864849292812820417206757932901360189013358997895393821332271265555473254337865822e-104",
    "5.4987775198265499666704585485128940278963598103902657183971800032780558962293046690123898578832223615827589591147449978193754480019824951865487387169377103682006269193396449146815377033989222320766706138530167038378766097361845827718368959689667797858125387815645178997862802341849476688621410590899208622944459274812119543498919675655767515821800336657096061124141019642406522769608787477429080888698878531542552781092134143200172117786467582247925013222397489223534683942119929972480290629587471028051679200477573657230351009e-105",
    "2.4419204748798268832872031346996997246440116584868198811195303007760761346678661755802252918574265610430065267807927073758035701386220750539876061005220246883889928528206183275299330867394889269639484253544784733396454790036220641586763547010422778620917086782725107605777713452456051902074425137303105756437032117792583248024192021482604345140855542018479310756521888207523148725872006975605307368133724813857284158973420414430754902584040857655885318615106498302294662759714638730841035812338698709044792606517871699780014289e-105",
    "1.0807706832508766843895188000367102380241858442208548720566406486048003577055577649218062022897782035524977752335376657825852302021800648349924367627579684896903388385614118256095986765955222248375722309471524680984369325910462432110874602259584796497911704582819947954109412235232896303319556687023985221522357881829666514548428404164765342559005388553534639523760488512248378797769744495986386078212504445939593706727596171277518562869518166895392785863135478848745467173114227759948236520422849449503453236884103634331570603e-105",
    "4.7663919108312453961101251254381947395132480754210785563511606863668775188007118778376438951065903349022197197597501196009874684211635413706432673953077470439202184579706863013982601396857627830746373781579288241492240385731200195913590271151326919992652811726053542652236485159136345618674776263048520805811601716010736700363026708588787441439295688302444930134329317357955698843872235481161418863354063510473391592164631679071284529186282695682879919794086133950918551006854487532455467755847542905829409848048839904865280475e-106",
    "2.0943438068363336527420263028753887076979529559936839240490097588806253724696587043170176698181129707751828646000701764739036633919968345959673799596894163532025780745222470301354328400715123711059382992957004021616818651566526544690383774696827418366886463023390692923940525799011851627085476630551558052405671966047963122744280592140248527778285100259640338067866257146008490908362040357241796385321262660798850254624708024884737930177109362856584885333683000712447244356050461313676976013378573813975087131849641649123542585e-106",
    "9.1682585994692142693743327349301855764758354559800524125318424609679940903530021749611763337110555641789739507655944813447078543825878067787583510023360647978127111019285486587277119642421519197553390782653653393754437332956172773930364740385065264102246808666891910691019070865217388666725361527851070005444713161024892155062042827086442765588265361921167278111349184449565691387041962770410231935362750549535810214621305120582911503388688652047203947669617680660127072237817085351207522238898945086694909543149616469491235758e-107",
    "3.9986544913437184052185331251281070181784476301179238302421006333799920906254932983349896751965974595028887304991438283537425327989749847665937854034096565615302510908476670131976350553061710217750485779029091468092995687680153846959781020035893160262016091834436084105015241828921544363852947669857846835026000244649005887800792364697278764154604999213481796509044423301561430779482595680222873328937350868262062194367900330101274686996731284669769459088257527362647240879093527297969117903088901098888163707302877948498212621e-107",
    "1.7376480509893063414432714394196497560585718370283481875811269367645614991504928091524185596747544188892674828201828787976403713886945763401696916311986998261999571058344320124946751014429021873922690781220854866625549915130683725498312558709463336486386666998834878893278206048105509990075910243393092315221225596949140852917782105684425355479642755678934513851946111999987647509709953967069645164316766768141371336339460573195994183359915818135359555943898991058069525764385277857898475050361259654068256547158712498042786554e-107",
    "7.5246041270895942593067003628303144544982639180116744899364301283255697980207682882869467775920875548020863749838906497313569440529522218798632475334747867244860879739888120020801055832737245800590915870342575962699507036550068708389022250259830831499534426503971034624539288611631996074014121926068909138709864110682869319388530779534944119587931568169638264469166205406277234158202539427975334519674106399266463368652420352662040664684403451782832597525861525730058307607117543603270884063209561091243211566573872323347713998e-108",
    "3.2474796964007837262869665591194530224619471927970213656741788541129510212815218911035245144136604480287183538024526739084427290718588498859455099676864544923406148181369670816204682798706475344960260068435708801740405051216146906136152787479938746456704774422483276762659750107603925816212221267687880944777369223704417278751874281463964646795530821252050548205596520000147159201577077840473871382381931853314923261413903270835151926392989134061195633453267736106823252927208137399121064666901943630265159871661412264569957762e-108",
    "1.3970896803880704174633968595141179476879590892337668436257880214509947621987776473277168048290050571143024811000706490055592994697428915430473007319710920488513421595499041425446588489798458095494124102315402864186594350198900491529486042980741713662029235208120804098499003803081776364202203175528370204797008236244000328345892555504711700256375632971946139619278569913748406176569781338134420841559075955267414487688674528638718453359186627515523209799803729687532283034830762062536395801044958475336189242603709965183218350e-108",
    "5.9922621659194318198614706739694046314208612346966225677060203960889431230701584654792319130176349950101746461221158989015831143330499237358315946455294683371119227571411175448875465229415002727254418701525765158514451377888620159340608682370049971414303009548818558727786078919447823515273690133437620524611644052290711751931033740391084892760235829210120983790592967797946504278565389291008553833813836389273739997805898194218702864445227072694638501619125121045715144548925145109450823815717507090142319654004201135503479991e-109",
    "2.5627807812986946937812429671931876927659814179086860510244820681034101380787679209934247196094987991836033702647941049896032994320527381385693508350817445261851731973640440094089542456047792582606128610330288745575859702846439909915340617910777574700632288638966844088971107479157914475553307758286952494667022440575336439774011645280318553762397647165739853149408045607931443429354131446871681161257652163883133058668271835400870466110162241952549725680452167872294878201939772299333251680453825606830013905528407868005457524e-109",
    "1.0930399280399788097375939313692540119914425074260165660598992778245975538376775814177174166674598196216699008558668582179849179197027421094817667783822514730808385302398431975039688725137497589772312914819995260316500967881886027909630052933828643002214196641007614315149892618011807139078798968087090486282656601034773811009371626620103398332397933722372489793080537614985173126427879582037941733863650338310827482822904091255194716315014873245531210441882705534916035048450135181160240494647380036692662128480926811884959537e-109",
    "4.6493447677948065518335522881847539467497635722517988206730679508286874583530150703460989569458486464441921390524994092448846451655136496375524877459916401592120013857425212581201705306864142085799806872191177878513182662420735814194918388604717450444065976214380551831319899933425902191142320799258670959246615137890664424963883032162655316873385357296669504864662440783047227003842034468178727366440061792241997590759408871445792968405997149121837217798559791602046119495117468471025574696570127445517499059436424531587700402e-110",
    "1.9723202541487249141883828885122526333731314751323434318815620225942632652664389280359477227066424413121991586353622564770114283098027728310097069917649737869928092871063875025990462857636579170686897783149383650499475656457176448220625076164770525862731119355433534829222333444432592298297352198369818168482848790014298361509435717672575185322251199753446953287085399948345803847042251553516414916424876457840515296948910507370346090792823925294421556013120657562755627880846442422904492191964304846410554092994479205952430258e-110",
    "8.3437019659160133259075271401223532456627745480995914876303129333805989742368137426670391190423266779083814767135318130487942372737567765330521726370868871103100311356553202008941313884751605327880484061238779545185042907536328721459519882897262545980980240990498569464234919298783838365186699327913674524358292200044512629023275047160013849005317210092449426069330760104450877281083693881045654448295387037697455217800210296616175608160850791944824789648033484261847414763600933505303318953853499725196918222015014263733431402e-111",
    "3.5193717371928857537764797535047218622052423066874599941621541811413067832370076357633061195096718036129882851103746269936391025691428648026903659956554143566527185560322748998713477862405258485037319632455480829831511482671371514294637524967848594909421131070766401454565361670721113860217852305273356069488651017336411053233179223301419126795275139574297988172711178766483445551985745643743827492818118549266794902879787020509147426588134357224526424465585577933230197317466629172586319704491347456726385161834064909733372633e-111",
    "1.4797472842361683815157578547249787939896839954038123396356290798599694827048270526993956157078238546403581253868130854809346593396742403359447780981960574857492145921157036294792719928512835133177277057641888817007308617969820025179833381354581475169431803970773872191564230305860018207751004821822178178726267939131545335851663559118895383095204968700582696327803678557935452832658109549824898484802806866833909841148290757220362686576907630979983769946310497989757313633603559794647673594683136126081757938729576120049682345e-111",
    "6.1998030287256354653643359150038260651387314259375714429478196430433735898766435060650785038927020903270493776401604616967057899596473547706204882755218626636003477935879604907489894907534471488604513839747715042575458976198251530753041520289348351670062217876405680232132141428041022993781483507825040278663814462972688497995465699118471226850588146235080089674212524652955954014557757274328481138380329484210275153121796706629098135554454386527065039394166376436868084972558344011025051813996223979054635998809239171362207249e-112",
    "2.5873113879401591242897360354614342533737898853271532893458103746713348332099662885313032881058484928297724112745417166657245638913498220270222804636871330946552981745368182090533847623393578544578314376115605020138141300589735696200391369937041219828044604179644196779931381149074730107162226586792621266249560525185435657163681341113366565341195932281421727121963061959262806597496337233054573196403833124505488266194024215012586482829854662533638565755886025254086731352072557506376804853875097100428174678660264269532047426e-112",
    "1.0749123988706661202177831434799415686027713359929536227047799818956645773642594350237062848547796346992847183491844470184247088730316612939582291654868362380326368762206114272012410289277027943139097154002061981327608567498429833055753550634625221845674399647598915529452042499889461772083988490152349259420324804085204509366437185910473704711964623717968539956470425785773309844550296585696139378782412418986107972972727294648303666117318047556100495353656023345460607904468041044395418280859409822039593389448585314348148942e-112",
    "4.4430779338508591349338776807782903693521774228284844047924872796350365143443052597023629402514560073818852088407748603034517476493695885064923692129577858181454741728690304731356132499680790200508756349563344501304078847391838902935338595340180746136296849423884490262055638810555799033286720610133225890100627322063754625157481276868892058366367935175950609263627368695739833564358940435269631795791865791200009387571177120341748856494725673550022927689037152016417371495465833697917105027521559087586210081843755634455009512e-113",
    "1.8258780802365284901919356118036812379920059067728129578932620014971125147128886749416400396559787955175686898355056091843388584986468980305841828400195042759276875484692695196623883290230459486492604668982869801429979222522634231718951930466709837651686057122016825945667467785606745411979721929958594150657452841420433774887510948103819332468570811283697597011739012296219697686417896253335934416692325182234503716542571164524733610462881356333924735702822221880831776267985927200167692686590177791175376544213719543489269304e-113",
    "7.4538359123257629377819754744476686428980376173179891801313776106398183975601687577855046403884835103795994272584335180758673586716447546630417382834786869415994650812754794947934548132431961035898954992155128456563118807613890867267090965733959520298756779185752849644419317856078533101923582443746768023627311336858694007553897250627105431485454907128521574690769573751433811297670134584753675798983888647087524011081170553983163273170029070324058514326990773302248977228830282514060768927077010558032630091232239870013486782e-114",
    "3.0199179866881977463557117096678622904016186860982030286490710594623459809262744749957975424126078276432328223805929741643806334521559407464607646763508050624723899517408190584413074785643305541854507676091721522570027732184544649052037607025096828675004184310810793774807294850353921547946288304676875554659545346720797509600141765362223685790579288252319957901978037001773209967959129979302160667196026586144569405219583029653500845922715536226993447486707896954423536866540801428040554334135390398492981586303821864365943036e-114",
    "1.2129241675147829017780603944266691811472976010485896194330143558914928843674179257408165117766925329428390395820221845715933721733307602896703097873325490853734308336221059362184150147131146271083228971107202853715345124384536717230179540616632477841342624548168657293516700553996759761601333620592780116402216661647791646850308401503258595591006675333633091234385920326377452112676080583721810936017226009358737422402979721909146832752941084060369346323719952234599202717584459018315825648512819951552514427173504913601207985e-114",
    "4.8229844045802631515535048101650418491342081460710934785014654192982015636730695376067517679735904408139964456139227374118427869508236264442438781936615975616601882666332319759025763117542337738686891821016673550184687967690197397932932121225433070872057564251693607270656686795838140375194418701275394167170495747094739920662930475952188736867823317493710060655231129226515530383574337411118864655832053454238612193220631616508584996331568453552340690627441423021437467142210077349628735055573251515244495807931973635438822630e-115",
    "1.8955191623083162113690558736324331536957905044963026209956304093241477157919207914087670197951559427987751630621171251885547219857489563851130426617564865484953540358886793918410118833779785355831908156501476159445749521745384029174643700837442819966845325936016758237077979933274918521445954755578899480992300998777896929332722826571490090388424576996744125367432508482753092282905445231586869218461870221436753832595926077363841841683423569559479372305871255559310885367784245406030835326844385521091716534177791764219546404e-115",
    "7.3478528845919304002987814172554760221260410436309395104463414835260823880787402824490645114694199408380239151889342549737863520000925816027603111940034196993631499973151865465099465514130209380579120040409213972190169487825304345254456396623918831525734720205609158850076701016465332070552512470846238864655441593215671131518800130606246827491353074142015465675197145928961717089130931519955721555184366443510699052157058149491122383254794122245319785870312810564619165277890552981256066962039018912330245189510272788318496573e-116",
    "2.8015772492428468879437496590117556374400711283077400388732948450839088059185115408896029360805528938302469117511646551659303206148173686966473985893255835211406169342105178283968915018154380064631344898370851300795679512948014451149380682210144033805173620763258231177955555315289728832599271599807329231935114108743842665028220121881454930533759423056887047879408682292608091726566670210306224535599776638732604198635764453404240827798902882405594645616086938889862206353891737494769933156146500431976090416338727702346312827e-116",
    "1.0465647451845330249718989624934643083829235912012721708080553374088678085109189646939418577459589388318094437242165022558977838477588270148670015687998101495493614545371105592370694716451009885489431491060109695943830048110445323954776005149449952278106577198125711010649885966036471665016514911450522148698795483987817328399540181869750426356000162654437852829359602491408815411556911135682568318407006549741646366311168034572039609005157297121877443160773304449266235238250542116649239544441399090544131023986547464640627813e-116",
    "3.8085189727077675386845823642223027231427738979782629288990057445261080848354069921590010680935193191279357345053746936683332834658878662050569767189698988012153344826469195557008814591346404215793121425818234811980614542947201240325053031607435548971545573394962314718038687407083706754413029160341115089581861700372691725602172869320330087919559518416760896028239307080607008806146087566699707177002565058337031267869891882731859023969599832021470262141737519320840288726988200760792918731683905705166831835922346660032198843e-117",
    "1.3378792766236979044712164438255746985719067178399554481288759344476748549902250485226282755716614019741731121140307013903507700540191152015700035480730545280885015045853572076463433248210234926216472919690692563145812613141962516617693439516352293084996117794263590518754431205282500394247115312051809880782289928369788362762273260049301964267770673800617683259865006023071097967588728443880011085997884040046555058095764174186040920173438996854376685364823666865949508710464321898039350059466952985258304653021874427707485112e-117",
    "4.4654289956420789662760031867347153783934411261951675814191785753881364259754013342945922242837189624238182124669551383066251804607632252750657297261571118741777684951628667644940413190386008818688780041336331202079428109284110053867030792284350703931197230690206713775242998962412638963773979566037960425196105378331704448918565118726080523706306517793420583148654002422401511864549456804202516667310521781526500887071542097315872742086065141712074965534222618806611722554253943762090368170799370209595611508308652459052654473e-118",
    "1.3720499275340304454965975570418686272347894749999519332222860679604607941220708339939181429468290663403487010047348451045119171189661503704087034769735895122264931209717882888825099502981610916182336417317474457540860053412436366366340547178322046957249017475975098224018094040867836298454092440466659167636200810603435915938439873124428114393139639259729300194538025669339922274396723172084152056391429229766700284325606696047985143811194007955795156272971922124588737110153416957059582505069039786820674416893989044152676407e-118",
    "3.5858237686883875638804609031319103809074314063725087958584040544256691440049426766826953860526239182321094046311393010909003591194213994263803297052421931981571245190236747671202881871070534023383442608326493823727944700701808481453105825782306720298813191061698070335195509357912393341807845198124258969853269628669725352281525013402814508730455696572418231610698532474329845693678838452697019679366403325231417388838790311526894922295296493738882872904598534156587851394853896314275904803262336690422431293958770855830810711e-119",
    "5.7245294661566442339013936352970878542238726978290583628493173148534988077246456313927364557370499444748570893812882877898266579974653571495041920929467708620457826747325729437844039241004121845539270144462443846021496990456412483798910766058274107635901156899246702573459927087409655672432995123483344748673144083563900103734313725467083214345627836045783786416345923039991392947195527040882975417154257298941499026368532532247450762314258530318129250415755765646554255785121396225872408081612333022693353653781130479679292914e-120",
    "-1.5715829031091015649484717141737753286357535054194655944074609447631486611245562674500629829787981677087487781897504165711887277455031637525937240122693703604294047498875735711570917120982507982880409366587911556321118110325761903032650762748740424443397607276342898032079788561218674383820971605513440862700697226964667068186674696063517181465423976010960707037933237797697067046523342174775280982684681983058966006196801154117747521780967066661267081976271653788746883155557212489397712931982813923351825686984722259169190388e-120",
    "-2.3432568472790868676390893647255106570439524105234080102197386202354720799632907079067462949527297209975347100659130737354419871892318292828782917991696738025619662203475645134301663779218605206053132117969834303763525867580460523771681955504628245578519984944075977162473905176629456488130366782389761951360565543470006047293286458333543157033429344381512458481507139214197619705932787239601085113232388243817170525995272938584697007960313624384066780433654127485275047960892478416931086281840262842991025523668394446018236227e-120",
    "-1.6933568310335287831208759140890678377879771206773878340322643872296793328764609746141304676410253929771097996864218613730410822511283002657121913870816509268894766364074155758347343986809766087389731803277881281913424771796552389754657789657085366308880324289034710150972435258321217236323599102764346823010447581735465884171229004172197533989149266152159484573368069441696992029169429418168601866228736410684074456317097015107477299143710635665553640047192360719678838886503186708688504293892974549667578314169480855888932960e-120",
    "-1.0089442451478696350368234818205455266278455812733345506005004303415007163600125907870853888298047033850064180841899615276015739071576079327000521478601335771492563152810773746436400357162295720877770441890130638273952307927107565657921092486634745215692827049621784760022797679485240431258984071118123445382907092324001453548334920224739769919120761186978389171754037222272478315602476226385431985000208696239441289297102397132360363493732020336971830699841384115501645894785816047791473680778603338753886616877186469524857236e-120",
    "-5.4844731290077210277350248290227914120506578367669278588034262292391765468556917724669524563832091174395667709256701335615972281649359069559720742742062023476117480662207933334395771130533846687524318617363367878542374077865640058859542434282316859445701372316168926722777902286958540647410720360922379040859089110236386960777658140247117703418118805430661427759808620745443750966165876900663342056311778303961925921805783016782074865818313702141987916955748517158798575172232631704942986489198167872120538264104576760561599619e-121",
    "-2.8249673820851990931210852040392279704701036372638814055128906494627550868145202589807756773500361602075815681178517688932498671685105813614410809156158848691016997413649068788671623593452412165530053689922202436868085993090061078798596501817347677973300034560298503019649184461773688248352982147754336787362682154684124357589509291014967143415759310729827993239528290694008028313177095760078039476435013100454464276719149091699388361527843396430116641412676868285872405986926846411950160571974040318736012055310851525166209083e-121",
    "-1.4044938896791674411458016915544693788856018985759184389230193767250233030037206702910303575999046789701575102844904158323656819621885578110730376005880106696915503817959960423388201510579826892695314766675252602214362180902749159660301857886885172469465695201138415987939948166209037704477473235032836214838028933395476446451976241040334270356327867672074883163017778661973247411666844858166733277405026014040409802836721409868470879978048926832406802060132866039077920302701695107038548349218394796282226207003475583308251524e-121",
    "-6.8105549139108892543805155014904355397507393126898854433513982224405637176811105469003646943864315633760178919623153608217398139123385636053212896311414876618202104890857413370439427241253138085285597874918726769480951550204042565793861953269343683984938063197943358647672032526388203366084935732196516721811691790630429055050210843638094820592143178411979129212492523683199408422173613180238556428207177280398943484280124738606842349459912283279135266020189529986891031986747619438239562098726253784193249292339258720098832523e-122",
    "-3.2420099340054791888545391580946057704499692666750046886658382253816843896866120333833670298864110248930515022331309922336527455167555048825065968070031731079531075248396392657304239897380598014537285742779807198029961562853710160292384827986882640256004595508443915245987190126251703163304953427019289620725801242117535407926942455351181967374128122883444626108368971133431235452933299165160323928699794368196280645200176578708744756016749169124082607503530285053260320979446726117386025337193439228204468301242455691308743733e-122",
    "-1.5215240185156573196176351915354301734815491536485882750820797866377579668103886335981570528386020079448483930926611997692977493623821967417757793358118844097292738750615823370013782855854695277380934851383609651541267008289716364519946112172265440089705360885993559954106596735881199092851230428317172587563931867765803484185650070075652522203639062097952954581034535107208303514017934878279087058029000088906427879804373277556460809906285508373878676774448394428517451948174958412554347521470789006778838902782344802072002862e-122",
    "-7.0609899608209568175892860245692349912452255937469900279736588918619791658539290590719124958419429674633794795316398011338992782775486839378930590182509915167295349640730003145261507431130648736899272947723209137440134877192137350614135530592569047851756637059899977050775038958549699288885212507752878805530966627316994651447873942587000623470383460995729822266012507646814458413454069920023438788748433821188957612387567729899046178072570121054570318586298634819800620406960834263165509533647378007823474418192040594645737842e-123",
    "-3.2470839065027206187055544395386198677239384302325277221819743338623788709459806328492104512444840618472446144479684367826746883189869744214392677186616262096179319006871217290586407263508233809850991389747317959570287229052971565891743407153678219222029963105516243870562038601955664666234019948933153795381336568643110284986840416050290251071447058629044628890263642875400975500402274426796233181700659539430037212366863138794450710480038912119881285285250621483176708335481544881034747968350083471268563288351693320275441266e-123",
    "-1.4819342446011198586377639137036431845041517998464173610265861601843642812471656791570178205595460578497779338844408797703648300990759946701155948204285050491986759890327618575416912139910973484173664236342192568184470309346256720223528985407013023638258059352012753313280990144142474797598825762676145900664058413055551773839540276706012750660510997476239687637188751969227835547325314927604752381398591850201575433052449744656782205361568318153385142139460401536819547839133653088534294872785049200219314175763436109699090780e-123",
    "-6.7198520540957786656057289355007442673517748447075128350415265704510472950062506839542498244016368037778573238686013427312857901272026012957210818111863225184018260464760576586400376126685104104184643242573532938704376528211876695675467479066893429379310351703103555253682096837020840013336465811017771436267144660541603454104225001921372230440102466843184165087913021338861284277533878048598495160435840687356375514331306668530554793743289520714443183051450955905981365835112964924186168779533263835979357503087600000470427670e-124",
    "-3.0300113477630810908655073014266550504847141674604812177687312556791005440088053597394468387854670827656556229295458339172768529610012385977572230199286831483582576517855632472075364084507999794778025870549529840448463485159766942140262169200068588434236073798586713048692903352697421898503330147565376248204681416030464713238000028864410001088187242904674671388575976493689247791623680398843086051232396446106280142213127740758866437694657996095288329856875438347155678351773419911500679958923099513035239507647470551912548064e-124",
    "-1.3593958688028998847827593316251622386061623474451809729362030646924324131040409558486536632315389517043487500098027843211478667686694688050094464991728737759749721756711268584354880960429212901981215484258086139656327502092338073346312356925201323729819697039760843913229637535174824743430153843693333021328524069749719273465205889189111431710738454508449446207613844834065849010706005191517814955539553933215446164551049628595553864325645759135704510466125950916989885091583536035431887396726482301687774586780407871010697262e-124",
    "-6.0709742443975262693115601474609530380699750958193194750875375986670342840972544228627822307718342055272063164619438252541379141974492281061750697922363200322070694245354451547695044120245248736135173203571457013884960467871197641395266756517944423463404960454807001764166488290004786009868732727004250938745594617908651224213881328456664541841519143810779843617909148504516130424566387040354216632695613636093311885423452662144347635440341546488232480455036236506309281440646956098577095877159477439597169858252088727726291498e-125",
    "-2.6997564871970255177293692571175898944060801580690920595315914891133781102711270912479200672230324456228198024914014123415408791642109328319828523412275247295257368418713855436316363922382304346802886960488003113355640961380210697879224787491697264778296762217086506955948415127210539817322009911603502047700201573567428120561699304698215308372176714931313214063132701061586206408645759077194855027057283407133162159439597299172702263488993025040588993390797246117854530913059994340723799591248080166531781340819397006518048497e-125",
    "-1.1957814535205640674587603902377883560110698161158899872803472752258463587859798146893588362830819093353233801120603549047753158949000274860332136143041862419210983578723870681367806185953678629059923263630782442232238251546344593491759911997116395315288182926181566496292456019053984162315775540855654560967363581539131511391770376828896068852341064944174075589210774702807766058017337377245167809908501972648541156108441835833240546788199556190099130936538161497516504632518232988210374848855709575562672956671479680649961486e-125",
    "-5.2762229842480330305817333717005066035760221629137969672764209703318574545845855985872753649342558039282787028637858513071498848335628141097703663651068521295953217665851440653658302458531810825903763209963919906957150840448429085932208469158087192043847525347413778417012586422768373445856855008808963124456948750587026139220076247202100947181531610261399920752847403777180025731527517802656101053351953896123617484969433375989459905231966680824212773402022177958012218046274510339876105522451495433367789518752533032020647164e-126",
    "-2.3195644577721479712558784429078166486897222668670712167158803297316715456385652521393843622041507735958081080157231173523630446310443311438782248832436850413513203644693281121597319001449299248454634269316426767156304688328989846260579283482242274768191210654946310205000700135399383620795068963494246747304345454355704529888137760197030643566784196959003010788401847502884637248498431043123096460145500171611217761385767931617320500462459251960802865962390972459236110712486409972760322712875426692818462300384820732148093528e-126",
    "-1.0161576683613934806095283062149750489599466643198929123530318928996211200659989426995466239076306080022898986149662758948016905234734792069731764235518993145254355999458246914124007883630850770440839176128071081130650270096024442308826005001941965123247396890492999229539259946998834442218777709072352339352571479971990585780681131080744461264026165532033106386278538434433003714600991179914553065876059625876221080254775289841574278847371352245827097638534275360896101357503980951309203878372033567510223601196480484803622253e-126",
    "-4.4365236466642130183617294241698079843716732525376304656977756619593354406003555913034412791823230622823928387136727009629651506017438630202183545093599968645595321526617670663413820286814083906322032740361399011033041240788911316815549829297940949847148967487112028661722773960640375009733131970720072913163191581359882675342053373050357664894662955669606358250513595919153772323253162663825149136328594347389802976607149377573598733826359477262316410957552680625801009819020664574304940589753371267689254092388849624415465495e-127",
    "-1.9306641137256959081494492379571016371607946948944558635167456917559709850565543085705741438565195435520391741482641012698565132524758015340263150383268813107171745619278773204557746755971601452909484471810560390775432250593906143471581787865515771282023422650297628039846096986912861897618123759216154823925061835664563284622513368346998102071394857203374633181476134138492708558099398157627209932990583611021405531642131753426330650374706733498303750607632186795008623601946239676032485688315277125267171310774975994921285386e-127",
    "-8.3754702382934195739854761027507010591094485774977195362768547690263907138271769625653079222604849066599982042825037226926449010125686987957775469440305746154900420287570867934316867337616609198894474468560440906709443693135055011416455942916618001126517618293059163750460037596802470952377602977970530201944212752019926791947804685799293490530215228203975463754714999373233951871644683663116143225205565277441780394104421382088182145367978356049800922978590576656712966971936758365719977970131388737578592123241951512357428718e-128",
    "-3.6224977143391587001692923566757179516511419699620133742888471008994639357568035666258319780059703304653587181575780168342273596904208042996808881535513410018481477083690838600488775085469355528523529365697786115381170583480043427458031071369575923575257217646242018223709410178442512967278035535021908655769499663536650257845590982766765104826774490636928323220930725491425775867078589886450604379643203153237427824384707802909885743729593905688694619594878491060177713196997984475278029142020959396311733991338263892368637036e-128",
    "-1.5622921646681250003703467399707508858531125901589821709636791633068466595387467296587241998118391137889560030352514215141689784319182623133413553960440453902265261813191361098408944105468448570043715727720042975441055544386965993178762096484994302649164702671082435893531901777901542048557111363359010288232006456985770673234205214013239637941286237708788343524186412167645086392913985096130896199652668182994086854603805520463931076119500042908185218452163175946893452676591123024807344907492376194760012119596887127663618061e-128",
    "-6.7193870603461568699887340056531561345180842074999781297597186579998390480182620237957748045710149544749923944565568523985280379353202836665416675472397993022811931691862349299838120130941345346856151794828146284843411601236400188566348499607640264995086216114231852076740723514189245716242567740940477361622394610270667865234244222974444207539837003423102104640507255325540401071899467136535485089804895097513021060462455702768650186636158167551273992286576283645409357822964082499032264737988395377674146311597917086336259277e-129",
    "-2.8824738469009677807121241967451308437163639645082094741759356809576255481142376615230883373163835360359974975164784320373083014355879532540277510248203960780473532733108629793327444297866252702418663625657279231553122259518202136408527527160441244551241358517912674830859182861140797279208367087406995297972892057154335736213521844088660870167730761871666144977454710238372801623023040071521214415130780140557194376534987659844204695340832236248260909331921597991473573958809415232468924712430844753726972023437509665988554928e-129",
    "-1.2334417304310801518352442830945110418249815413903683016562921591105013669943602557385125511191604930736095923525206842249227372833372054945739458646116158581170972949864365786738007946623139769862393853173976760487962996187629881692840065786805995656944940874264721538465713277230251250075562266064961973788161869295214231230993481741028009710892381843027930842097790063237323812724092863323697171136048859315869942191371871966212072633714366654732578419528370180785518020472338228059676622326199762740007547949162981580118155e-129",
    "-5.2653807535052410935552442420473971193797333193415177236802381708528066512124222845566451241328641252547953429315290761786613885148986075218133212762227305191747298666340170342828098426686307763541911117012746186224676423428414046304757790108291659062893837604275296405354404061612070366369196856606201995815121804972637087609849596438554953698954851911021858191887831065168047300791967569996402942991174925892009773763953110721973188834752707423487201466652134042248889845991028211058162244351181052741311957683352753929133468e-130",
    "-2.2424723452616529715723386616858579560246584606991814926223922144758532187696395518558558159266310943813378234595202058662420967284837665921008161787300267316503159978362455840596466386047520271122065334366296507223124227765929424374363058628007213701520230446291057729634611123181492016499171831156498386724324725040686789212497693577472191225296191729611215029962296150390127398175839826736408086031194273144180712943283778989541151033025708772502872252364068529293811902314323173421559625702172304073326102373835954725496819e-130",
    "-9.5284839526153415529650940074626415364394901283046319078613231668630560938672450357552042141688971940844753215852700786408733029477153462716290031156310092710768392332661334419532164187246286099194001296961671230859350578966357875567277486381035487435323730903484771026465995253096640103048751069452190384261307815135161544335126547933535587966148906535140896360158700624681015434449141466695155833366671762270305792752562263615565574211900648192379794878131394110158138618360384569843986240759999849783250238800470479610970463e-131",
    "-4.0393863103388247482820745375916271147754190934526802350256687942238352059546648600973578049156838227711203780234920818470519929674623900872805839567898388993377881180337351196859794907334878615324749114181795199783571376857376773556654749894901586226953434672695056083655489146102007963627721953055561514126669036430177510413960779286233903095600710808018964604253904296140530638245899349837092954860045014814012164319344757554211735112673558861822704645466317685821451989154337848132280700934658213172065962550494938271920080e-131",
    "-1.7083519328939562316207247745755796881264723836708094536792252176445882038537574089998966168194437764300424603352351827572843769040626445148555452389802111737875193775840884033940889604255145620593418705107280605060285920399413793173301855273540285412242164742359831498131805088122376018244253235523626992372140097526362778002428947525298941437838134841104094498051437922676059970913535490414270806784822812481206351075808181579021086347392718586899290599116613734127768423086667865260204962664531282051994050991310928953371307e-131",
    "-7.2071494180344044117152934582911654384860202933188629558259434729693351320999371503567456430606087295247616624562086233920381864032225589696313342321359332632936843278617696902920666720166632907218675928451987783279163303412008753479581957453575119797544370548748525299595999734094449211517888481750566328704231158534603228108540887942725586171284472579405482008696774621531827172545701986180143263471790014112337720271999132505308616509940680601545523725611795665673203942302771073687339380497112302683530329644941799455567040e-132",
    "-3.0325296270930124098800000843302507823079810537997613760591440790747349909518173235799207979941563641899343560154779277019421711576610970035209356149042238522864806149072051803607672845810190686446599579021600500880760946600490182941507300469162050694220853287795117150391114569936855971164045159508069435971602463019330493494983813359410891573868499468323879143091556191457334088395526510279889078983742411590327539468490094106500411287515979301032560247747529357109154414696851579355149963900187496940116681448941232454551542e-132",
    "-1.2723591332487996628829831150005388999787235595702118015575251295829408448352811073087587036912680287760543734254369612734641063948212940962303704465718099285863472890088784085409222943341589368826991120855884089118858057715910376151486023072940973562080190418548702076585564695424635005712075373479052624818865229672314625962842648183739099297086330156772624310467538959279986807893155098233512633971598824640114880338340922097401363370409283326209173841517251371829174193963943834871535634010049463449889971997657649434020398e-132",
    "-5.3218392251731090378765993242150300409409528934721396373988080315285577218395564666410936575954962741402646279479717437233986594235421623807949252768748700960485861771805166172645003438134324060723092728138640937881438680529303146642706291469168709971518478678529705305585917874135498712892043389241553454627187625114171225213033192888929357680737912060806995984000577285203488951521481836114713618086228169444265260897085734857082111180398308699585701923923958926940688407219427702518039088388019792426833441256928347775544708e-133",
    "-2.2183078391796867401026894513428633950364172099336335437736108902280160258006595152544389002727294754888233681543783992438371825184680397091040283268912940020719230513428544899711927700648659422651799622975105008225289728864411180114068961591848804876915595869085712440610600800565593634253813547231723642156954849576514088936480834623483178360577367073682778178097513989070099882888159156912920714662796084374972493518294239209338837192173943927446546363554217198317808335060579597219634807813054210662491070475614184607672646e-133",
    "-9.2114234732442613136301002461637589980381073279756217280880687483897427575378619788817796842231714236281973471061481505855209588622197669675637159892612402461191344543559460696358975840442388717173003435700791389045496417382321689211527496753975762935304226422106776816123737618033338371711846229713109063827207890036246583185705643197929250225575172908015945575951585669367356237511603277424901088434204122348598907476688110714718351900482093396386620671898156595266792179337280170600079980022105318985784554273454294794931573e-134",
    "-3.8088063622030818280264387706670745126105578354409535540986573076497618353834147665647706398763443190369358687967843610216168559429658864445310380405520996051260444195211709472655796827330910179976193439938563429583224957548144754891673360196179507194385615977622052000025956097704167556277043828071519918594836571859273242152516544678358586223380197332057834808182380977763949706800447556169145877186262245449027059301636942398058725364641245421434757477465244974379196950140737563047643685178551994768116547952846951473405130e-134",
    "-1.5674526125363321373663730350397286219439083230766265590218920284982850914217243941190457664451936059445225888497033450481995168801574442796658170660228268505106700800863478316131885604324099953403699141461000888459066092635684405945268136131914640123015485398351551237486271435120430476833051745520541707709414450439390015175396261233788176970414090851837583719651506939222147567816658377087935644530554908166422707828242139863151857701447968603103747611874653836496783923900650848380903654704150621628729030747885334198110844e-134",
    "-6.4165285973312502089145756034737288441588898288900081728376749471775190940666807468653834623960481139336983094940603561256547036197863568450161350622036340959214542675629792735561610724872584672533859368362701667591207880949793725625738884935329622552602607418421476193165855561071097266467860007647014153309048440798228333230055939695821692031625493056473763528984549356951022162570456844480487329721025488107027289971181044814305157966081600551268094967374159488184310277372824140577896837550725610638836346223743552043482181e-135",
    "-2.6111271825673650324091926963540528565146013714055186558313035019336429088854477971412748109546554684456996265681817669166415776591614416959168036438785862217364665809913793021411364069096571291278589663144440909096687438820237518060857746189628750409765022264229220967855726856148055042078705184557313744984503948002178510393662160539684473364957268618225131230156431489178113788514211566381050330680684832829243408930216168391191998705151764734565066885506411642766234344198822965739903729186653241325042629694340428033332823e-135",
    "-1.0554958518508870605005196202190998535947323693256877649369301576777275662211478851732041620870859904032259261861722325655838122123630306007331753716330991349939352626327984599682000672214836504007219611897093403187722531812675421618231564306381287298669998891262578115122294359976578703821733551719256623379705984651141976270216497534976912851304613758715103644621180158509809732685488226739882673831558471268417666762585455954044410363930757552126775629118288964922683171287317085039585431508778214535675727996962410727802771e-135",
    "-4.2345476453718875512758729053227675910637138285417256356083032333427979215392343399240819406612061339125492275106007936496369309563788232428185898090645176364357920142565194517052101978995019241995292132916034091360276005914493132877409873241233833049554177629980293113829591549389260781433779639526984679730704360327877959147452575003377595329068266737758536224184186063323719527095981695258139148793598543940665535303109018898741731682702153511770416394398216183558593604327106471451336405584890397801928878821141923548799344e-136",
    "-1.6843146694307045478932136915901033941769868426176152257266524376038121207537529416413423394895004693726694732535144542543845473894453140773930274827047708224932956825097942586113948216549696689411923931481353629975839832653962580472436867468073713418892973094704433256799508352574520135110733228260375849426589904498240549620267799605491055639280640388177886428076590768163806605642126489142860957126883214845028224039833100161328908313752653873061269511892805463045848380745619227667549658008672510019760899072309993870479281e-136",
    "-6.6334550782400486960386391435174478145346509203538911510119538035739465109328778793462669828865812776520511269352618385229829163607225601482833360230597345193221530081230547654801648590825159342685554479125024559710964278307581080047022253056084633451153819700856516076867014225061537663616765815568648522318219612544698246506810823091561039705456106579733334850381908158574417849702821655407765092968077583642730574621625278195703189640116055124010737476206731467984204344111172691251485111039533479750635863528075873719715941e-137",
    "-2.5824593991874010189301984803868692929634369906935140252305461394706382677417523447827396816548905815764002765400849165421847006480191883077192963444033708255010847624869397932261705122750366192258688940712751891893455556865393929308849282107946690321233848590218000635562700163728609402475952422708552023783283843366202477121560638851586244448917419767030103117016768758750050104160976033422016473373376792463704502726699568476085945534299000924533298364312182873299653019774137743397602170805378697432514241722340067815922710e-137",
    "-9.9162063928893873144384159217434854353380677026406922969883672293997347164945763374661101476548004657121143621982520295431107743955906196128407177058781822108299128704679512446561554737063360609298400378962387890330438686895270071643903179267745004648094693656717262459930685618922142297812209181576239150650093795878483833502056795980993941105473792898407904536702418414992067390550168116517047824446257060082619108609884522290554366264907770667545856347684755237673785363727308501369233231451461456925139067111267356874223220e-138",
    "-3.7441432096802463992555253994103540816828995048725653597406286157247296472186186496466304041579326667883768384151804005640201963441272254349508346551175783226223319409703245543987033637582874754964400536497035079396553702966989579978365982490776056276225565929120582571283594682894352767504154162188346343035662773319642198056634005842914102548806978396732138663502562695105040656755016225860211812548992846128125390510198584366029349890937180483496955819302285468586696132900511490602115149281133974977530747300846652171614718e-138",
    "-1.3840112191095361707025308138121055231778256880140465792639994117560235258527236825900159156538337521103396796781265483530014991961307652731728439974388367899419602423470548451647706981687733114647829749581479963970785146398645795417549186718984411629698049190734087479043803831570257331422665940341271234229401953795624891517515770583445293287536040761946257590313621418358095654405110673508740042466177106433260699593663541676258958674031124697936169829742385779906418174723840611945919811026999707679723115031065970650480265e-138",
    "-4.9747908523195234632892022104920072430860093779374396086491314061813905507297565699192672163174098006946520696593851053775144403894468641332828596570907426687884543867207247303494007995422551774006004289696109899988378648456774186813771539908373105487009821550077007685150936415549014481076605205561525246440398050129919216800966789658750925308685261707641283927127109314624052549841843047679388276591460195780540926188847239105420503018748886822210324548002847399329809646455407698689888439414964528219113192776920131785438367e-139",
    "-1.7195816001723910213550439804831199008812324680432254796191904502038114564457989592013295684045209999510801967951720298659204217790555845445608791350439357621887897311994806620715136852979234671080855505515433295243769371077669410079508105449185628223398622353637940502995497321327733790618983666471275776365223271081561397473387826950800473989371603013583301580985323915604167380273628958415717438570714291096055920229090546537655536594738637059744476591093550113396642036959825006496383689537593971557031194972607980157647480e-139",
    "-5.6006773924799457235844541762615717206655827449081495645078943675708730664930259156590433769959120954336623826675099433281933377533332955894638295518408065056493017190690255945664267135270205124894664799601183423561461208853645701275506949624046989466249048424169042372680659191029072825058077200372690391469851513488608453899401964824222391029011172874682401420923638460317451371243427587676157620659013160991874638192190024367560754514308657826200246919876108245765005970999011312966490201870455755881934572377238321551219335e-140",
    "-1.6452787459171879363512149347925423651988596906881779566800116292290444980372180936681879888609200362441293917712466432435127883203371399450756180243576047604285321915133965468012911772407690761152037271569984074722131298759697143565220059855863133337744321485876249223762929503198140615865690191969080381564135095568856908094372273101106909533394863030377213941953363786093191026048169871606062856028225521463491143123610368726530027260343892706793718179179276707337579403403485777898300026128650725149878601510667234635319291e-140",
    "-3.8424966829949030217992179930773827615130919999252967146417571464678300872626017296234171929237447922625496775742328836761841528327620339232939195848740426142887851081746574096863425977216285208831850777566244094298413541365907177736670099512047487448835704450028647519379818048961420160647744732409393938500258499290699365550294812997924877958241442423216631937839557818600019172314245426719050124661297687695275505694426927807322280792917914278021752164519935033685550359759077050902875889509896866843006613542395595566374177e-141",
    "-2.8823596183298408313962096983272608355441502210105359095680346775858919594845128882138714812171174194129246819559713527301345412213124144717989509063856843812704128565418351325126917172335817545251264150552679360405616457840454821467981802899688952773948650671135142388038170119815209171262378515463354321646036318127708726647557466746266070483343144361291651752198141737632527217072732655189316367666866495797961794507938926984586325856229596125513986532031483994498938247350396353129406443104104427044451939513964870910938798e-142",
    "4.4982181231936044874111601065825191500915328094921740312280276969932859911193297538358832534262126305423713124528563723942480290523109594037328460743623262783523486438521213513791148753764593241834224613795151509063880263235891245692126329364954923111521628319234356554012159771759095256036295164061890079768380244334714729635572322830571992626884377367809352254822223776826202395543221488764809835509654037641328545406326882175580324159692369504998765031730544123836513995659985996730608671558789401524460499803096123757893887e-142",
    "4.3409450986265257099135626673440425569694027912420293355308808446713787679453963590246209976489370172438628108193620430195422936626099292291667201309186994923259674152978202496097495849243117695642562719611787387326214526282809000528705105480784606097734516868803872130036203762904096036622107210757373375222385505277656633439658335816215198685177235472306871034767356405155840773929343941250737690141414540170201223597880917292443225640747786193001749685090284541359006346579176764165051589366830111866130253237399753736736886e-142",
    "2.8737343287494248987483279095357391059837483284388110922498293061501853591454438511553605254402549985524617205013101761430240358209976727764258950295896025448091352702932098950285259592111324615584247579804374950934406202854470799433914495426919804583221788202144240749887299456085825769298714518672764269925047237788315391377137956096409623922617162130811161765820444853961819417142329432704558503720596556122310468341984925321327807097309906964885945743600278102592677677510981443233021180026078764419501575130126325555998762e-142",
    "1.6563033510572397635265898899790008480740155866819876684603061080945867761497516976747913778419056952947544893857265088183229140685564247296842178335082101798669156982224795913723817296819474605579908470527587112561516472253508984831948980685599152145713756569725120760543191773191742941863608505204494953040052151815770188882142045029617287184322079655332952965890891736486596548143351019863007325930332472979760467061914751992883862389985421572541765518371916272121672144825322808177443299885826745152791824304814083312943963e-142",
    "8.8755006908522516649820590977167964607319947192062195148219454288084148049299233779049218791811763170762874300438227564684194139064208736878821555934778569915011696382800297265058912674911374130356694192376382403433610843753472291327764265747038969168007312670967252490961775857499906518653862311741416645538724147190636973688966062367059146673493291514528498335014116661839380219351962644002760170521415696370382229052724827287993347176828925771723172016996459272037740129942644455755729785204569056356267208537663276873163010e-143",
    "4.5462309349154927839170529948677374432274363906913809365078097573661509754516584646952270236634787286319163689336741260939985750818999818976624195201821898970496333732417805581520242981128930419504214510378019905368480739773424927265569796678675809868933912091967581131950158967862695189666058085269788787114450634115859682121075077943379403719485502649352082293074281449185623339777795911372999218614825400420896978588827494921459230346756215817087407597499940589700245511718408210434588364254373704081547777404939415726456628e-143",
    "2.2581139483393218018038062205793654396826516569822610770696104703645757205305651872032293958593958064015904286375576105595004724334392758636861001162783902941055884257859215896025982196806210406913480899750589979389027011004674922435546499115121071862743807932404926826714068268277857444088492612064389052565801774449219564402924393593226902457078186683490397780847589356077804474641517078314243908762122606496150968255700360993326319253785059320635382780484488847018433361990626026072905695738646780878575883751971475925818814e-143",
    "1.0967680996735933745484215668363502268130489235395644748386914507057904426748937614860934708912110990285026998679598239901366041690598426521709300496019388554098292946941423618845185448738279969255195566081383932122336975361671501185415549037863287646109162257770269265594374013272751161930456455104267857518313418089579099814032044615356205964984946387070431880674644461138419219434422750120243154743192370484583942345521817770753583918738228233774451241468034383112376546331439466456488125473232814906199969781149100069465101e-143",
    "5.2367634441403229119673210845629748072450477176636121544420143468295725727894137131079884261412346377862006676866009888919071764398842376987520800529787900880757037956548410826244350900153044264603514990195490890575974234878845262278384222810575216363526359432555939149028296426571615360436832505855797632052637078420378203557805283252003890876104794026391880722017022047067941685279594453866911929944071623732782707314813679231363607460713587095040294862151205044104726846516765526921645010825405078631411394832452946443774582e-144",
    "2.4668104113850936218755948928114950749954521223564724501352355318838922926290704798799817241103565423533032349531527691841598156638353662440090666908511792266396761154425918670188746354016784834509264712323035595864094891503313741223721052218558375066946117995981694227024907932983658786534550176419883814580469614659507361864948985250427736951106680557924624807893668293148404119898644992210620775982180545869887692871108249550574602083047589894639324745786928409476829399114196214647936618017742592297709268954667305753263736e-144",
    "1.1492493235106422285775405264565195970116559762199096571534818493949986459673663389247126832185431630698676321284732965961706747133502788113939280372268853371768538214138315769094506075324769356391207597050192648639367510659800968300618930772469859180191570106382423029933151758478117390806728237355077174205863347286754666356924665180143991862603141744576742610666780118105190860367264142597300352700896528648144848792348710861480697511692441892285100693672787008049066319244205500886096226653983221870177129155723916805591356e-144",
    "5.3049250383442155776303974416048583739645731902880567857500610200903785360664425368422099071826430845540408926199467096076066084859823895437623333634736570252205542796312032142356929981961911912814233116078630029153706949825932067945233821237496010231022534318120563170301924324633826613323678754888601718758976309093686668719990756622676642733570864073922622875997715469984089756286394979800908444130489453391077287592938687839938822381930410945358161394539173143681488477851717703131276978777891457359240256893267841392343929e-145",
    "2.4294584127071725699347490989737964100105898949025644266857066677769334252351404268339356133543133239015387275691209497738364679881835401038350218229064292730297902869095341579260997343109539774910871800138948521599106755540180140779005840183046937143192476979602685452595497726004942764436251801738203918857496684103556748541204208468149577727898353740113531922502159267406850777402582910510894504863375882647551185494001529702378872430682095823909448816499577538494770305887683899759453482927770445295312667328805593234670084e-145",
    "1.1049515566475201846113799788681915427641364326139878080685971182040756426934376997407771863791960651390725365683310889855616015205117116554823308645986843284313454065788598575589152523028235326700874469978448411188857215133330034666262448584201709612574800430766515447442487878112154648858755537192956133920494957120299590570334448679856948637267651007473884488552173982235522774793425916813141530445113513780776358754594466138117135645219982622246157675486539864685675695396854048816614278330073678867184065354052819637166487e-145",
    "4.9948121693601880179982335623850920923024900715144198469397578182826735692699191857537701569671065601730836927735806611966799089806506953330641393635752015741148327762793691059080826956939618988024542947235236676587620026266442263420483317676035061151150301937385661376369510535938436306865787102907989626322601476423736633521513678505044664378323467836046394389200198896938530830495264475212116128058517964171627656250595221281801281789707929145072762202676378423210372036721831307541324126058001128744871585139679526506085731e-146",
    "2.2454524252317070507631116719121161207442005988794500472461324127743508704534430633653016086766049524711611682097217879314052847087951799495268048012934455060149747872695521559351642304994013340918758591339704594337475672363514724727913838140872966677490682874525692653833283551644056481527767306718866751829790191085138561713403705828448930947325090687195506853619480905730608628772920676045091481878784146319960197383659250431601869182346783507042165307277218291138196245485084891052828953728650288698948008488121515126597825e-146",
    "1.0044108720990330110264365602824893671155158766572697699640302985483476418610811075604960069877674504699182770550696364033232506385825233098990984194383346750948669402546326769770598766606591349578072590088116229823577843543382800729431603431503179722787192648008020221439007816663108617209298236303953641093234086914784038852646458138263710625122493907289963116728295857025921854722590482692347987867609536848847239724804724841275063317780867930439513777427414428045532453691085340618658203172225290414618077036018940550491574e-146",
    "4.4721586788462956848880869717809471143655169360046785339288898347772560724987944831014629093760746776514439188092363493318719393789294116979088877608321075334380762028671306650149548237472907368137597427559762838175801733442193156425454321465622937781306530883593203379135083961840124046122114338379906488520247740823855999650892060704558601877180296641050535405550575852509887790868759079842720351508349123306634252213675187809281630880837226931682617137722838174701589704508863548480662358606596086201645480045532253500664340e-147",
    "1.9827500177442440418516669399800354912648325607631846954557197086357672934489086258080262355303931571691433442169572747999116630933416846609697271693706929891108119440500175747409474760539422339366200636060194831272719425360611511286276737915563773363084483336897304057148078988010095098010762754916827132903522376499034028729227438712682940580667417535259404229525980624801817953926339046509100456901994574988856599186808578647843074275600962773278881213365526610451676452514679496975526542606589318708741568574241351001199900e-147",
    "8.7556591797413756809709696278192863737559796330009951452954951193959996711336934156696674105662917980762694554122762094419084086457690227771306555087431859971793026305449370288311645463662082611138865367536868681809382014033859089796496404057012277775275218434646422753311053582654574498791788444593014592428174472845361130590163411507735192605575217477461324588070070259507188956977879051354356123154110689086306404496963382588397745070092291694247957123955065140282613756919392758075352323437664563957948604659898443581835547e-148",
    "3.8520201817509654498988355573689707192912838006274121176529441740845021611798006513326722311428784827888469250514181951587741957685731753651001740239004264599612703606202226374253326596759355655774067808489891246342836578153606454841000408831141952677467601715611797319737357517278517767256523889628410416167152571664694255452521298812690705360241901812041176336121307821904955293833733933315785534349172104974871427079085088628320227742629731179467176576769411293558841279488417852988365954597836435812052129636579147536044126e-148",
    "1.6887398566243169836442858968638192155291935364620166340892531664109162757633342970552277314156099830513146762906896090371448516119699673514756840332405826210125362907287665123812580324699615415881962909091922958712470407810662209355098619891186662697973722625930736617086809864464974188865831821292340389250975329431261723592691808309968558281310777583979442266694384661198288520397758915844618469612523478563278567890756404856489875157118333418333453390595400964462678710792394087218491988275347766352022439069501129250854132e-148",
    "7.3789797909816215908609820128419360804468653386461305778788991298781821763855059996842701012068060744109140223142836542374760069907177625010510683681499875105654063605929474762575592589687302729721975126671983152471753689289592389640117166086280080983514234548813026572307611075997450807151924563721806025603682567158570540238345031278040124737387546648424658239173067228620694727157690369399947665396332451390819670142988442088903613970432981531395688548439384445095534754222358778293157159230979206348938851837839773679068208e-149",
    "3.2141385315177807672253586153646268712804918902289166490701671240589634752657451726511281500971603218008307880176942718862017071572693022422341774832927366685460080750037470340501808439097078225891314666587303512632357390029899486314933622231081225209834809236884234539225728460255005482472156335258862250016507123978429983086407315908575150816380795462978656030875452653674043384310335339496717279634057257199095246274393363804943349408626280448061455487670864252012615163570493570042590491497304489957404129286562335147822083e-149",
    "1.3958343614449542218255318640250424393412859095315439517432473544397875419881189643598392059297765815490856840300455756689092825440238939794478894650890283366209784131743896962507156471640862620115647906127695023168546122593060550173568080135398222921479680587360823346302577275196707694968431494560876464747566698989395311771028239772047103743815672710791277763434676937977391317681320463947525268496562823358822884095460081248031826633645535743045827549859341801668089486518399774515583983907401719636991349858311486144077749e-149",
    "6.0445153891625874798793750614960835611596501542020135304799583211607165680390499372892657457870592305922623775343190810137055642061677335060570003694013133113318419838639314765336811059304756731755997456375092971245685647199510792957519538307604724325620323217900020010092268773685658633614395019059405342773099666524126943160571887544114539874877855534954359857152800106247341814440268005999197211526203824763247713774503653529642607721614200222291532712002119355588233511076280010232763684709191487821123985212887313625803584e-150",
    "2.6103289504246045114309819277278861932111709652288016953901230086292016694227847155711866491915568691667655920131382504060170176585984615684774131584902700973542404948590703350028903657405211405807526374826534218015828070519019685442221370770549267456823313517699369752880001905924694739528024932060921683610358501614748270882139123114036649727497740643041880827249763771549750810032261169186917027477010516852519752768838404537345796480147256779281515450610594701416265079238157298891970475028390043106062936754188910538442697e-150",
    "1.1242758754304497740723200698842689940651992181580438867608924377533484698109563091129362645840752951572929185324765387912589697873276224285883951876026880603010433465575260144518134937847269272902648205397243511002292974290665968448092282067000625175908411895043093651884814841660282349243337488929641818725218703414527403426622823146150004734902300879211772969322087225016359267392150493497733700021525883370942259981324236136058495437051566351203947056669316330484207432588384339284390165626431991529603891128875596822109363e-150",
    "4.8297130902414917726462021003644389507405127479103561603784785512343655617566979862662775521345485611438135222207912432296929359561191677181916148759625928746954415798862437511505804060977647502592661434080839157800992039199174276318856704507729045776617382243963951942142529082376791524935507420819202629898597334801607597561616762768473991513345775037857151296071731575451719670628344631249379769637248636774669617872085996176585413362728529762489955339367121469190451561638931795479694773185734520002206880769522695529123246e-151",
    "2.0694541583207355186096631518241386917200656576458547330941012587252078873660286330834894536661427397735208267132469296667916479916766740429990386006278758662697405082767695960689120397725759290958985358944132702083843577601576691942874374864095104823369833369324734180900858557690416574554973418126958487135902816466617008448986108739935736954667092678571100447586981868183873507348496855267904122011018316388565417578118505146572271975405978905908582182688937415873668920782307924912602678998644068542537312323791840287384595e-151",
    "8.8446209423571856607897786601294864257383342108871880605875824951209709397475122133670847831387399190049851491354651343431339815752068225727777753783061761566108245712469527854716594405348742020749891407097901892337516272325474077476923519566391473577097505700124677155503147010957312869258979262190451740948592094723916861433837728279296643510932472202752600196035280870588624244523125501754673664271480634734119141607673469306107331372685064556185339215560093697134021594244041244612313707216593491024533823337600394446792736e-152",
    "3.7703489022339801186013423897439581233288522779243343859706684179002143856251231844635913254750346000544355026338531160738368108089554550799179916376982798230101230500762310977145608684765093854851150633666859801506964820307210996975113627089107774435606995677623889226518800045210905934179881640695769186981386291457042994932950413180133536236185598047602512522326863492344776940838280745749294896834914860884270541888179277610615240378746029124240541013372466562553437804223788356514357570254924721998151457736259760650921780e-152",
    "1.6030215872488795412473542708570430712817889076487667506132633932718509153242325843318809803195151338313305609410575268637694814653936795049569062906490973914333473153164349759270037039778600952977158321753609160216171011785049476137558099940116567349425575246664537428711572259669537906131983352111458606003957778912128340699493573332042983929849745209364660791807314065087373231959753203807521394814583980457671053095463399922764862247128453459330537863587065306584154506865245730870548676502709309932039762593168491909253504e-152",
    "6.7969756422792395453839532493008445042451423881534026198182206772654414761156004324421465238189688271833726419430570650978206600321189882136599869203434320102252125183049701853369575684035567976602976488406572370050930630045103051920456973850003052804038128200402041521499733152621742251566039651497247958921644094080619746628315448078657041543400404019922479225385558631889387439504543480611809695792989752211012279909502477333629703484391702078140733248877470222059244020635648081796386477673683782455096942281569951017492372e-153",
    "2.8738217602305392472709406723800873182722748150247194281377441337310537683177226537308242279386198259618478501570998483667377978409364538034222808640717716994624422693381216221104121740093547738970196018268363786842416401065058382201739453013047452676376302898470045397767061055216446643663566372353996980349534825502360828467195082858202591811226003889813976131005844208577491305634067571629199045048864673388243434184346723703367138332030365374605645801860266700018446013449754071070637930910819712390455322339485072509875291e-153",
    "1.2114547123601491437772815566538235188734322573878439692248555992492421108718972688833134211346199418399769407418665515295095142227755189674498321525743766467583675199662632836858066462993537327776206823411312632354568722575641307858490262671363461635271279565984128211819369532005642400727515157732125822264813494619941359257947788779955585788108453902199268335627906202191686356313929220438697717019516053961848964540976839842275981900348559890196007640963513547965731932675401357344380938084701153851175840576435285382465499e-153",
    "5.0907220000555427960454987537592759063622152092175305282897227526691398799749280134039152533785821253611985088331677830434267119146609760179964384887943337969967596280030080468267367828961674429866812360857930710898857809463132880800399920367997320756439516319202850063461330611515131212423439730884304575977715920172400559403303914692665332198889412199797067812843241052168896158973121151710488096102171862318188639769659393140864429259750817876982013701446372613519806133235711976288175227370134657599936899822892800629084146e-154",
    "2.1319840682890466218790013421292438150774123278684417874743143345579041689921922310000907462706689849904080769099600763292963904898120706173837611089902961356192950223950348452186750603634707370478655915676094896219440750068567341313968539517805907204685078370907761843437542966082335251823824493245096854939886746313969112378141329672835999525015935006357558476489477144852362234550425575724389904276533503819039130768722972246682153133734465000918376625238715501618488590127021178451237380801245497131441734618071202860494491e-154",
    "8.8963912659176831077110960714086781551586018544652512250914904164478178723797802172231437298138293044472134306268080232781301895592518980049520817740880321018288096918843193842500776217474702343161277520488661117032942672492831629943073868033905097743201984156608380322605329078767476555041705367260200213405985748973828601911060024337257721919439090295591383186358580164941708992033187376669959660974887717075045447112943165103618953499226092302015285558528977447073493411889162186589959929224559890401060117962448435464840493e-155",
    "3.6978269736326227237370194434664471085171711790770776661488288345050094919664757992342113047313401216996728997879626655211212138183650820009087393865769515297988658390707376687348786852043530700246657207191810053956594712278178161246127335709063680253443945268131448947352681109550246247224980905319753144484636542676525455186410950436434326088303845909886923623163663774546404198499656619080435435927740621247918111982965642691820479997213892179868196619789497576210834155674012337143081827249070745494627943813360231144270048e-155",
    "1.5305317708397214751593774433785285370755453313471165657922718884046546411431312793560930001245417380255620431634884356662457972567155075311285746196307325809435702438458542640092520747207841428282815714533059364159996983084469330280781453026074653948179806689484199423447363932349642699964455222490295820014012433472766286468441346505997127037150963161061025064279016905525323575660782520820977853450365147678584620316572531455290905827912038117858237688372492930085338196381823942439682101672242374774821977337540798078628916e-155",
    "6.3058204680595177563997857876449339269283151347424160901002705453789275577484363087836959316093971500579071053914482839686196919706321947242733898810611529667230922956033462935960711957495600998423411321484330060686669412841130544566317273950955607044874360980549332283338525170535237676566012512548154517822769192304827097520331445233448051682369068215686401313199632795347717470697597720693838038052237015704433350860024420397015377806027772238292380472803830133737154548696776777695529564520261725361094451690087362554769358e-156",
    "2.5850024633296455309974169194169098353994359086256387723668706125613627270029452590378337111207849088102004396018271857921641437446078438647919093680254788229689541302125806541391251949907229027794881126320228272333268236012352815350622884810222881775993621780026236587294977247703379196390500442461780531706275160259710138809400288798599679248791197138057222527358003493240372543165908422103590493032562704123009996123412381062326452651042539597760525610725206682064687402564470488100544969427567030733471825532482422751466693e-156",
    "1.0538707579668967873536398398211296878734096002881279144011037445373920120337945791773519810610065323350787969665260606852559361090869808620471728588746974789292521577956825329568482492854178052001319491749459035123694515602042430021831781140318119476314145829974493840576613669268219098962136176875806213263107986697528255466780967198780969202254183887646137043885094892423380521746347918381074355921883484026848584864207916299492043472690989119575342280913259991871181051467844769466801413681332983327198929391028434959921001e-156",
    "4.2704096331042571525562270379480286065496404275678915231664144355168137921317963764751337206319816092986994536347659868022464180467106172083979273640795952175107611256218388114066820603572306036226692763826043597918208483948263623809119162015111070370153121153227441579170035295106361674813122435012888000729456725457284049276841629799593037656812586280853051222764879039899060403571979811661356935696152189817935843430513837602742937297795408821442768929107888480855095371669422347370733281052842783068900537411686453533530902e-157",
    "1.7187230167233922940268930538385597890550463730742547347798735149407899188740835216778839257076507141324035577131238458933671362293710293894125119932702789181720075944097004214561611206488119547240528521268606130590257131394800053901182897130842731277437509713263286887296577001719230340334833436599127791816573212063141259328584648314662025728537628679260560903524190949330086232866743423904898727580423190498691687488109601854128143853435510676799000186152640108623071450580092536757376825242257424846042360397821322243496481e-157",
    "6.8647828415327282575673531285843519030089578804263312838486701578284676659155682026910581515064313396044875166337950835263235680892208571594983752422697157669737023358877970136244632956957982172242602694380270393945796809097337583859929721283116052015631349054380779289448862647527083203239369450366087688545326342908672495766735210868155173426068063215908707428191765564368447115574055234075383439931350487688589081850138931334134746538576008585402583719694801198076039231405142303594924123365593681072013121861649624073619971e-158",
    "2.7181209041686096423201053896212870842756776662046960510009190350769444149933308343941155766519841324655758403513640837632396633078207680048267656548380143504516919998485536599460796577405883478858980491071410480213215942240872855751062750215950797723410052911452715626166943212486388018660527643383324886782831914759618449634900291105879775465775817857278794757323536561424549103621015312547607774570461232322653293625233494312206840391508597689788145944308086356171475033738119477898488283843222945681367417149498208367693577e-158",
    "1.0654562004905430745764590226932943667325272166082676504038198352148305338981887442859253186917081033208845076230182687376205192315244809524927946499563238322992649617071295306564855263461779000333829098388576464241561435840070973369914289966743039358560559813203928376946293409453679187119745589825506071540829373928367705704555445259509526652533004915828483097809123291283191521481397657755808293189864208735693798599696159086522303419656158423462047438280763579238500088662593097599744913016721900866738756244095556322932551e-158",
    "4.1270359671394238358969239213272829027819254186407884731080935218342249850632041483291889886418651664136735944248134666645288763826243451338162256556995783391107627838451797161363579419527757108006754268265022168824248282281578838551334028176293785958350281655627433845280677816567633517746807554431394912366287282591451957424684256440437467478499216954972660961907421268110519698728996402857768332032185078725159956144346827751055323826404744204562867832771746749558546054191900574729002623214434920625281515521066388346112420e-159",
    "1.5757874048269938932292996713049983347153753765605897438929284742017496553935048176032033678338929959300686700188253022648288517878005505727159481967485458393888072373649292488368276914411147933145971011391479250823374479665959729619596967935932579653356277841161593432070943933678178421348063224258050233275423506303725824236859155929975859351952466304862808905717919495215308879834892980976014509453082761312837555486199939928322462207429550951083748416616343617495723460357828487057266957642229970827189090225670568828294374e-159",
    "5.9098799492048181084347942475233198309842481204694385350782340124073551886626020192979360375897970615772052591211997828357204105805469260812562718293288181111745589725141232754076515684802408913905961222786209448557362483724807751444024815159501346882562892097850456392491925384646243617313178953823088352207524806138568222740163619215603621429728654403291233861557370164651517370431700211574956378999683055883185831224857038686122082158732306422429668448068446695377583689644334271989078871382839160546252694035955702062866870e-160",
    "2.1656422073092482314284759873621375926937020364433354189533992332756802968436663658609465272212126141202105335736564208519419145751859491961116817095759232039512570884613097378050910308697382576367215775307326183028545705411293806269882153961369076750309441080922531415078189441342971733067188493494137893300100692845129572401145975684698520019544602503123894106761998642114586832873099476350113215277536523379261918956223757043457822794179404076882933706153829285505857635174158356031118110604045341531944211700202652373996205e-160",
    "7.6887965603110002812863827472012118607811555754049108030723408961009375261310445672847768343869556238388338532326471811808875339394611863454387049815841647888692547365494284759718753186868169476315286085866923689534275434523455298097712524341094245389946304018227527007937745938225181231526432798152071395282073136348897705848889694247343494379139418549107281426009738430163058992996218164896052525711803241798224167806595138037230954128858189684445943264113180810524810931341985487910894396516939126722924662498766584041844463e-161",
    "2.6060262093490364139498874843509612505071993891545139722167783309167727215313225433005645598084578543276651836210805175397419528545131696302143034726011494054795155732666091553160956719431530687401351545103157140780514821852618725598668378303644613470170361805681561103142820137005859496136320841474658027194519245003980935543884411706494764746861363933955663746511742023484738173108113279787977762453387711461744193480906510002182619738807718364614986025377458163654452641517861390409855237448042268970506373788954997877408470e-161",
    "8.1853872830754742948191569131018451602884456770850882769047163726903346967369318244482061378692878301186602725334896181933091507212538834630511164017845647782343200030820121789690840006772544369987709321919535203329086107391951480766960517231731739845665841729204397540925041644653030680028902517619894237541896138102256328379553096369393610666656929454351270168787540279604634839117348779807889519356592010878519831438291268090765280395234134092652480712267302035624734521458405861551555143010542732009321841662543387514315240e-162",
    "2.2091344591957536106838055025037034385168313978062558003210671307048620985002519212428033094050077686480064971218063453893887238199075624025719123966969362711163596330966288065190835040146312490519541528815741728923890772139008054534180899149202861833636804523760029319019302576695061989618576323617922742920764334652705410549569204805970635539691241903366397260292342950797853959554222499911438500415923041099656990390680189043468826223595053030985877468587651348990110336161679488576904707406797599093675914532305736123925646e-162",
    "3.7117974853561995251270551024202116066715868708949946691373782093568852457141191681092607639452466145570958734291579265971505324525701254258077888197333392695117409067305316275186928097460867318191191841429476707542237981935476364514889531511420306366977376329916001394724075217598230181082590983727810762188532317316144037179173807084928978005406973896984319778772312521478810494758310904058957436776196933348062990221507148661592016304479998110263543984303658537895435860997673743658784368871194448524254086663945901883295730e-163",
    "-1.0698800368173705313077151905388454941560019970232579004664527420756676096988131018465183399009573526092810770682678021015144115750916555457122068991392500155332549313201343362241325794306609897135452304107385680231301466234094334342734400995571006306004630873547293324883820141859580626160430835651195634248573969988104652547968856439482913776618026630929398218708330457269903998547746385362525112882873212352153167783181578671127563828111689765946558638506233965747237104821122144876916952158228402274222489799656371682452382e-163",
    "-1.7990337453395780953347550976455928604499611794538426693221422391407984107359193952846222280179771555983005520255327908019498941789959710141185869552685195508311260199466887558037403226424458284990847578652741232888983149367194154051667677416768942954457142621823945822486495076989826786344435405662697573306799282803209413689763618957610136691556615281818154917822488402490100873300780834280863815393141964211654634334467105569620688394894427448622587805382696420899956813378482336980474960520808012238308481140884703388879121e-163",
    "-1.5505255572092643180039332397565294194719454990064246512738996811346986336311750900003191145139563344318077236312549392154040952840225514195783113286124494094541374293522595987957863208451910377971417151805539750648802468482793142925971487170599715894383473335100282138306714724628279503899916892579836019782352099453269400351087490887546712614870067085870837700800184452062250990645554612935701199706764966486052716058270079051205846982992421189206467358539091737405228798109750731457544222033880094683839537171953620952011282e-163",
    "-1.2067101541509496456183927311057306541187562664737407884643141301288364452076931708814304777256294806338499870875093357562297216479232662281984737050035671179105091186750706557530006572112220831590984445788399548663767182827996692428099808806075559859685413796612980685835468534249728492531854354536621910508743275185220005832150810932992993753307665839901093555803009625619395349154551273361764319979092050363639642561808050134127111909929654292280751773418642530470566448425718709008398667634506171745385083791513340384143950e-163",
    "-9.5969390042873950318390197723970193412849496241202409778875045380434990143581998810718271294589659644966089110890547260816416332572807496685846242007886551631926437199541511378927208071250049120092462702360955769975903239381821988280711753814500297873836460390730247586382085395932307817527295610135304138421177499827427525077897612175078141504312348010796883653367401194397288598729821558755218283601752445224467451058013392901431995374864605267763828095840123440617153753807125099651874307012580113535169586027722187954757351e-164",
    "-8.1254657882642368489921227939666420332988571496580419226927233241583490571376273250452804756586666989805247639599747965481727287105251475425228770892193817245236905190809036251140855389778923563855881898019360288962722194440156457733712467241230808575722256980398084687184425267212178959415376642874843390001625749220680615813261776188189496511072555503899733249302569644748294544755561482279364579310701018152510114105319723641780197408507721452093948219817108678750461832463705487022151969559462233716061215316454735080188838e-164",
    "-7.3290612760386900759041103962609803331799932429291736936291118026854636669971559601580159133229369954595343029591192171713021778148269137420924775145435015144527039986767273343355360752580890462622413375524049988996119657465468159519196659556006589579136970565932001577685643537580643235133791029684210816207878710655717573848011864483477155716115888117494547266038789724527303847377176658985542334175501199170757629852578173541143374336964944842857221488255730993146049822637820176945365398591331042746638616461122513746473644e-164",
    "-6.9263009502223640968596331666923375718309228872727747392124313132758442971225074685122281382673593790012443877910127750838929398978185049925122353076774440626879324286244406070444032146566664515582699674731986036899319961924000083482738050454420858612153601644703322797895126488605487963660403371982983540984753398478471764711108345094521619939514014355870444094237929748178140189341180582139695882252376736752518114730051663095476393087313758829706844208572163913679032548373805147228181437696213561703539421147490713546835063e-164",
    "-6.7362337818326651034934703042955100499637344015046285411083921633387780230378328956993610447208329053036369098375322422597934569911019003571936876650189787756844654256054188416491037493891500233581322763832049667977579317591399534236093550899233676306345124269848531441739996772636951815839438326480922564213639011374310888260542472804899329644139398234967580706917558487290360781138699499108029468757124986801539911007513307557309419098610127608630795911047325394647838632652453856056724856730993800078873134038950089216783512e-164",
    "-6.6558632500543962342205534948823534544381829330060831560117805975492286193373776759044999027799719088973160062414472200000556959699053321753335818598144739085527348047438967386003034039920946584766303716526870492095865788453651888982966417554862512462885805099483822203604464199705053349251890223743022862070912141814940713012029824880902380342492946908866063023146691326590819534490990256622442586014984362272679556677126090490341935517735850764275188752680812660319175251434719299507272735238299708636925484683622745057184387e-164",
    "-6.6303447947640785575237820871935355553898241776654403625144256193116829167038302540963469973814810414167551108662841770516575794076583841160538567888822813920924129947578248796864957974548328988985458676722492507979600117804858975369108568312937243276157497095671747440953543056097333853180579062544584415551370303006149757504796489022249515374990372002544735571473406361213968482480189931309553341186988395455392042642444828321184231013034299824466220732219900244389811262869790858463836572685505329942231924285242988151083656e-164",
    "-6.6316840045776367569809504945859919006930648560117772944005144330969128283513469455784880691980193223179779505031409054238350775564855968637793721276418471876254695681984857313349165313215784527291885943035357907265041480917929716920518447971141849271445411916817177404599478359035240414269851743644432987513012435023265203099088509666133899343086972674364933150215497029296548138561982718033215768267451541932540354979193628769352128293712831403199361067056592272794730381678875286102934013413593374146559234088630418757289664e-164",
    "-6.6460058423067181649092008984530715947459927972401124610218226686767695070101385045272874806640814494050239840078398256305727247749930695591871326113527760798525944583553215339740057866951555306811122463677194713979910693777982573431854596183923122593603934322039534481925396942257277546413886631235646005311747180154716576597306508365889039916047768640743190231147733809344664929251471579648813462923174981908811100013642547214598235022856883786340662449162448015518206653907858846600379750626450795296503590279632296383577628e-164",
    "-6.6665816276171694588932110017360602477216041229660663944310151133136777891174474153537853996286444165404227028157010981530516417011697264131868747269329300278399515765339415186956723965496970287550825320461459205177108094566911549917030839989237372566927748088108234746923445108045564368458540340233419692054423179008646270863256414179455223582868409255274998389804896669158533039157365268305075281008177939968958283521865944050558572765845268842424328231199555708323788612361954454950444748413472521271195884733064084085873145e-164",
    "-6.6902032498230287955728446623124229690283835155959987013428778609870595068675101854653481226747198165963247806062130635084115276741776654807953380427563237863392241944532117724015074207686176936963737982406766018500932057629446888690873572082696215617602456701891349447550659920647172678377819695284278881818699921292851958055508814952647499956251800275853187152772316456263139293609165366287853484673520604119063728703791602999268315312198492315143504054507544896208948805269901636083601377495508773924267647252405255458111662e-164",
    "-6.7153621909306277844351133398249083812089403059040873413646947346787460386993053071605062922801580762594767972995363454711128992150857547929027633864639400658394861162681503249169262649726651589209827449818025311292453412155726782248542059777232227647831921141453700527302522727058696457604376176018009856722156090834853927046042074536214018126189870620233161090382731336055202830984001127155128154988969951363538143303603914235979936890242793299492736669268668504100748605152524688361047451593817220805070381908441165542738938e-164",
    "-6.7413575029768167982661493389005129086471279546469098548152301977771449456119730150735369790540520427805228133917642173712184753173847196931185889394617071746025501804990249932556590383091948011440987276484218736081876604391670497394841532089230204702656012809152023398993682863084562548248562138748807594323665918689193680242550674625882337733253839776086864794308142944455677647657473845142098223695827425780985249591020852873204312421294442013835626719660137844375640397946159249380062295033180897112097388220393101234444075e-164",
    "-6.7678669830104112065469273228189264328436640230107245558044360836276021844088134910795719188599448292991154106421112034593315896053772269273263159145935723079425793267350480931197997441872720532092631263245751331257367933071487191911413650289750483985386556073191849564597889467479491653291253341517920750615179460768580389127065371908274332835599157688633052701081403434510235050846686810841070619415036873343616580988428835640337438473002125134018529411466037739172888425951205960503488181502221405785209618746965149029848587e-164",
    "-6.7947439877508658634885827867024451230252902314450789659643177941566381638720933743391589608434470179431854227207739162488185322719182737515425921247522047090951546006232324352590604013288412133991444765310160724528720256302550079160470919447624436126474719218003803122790971150888417254548314339304104981442538557221712593566267401114755698457045233970843991173831286109150406516510518531826671054381741278525726582535486101002697748338322243038451202472212664236985287196686360616379759089770659381245434217202595009393239486e-164",
    "-6.8219221692442551056868710648302763091769342444870034344596013744241030767463338349925687402918120390805154097869921384190088360093974073977766076904422208935354276213078910422379888364119172450786433398867737013299955697200866706001290362440429836483168773436571116194414349862000903499462497913081396375955660150568979129166348019384861407741815526618803975585726964150992556849699368743808052116045958373685813899324212163239053467958490441511070491101035759762534061083982931447909923473856810380568271159963964755421840203e-164",
    "-6.8493709975779332272824076286660963665017064093759615604582907749749014913576388162835806054282710220937835534639214405526789221389555388239040307281954993291872621031966586516134510676465241649605121339316287451870457323329976118636164498438619592337019507659913590363059165516543003375293131552347428620796676422485026549010464919971233785149647575791840497755214219103116825607210717213716302203287309015514967906599610496875655974770627145332563122126623682289245701809610924618418989721383705381514136916145490166287194367e-164",
    "-6.8770747307226049559778615323110732254532838828574543369892184173764695129576345277212496731933087378409766351647926266133444903116438825779662247179261327020985359198640582072533845020851855304266278049289317935581848265661851378760319629648869158761571183504531956258542906647904452912176927059741373997370920557240083862257299425072693386111458745549752441498439370841207561010307494385974369234472354887896312096457094394738902062596117223369241985546825354159244600084305799462671547639271515375027944430360837935500938897e-164",
    "-6.9050218123147666845298411081089189271624829317774150322830843535704595771177083421547065301407968875425471585108458727095006541451616393544222334993464477420732683318657375914897953583548679647019451000471069849973579818807603718611852880416601507130515306574620537101630864001969282731446453432585380247590552654356051098579838244225490362137365634611411385832509805576338665919474916484143366648998791214804565386044360333110846889984109892960655270391075194502402546441985269107128906392366507526475075880608592238696683100e-164",
    "-6.9331983934349530078639666271961274156186272853916316817095540633796450032899268582743267931632457639702134855733700948736489323203202207658718467077916265293680231577786475242182759746271917645428361443515833836658796476569172091789895425796115341692793941573902231822408477842653071692826876453888825517527747816285172239277031611640653326954021836677312368368351999040049357564006245530894574216836481306277922217779692065574469805418657136818855364175071663048436027555572656753954884843022896261721676184937947023815007562e-164",
    "-6.9615826909001892893640801771282203695882029650071245302108217896834938580499413088280790991613642892119444007814519301939891791888958656587620216594296161653910047510066689791824644378624080975579134491231561270579839464083964662743575728032463348936059376518507822385109781669531137659477499622614370025690093454322073301479122698137600803170584394466251124933412401088926183825977681676903939255313876168812005602190988170276766892621342827352481192253992539714664328421749528100640852172355584789757873565212352530149056966e-164",
    "-6.9901381026833669997100596634257487176578805393580107998624506861973635745607108001882319650427618171892253141622990790039306432643691957526341759847967797630906166458956638448633931651130785297567846437790759893823676547627844712557541475923253189223972765754554364398461103082658423732102230794025779207604444787028754252235728132676571304667364409874300227747280346539974863460268120708895923875298294289230917919414047024018856310401058081087486926661664552665714584020144984706053240974040974343105545248208105699412729169e-164",
    "-7.0188032898114744950025625498171998923800047913566826026302547602245713153405730617737067008784249632254822364085261762999456323246536705819478246836673425491667352705456323297582411787301914279791585321573537499209550972723245491623139134912717839655198899236381183147936406773718204075822257960310452575015131955376876263380343693600940738422237847929843387162132471730657305472654595248923317480425829196949826574681999610197828682963974534633128056739875649079049560510367095174622174805670800453928847306114536349503369734e-164",
    "-7.0474772033575339192824317381808675018498944410088918651885533423034616609442371762079397846400320096710557137281338781889955819640540328650797695318361633846945264755438776626081406088590444809191234129162684351418227584470864281272567072333801722752870203100119923936277690834382600925258137330110659371372804250872033304186985191012320790114548306857868948921901176268074317146388193543880577960127544718449460735108569496546499138792917401228918442252971218632793238848365173459302031208507315184253269787997994123844581764e-164",
    "-7.0759964485769541323955117484292817579027573400718474225087157781196083181350356040242467295737499481834913577383740799090243522692523338275126715987105786024978566210816952737194558594914492664802511694846811497978052248958058285476450949535381669607723973074014162573698982124071369020356621175483509782061460863281428630705609535645534434459483551059814428146722062364662964230743176569526656660163978122577057545414249575269929418783350559166748778680832573817039911477393088388357698839583669725743333848428410700248254209e-164",
    "-7.1041015260099811506067440345940350813826554244589447579995699073049651974513858570764928838382479685627802710048894203895057326023490778848887608999317952254271455906129412121536643726878201403347931512414483356833657929250043123643282524113657914616442909115360251741662798258840319730669720461939130791533148988522833226154903842126198038453773521164115979274859689450057954585100702054198323985688008207140208178464053871388660432302540831532126074140699881238527074031435894949193807732426734579001786135274092232773144817e-164",
    "-7.1313875480790452592404505229860443400552903082313934031755254354671487134916754501603230265156704135893732077388203552993151094252332268379751458157291010267166915865658547104005467036885994170200674147930139013407211853744781934526224965987535933531651955897087182128968531362257655706650893082940227512368964000510013295105084393926770855191487581963727432856542767228234717447847318273581942757406701519743166138218503876425070409727359291057099976358502734135914565229284514289932616265444360030389743904913054890084538055e-164",
    "-7.1572342099947016711872388896506477834718923607023180084314425452395436761383096337267691109602845501643399031585758589424306188253441457871958635591555086557852542493978735927733352218036673780536231102391580596265161162632063820985968533499847369235925532994875173093415007583134842608145617169678070725542967679855659016724297675742089553893510387435063584332738089461995188951741470110499915486066815800461995461198070941635801784065722301480098629416306684449819528893176005738586942882495943149385920873973906141472721133e-164",
    "-7.1807091385000082475581702352761641143786887642911260794832201084878756691769903731600995947684455171606430975547329629024519631515779355018798062627681227971913552338477669827447376893322301704968038145141160360586108117835710032614901302172937618118456357658670332120460901449968962278081080184552144413862791383564705840350540291706885334848716079505937256644292455708056574748583707713871454084680664163600017006820195772386869589587734998318610646964337258653967772207452958629993177426010322995247252478171845050157593099e-164",
    "-7.2004380978583035137302344635906662808386989717324859983485452329881182882900446936323427483198859742771148612465151598509151446019638937013982766617977264885509107333545854941603154450079551278106151839577287247380781574922994014267816669514924140614852678664159772675152325824897951803923449593908430265601587404660006663796713722969603553105923000364943784947753456296821618077991916466615432031573181063252913731546285022547514181336092811980099117989672903013499449181663644744447925095338260588343790093287362687893100476e-164",
    "-7.2144362768625331833205703110125429110975902166996703391471032931438087202328685544039999344601687126209422899298610139011264564197340712245188181304736309323298976497467995873221073381070837318643769680232212629351395270040720614505790087997045541320644365099211780316202407874730292897187130620323423546659974995784949013339200993944467384930654228602231446189780886313381543344894700086121411922432895399678246007220478957496630397491939403250768475178762988044638789867155208321657548699318368574384679549353477601148666769e-164",
    "-7.2199021337257892991465461814434311385306176675123211335825848488809869781728968157547876224659858969691479749944697959656509564318982357806772990142577780910074993682669238020500909734730645594841705749438547578203722683971934088516993107748884943735941700282028105141220714756965467740932532563435668336379353327373322725232214363124066598482529049090853815057027895110950718057453117092846064214629971549070922533770093130749174100995338423579974406301892006592710410778304024290441521561383478202978142458271405268802921722e-164",
    "-7.2129869830947272134990242287586800528066226649977789029119554211107117599170610454954834513870502766643611114197283457670163465528707129088159717485517288469479125744587724694762368321967695789065599511638244946232056106870840409220072756278761865558364651168852914395935188043452851331190436487077172702879173281224288772024261567200789513503401348823431736037265931048229357955654270666238088985491378940078524723344721618377498539957671895040888973348071782208743703271110752963192394266423381084437308164514383287875530013e-164",
    "-7.1885591011842869770162622933498545533759870257641028477775231365865930388821581436568959688442499243353176328487933221391401655945556036921791966184386265181277353226880261575853457106679796504047961840368797934547137480921061508237885788131250059179774250842154041575783481945061380978693885612806550232074262370655606366069129793925140390011731534303397710787974371083217761705222957282770260196876488839721196105379790297717600342917640302873484480779396014101774003232112499714576794253557330326174968255735248467129708597e-164",
    "-7.1399741957220689955459734607326819780392679183942435001260199484779306778741352239237148610734246781944042775113105653672227676305360859782565603822158941208059159079456645712079563956864806556662943741335091821365520848345917191657025464469477479335205980198408985174283647941793380189433597900842376156266933417793450537064631494788144006001739920587877845832944922202415498444027409676425739585301984247536680474702605001820596799696852527011571150871893706724442061384532196553123949365092446435836050554708328833251874704e-164",
    "-7.0588800240074233736789553713603148174897871287201848280798348308787061434057264233285612238367304692463091145648192030531983356947772544136667604512248434206984157877260347196449617570485861985835966161822955258082363132666211701513328289817871833620266326587873656535711234972327176601669359393819363414124952473558135243555320906064304889656984353620107272333152515770318987847073654999471530554004885161233904667415007788949030792433986577060578562775296482009691965224924233716420179556059647372541358498103416310296912146e-164",
    "-6.9352560023219359472090746384818137181234960363582802441600588504202669902146324691580729740280484290485440981126284484709428640463491058500149173657626242348876154208020991691021466040211662237141148763080065105561490925705948245565481789651263671809431446243884803770162136872549692532872330968477436679198866184235300849835831631797249196339894234828982346035459438331246073214362419735262479755936184937187788743124836680802289487932525203065095342151355910756683018568670100639264208018268032065288657472111667046454223929e-164",
    "-6.7579449303967948170664244761459027417872881396306584194002389846057529897342253382990566927619855551291780040249393733769035225314053222661397079677396518891446219239726414126662910870267737701021408168948256398889814125287247554669950040500520523855441376852018733957723323438112542788815536486099161787607804018121921911366335947983261041032155308588909106064775481937123288048793903873156438926740179923981500877967910436648577386899916992356221410645300165422763644959136733436360830819966056823437239659382144105379492799e-164",
    "-6.5153932461482561999189461947468924191949390968579780925901689517247649108479453824871654472110335347184352485237582101299651318658508518948709257193995163547098018750310959839225140186415941710356900574578749277599708133745225949276843289040737183552553927981845679949108844342435110781949471577142016506706032456151075648131900502624718707543331391707057740880959469524320583726453082387906049768839250496034683437324656608222966574051824679769753158864448440643776543709549220117237589542631372489416669031297591003646297385e-164",
    "-6.1961930867216799785537154897338286108993732132674088227840985404035784954154328122720068597499344392909255065370171056787446609740608624260463026397392033467649926132366666031957238985980860340415784127251445340513772138337100955107650801202223904219823641788957243872430232459196081141005361633961412163510940727968359637029884159198264807868541779028894472323303730821014041644210666147632236262486371328253445993920515464178080688652149115081264121228976560092068915811679407668171306319722158087041121242440301095515969418e-164",
    "-5.7895448050596599419830827320567892186954805643759534487961127925312122566370340546514894914951659934075779964811426812953654656425737493832023749526673340635901082256660898766333030100749130064112040987645121578149392219948018237850246166400671591431363080041758948162175250183375075785619969534821198737646458850776679156488780186187863376801078655882133773293305224631413245675859573308198150992727193635983070009813036627652387645289456780797321915650300936646196643891518707682023966549995687208021780051133373049896821508e-164",
    "-5.2876342468410107362627067693137235958336708452046287431351655806158863622353149899469239432119458320534176614610406667806647518401022053810984990846790172227658871609169000952958158970026339866294223668399343099220078337791281382915442158460116750425994225562032624521722228206691640983404175360978034117753385058487074435282807827027669243156442931090580088531555166681727439065736956806409263336658635726988880188341868549223420341780942595772132408774397771094348159584773967399788838030518574799787338369540057527685776518e-164",
    "-4.6958977602527766333829813084718898486433321963299086152033329061637884719261239071069177613658783376185573901475633580082001190211437889404319608866317314529088859229534574994226252173373018318600575657329332831211212356311005619576943460876536174536282758380001745425321066175469797672814222296092132675396798060272284248013991129203182479390129723420045324493944369028594565609703886100471698587671299207836241995079759709646815244982709549263156692156628091239449212142438741873033113698934303264703031870444952393611481630e-164",
    "-4.0244723094575058794306869570481001509336894733381648047678656717467086873223105180258687229937105442359689678879854859945147016708248403608921861262623201161979602121031717578367631365223139577984968734908110053562018864981455735009586697356328783151378234154472878529017394359810201175941221121356561208873393070921632745171431703643200520351670293978780093274660018098467786326055394726841092633734167861248016632534966512809932038202841268896376467793478218196578091133823960525007815736639716723416590099034305644679512526e-164",
    "-3.2805780683440349004378251760544983793987388799438118719002392704583493703069763063777345246660537880387568028935913522243115902151596698857569378965979687361135209047938525086900253591261610209692362150761246993377846567419916018914972118008945297059212578777049816107258857449125481151017382193788640063043607608448514386355723733325091735449665275168312812494854994411686321792186298047452306403331363246670783260670091740215513808204220955010306315055209340425522572483436242218198466440401586239313735792936789486998752424e-164",
    "-2.4688696668689859752357918883408993883015846433379017151603095545387956301267046729292715285877166787293441065691296825481935021993382138624794878621463585596073103732000449308866280397104715911383750800089229414356385874723011817443034022932076181198640034872484809784304728853661355242818377980987940383629227979767663726090731959878364454376434612252046426797982459428104707128710459441766116285903769112654962240156448183591089652300500808333239285637020963418664136383046371316674860406680415760302706523627120913735652091e-164",
    "-1.6031074946573299248045580768566276160186390838322853189349095267436333013394951941331141594574458545266256226491958202674642554824110489113748968299755566712954092449711898878175398324051751641668117273194203556358724634128404459733558790875458401697998308782449249840938410022724577491983087769322926992505609598503609420699785134617953930669111715584710558769056035827589304469507724691156715405858939291975613888756745209855928851461336205771765384346614911203045081397346195369783560655563281402715431635559164720912427095e-164",
    "-7.3422439115331708805588465199101988421552114930476499042032439358388569797789459324582043785059947883069524165769561656025751254685737015920054720760669618915395964117118067864623864940613475132118135426471285119825250112199460905448865989816580557720266727895026704956804987285091055331443098459521749509623996240000955278385128002805165887579345544361800501776699217410741117573042668072011000568949997716094633094419017505859022679478866471019047364353089496867843960074273192642438912701262187030626746619129442737377689154e-165"
  ],
  "n": 13,
  "rho": "84.57459591630585",
  "scales": [
    "0.0866324970869062",
    "0.09994881802143683",
    "0.11372625165488422",
    "0.1242913676146438",
    "0.12673472257483914",
    "0.11554320077948768",
    "0.08616879727810063",
    "0.11212223077293298",
    "0.11674251076675438",
    "0.09068359696160143",
    "0.12364306076250822",
    "0.11761031480925715",
    "0.10113417963247015",
    "0.11610557676761891",
    "0.11115099884857353",
    "0.12103122979052347",
    "0.10651514482088253",
    "0.10431906842928568",
    "0.12832854199477425",
    "0.09661998556828835",
    "0.10475472617050127",
    "0.12514652392763448",
    "0.11361186787813131",
    "0.12145497629048699",
    "0.07976163478896174",
    "0.101499742212378",
    "0.09815609103421716",
    "0.11171103572793936",
    "0.09862514302818942",
    "0.10884842644587409",
    "0.06985268168770575",
    "0.13297845137358447",
    "0.11070368187573087",
    "0.126898301550212322254902222375453108469693671245546112157057930669467017179600170978286034202288247788697685296137134997444595310749820725615703952182575571423454623728209010351830436939191261470865864037263228277134044",
    "0.124049939975978412942641919518717074467237574510722863281113271293544651529275010099918674182496527186750976232816891475706990470041264436787921628262513054160770957335127268072231748802658590930087105085735738122975592",
    "0.102477759228193949505298828428223757155667267878749810389880489406012497345564964374022235515452250810139295551709793736721613637488510038393196397024984409684777254646287574834458350060139229553071051084687711427069887",
    "0.115075628708501340920548092512645636576459841215477934880044243465123656820438572837321449658990716686518552267293734940839415880541021183482794543501148563981033237939885675739437042312290745423797925670695690074127888",
    "0.170060102354488033124914790170825656911226208825958653805130415974508307814183848856221149265712641548220895188128579440701318418554127097920899394091430802754187603745727882105138503665116568777811160565472562498293638",
    "0.157821264831558428498660536673537240224236372781159524276998330084489330140033057552210936998386272252480104271078201915271587947583981135653543898259970361639954108011808808409432847528040826392891625162439985182127100",
    "0.135782636393370960469760452869442737427803340799862079264873163646007418144241882634236966350573404870091024343577573039494241056229926274830731396580027326075100424761518362324708596871550865631452141017044314548441591",
    "0.0972475265242468888994077236773310083509712071359845092589863333514546633397235275131079349898319291836940739604892225920549106674905451758379616543302618922234404346433192539646326550205493200299417043647119377786917386",
    "0.0583523665841393081008444060729125839906016589956441784431788242459145871954890603484026486533234195057515531939513680414744426191370761949484329670614601130299399373165086981553367227873053751955965589449040100515425159",
    "0.0303800089686521120106557522470434326588951914281562099906789206179797623033655674380123194302557396098677118772646441416859216555412129648791047253385498132067031321159056125752152347088732631754705076719936656880695267",
    "0.0140225270725993422852863047995976131977964574146786612456139826644171970717452102853175571895131160267547938832545410543585761674567221610269113656128503726742667108222934784305091291717233535351548767551685676787912990",
    "0.00582335580225183028954286558532485923735607607929431689457304866064391951814593867522504388169311014616808251627674165437958366556952455113841756754286771685728893727266326862154083584350813759803374958171871248694189227",
    "0.00219948210808278561224026851851934241224721389822152398287026710611053171028146758119711819937750073286256659802991004677809335580064320174032209487540658854929241038316298354862805657574905777583067959147274680099154309",
    "0.000761868767056312161056235234648317457668725896731063682631265172457454891747925046383400034930515838112436029867266863345178787256811495457767810532978814544255655275486159311949214511650586426510989163874048288393375196",
    "0.000243633758660119718785745421317153927315478908032746646945287046530886398194579647410696590794639961780530937756236912672311952255185995281266997082514270243407444696150952383249461860736503914685863930391125106505585912",
    "7.23204917999853977214797429076138212472692636497359699274837319588992166476620145189636180093440863701378014238461619031429127537957793470038568001815202463421611873538228883335949634724389571790344715511057763886976867e-5",
    "2.00189169344977447977842554288091381104500276910035063285476533164054037394425931527107840164025509548932528471287554744040002079107953088315470416999992214561815463068664517734236258988149495888422243444850015506027176e-5",
    "5.18769418851193006659794088200385290253076201810274976559296243028112618923832670568696646160072442737578515244173994155924283918827889573916278712845048481409451742549983182327065828895311535292933757641395399801999383e-6",
    "1.26280430465262359003826000216082268469648878980607827508290021343622837794402133546827302481332018117794274911995026103957183060183150188869196532142887643383233764840198116467970748774834275803009522234874573356955443e-6",
    "2.89613421406850135553134198447936257610935880532010260758758527621627978951123437635331673636596952255369898392422223402772814828285812875399525403024383271866548702053734100162251249067377464964821770553410045698924332e-7",
    "6.27435156753186878744014381225909337177892286040471493132470606844656886481319899720302518727038249518025014987579758155300524169916146147945588241348334948069146913130697757350072783747009144372358686397902716776184780e-8",
    "1.28709999468458678059928734715310444832124752064974569963171077853058197186520754788224290129027301573267739547754818404106540767522024989404274388350521429165561511968370313914418559441563259007290339521845244708630826e-8",
    "2.50538031847039042426964094136000788497335359875647130320770035480630030830930240980958018546553716620371488669896674701106476183547416686434593243444208441403798274728936098781006211118835618792024104190077279800440416e-9",
    "4.63651947878339163699108061996038231747788929413153838196488352971440688871235782717926933481994943813400144398609289761785353155996590600075668671577567551718982145754630940596534191503518373909229339610506685483231111e-10",
    "8.17209763282790928324183620656457551102105139162294416031382953815969026765082785690564827571603912849719969222681844842045465498135074379109174788578934009586943182601751865559843903405494390750884405162616642331089156e-11",
    "1.37404479207238764525552284179824606847350322957398094935708754307971913965202302982624676104693529584830159552126188760780464009205427214626973395651752227715773868279054777964327901411227836475993890510792211046342935e-11",
    "2.20720187510739580145110378945972721646367794976206534568976199403123535617252089545803285207893492712102458505034664730734341549642471835806611320312546746822160817888990671259614169795457533552484013154281840620331359e-12",
    "3.39200782616649180823460775569207524818420174437789471773679011257406023293465341008257509968306617633473455329551272238224668332902089300272068094280847280303115997914879009041105051745441777005585554857132455608469776e-13",
    "4.99347165535217565490953676771692688612644006855751386397037570886631612200229440815427420422006085923598422492906163838033662025646481428198201912201173930877139119396024725647058230170635148745544064665515905327316983e-14",
    "7.05015914839733940525653382930451716351145859347019313894581517593085974224406006423881519730476744162753555639787324948278771755001024675551205688154135653159687241420435572979230085902717936082140565004958563420482796e-15",
    "9.55722545331734187049552094813097954451756076913666825977058044354837066943308185759579209508676966905535439271952368605411458059832896236478258294339232718085453025200650717608924166557716891624501709998973019610396023e-16",
    "1.24525167154397526575995920766884453374346815489614769256273806954037051694411532630032733228303641097277570929252032869959421784885152783937195138797196262954636348226116058580604553640542740720031583671728060318386902e-16",
    "1.56100196484221564206218128944625030994724456538172386649487280183096187271357823764714770532639680787466328627505257770744285171959026089343095470536626454469812865371330983117644240770162382338935658285324256024260727e-17",
    "1.88440738387141613042042713954587583847161047585413283502634857591446771555423900254084021431306824264994399356586592670822008507570400012797991676820484692542752502439519145008413334249202544179347480255583494838329465e-18",
    "2.19256684357351162408136779408046528505270138523036162216734965560306614791327665535429965743785226431534877769658503635590523888315074344706512422815931900004793712973641790813776863755796588345410925923913661681359595e-19",
    "2.46092780884417917249262661705684932501359280620748494921738773620486585404633727135484696350365092609406727266981011981792025869640816170587749315918010916810015174999530331272409601702268956167639893338689980103517119e-20",
    "2.66658567324016395851015185826828206413479588808898447647153702231971470438020558481176266243351012024690886221419432298227719550648447777867001537291818529580355337767313691758567838043654894888431773447527280108947251e-21",
    "2.79156915487321332753562770760365076060452734766754149190535850441942220594853021747642281839009195392363021063356561892694604871093810184110335969663300193330120144228228101230499429447255427095587205025999279550856442e-22",
    "2.82544741473299168164303586719989486641549409541795437865392819355989994251319982343869127373052456448453098836561169550516192198956341258030059901666666985641346217224777826563634447804183548700117891278951223244131339e-23",
    "2.76673355859082719469377856575480362960195851729513538982422907185535637013287468682483012939334830893549947215435386687987902466777127947921425581197748393601613516205254642012521497511793665496898741726600783148489686e-24",
    "2.62283254669838505245575712338872729800255181726301811649183507783324132138535903586288179426420043080851183700700293918381923789267376317586663985008569562215812392751247599412236482423462773758162778239821945165609717e-25",
    "2.40860894574471634415809396387195164705411791121901350544382379481478153592194842638185335409724686102306473185574952029942426776321907047170242794560024458086433392343001369632149724428636250792032399307889230533651206e-26",
    "2.14393857016320339093786941083850810657211191667685936259885995711385035730201869970461348708496997984862601748278099583741308607642502619358270663005468964890170472367536845071383696287762767631664399963924107068769036e-27",
    "1.85078390228884790046672529487187180042972383214370354657136026244356703074002268292703275638828430078112479488843458266083511910045980219161935828457749098677626171124010487087597301225967927817984775224267070898392214e-28",
    "1.55036294566535934258324537817694881583856736384469890814034403794104977231125683397660564897093797276857312977578075792165719183158798052065014266609573487886318743370722018998058510593307903682469434886879704741990082e-29",
    "1.26087746668400342792376545370796961150346553520781719335695251976624739104720185113542948208736144200582264893280937447221956935312839970430820000857718032327392696811064440335870954983421368751257353586470357035700661e-30",
    "9.96077099625040092411487103603975224599525994981279130965827020598009819804635080880857589315500939408910244379366014716330445389393369251267479955751352977321580190419462219046914172232165220346431623087119408902082886e-32",
    "7.64722833459982889216954702779001907060738830649243894931069709008220286103948654790589638461428791975769266215284165132154482056628602674074249307683729395865135508044283235827180811023422222212583261432994225137741918e-33",
    "5.70832747382098063763595900303575223568853823542316283611106474880150168142207296514566168470490333388978037104009154164211328045777957285056155526957750174057019884164762912776378185545683614676632454360721894732371967e-34",
    "4.14479252359884452895038236823408672454656704179419023298402685509615645990405989953624882735986418882818986912744869913854407987390916315366711763652035992326135352330817745157210302598373386276610883248014961479591659e-35",
    "2.92869594935190850629934213018109825115175288687617404904763063076719377593951267471360330961819747899566346364599556380981791468361154750973359939945658936310457148688277460698901487195028220042061304019381541690421231e-36",
    "2.01467651581823637738028239461732568999543666016057490554859362239871008026518536908701815334530312290202379357330820754564624562292064262705416638950400413180759221138249601363732117768654384742789940448399828335275504e-37",
    "1.34980717012652625974887977539932053337717768827593987418683305103991494563936498493514232366189998981250216877994043612953352936593094802329356547436125217164372424965844317592780001399125192607172827221608946037434621e-38",
    "8.81137143461714868355044169761452940343036190754990209181687656723604587791204661287937732730389253971358948101562680498503007496680099246810596331542809031426412887846557860267898701436382118091109333547420270032450451e-40",
    "5.60641376921926681615510203285869538189140805272281914268150782174836875867977171000256015604733200586239944829541646925730801595005887958228034890962174889127797619724032461912606786272613692599494725250989312005510557e-41",
    "3.47821082754755219794024561526518777805873217888512403326316934737815075326133747543403314400988400758980927928095366727547687706314800051363924488331389885196459407898756928809655960572242427094890340870628807608018869e-42",
    "2.10479628558565763843441572925546415257661507963327304236762634766362411806042046587232524860523269704198703991545270283210861979244113904172027288848126740629551632667887956617594854841795191497183903897875977472384905e-43",
    "1.24278847136529796095871536389261516400232553671687667972459210943356238379288053034520725564288294152718477794997802052705267799217551827300711905615672209721696895333129678473526286999967980349226689501115286001716442e-44",
    "7.16246353213861551707990836753117758264812674147100706204154431220613432003940277630667730413133288562386854721136240220955336558392743984815843243442722617537720385481966375311971818977988904012534950465989591895486128e-46",
    "4.03038462372595914253552250039813646750320630491008654918594143571965863034114600531003662739495391053693527661614061349312547937723896094893062942290158497893208935604955536959675695456373683374594758495408622428977239e-47",
    "2.21506332692339041560662505191005905566931031404820898107834643165247995920650008434674566385630867343356221920737272964757869618014549876077518377947259029938539358304924621573044741181834130187212411834844813719077403e-48",
    "1.18936242833206380115782501875928984632070566818824030681845142292023542707615835547088155444525831494940652122687439674375790494292120371027015848317297127511387648846821866296122966690781559942616892236732509585366078e-49",
    "6.24108089633904273652826988212792730567302941512905778512514396483334746370044378136903218410381413779124088304093321131445289650416824865613452246324192397457537953870489651976994929874091688337207191812011852838438916e-51",
    "3.20146308607468031028389869218962609337095728088734250541585718243842219917622908651833759881665514211253308838600676536093116312569201254907681158802949422057528943638456235262563182464179327663166250797418252731374035e-52",
    "1.60584061731579914330713488629061814508693066910074139823446576672280674477138462879250957016599039107250979639462106242763752405265080280452984589852549714753647599249835192946783612965693394841218231114043759540252695368498860799733140799238214037057601362049205428826005785212716258347807889590836520765009233440514718819465346101521949707502603541624251636230988132877252960066710243690444419298181192037721131290261248339971561720221815613832484e-53",
    "7.87844562156419403684022389903505024058606547697470227305267499630234760858160704476976378206634273610912212648499526582015808025434868903110951716642596204727939366857859619722701287823968050163167751710560305276210007400002798308705555271065249937719569546738488105688816803036307689361012508775088016970520574312214571514439115133140581986709691294226379068391895665862995759550391498390845736299876183022247186229819938236235052230159713164247145e-55",
    "3.78162623283766832091909158242412810963751235196875387698847148306187461318962794209362658688387890847370103991480119367720250663720575320150233847783210047886462414989737195612498337540871710791579681403037868187587192625239615226466171303752934368678919299368334636980821333558519268002016374288003310332361364941911423924001249238371805165593837883796739101291187491561869818147799479583172301494502827485198347175214120342190287993802703619537967e-56",
    "1.77635361805532757283533168966961081082592943101569114904337825867239232963213529340320614913385885270116140817342347837646229700962657811352721531533336563793490255279710332674053350924452526248262607495502988068584510147742477004511993362526535488800084036740170196417504006445186060122371041491166376301055776064163389940518084733075710902053133995573750848557876315221024285633740290693324102926494063901816437507914506880040050469550123490000734e-57",
    "8.16775965862341678084574096586086660233425346092286237491852794870458787960542837484435192544685719228559368048882699030884262290284883161952120878489784255132536537319110287810346484662812958100906765360508093565929347338352946023074776744959516928320885388665449360421831565469297045054005745877777062829875784066735734536260905159473199805107069840690417271268330339258411931762790277558810821626811309775016749352610553880919100421634513601542026e-59",
    "3.67710782042948770263652712662708658753958264638866505370453565819542998040198884945405190194877980527823970507281154289619233255607426718217986704523904983288990879144181815678807742230475782798435069488321229616264276282627366398953358472576029836020692268265268482772574680796380326584470224423835028529155648282891312153063999749600174500420881163866375385413018287669725400419672518809774314862977266638650113326850587736562902948246531203925760e-60",
    "1.62122843639366822938150261125468212853920908319180110136264784813540852127906545908579972782160136070850585259198399724100051755818326845218543333113434444722074168321632907988226925783834339400498674502192353089385140721419719947435507448752579904903372397863320429354971397815652568087315619810296519253991771629393397815267661030628793205675633635047284731835393505346862625163242985360574492008845884065163131507766127513129725297123544934864162e-61",
    "7.00194181431821756469015488064396638156112111655860718330399367610698847480667564337148959870196506817446617505711632429473596715532732587473548139178997600246139468801078454357287985536189376134846685411299814053172620028367383289570190207577355970087487441897237091408924477804481372477454354595720586003816634220640779725314603129684554028435667543517901585398486770011036735420961343330544185085197676184002466683323690854908256909095280108178403e-63",
    "2.96298039474812884546066407071280420663091563313413297696099792126393345399806783689810183513867057369230514019429288335859484265500986777587311333754887227712088554905612987327307484072787173132076005073814294231971364358412349960172762483214635508592987610847230742550567634994338746631108583230740600033043064213741709985670573495888515713763527267912422786344342759621575348360038983521004182854704132405371150228895543834920207076070215840825773e-64",
    "1.22877469977885990530781284315977839121424594031860175006047067112951105501497160936256921342629615159087801120152731534762866219410756230268113958983311642402923438062384297600104995587948172878850905644359705326753996863091733395348507492175828667175160686568018030522294784766473265764876168313355761623120754961787455781283252993030279143783912927429293231064981940347027981763253917910636999585737811533564833060709227247608001834855690387177117e-65",
    "4.99509656112140495431552503263328109415693727712181623218238178693079368731709433621111402299231140364043392953971747919687311792256003035081717852395763363603676498458517795586797691577602903852801552585366942264258823921142248053771315091786987755178809230756678577422065866662310879207503435687315563607913517796202617484618271270758069006626314400396412214625576696283402779566724078113340345323656128470058051144433578573744552222419364117432054e-67",
    "1.99084028270005803605679254614738614771796493358488383979104588338017653582300645056415106748587032545892671578594897597135853609790143467066421398018538755298136836211094235635620685989036961123401561670926711329416716294515911257412544745914905635558275203357944697742628666822430592552611037293527873445227697175026960764800127579031127069784146633201747247566453140040393465487825839369092725158140873134166345372271768263952090276698876942562261e-68",
    "7.78109131243787281222979741887106721123309685818304969312399910111281765915498837216435891791151413673744553637689556752817372036927134639081973179380496143506708910164633084287694550701321943033229074177108843924407272500698013270870758866667644226535435458669060862527945881172587892676294265379473410232067771230534919655728151215149543378412898597514800299582987139187678030858282285270366175342255277819758739523848287328499689313256883657221501e-70",
    "2.98294188310260905909231577142290216546378310238433441400648673241441222001145517894068512746919521126537754852718113845273500603791031032582534090677575629951948603576972860502403175762863360120231509907598726757024495825297603983559726605324015755354751696762615080600784451029272058709253679230380818831928003173595760899866522250647279323950568069068900498023627888669985959344410660424293649339141136685311121602436837198242729705322612534096204e-71",
    "1.12185293867910975711671423569531230503874631285230700179763724539999036366087163298020034513040271411000825319182430617511338094788932779007664059259464369077765935210252627373284702844858796624335232517654654092082559216460627777646341723044750838327933311376969167894439012938992074557886485328407477973510667861068429827102012658609977157146742912318184028390213689532275485096445373893234701239455563840053034581209879211511707869426575096017186e-72",
    "4.13998440346285537036097663552636921158106048706275586211029974615748562987726006592804544450657668404387796395970936123429397314473681598857120364481260940070722730612274557569420919325751810727214378235721452335899792370449979018069842572135655224846031054078590958585391840156383356537170606417696948867807479138700638275541969377949656644184702932088936044822084532613306163555450216302865607413078896720322458580686257580977276624249234763063028e-74",
    "1.49939504482540681180009203255178595809910168387784823453494950377965507555758146941896425230271242828022066324223549240507724890957980457862432776796349154796522726883724257917106776510195954388673119433159817556140896875406089922179504059584949725992108018754895125160542094568560483947263512319733735269042258351902499478477752206364109053619160924576208144838111258096407566555391702276144970844166010760137819378742218676074021931562263567028852e-75",
    "5.33051559637014380793155991317721118285015630792341319976701268709949616255150531003702409318376267325660277729693297990109822471390919182771319758652384567734857935599373921677951636845298822584470549218758466309016037282263734845868099667939078351235067056581349362212327070601507409593353996843005735062006501986402115363966265941824073076615025737012095898983555188539968113868656190081055127364008927560671736397546086631473479917931329659506447e-77",
    "1.86053408384946386836316248325164547638320553509678315854879140826865680972816485966341145047639208650136019768508147686327857185295407719412637719932816881694637556601635149208259718366000127085055605755267669478919561029672512784218535757102522388542539432569477195221439982956014103042702992664625939580345597555126117648127698521893223007402975177836338464011914479267269060792493008051251295470932320071970687477952469019134071364428751215873306e-78",
    "6.37674634463627879758043527028278389631191265119427659640997349032382803375522350699053118177266049447129893344546535461368746645691772769290490191217194116171771045257183899173049873648370765036479816385034132795021642555393614476011014226395800626772845219896571438646155800914514636202576765647785215558562707901343601605541356684484019803934507468122878329058667130106181557176211733669110533295681803655324123197303586715035137849456590342833809e-80",
    "2.14649554227579061086557813901360512707714834512011068749612425755355176853527390156171377040225030300851794269133255028017685668268307977698380030295695205937035502871138188854449968986931044620190703286487183216189967623603289030156177550886928021191237161833963764891175258262901269740419499054344311392685038916202569360536112938414466731135474928860541204723111468640385584181856573325689376537357840891687640416366894562739824034387981278386961e-81",
    "7.09749132643916476298512396780396539478634066228055886847346471154533822390246118346090323347017308420038969757910037761256600797795298758272597734438699217223506322203242378061395841216609545067686290665963200956952568550681353681587431513459333501878534325816002692560639281368841467694955114114448886535140240099881955931344897066751749718953384586555110190617523858650058086060465151198202606910343215016149135142882302733157125719230995757573670e-83",
    "2.30566908887529380109337739402840689424172635737977349655495832475643401614519903680033980298695211072352339816819047857700380254673108694452738220915865818344470073697029166698200412734046798998050568703926800462596850968915244025547992892982780034965542323372884420532406689740530200627838351797046518748140064879383363060789580691962011757535956363017523117834555954039830991864926259002863587162556777111915038446888516145101504134917323363994905e-84",
    "7.36000413051701147755118840190387482710523981154824946430507803596608364666796651332235385966504508489509803594133324879273174111124810919192169340575020377147881239990751927396947663091044169138549001016315217714051217029978113966326842880467714107014354931193016008242920438536532931011701200316001007029132541332508093097173037803665545789611522723205162384885390302588205010814229703723105728591192046504598649033413877991501869634016985181707994e-86",
    "2.30897087614207196908637985542627385708156109495347485625021872120989300391236622262250463234618289614953647345099037008752803964400623984889559618551690733764435345228254035125641980042028938175820395091033149965950608308117472543118294764721080699248319368479746331509697624170715185423937080214314952043600100581804391977876883314698943939339176892666642092151137507933774208752465841303443935424576380504717881820165868608854029967795731816692078e-87",
    "7.12011729217510295665451381255289330283757454721609326528706699658524531690818630862375126418138664718492122157006372177650301639212442816292756748896635700222181816658166943948454987087109227448101820394993361429129111029213199846884297728127821254544581711101115844076705210729639458457764518499232316660819487618800867858071669544764728678993038762750264622761117164687230903538711855963388803634308643212109772990786322962425192159000519489165546e-89",
    "2.15849872086016621206025086096123809315292363889709407307205266331361191055078673858692645788903389339059349119619047631731546599906178478215088498613056907559468496076348494407556178184315329310570040695648925128429577188180649884441979178194282500821950051806201222918027241611356873968844235552296066712637596531017363804916136114527982221022109933818071303132859221139739240513035921974578484183644949731395362685558369235318084239387583039991689e-90",
    "6.43396619865325660651733068211699631387313822488973946198410072843095994183844281445388726783832318367046424191535732899392745398044300957956394138994190871952642162187849930511649964157636039524013895958194311935131306153968685497187309497006173223275832853981987058043924275560336537439449040468194185237474306610186899099919353374250397449499986389331039561275088392624655076371252632371190844235879754704234046547148869094388415242594212708124417e-92",
    "1.88596322043813162187892655744154203786983564050956468078989857979337712790083587062315012831636269046921082774864982273798115578923507536561478926024856022354646380600577962394411105263589197946507438406714304787562829669888938006923636000074469548119989799378070357445719847725299036280416867507260947312323680330982862922045235955269029586273699113640764944027462873063267922188854027900364457821363503126109405593727577012258996667180130253449467e-93",
    "5.43724688138278388800723489483640054956316817197703123863372966464567622296373332131145245333780872172953067109721526286601737325552437073323559217330237891618829228369466698775462205172340538809921879332897521478775632655059870966619469429218321205638896332253659343556358962498958867486982127811996912736399833408068612032868631079827766509301312927230663272417177250704263278048513122567161244308821252565367050888176836540979375334022472747038486e-95",
    "1.54198102219584128934472707315739921644566710853710928803617495763858817354070504916644076803624945148455584842806619579810604625818362235950782840675166323996138872513701799333029377999211678625300709125418196147796226101178183392720925259874833482216625395905530349646577611162699428238745581528291346873249512314066125949773589512316438929868158767607418650057356929020847897723593202091628295197764401346008835599808570427524690670443960155031177e-96",
    "4.30224124140205761158249684867094532510982593890974745629627025407456891545474010033114281247687139286516202126747062177980204975655061627794837598973224142696294046234607421115198264903100852409726446938692374992029048660682737525970754086531527639051571816507710600106004588155307751644487788964202743821045602009371344650998038947701256604504115796340163051347693025780989850381089296335555027352958643523750883605235106910349805872335482111812885e-98",
    "1.18110021651271349887787616682707917701853978571460631397942921591325449859372999188455993785149865638745251647785680150697700790596293413212818303664410275508011126753149816585377873557065212187661334647101022074124364298591535960100994133822662316178012056636918582958615050482658807063703290508475086833335621595836544907313292684953808598409931282779750608584585503502240394676124064804659524076696762074194622021722280706602846446028966818661000e-99",
    "3.19090906040566739755771375095193533012017921394424030151918811074278246546695701722543989036147189192206326070783051168993488291722086221520382790177276834167571422256248433362055247014136601109360545743809905226133520609112370086151304360019184186436882088953079839244350195982787337851164766743816680502633495146595643150538554637835829737523653932253112296962640686055084026510060223909097065899452971398675794913728670132486911002336555646015052e-101",
    "8.48469381595306230079009645367558162017907566361173943083876086162311406564174790180351988468654806817958089239265115835146905133699864130483848898777942005231358642950278836630445551367413336947244804332874429281335470998958702664045469349692848189804398829596691216568416578828431091455600570605261084011856821229598060773860323829894328107547269971417516214738180845972511728221044534999061161587578389514841279153478134452482470391243193414629755e-103",
    "2.22079952011749474767357389239272211272388499575024851585866071939266121076836632468541210874662925732466621114220974019132960888193513175617900270952740205805131534901232511825100523090356712556920011932816291800880285804202289723292232685012560634044887643299947096920176616689931428623639278573044944367913559847803037229162717066884246797671675397554821221049183081094515880802759786484137543894717526514730068088371689523337500855142856294444895e-104",
    "5.72255980569773210557794143386756929792281548469082969430613460149859206910443262057350751585287394959130500875107116028625241754043161258197158226023867134903386603455010411209705461131057759341133585168229354852383314398666435235737029512401183628572742931998073509807032305164307099277350968039576446710873364559606014228043512026054630207480614387082825726990479470233675021431438213624399715466571133504242236331750674495137376895578400935899636e-106",
    "1.45189275550604727717769837324053248638841634816986354004555584715228889831203299443758983303714884138902034748398676451937089721242208551660319327624574407722980033224668301471482867536502870120706919076277121203457774705423891298614465041481263185954484263547829068692785332439218890900000093745316110607305228995777547643597649334813603683687826568496414313351153440879892487753256726074184998717515517086192291940052188827711510240830971778594837e-107",
    "3.62740810036363567360599328215141766554488224694481871351963323711072104486790521987696850280846495224203537044875633645509937194929459217547515454024245547777233781182036314198193991143299183573061575427567414452231170750554186823503026804863929939076993117115246542084223010986851913264062576076110809345151119389732392877046804684819698802759864636282021845906499053503461216470480519417438186197985875411499355663690929279843112145131106028799751e-109",
    "8.92543796375490035010010144085838421504059691300001821689202980104059706713793655176590547456152821999931497386943906605435465475266233879825189023991472248807558791850185547752970496804099782312554304130937779257541207566648594314467236226667964792471905032035460692624752657699789982014832630143109942992727158407056617122670868799388489213704394395299572844500803164116476346926607351832274167256334141117590477488633405061856638971292892088853115e-111",
    "2.16314959500620267061147612629280258960509105319678300995417818939577825495843471006317941149952290552568018517417004202467609847891493669814896827772591053485908482634191109555791752019048547763239570812773335112564966251497868695091671061245983778293642088379275076993420458656655137730698960029710931955038584232303374776906602510720950929733613443189066834065520136289414031644112227125265903599416909290142595209485001772097573840817778703323122e-112",
    "5.16439285789350174501620979435692493150861484220601238360275133636797810113633849636359593733845874928775990637740985122957938100411332616700148012233530907872872403917688399752880359112155253363673108073192957985726737577335019268939961197534619745404734272571810361357871612598186442988655749526448887989860926071146194818670943565181090781626142273666217427665503661512988441857687407249373745212150414788244424686937160762922652034969499939789738e-114",
    "1.21472687180821981497413208158105947664719824939152021466539453173416475863682787450341920362799244312163683215158231730724184926431577920438126063605530082272508389214544039547875676940411184633585943814122115839677276273621282244631915246036768241738378927689780752339095323940190914283155878546061686272479998150863357360855140642119063733869920442269930648751510257837470780415955157180713560609540698212000993569366452786711623882480854024911618e-115",
    "2.81523584185853290185638159685287360011851245328001710770632576641331063347873726668745106405697110586531968925182683229181946153998352515213813480027434889953603269501005381979586913930088404261779418815997220052360642959467657942703381197593607985059095667128997724055577588887226567142959641707418259206065546391371443734505435699155654921584350545311798488611889535459014482901709793092349633184601196290716516632733898906431779786993992519772338e-117",
    "6.42949744091182143291603376269381580009674395807799283283492171153278305759619621356301982023284254744819469721102181713570725578801374499687017965853334323690776301678472893794569613687680416622734380744755646819797529968741410858837645638259229473073653690270915735805016731965449783654805768811461839062439857718114394763472296807308314757445600874721016932103137210931128296982420851868639735210011251907377469178646487354885940365403309888342275e-119",
    "1.44715121347118505056904198558403687816092817448217501726377618564430442124311149899768273149987573248551104723451734026571613331720915096553633494924234372547227676152236897444220788515880204005849649602150169018561229516906583846188517967721926088407725529969735775876214662468586946444846455899167830489804343502249071616846517217994664552982447144780745792806190776904417448347695207296228395828080980158534301008634347109508387397362435454331316e-120",
    "3.21050399290695815405769972789772354661774359117920293235667911174933855041254333909735414963532894839548527344198745104894130452323790481430940047347321991017062502385994816405569544712022559150882077108242637156615916753449378568242524968983957218035258583939537252739915651342814315490876444307951306683469325153688300701559129973178273861032134503347686589196374759346864021488103928521947895048116626831796305630837623410297903553748533058315149e-122",
    "7.02104830645254313424952141352893315588629358629834580354838336355519295489200124375839202101643552756526236892735926900196364946079992153765509254103545856229886708081535899180091838548069951913053743240018663750625170058437700029648908560583164346869965533245562167886971641510768160033431682220980773770222389521896952608067489379234389108462380029291165005889602921826427169242350250470670233464022106444933836154697849086298300586798359378229112e-124",
    "1.51372315668942223809216392580318149261813015704371260168311183475413876629319410753228681608304666692882146360205648589998756923309422360138161571162100341278281205111964674672361505258756520577160776177013290934309936872078820948029019317616351578751178139113200963108777263317649623527411748223384575170543216596179801275500853597701763142960891603497997321641726185593648016967375786698167683924124821630274193273984590692133276349972435734508346e-125",
    "3.21774990568022834420751993849294768381505357187482151884305632113569640805384895770357299441470494313785834654145716050429072260899314480329057202934830654858024128058597674038954581205670317345049206021473399237685253722999679092568687202806654316784823963934255308266077882908658607741097725481745092539883495171206729173855299889071849445886302928052078375647864353083487608170120487846191796087223150964601525911984889259402180075180867965094429e-127",
    "6.74472664116054486031164337333259313495694084228287764332849671427901752996653894563089456157832424282282697632273706529407043892133098011007719976831959420736327367442247802906651138580101795617538916952097601509939590107895251589652313178577260277042978625413318866601685690250420165688304813289065554576821892452209188177066208158324335891720123478113315415646465917458151830551219843617957750394275880412458994382019629833034077669310827891169609e-129",
    "1.39420576358112569287171150890036195907175166562531474672158817405899733434194350753336721294272742029880859222249353470166530685819376018618261435495190541133861621905880013534024785132227372795252148940293384337793245320155994633308788808507125792316792313268000033648069426391181593283184072608955649773790150893542088521922576786326980398862091368094876575529011475994841643013353497652902404989324468059274148870142972935074069833151335010887887e-130",
    "2.84238830209956930472294991629110255879341358558009643064560098256512685578549753026818322627032487391763717596519334927630088613093324265796072592517648144145858879173877705536719515120554070287044746248267768710956857403255306136767822740339175768363899737583405074911043851353108074041613327288230396211308714131565100860427141143293855381418559820522936620220916528682771863110121677193645393563205932746908430391566560950880082643941720018678446e-132",
    "5.71579789449515066015209504587499681806816370695136049619931921649249483256848670222891432407040515219440104874376789296751616831907824663728270029450419334113758023025261866950160817819119721846184247189537777365194140949981539916594613288734336579868613328411418490622710436370309506310479972487525913759910552443654282208678165391165666929421410200398241529654889702629322196729862817157536000497538264126981206529706815287210538887014114096520813e-134",
    "1.13383412602655812269674714876832264858535534334551557424042171216940728242706794684776969478770889229954137919558731201156646790483330126699755745897653082956398402191286669135387427186187167080673100918824326918528042312932226249616952185756655959350472843660430406071482600004237889497753270144017111382236803393750016247641807762441184399118517092194280454917341053376187118899353934420165053063814524960828323627303721488060988578899186885668266e-135",
    "2.21892717722453661909573453359888604148341589952497618976793778397948368090378008641119951183775845962801449323830446574693775644955765380447504912788418523047495584058332176111647040436002447308312305922088506893756767444947389321493265777449106283683748617511203279243936396346747472208666996654226930672336951514264516645724001373637353708093869917180134634009559783424471860296745621767552395145787756133219761589220997840380819248924948900363841e-137",
    "4.28448373151013867940111416598688936101371516234759875653549223395495922814046843766027760478899309296929953523502981425585785634767612491065989579938035604098122562756072239624806063420240542188158873410956598618419680113253439590334782782576842583746644676434781879477305011340347167398257417210711700941872900988731653846668377492138865097187604885603704575024970683201867221452058250750805687384560432452573563049389056628120648094381931073828932e-139",
    "8.16312296758821540719464838298338200063327178494453185693151091253809329384460713926721491709445248164136128694244856652408870904225851887100890604774068698442207101357965772701383985414503113186328411046839117854928943448858296620918323806164209023843022261554700719638186533085930203041550619247958381304999346040885639888516304089715389919445210801322453469353779591486931594536132770633900235575115002191436135764233003366670862433304234466903097e-141",
    "1.53481650983586579302144341157305121699084843314188470937312862451514040885088013168866091007393067844107152711193800360711428131635563655221018355913210160340110038809178205600572895994449151768893624243921453359103391713635651720007520481530360998462394521464150563008244125661208087601691374590593900847139306711385827309100214004610038783982714436278568860498058041301924594269701994544003579060928337037285869975397354276844035997012532044708287e-142",
    "2.84798826467382580906087897147957310412675531176834038219278677611486124401672259782019517839765331530243624636151136302928674374003418036914621200204112222145084663506504398305265898195920367084059721262800107439702564058797191963096217489671777693923669819169153175993233742509147530485868470100678813194561916237817175265645684991421534982237967649983097520301510607300823799116397136047081570824803802556953328222945475698476734184968367552138109e-144",
    "5.21603278972117091440109672708341890691749955201184782814168754200254490092197223391499856333692539975748907683621516340473666104400265340456972511151293180574678709108609876716764055906045272928537106678385873604302250209248786287335641178512145181168525233483700697482875270499538301959598142614278953234304960549119250291015611766317943424330940049122193109152813172135283647815228673460226623256463705700624947777640036044919234506928264157795174e-146",
    "9.42976888474242435421158830291247814383681427074981742858166926584511975123337127748419518012843746974012262674559728525497038313123461384841120248096575768554551013937769932278430700050720496731107916508504264750211336128301493477688687326075379407909874195874192541038980732239543626453360000954434138133429624715515872565610945308050789658230420516211491473155198732024887722618435484526259125209484642970822166351417814921458250965152030259804823e-148",
    "1.68289921734053125020082870172246472105916762483640722771692715269579219943595619739697009542495479660126724328979283859954028767139307901265423997310071418972369535587899216423988202794881304958941848450359515715501556994573121187959116238040962116360325368108927868871985615846553425902128568476530782319534781874940700598691356914623477557841746899907323170300160464066645052167861095477419031665395212778328318328097377012556334037956301347864426e-149",
    "2.96516373634598778887375981716330583796815036685602935668814951084826239915451741337512862553997190273349922063458737263721388125623782747606396135629344762802800900977156019432226550715627055230639121033478767231496288609758393766904948970712115703943207118153723397640278750839913127437320189618596855560287352794592300255368547469212855009672086115364502417134047057813438769973662660088673829386444311893060085120245236137303843101902284993455315e-151",
    "5.15833383289238481745275474570011901841915918450708389948091903084199094277610586682168950954747110559866663685718237088074548788376064505615159689785907324631786071141776832634025043594897128798884567101171272591843038531826858354615078062473670932738529053324871909773486220075168982226308288294598545942849327546748005460137715589974797102739249332500057521970032033265142751213096353554686881476122423294957705533313321764470692075757675727727433e-153",
    "8.86087456265255850154139254128176744183591149112003723348893609526008090368893588488813500674919095521451464605873364567470214031755794260381483546044211015865138773526054699615418108067008074011443231260953194521169890625810384050780900662337528890659427677378872842914583562070720266891217682396154608144746715825403340215005209535833174422870094721234617249584239304913098635395761047965912153806579646934737991045167776447648206825220025215351895e-155",
    "1.50309285510126790271474157543745955179192593221845803318131841778959081553651026933495068209975953545031870018668172417524240808183059168241519082565457475405825824723833109760400779572124019918547376449379593445009071464387751676758279512012634709949849184919942340738768986921777802399741613198143297927604919973958491368475814789417817082851602126633567650792744953167845105932999365174037455467601971271867751616362831927188367449605843285195113e-156",
    "2.51809629689377773597162443104075683179229331316715411332633465999208065858054688591047861013667051068502113482560669177410060474069386161908008584239554383586178814029690630188575291263571506290247120015050732653747524910323678002271187859752754970019098142945964499267211350925985437573550089035896580783339784072376970519758371155969841706600744111396601104237972095710633006698744034316196759785951715083008491467310333974267266709982609770287426e-158",
    "4.16649551158987003269890784597895736691072159305952006590360175180364423012696392793901463332226511204129508200517907005172031788711859668925822407759404731902793818513597481453937009193681217757747808719718525292380694068510683635284977720640619094645944375750555273098162716287226967248833675285576224217899498226353501125849275029570138881391410793466359363258560384320078419841088856849392783184379015753691671030704150998991491693658310009203808e-160",
    "6.80951002480621395600357045681104991729741314492558615568803824957239202452032382555199718707780071737825150999440469615991665242739965517775945204602265129247422218237565420614000467653710842776327805640430172246969581437676413088338435702994973244410957672265037485580450573042387689950801286699076281729644241544774151539727126990816585115836546457510235410927882261633730799838509181715746086053487349906387883208414445559746103074785895908959090e-162",
    "1.09936276643732475675390941425240853224271667826618750407982341070612960582710181968204083883822822802190682329124148124677058419782783428471346451870777979475661175594676950316836263014881343941015262840576327894553782955946591496739976669713749144122557798761976668077404398656203060543190430255222051779692766992729836120852489798876249494339301495649027498219191682455302218031181843409548833695629433437668665442629661928728184470429490089294849e-163",
    "1.75339520771594805851306252302096879603514344818353636565566977799921813358883317840045527977408946041016645584043840210607031131772493746358511917011461021618472255196559571397655158163248161646488788071835933620763303284099602941226902454169557797548403398230947563676460648648179508377872305843915653591581145939355848188258501001577839135598473486214293002279990147878713998576050247228022924767658911697136075714877993012984331538805756575486508e-165",
    "2.76290035885151804035124444201915117631932828510057094070716135340159933730153708070748622502422684909213209174545883675207409442519871152484946014481609208516036820007285950646320448886362167981334778674962821628161782080452912980230876332668857242919890737670629328343747882287311256648026796485256806366768882994744291840280553566325636051316678092665873586033211783332463705662351706437180376408613156318951557094535360566043195252699882143137424e-167",
    "4.30159789805806060952153575315308345845711142042573643087502729269055862884893798645505115618942261744342685879722275333952380884706412972103373931769045511371592074175685202633237826348788652715025287552730351063707166065135650537548062909806451237658239494055021751819971810389943733519290528164688475767616265101437882130044735119416022944947147516648662265737050885019020909520406330472688115308767879694794542289152020416341632871783057203576970e-169",
    "6.61767952829190983520914901712917594485055885301741647180186747401681287210403075462158302474046220871902837244695818765687911766816320213913739315398115394356376612487416102569536564090973463822265504415748981375503497533192533685691003733122641510951399665220355300308284220760345074235249767187924569327449928747925803317035826355847491160199948484449093399872476751559497075658838043907874736651301518379272124175030403342084679558679132041196598e-171",
    "1.00606196671708293756668265138821016619606603971750314991435453891322948855208690703553806854644791473940495689752080727986015975844737384041754835489878710515537007485700651814855855629489885587139607980446574763889009729704525919979480088550874170093404613610494007329091663369207971402815874904133141970727898653847610180383678542247112750864550840227849147724873322176849839194667821341721641133137176718515323513516404514241003033531154004362298e-172",
    "1.51153482713643380522450163702139888442590937432588314698219527577731015397289130273553514981274756429411025011894691863415315377549121770377061042592831154811465957600497765264190565446753737713866403608007870389922523180521644695453230366497247296071794220770633196124059147104728741806057200910622931729992622283154459020901170317462449200920569567818017438152873563184082409845003607406239115214467222496524925724308343463696835002685527493568913e-174",
    "2.24448636967986392906547419673384131680985450076232334128519400021760716979842477659143594805486111949434024608306686287770421381606396997490688762709143926819758576824501425828177226690655216451560379514845187297148276717289319710361847971874602085362051633210682487878753622700657537185850205254117425655466677965665383116783924857603604655723948471849251756339393257481088293098034325930671253794728960240318719335297221505557961825006638980212085e-176",
    "3.29421356382405508317241350627351270389418748198518355750083220102215373684825683112523884275981860954984673498997273785971057452798470061966796976024115307365706876665175402867699641600242874843316422845208264688038234801950864900497933641666870215335650090594468510062722526366463798552710664264803455454875139060683739375156150368344173955421625896888305154952720348727852355079933898418461684155332115199557086201800257167675960289149313428278275e-178",
    "4.77917239260599897148520411767280769527056942266640717070009149680834831191025997522396514516099360931263065935154421757611235501125391193471589767259362683423612268622094625453551093979356192281024833272439917626851320214032597166586011356845688533058017184818595057512170010027033871593537810434498544232664390602519850256430900908979793449377154045442168102186688166177782454079792341474409803784613438081608872662952449749270707593699497586942406e-180",
    "6.85408747931399140428637938828224686397700338824740108975074975166159360111803988136583942994175456159872242873813229867703451433048344732879257754126269978047671093179009328050732587087835536709435905510464492746979114942556881791377630710024144819918209432687242317824792441182486511295186772974456804992801259890740371907377496109176826561054679509116079511945126971438163873728650927865649505983699331432766962671526261972359632494770371196787903e-182",
    "9.71789190302342029505737502593244552751789143962848872313964412277839886674084119450409573144448043217763576149780942018095762688735610369006605775148732192634613070066052200985193627910383136140860771030166544503832409760150378839232021533948568671829903529507444451109264989573151294632966826933358520167732020078841002917673683797293739908231318095483673146189693517285344503937143328785231718501205523777595268633560272048210313648377746118947068e-184",
    "1.36222572568886564077072544067125438729741093177670592863686330434595549567462733044899001764743081267892210501130874597156366670122735948382966060649256168923369275804294063119917645133573324174650084305995203050026830097107164897745939836649510683456315477696780537934581481529031125151379666201870232545464215809258286962855037973119369545454350254938236368893042083632671942679138359713575162964736559982380530664609532955638953278501843754412969e-185",
    "1.88803245427709364954619257907639424668781634145625986086823135676846021012500406938725165325859392719340336438832688946474000617063160340774429290092030859873261667326752404888865277550652391795806093944981061312208516109945789878360135095957472740844109366999666488404468920181528842529644777682757813225215591750640472544612846836960654481513851456801480275915298295241397569785289100341149039662682154745851991189967078864694249881049815141061713e-187",
    "2.58750755178796483564378743023154858291292916238903877736327170600705123125009928607003642428577005468395207820671838431146988463011781543885490662864207642879195313985411209499314644640189428859026775660849598685895857701352699455509150484467560430213668477105336451126071335770793027950749194780921255693018528683248487870995931553953000170684608838416295405734269207610116519173503185669412167483714067174870102362028180744278558623170760682166004e-189",
    "3.50666019437948447766120196926581831135517688057853026265518093280133028199999280580439913675059228386301448453198202689621608031767027449218304040449665700204635749910933608996758078004902911823628523524921901250143978291493521933521928280703425899405708477892948614626180390706726299431152681886273505977731160572409044571752066886897854653241264881650991808435871346291190618060470043600579304993379218445605099958990979246235655744868091083780882e-191",
    "4.69973523792906442979486889333416553586954551231855695331327036285998763005958511514311426801514536642969174417788453845087709727429070629423232837844899394256068707326650027170643816452197523457438974319716802561424118405932765055058848224591465691863564802413355066154641672998274655568563235802862033100045209010822237729573450136616455178232584545050732461780731321344540134937845676251948979290861540356330955966166107894487293226493760652833027e-193",
    "6.22942833153350973339522096196705087397051809023209608604317100153400731942819460771865592683136004947743045782891745528923602172660029627099301228187240355446409473672046313529231259597733337019946171195064647521368841961264795513367252954686867259817119540063222733433030087642480275950500886373361632037929728403134668277415925999243118516166271972459028713698430873485597202127411764783345596873456779697144402071989745641989121611030108471588350e-195",
    "8.16667383297935366839386986896247584056798089002868830830170489027048043579246159301231261918618003959376776099792024323593958271089278464865745951796727744832945147864666955459814526196451271334111358639317608974904764815568064812168427756079509974150384040685986179818104419443806236073616971333227854626015264868450456160858626187223395560472644160372016642327600165570052443098589289089037724502523460754280202749328954076605091258951517964104912e-197",
    "1.05898852631775280398655120487628172568258435966140410760567183080952311399576882306913291994135037717238493625050787086613720009540615994996676032683230846093152667462162829735384652601589036016083282981882275306882311895653049976918838565639806016491671494440476231839589124654370246070596124076887310745974428598075505071314882135957426773159956841457598617583614567767089233815220004706097320618618035122853778023469569079168565113335181732928768e-198",
    "1.35835357576035699289474540724829408185743160670023550095386914981274794894851744094620802869168755836434781343690745583459687972791595431721982367290118442858986518978498863264544801075730310029194407886215877834153023367177258928447861227468166094840636713734675345043441513766253720598841555131393036897573946652414426161695522585335773509312524380178429482590032962918993518630833110992625286988564086938890443284803094311133953540324633197078422e-200",
    "1.72359863270636768767657836437599359782389853936326405519955265729680372181613681463111024461930274071211601062764923551155930225668721130355021050857256630083931386543260376052240763862769984628331263043421661959910544119930344322059797314597308698218640593734849134075719878661276743558562927226130946178740717851189532321663444706231674172851883548769321204058264253546348012284273330762329991406827358945474393336188008241321166900876932227552093e-202",
    "2.16365042201605533931314061987710065034699645434232896788884683892293506767353276055303818493699915713565870825332697607152765277889321571407110803540574315993199377531337067233138267077463487023565857690096433936663910735806828703606388417943484937804962058054483314842875689888788958912924826397259757501812012377351584702970270992833526789440785173131294364625774886697273446720479269078631598719221211649837957759715057529380406769193506874223167e-204",
    "2.68714625851374675515862275307555078056976967125309324505471818150859989968210412977086886923295420547027053851420317452326001465958176801830524599392776558764583396660631043274511166361703687593745941603314215180507320846118335030327883650069337209528782572119544149918196140621857107340374689855845509213847845249265917780686899427801327711811585870392986739977233976196582820448297558341852167546813956484129592482693161865899560324197023170365216e-206",
    "3.30197747152086616484416547513904389523942203730062110559763060837235292226145371495792043300423530537529031573136087542438264923260173489939006459578442946721022151759453790647960291944934435032538513615584409865553238390079027412124104953870603688676402451013519828868132654921067776469461581299097540059645101193345031883077679958376724798437598851708407462013670691444289045334562337842416147182247585891755683121266964523802104920988109675191977e-208",
    "4.01476884090374923005687461930842090405028703587167285425703164218408440293417581329829597807852962961959786930977340222294185653691932411046149503774816392818391159329093406915173427133894606475586431505803653588734364117855055306431885133230454035623586296372082907115884800612550177624049225267858475880527392770369707546063766888659763696298244947243471879600439562405598238753751407251129686044394990691152124103247788901546070670409867225049144e-210",
    "4.83031435389286353093270280870786610658911786606062353699721170105102526397283918377720755432718187105132566222387968429657922092035610762696453319905864635142067732334731756121845609819033269833547530218129059615085358437634556594448378968283833071621960193298233001135555787308628055090295084551543662207615600839405802207718355754362486230106750801525768463041878692647762342966534445647993482848212105819591911819660224845015987416019159473324789e-212",
    "5.75099722952843488247760642625686758364735922110082328357335562162882237896125106327276910695335161646906360228104752634729742066338930813402856731726660446277183603781987557874356971445365233621465802581692515843540483383697369039900019632832064233534355222974606932880778667547175463143311259808325684192269376373072713698058053209371862293404526485581180094190618137592358610499362014397274306993244813036954979465416438830715851877144182214649373e-214",
    "6.77622890490837553928318265845840150256761446445336610350944312169086636319884761047114968889011492185688220140977433979652274507277786230039662307480581519169213182937760499866698780250438201207527909090959360443080730328459324414230473187122139767193040120168218861700615182729071033128210020407471938272142999340313883864127542986799770969008664831546553718914620642200684259750864312739717880835602223821817155199057720542504534395696170949535902e-216",
    "7.90194670828381392008783055585031867051723520613288768220674964259883543368334811914649795949572036923909890064958389774266406755982031023038214860787069973262095616319519867707018182919469452855061971843476548023905881396795329817222999196763218069192734323890710193598674060041016093346813772589812429274439419382937687037374389438738399403043982216353087411194722086465162611118775785694493491310549096871128051146650686868061336741505905101672994e-218",
    "9.12021246520912252016319075121404038013057915815919702335981308203579518513905639062308948970738500476402827460943918573679337503447922221064986646011736955715612021701234015468635689745500925490900824513290510204466009239159719977148599187832302105242132910143128655224053788909384952985831939870616846338944963961407830555284880223703792860864101567331949143056128741234896768875216836294434438161506146256829524239331692243623761232509485183700609e-220",
    "1.04189536335647306755074218589714469430965032914698753068165465966693372841093750656333157243427189704808910150871817707319826987166296477512317982846728403706633766320982561740751083411284208378658695904150221620687537075872109416117611533390005635184421610080083970716309841398757208322812886419279556147530123968287416160176031593243141713493849025122662357534074981787796964745683175021099325313048994764712514611626779693894925866504022402123384e-221",
    "1.17818843089333415158546443755580930792328031191613679445643686087903888563236026812216690465159966723505653220339765763236648890028827884423140353023962318868668125044504629273396216962800874277696146506608037510959151470584576312177659334360657452982608505278563635754779459841758302114526768463298988558124493680144334308980787097561561774422892386042031381888083659556163306853243728102458343209343966836955012576360960302588185319568152112206127e-223",
    "1.31886354647003471458162855647339208105786353803095039205598157581861038870921415682351719677878442622756436263525496950299214685904779409152024711919523615843497171845051229484705130096000829001183641578149764753980924955541846444444034892289901097169562365242408986937836654186324622522427172496860449952193152687263188518528385275440603261521191871142009281422121717920822894903384833816897225009960257051559706804644581717052420531382000740578487e-225",
    "1.46151123429826714544202311205528432387583071221771130973126185470932236250727923491067169149177245444130726751518356700343654534566680680838659482882915015392392733936027896339189922537989029165620720059801183892569111431168023392209300027298009555233129281982532377270190035527887645234433675197481763582282507813217408452702624529061204629286047202754994196550039068192273698899613949821984082413896209641277935468394406957254826192954032621330408e-227",
    "1.60340826334821745105819260382798115080254856109347606118307150247361807035944589071547799428413057514625905463709588128852044626930742960301433259293311674956531173150669713103937410230131480644226152115917753846564181958547796591995465269512352134214833682052577916162204364669424994334613707578564257920139450299617223174623975946318181709964097533883018296990399849674222778572562214905534885255414969268100439438621623936197753439736230200066826e-229",
    "1.74159829695907873982579417184906227372659602651583707374680675700860657575364328306540660304043868581797065350162800187778841219897761246173215620966996133251664712065398965480483818423272548712820265899084796545821163830548892270669628789808934572505090296526051323774921489961549332644701075167292555153167805494635711138281479294700665172520124956983999505908733514864961132676775822154748879096658917738997223646125990608087984485780835957847877e-231",
    "1.87299146238636179607466572542247006003919386041562317121963765916309865878651294329251156086421731889000585022948849168685227997270745546193625359895025737366299128364170187381216328868828815367929956879049578796337738832143467578027894791103624814539897428345537904564399868510677910900463840325397152893407718238539273433570093159010429463360705679934186272407920359791703248398964362107906644833024014855203606203083735185362343909180837330517579e-233",
    "1.99447835588637408399440890329258455045529112398311537162445331732137475527043613922838241503646325994765766216225868971758388850578124505617912305715305862154769228617295946792685769167543588144103671846285499537724739038976925979354643358664173834393180120325051804414367077661187222271250711906979660572676096596059128472398638098258735719897446378580808548002011484432947382193150888081571034542224422366937370788622746521730895441455801031068259e-235",
    "2.10305266695646807262802734001003802233677966124005070162057735601510240092083534052969510007016148208272852700991123548629096354950983830643807224041883028101049335692015521821340521810953413541633027958100648053490905881805816149868360677243131537936749576304902099599413022787112281587856934590027840716837136161818877253427212386466529549657305382075892213785413823350561714736195471737457031883077819261603517207750176227467882265576436561446858e-237",
    "2.19593564894043592308828833118893249284141430623823977910767937911298530246872323287751921099303033965027013407078040038737947509424874091433148187917960647054615550582645607016401338245907357464738566683014740004927324880786699427650027861455757868900864057051514766788679666748719561100021453677233308305498318815168775965803781255200976315354703054782355205883368461273235549913812122699219117693607328872220831524350531539233939558138259162022077e-239",
    "2.27069518827582617427029573654571100573881218095180823838777072325360051287777191476286848281288940866703985627535140360581326259586922730167872854061049699549101508425208254470329725106191073408143542439028751363349205799460995329900138012181523846009016183626535646038553467650876352255141270472410517549434254984849554143630086284876442491074635785075505065484799048402466066170144059420910929736259742730076966143052078696400196304178000561143827e-241",
    "2.32535229518771752390476090978272536566306958500483722126078394345893883812783209955804134277500190664590922564631318422707014363270086992237415528116340247493348135562462303430129674580406846693761376402931986409112422158828640268342322164121057634349086489911501098233581849567064052852325224162313903921549944323281173100595291844551206309713066928965793783842843731885739894291967815358065602089948710395553598881730110454371283878001216572097714e-243",
    "2.35846846813149958581071468130561278360059876639226048882668676433463470788585354553285986367210975671373435355471517584251542415038864667241534761601704551360057174038211121793141459528320894321379816730232089683153783262128320414314978834460551105686927829275391699682522121052238274128097762611514392877250942874163979195436407747009894634136378549081936897705940720147077169294332374139207974640117108398454208758949238435160892052354515118637243e-245",
    "2.36920853279454197851878062919101287148119607520246736728608205098310514522433578984960425014688033436972727675306112277403136549186730060875276094237194646608844474778508629413799714190187570459436019746300145515719457507470525104435919381798237729196527469060633389961517715178786688999763273127943697529545859112413734100559614734259583926788348928868710580185872892969024613461054600455925658154621474060484962224784761913760248313713210533027438e-247",
    "2.35737513362879390538802832018485972327303792550042301407801483814162672150074274723888301825389830189538891783202599316836330594447860913671573179970525390654479161204372087148094812439758884730783398873733078061701968078095080670323743614500835667161106648957014382137260370950002315964173598159010517956238857103758485126708978126516530819399156715776542653754165811394486413084317528592300598869551566023638557061904856708419289746660925694428202e-249",
    "2.32341292982476816367625438239990921767425508961029574401706543478106355323631755465077980347785131362948781665447585329000261914918140903553222311442155930670645301807218976486595284520772645194282255715806451404465541936158445812426098057302206605385846309955595982649650678236594185051405395274784902790644792213954199932654204483235637984106878284748225282258230071517196320623435959121213993440032447157776717385353426783219330189846832419270055e-251",
    "2.26838255855996448713565431223062387579793217610101498011089446877497945223921385838634267903555333801403174475052532944078964184915445271394896462878085836630194879672113942464869778218503629157200046947070444735356220544756327419157104011403246030232303198197212529121843238625919044399309479902849310983865822996032211803226383789999405046360065225937193677162350031480946531115571894846496179643016328240207570247324039951822030021805717523704931e-253",
    "2.19390640523448819868804444329252544558112750228001140948920137376958980747115236755658463620349128714338293857177059024529580051425628098619505639020923326853927982515981963487222774085304519405601444695137333004059998386747484576728839541850794405422220475055772340712778031041568529803166673547022038028344094566407636618610151056597649814942899647083168039194344593834910717213865646741815350421121711137504691406948831467171381768835616128964330e-255",
    "2.10208999867078150096824193290448980655155264844608938986167843307471821865901569852206681549003171174312418112743267164994464485978824262508893355743285841407958682957774046104947298774237516642330887484018636173092029452515587679964581306023725532846840383631185691099354579090163811161363355850194820340578537763323191651334183385800094556555102000781845020533856065819164896412444108605263833011074030741239869204540275870155037052154063817100286e-257",
    "1.99542428733706637325739180122085123705067051872141931301676451838918219211686690202809187888084026859742842019530103381743214856580554645211526596495579452435268135810731731898436141302267361185911490956225039403435706536029653947166289443683235713222090860850292782061715586098980249539254362334673775017347259236432732140365871653482398347475942085783324138997410228855041691543613966313079053186467409700406512830544072091656589745822924336873488e-259",
    "1.87667504547003611909726739185903377545681901137342684865074662297295230534094382245975266713435944402607897663434153812886095102481789062204055685304051859315040857263851939984596928775563969277723842422031353088864113671350584100274943111113111449481715193198870004796422043793416216530455116645455661489305670189168176015900469915037896626191788972896533257914199845843721295936033588854192495111789697947766547015576830300672775017587821834740375e-261",
    "1.74876614583731981271182366282203558256437021311043626240134041395108327990206441832970902961615705920841264851355038372039518270922204976135454261139762996756648440381484833195204736491665349334709832280937373792335560899232796335711819430595715898473987462774321124956113506354101583635403498994530159896061645562923382650481720981302209416111753248626150777356688009955299095097404303716582395505827962182578788644355869658864332494179321028452721e-263",
    "1.61466340804845339832054319658770706789063004728782183716249384412850007693318524574439620817568914954184522974323276033018135908908174212185100583095826750319529221802562482689529639879370461007041538782840225439928548158985790647101825996671197100417051443572660280994915126720179166433398257017869785702734829606635112930172637617941119658997732305213824748260410472347026117197042312759528478095687317888666297094825843071863547225348410188131550e-265",
    "1.47726522403567210036232309914620342819343725371396462995882542738759623247467280454994713909449758843525281673658498361087997582812794090286292155943850785856035973414479193125765936885760381592105448428718668409993979611045641476884063878012281613669536931009096091782654357932409483015923530379060284260292604485467369268296273804059231945703103066668876107999959178495181537727881246098886094004012924365537421445896779705507782368598741026005947e-267",
    "1.33930525195859344894839677350775250221562679464337915732832784693496214494608247368876494508281361355219759582193940834496669767808912824720035767444069562347645287938449037026687806635759028677571561554932347934907552826501297522847792037467064828779676319934026583010297276644108958118926458334796553395413492665135534804829770841984599445383855614339853555565289659265113822545535712658599847142783592817122998954587726429801430358464828812291371e-269",
    "1.20327126225144405002126472639488660675849407074393444747865884401428311625874563849957843480271020921444706943620382831938484472062167902969042887515450153635400925006473010615236183839293867381908657221150362282087156024816503255710186500113077855297502283769657013378021249496437733294115344981326361972225357318607849680668882920342941980118900312747381745746018145224503736614940430153606006847954879944233581155048726142069891758353486847731806e-271",
    "1.07134283745400223956716807102906768866118988571706020225426362878407212346320317835613981988035345913411054397025424768735513526125700408702768745584991235058979184756345097754952425452719818462247069115182714762954273822384555857076984418104483995871058958605372806504703257209549784576628192501260300043261805886527595739890180297306531362081006244676652286097489217939977831933049769552932996462838904838074375268311000589290149759248472680718300e-273",
    "9.45349196805414345106673328171117478084213166913103638666538384733242839278981602680923690556663958928932368036093094652021869709482352292292521985642845015372107073162759291349856979315821213363399374525003965837768137694888524907520661362985711713333193315848187161090807326068609808845394171774451543174234895302060614351536650393576322096654473170586894624206204805364719984363525154777827069967997629348619102143041875212204385341046247486340676e-276",
    "8.26747054246025501730167882923124733203356164295451370378487760257890859564087489037597894249014182798809697349805332200438633850707172831838009722417073783019528989555075103267050905721821222791818738904322296422419232358296223790134896628623979858019405902791605217582453825711168424392113918151338260337986073000331750961149532468898713247923249756567003270822912978772552331727062412908830406875965294293273088476487079576316618176278031603215489e-278",
    "7.16617222245698849202293747527550603397016192992643429831659137843939243781055487368455302789223307229558993928647393660144563392164242078996431316804664884377851431169973888914312622520515296480566502943347619945392095067987806821236204254945262461545874846681944441689216434807215216664102991565009889262389202515365175529465713284881654804319338396345403854036397539313520285689345850239373036841566775971382340044761390653393005664973610023184092e-280",
    "6.15677715465796745869650690942667781876762979348017659897964143734976223692341132693117376477842959939264491457149672364091490753911271849574619596422823839727375283322955146768418595241758318641027115597689814582632358654300549593494478166315398689279871925855572532910115679982121618042305821930852822778821252466190211220604432146147323010068542507150890631297202491723201097855663955197438557034530479413087257316419960473470289173823445830444163e-282",
    "5.24310429896147330710849600276368005273807037823340390790393478613718962654659609503865101888960679581554618573512098720316369786793452728768080641399962639258563378902093334828675854245122043761606652911295353634569033128887628365088087677084924067297624673320914173206270618754046597042351173111639545633867053751511968034835095237704559084515500765034342325598077281066619842402296738708968234694266717447034795451927795346827641101575426723798617e-284",
    "4.42598087578632596925856852539282692524126189583840883875012061494950716160401246901490229010544260701857120607759610614680932234395816900106561844464186009780345247324941659557966068816704098122502948885771907216369638463609442236117243853566966148702078150737933567701587478027541758174915062001994137183285413880812387341918730362996839105990864975249214961991473088361954736454216435813940531748533935973976432140660547890208095952886890938395973e-286",
    "3.70368030690031901121501933504315627018858483533845735375112742014467273734001835780695376956313027173852235782659411465026652245182437641097568262168543925362955987175956143227111181705873714199856221136295963619135681144623421108016291705499851919812033610319523949309015601090582619978043950977608293074248008727350066548466281499624807815538228493719569360930204430598457524999515205079810904622021811988768144400247840070479753139852980530491831e-288",
    "3.07239586736084374782751969684065093697757745393564433780202422149391696357967543685251988388942001956824208141878699690146439714305742438676332327902334130696472362477079746725126348772395278967004941875330326274986648572448718757027459018200763494231547411297873267133374496251073313567812725103245195639630313807555265164041668098308017607224095100668250295752846336124771649876664853068258536455414939214112592233720699038290870987362600696497144e-290",
    "2.52672059322302121846313171455751103324858494027778617552739743968631881822872985338378666554235337417119894775034560374865869285804271495265988658807071677430685454118571016225893235625832508560829923255562818026786891296315287856083801361990409006799422570169231105145522883459908368259202832119902656102804828248815708947436646278612796370487662745817679113945441193951261735639378549690662622345936287770718426054937046191379916349599057048171670e-292",
    "2.06010869031597174819159070616066562943120800588539792970495623220526984032182020960579382704313123728858732132637746906159408984909109968211379602855679658191963163857843811900800820755156840355407540779148700906649914478573962254751109078328536839793114836954116892122461002291864360076025784963195698261891886327906850500442594123582745942469357506353797530326370642264732792821696550174205159748611493927290607808573924787516706707586034045374373e-294",
    "1.66529917678464235435988918785887189932012373430055426375522245069261980413380794763045431826731433231397131116509051132891071708152842525315094909838826574385974214426273992665359055845015962007960677178650736088837138802138729102249881305327591830622364649215819174562593489900148738448142575727541009189976821434640817655901764372064250991661122554138929627141151283971029736138026646036984684660150868021685390554545088159504305922641173796106925e-296",
    "1.33468822138670412548042550517311893434978059808321070752213485327139098436491131616540449353023784048651631131002165305034628480156468008012953283600290909691902441874167284712788327865629164525382635781297036882071015053333802545552038212566484539420740971229981743903989472534165931988380767060378127451112697711388347321969995335822280731373000298068076847431671945887040309407435680779087578858843587248387792218381869789542930402209928024037108e-298",
    "1.06064214844954212200757410008044282470494360665948780493613153603678517889563311322534935126858969330068560183947208946919317831330593863386583818107772152435085876505842024866606717547382584754438808344892683566734634417639050537958572810544660758234381550919294178772631063023818827501405188531335851945084618650298159701326574036517729312974834607760749558465139678410079264795181195783906802415742231881811008164499292860424622845609459815926267e-300",
    "8.35748014199522160106319908438232483275084282584208947936125766947679429064988366631999567290890530268661473514654700177390164724424883667367824972614554550863918067917254931160628089950693074997810868918728081424041453399084602582102311578353947839472478409944687844337288640644325558797499450560035917453275170357565328711126331676165505497413200951759957132933840245974299481791525044566696217578345433340643620530095214550864099521550760113766021e-303",
    "6.53002780398246372030148297009905074961190493682009319908278704087954144064834231046976239122708865149473374331034725173005402407040452020874390858963381016332609709132558675776763238662303684366294719402328996018647840082972922085275062780540761644802168300800347508239735707793426915207448488553641540699822618882903334249744574221906619671692078489491504545518925422464022664152878720362047482794243994283410383517985603902541367387479390702315891e-305",
    "5.05945296196666593769769058261332337366139779001867340908161739587632871417942039024269328539876062510327826807912452212043221477619556257057945628410141717867256255179271913687366008257585613092470018534097635234353547486941439662153634424521050213159476866251908393655580915098206800063966364890887324995461971256092307400266198886620064048505158759949880294280362564734334322650352700645820842769611098773974662323517957468552256683054201546569773e-307",
    "3.88737524509712926301045917994576608894674928779182850637431153269216081816207817790107261071877659768045790449556127281642160324548518048973687719995851160406974611298704115250401463366158292629167861231993999613615901820642533813759028912948385565742963792306345174962468396653521667303616611742954910203032862201266308453523585560617132557504144324983207468199192551309983043002186631936095853285931920705369196595438865830356676343262752447521517e-309",
    "2.96202772012171754276125419850487794906322473416968479426379174612089316619953662670398770890643427446760996122666892704614928292712198535982702853317827714321760172119780371065107251095543633559808678274243521077012076890555500584272754249991519119514214476789963355892948425251383059300681605453636816194169268870418971067350101663473600122116355947811284523564910642976061364212911038548233983483285808752653865985211598469124180730828995514720468e-311",
    "2.23829216354388061575068452206587188595619675103734594979817920326379786023165316691279419279046048751904168063060789288756783445298363957125683236179964075440798142979120668537999803277731539708782855913081282374619296839032353139861143950842702850901500947206663276380272282992584981437629655632054198661318246956668785243482703383786892646724569655252061743125855390171875327633489753736513013214061922982169350835085243979572143748811130466301645e-313",
    "1.67746918947135853697370282956415214601260874833807608240768785774974910748050278114649645211560369162223185023515288685058991464351811731829013636699139064709038328001500520719290896396117857833768283964173361231139079461371581203854222889872929106467613714324523887916279987213651958613845212982724478332073932883102992584937555551235180013959030469010810556236136326072499225335456893069525008534957456455279968530741202423626143452935589590474155e-315",
    "1.24685928732681807671825705066814807081805653508697370429045626002051021611436705200437360244294366222422773800176119003565542457754728681652842372379443054739956416390078904897959559038180308287486785946510731047002241772350984799107962817561434873162547938803026587296078417558074023789111291228272200697095662698281194626746204967798817925773581841408141711578383974872932997026470939903117865668251895765566917323140383257705305006236316361013932e-317",
    "9.19221803749170195468497545948625579717371722690526927299760439546845426937044229258532305954214185125721684249939312895315485091577624702758422465113288715530815910157841578572577131018704549940969337121223547698103412799303967531105594858004089134870530521868190848050634105556164924734526074334052038994650359005367755942647247331089991873383435770430805077891376327798541052897192218304274575100675020660001891225025278306181742088943330898578499e-320",
    "6.72168120593285193017178249400795886754176287679849308286685449151421404684103046286917930272973057197206478462585773988399624528135892143997450128558943753172408147612357072994446831094117279354618895760151193871238225087094184398478886875194761490554312523383584271865968960167283322894015155785968379518693710612809324551384504536522300896517735715440433396502499015516220896191754289260372385067793184119069470383306302393759740455149683024726820e-322",
    "4.87533927518665264069574116456104588249679093049879363795203898354870727610838451421170640521801504365163803654036325322453102197902033615564579273596077757364740362291082251045219184454003146295462823912370716966646312871520416485592369516670709604970623109794982172502669608002812289691149975068012488698432245221039243086079430386344956601949151842577095081399162766130419691594529339612826653524869078141145876015770343442486604183140933533754739e-324",
    "3.50764482204945318819428310571633903512581634450056948519819331774811151551379222583209250359399049087667540725664249123225207444252398973929893721562431942726794341852381923646651208585614023964668790021410193745149770292065714906176570006733908116578941673246964390093639145686838231596443211536333330241136951249550298714639612510455655460723901572986960215300010810509769868262097999173462255064917295231509336554890515841684905869408671081953507e-326",
    "2.50336737959935626641810596130488701245049314582127921693133171302322488771892058831069878986361180091428118032040563133972817077710084418076984915196503750642383751854077449415530363929163270986662028380101305829761877694142229545300562014047897561357321871184832518765612005694207139165698635049221753513114029796446844949878681925745855505126518211237893021729893967215430793944955072616965574476383136301027898024493503116040586519511530220144685e-328",
    "1.77233589812563957964661211348675005444429863612826888790687442228571927198346525862393013578145882848038730704951871101740089909487381974374175324920886186577952608172207312507819812300765696277395137362103071746101464778392381544011451126142729337528577302939619118397901130788590187105436556331921232582065350211108043438377617809895886821326512581106306494154874928229565206657645216332084775212704914251137787014694767964289019909830695422884785e-330",
    "1.24478425579238834564353212278085534968492945951331031120550200253593058371132022086610105057328244809065052610608609194708616121303812902373709397811900785269650702657815765782893543211650479244088528585818950859048505792082493227350239922671180362960908310343520736794074607318425749471106913132041927437977733739584939783624922827381085422137526204274445596938437290877607571940418117759724024329143891760922044406196313077193988358073005023825485e-332",
    "8.67326809173738362419769842852085643956526019120812150595039713139169545418926667312725394958481963719851388624529064624062653250173239577652482180921662158249948028546279448109478486227468569648118208680711683258896637035561437867165077261412222728981987092416491483249163208321154314710186408226451403270116446629633203044008860398307447832345132149227995839420192364541846806300512539376846064531580485406966022963341554997431609289171977970614412e-335",
    "5.99550812649496620959754317269726888388783908310095383212778899998282136539696716052908413443811847644187799407547733656945347106405071486319556729320337828335589129885177617765901521797034045214297802354187795586230703159632129500708363879488826836873153380722791808037264438917356493495041318067122474646298536684272876469164592866547429464374350536697171090970132059573112616336311104686565780726241198263154181289721370088102513008044708462489962e-337",
    "4.11185280418813167289043989721064494427791466323723904939717583879737157053240145153519549669369189749982103003992944962281024171693735706034522817631620701523036315718275724110761759009388829782485576592693375959492468025337071248570983406793786482561270941486908959807909647879397002641478999175227393696027345122675791847619616997128668474182366236938982833421819670824044340516880179983844029194920385785362269755337239975829626410190781295772350e-339",
    "2.79789328818072289084622720456047796909335400419766768425096622025718078756388746994224606665917515122232797056987861815220987444019674651640197685849089406465131594245815592489260940475556479020067831893075634757458047038628933014647023542312585579108567103155147931417341686662690078840824435454507035330194259932072789930447271363325074188634095997532482876190840492026701851305344028527898040879458862813220836708700804465971987122092822546342958e-341",
    "1.88894943420870342490448960611421948637615761883905075696401136753352451328644807897574555687506087328503784103008467876845586266607641255348348805855863022611658399232975503528327490178153504044028178386814269525233018982614265836172321246089039000881065237095482002819980154972680712948043587046816975519730054846872003354923556387188445074717860388000484441124045037827622098025895400745286759330199682720613339588403261192187328899876362381760125e-343",
    "1.26537305855036296963032073883282286332024446375347538022371181153945352683307641727406451773493786432033050968579686455288753107717655018677738860748094492846352623671219954337737268717272215100125112834403955514558926944452427435848266686770600724448989062666517720754749412865859879561218110771987003432920480241973225654839972674959106182884867589775306892386764810468322573672326289306733505388057139738000110627703529726197499575499688467207380e-345",
    "8.41083782254100399457844493944753259698120328393453398173002155094048003656724988274592711559900575347855563308751395997261517480259481144476038815754955675987935678950886606170846358884031021811759554846622258479857001339784051920225159850654702864935250996458812208769613742977388378636704739448547015211950367418692087035706048177907953465093685096574459597182219242251435966219263481776623934175017550631050251103137554916368300229448595000350305e-348",
    "5.54747829352455639649641874688122231232064922502508026651691258294605551774388455141373144365094943889646613376936697047950039520791172809251410310985684876629181669687962661474785446903622734448185913764478747908865911559779015249199627088171820761425750892904858594536444184650846558016305714962945417500117929234714119192635194057532311891891841567261079721202388942125323969338316420210616340133356276783305396972182204292777962518525471886119373e-350",
    "3.63078714487173052383951917252804720108836614287353859086417967791632002545286418145816266685533876382543453806853284591700174101257049844685049692816735066621550876394582787862847375378634740019591386496384800255474715785617375579641238086649428469057460031708771546903607479593188120007053611938315780829051763353507332837770533516537187707273997596367256089890150641538404265574732492464377418467206671613077133525812094997612451632649053716355239e-352",
    "2.35813050209068033406462747630921466750265025034373617406523719318266238670322274097949215364328772456266769507863265484983127654144779536791215364612006382210808006255440269789101933402888710542219602351190175746124763311063772884009074614981569623761768266265872046855161211941460537208746383576434045581827388270344542192346365987965847258715815002739575058280388494421124049799840609446147390243205428021988898620969242785950788670279428727375549e-354",
    "1.51988137688200307926044104707339636221581641395985589208295826187321316462234002353344551249054700753447108211881065980122424900741882958477161566207830435641636673599361222158565844499244958808450400684479028264352550731681110075695525441122302482539502411059050206949143170452660799397563020700504297215098404833935411377969483338917615461522806790647080315507733737016153676598661101556174311726283587479343096552933696675920740194108260067493421e-356",
    "9.72163257341597525971861347965080988798040761594933912627399055703231503852482488491765757282557494142041938649491874497148534480797070992777508563627270559455314442915216581932735506998934525204297010487250245401005231894111800081765101809669980229650474959504603156415005858433757198949551229662501220670011588806428718131856894874634569440101801092272615197180207684107661227716142915650022224694486780855697220399187262538782035910613711663391408e-359",
    "6.17119265488489212751990421911789719457756741750776120438917044272615308839088786005411253145664424540541355245078586247292646409499414709462261778182007258591715424743592862635277610240644139727679015609503685800831033073945378499915442058969857350733204949737913889123732570322633689394393121009329618752333402434858374367545146663805770778666359640499491664251652742636113460170382577301613142442008125269638248284578526521693480747520793732051803e-361",
    "3.88787273384138925255880776181497550519955542252184950505323317945359333062165083262908356868111352718100018108294417021886817173172332256156689551893852273332186382262529760898836200081664826306045975721652440403435547381942889584336552790537724072025040728933562916771299958905633555425076190754002836681374787834853890866745729857280773391011109656655679922728415375506420779890656928511491844424370574400464838088638230379270631370432455797635284e-363",
    "2.43097534343631885108193279921331588738050613719364711309595834901579458511582498115165024487814014929378556520020237809095261249300426606496104552524838170539933106077001884483790308704430519584096045996575498644249175405835032127945383556286367135479724381322298342241456049309753007184654742369818482659086700188379275506273943422988762574476699785883504216658226463181702329183758398706459848731784841283615719293638003500998036157386893862723340e-365",
    "1.50864512379668096967934079749213507508254491547039885052759708881551169484532538432631752835805166729765799950887076512696484991333580137165800813878025457181508309391782123911011634848948924707532040862409360965666287893928928851084744887619238735440714321533505040955702614211414900829577378524573338734140831616652319681674409831041808058734456215536216781718749142585624801857665363314522191665165185484899747561616651699745957920956896670576904e-367",
    "9.29274480165233408061364441857645309621233892781095754002432844040916229525916148295741637826718437556533849651275560392619049747765269617946462564032661768117302058985934384514311911212341115939494235181733228168519181525274395070251575333331580247208714585261057747730712958814487914609002860765842383391757436243984455261134492632640297769327528880605322770159149309196336585797226041978188994458516746144831959686986182775577144258706644336674759e-370",
    "5.68150723025334033635776677123402723523194268771553657092581789180486177378493938638444732883184341682337594801794564065579863641156948371372322082127696471773894487110193518738876557653751182975498885963466590931542186691222016436922588269860566502498798031204945759429140608640452559011354158703293097062991902968358357088122395194301940475331981792780342995001312791892489242778328326765154991821990047328783798694550285607704134540496291323722026e-372",
    "3.44792584729055070831825645123937545431712065838976909441860804609881953932198794835478491685371738924411915719034112282474185046031610234202621068860097490506261858988113793084399728640663547501470486723677310771071373749983612260851291355736243774276679296209338278124489598791130813079977649338847907157567156064258668393470615127056558049051570653608685420938084297732614568382551060825249384441601775599422171629870947875099719172133551209419912e-374",
    "2.07701265879347430454900332496305633176705353732510257665918051577677190347147323575566498042737552823104680081013441909051480450330234453820674637769847469956161593994056987945978160400695224470361556283872878379538216278059092906440806183852647536856530614044002472330903886062245803928562571952678549364029490937561178710077135254709758696536533219149611847705625476990743902688880644728134434373167126593448807874432287207001894532896566691558156e-376",
    "1.24199321733879600357493070417494812484500774054656770623592420249933552797415240874759507605624827003567797795922255906026219175302753651858606145121571494972430907658895430709641117585185278425612380324176516796468353756713936690339505224967289597474022088307557459102865884239241021653498991017179436711990057977667083294710569161154744248753440961573486283730210587935021795571665574455280440396910477892357518426944103349928824743300100034807051e-378",
    "7.37241969288534789682612128171535819213881714911682926755855880854272697018932963266996228908489435022191544875458815578113900800530756453821734608961117206074761365014206665209325863050438918626325338122471575735824262922901850397230527879564197348649533185578196243011421127349153803330026702614686874749677258958251171211965133315526753997669968834559568175803726255671668237969591834776125691001583335105372869368502875343948482270839833366732114e-381",
    "4.34433617888602456614863971383933197688341666495177687448477537785973750434260196439397580081055793166112621612034415168822732093806288364613220326740094753630582513161148023094016230965756370871460845427550175663776543070017083842157132797605307891352442316691756403494809518537422673310820307881202844559712668528047342992725637026797789468234518945623467262778880508144135959373052400199807071450696552149238324078736079898723837052583473447820233e-383",
    "2.54138850900419581446653147589389691029939516309670559172211566286421468914127482521856348501074315435614645372523340887407287594808545481257926154188447471776823857119941265626455912979415042873740992531654201109344746228674908796400082933673322087266346382276057794137959885694258128534962166107063126820709205888573101823542991245733548104135529638243382141257096824607690255003466638735171550122232171255965175392153751142051810724450833227649614e-385",
    "1.47592601760212241117135634529269124583788187672378496340320479072286163836808956125866636798594018404523336926515434046416849844605291209663431619719620061132356118702573772666699849415987831076787021253229497853344875599039906022900844650523335337553805217291457266313631197201559156780633673836010163930685609250773226125912775482064440008034592574426296558321485420693199996095306801560683323089369794213437842690559529747965852139068438233003098e-387",
    "8.50972540202769805789081456606086716193600615163955538244309016998930470274086907765968533634165854212457344709618096883041068124912474365408887344435710014793825526326024719314105023117935222149638314683228711279228808207403064878157458737927175567749925364169428118766390239765491057874120954731288395120880572493673453498794092558054542339388774265268075046344229709929298610064110192264092370600978816065680930845128971158526466674475010461323816e-390",
    "4.87119360595644536016532407834888032783277692550970235336029587824425992038732697525977834796031955916042727148697111580619649708053073713891486071831002556871914576401283038216970391892466935805737699913009222652343891706762426206998968551236253976087773351863701517171180685313667640945990614990069423204075874240927174512545742502084984333687722737456481895169250191517667222011958711195878281735727914045363966349262870083217879854741859357904221e-392",
    "2.76844241870474358059779615056962758620054172830386234341268787516067319742807722232727872841379448497027175589561958091680535522362792988731562318522039691234961516360464698171168783491814736247620282121646201145112431970528059724795101816157780293755213221410647510707418679452595897842676947012240156912082989947413389368308302918769939051887353153713248605867608413214993130716505831416348902306923101028863053087600032900250731704293668192044536e-394",
    "1.56216587659728140137607335868951979907967817076335233427072354452745829580644038023068596083032011792187443158779632142954261276163908732728950627562495475667342767390480579261752828304097803757324377451372458447409310312640144346120278840294941396810741880626561793558136235619456976313158205808751594319274233919649494671024283406804146616167769661888445901078790945129426618759760302879659760519639747300172171253118518364009220625303055032598857e-396",
    "8.75228706476734417553724953263659069790097082653445128619446455471879425522135858753288196659458089933994430029792359324697897694291858918675928888952198551255423873452066114955559979227842632539394827758491092823478903499643878288181311333701408285878113381617325471376256500852258624317105386940157443215560917496968675778035968935025096581520401881854357022949712334659679705684705297674235111108606514140040754884992065892153639056871955082217542e-399",
    "4.86888862067794734270448646530291401375666467062469805003872433942253486326634462056993523110703208182822761021686572996390579374800878582098973665068597095409129017317141143813820447036353342456446074184246745835360863928956520837669611124358936405437031349072763921006591365651280667387074775514901295042916765466465026133936671494546403206704923625242532088525552321583293643408075634232927261720524603962461121406896353344562618040909488984410004e-401",
    "2.68944737350837359705132922079867335685748336726598592519866727849193034856593448538928946609232517528620937233857316480050137693262305561583915191821195036224799012424760773600687770156331379554518282255964230325469257014173634526840997108086200064662592760327746391357433639421175003089822472155407377804682363848292767406456278797197190373126330806323647220438270509712778699704974379255500217603053029891984191403147261875440001320246040949030052e-403",
    "1.47513630137905814575039282583763570332732270339073550071428125336470840813831241642145113365246365759256620872220643251153568319821318574771544257349587172865992447467334588255562686418011254384152084493745126876252926440116614689989612680710969868792868563957412485341006934416609628890559016157343260783882153401720235711351189111954655882503636000872663541431656373647434353349312674509804027207624365666605882357993944586578612477871186802417106e-405",
    "8.03429967150207917339184570183108330698047132246216153246435378492992409396584207130962053033627357613028204937753622815252018525590493070847402899976037558332702835296682439858190007444605820826894543362464493047215944128613732740215652643700097220240121928677875490652574953572961563585373213630771056864600893594944146235153445469666167123333642297906082503220151008179461727780935065058574261691968487658717030933425925152337569867589439635156335e-408",
    "4.34531721830315551141413426225997086632482939510591746975872363439160262452477888468517222631071040381287921592728434243734357934945741019946693310812576971220385094556435581321307489756077881001053484775046083810034230063528798055986223800535864791263148602282563699985262171947910874445084809204004618910839475034879815039892763263089380461349900686376873308493990125502329527791639636488374885792471349193132836455514311536286659968239097917344592e-410",
    "2.33379799277500266406242449755468094850501988647496390480274808910012429674101980391092026708804190768012246552177419487301114520866529766534785998874514858768353088773208003525986313470595045337787158141236937250513585295895827401478917739144307454118175941714911393947658716818911553505939830030899214837445696686883662008308887911277803505683624636742409025629270675969473564260676316155592489641747631545838263638352006262861158720264513382117378e-412",
    "1.24475536902060283603877029437167747443890342147064170712738583574246286187965954338771068604022873632347802626741392298771201357364925823430405666692829930588648872827230180764742150984948394719204034751512145870729293091726094344506437430540290176509549441359967882105194431995467370411787284608913009556531625191051039830026505547794573249275747878668414634564028869191266026754711546059307003290662568544067466416186268228105938449416655856126882e-414",
    "6.59317047067441270683393484156299801985945551905503874048222676987049976814485718325272460218396207173451130869988015404726645737624035948098296026114733671364115605196631588980527868516489243919194575897032831068013100967173208967709512581424288230042682136242911245879932920560945234949891424355135753180077829647674315757976973030012999883880825395848010408448547709346185263905858376608556898395680500355149027546123477634960295983465143754922776e-417",
    "3.46820417815543672812336746227206859155559057772976086873521620143618025109368249209699954889623109874964915117260359810576169283149053512918395047011993658425200299469424461955964969475467818155532236517858484882917276400266890286809806371410649009519023894538900612383030678319789632971268456641553263921813906237136503092368662517278236564466989489635377885692583663952942685800798111331563696235665586205543513590099155557037951314884674000647018e-419",
    "1.81186358370898508634561436144772618757172619167401819582534907342054500680784441483578956803738074507115806464631954271215526634451516671468214535053415050066628493572952970307995229971670197587834096896321349997104403077388580351883619564955135292230119530081506832000151996634290059825611875287862386078353827154206159475719387568825040359390586292992577131069894505810177572465878427978001556373506735484903054870363689772970174568958823468132566e-421",
    "9.40085124692608735564676807684369960254956086763299825381335653909038695542955127180173366512494227871105972582447660528855399074645044089756840055601062445928459465698548020131694230676018005056909885794191236255845978406850199687289990482097583722880665297270779568449564584608129629153032894957496544058597388361448768444935607893158114504616282122807423487800385570944492917992516194781709608464253137514623299212385571256364230339147529561735339e-424",
    "4.84440001219854469310010824035869026269854844130780858693333837119319042164501008057926780395095320460365264430593508258402439439821439019375037053116683980474134684172392299696765903301463201036696835408586440930607191361355154086248506105277828301440022409286222747231972642041888954028854944015179792126877495940632286161657154423257851938047551892619022291506737524551543024213721956652912010154184460105194940287932101716059247051535866101759264e-426",
    "2.47944316889544978853249149319480127218902895582007028729521939534228139303960737960991778980203479676863221992039124999363911830653157643357626758671915560307759662126106804680890660298158547303445055334830610617942806959223973276897768483424901357079165926480808769948484819232855031225023434534947393999364576204745196840940404994336889158629334913715604296236780923012466583570577182082716559376095201909724335850157580234380136126123337391583135e-428",
    "1.26043312990895765371669599370290739809335314826282256061172476886595519645105888431333854753424559398450359699849626932680607350681212338751215561544603092556292520688612574208141475918477671537311862824726815203749980872252108973901219242584771896066455470563719660666922618520872863129041705070285264632323492077321077604434728355743805417979273321068668247183075579370412987733148414462266477315278999977463643782761128920650874449761747901153059e-430",
    "6.36424697952744582005404915307778737624323325595384286665032740857834490871281064236956599601424792624773584099052945829960725979571144636030295642992281012755124947873260751863187777318929989114924967579177836173767651394958254356687943874132377890004993144828419265793878999018137948737783556320912008549132579761609731220065007863000781908852354548408725213003646697581383707338227835469972938481402274100869830068786623631605493257713098826502286e-433",
    "3.19187451053590164089193545374738957920599683654620785799109105196376558273855742334730591433196996352854978431819404590457304546622281315747154625269933587361101814402937436088555576521827920284089684741734872323927722982603656808983025982682958495093525743598639117661257423959888110928977223887708916050939295538610449634266862279971523387017884559277946071908335255284394044327678363064314540228950202416759699277744498394933545211287236546189299e-435",
    "1.59010607342147233276431732505902262809192594271851761738444001383805195302165539090421978703880321187705415829480475956273614713669858833745007565647496034628281062608307336941938792884125399441429790495698406202418990545603461709156978690727734603642092381711894197085676415462230519950534580792224563186256284113811582626695793992569730353480593291843116367858489908662853934731861300366583485476627572138951503964705381077162182680540394847574002e-437",
    "7.86860521983974265893549778507046014774716677381989078274084726691680652535239758410609621999659916268918313109230758496387356406495082326085051920613539344988140075570084281522472056387375877309761821952306695090337551932318590787532866780572893896283245179287550142974065445511211322142563112889778243221764272199207167423085348885060068944912370166402360538758556956419771872531516860673603006573457987465621675787884577800694667202607768035979620e-440",
    "3.86785861350064397271358910915969460794261469564360340830870864227779258782539454375855155026053142463161775345378986672320581206816054950364104606225555040165006489667939222038416661220124056490123443985855384050055493526620226824458756955217234761187760704155703135869846753791572055682203863688755799630347139075015120826571888720251706609584457423682977982895875441247840379532642083575490042210602450606958448718328792879699884956226220029364588e-442",
    "1.88866239116582910672047856980908534218857505396500651146271859649274073449108260794142323020907894651925238209330674020394339448545756131258028862374318648026516498710855164425768986412005606279713543925256566506689999953159764242517710426363850315713477073222612047899674004399080973782023826814637207538995495284983268680951420095809052848550512887879596142724831969833458688470230689806941253617588716334082672398774772055876211344402920851618195e-444",
    "9.16133261678140985284943906400911648664092887059736380887640569757148496852262454028032049425145263159325818967690201688264170282259333622608905216741997634538995636099528036026458604791994236106928627538215582279812422356398770488998628373116726273414939357065680581384828746238593469832885859906520969700164685087323129696538047770682324485233300751537626344841703380606883921549477539508529468065350821363952505146491707744354272425962166048732607e-447",
    "4.41461821318012821935478009219126316882211286646927998419228440759593222957113171544219803518023057745130296430562059125877481957350494989122523680087451604764917636370788520671402749979681184060102310417683798325273341613920221285934745241563633348885025046747104107909447205902091477198276644279405801265763562163817714025752978504643990176554571748565390595817945078886818715541846817452740746721138980945328420405403699004486390122513964517532267e-449",
    "2.11333025309750624350151910885777390769139299785497409567431453690648901277715283702246174814923992735370522384746842070477946269913033336588732687827271778615848108069771968072065352467007000679680425642989092537076450439728511580911639295043171217203313238337163293587428490560959116137965376968469298322506616273523306546596973365513486427314927863827605041528512265093444273124605527916910627858881248484939562129341548595161710018823205294282460e-451",
    "1.00505721375579481131712914600389012209550412627057443754086591673960144404493512650367644487976145964379639083631373974436391291584386258060076561515729062444020552608884555756626030026140300852358753423860435877930593195970957894740280508146937457845120199111471524248030310354729772771104634334518921976657260078390275699603771751632267900044967521455203675468656842893538408980329427509709370948170717075423407667702079021657065382823633082668324e-453",
    "4.74867893930174635856395726524988316922758650768811167277717572129713119295393283371621174919846883852242361803616846469725408581994710197637579905227983316333363387475292852679534951925991142696624120093278620614802653527014297030574198729635551956791315445445510067839056447320504843758205106747644609114933515145301369576584291694069191805930087010203300677208971813043131374345045708884193423755063341852068919475237575128359992007673989520313192e-456",
    "2.22906528300464548512606314536011953560647278839528712099166118815251427033874832734851137635983987218478140411379466385236497235064246031908700842194656522668880063276620616603366809826858746961796891965136392189560616237628820159487051956717396728009099632303931892665235777544115724181783783937034164031661150310828681099085544133397061479204258778112377906659226002490520211204726255742382850507223214533507979250981741522183748369327547073751221e-458",
    "1.03956108486609306099878929602542683616830579066670649196467942141841843061738496921461407841654945548382618778486275788938569903451754388724271595721396536330466773599318981161193393726942666428100991445940622510362973218883236416434333471466000454349199055819711185579125274994377352299380174054238594120551518415031014947251904414889461206807835473751042532630596784937744342229445392244947254791590308418712118912395051231686571914832460303365946e-460",
    "4.81685653614080175293815047318009216002619674153979079292488019126134507176771401473644846180315305625423987327835279670362033753209973870353954638572695198644464566687025740818755211436897764640805462699394464465506053020451880214539406172747760966404227078838471678063411097017661123534345138732095389115157105058951894619648876154241466765443388235415723244562376725435546032911780834068449342313697454369613584266544350164459053996682962015109154e-463",
    "2.21754809500227307640543737809286224055951147251640607782522959496060395946303832288592182133979176953072101290108600149213290240513085020596598145449616100626625135037843770008449322008597896749183432374232353022243082300077825404102863818712838886037941457026806358572077482843328095180021389148665973691195929628700755979153366968686946510144503351126152874750189518542537145984053951338589982841365050590415165279997096469852726934720379561292761e-465",
    "1.01434835221506737317072939272352795620605159403497821508117828531461998573335083241607846758527757734029898018655484584224043282130997840553468194090603900565048836961878170580445219961527402169547696465044000109232891440580398103400862651951314189234645231888907037164685139939031672311200875716614276605986466630334100278161825807933304272764197629636701497079051535275074211975303085832716672795659613994424968223393731163845935689719317779810531e-467",
    "4.61014939237499914497019076017741073278313091766259163027252791081845880864833507239663942171436628254183301699527053201918081535278205566361837389671488777096675927865323585070574478782349360730829339252485589587402647833585547627908847599017407428848128907425020650791176807363084707222157798611686651965410277687738432677498257950570418324842059320974125951623186861859015099552777244243511975091604429603267198186855412637126833534340192774291860e-470",
    "2.08192772235365092024441729035279964971770696644049303718594315897605570768488695350675197133823388460023043431288734697102795471328355994112752981665890499896364952297215792637433681658677109984924498208341026853786041457399135347492050051657305709572737087851184096469180270918310481310637989164294259703634740570255595308101257000366263683817700104445241659359638593588777511968899655419962836600086469435016686934341599911940671433724439514964238e-472",
    "9.34217514158062458823036854726016059277821402624454520691959579832490981177533353925717584923673635177727549431300722310300707081870157020943172111384295474363763715465561437281418432881085525783933608415272632531294476599324285640508597991705518481283610737478923429540572496671581154843570026741427123454249907806353480187339898479447232525777324494206384665702722948926328375242547112268502688673469706172924097706207335267296818030607940923346290e-475",
    "4.16553646691864444285557887645672017252697245830400419588256277488274086099578759336953948915496686547770701006113171619843784854945179894874166170057357249495174410654756189141151873066748312943029280490767126068400268042135421965065999740433146095197879642559821836002034905186415039903460079205310694606110237294748609253108856858584829859585353713785137201901526491863005197718314515563491364836249034461174013542435848711361321636863089286847785e-477",
    "1.84562417544458202584962110775327683049076528339659889366815278565724671291377873322344370798894728005857328876946797817693477231020797853018950416813889707755710790035356534116231019261810513535128234386675202181726982614151765700063498597842090139478286693335756238287891842589718298186816575031459893235854179663341180364454925666325182593502047446661346784896372690241041274943432342350825909157469267209292027254590894720030187259744221014024975e-479",
    "8.12594261613885139134285418320320334814351107740128154184144827587555366300848826295973697821237090210585878358798841216740816737032782387206048010855364797735561853815303406052738333898396872938274582124471851558761542297073778874363297902042978813313045939940787305409037254720266558187175095676589394843158486137209149554231631848727451583454320147438804082545641852214441160616256362887134503151808560733614499690788388223729433466635558587996137e-482",
    "3.55525769433338549696779380051707073513326470210416492575299562262670378051258473266149736282343071306022714918776077849286258617425455546169971667199715412119089478537553810929145628199318992987402506569816798601492373271908761394957823504730925074691387769148105904564147572574162518648658593894959220556101911162860335273119118000425879225123276015300923447999588362539411577707359466298718081236202873946451058790530050843814274660612551819716230e-484",
    "1.54576659687836142137254425827909059697064802560165006086033204910858841134359161667787218117241175492679305257186072265380629142866564827470974449594723732065094643498161496637812534311169940900542641683503156816658594456502141298695155242717779121061439098249322016427086696075872571443373986498673494479112742200774107575481546289504293144352143899636431589911969990580855081570053841884750771808342017573186276833992312903399193076538386451752372e-486",
    "6.67883696163167595880559477446187432809185369889039523493530116111870626937269023069047087518721338329382500799249662172013453062754966744229502716651064970368788302808678938876176139163201862548998386909041335729910195943237885467653149879015640932893911999174591093095073951398678091344856938366116069673256491925060569558901344868444701919480924089951287916427387276166205769942616448210981303913584222348557791118341846926422776787594687160171237e-489",
    "2.86781012008446006420160003265015727016181447483522823696221105717042471085949146026687150475772703695540451267856213913044274289487572546646438479612735248721678727724833655351902420649860418032864019160774029753907105082235340852263704262937196077240269842673935650775003893990816634616534138482782133436176862037791608202102225108086498632279921127802685819752577394753155034651132324162268774016481466785403949810018248235115210341267434527586713e-491",
    "1.22377352679426176165448631087834467858982837848419409436835734160994658796628427195036434630274143489486724919313472753187806070320459371207329180295610549044691760901796525456616207086124231265070867829011572727510675964600471287824626518917769843337023900053242967713676875515715911155903034634307388215170492920620221057000228755464800396308549700665618231116693912585434296231478117767143286997833984269781754005977690330194255007991196340512871e-493",
    "5.18992706599893307759384261901754080219763660520146899854968527058408363287465147240302399539598325587324225502589628029106200831198784996478209845707161220228235806549406202495479407575550657584126629906996252387058386639831293015145630993995846079915137387310383765384707641323558022329489023508185240605968928424091865741177982194125933530726614187164232574641831659637115021589666178759592663588631199414587884393304663921132757511958748785251720e-496",
    "2.18745622810960248250220561990503052357606511721106769745938081622011181363460292789725046938323311665958127010525611214131023290090813401193518384598690473675187192893007897433438826476681382283355587408996339153382113965620110532557680521370714461067940944464917336360907332585113720169641062035412744210700818514093880540654388759041002008343974919015820642500905182133946250317060728253143916486326210462226649306352135718292693947876495109856497e-498",
    "9.16312746700378878753111627175359805295556634054253079639197334803266347469383751432218062848963219614077823063303961392277484502292622050177063201737484678929443138009081387859137457661804244656777644110587071171199270505998102562694301138163568893429543852279665185461254696118228948622061600525794967109081559512269502671519277385532738292235078352580259259701144767976382074049107526351648011189389629893078670464666739286306180144908612761960420e-501",
    "3.81489506810368189335020403620912829915186713477901715943449776168976077505023207155860328889421134170497314340727677052313423233443264322670345628828173444226782686953703364922623813706748787664308339172238821094792106292900565913754056938991815116094091742889252299134751833877076851534287782318505255319406822787134883555821811430745846952571785605134005401306509077699817618879230693848068648046244135016350848852687903856136638132304611824721716e-503",
    "1.57857128486359316043446093756789384673831967955057777067702391764649753346782461548555386561695981472204810472220669282928785887351412918109356447049941658663019317197079592240540042055117224895963306465416809879630729397636426035962286119623461652531351161669581770598011115247304524432674189474448936334749684317671244681016215383502477174694049727871902770313971500501594201750222981927568192046318065681657773326169960757332315205393175126767152e-505",
    "6.49227193992252006164443014402650673397762935965075010154040657518012594911490852046503249785098868119734136354496224297965470347487507973192690677181335843718954631446887854701573903065621884752815539953117508990437643277684265177731023675057781197278231772174475255474949964467258371932679673914667531368859499379776287189420594984058069003361537805896674000969482150385648007825761680121682783961586936617043490326997764836555428144752537974379409e-508",
    "2.65392245327860122252247898077175675330156565941986101942567991488056543748967365497208487259473827428606246241863688635169663817360946713004802527762974325414018450237040702500198619383226486242223643017479588128896765112396493175349355949664338393699030333557950083644268866892032837712621801264000255049087769631535254121857055021752847066658315721586624603805474366788626976554541260217456972533054567509065457666131677928485344372643551287291169e-510",
    "1.07831797798269960285487945331832218725654335640645562064125281376863585821331397517084341719302592317335047110254227613260821208636887989952343309396364560188462240778404773987788534512427513974249454714939542309041314845956809676593868746637616150244056493121905754593783512365690228741887263090299883199149767497117113467779970706819993822261668638937215963917238549669220134846613759795117547732569786057512678814842123561813160709138161934350151e-512",
    "4.35492393550100320533536355166826730675748253276671481451710047598481554284469598755736501737193159402740462480263220549072767002404476462482252702142107517441127246488630265193748094886145568385619687874619710811629017672589163220349510348470193129221402110982482022360306724148871723750896360374262685649926425702587458420741011831117485113080883205444240620345429314568555387983426751988675290812628776556818994311361901759188495284461558636151573e-515",
    "1.74822522859279236555086348222273645590413445984191146539192999428921105676804434460830328107561383776337211365051715304350284732554014817472416233628658512086457948472112015081385436731370831969749123256022614442198070489342665035388444000137479712252956983990263614812820252476839935120494489130306199591204983426709939033539595671950968571862231095514360343953529175378768671344984381809837722391602959208041883644587983273770940097644901349859924e-517",
    "6.97597950474826123172239410977374715625959010072829080519927497702104795335366297921632757740670787120237689773189316348338843260199402971289913371234952286622909379822465249563587378408395865253452274510772942274610548201310453527082278020739206427141818238334814077165777450904794500413410358076905400867441651239389037006942098857408160319288951604449850677325129977136572229290059776661109245030896956351866921860859396041348870540616494229175772e-520",
    "2.76701737296625278029112795504263430259136420928322227336531919167821728349084045973654266468043526903642941534284512692973241469272535321285155962902043123347225636552414741539877608231897597482920222582973999541699719432771365535231440989199487176530582893987648008472446206513229654925372098175640556346910861362611723981483321914510047565003214491250871340060961068828157371848989557615657351291197708679484613994419958694251845391743449952202205e-522",
    "1.09100132760174709478869122571323370044637674033632427057288387509627146941454240972554138923681191086306886564701501828833541066887818571396435901216136158023040155747971316623986902240316284536953276169038925937729743530782057125314196172925318305378052323414130728771926999394154398307712654465378127205120922088269091812324481964507037837233112625844235641168805295672356004365254345344212069858538128673816476854810655927908267625007125183525019e-524",
    "4.27615219662851640251770667050445879090901428125415599672561145290935248798645632547743520227540268709578944275780689114249571609435046801559486030358094127601913649357341325721862939077932036649374500453686689226238437318747101746855195295982256922785780243348096205416826432351097259417052248524200960139172483754486382952741068104213651597326902506739811591768223403767502249192431833426809864565289414457293390381775455730215375134299894629718587e-527",
    "1.66610835860780777409557944339667883978218377261172292825962147745342474981955074968428124751281979288497039951241429093578190229127912054865067609849563806117873005719087413721718879304994712934557307643039404891612637647687216467592253324232742014423897370798025920695871778379104557507272215283758669630224548839222107011171521281633903918802262936489295419932702333262967293813326565506054316181577890354781318087729864884442505992996639682200508e-529",
    "6.45332045254640446704377183360369914486506000098869429044525865871217814608344988381980333701432335858607096540734569138112984988089446387395814658166199741770766834796339663684221849313321399688967307257165922752273220229901604790394870702969375947354427591763886649068017849371331407238011214241643843859012425250239421436679239308353722916485156838634476202420680595721671538220233925436291258589656306720001935959093954119507599225209382397170738e-532",
    "2.48485332390327845414369686439721812396173815812464832988811191332612396822825043576203801158190075402554494231327500162820744880444124606315324770355114967234172565970615702210032823218475748981182652665899340519792467339308632780224537887170097984967447830205514653644047474213080040542106803182541049307199035674477518470760890118541784853420454833075502297945392209807253253415153296856876257634582140755708256038274219044713677838316055163542274e-534",
    "9.51181549552918008022702143024786654009931087256456056190608281048109595631274516004864987015695112664281816594763172596974958487494515593731286787284554938644882338711751726239695176836556785855594076233872006901048191086603643715241292137643205572906483534849826420732292365823499803493171203735321493590366684746239366593512871683785329462755958410440969624971188617840404996068836443645870559446209710914065410186589617233902739270546998860762605e-537",
    "3.61975150794843415551338223811663464355031665202733190455012551002343614528261435973069807630994059152130802535099770765122891061168113869291451567002483601397425811975404143251592776838898546092108052103072941151900729465210827254043764755297941251647529840627006985890102225576791769696834237152421551436395495362873073001701890226791693957553521883864992330826489071531812360784322845449424407631615364128976103631133333112449363450972263438108488e-539",
    "1.36947554888864189173545557594064714298715822152974681195425972514846725871224444094558564335777993321224996687142820531696929853654826976025523548785342716251465273269888225049024395044067190377896374313488602934633738261344800667240274419275784327908765875502782770091224248841459200805580681469178179375819826222007000023456303071652240638096389498720185207777770967512078666685087475447312192179054828877284039751970152399982062718895812359101588e-541",
    "5.15106999813758383870524985700359383782480548773147409271053121424066354315266542016565376323462042588546955841926456104184141231397894202763944087425439905838737905698504263468566631428034495161255566478590532367470027966936082698981554347182735998061851588420307788296201410621144309858404726068874011236751893132418077654338603747161064759588863496209876602970553790089982982798606396872225749214301466298789030558970612830015817093908700408454725e-544",
    "1.92626343124369409885507950739213324638635331853696564747200412978050995011066231502626070950850381603846998487241813685640409826223480691488045961153034779141508411958882980766481431461048297412677299080063320752327573450824623297227712785628248555875112006414654301635828013516230279347759535842821436704532479604786959267309195816007141315134469031709440815429616978681975096896488710730268267756055413673385484590237253721639865081778153896057684e-546",
    "7.16170354172574706459856328840572296684861125535161259752118834640213561786998201148373352969008082407289735903790817332329021716480676324491472992234239325616955687276232366118839619792075607939596489861948129258143407408590899359231401674646784775317210827642159106345123626298634120804531557185397681341800141490032865595347897540019273853384126751271817784563874806309429311904201600583262153581411371244020133986639099037642264830536880725054582e-549",
    "2.64732193814138771777063256437763419154027681044365117635050414441289000271740314971663949982771973572412804228211377912545147954360630512428501297642766092042961028239888435315903324131724513679850264151932179770101629384726029026261061220389677207450311638420856498631220070358513027674308584657952964559302378479153030870400667941551801790519225738983820005999312801400401938082358586722087845000322691782029672133567015775514735580084006248184538e-551",
    "9.72958290737187303361176301681665648731730527667038390305821155505612923165471743633428453114758123776969568810763809401500995805151089284137158506596208190201391790915937956054989156262357513663808864216192400859963257366788523210867701160799485881699149942265501563011373479374673326713900098711682198730771854161611883262541353374631676643192134406005137531038486371054333351456696081831291415900873959633745880075104622323039136081891303993975412e-554",
    "3.55537959931437101592733668667280967648968980449730080802324092823093211018994736111943292331425313681686284794943910159631766578160530167047108791493516916333955503674151465412335331942756227222896484498462917584531881432197705501444862072288003860434956924922189143912400578552879722500886733170582994553857205356369521055730646146872025626052976696864610740745975950793579664192601692174276698442754327048011216255378650245474065186580745093594704e-556",
    "1.29178197039516535645316208881246755810241549725395943938705354178932088376853259963967471209999588177440584337958902271827797376456056282964304719144279222870074407598648993707686008452417170978019758151260079604874730222188794731607386728067396551929491946763771446831416590250625706417848375705548049230693561535438890833436187514187979768744477530616093563833764319689069681700887531625413606407751073556080125209686453872779678043032586694758739e-558",
    "4.66671318776490244091825888089303141624262761853741737574954131378914273352621150262622611524406433031995460178890948316663304685190417893489015997518073154300095300499203782920677896538586305562278942884913113301336218394220541235692320501294064161763638449939067832073578865899900773025512531645848132958128366911262845799353635599035185301350693063990465776261788110689687712125773258051179394657150653284065977761169618087917732108815836467208376e-561",
    "1.67632711130596732027776768954226031526533556415866379017807632571580045957967185215201514697884188557672868365014069262681386262423504225097336878664393970232012632920982637474970466050112423908810957051358863474529609288583368943347817796260907710642617760915170287580518419660257552261676112504326001939062997637904346214132931953957868754341901903106465521173667729376889644233765168231085833330478380162288984477345454641658163011905354960490510e-563",
    "5.98741376614682958527180893226926405794394354383051678046971655276869824102340451265483928643320275135043345765565082253614586158942361595744129701515108468813994516575487268343593515428041901389057682595558117616687342905369943550757504616875303844458230986649237336885848088915439051953495984777318984585972024526501404695765935131050836113859660846893105058327678412034049151218884273949013234263087400252864282218843068194731647310980726686580508e-566",
    "2.12647193102429087663050722629465024536035233840807401444899295658379409692090352982240963322377343019967104049601528268133684875690584948095285797078357130422514908748139954554208175203377302722241258670447973123762923357281856433414011373104816390983656547923878816289615298071279354309942224784862304384647555135633744086952148392642522588130425146223361459796593021216589390780379754199283422221526760996452883010448972100783921609253003590091108e-568",
    "7.50977480210637001032814894383771320158605962970590269322920200944970602596157662649927918093332923302894932411923450061216516079395701692063935322405213412158089288041788713862532703203887081660273417057587128876582819029335158592154292315113884899061514407688628859634084965688571456618010716270758939211828884931738725281766442687340911558273919276769402084581498371290038430834610746240872695309293083527657458963970225729847437587258833506286587e-571",
    "2.63722999001900877089304440463145845562045298823075626468248302078228612565516018075715673469374216132255328469617403557532287776566352731080892910557676438115321198306265432060603082978371399934447191448535241201220542653566801355578023696088077955529821822102244605837743298229299790190513282632836478006005174381249124487476008698591535382562974835480378809664383652794983301438827432222880587120623999418201188771086254070347574520858233657373666e-573",
    "9.20936841040696811341648377023782543842703919767229427045913916307590186469617196335943303505144341042595905201231943275408240675153849791080217069033929625512713319651034920649376234604318252682204299366868065446593409629343946086069107757711647343071412410309613490375069477510321797382178718270982226019253094997315658832063079765931013453590360416599704508460368712324266143730270323023185179699677769634516599264790046831181988927244816749913920e-576",
    "3.19800629326671617200917821863016446672142013294914482586574649547039910034224387504086129811065988074029922355238582861397569713115208518148590220825796438905929212998098370331350656848590193037899441678465215122448082625056908960726883049399888343667200373573473307209353506371220456146897098519807753923479927169443231690015010298750509699429877524784480574824846378787954457365469952995233184031072852539412498294915158690717322504572146271513001e-578",
    "1.10434112650162295040542750014040277229078076063150828153560188220531859643063397821178480093662543341999938735695460631884604363766726261457595189968482723786925300067792762377898083283176482664650334132946228396958646311951028566603428071527437631683848324699451958676291117977606601941259397088289879509103919149071763706895737405907475673783473277439180956675759835175602576155761116590355131598504510250078496102450860165229862747210468725753714e-580",
    "3.79235026294064008476589377141989601168494829565157272217551361974011743592129923880357341719358983622049833766847945141570445269236709016323558176115491700551155842442552796578500878188113835880963555694883542143150423851307724272458405195951685064006739869833217102320717295138322178325722768683060650359869774541857051348971251730911450325242939636714920480960440350233328030876360273306229291594362325738296705301706036047688737559872720471674649e-583",
    "1.29509511155626002612793417704756107323425456505287941526982075026717346258167578788514109699091640136699669104057074805492865425015453249324605726949936331633291373572461539582091852687415094942894218056718261673890278535211341275176934903430067956179924690650014923833931700627663085896645778582794229954233843894546225148160081379694854899728508606475970017254209344444319868953171280832561016721020933105100518489325629174488373132703927269531853e-585",
    "4.39834847917104914786274768534804283827060293355728088179973687960800258474916863608633964944509422593506493750199538423991514566605986186190658722088336925170033905667020966948055473966416744525444562695858303539619717472190031413134227690339045088039042379712256817221377219299529908147909457761109476285639537413789335340458387309217673717997047378511875141626501210603226612189165336480309880727580143044035001072997355490821549823366513212596357e-588",
    "1.48552184203793996230939442437740411727498872922230209051431335018091629284393691102265269766469966113055240895656219731358037723889154950503149943598485437108054452624148957126700150124176925898769412528440358510142930043582753139816320452972236076788233410230733070593005203207677083330433200895826011600435300970154379045298267817265832861351686171664860784524511439781988243360953676970030931287842916678811012606395970605243051168512818493385642e-590",
    "4.98972409176001817386461082333763839321151156219957637409654152212368629702672121748072258681195608795014666561309757572785922231073140930793507417523509479509013060513161893200940890962722641179729843374461545280146790403188515696536911548063763213402111565559951296535425503051628260951492451677192976075091056831423356287035643789022200068846241229344595659605162088393288461594637111845243882794942746873031059631068313731649113396732176313503528e-593",
    "1.66682005517228291445816711780115344740816518759281954039563197407799774124822312323848105091406054441926442932850880508272525122952570480596556620623273242909288973383888969838874444230025285561415576072251013705314089428389338256805312710502648284821841569378456169709880310629355656171001350523269050871277523190903583773244494108042425961267645963270805051662269476951306908238488224661878488737254260316916502215274424666012328472893418164194965e-595",
    "5.53760753407289784411133901684627922312573803920368986530353868326307266990718976315933213862078778279992318545607427372847314867964632652858334151105906212295782921421206390162744704648176748271357639781229734449922346345784218545873622734736344136567047347978331592908400145319011225627271001002787023653496490795373981501254488214842496078314559444510700401858163631433530094133272560091438693179553091669176426153045989798932958221952578950218580e-598",
    "1.82971495215215770016871113727005126582694754898843711413609067185531392464214649580806672938155165547226161801606863649278583946308523900239641505119258571157127428699676392097195389671320256177511642662904528253346001487301569552776986853865770897343287465251969261056174310897715500653671084847120605608483300490373181281753838792628915818059957305520382984893679865817774056381754860148659977274461602966750825635342916956868067312604761644124885e-600",
    "6.01283120721260885347580732398007639354030316299512503462450610212173310179734561861769332991622931967049502132860339453943753110842046715101861071689895174205947453554379472222898320912013927240651922843101855178905605630737100438126721604827245802603145822094431363692059969740371879228428207681205194225425099697472987950700977150167911335641582843732775515970456659923553371067880877014291277284350426324821781559532189187536277722381229596688021e-603",
    "1.96523896167323902660141731908227674713683466025097605903655148914505459420511403307656918658956849958305541176165905772278114942468836997134199061615447618209025049612444887017221121783002364152206099965355092387647767594605010479787724118573199540892084569639789040559242536011697440071122636560531339177021697479429869523645936774025338952016067395066239291782908830498975415777614162466250690892564440879132125044005636927002074792067946998171568e-605",
    "6.38850042066817169067462427770669021346267792907078212021425169063272995694436265524241021707810037756823150483238765114202914919568646089971795523403388587290776268707219622548231349546224203195179018265084849768238067437822100037492838911205158509117494757430216791146581379888716126061088330835737707559025390044044956988935114314300008441781082366536720428687989201199103889874536975300577704820491044355197303151674492409764612812446876789812280e-608",
    "2.06555181940128279461931888916539710065904907976245793601131619491272814130825742660055130311866314337896328392261935170176238837544491602997198076458911105536072930516253048424980387309146023804890385634392895314138926424117433049018352095181490847615323454197185838973475437830120455504042064677669291634076072091636506115517854127026025913930949154551678203277636132875655669931987621890563892248247399110630275879492288918596211602298194025072829e-610",
    "6.64252546306141532006800013604840606720621602047021808800719518150659142129469972897219875130829457853863628188816857809087376660420541449015634877709443278428438867656448281910852576781231983624555138031952295199636169198269697851053731321544615582655490004182413559796574393660300562340959549183362636336295364713632932273820314816475442135859431377091412030332347455095714377453952544992841304210450951941940796137915412927347473709694421478510555e-613",
    "2.12469528193305566636786272973616382850124679724152968618106970711968691449685485105077199555403705387610893504695041078948870726440747460943667033398645220931999858787239876165035370045104792859883956506852203370522253890381955162172800778469445276276075456200850588117796412266204293262147560254198129948424175818198300826333003410686618956339654443037140694470874727799713777550404174327353571629059671371557519015804833989234379067236397808538906e-615",
    "6.75978158683758827130102276039704899383918075092301282442902793166105061903477486496193168257343425723031910392555185777445463712599865102709819194076133268454453213763106160921564052458804307593762223678030054292645195135995023551276050547708072390620512909722986598630320051612394943956955977092672783627502962571340538497008201390078590759342880617003927730301449721053683687367360778428317259785931734678422743158205422421620063828423195728412548e-618",
    "2.13918092288949991641661005198811220724138082158453848520340527888634456292066846180513344734747674846310311392720189349640938965174869435255642886087869276325596495944786613314726282888887832892402628629452101635795566143307922107961575853236626890254956805320562882038900883302807367159608825869402139277505623973228849405985377767308863282581947181377230290233066405924391052618425530719678629700074081126178102226953800968745431532040915279891079e-620",
    "6.73360190687405256012647230694152928994513028166149243591405756996264526737091161597977315009565133655540416189344727490686794266254183692156119771734796886413707334399371753519035343363953750729393631236048315059531149326003169344897533962811211904310364240522447386418129281477835400746398656083004302996467717144262534066867740909629869846227079134124706056963573416447741784855829934588056848823782842558225941542321078320828351638468788672679796e-623",
    "2.10833013047457245259132816060604433887160617832049189967414260577984836627350558600801745414250428441054038327211373719221810085853281908231337249869557471474453294569712605633114262782430970101538856207380731730182039956784349542795366943691728244617360427236471776992153297753613270403472378361868850991224735568191266584863229239620818572337109570729883238016911991179896099284397533850133352803232233360430573442326645192098087274456496432479321e-625",
    "6.56639810148302048480173701438000373298640048701034176824305414508294907439778605143102827540786630738620348352858412601408791550892551466927722540725089971469906591246217434744802503438306880707018738541414270328400939117942967980119778073856818723549349067620915871195892537821497387648199741817342174623789979393850904215045996207585061748495517422825705663415946587566364459617451370699630079026917417517641797314607512368736055622034363324178596e-628",
    "2.03432034892953874372364178056937632666006761750022312763444999734578272790119700468674269143711612934555383299227317190197437617769364513991397085816901435189910238836758399131189606687531115585662398099402329931360809949813614755691548556364595296301081773059642910163347636629235708360995490646172397154597713243756187112838576714750038959784373212963430289754292490029486997839235449249977115251132533130662792815433252711207534072201012058860622e-630",
    "6.26932969882650963079914207276908909108239007585552271201317178673024885578001556021372356893924293728825646812048139727205259607355739405323141602849611400661862171696565677923482064819418684031282659697147222190792120129207936618364952467192949695378057152900880204340078677765997766462025031598516759985233294324491415721990160509639761497820636498933717575776638430516437730358715990259037025139059725236117424444949323797705052790890198507192304e-633",
    "1.92193443378531424276130790632964503362503323839249428899795755589669011436533482703476078957870654065978319108349826016658726557886536412892321308789944701918688125329546053170239987975272407484300304491920787751161516740579420682740650333247691804369041687598655211134291231522642223337728580404574684906152730107575630092172183581307603187560323526945647957999618639955189613065528539752553198969786235658190649604802539173727880655678893773141706e-635",
    "5.86108129298835552742805262437779725554814879235527639879631367837314276898306197187769966297555370649863210686434961672767198280438451669875933127784246530373395199114368996059468674399956184877757011821463254521134174337246061483861838118410108591174260342796349916187494777114983217575762319260722639538590970336522318117471818314854756486449673416654738668296584988530205297701625723397845954364275776761755527775323528143134711985236591898810843e-638",
    "1.77805273308639126312947313007849717727217837747065341255008353719729970242963428451320043383117903692277111878543177709483028859112495395374333363331558752075964439236007365973665039301655938595048110869180635626612475912202407997641203804731769579998328396411972439951138596463264379064589923154924376731485934255427550392459289493862043573036510559716823105048078065276905853598070936402258286746297567116902491835392792391605183904432176219263218e-640",
    "5.36593252757184933239570060032329114484848474422470374596715332150907862804177599448929394942548513295491911087269557760942570008709451990086289974265551714381692061184110724983872343382876730199981759032221553225901691133495837346209408940289069363661621128480462033974815743838128950265358452411929524210017090348753710606976832495274288346991255418365017281343606656006001581472927796461852613227809678945422206468370451292822815750436264441239901e-643",
    "1.6109623431717903699240601904645180269489527476838308154972967753271611205311746384998263806616778384660605144259405900484324836558511092709386816911196392747442608496848229525251654045884972460071185433881995870458257693645622629438060751238187671824370438423912139891929162541460147500241784583908389580451037749962595685389449252141008641720422134803147270351002017940176443312874168940833169240295242879982103313401233656547973717415823713132207357151303087420409949802514330588718177304814756801305528433974933517206335896e-645",
    "4.8113957712963456719536376511696117553882295641583338668287281241368550804998298092394726413089909011908724718624602643549211513719238263613626641065374439242431196491704319681674527423320643090906784004825448966531237005407079415504463104102075226769261278474962718169005021238921232082398361723698101256028165548327003377116511939438837372986936846720303838578830230915012934443500133296707122610659582567519365893528601224965307651902155998819161339172293699703253620491482294344654879495464297386916943334294004324664385534e-648",
    "1.4295789938283867660183053644749484886000080680637284276628262477651127288259289929370581740314296264759017535724148985834890314703907291557822279825932633364632988569553563528118895825423612393169465245580460045122443050998747390562252473272831378874041299248488146562626176152868043967695411323719813346506408501413845498197884362334955189769864121226122962293112326386922188157009184259896231804267395263680070769634054577130897582723841182787287910966247491251076535830057656261575749778335623437879008090780914553952676839e-650",
    "4.2257369219204434274961450141809838421605739593365878592992372852240759255287690961834931148556265750825033495570078617386239902847194145120248010157345595775277456872621556846401073590980000422006400614766408833949199855676526376551464307831606945630469404793236322654024198999332307630804277709473218842764554170782192158952811031910503091449506722505735003889920329069735221554651148458326041246113466564394096075022271685540980939531308708487241984701202590503134412404140255634857620413928193683171147379624308153763296119e-653",
    "1.2426813640697709505411214224335205557689208620508899444167798782902597125243821280739718025160085542620718568931395443424947173221532105053750184860843409044359687132089288597516861265408916491450793745284062571058282137954411965762694876489407696175701076096078568688590780499870847922892448626799208987844378061003955007525999514728509130109117928153602191171421699927252707269082588654343144381817254901180904256068915500443269705027917863111984896866257604815816463708155289132366039750876630256343421370576137068085762824e-655",
    "3.6356822954290096824963554126364211487420915046859284077221563268412475942526003559605565237421959416915455824138523246179910257810106849542928535075677145405756565355889278705290087518536310132755218365809707683631624548354406432951344953989878934212065563671418452761092049140110442036356485977446463469160590437700504914288414394221812009933438056317981649765559435107333821620547361190742079628192567381996899378325435196381916023594258579545538282369689246659516090678733165703177167989394419789532112104752079523285898738e-658",
    "1.0582459736057431085909114734696502683475437225587217893543340661760384798764521423969126025323176995610047530771873373685025450820391548554124833744111638708870297543986175712559580835274112961803866838501525260671840144187275295393354997652698821478972336037241690112193817321500362028404017011423618744088476624745546677695949314376254697656045789021555801597188227913619682414189419662873454858545490238092900200747393494653084447685368065019911922933345640338833499262628740823488577476721331577392969031604650789318579028e-660",
    "3.0645562915760205336414403151576295850482303547102461924193153834689769082824413441112825326413131155312380672232307937227117668262609641113498360915327165205946229454467419230254544281757037315381994234429743314403818247677103887762777217289450917279961553523746533348018661851403039320366694408736911399189615396641761852555750381069177121186011593307062946265578035079766737298294240068452781989843977711777275191226748876552829348041696814430808844886298221835908238253283466938041980996965862984114107979785684978604099184e-663",
    "8.8294682739409086771896504644453282755560369498874718718428777473727909765947006111979184270228275174154149294709122959577793922606363048144171444915000778297593821965401507806049221972153513833966989923780485814220413341727808687194500476303902942133993603441331362097981418579636151210489009393558072059967977365322409918262936167643589913636713729047118912165572722034891648465757909631218419363945023937169445457736340776871944952006603350425491692204340667293708485716613727865141390025246356518241335684756436458004235033e-666",
    "2.5310057229509006895782386750033868351747452466361343207432691688996029764914513965201158579669941739790881153964098989579548608266404559127371451242508219621883918710859997786190466601396944563104930580734399859132379343697017275836622028770852736211451424091301844467015081610462527583857849717999590679686425067840561067069228527381291552610982206248226438115585400713197942415197166480404321689872149380424755505825642388452436885111480137182063043104455962202016055836847437021387808375466140669544289044879843491989786201e-668",
    "7.2185333131919639413506401942152550525012598047733787698656034568556991336916639135960629427464990832297262280665806663672301813200967375224952610916455700913834474729698135121221681559700056325588677297963319067807181296618962920982528663017021918553259959497293153432990413135312262842516221200990965074343962818697242372905125372900433806428948540292064350567528712063162326062718130922341744790822110948479700718283867106639320041807716975665939002895249232977612184042635837366864971698295321414794137350436273996055822082e-671",
    "2.0483665111416129243503043871187596769991948792727840082242577573561352679543339704395366329943493830280910537882638745355536202602766294608707989390622036698850845872762633026620377196500564332061257010033129566577465505843155817390642991679256569695691254361711528097891574891081502115542183303037996534298567665929869682937044392899443670760307848731936533989349341863011012201340990439149332304514560255161831187711432550519045533534359529861845177919972252469645140449863196609897232793259536043017803831136561988790539407e-673",
    "5.7832878244216877921367673632941965702111633974508048786243613832144121658044168414897803812076948702848843866616317872509843349255019926855990354492311008838101013175208676982464500352975543123298723084870748102116876922030387468831366776533451936953029590481644676301525263935787390855929998088847293265484498398360496017511666071410113483799400695193800167371667577212046111801444952015666757297972756260934999250411098314676818056131479559665642716458226903245723395307088339432092568545623506105764387098723387141641856851e-676",
    "1.6246354708350502190624128411202504480704466981729865990619116312517865661379981077591682756035502266453083405555257397339491712946877136254666688807134518243175859758504782472260173339710842099146594262277113522988989262581551270046772156864303621988079945879850141885837236184097113224174525374591180454095307913037759018027427764150536177601981321966249403428420648931821941225361733729081928890919263255794875774917227436895135612703503598635655136763448985875261696108200375872443381786378983681964311069205733284593983103e-678",
    "4.5410528545093887373860704616154303872018772527612678344178883796519061401755893486679196073329310691498931300486760981422651828488552283125753647958229893889816972671596884034896001462872792082412802856561781140676138860424414461198762277352783269999431004576767786489293777560249414732829430308815618074772424225714701835015455435006987727847197937173569137945746037650626215914043010046613013197669884620780455725231137451531805790477365958668970041181938804734487474352681846235132987319365311517563906423925162562837580966e-681",
    "1.2629384169220456334571730505586996175134785012632573627738043994854567743989225402179065378684238097046856978468426522509854673196387902038208839526700039500817665861367948956989537795292734244477604584050107543878013319406202047811652592825851039441566007079945081355918349938080386303214729885656139316643167881151606371526515292405023722005354797979705531339070102458558369473561512299823611512926802701221992525402771703933061297065369921849428624253483573204534125407635008264514629559250245264434276822800119159164412240e-683",
    "3.4949280954035147478185018083331119822047075353031231391334621504166517185392827109542220754490855186407067916670338020841513526091394497928440292778017069506199550288279238202820766963107964585643307667432201096617664819739229648223015322269847256286452488820372071965596952018942021296305726555030751917813070228925993558021924642734544902083645617834936396874639492354781563725783694630400321947201578444346685630717592603761654529142883764975890511063228348953692588155822770548127281940678119948502287954594953618818780918e-686",
    "9.6234369217470386657680856839385433590755705044933299712694985718938482758074273427712594158365066134389600859998668585232036025634234486097421171481301864566460303892081034221607568857490719396351049953316924518621114057109300005584348525983004051028873491295583234460650129534130473421630910501863747322014902405965959076601594301820564440713520532729767711003861543373278349121480969627811746232015155254036692456664021082680375673264986388303472668126914820011358584686662480938491423741019331968457472362310324217086561917e-689",
    "2.6367166302265850473326940279995469882175774667864051475023268499483248512637903621340174960710172181783299906779717441016137743401475260052775841266933690612464327536910168622400860028680973820032888314516133712473548653307060465781105785703201046162708222835050236343161593940110496807014562036284443608580058081786171021001026305476208684150121406025209143046091335255428742179614214981829467637413369860073957210424515225125068967317550313182344501875110500800941488344046905028406180073629025566472900678027911614415486875e-691",
    "7.1885846010256232528635339156852725206382696256026496564785298502458070126308407642183936774094656578692330613833518569784969087668839802655673157138863811028439763759468604995213485011409017030834984849889465077254948427574161349128792548074242633586637406360413815366390268775423614256927813629418871642958538217194723041240582219384721290198614514568161172823727962143367450127609793898732710269830908701264454084279402825842700508329098882987495480808898698806710490375672939847595796719711073288998330692048134088973790628e-694",
    "1.9501829125464820809921088090959450796070403229715136052817766512952327043679455441683660389339533147959610604953402970078495042022133813292480592903834983206669846939270266719038557943409943008039781248272056093698835694566812870456124646710552613360006353876133201096402460425653519518228812033479324988580085606807670192791687555766279149466372118472014300799407775438190649154178091008155210257830282464809522698921739758964754397272548365184366477241536944322359486417920438314914434948388648955382917815897246770326084341e-696",
    "5.2645912881590999476157688982999669331523458881245029949052346009140117242520354728596519387198028507942000406814625619535384881220685383711140733624417212274779925463637801084481216214100324017334665489109844587068537044986629346379659286729016707275944781087453192530224728360736657857161115396888704358163250305208611071808964756359117452360292836231159534204542553982842785022194344235931287757671967729546617056866820823312114706785833222534228835246110864050494361534848600440811043749311050155928680681647568019151320087e-699",
    "1.4142188775370174839608518777477927103818490803217971422963943896616490153818595610407794332415390162945942870141639301520038246154720975600484868502929984699745908521033758678447494049950784559271933913723882371080998826782737247080966710330756231112924305643056514471171372084757567666084106034956262455050924868615410659390343766263416411450912584833280816935764313773864677112018595159204101361012920188133955578172884773950723267633826035918106416452162685811366493422197278044555111620352592247144965195255568173721021952e-701",
    "3.7803893285731906088982917494936018347270248107755514190761863489672529908539696370675520161132849093070793581231697343256437134836843128194584850039542117124018277685194491361663479296261515865168665962823744079734482874042602426409413760910372548701131560673323984964546472941755945567700585921615506231699682513234739954611068195288852459735089915874892135356677262077744098358931022236373370093627464959209042819673899047633764485339501352847517655093502439431202086379631633307970099825909213905985198111132318300050406903e-704",
    "1.0056100473839576088778013206948681896697652625893623011906789568611410895664580379697280634105108511178183083169426917717870617247190803370006395109818117879650619918616953231535565968140050899783061421272893719893844695295321507599508963048202920667914570818018033379500688460776261803137864774922482118723973569896593295644771747974246948980522702203560484269704011728330776584037585717952773791312075820688424834994253115854957329820629827762147789006216767683615077274747399498610876647874914721112524522228741809302087503e-706",
    "2.6619572576509205845370654689596586234335954760177504312984134910718479146507394614304107145150760480622300501787194797611982163708524826817538164163287823550229843099871258325619975394389728276731752316624500284070413522122681897944044258811040355276282266143727294031613477383332614877021636697128710446518470469393217685448804595547208132830598029984540532412011378610208642657924712370651996013315763152675853833570943662072988943825634908412270122279259227041045476197439756395504633075369662029985690410300746035626079707e-709",
    "7.0122299042530862072148995310679471663779842087657517919854361388250215785926852861711943815946543593999863739109383701655394119640396632705316704886177430303697966164574697500115420891337731504687247984028326429586875906142708333282535768885081184978903396555139808213796888974315638720290248997627235519466022365439204830529929458507780125464897835812011578327763108149045938763071173998569003796539685628242318625426411520222892919687019426226194971909801113792693180189735133888586427653062425890500383111807175633222677135e-712",
    "1.8382305541350085323452040487699158818443580725921210852937049227087677876343659057605251888483722998299872178116570551521906018592786409969581213082261674990861716144157100205422721644946062793878566428617245112654121380367752955999493282425202014251247324781257960757951197631936665065904870548904937475832866246415371697279882782348849031693947004535700347368851472950509867624895795246529915143379223162765726287620120860447851873477741778951000028902946155045109404355549911540909900585244802573518134618262472301139827416e-714",
    "4.7955422862561794460001785757052530380152080064756104960068386579581866506828135314073969029352294866791976279772617162157293797623335289328146860254291731723746038888839913710669691276900498747281083991235725019855349622404689044935761966607029676905371137815293831696725642440560674267549175981876687495632370944915943545574278692855184104765510952738187320788458509138408546430866433340778710027157070905853612919182673952604016204391888287617032852217612874897837204410570347107189268627342905728618700841463527366639203602e-717",
    "1.2450147592306736060105693661084788329568584100659138895524081258358134938671743734125986116230790203389636816004550700934872334459890482218901909672074722964937669374526355148263983284810171977286343755615197585120744244750465817077573105863345612405977682160139027523974263882473598144210823060223877833831487088509988434050969702072752154717453868700527928232430684497419249198784029325170752291400841627901902467893404214997557688218369291145913640715368810322055159532015051391751484204706849332619382203757367592259285428e-719",
    "3.2167358599404180965366423544433855770195016474476636218804546875279344960060365546920798978068746911658885741451523459530556846384251780007301376250252046694156295776071266855872200540692112972009124103826524827106688000032223851898787628101515233911528434515671438692980415703357343530499724551912038846116078725737337561570836919211555849447334000704320167139978053324586361856411077594553300393812418413656923477024187702933134886911199721589466918534384130554912104181480787048433260987187053044791864066480340708375075338e-722",
    "8.2711423885005600685066425879835133485900117410343943874103000711958331108293752882630770458958693897013514459202543557309253120206891330403327177213868833132942495707464412649540969726402530576651950859200140407334959947084525927820158388205837033538490876230471146034898367594873206321101234177082408349909321604747743688463129024784855586944988786974050820194543455974337354865245104966926201896926010759848653439832067533390383692624683797841595997280508802326064260858978139944288053692331392013228948230704400754796458734e-725",
    "2.1165563522842937693883524937189235488526237583248369879317783431914889033569131033564499779681835926421746336649884125506846907987070786618454424144679056821026741977215259268561506836075831599664481025382979897654658548998498476178437175025621445817421691235760914396420874263820058421412838101223026991472183186347992737468562630497838543594515464300873483542288962631042988720154758377243363550141590370603614562777609684730150581029337400219620598353877530376799640077567609617702295303802118617591813989896679457535542576e-727",
    "5.3903062152453032147718918526910904713172057761329374780936685763049654855122549100155350684023887223615547281962798465388600797874293046634222962348056655732294445959822369526748977522450282715903844603851886945898051151917682173084604905357980264649176935203945293984169150242004432404945554339683435052092144643274350150371489967767581944694337295435830254372036875416640632349152180066360328963859876382033229214167957698592677326190961817162231559058885700510364158042716868396184182817841951072183900955050850745212805255e-730",
    "1.3662220786211364016107798936290885791059858461169290317657724960770437340123227684273560585178726714654184676265528265558889114648536638779596136493813339793840889404131751081231971122831224361081330277943264932387410967584122356283315170936652178075257801627598698865425571590067713732681878549682816745760601848085797853272454094806369377245753112641025792109360744061814914920809488375738307407852029179104909156851372281647099958215031863025022212215555500651949831296917543450672246429597016018506992024813265789830209254e-732",
    "3.4463421731672467413848902439645564669075854871649100651532469379142763524532041947881446268980657059927997399224460387407038847706306922517800797021106375126291774769177656175377786994114296455842253797498384738960368916964062336407372692172655996715832162854871412898448868308021442150725933079376185586826814581793086174090779655265062790095603614604839094355826698851931660732210104776013432248151417437564675827956578529792344945342292458239851339260822151328900057551662514015837074428383750405230786599278023882284144463e-735",
    "8.6522622046390419200882087276349540086755047009547604971987796934302499904482399866427004001630020918529155273849834410950771461479204782951643348988046415272630714147206163469868748500809126714782923482145621257278896565103939843146160300478599806637777461593825440481025112095071271598978247471638593601242864923813188370337975226837591822878221276219191298188502343554274610425140275261565719736598231880597205952237339717380356582028825531156865079070613361059864497490695567004542488056973623856763029274540922130709250598e-738",
    "2.1619221822043794900097316288120922673927733130462419334569471005135126277255079611693683419835851303612617790520462695343410355975234706419695532697079280378340675007126532472770266379611605852950990147481308243001895128774157713652507550468956632517800466910645063613487312065844694101871176756303846274649620876934695316843546411012660189305402869001069616114394890395845747269507326679981676233074243135463815841915078600226473407265968699914962305108216755329242625421725621105616928133402513353667907634556910361614262611e-740",
    "5.3764356577056763173327936033682411514115402586412768382310449156284138745660600844053729698312214947834704559617577567222388657934543364586178407524787148496076827380900634347321928427249231185100872614249910876086903375578331448729210269949373748307042758958060859777528487677576394821808184023893777438947438215626212601512900018641637348716126388050328584459494720943686773051443143832405998008361061105508378350593046342809849414203090573640274304816625981723798510701658198817328710810256907976668396635094028577468275991e-743",
    "1.3307538650245225321693111303942435017649424981443215356752897399615566743877980547713815195474287900456097899563731510360648827769198151550630121945775572015008192026084737244647844208295754823000670851781745195402047518021021775820728046907221526640002426691420020743221071351002293413906943260590291833266819368362795441824025395775237916405313882429083927568629969172170641095908958445718001129678171068348324679477063780767808405017526623109542324854734138675049844272848354154772557907750105502067379988996620858513718198e-745",
    "3.2783458163637158780991873163046780821808935285204685754105406265451228624656056455593521010759129357135572252193596012196521915887250896575806715131483523280450531622676217223337486468230172323251017768227954944352398376404585134409176533691360993992807800594746852929223357739901436025334557823231738725727177958841372931521588991766840344576755642741146011754176917877682641978554536167137387464452917272260866951565013263744349986062869947476236464367210663927397645353371827414478078664897461102096379735192792933288430935e-748",
    "8.0384139311815074285258984924295558422477405151330377354453114042225639646365608902615569821629987794814592757893314288011056076619909383435352906067814073555564668764696281260812302334204193613114618058725145929190638421544790087048927561949526858912423337643583547331960640740478941708516563492867489518891526281211531949724090211529620982347874429569017961474578740841224727712668028267537213261034650557713023555700758324942214375210568173931631271633121030922842505862015029639474646827257844534229871889639765814061289029e-751",
    "1.9617757152413573656293678937142548082882199429945966390971636844643238991404125937509493281495371795277293017956792566795058186586655894108060688674265309416493156450890908877560261200658995889085501961684101361056285481332586415202058165262572903902796026233694835868199456300110032346502013263642798091020277173738068082053936839032762650190702290375807236442577889001379327615919438528426000422299248989315574345099176294525312082884330348321944381063779823073556918566621312788510383642432600107850300834507364976246372809e-753",
    "4.7653687672074401687109831064763700807645962643188106430315643334997859129801231155511656534829403542890328217779956425458171727533771855916585797540231919734616497939612629833382721591830400779041412257593570520091609173880093255931826482838253819234886957324972273703877343273481279440422912344898653492772598217212136244072227136428240184888270211452253865874315888538015333094166517736851445799384468464116633300972129902351795990361095169057758185432708734666940628033258226508171815048857749159354880786301943066991876053e-756",
    "1.1521701249652411460584387548119811589134026788680071492181620273269336849924160841721376798906316687392347923584810730903666917890288038602309648708360862213807088885113301604093688024094680172329597972702753713358008176938592353110159432325651596386080164100522245685796694596108428767611295428666007026755598959930541744970861434520164523602834038751226345926874626523197187383880068292140243933615873851374471843218868106102820138918196776024112828366229503612017988658407383644099950958541527356470521006007003266293975866e-758",
    "2.7727734300823128979685359964095600595918086075657544298594023607662496377611067326868128449057802410465067521376164974689620358454484837685517678041005154684915916497686401635911421258542741686699578160159575680822269444401612443482985064197616741980453964392995771848845539013790236491102332596020571935393650783792178452984809341373731727029272764654698631857180840939718062838521089070670573703275182998167732025613609002750995697766868050289728047155051460684601390723765251994173716183969989638691586818376944984782097154e-761",
    "6.6419339848876793309809281543025014199678632159666128100332046582581879545482529744429740444557496504161768528615456519661643492993152933263442005586567743891594616601781620264595247377398707907367825468121274389030082808136376615536213834566251681860989028188418642215489161408450528428271619559277855326280354868716145758013073718257394025980118620315955951534590026897159818620367509419235990677179491524981023986780150874519614712034822021202150906401413966312856230337605715535311854726618277281050843259607831663600026016e-764",
    "1.5836595366652085923776825879566673690875328624585165054845353122244902858452616289408479840908006658666828029002643454139070677397339200665811383643603365212206529389241276281904920114815779776137588616219795658488385882966294527298294597315016497783366514540211100838674934245440786740089743906352089386320096128702458749849430759107963491908588551872409326276374826999020750791782720696020741201371065238227860521495617314291832418516131443341477044922391856798829600727220068072116200550471296538089766926173324955164049308e-766",
    "3.7585545363069735483552060942658838263673257834644922651419030494054147462233466335909797098140249544349831196649784199158854644287269335138611267799225796502475729414497766864786418394800561966120878092320739143903966521480066614115445999283302088528265268338066910484747786946542079204038525770006847301862677505423843086254014955607260811950050077374704109389495747278695197129012962703079457496708220867685489858294211140604949516801331840805587444406173456786469962705610906663143130264569519525315633068119633033854656871e-769",
    "8.8792506526995944284293473947060306999534705149960262708114167675430965258180957055294355268121187809695525963310170769293297392011742869322361569490957973178314455717303873949445396272956304402524619705277338359899272430266156841040350269970868238704869095451368902015934389429324273339024409875654863127556704428501377078487278120787290014219524305660511177190819126833278781792725140299417157447380871456090057860670653278914556128657091872600797857106215975115196695903671967178537420109999447047046733286664027389699852701e-772",
    "2.0880112368402114434866311610051627460488062932124805016393631483961333252615621999730649647785157466135800984651947391448583282492590998518913067979313480813065665468894674796325002123356652670682378372217110430515438771978350277519788105536960981110169199855769903121261684570418674518969894642889466146313484006038603049349605571872192176199034338007192184349029852177810052435677459763452942333558038725206015464921658199946932659421050864459048890493361708912937578506083420039447341866232113396396984581723286115362116852e-774",
    "4.8875927713571832598144566546417324864463117514994875614124170939149052551215615206533673934588475671133336302320188442239697379159046335701383980300888549545952085328327553076330874755028396579128761023542661355404919988791897489451971047077751310163996595985480233768472715756756787972872828187991815600391922570675261640361746225105907573974374088172888240160189042176802765366550331345225888790073321919958373912343430199485296441502393785095378602884460334912332384898521133987097365863315034249080265119948449506360061611e-777",
    "1.1388524280683599322956548766415453043156797422896685541525505062131426083103211848462926969624183734700543712095721777035632592120156955485945781876906310974173207952008990580760322501013661358316073711937414038791768352534009773416920863923272971318584025289341388313795679397733540518717234279150256183790230928453427790028490415457309255589107040877615040477754672086948369385003767984019969058628106523975304627552371978885075740021801180799288594847309447335086942234872836692818867603533362939130385855908852852101105142e-779",
    "2.6415249337423445373771885521754959723281915066321423170623868782761990176266125918280227412692083951924763866125395682738771788224995413745499953316996572778551042209696786426788015874713904160110188258312754057240620025830802099582560749122843688260924759485910142066091881944270914444669776741484353994051043509404589509877356046288552041232558429866347621419353609156690559758650473889701361986558542546143770981959590423088197573383323200023825294946212727688808065772374716439085022109821544395889660080568265553560151700e-782",
    "6.0990381232211947484340507356565597174125395428084147645723127907251613641315803627374730109755085191999381930537822641455086376384897489261901676107342225235919174262478487179002054904372328038788382576557449348819540604663475818672033031644216200569375939837278613542494201013684601580420647390900889014084200425587481325633617880649569364477063737444920573972152263441678873189566810565059983481723526000475190080106499209249402552325940211105138082873429535087379878203399050142440924913903522293012254912813793450539250314e-785",
    "1.4018187968894186683333810737452453527663435140491050754857883817257035802835009938652889863638388824298497198658365092967144544219342237583960276539391182950832735018363107364131630445232181139860075769699836001045244829275330487695003417856702907380358833580215998808029035566694642634416916253462110471700967838112036118972928831209230872282997438829599009761341055833479345689266856318378064093975206040341539987619982651523097474701112893560374024726074751433960003568635377478857337526315246395073931063566569507676338103e-787",
    "3.2073829280109469535385310014585935671640081921423402552731591879957804385289908207522240346822390092425832438562874506024483499653362137883370740657885500683489368808158609646609025819586661199010301492368817567662964092710853284815389931203609836968063436171394895706251385601984977503699621772527218161218486780747589163502515421539681239876310669683412423539113848205115034800697859047352201849677140389404739832117972167274714491446022532516028761870569239097935452838299615996278813751413498207814840129619135894156357618e-790",
    "7.3053770401080823126529232913005372054337650009983624389222673406954596354678906300818362651090136901962336039405615260212270948486438613546673931057911025788715431412733216082144600917034619721111710371198259186766545536923990390281030569687237546008525772652524456545382576418512286899021619993882154067263890412021871531822971602908636457684249663651821667888912256311765439714600177924433302275491923563924450176994367935926301207551594569642492404957580952822012980525381162569743603671782547084158503401619986630280960281e-793",
    "1.6564251272238271558416841405016521863650966144821022946312897557793310918099139019274943419422381002535176586400135069329136505058479088989828541841275863096155083019795587499094660615832283219332213631345367864736116438140371323875559981389361178816229613324853127155626210189424789610837282854450735064134534806702260761126161805074755722873883768903541318419858930687784450582965278598713072604695323210423762540535408226773636972441540574369751532383387964164330922677514543863265025132919683302847400728114819167793793561e-795",
    "3.7388908004057061335028559054274192602713599969872595557247667510648790936168785272198954435958010807885818420740441923297616211370603126774452140538823826254425005255570081947780975981514654632140506479514077854020049763507828799268694922538397254064258725869132679039223214929256887601628691872849068026927710043034139606341929415659613487845927592585953899093919390706933861478841883591849073811836221402402341093433419639038047573648897674284837541932530484996429402620702407253848616893829259617194849456810581505515967800e-798",
    "8.4015607695070047905337876830459003323494309911376976480443671324968099826203179288494777655865086942559444754079186638786478570406733408585101821405965502825601488070428895648397846645968096996267598957076280066426492135079938001901003257645899388857263710651992418099440037307501826424149760541961009562134508258536775399367097890369709572883291679869827859525618924157550656767713361966748061794377464522333918722911869736072409065698672453711400638215276148958347318570552421135358200161746661400411232102590938524351323286e-801",
    "1.8794370741038031712090387802253943918986328356280003295214629364645001072604361285819444480566280062166744191256332262613519866100787946886041549111569562888877994535672520548262894541505646519366981409985097240987173424610742893352865183716351876650378594253918577186629538757858951150198593562187424595096416790255702892703747665800315804659416268429698400188467945206051057448919867132917054179366574592946200611100144040770660654943472246335403395418522895684885164154409482859732501956624762747715634854673775199129692420e-803",
    "4.1855315009157648971779815892074775231187147280499745798851762707475999991042105755855606324032859430105460568071266657772141140244222711226984608208226572984963824098723347012555146938053198065750057390973200378633921055569276226051274443618967990266564040029449756023843847090167570837552328414504779572932350737597087541483006315700983008043061528622773942491429418315466919079046435926303319123816905660364123945933782785896929386232880073770967870473317447439426436594438073644790731193696025121108480325347266990811307063e-806",
    "9.2796760018354082216950817510395193739960914996395251270306818901131198470540679888958999363978784586076964903533903422120267894194447255079390847038867186911312647510327580376462291091339186956470616702317909151987640534778934243676533225910331154480904798607261646545515509502274241651065456151196022712578859550629125286785037247104305555263304916473099034855911900104087323508787660573204093170849787118000172442037633103186697778020992863305087667051364132007196588617656262110445120063880934564416114651149098989264206338e-809",
    "2.0482300301875354472812715174322158631988927946503073310110469445111574970866444194627308065623154665476917107452311624018598158930879707192104087763178113754616254324942255071309974686255953043678307138944768147259140972004418650335280898215626794399128433700463153866970838485384492947523367851322405084960134758320064285946320599680482472063168940978851304187561686688051731757019894065348212858892800467778736912442195849693097662718092763725810123185487212110027238530415195428435312276973271072976051288983141889014420203e-811",
    "4.5008308161906740667037805042391798260333683144755583146536753917775696842725256682648662639916151032655338491907631983098185720500900131316864025502830834158905258504184152240819845488383146554136414899143976691880186688674361997739558817195880970808456911511799743394020061673946222721905951305653286586016844875050827566251193918890968454224488593442640206176710693523464611539185324162769219732723737280403902088045015222013714921544758885438715080677348306622480128424330803070544744794340023152889889942513405067318095738e-814",
    "9.8464344999594111532933307852057610237540170973530525681310109500651919612620060212605797222754603101589594199921373982648417007939075825387676371665811987741536499915150297023108140693426464772460201158825670162342290051128371704129302761069285960961527486099861189657746025048192157745866802247599626561820628179484867531329035349108028481468716708114727244810315562359000958847739037120580736936109690730767236707079575631983525372320907058632157442247200033724104945680469668859735831861104055753310666187586179574760369262e-817",
    "2.1445784597350652325470640182891601118617023048220752641451267169047126249817062151316613863015305538180194885121289275191423567465477307714948977387604452272126631720879095323975843490027946845116527755889694519785648570048037396662652464251374701198288333429398376753781161263317445706888256238985997236395013372632951288134749998178717302874657397576500015975332254394064531877756845307269580831145621885715738619694115827805468244635773281246380403686756736530305346948710784107455297906865587204145428478177597380018724152e-819",
    "4.6503515569756273039304133872918361053417692068770864529707214893935800648075385582730080506971620202210186029133152772928120901097978369387924237177346047441324991084761964727627445500734830072208837413719793406200295956010495017380331748407952570943343756846527336566543674050434313112805281180998950965352264387346152419556365139196311414763549405395704930530689001624251081220806778272952681082149053301102063232629282788201458771319048779404078366042317019370745755832659462120978477322536466805534692823291813638203352978e-822",
    "1.0039562407095960686178790614278219214941636751517565793254760327644842915713273391442198521666011344619998249510779059680145375940003903059611246287227612280062993363688557293200830323346080355690798339256759071825899492706784750712408763157450320669501865298839500707671348179979815842403933094519606480887261170277257093269529489505666869597173431692174020207776596109079580263195093531961456524169679750593607654938507882760794159557816730613879042268770643118474601773474141055123040858887951460182197554168008256946599728e-824",
    "2.1579091805539267106833894286195871436484248833794070011121610957414650563586322589676225365865117400384758626404361780682288159011345122495928024883887494544281567572427845313719168988081683866993244462682860453088338871891302097437165184852442781557542536358268406363587061222931671992963075050609361899041864708503006167258210520654105666085949570001516383154307121286029118832393587963641541371643832100006236751651590055812791268430941708983120850605661562303323170090432545271221795485804632539027869822101483836478243683e-827",
    "4.6179064832282214209278216309680913131591378944961603138410746235688822319958225455286699391765306732918280368118754388556395579625780927579963682645908193590246663289010261455398227819565246531608405482957241161303140328753363942971346566769911233643527052353197376506003521547883041428428501035328751218888962946385973573103712253158800760239988437934808367297702711301464030363330555227071946948581875453297012060590965491676888326614105040410403531217342525628697906653087435609264839658997208971547894779792359840407986128e-830",
    "9.8390890104518628507999061487667505267870096245620915935756831857565857258447861895898868649257532359347280704178580835614110261893847627257025744369753143089479650330169834336883266554242504873607385280535980846216768003535891904817802859575731057511870526076621115878619416443218510921124406914008974163531236057970635530020117625098645346106059658008870545765911596257309405747912636368387742504670535879267916755992342325808551507229640276636002079427253058262306997597835235456667785480291307510247331438111644135321150053e-833",
    "2.0872121950793317617691697379428046760992672124666751873918840265336872837667285520681880291180734379685351942992568796309337655766161462271980531027787768627497210393383633480334597243796240701108438138267408633832079725062065558290292796869277669808649113628696553888500239167674126547234999540395781763403550155838687818562936256109027634022620865146278157808562110061597077316577211206552153672100658259253759771756717594943097971577278688308646316218021250356463661630370709814153222613191522820593962024796687012298460008e-835",
    "4.4084348975576028722977644267224778785630651978724300795079570388973561791806258847956976853893901248674653859019227158288070316693718557303917710544527677669141872766095514773867081782570857448945916613292958477904703700756922472111581657013483958683342587742880879620865472353811212187409844438095948473526346823590811147228615879531898309461619997677038554885900159520449937144260249185911047140139894503537665361782978450706508525935506016337570855428487597402686429255767791170079361591855986355164870900648655209535016502e-838",
    "9.2706996472132691153674343431010884735454289022352794124874215882060818570949822192955633301260055863111615192250290392291567574065473058497422657707990976669125744981544939586434913365123370766989120428126392484308317475616371829916730678879035530994087328121836048784995117856042150133340816054890499858564617469804299058045350909381775065880609551698738551904267052314738406258462504115309036273244137998553766296851208104393029725732508258624638657909593666496790600927404462636722620681424291284308417341735049779760727811e-841",
    "1.9411315161909624007755609163835240954610223539439872371347158269161706469460888751905512243267298061470717933455663203312307217028994378760734610844493548503578890783153546565761709573046152509879098258080013729651475004662758747077969890617669268278352966353625574282098329817757635404155106452718240159529105863975854598336238306299334820925155170016455120856339996696855071514828877366794887031234262503566514848520415678539947307740816280101090942001074639828664647309818244832355349575101373208544373397277705722989201251e-843",
    "4.0468385872330544873373471263686481395771147103785691375297981935668905038353206155803924867214466237008382621706925411149412957101137001734457987116177057758926364219866733300302770331289331876446580813298725472094244906641207119956772800511535341352217993108852888681371810702814464390658554480637267397122021943922283801049674308305720021807381336177998025067684127667571030890711243878730300686335574344558001876215190574682387345316231136720094360701400000673813346771176979154777005657589434944166508847103489762748342993e-846",
    "8.4003882542553529933337362245922173406350737980005040094236416860284186889314663193179802893441815852471076171269060903098749089110602844076248678282824555981723232037806420947531083882984028114082921442680068950500012399509156875600151146942364365089273037029391478747328613774672640205615710297032373737951272552674941845271964989000245994970288034786918566849162396204523001759925350023631494434503621514823901043453968158342816226823047071627335536938757386876425098664048667803875154251691557134238586651108120163661749669e-849",
    "1.7362387960465372299582719786115278426307163012178943336812978746483878377702198106004620878772484565357189831403828604442317794167494900400329552251750078287533089405860110870158624188638503356694481554524057119297412687126660285133996622079509548286892556836551236786289634143359965495292561400128080252772123173238544621842486807087189445348617819899341152318435867324553907366824941759733176807255473135469666300488419389709445512114656570268489927639936046092399168974892295149117035813507004107776114777238780618445880963e-851",
    "3.5731415578134158690273268349983675789249017780809772608643151139140915670255694092071673265565187382850198733621921010221869818599245882293308891382388839396200000901807754198693119949457334471034074980679556873915877408324761761424420122900237184813762266779449147826885631150114524692704395287210688764431410283194347270753005343976526788240350765548957876809021725508344921788904857799058827940388665976496194565542304705670130241462558678205195248193041837212063425684389195581542802787688418365452993149623457169235141380e-854",
    "7.3219319272444113142419168007147485036789741530958006444638299932563420171363136596248863952711974948344016565357662302281423686854898078119368958499846246336885392970892280908955750870317197431031231870888534218074853685409865141505264917338221440456872360614047891670537327740656435103344613552201894632511157205932575881629936277522191467933557712064901227657035145441514237167188018038667802501451761930759788289789660451504737310828611537692011718237464917198829935184953103644531272004678844728674829892235969388329439022e-857",
    "1.4939630756080032719550764421737174647769096556132391022624299744068261364481931306243423679090029335562119343390676037955028948033862827818452333835046021058138487382687110428989647122812358317520846165473082036164807119084351213864298600086661591090265193464379640327676915737113443899978245181392236032514030276760542199758823974697760191190611502825405461621282919687630350482999804141599008760868764828265046456399187780009590191501287869987030178584908639049750597029580999224651167065457193100489898961784668637064393905e-859",
    "3.0352659380105725632967388004536605118987864978404191248813055753353938398932679532639747820129714301093154335954952787512695286861848037359800319416011442977513745106391703747352942479509990533101701648794487649529156445141497824000451932680016843979131041981205887946286910044732642147365838878276315491495649070514518190658133723102519539812747003439005805077273546486281183188249851827309359186768653490523924402983376732146587933784484020586647626366904941082434182557819571250343727417196881583674170748889357423446494898e-862",
    "6.1404516917450797551151798509957446565267401806680355199746821078534187938203721380193716829999323145950464752721644096752075045480056497445163945152496630089992489229832559613133817039823078977092059219732580650188722148484325684566662488900099020016639741691410300322120907866098789095994558801771449949996816741430201309627372361511368544947805707978711474014835035871787846685024856473342433681283567258941441430462963620093706947391165155093563111867906334690577849794072239835351984087574999499531785616786277172018375627e-865",
    "1.2369568144961125207906092881443717440986049139646729767075165029323435043639214544524106911557117314836771601379064971694352920579828731855871857765794097485619472128066426154074673033915186146309916535464443291872614703205709922729607269214698008246838869699864284439438402954834328535439154411728902380241074193284468224683960419695991921260454617876032055952517890161193497870833928035840486178345349679943864257838339887287268650818101741825050286270949662495083096698938479800342201976250150155117789935309744508631216805e-867",
    "2.4812090020236623946293135409047003921662120790734023469240062255357745623455901351734219096343828905617754639833138069859580295974251227543152231689104221384115453887209757150492642654929481053690909046318616160450222947601655068947294812535594544401442123552395829184684601931157302579781188370535867902465940614720607496741588052432547871130271811694248280732047734207286589458526319392645616444569408753884025815704325757781240298831851930664130706092424396562338589811616889591774762321931973730430857816569231606341009179e-870",
    "4.9559929351160097305810543819327143159940470736372963038322513644891650895225883803022039187552127615606382115304406599800201703743964439986517843094224769046392602019088978936916417142322794450201049678778908069230838152971293138660727545268909115125543260812008795803059000341957087283156439993663125304077708995875719349257136049597973592183315117617335359618040097832544340279142410186071950941835752614572675584025253071864524929115465512353523842865355432576175115778720828417449966483693028096910921338117337322303121513e-873",
    "9.8573559614071231310034669132367262438012785877059293842765359433081720407984794120445258181545729641051686963906820721142967694470040023277621523815562664164502666198345140855526175503494163601497705574748606625631098349889927825800600288624494627998654293904774959599106563000699312391773372295539178566711354073130583124553159755144544506930541744300725588517808182457584554243675546543399179195396412924792332068148703391786469423247787438679649621854865491217721132242319454018742981566916183543895895932983813586289922248e-876",
    "1.9523448259791622837444469950672869067252273943834147853227908808559720063950873499798068937497340093245417591079959893456190416826804008429356088716976116581875877270935139303953086377480748597671589701855804050324259134531835871428514229028339647503603793041115875384151853634353062874143180142334113244380574652218589639620956627894567791564573281131146139847220078745673018057224581399005256549304328691209977780621858820653622681858386739502428646206263402884087221554809065276449003776548478957202186989306499873086333867e-878",
    "3.8505504202120458009191854016270033884109288475472094491548827168781703647694393529472745910754584175059897556688870468199061875947946900408667614831876319607432084044737095823825319741647032109967026720599312553067010330258187040007983027320525800797457917481657062809118673096308405235100508489889760097457886923174134779755206984067537716309352404925813124716961531314215380938477959150281819442527367590877328176214097993828955564480374954021525200637127712211141990144836324671797359372542967521330625347712782880912636939e-881",
    "7.5624613340685221089936639652473670833326060976312264230395346156145091860693072274580857737847048793709778961902870785532600115023316607287879609141710777438983860101627732997969965292638970395079320913020414276835215991931158046717332679773031605942045200032053156153707818198113888037145222066240451826804398136527769719613534201889423916808717026777945955825567644132409986416309945831383942534324911190965660968537962398101905959577881710293149317490459693190972330562189749020257872677256665715587783209976483057633513787e-884",
    "1.4790451398126973241709016976546385213889327862907820844597794252099643966561483928993765162002090367417201425042969103977073826509844078142152877120655905146175316815485852783688194111642115168734935654717501606903745732631719500094579816921965623654645698164163760597161896638970543916211495689914314107531337139386013325541494718216654841888290011315852613573303774889756244375426633247541974720546180054350101039295099496537743037291836629109355000509646658957976353854236074592349725465627630612296474807733076344138023995e-886",
    "2.8805898613439177921013338760154402206416799451067296981196713546964136296392209580205645511095315885643878232070255644358451459726861705307726748114668550081039972023519268712918251940546593348077752584637098982322686534139766343365358872562885209884845484691202469623415635256888142201414707758347541944696214277330233367227747128874380421776140239196720920282931448669276364184041280818879746406049398275356286115734288512611193378911471150582500753572318004475180957116125840599546470422187760942715812007437886132916762164e-889",
    "5.5868495611911594336845625742519035778053169004367660470258016378682754990870062612237832873862134331136609425755524891451652039361039506238483496566127516804129170695787871747307060780090314928229313543268833190589007117855569853386533339161276564916551916433134420763450328102811649202590063556367996245283951382984899309420973144513177480983432231439211214394481554351825150863223480583757370987572409252305196431724341130566281482759286611901194756732301530842302707223214721141680734515202955541926905177294174278376359967e-892",
    "1.0790507559095836998046081967066398066416685611307883633697802780739361949668028683737286760907828773231298892457247175986615108915812528581213399084023540237907130322715244781831771558289887976048578743131082993771561709380812728508568493475963101577221715960215877360972493544113184884772885328076871033883411038241204381665266368807342217524116072875851619100036790734141175007163103762495137288562945965014070398841665632728707610242546018309092216373412562330735016041578822181182049890296383178867383768261123901966094284e-894"
  ],
  "status": "FROZEN_FINITE_INPUT"
}


==> anc/gd/frozen_centers/n15.json <==
{
  "a": [
    "-0.999997635459998166731365726209158953870967286927862533116726848012092004709491939419414235787295792097722337724769665380177902739559983630053517810174173980767330186021974342667651442269560907234057843461636612103651170170713925858695908496247839675856881720017855362151528912964660865575341591944099576649507486980551956961967015519561770168971246419970625220684349616413399388100855107698192005820592761873503358786765410124903410942608671188674218",
    "-0.000141559666753766188877318452311298436523676559237989472197161615041880934965954315811794662183296390254156139503493686108426052196020981741362174252823277955976320380803674069315013787472580773696860773902193207384010096065041875392885452721587051446045751461495230958317010911249450836142521128221945944083476405109511292425259343537781958554643499740435967293937635840061537172574249001932125263855755356524303394040268810627696211752595148181054720",
    "0.00253926514971336531001483064518662082258486663948030180954685565606866660775365668219868019162140874099712562800443115129235127507129864995076651690968145975401648543273836431615346646039822918658417628867877417784874498222150262369728776466134465461692680298230894671160117558532428271105916957121577745376575886052067325767816178135744678101198806375914395862866284137127043202596370845834390605715474103928680610448889953488729868003990898639337533",
    "0.414815779300573068389261991452342893828903923726036629801797522276511071837196247881067453101405425754712105584987536649949992126199362082186750019944591722999411738717861986568502958826784647425693085108174223668171502139334783084134769483832102691886590448353602681430263062268436704589395692308652595131116956076369445997968679090383134264534225923067543802970592954329978215245720419031007449584097253546534378331120804359041526911400439750966205",
    "-0.0271842289759897912184821118141005068541888396682381348512310195851724268406350789743885672498411277728015020928789371463533304381290329718955318695307490114080800671583097203251889907546880485872081060546021081244858297815323438301204946213566067421725620910840895006673223168378657212567559892509289934443444792710385205918073557759366877561553360710326657233879949659496042762068228568957602797128905231092559397020170160454512671748190107213661727",
    "0.0450331209044068622679940545968577344327651241968624149999802310012589775750835496527559568128081558102279371007274672406995690293918781906553768000349623727953154523052809501178028443296445335272922012074805991304774462267201527477960371535306455590633326765685096410562698852316663449614014577069073590536116769052043165772200726215850971821961688054424640408426293072636129551259423547129911837655969042708415630256557343255586367615917801587872993",
    "-0.174594170439793825254638047187786891213360462054576676275941749404357907601773440521586016774387170471630319048276784103023920925271359548667003144408010388039912279969931034479008405993448303980826860650413829613859694064306290363002786290588947100333101938957890606268884688751907232544481368845319809118373241828552283104184883949685912074766343658371810169177486155095356309417171344676508413146002595795451143537885137612648439916429559702018141",
    "0.0161791793370337263051846961868136273540152729675695010390246116768307997989600940873994269082338733764530428655359600264591350076300330876547860564254361870994907212280892263646591333062341170696328712406699566487634224906733797803082309225712127015006325221749565263154911892031758967217930940719716492084660562434394250767752109114625729707648695195978800615208886272085178487627785348417755258947634303286907851734383335630924357204032722152048260",
    "-0.0460521715744187183394999851383769269920445492711798655108623570243248566546924112886355108082472930307259750330346968678982916323623592532273352187703697077857340603604353630398334915435678976240568463971135137399776311848719956758403392432223184145208456575636248777862791398777206746761907609483634503659898497423280339222864225759998303381072958371119400719563824565717545610149953137211230059217876150870499022895937105790147328849726451440382937",
    "-0.00811714452852551178227413898789914367829394391355346315548459070490774873534943450397710375919956236047242068872628330095762753713851994900730368285812610428393973134986362526751078914388984379262833538910831651236293327093728048709759991335633366103366965682522168654506112615844700099063386750567778042065035008933553723501121732588988192962285204119204088205262559496227530919484050783629057800022333670732421499055746076087558672132660918652030326",
    "-0.0161943832430320323979269651477167906119098293478753588400590451768728270691625608117571508890601732670946666091891178320673638132269888115332056610554717289670799799682945285945278005173502160350003474929731795857464687867165767925615352284046736707779660417973118563486895420545728097770495680342322385134625678090588376065968876363663556509528660744865324401192819437312559469127301674027016967689808976929142987910920772763961131176652087628397845",
    "-0.00198263308944339103810665931648169928588847911679927788469736086532606166358762608241011617538740800050949210386737824922627107061160339542049706555188583527028596653625979876187628128646328287197473974560347436293399061714014759478367123063660922143162398183630038573936654395540576834367675488874145113025232570636091275525117248341133286268965706987410016907034492001789780304315043041363198281547902851427404198049340569955632090034075101484110231",
    "0.000950954106970526990060658159387989733542379231124778268578083321514243857820185250303174261689303784354763279056995220115897362194120362551907896642451172213482447759130568643029601461163018131506645974954476417575795776758287285367494285059861395277494945390788930503483983907322987704322856134360516274583298965250670738815530906287677086013074647360307694476261040264682845074081492817651671016790206599660061121050043127893769188187932814080399242",
    "0.000742456426915043391150773194943461552714528477275735839627448785471711784913023709906371781523576929568487203254453131800316053870675018071640949678597971126316630499067216474869586487094407116967550526143732390840786606471901463920305373833098394483124845356715540867179165835303870051969901794445016488407800265242232019087414110004173851324214205207543980747987378042024946836832866842314545225438495970579763383617152145720043554268946410846889666",
    "-0.000220951710821975245778886354949345539771242349903196725913246934547970957774396332048163589915563787037985318643059859083346715044470094896041392129041819332633617676431018215725533509558868139838597932361428884287759770284853074239707443412024773531500270210793402114002523928413905133376921479593479030163531520621673566983654252621075594357428607842077325260833705972616173691530960707869958315484869045581182534021969232953005925665756313082278118",
    "-0.000319963416094707313884165109142734784942422778525900534711661721237415945726178823128924666925427209608166412945923205706747690865803272334300676141004269582963445884061608816287362531254707637555162826611397747538404881125216242805128811688556082086048605360234441825305180689488032998399864685633025785338008321192451347729440080679827691295953933964869275423322144117242126497751138479940217287975108973382231311887859721123730501265825119479469147",
    "-0.000134916279953225617116378571775770578834638592950863726473171709223724498577242705302056608301130459789837287739764210933282473258820001093465309979355046438882839737456869802117012922722223393066277900084109571570298202161806242397390371160211857140849743832853350258258291868056525426974550632476674616533459140901549856770431156828921160831055843501816736001414611319442870085653203177030580893044776967058899206484205171869852031507853846206292738",
    "-3.46268530814573787037831345468191162766007032777259506175370004589716196512586363725136847352548271398890947189876188600381596525165589378440141136357112048558887217970844485955171729033567562761704523941463513206088015237626200207205039334297683047882301070163768013770698351682878771858414519798571100587897726752275005009770847833276561370575230745867343804169279859608883293491246865649735555169122931936727616601769590571444857622113500568482558e-5",
    "-2.32355425272120010851746714300551084772558653938967538967683057931712343842751954942078021365104652769057751402708138001963310837257737300822959561107908734109756102242595352204704357047858126540240298982524746420562845727154096319015152835614758043910663982840848846183092142832091884677766031044658352796482150702283937817822025923026055759881815053999586942357358063528793616193926462971163017287411722640278973930879191879916944394822641463600064e-5",
    "-8.48348701433872237641209567069247768838898524772375153255419208116667242829283694919187916214916746268650698421770705172441745121725978944440505199450953062230235768019202926394728402765931388439175214647756395818678052058251414341619576063144181444194572201937484826365008255181090790744022840688191373398289494110579446050003114718097150409992304228168884623529210064890850599248950280091489848331303184554676180550849561645096953188960233319255476e-6",
    "1.03291824027476593588469494565683955580187780056411359781840414345156969944179388752629845677244952441412913082204563093003647930887801983035676706124170782746532363488812868585734308389247330832284258997846957099511448789855559097736009547379682154049243628381818177277558927262119192476869566501441516141191226608610188297825967947256002055515014545922692119653046065680946285654588991582472788647477287009173307601085880219496486511620166598567754e-6",
    "1.78043003057660560142314150604528400980000420954521400538383216309822430817135242078736818899146407884196164881572256740066461492065900832966728061090768196683811937400273539563958208883161941338736535423111072053727615055111501247389404372840520192562658435679862527955103802959406793753324799698857173852223897910669805318174278579085920692234931890371940063993474794275548349458199972137353671080768843439345588489612451850830484031296250531962989e-6",
    "1.21927394962443833314117757761993366340295306014939131718038629406359437673151851347181987896671298790185614914783413578505062749780764129361453410344375707050108116180685596021413928244270236332211651533375278371964095508100689840131820560821966596640336280123376700348818688510637369931577533043278401961251616938537857065595109087386779769506201655813436615555876663766869698611749740552757894411936234753514010790234992605798557133520416914352554e-6",
    "1.01355241445504616749042100122016529145980258842419133071897862360902466980482283725440546494560317247360471121196731330228531605085683739143024723123771544451143259390253342050327856816754740152587259862258619022543639461606840056185915459842173213918965063715468698227948374631995313103938731448769083081212958005533203377961804826720244459298389321167806256442077214808711508552164302199344574901035887750953772190119609687630790344422224521929744e-6",
    "6.18298041430072301474943528910838166165979873414762061894335248808991515496244962448648474861764661789284647056534201005585700088655184474869538728990885688616087132792272527730214664392717553994714475628748792344681200390085550488067846537123352639388028871776913422014139727797293824595537423418251265104708493226176405255481782860645154633106161153972701353191883477234975838132378317992254582533726850861660661133631366397895026672215571110438689e-7",
    "2.56492820477579185126356751806338154567997458923704121527585860202381792285134066787882399458971761433464657597503587379709446475460576192396316246199994138772099450017994140358430266513073941548057241445726691998079232133459526256127804202535826823517629506675522040705900271492444574967767001176665098652628855208403697991515488081465142974116054234629559741169225379632267842709558051618647670067539867491757562234331486033925303459264831809219327e-7",
    "7.93911231235834598351392371890566470967778801308930109951861008376797364674107107966181649079869693028959156153571133773698613673497651944054699636022347825868115904068407164795514740013009221183803810374152110286029153343581234792262489520770295874457806880492352297746252433624455715979090266098460649163367888966010488625559286849949902136929264230385474410735356928829149878577454956801277870934914051586317567606925083607337011109212020562001931e-8",
    "1.05842423637299771538536817010590547676053697065944374776952433222925801544188007736928540627453897662608162825293091741188127026565982433215453493174553491329545037029567947757061889800559903455161208989754828688868866191358473960327721864224571697511725697194364719855199430310197786249074151194233245203820102574182603762754518707352722042800361828468097211275180231101660824848944411500001231153153991340491665014619931397014282196493337738009514e-8",
    "-1.33056353883484954928564579117769082277012507442553286992833128432198112840021321031722438606456308324510578201929236177268803740874859715634988020904143803598681106287277520503104785963715938195761507238615920494220514761357857348620779828513553271566735932062403023978045220015810972593274820099748967734734354536592950919179497719913020540205186828561666682134657968318335359339311075430220078182522350801379614873672665382845667522669011676307768e-8",
    "-1.54700879905808037785703326574150721154747157507736541804096981949187373390658228765173667637662079353964696911250499048247542023762855267488963315519856747216897931732315543498084153736861180036475814476779499917122048533924003061772317046005711533597872105933584419718126177210842934817349666821256276231687798350663423851128135749345188278337427260808960042637235671698185660931349727148646692103924598397186456152196894991351243866923138371904684e-8",
    "-1.00856104736554148111473662391250788237651982116850196503265124957614090461282833688089981108959758824995690275815544602287375532141201165682939779366864712225408659220899575056010568156058923980777146116314993758741846604859583606866808891743147419784146057094946475153409221140331133355687357281362789360621152683912583191845101006468643361150750331703649826291840688598093230625707570881066932538057440008438380320956656547743322384004075671463616e-8",
    "-5.17463582446740031592879314703101304429085364471551775618955786304905765714683330157209347798007359435867135756228022216144536144565693709174476384369551665934028205620139923393815351126150323145588978495406495627937620876464596176805784540909644635797677279883735111999544252922595333325397441857886701221150031576910815094756880414448523009039047306660763175475342984133693154161256348163927265629118811829786606045325931230114930023995025279409012e-9",
    "-2.22896958466649680569240942052870506612468621292335409363870396213242372662723818850051899915142618833469848210629242493011195122072877399127889060124179192066777477217613256173501357018063888222069238002435875611889880863660007327125567732414239718182663109011838935292958348604440643139889417215508496509529820866108849910074334201123809713755258986614206853197386854341597735592702850035409174319907666063446696685584524506747251995370339014682603e-9",
    "-7.07066861650785743960207086460768957225079007112231419502583895125206021689235291519256864169925502911606754040621650812474093549090281528922017810635156634450751354591769873746689666774381722042721491237522793031788157392125514036010661051918087331134444102240976077136677944061925923159830150403098149815059484806599066983051872344913548922473671022150219910544713665409832986990153544800830798947689353860474512155476447193777930619640347626901970e-10",
    "-6.79674988374615560185537383723198294123402571804358909722261949329651092096087640721412063139002034745897584761201982010780722521025762319834716769406906501504200334762500373046154454096532372052381739931723123138333796690284192407396823385506718667327771117734854226494813427481481609810075729193396706933726791255534976733473715910273210100772320224446763835031610656037934160741499181451963787478887671318875587372474203969650581738702930065050623e-11",
    "1.12785904326917826151802406230252958107549901938762978921456438761180854405458270462280119456963533618366188737727032591267650058228530805454815838179223817726232325551693474090218390957463058855836458359035087547998794219151735734004386135192577908590802376950166995976244069513066236381058658466122857763891032186604467358250319036801753586901370746006254710196394723062448610343936403900550143478131418481697576268530009749300042692252934042968429e-10",
    "1.17674443038751068046829858224116669355017552398577708223277460455117734254291669891967978851560783125722967811288401313612787557856462206188883234535947476145401294349321299600303599598808949646570214210791777091007315078113425563235234369846132025660717404877080406142835148997583103159652938823599684593438790238539784564511220854137964144358081138479383162962810601020503807999355701322564422396912747799306300271230562929837636991569579970948823e-10",
    "7.85858421298799210443198183400070586592647091531091060743858479542656710899001825829315583558916253905039073039420786964938337943732104694577878301559447724374136929694617909355553466707916665731174151002992426901899268249839272073843873021379575251484140744307090185841257151972151835159999046288002034481794020904639835182951331517461634549656552430343128312509047260280142616991995080213986394795956042981117605644368444329647591456063175303392148e-11",
    "4.13693193551624247378642416485521187800949857123208401890991871953836847502045790749944933575838039799959218423514879269292171148698663560314804193844205827887403660188388980184059282845334486755037132384305687700045687391018058841146624881864801498466735775790246455697331838209131284548011725356043606686151551498175135935856734125879025990753225840085801981009219681789711502226838659811192296394876293948586027556195738533716525074143745939237178e-11",
    "1.74302876982299193863871382096407118848163396530128639249285030602196565254010622536322623036834245331979821538004584717403960060084805618192821496129932086392522415215803948561967492787128489224890339536703143818332219492260579292758675176900474671379448858959351120878006634184734558673204385217254514274969990163989765909065375011113326796744199241742862306371949641837342536726455979697292126267709714412648862864310190733194079053875291502404712e-11",
    "5.36550228780087914804931861549667470099883964183412909699680939881686410222652973582813435542771054645090786738159564334153588020509763868291922362951961967856015927104914430545937034531342350683158850434702956273177276498867857142908577529798824805082475475687288598318454612560519277065302371602294539386756764928624794250528083380144470138477253529908689217240064340250824296786434898509558249061455763442371534811635074726030325718072763671481482e-12",
    "5.22458160740447079438215831667919090851074763222361706744607849092987885141122477907261950226750892403709869863702209285002486013262240080860886249860072338323035747869839274076780363667059410328854830880024616084512022214553966554404512794422281382324026697745647167454133402538328477224843649810714979018994566080959804775136141525421613585249703840145610975170309165518595847647690796084848219691521249387753702087112371996188343844332868759761446e-13",
    "-8.47378093515134141659904371594720967313159567489621561798360273603078544413115465755124130229470068850718740794882318272053112591687631762938030478274055883734550902748585793200394241067127764041690903533608067508902782385432151822367479439302067272655926692695535386237731634749532263342701844165200174703189930152556976530292414009419975793981997065101229889320331509323271498250293883957088435874900323630913045041800992135393594119530719033956611e-13",
    "-8.78892925341242536544609817014290398478580552450072428437774421087889429319457824514179042479932550531462223311399733652928645175172978836025782913926608802936036323573020532132731451000712273920345458215858379205619640044008008645329577735004466532700350018795628066080415093353821777370363621581704554004454888799779194028619381751031708360406099430233903978550663125060227876440167508425701316461968295251621609760746342168240892707537966734096685e-13",
    "-5.70918636164587067824053463176169846766031593594088104701656008708091306516874697818502698042469944808496348351667070178301897189714418396150331720102992705317317751943489686007755425524789951911179110417754557888588797252274813791151818682862345716649775778923436076986012875721501361813673054134667850527067167329574534193449724789997159961585443260351203168419086865793569551900197670674471497834864854037366350973199720121159726731521000836395212e-13",
    "-2.91952403776257485750255523670530454316428676236204230345835332120711865197872779138791064038434526588213842320864027994971415903095253550872867753554897815358480979663448501908453100155976562270953615050000511794920327978565623097804429560921048546280273656957973894258037025630335119270005027368797740281728222042583673203932828849283208480054055534862729058202015068463940208282846446301116076613303709006862221605274085974825858945748289306494153e-13",
    "-1.20395714795894845440034147453196357881355272478983492519426608194103066157682837092247659571817313138027740913266484104108114543381480930699563320362565648609837191526111681445963985618018037590914887234716359873577505436717320431904615013410783712411518838578595198460572352132525172051550052729296880411914559439155749935043665890309201603486290668829067619012704004635249706572981658579362912093710749316097904446864829806737215515243185195946963e-13",
    "-3.60721219994870248154314969491734765590921457995524724358166082277867851024118721878378450146947691347996648546231733747898304322292197330888152116013926528195586148967031914601036513665571822583300844914825232235685488541540744744667644198344994788605703539931453345001148399464146422787188039809651052457816492782244955835723268648506945123321582579492343785789127279623513237860400810645708995565252969076739539149351889214999787594175674873647256e-14",
    "-2.93719096948456649648442356620364723402968757371913935324150445455134137106694034817386072579855220064424141715532988360794730305049746407405757179334377398475728847411082199697090489448878919761049569105004567903737680443486862633756415267266555475903593431059521801348023052362874183765248423757955421861381515627577078021824443077731764165030272489660337547675846079543888702206985053815832022560384587274689538545150630764677312230170023939959073e-15",
    "6.00422215571563651539578900935987983245965108031601433016126930518214233959542881543333535554330655262694864558815045115644525018874121366134498696920428387154320755960877934080254712572462604170731892575623684588522272511753569276308130493883556915833156866824230402562428561961173999986621786693080722850841709606973283577875360445079797480612714257250145616077693589516042273256887200226081112148543361631833096866006677644903218113433297624052536e-15",
    "5.95394005859102131029924018871125430979847944093307816312584806238898875046606224523489824247018894889297773018247180005885127090940990974746557282816098089720419098497703843059815652362151047947911868093330769146583952702467634629191902836152200621308538494208640543935994680419421557476413439749783741992241036366662403377937551344945305338152908218786418088170893869849850746990209985472420971592484433646772486451029805475329828985976082971884629e-15",
    "3.78810922049717035086062498338961605764106014258261458591118019809107466698728801298249701111796911970290135637560305209093315270082744072815019920539873135869784556816786029294120128757983198262974852783878680719645822021356598674762947555181083387454339400877838526546515300095317190241961013576317585977709781061497322646022789666217784125695808312555502743938730952787118489824061592367055745229006413745177452862561666921524931532934022928546781e-15",
    "1.90367038687277252148390722004713050821001263397965450824634474490529881144436929718600265002274493757962681050554889142880726418396287869548309080602021382449856024092224290408909223002973353312745943227772900276692010124651771098086285407163735885112289899422980270711135683801771659359109284173150647533578068294506038909598211314449061365613703771318116197229122800946123908376468491418591164940139849033417967217703574786674002430778261409041720e-15",
    "7.68460314175430858750370136944564333564445015489165473822295494580058323687585576701648139395337823961767271945392678460080226876246933724219105008017041412182624435161180104497304364245321087598774958658056476284080112839104885587949635192350326066555953951085587387800517091818544600303048428981249397005682523035402026418531967100884853616248491240546760946446726101956392305608845699049507725768084950113095986602690400985139639830160761587542325e-16",
    "2.22403868150275926034388963389511428049832022757468449827004421229832490648703171538025338345097040642151122384035389056517910325918870153358027140701190407994036708189403493779771875706415832879637640439443281361972888046780901557604151001106167275932710008452719721035801843586832978036662061075744757706082306810313783279648914164961279736032366944700576561823918681531715673692477940167906369246225418319329307464466145263771566313050162522437391e-16",
    "1.35683440013781179181820447764903121286318514693941815466985840726913804994429829570143358750619211029048907242592102257359773689345520124614829833844000400526084669092985449074204141755168494771291331219138282797176228960805863093386562154361728037628065883622391334777077908679560413583287622354390867814945617401864592303123086274938868693166288150756113016812411048826264980908417081973566011479675309084151738124895284709250442790574471688153672e-17",
    "-4.01465940875502953348560403335261018338499111154939886974479196806385208062438220602727775588371115410060446201310399668652469297774879305748155039824072935957108686260216762988709323924653366977990172901670775713930500437857685037876643290300575359927612872762327326927787740499152862531607675969051095606859940832979016874168092085868220652994385117213160017748995047195003300482634829510901167761349559708973161322921019345516978416349207083987598e-17",
    "-3.79919725029251453518993145894141630989448295803212906620451375926245785428843145187967025908188967400888202778208905525363265661593481988613270814099093960134288651311591195543185951116590503810123819918595191282436490416965709522516625545105439909967184071740948612506503069768424602154493634069815357040040882645065270455277914536807827056449807983143094886983823490100163856015259959756419409259697692896574213484444548022384025582448054212874834e-17",
    "-2.35895085938002418830961285120635605635162374801754219246665110855851998914349138008675696708925280308589382337258426586378126061893359873429232567454523727220316760484029608030030507957333223202174291799020336355524923397406580779174077595223892037390223237108498975689784938018944298715277135691897002945315493875440830755553349501025776541054201359890310171476858722291324944179804868124039336711049716281803800761686967505717004251774645445448426e-17",
    "-1.16079047610702847912874423155492732797614809779418499061632494539582246904832427928283900462256049841077724853042833470408166839346721666527285850791911820739273104783329681089566042709219633275342120235952918668386254431378811736589826997585191182299237409460189124634521081551840080487907733943722379647607346923225574800832045928840023738868666422915337233735085927039214517962903456212608574165262919899494236003325969689012415263966940738644680e-17",
    "-4.57842079177891478058549615498300060059171872765897274889174913444684278890790332588687800286253305893404087034503596811523046652598026664153865401484643151835110985431178636626037858199085794962585368453775964099942284126339473189870324043920111440912009483497901143329477126889213590570374043617314687656415565171055581400656454197724868878996212038104191097429357257712552767558085250468054891177017763329949198601793960650598490543630865065560032e-18",
    "-1.27415451050803118780165299243388021055873153928871386995646901699361052308924092019581862737980859759098666570614470236735593934112163359532564216257544076598502734035965521777987111799399075941087738265559595131358542930771498940529366104665111437293097023270999764709686008786756456537386006195820262682201399385510432794030029877805426695675652320703770237910289711322721580248535600110672223231307823823405759350413901658704702770940837766634376e-18",
    "-4.42916708007461000567056016580403484341250450716010719378400756201211251605469816107014469748699831768560572118635198262500225091214854427128576306081769600427453826398942759027122321909983072513530277109267469956735575137553298592044404238761532840745976368547118671475469859870587118734679076183203642913537470034010808089370166907596045766495388943186589011825431696961446614722476360903872287310743383038231667150162192303534159432586453617157373e-20",
    "2.54853670583949296797701181482181295855523171165086276552777800166203549034687371776795508278853283108474512808224494396977057847635959837611941255136796645886475628394485751819762109344088267897579879197719913216430649089612969475331378002875920977772187448522079443606148734454125540996138561328400805656306005288589160435791321593530963689253056635687012907373686795300040545924876294837256690178029409506359192227784503724389058166805593932275642e-19",
    "2.29612975947501260129960065219705399544465297817881022259884973873325766708859261198706121810470522378966312719177495877366384553718683026353270228963284187724970712782504814015018428086594536277819603010414200113014335662946270442616930661346427917673001986436725370152262690936940432995222087810453935338651872710176644248130239029997132528786704109219647380372021004314326186464525783735244020011848109506699436398359764272771622946422507786755800e-19",
    "1.39138258553144323943466898876027837273956253216067845704597248308515892259243074024849679807622917418311084787917566541803540333188479955936254348930434784330431815917878472547242318766926403326710426300796909939889136034500429984854811764622041706123447467310018920803567848447302203383468145247255101764348229412127398571984035360141047491961461134248729120118035242380390259451288932586088222709116239526607480446182027941261537021267062750698407e-19",
    "6.70733380944236705094931234777860058782371530381574142935667449322390483652252913387184111513329009434920385075061844760522046423835486186821150702405318473657470868149076907045627400169338853918182058441342050917669768583974677126622463913124939656047663184595727078307617651818133004257478000354085033971151931636748904681804227999517726149371166492267004015939901569828828485988287896544140474399455017669888049825117435749627879409711207297855982e-20",
    "2.58311780912126398274831143822764704690035484097565899948769884426442528205776014877774070902836838901901974248106225322254342011930960897567942187506787297658524592386911936981487405100058549446434585961623238125269651412571845611812245853260646860093915740192258994900682991513677006108642683641462022560791389270908731117639201487036676451389048922630995855470871605061538126869533006831634650827044183163913486446962203204456219115453101336414421e-20",
    "6.87607913635946191012935243404983352860486280390362502185627678206817494364585287515087635365740467420741015604667321874551787666607509655041573387732112883791223361756790207857481657034702115880082250716085768212473861367232473219743845972179172439189416211692926234328368318129331985617408231135561529004121529876287858407506571160723826790988664170364071416341263803585201503830076867586489877504298936307392535385596932310616952590285964395938339e-21",
    "1.76985698501044939226352175971474861320928208703058929138566640308858497984468649631277343800936358655007549310035811484025249709443539492096080622100496129258125397440063023864030181928685487391517857030812068810380242860570406317809169010838189482643936591539283471897206333078740209935781850634186778213845075401109121728238515695980996382434121990110971471237610252723840979653682840262814753880240695130790896072481438016330195124369536698257964e-23",
    "-1.54640999051714146647326520385067286716334187231966410121851667204270033902026572479333682566989081522545854259701098720203628967774455516864895990684019663972951625771133623740128191699673774660766460208227857927416549519642536465477788452341112603018218716158671260908564894934730776667096779252329332174887719406216750483146012747734091514535738483532769848549035420896000285091463123599982553643732391866340421132789959298062108292819159739193408e-21",
    "-1.32729508838076920708031772991265757703181854389140782238924482826189334334384207596968361403391056847066468639644120208766092240393115100847841010970596007608231611999895205264554323921738498014812366615507807992646462327575392448266520607222128146335043585029121272352186947331819825679733572437113036973225041797377833093171820620575008367701755035248712747601485221078601973801555130916111011763622852803744076036587910181638367133328435691383010e-21",
    "-7.84798042089890879068329356122897411279660942475772378820424338656096437953936093426582154892483738710035951641474199436708618208217420978325415977734467203668457788965037126678983635349006633515826336301723496684179456636977142337831201048054789188535770144158689041724219117347498720271463134435698574103099103918701385781132891596503137998980055722698988704420132032107286957129218457210808524216670661700895040997051730140952414571126788283659594e-22",
    "-3.70490604272681366945548130380123383485153686106350403286966583804205073582489661913720045711566652959655801507532131533560711049625445520005468003701765439038477691830770340193236389488351685254533767207868752627607482486126868929616946001467309568124583571980642748144780816147778236064724367317126776418659145476454696172354758853427805542156121384241824586818000261958609600545408992280273323270642711522098138022449940703802374947289292343863874e-22",
    "-1.39169518229461721846588706636502498181503070385065778571707392325104850326816375994199258774571649841187828975319546871762863135971320835807253141425812820443519453668560618991567129558229648237776963051535474103255829636247328294892844098878057445002132800642621847137039664653905329272125401499939932384454333202251923825063869123602459500226585175934781024731292824690575525443043913492415926942840801259677584236145607505809767358558150455790306e-22",
    "-3.52278768942759698237470544430071765618694999573354661880896434684071053572811129396613657600021256543191714842790994302039650259385236915663735421411139958107881461205291948413948638172179423537773674651874520360457886248058520378481699277106896578837666702149804609953250310133778637298463659557965559261720007622808377157637272703447272682796299187657188279702243056298658669983197005672163275179467470542245133479725895389464737046770731161270405e-23",
    "1.28850609216667564295422193270878427931722763069347387340449461629408071599431488984388461965492168959740461510385385812350958783022006520763066935811316823454495424402223511131770648800631092314293491295001234506452859775655812788607978193294705974283333970459598837866064449065773007809757641333011857652974196675942854129048382302864185298404397179181855735778407944462946115104576808516190600604314803153195678463514639477149778749327076700227946e-24",
    "9.01426468073059892868913346107725813779413216380582849670519368900867172707700172855129979335642640052672281735166825711007300892814919562775939906827506068081447137377942023000636921802907520166282613167392025972675978023615795765635497908404336923978535053239150366493111117009665225362370681845057245391792287978687171291593922035332729417955753354544034074600162229797201644425080986986234290322640991458067715355155577752809117947738214319961099e-24",
    "7.38434891949162501119189203971742457443552670636298023461990906383653057725084478636050822711540618744537503733644294652215657356770332061958889888827440986578422255913835714052421543873226017065415568929549667720298103466381951097297485063619829679905784169589363629480032507957530950646134099903178676723605031789352032882937032712574297005381450914367434645983772653397835165322252014266678448696698794322824998745289612889892466477880576872213495e-24",
    "4.26149054604089794614783251741367975907014738225952260420990040394972002757304484238647982488815498203214352938976965782082545961975093857555223792104617916009351833337227331303974193439170147932850589341993825055718250351084003467672308896345153235106982043318998258639956418687198529889315642133547066644899107252158846616825596953304918377142933783884870025581877409697066221694118536851199733472357852326902732486919908701677437454172699931131746e-24",
    "1.96997010554283965042044984892199091016787487406582732102282413770187764798554329261847817859548584151318271018352408941880031551376235587958852951847094959444480157260294808004814452713457040994255287652133383096619631408547352497970310625644474427900349772964065148505196072132013173460564884114577190952848469414368147223939620131979113293340758616663305674359983807250801407991800142651213821802781477045096250576098274730076612321507632632609373e-24",
    "7.21009205573824177987122924109486744038455690327373657815426031076786488604588655471856943613887344640813231068704443673770635311341142958430794472645722341628112659861598543038972025021802812537257066272886965594835483071330513402266934665489579838853564141266047728664414594191423626911722085207108939320000921994324670595098123860189539258997200951217016130361661650824617991474703674326538622418075699116737117596034213331817965901791440287878346e-25",
    "1.72339512374966408184380339355888910541285863631521593822132308777227319850080513304369130305732656202236865308858099296119319486608660829656774987905632729263872709595451733311026209664140219046977669712465666972860076344643204255989641985717074606726709908481008199360277835372002099463071807601749631910900270922753379565838564929357894632007999721856452494549094056824168262645958148844479784981144205409703658235441234137319334827857208632464305e-25",
    "-1.45469895747649143261266860873449994718312407352065639537938430611552672834406831264165141293009540186406352162971417298927367251118900782114882416608831596121325382281603751768197344433674618344085700873402724254662176162585371069483386462262002848715070591570731426071533657235714314662664343427261090973558698924775798623331038195776916522021913500028384389364485199443952662906330929389121989022708622101041098230367849890742816694483669600456996e-26",
    "-5.07202267120150554856107462685238971535125146005726399403258920967297051165298019680711167574964781882070496895698991640815708139037956987341418159374787999136001557699785603009494956140765256111573219192614387580767320232958666995881909329660528397975344152050829546588177742373458654142150517559560214961402910982789814337237741420820169848863968641063725974437072425980220070000696553523351471191730079794228226058841115093278527839973973091398152e-26",
    "-3.97490082246498734767415929436108591146180191398270974384961203425932025265756195551007001402628755102805751502378255212252817236053495451860381185771420325837653372957251116162369601091975162854394132121342819830080730025647540082547476401191608829528650215130814404102124992939734094441245184652173966381138703717895134509343606826126447885473963669884849653198635740942985856509718980417969003229981252167767490444355488362433288701752698892934910e-26",
    "-2.23970285676828623735726300102031896489717378140551448195259497210441168811721639288654696301675267614520730210440537392787886662507456412503891897736169352435115422984311575845952192261709999694710641760119599013451136361058246212820239943839075522579908141832703183866849808874512543265253362556349742565014615091584843526348414582716156157654475042484522187447003503191856326701253473565630357077464156968926318550743599511141319024603138048991797e-26",
    "-1.01368619460923701516882167287497477166180567928193584564100906658295722552281744494958349316147294299712025724708942373762360319450644584307539085494236651278396722614308837828980956161681994474402346824673372295968759367420192580092487721344680478137971617907487375753669017788019164788426919864011593132354339459173624716441155403140208077578056525821361168584014889650143026146509756803500972607379010511621441317095214479983861099600911477544850e-26",
    "-3.61049399532483597081435598171561714723895936528355043731833749904734072018286787923759245090749943617683330207018066651367700040968150614751403735044811160149558421528504684819091696544115092203013865777996186401854676323506765961050782647087286815398890233593291807373007862157419216848631559612806807597197306417120983770643906756432835227932587113724525829618430794498845056380124865400485197408926854675496852421942433522399589298302885762649410e-27",
    "-8.07891773254939441625707864037187597629247901510650213198573780284061387601724487850984947666321524971480237023239583292639936019199372885806782612963753303889936056066491184623505883363568228721426370476168226516116928120161827783798662460450963639222129612594852160116088755195163373999265336761883729463878849728597010716350589131605624014744015853582856845249320130922263948284851146171229682491471505320834800777946390979268049054756552412170991e-28",
    "1.16030473058855258048893582439184371143026949486205332080042253464506686981450707472576326771609998161849431968627910428840762026664444416248842755948922854604708795403658018901922356184175063160179944612760858432649292740819090594107611028670832352504533244374346384104181157756309312556215850793609378425606438232285214037350745715550268019372275592847734576179596221055151913890243652722097347590189925201376956778948620729363516659719833821166876e-28",
    "2.76572123388289651121279881936505810425188685754009989503606007280832921269784259297419589555692706028893136095705108966830191728536129548453986101072052105720894875612140229122733936566854161254545888679228296987357486092638064397938575580785638866642955292851742819134608097627540942434412238841857624589474624843841905013442697940811565438698709291385108965977617553952268331985992948616509314295390063977122255864254411245539197437525450541657729e-28",
    "2.07883006845578262097999701488211624496369257650618281909371926598317040471171429067962614819358710739068761611259557083909539633769257777670936987929836620227762542597954283610376200801877097028337718735797775441472514780290813390380000930115913616460096618434931496290285865324287489538261193312608219814921768578867449272344065153346039721516931998534655853450658290174351502539330102141878741490379378442578682578975610730200913988752518568649091e-28",
    "1.14416025530740689311719417570719925111746608927375067339221565645266633721881840367132639099840430211081916334262944076301257026049838351121121166380376066217167617571292790093363266034936014753795376972284813842874481028981337079874494786737399181135728492624103537702288769639401918308153618432554088966865652998039233951916836205981448265288924690823348438547727394149773471327521548069819265615765401924143049519862771610585923165501972535028580e-28",
    "5.06924158774497181569824061929407868375818920563753962208125183237746538498702287290796039892799939273888619165129993043557477887993791156882825480670519157677903764927310973191680810070414602893271241841279314399446147962936672046094430153493869497846867233806600955821898614019268720471352238940373199381878496378804256613519781423084472944099728304264451096725561474593116399032839974947804486950737463130953141530895472854721520353453614843242038e-29",
    "1.75459260134619295700781517163601541192553850694307256772103609887492245569242145460963080786808765074907327688728810031656973217580831036460971169309892711829140616697653876875469635762790572851365461904785582422433896569499711960154104843589442373650041234412504196267434103067004318748003834382463309360918657004605796744624884587447656422717324330940084689289213651557987208859706866874548914258867176469758996971256672565437702954804367029224132e-29",
    "3.63497945998087646898477603708035760776010468321902742072746535993460162048112870715216116087844867164554856944643528587338380304718289772823645485446951479820960309840319098478276806349035459201695539535781346986020784274116210482126999647477535811504552487987517388161330807678354299733164178358787738364831128730461313841951757723276589847180099066323123645350077664736897537964035263901487528866892763677622680444402445673119765571921208646578470e-30",
    "-7.94147605570754728592863430193846264992940509851094290715136797622540734415149089797658688297697273899885887421772610161983157005011315955445839305039263716606191329178141110259513622879160013229608426202111175656379601838623343794677301284497709047864292664484428621487373921598641642511357636972668155724173774615024879325244091202667560961874822848862067440259534059458358889255023776281446968900153954830061845065063455704445930051736477061947012e-31",
    "-1.46661645694770423503263982182611107478951230984259826228660861910980370494520056445793340842367703456044594062605580020423068153621086209646657967948510505610838621563269877225282625313504382824001990056070136522851319935078709057937477526646695755399356887493093559607632640662026512916975235965949390531174725070568089166876967756389089071778329370709573776318539119260254880634046307989955133736116314032041875187982284077515181336603518952217743e-30",
    "-1.05992795877407341843415506307818283269033965112442899253795741296108095379381942715106686053501770368097138290548240089648561839166909870627329121113896972085416587777581917170322070438706071650742396444494947725174304006244484470447469392557657687484206323794510636920170166087980696335605225386546979731193602078640498596812318836693170557265865366917273241612060247333345645521654738569243495355280068754561697611035128856689802996638316525219077e-30",
    "-5.70085601240247922126979776493652050646983769035902087193993260720457110015963356824801208534000148327306720407558631092408307021928246460306722586963662780792851636847326898064068091647305100271627348838476889489002377206451147113320686005463981514135322949662944525996979623362359854164928181565593168216876027343064495824117253370077020235997298448186720167083644848416222016475921506744362112210670138600780344294242276469525973722042058994791530e-31",
    "-2.47197058991186487945044982525436364355788486820283660498109108063060721972468227948089506189391935249579201687710870587709549053506764840380949659431064318009338364568231257034846661138982374720811072194681231169752432281988915786185510236098944160276011077466031802317421671180374241576042772848010049151610890082679431107413230014820386861950265408605887270239502390790549436466584889288906274128826399700011139959343683953133834354839361345629734e-31",
    "-8.30104156326550833157246129865973897222141939642289533909818418891800747622201811968123073801663025472350038794361843585875462166513976207587867872079749322881226587856919215517061263984860995944626717157705306537124276898883182083085946168093815806267165101084252176891420694867199501417564380999100255437220160450005729468246205934804447053271832740116732781711134101152198650746072055373567826743693051019122703371823460250494232975087479220134916e-32",
    "-1.56911049316439553885916200038950282009038090886727898096742018866956857386569829187747987001016635627864897360077183654689178260552934634428821926950323658146448487118284619788957128262371219527299594274690518235876712948044277602983146901537756575658919614383025833783798260333132463317329177358917275765324597198145014582757571619824190396238645396818614135749861717821872593467298269839568659650432561553737895762844256987267128414952056685129165e-32",
    "4.95699529029583857053049282912209148253089717037130265701653286266434979379436016509625751580445513181567121887360053244240914435112110188255341113706550312540930151416767522927517113122767642389660886971882735323233289625751410862497145319890019997880115264155235584946358524507607065583450445058231411298746431561183276400231203928283392593632369316887363420626059443003767359072467273748508253311397637132381696132425587163169616048875512251132651e-33",
    "7.58562319121598274904333093940279757067697021959619813081326035140116141185902943468825781780029364065154608537877241270076529872281867365411443155935247410398953488565527677675427828218061400852371451075271648990621925904618883007490531220988814829902886194026810189188162661495557102879209601128282593797206694659984858878057130321022576328555505097434488840594100856390534858615040542830515257791529600960131231157911771898378078677044451778736023e-33",
    "5.28352568735474337849179860797958272743675083054456332581074278963201569582520487199133564564040077945078598281459986003939393139903828798312732832669634900688996002378752986569415103568398134797044636748501699440761145044595661990908030242350233832716539116209915435220629449715269643205234873667103170934945682845695951941607860518380512463695516502702288626750592052704493086293856606231754930915645448666712157719156742356071769744528617707926559e-33",
    "2.77822682284636310720971516293074843058065228189255480417840801932656403960094671783795695788366916760272309676765092676297495076148000608811312986205088185697342020764980858644708205709841225361456716832474952794674726199324267807013959926575021595374114908604266692508575961046031511092031916608114198418145840490147073426193833646795459940215806788350764374548676179068972097417165431203017924253586176279810789477088190727677486238127937429154880e-33",
    "1.17867428204679801077436063203224033879437719775435178297777077002525175100077006983458148379556259671159597487106822016551656716871395905747594740197677464856684183909500520733915907622948006099085368846115749307711617645952759504787428425867618720941554090613248594555399191622679253948315380987618465030315514994918976715791820950960293720855994958805996796538836716983870729771315311632326849479842795739026044571978432864791026693137151710321213e-33",
    "3.83266009303121307714536283569640786745226832604449265522883182418685042385948117587145922747316152126842992991346551162334755933033964084268956011414957119188762325039451382938914878561089388944692770175621127730798605148681577384593606049957469583646014191079211348757184989117548284771386820262298105618118883772769051061853214679289569306264203739576278816279945814182834719797226445696267235185042678048589863854256275252892879492150138429845726e-34",
    "6.47893764661771910934929930426265449009574071368216864174916709242520126026801532371615899236212311675965250253016721232746927959951286095449066861614318383095647960189476029388532373117579299091740877624283668861060097417081709214074032017196269756694071580623694943151754851418949551779323513073864662085159472927615863705754694716889342844088268261937650494580507203914866550277458418387120586898199066476662750619800002595628663693790782963910157e-35",
    "-2.90221150864140895946052913062846679882579952254439866068212971873252974924822501824320259454804123966293495340195839689187060152563725274151225121578888579785428158142587920295552869382061512023548508378914940289082746796208192763130959035965718186837068372039386015985571908196447136032105531302473194058750289910537868484984332522883490249860100813772286526930637115467494516424278217949772775848618270756547441574949802516989844168722092551211202e-35",
    "-3.83652511243886360439535224875036616137486536543228402274382645316426121448053347587069001916655635791260700426187276686546649528214592728629717624576337925118411628201321618936244966414746134152220404579004005727112137643973676183097313288294134494633937628231397443542000000873023584759467883217573914732016236950671184488900551013662139425629806392818736523853553008296873103931688138701201883769872219086112127463253479470025835953286231138003284e-35",
    "-2.58098510555228119929048010482101147998552292326603219234034102156881199645585663666839491633401533974474656488694060526426580452218954335286934001558701844157022570472120252125677743657225151469997127220028396257643183929466337848397144386025137412654163349817451825357527693493928664165652237819998832648266948672911202051498351642781645106909321048810109428986753059727005559070640622990407213490475777609701604414066051682454743147299297889059643e-35",
    "-1.32732418616530047022192669881511908045468445519182243095974698304901370184877185144131624410411579705254147675638716652134482206284177746981920115553985902080650588464393381092168945584332105072713023018583710070159242266693040780442500991776234205473559558233806930079619455733836233108222938939415151960984074271198824551086178630381568071924819567325071496673344706923210295585582893504472993696662939644933232785836108179651177126779730334239699e-35",
    "-5.50766711540735142954322473824824961013591299550660825483179129380593632199547042523646172908872137559295211723970838590723080604545901860154859617706550429134977892928990904917060904575722479891264665043054694432851787123223229262755580926772999215426389617322661690868596208325555248099738328225312537931018064227352253857403394695372098995573386977802970211510955980521353527011642314363866873011927356100363498611320961364976636423928696878938562e-36",
    "-1.73021522250505171843573383926762695645233006579863972942652133830318565875736479908593924644701230230476434420340113942084759050836254338994971357734016157479254334292996003194834214773065222725016143723074386393613977531299913416039404147184751088571876640127564130498462702417051931430809277945757716317132312432520068076093290533207053425623635202643955669375960765642496386847009607964225476736207228103699542589279514590524565349490121206093002e-36",
    "-2.54102466345484511394261179552813645668970634775740473287246280735357973437136466350343478820651737312365049631496356538362032591556537087914093133548030865622123644142679345357976072702309804239023778953298509674295204784037867529591813424998811664451505709008509214169408937967708868006727222320370262671172936066199299079444117528208931801314715589600739787510190854371616881769852234555958885015628718067949699328860964683706576516920954825578027e-37",
    "1.61908753662780892231193139700707738195034115387846672677073507058306670744186333392610815971434158553583452559442906498998759970354009472034884238278605857654813728555459175538113810113452704174837893247680055614956948451305368130791334423526633078594021345016212592099238145266827621934243405087867297763501010537808918717878615159944213387069760808826041223908394014138840572459585533482967916411411027664574520368560011332832913128432858489176404e-37",
    "1.90155235009708448483928991933435775877683941053685130563997274053225506061331749521132502920004526926156957804535701046369364208819031618740459230713443431549382181445160540252372015452559594099941433867552328421464508078533360487926094976344321993755049676511122422151693392654236591511539999891061934823910187745466452456633547235607406999472649000809830899705048104609644726408013496603411568215313998556047867623493047968802124522020611646423412e-37",
    "1.23801180964176792979141982973426676188495405955434625546090182404507993079776670663167164724696241180275068695990257357584054497079613880352262772029815175330890695477375680491460150421171092172609148348852025647236577789703456245094703074655771261304513837553479996217506758604609585478824407160426124585499718246414100312863572107134443156825803096856153693247489928131488433937535576828318188942205508028311395256917336510130383238279681019265261e-37",
    "6.22887345598075268963433574889531568887974202130429177662004573763550596958529714145015723276404897565690979956243039840877842309263267915978436004533520770399891650554748712128484065214439828950995345027771802039102476315031353867615747237486614602691970797385845504452388778171669690360600705507009924044710851305900466645404237511734756617708346199738301166547033605045078035784158804593665131372086864699469609213428602133411183045925707417487438e-38",
    "2.52677958373340846178466296840402298679157686277385073557010299116721955497945903750379742291484167469093157020207354928212471143012187402473104455722230343421433756166955589663270173012935560233984341134634895224223564404417954621170172466652308319837547742418761419858289831647048899563062053076254409293496904981453430234813384825489030282216331301790300576598144800964037562010633757973046020872089168940969729870585832870290945829281664540616744e-38",
    "7.64798010898513123665636877352669221354357258913859366997040081742988656473684213261470703951739468095097063483351564497597609084805005639827845093767191025078463327892700452048375263287558167374400073650709516699263578038496097288432724978487980374937101171541731490505449180996542830554047146525296920071783481334457149720284208651176431381833140909969588529065388401198457626706867106037428829068074698262960855970042760326436065419929943392839419e-39",
    "9.33050790705494174782372423780378459607444346139307954693653496996385606053646552216968964843266688617055619909589844321529828589346129833390395442755417558644872972532149070385774815922927039410067925020476342883751295992649406530247059901395222424037702172187394050353932661453851177546632863711255037183483681739281008824290945875923323426060001179317176647055499403915896387418028902679562840242007597105990618936596628551882724294685217656361035e-40",
    "-8.69276139012327972823782290548704285079351104149237984227015600805069138079490317852559472189676021690503831632877155999049466792793353021887145205483763564615073260589133630612795955475219829715125294968743560459946231187734022178500996924133802941534629391692276713882427131369718262107675603352159946990796944972417611851300795513946912348322772038185395855914705515215814293795801726203483218906470248912463923077477723686507361147648226633741895e-40",
    "-9.25388123810749717056013588764244040874002681648530017852419430726984929572590050401817279245718353094130327371625057760326664349712544064491929335509971209348798131681987667830872920810086247632942570417600050856639833551671305341626293673987382473185719099176723455468033539762832000078800013465208320990459578477560376298866199002883086453200569933779800508780624927239066173257191667039191244005542140431059149584614264611126256963049893227976667e-40",
    "-5.84084848425274847220057463039818260301333507136517588635759667110619157848129093709594902156036501829076342609902857242932409063416989699308377965612924473068006765542377258163939485519893669919655551919038262480844636834339425457811206779883687371525560778620081225885396193040490413948334916670634668375794777100881421792777798840901241231391662276308964862946081425277124326131209452263169366577709073807442670178242412112303056016203767730068881e-40",
    "-2.87590227868084246545966848652961964285850796047422123302012603636541773429120198644798024036895806666644325542364487792337962278686560738598312775815077404291008302620807416164984667098514074319090226593321939411814081699542928784754407360642700820456921480412191724387734987954530836028913587134415275728836709008697610399166190378397746554094151641031826072384747862971486072526047527363478530765450191188673311536934599229634544728020377765382242e-40",
    "-1.13987532029498001618320789954574312923074770375468256423314578186096399720782364526118496013084317698577892743024896657637646524338276836597558410393577551056916090015098646890522316731563144533461311360003513962403176568060278991435463025735280790851971026677083156446508581278129885121822718797710339950158431643226027633374078561438451562414180375957235550383945005033361076565825517713718589299806629395723805683020094247212486260576300546328334e-40",
    "-3.31337737385442743332310561484541019113282731670031314459413118650671402874330739192228822738323388281022137793729030251730975050124870729747308680246149928494971358010940372875043814635285501264745141746704918607876444147140363621694145889884423117107844620468832865985741735759982470980626436440731233392207814266022527277227257702848010893258450676161994281047531990485511126738528902017155770426961250679603910312496681198550114221719076469865033e-41",
    "-3.10913223903966156606104193141877342753394895382162785991489887839434717050091447795776953457262036158241473200119239549349924504052876888770597481311465863296352999346586611203984426141634486498951888536708576033177742541504363974460907200157205025135836277119376071460435416322129145669122072846206910556959908018403526258954626647177685470474344289131456349279621352189831233234785976738529595871523880246823306469628927789585120751902727000815288e-42",
    "4.52211252348614640487799960795090757142824220374906302236495545242842179684139548788816851778005761809925446727632012286606276447451877347830079708870805000852534919185133797851450835018424605683895293908343728955795231512438252537034849936188438277566137858486254344823941729919334375144736342046630047376646666438859575372909558304826271874094549330382226780980142253932339586309250674423189857605458054294232694123693153928466843456507920621627505e-42",
    "4.42891787910432405864305003162472491802759023454099656957530020779947270300651424387348723136259014583906448487028056916204831350389665673312883948133938232311574831690757357876442337802577929555827246928728338967475339385721047458807306006252887138523076067764469311902084452947496930161646896992552241431117399105222383125655157888687812885425086542887735831081529553321648858661550717384410112693877611611336578642056118517859624777153908265627165e-42",
    "2.71436342597791910348995208411056042033518369282097036948595073081551970800502526819961728272284210940906533433080570076082955449148314116111456584373008992398743272832733391954944176989002559574572864180403729678721359543989625107800564722225395170692190158549014783784147776975362597079297569432126216104451110232900870847296329880188382487288904993288379164005831123441930726000052740039598119702530641388676916705664780409354786383537845301237472e-42",
    "1.30819456584456644708558216032629367087684800663203087748640174898435231713639190114300277410446514970694317475412037638714146193509873175217779820859489636125073114521004184897063176649373302357207664962802912392724767037718974069375720055148634538804655507954460196394850684424553966860790525402454860649695941957701348163533341552577166604344443143763439882479542863187361248280254319875825666259605397541969473995818995349005252660720354066785123e-42",
    "5.06277740708709806920836606882493272750571573269722923177056955048621729913035953778911350860813513319379616344303718016160150754596722144950812944489178914060625607977002283212504382587743898481815425680072464473710651044943390140025669005114713735527253291814083111620359659640647863521373650364924150830491696790642351329190953883274232341616022487840807384467681373480691762931751509716951546368865868784772515556405869680603302987846460456129786e-43",
    "1.40775949909817166782301116401456535753678127894591366388595213228076000721350344029633650824008281712696560705505318999847711066746488463780720890897073379345579208976283773166280360479658162019240062231572142786045156973903088356813997916116707086040929976495304597491988754336148405701743788800837227640973771914972128971484441991681727759838279994744278265304017957564818478054061135011803024273587545459455033134390756807133753405297234111460587e-43",
    "8.66302887668542972757552233173130222124163725712488489347145579084654011069538892451958980998422831551834165265023484338370469989062641906640911359506628451032379961998789555460059104359127358327311822943579157223640299944673658255073068793935965535501561221523627725227910747916075865821402695934864527391645093009040832498519136154975041250343796780535407052586930894027947151498902281827268481319166464351007061838156688065445002399944208596443600e-45",
    "-2.29063384730382930093973603145849893529991858599650124864059358496510568459488808933600030173229854441698996253722585695932237883348989790829958613988177354980038526009093041967626491805924659365953820576787038180569716743873842653398414190419876956113344755680068176535434340505779846817476441916922097702520334028915962644135499378840644818580627897246987301547930355868946405358706199779050370188281619722450880772046968706361852809864391474548368e-44",
    "-2.08761229165769212697237550613536050737991589452329766151775998945552940976270903762557703276148293949846825808529327127297457966678002615272728312954499517003027911244015975134889880091274205490918143689046929777969388753284004600187820977062981601955485881598499579870517265500761779274123488862729554598825104912321654589778706028847667441237923627865254940222964720288064513076796671661973882596999125471231524351429722864045607351229006971011624e-44",
    "-1.24406593834098547378380983439032856448347144053995092828585740272404404910400401902680086103921368437048827838188904486949294689984979966177036187730471662984900340229527634690275436528334716056921005313119477069806220045261673033298809927043502089308181378608375557254028771085314376635395792467399106927515563793967425627375961931951007957518200518935291285853159210422199511704270999412552677814224220310265911615274747615995056516717702401380248e-44",
    "-5.86972060034776980545643286916944939496935101351539499453780341684465601488166759332593915369977876597322877314482740057501350815591837548042932319247054709736083084492609271453846243307337599997303704099202794574454446482353668771874242812754113534604762036609022680484987521693890175832382544003963350775119424983938470244731352706059182846742097492159401991607357370042186032486797282223251868883579467738237043417973098134779891806713682450711339e-45",
    "-2.21624572668035524968702903321780648014395256124259780727571357931058099874985503824191579452954326024769226331935717722384926667983253254632250946370027883803071115123065072698795045271671413777008176406608763855093840242029480386973593716156225176588823116507614270053520417387624946461487560668647703870511132272767418388737547130367862571323481148667996159932835165430174137584639236051995151073561682588217669438373979956994170448920954681935122e-45",
    "-5.86673057700889281792728051120790473962475234293792035291036911490267424342229151315400500364923093699278522177389238437340651512565779657372006865606283878092410573342730982647950109110571887112858575995930003862899113689441234117886015046273438770986267474757763879615614334541243067277413237714559226567090541288788098004068922902941045302424385459075371791675969116944056252939540042136621721833810850350638582178234286701989115591293725179715539e-46",
    "-1.40624158033617354406198741860816798122586034238957209720826463535959039811352787888449100191591973775479285989874872746308925617573494272535382818929795120645550112329326762859422788947891034509004908837578724601161586794068111236307305100242947076142961628328720830221544625842267929271292410439296118483348040493496313609065427494171838537916210097720133954271191933712036961518196026402497292242020004521800720218512289372623315303708460510852699e-47",
    "1.13399589730485239274919492108726103530860904282934767489909523166910129961681899350625716021814913850253989983051670040803814317282878798755364317524183551620354308941644303177890118545175291829637506581429299848888436582184420547209234250524717485884867800034186126822953553267985776961927385243870315710264065808341762794826009227737295984636390696875715394577416417030127028889065115569119536920642035977489540953135199026292913482349462974657090e-46",
    "9.70337651529186844517104438119313785261973179406373133639900327915540530871312463416236543467207991782062691615819334607530016555925189856657186971977827336792034694659060059209440105092076437726698208668399430195998965944993958547918192016516376029472354450538420903957036465720031983382666743890625279006373119380829862284797966778715219026205247712644272065588980208627072384054673834229530222751620396112435133401485666603174747176532654660269040e-47",
    "5.62953635720359620473878803794119063732406251100778773546842268386058348191757098846025119977922084117156750965876625933390076686471040881745456296924128441757380730195362206281716892213038735012585909293032642030823754744151900072005332990771005100984322734776042008467840616617955316345137346250469514093235754440746392229858139675613064049105298835429275509343061342258753826039892743078787941161030149391893662302817467653347456727430821737885639e-47",
    "2.60045512837615183109037185753775262762963617438041080591313663190546199884001832275312589348268427656898306064468309900281795118253465379150296109495829272532161208370228850642369093511368053639126836492066743915094378354505120321229417174644408834839585580784495278749586467991341075494978359530167223204619310045436301885288118766295005533540957001239476567070997953615606949668863330875186509723373667159713706645325119396457794208778937123938751e-47",
    "9.57015969638773922726404759496573429657653267803691953131257303675604454157051482965207794428257255214573431582119698577788756305708094010695050552732663972786801552326090228752311229032175706430556546154818127512759635295270333897254932153537472843911345968241577497589587553128679321446820486706786486155547130761357717512675169146191761605648431407563008872448843755109728039943349727806074111342251785439080546171325984016302095420769299871954021e-48",
    "2.39745906804855665504869528113978204135605339061540767841493862531754896385038478445567812726764359183712474674629069136080201915132340509014639953058056755686093292703120136595048083725213683313560291519807297848078844785606563744133695377190143093156795007153310061609552279970494541751913224913626584042170485264259534984020507841883318564407096034278766162966043751568474798078115583712782296121386474003321865572046898556836941219226483261165754e-48",
    "-4.90482681056249437888378526605817264754464195108919182669737194163762973640556510977028949802399927093460671376582115617771248188779527477828815648965784624328412239575751494062320810650059394328199829561562631800392035599388752653522781483528316750154013268764456443440419358551685333740297133346203682061056069348451482870694915733054992936144329287041033904487990600764438855245639252467324660780826581821763846115706705343520510743229273366331062e-50",
    "-5.50255129812431778907141382755463769004272726324022836625532893245056132593021389256633643625086934079577163392112067321100387912928992300636082606697609326854637380387069623968170090062468062818556792438302712490286180972333172199875188371552732235700848699747551905219357404004366597677878320979246876288587558274514732259681012137555526829727917200629892041292256797167167777093368599303882611623140540766386841664420208779514042337183712021462369e-49",
    "-4.45238412969913249547952574881666188463010942695301649053937157822673303080820658759243816787214816138524791644967812148731211819564126037005744836213634960035759780611843142579966694516723909132787287152431933673045971695266478402180189888171573429813505561405651107967671716241401735550136203383431599042132384611833938468344851703765872390646671190118459538598686839063679671202016558074203185819889722056535031010133375760172697209253770134346181e-49",
    "-2.51747852429806552589173866660207261741891456656407386860791862217785573772310768866117769552094476027730105207100869508236690441513619229267819048701298662544875335781282917529812762120943835953898644974627920643407320862314328116266848496341411785730801403935636091987488446861771117578428685432224677120537103570829148902506022110360153006884883928775739527214859656505707609525008371227118571381692986352450975878071928469412315687839831844812469e-49",
    "-1.13853521544022806680154661906254749863356786615061876497429899871626796986011675190606071109212652060633653233413495806238452702602703798558277334523335926075489948237424279707854557031013643398521063403255718583349451858734019661346300252862875464799233244802262386131046160241357549938110616363193825662815136944697821026720005880576601489565641291605076030884663484305734341842777040163528112542518215575408274462824461152736817257434250625188064e-49",
    "-4.07939356099891647175423340531663932105258300853298944691685330534820606899649810306538676193993593933736912140769615415967807875736021379930984358970120128800493950631129063459011515295293990279697606221964506165333661948950800364420113206535701309556284100481549650809185335662854426638153495263332843350536309133433928371102673071690541338549041809102207929704749927901275711443230440130081770132617267232970230082143186759772059581986241225794192e-50",
    "-9.59906815157821468646738538271887095932622217658253456546585937071164953634899535112676272506658930241949706169831397780606217542978099880048093003811891914424914509190112704024848166050890514951568564336318535883066876760123829347412307818688352712814317829875973751990536474209028700137369405077768921314739097532359197977527452508885089625391002509714555578313355100000438441929113664290306041630221029642894166832920204509943529928237057379395429e-51",
    "7.10754828544848166066408642854121851239336901400843194083159501420875880047824641750365830215526214469338330916532991073719049635240324716300579117422549403309011425157757811488012614542416683317143517656813222038044873165368748173929430929284202403027301286664333979951260117035429037413575425733924494555517184075058132924182227576724519968313228964892788018580429939404297304155852258999087509592058892758767204361854987903530398625341092984884483e-52",
    "2.62311179164631733008182779908585522138464705669651376467736289032786226724310595803519882206695115880518283221667214177761467810187177059912187994080605929040507372534509455348473703801625282178708047861432270371589884065205378079694468332405691280431729312631601837056935081899887164984190456835323940828660182588483220529523548106838589887386867999818013930795737125943575496082858466774555085591722537989846414932838831363751420848306800397602879e-51",
    "2.01873002940166498585065058715724172930029250518728150744949929354931404220517110181574107417297735958356841799954618342210631677746674176102340746810679293693874254918763071788978548328220507216897125556353938191109624165626677035640359360285843872094414199725703687933528903565558665542930408035203902634578513514287540725669672103455504711464039102929012348661439814201535424903365779917313701813740269566524008032821709576918619150146454401517385e-51",
    "1.11347849971520295904421773189567347183591090853358811696466399047689903429102871863102762422488099390243373202913811123751874417685674547209851528078382559405279800295257914273053308241447196180495914816027179752395769215693860534630639547906816229386121272023701356036672767993448196612648822343424268206441292762852877472869412672096504298600131872493348105386144183401701396675906726508041151029191849491016763395882328476523575151604392100239856e-51",
    "4.92985988084104598884168988431425509568795968242310934427527316569754598852448665075162112156024460895431582517156133781789917569855052658948893567181981100552742566788909049156978021460789758335147726349839523372714662120652051473644015788362891543019243971847640887519349553542571609284020087425657227141638237333619606107399181727169836083905898163351091253330606136107628298486764695695796108101205214639692129127532414403628244140161671348811452e-52",
    "1.71745467351651817019372086192930115316128468079804135391230100346710673765723597994161225779191863446503300279593457766728617603725810560979872767748857797064491472921425247048028567472921276811506853849201854435059599824845333314490103802911961956887157113227009389621474453825134006218931852752400099126446533487695355377533264836579862704217571214046793718604814132854717331158364257572118794973470204597070214680688913584638759256690880702590464e-52",
    "3.75964009971235731201357012785272767579325771931853875847915757522515551585439703388396914966814698891769652219169221299587227002984701189900646139140672734705351051796718385079943752646767814328352338657309198554315097653935652735332597305545433649345993110047211360374028891655098714770743210114372300373028485122229022520576867473407441344200852634460289030126130693197805323043941491952485130531381607284200571431319262830078546691884453991631414e-53",
    "-5.27226403726383457672190009868770758730697543269874104012893577182955021475687299094559745257268073916930067012027217019870141968929474455263944765735596375857782864037697822518227529672511934812572675412512195480972321735602292708427242778275368958173387858529819202479402472958752967686826561214828024666140737161110344107699972633403994396793619990621606018790567719864179964767475153471767698137940003753105544810978371991506331504733659800045581e-54",
    "-1.23080096508039213634657422303529176640774790321340708597073278217576581204098986710684347722364759683641452690797790608552712435354885665480072229427950351269341504814566597178337910814411775994261725726147188519737182673205795054979945682429325220636897213317552072805566045753101785015935929350850310170390473875674532047343620357603493086756202689722206757296239849307459032761835496770236823641680645615621288871805153742097847536788260572804467e-53",
    "-9.05211920614529096284526447442061721670668808103461917281817102156214871659236982792554208891226598127084938522291960167204938491686903879132836101694607488547657076015118492774213659924251762457184248446656030362341925561199291092062537126458829668835179094844894841495036514384253497807378286736129855437662526666307803476042093946683885409301816879868621676372774150760761057648351590939683053154209462794436587498481505454111241615087501863776354e-54",
    "-4.87456885123807348693053664906617661703892379274323458842995063543733875619139891511014380801865665864762705019214959462567566353834648910283705117516921934152445868526734414983921728319242602570412578139499562250614486482038898138380803691672295775171391231355734735797171052535798923481525327950395657887011672258535754263995983346909590382838411732558008467777165915456975899969852588460865552334515611480561293642147656013383159943230042967588571e-54",
    "-2.11248809901683864778516850948238882853166230598922881860976935340547313318562978363520629018633292849768836734808857883955311448133560077318185377607587962799383963832401823860533496920048085960645137656811301674971439873694938556927901536547379872430020590486340413307631344550743434774582031462330583088550072748137253448231551562315497457605897252766492271843350458990678178055247962553381326533943230800421209411935147963895216488060658836637087e-54",
    "-7.14439773905069286907131582529558791513690203479416888874075873719700586847341991385780461116058941330565417433180222631054854930450081512484067652314566306595073748141247925033707445449608396823325746592870916295907785991458313541778711772573909974187724014184705224719288146549357082576117682576807483098053549696065137778564360038384970928942767090346700447186718053396885620090650049011120074556271354562421448559353895365619156140826002127830890e-55",
    "-1.43669026146474492213152445212188400182159331040827536848753479218194772276103413174548476282924536343600323805053809256803136258100322641713677910802549140530642958421232177365256648044040878895384790280856236467247959028808892870546715603610394142752281025383185515853289053661401058349951783955488118562570295321609654882839619158668571233460561251933486884919958021007993610991655228869516166779031941066291891966732696761056266954025380247199004e-55",
    "3.22451829060249403452522361722398228138671852202686154053119241978111226467331456702359266333308714950608685000478512031473003679089226668544076377283351496250111238682465263641717683756242384265299238893641580720114693391213621986760842185631386744890470768179697850636772968518348812386295955449500747714902803813642464144627824794947100503590562582246440438497791360110852228983017530884947658754832450664194125992299080230478124446016671695287453e-56",
    "5.69318968575489888085245550782098599550275118236246281755420327683954982841397612570301104348433502042926551209387186816083311667947238738606872428278623193519545032572861529599491030100990597845052006884791339622499832259337205371570054942684641509803024676514271575403726163035655443773132555307260455039746577973049001984193540166094241588503901935883912625060492836795458866478025641803352995477131080960745438036470578987636564389424830882019709e-56",
    "4.01732812135494089461957744568682752772233303175851171414944957017871846610145666695093348065213429761336710806655877174680384596438008514202907446217498435844383970296951413564197763619462423522733976911727781524708852000411157314057278176937936574577544097331814536820940658343061459751009253495070111601222096455073579829985612278356032373327468447059470432334524819351735058133869220659737996954088778435593043482126726348666649730265776933796268e-56",
    "2.11352205990646225613666585341156181124399753470196359674980898640000789007830091805307503356763242271079220746299486373600949436235418074327602571130865154477115105435428302746269259811781831855654222887677016435587620114764744599295331011408975969535899953563039323532598954151124725866908417120642426027155590012661837139144976966381350084010712081456262711074084119368854144445563931618116682443255680300669496119002873546355698783213438627860104e-56",
    "8.96327247075588338770427488472895699718708209802277092574026333114262149158880791194751135475812025502755154924148782672896622719172640303887431483118726692030700398702514765481250567907292917889974986161685550239545414270983465195643298368816291104068521677655759101069854757301389445959548392330435014476799512795392264132572972541361023314084479086650447244782982775292343630187657863818649310261332877207019465860474392718662346947019682207270627e-57",
    "2.93734489752614644598729190902872936850431092482634991144026380414356961440137997937961654682817812513445302921945579834223273791278159688318294650903857107178725013973362255342986665871006340267366304814317484175762425221650715240281834655194333284052716487531393055335801757168877672843637846785991801365964419839486391536671038394363581049882570991019103292161014447401676926707146825893813892086535639474423704340245216086387385897821241445274457e-57",
    "5.33375015271283754933397286946222021330141596859668740684470207198969121474905871361459030532599316279717960439725790462364420807322132652670730448248670058349716462636951319523778883187801051910150349365217060164244236284908117449647897585189608994070579607034248014012147277434905224108098217069747793278671206153609315923362724083559969196707568936533754196714825879730330869324504571835938478856294226515939222486842180422717643265738197839789199e-58",
    "-1.79050303950656721009549471235902531849660445730406219477228549817806570696732775345648715111579706435443704582281892735434284710439795904391936806352249276216417971766896977413017684706486345426712447818855773251674981855033086471762904662042687334394715104998256669981882762806171160654501063940204589253202924075145558340508621423235040786411295699091976436306060066641419551830641853707225773882216839236667503984604946302184934652231725852880023e-58",
    "-2.59950477408890281894777458232477424354196011723965669574136219304904433988076837693848010474970491471891313197878249228458093631168631350862133495782814994106060551012468511688256794344626682986582800785391580769809842912946122520297463166360492302372447711520810794199227233581801343722395768113452706486089778571611325620814002985296332615123951605836585751281951677397891306300657338298028603419063865484656165655552508439878811254524148545756388e-58",
    "-1.76576006097362412036722892668768378361750356378065786730222839428611306768300959475691402691488022075866554242379442110397395582784108053232701197798235106913770520357787416402451431204397847519828877735119272795511253206106421639904709142938986338182371100946991670361756684970183158163460499587319932076123948033515112203569869160010441901582805392683311266530017512601061627869395112007554142369515456741251435407012597140301632003674277536267323e-58",
    "-9.08110988698403364753712171441650135757192033357729869799102219449625105908818330313677874546057412695746009230552430604864837161634847383229370413730189569428319618968751328103660335337877386516991170659456969938909016733398606914932682219732452424902794372412782050186352753757674652538345035370711436898151768799884059162170183026939059989237511836009434873950086872749505365062873585863492808565775570867095469895442504797483562162243959471224614e-59",
    "-3.76753716849745091966218216573340061437663234377310385687405550040586055981661387812917766084295703192786272936501676246386823535052708901562346621497588643758929454611239271082767776369901302451669021155549708554163281025027120695499380194217857120745050232990087242053940988859709410157426852593515398290650411434314164641887108430824613738717962566235843313273258787686026418578418855286330393015333195170113521008217615718662671655972057422978955e-59",
    "-1.19374474582509896066729162037809964755847258336193102274892713815395038206641895599480532344624417389744690601629212127524254375756943283689002553179269317484919024481512099600348319995130877031223021633425023688038283156946438246796307027859997037752216127045332097090856789676759646922104179647068172901072569693650558315637391903239095727904686297926811557364461964163473774221485758833223134645810365585728985549059578855540798008812589635957209e-59",
    "-1.91034147025556949332285399466801804785197907568583209793069846972445497049034422651311173770775685205395392137241460511747801984672869586334007938859736907088341403548403936697904023148742718597179087404553399855206343197132709034391632045893292580629862876335905511781513274262796830627643359152667150739581483756678740651539133440568626409327417516328617662747474706244193826846021007382823752919486861396518488556101897514156065982870050407493505e-60",
    "9.36529054327412284178673341006042749515369828380202080972496246532453505230860589526843738875779031875040428733369745519793586322679121759079051138681195290704031806686522611490116313185093577283697775993493199754334004218857664467780891261589077656263282126577299543037496413945615299482499415052489691218962718638703720238540760569659760438274786220468758672659801583019790832383954115446794104353296122066973187580947112548602778395387340653809119e-61",
    "1.17294523269910239699179666044038083478946494199253674590977116366680012615560516086833385441630741037038298918962172113360329089064709998636285612925023094813158431377144274657183509159501325927944479836078122343990701393704351179061348009141138486012212233145698048600805527691328656335455558619078218699365492820143133073590458078452728931236651108995866138461190562964063696895757730198345611444376603555652138490813666035868016462976542115430944e-60",
    "7.69120112958302903210147437933914301981830577865851850965443303240006406319962553732970889794796837750614753410683057581833115160863711623884814697306602499475891109182021440950543144865509985734878443748396736141699036248968956424241315070365210448663714455253225176039503152817975667939897378189522280335839199991561826770076409868686444796612135197475503834950929829994134163983141376834236816121593764846444128968238182057086669999268923653052690e-61",
    "3.86856218690861174376291890003657684346987640278736679074080520917332557686439058470611455189534459730418971871394217242519451952910173073424818807014011250118313051326753740999044044405009636573648503997874041483067196337501989772414006251551766647528767947371064577500497469855213308167761619055105813186545076753659874119353203273286309864205917975507963766271117200364000632466047288967827402354730499383406175411491179855403720092464284633912997e-61",
    "1.56942839062617481901967425987965872343846437171415210072076202436303492281563191866888230636956825944477956040674235136295258312664716028281624285716221169927607888590990710487880114910925138700786927509317781890989710643443971918012347734619941482486886681286893199484708269948417141510343945514791885811026588309309464241076899235577769215381062256583128902491441417479728250928043527356246226364577792818662078164033267874721725910192490951043811e-61",
    "4.79545021427215843195232878586449952607110937352390449602783324048594100863114691837982712720140843640880394022620131333011480905101333075998579447553346593835177071188256781043889435465561013987402630438420232045891240653883923878197264406692264546643107741428736936127979230909401197665012679886703155324056574134826936135347616246668179520773608926449583381775350473331023569992991876069649805421903290064417262336025629628687065113056821839238784e-62",
    "6.52090484270906747008517863318083673053670883539093093419013866882433946096826901845546342167987423822905137801357510561169563728655826943536164920763712726928713145576449735356308899072702054337697827441105423565609108841880874207127094349028900495242333213445604292742810127544927377282231992013209267331369019409204720288715339733252165792271216951514590176303393634487448540265901791351966712286398138650810306046160292457222157133938542783866619e-63",
    "-4.69898535354540429315200334899469433241086423209394950772361807984064849671651457495602185425173801565003215802581046682921054563115581587206419198359049737813770199449266993321565471393907504163342565286599375020122675975264026144553615072647480485980291074876591711623215071212981543077979199567119542823305978642933195225323860736775540902092561613675620030826082578681066386885215413321083025298737449042904850920082749317256562218314705225454107e-63",
    "-5.23520274069151551099776664919754924599914669457772317725071373370078287015927054452294140861208394011235355878574134370032866017780033008052227338992062042477481489017383626012029090280775828028317176424583005500559207529604524797692272501648896752107323923359690967663098851422178232930323872669718949498412341360529582193867445340497346542823111312444078246359021957940746754091282392711762769072262337202958865842076587249544806496305278169091995e-63",
    "-3.32168071278049816309627790481781843524864464036082044957735218907768473245510017367188859599827738212355002047935609929620131974520154771032910647742027368158953826173007079288713856977911826828359194824968032383407209507698002639888611596801112322996330143357310865173639263558631586049437501968796226424238332313252761127325022317268749135935963137017362204305615394087094977850612895066231595491432657340507455806088945085856032491271811741435594e-63",
    "-1.63467197300520042953246522207572831448987306390570984224363123284604643873286278352618840786712848234307002902859163052404615995265397347088107212867301398038351239262783166910859131902009073062188616987235477644756455779259080290067121285485006922766210805154224757841305844906845352522778175765520325547819175542781236811235416881404198688803169108648810223105439154936176373195935955402820282732953181884863102127112632739937069292135016289598393e-63",
    "-6.48132602596062099905567902245303226958867702577461408964459865843773769165987898732063117558099919969168560107429413906027311021727626732623868494928637871859865776781150821864791352763085208620143178769434446469150340388940382625850261623561576951443760474017266344344993416270323481317814056100158560830041633588795424588994131869507850447918898388504954742568833833635321845642431086458473449793793111444957124598552514758752351859739629020001694e-64",
    "-1.90384296653018845386726602842440754347142271057190034132496899553321930366991698514939600365270743347957259950700381697293271424380474794246560192568650057588237544473272846442847921271752022201739413646094479662238949689408508924878258043421364812217534159630884795241322976019504566394876131704843140283824111131492170767562606557392152587883848554535833968181975815160670003743537575273656948639162043709792963275428698356003395568690178173335846e-64",
    "-2.07247332376805700837234712751837244768209460028769053431928363060329661632852749670427167455133773789309852773285001986590636314955736806466525794801634806368939468796853795110911108922677216138253529788103840619588296949289215394814231758022527918660973087864688141882443525087260884680703367426107212215362163349359633363353622511974031665145115937120241974167604223437032723860765236913347660268708419738737111599895813146973375835557842886034540e-65",
    "2.28532345555975600049576583665256834740328923225335210977764009740250105950885742739372151709828282270029543726413275661716344804598600896947124153786381463513707204127549911141898702124589296470499113261868909555967293887533299693660636547318806599443838421696971045443761003390098220145444746257945863667322663990172418305740441168857682695056471135295135347530832370307937283729726154125762051249296637756260369249189027418952091237192626327643999e-65",
    "2.31322897727283522370005664021486777590373451160034433401935026455335305876707250333302150592719258949184175606505273169190406729139330866319630511082524068019888400394053368354714492504135308428655748178370491368571525493963107579801952526176572886739093932280788306998831881880081014359422828218890934242776217021394298565457509802928230302283396608588910975763959697136774107566766629514396044503868424526608401601324351868277208760381805582492700e-65",
    "1.42308788350031917805462636285268392155980365635778908435475586935399620491548717710082452718633719383632791853494883665281685390456371944164974634174476433283816163135365857439697225089223961466354290126422454641731186682547831150610910611585317140289901812023931342394928584602588609739776808399862380416499912844838993473052118272254992972756208525412324141992823593077589494913710163200110047121687041731784466359468009599711637697423721769825553e-65",
    "6.85411883349112643451525864727972810568860514381850342556151196469133873514935845179200277839607838089363518492516523703402495266600929864143782632179627462599223875271046455148965402064740222489206402127080862520877452815131862617508568394055723084289328138916020248125697623657340704527925475303800457023699169443225723152351745708580968259597592659074218036420292510505031080359985467286647333851039496741727258268748248853231552839782385657908363e-66",
    "2.65425625141534577121763510632212704130178348793637533150819027005719180737479664513323269193912073611195198393282705561482880789053891417914488482267735355015855163275851349740570666855094187609627384434279693294741779896354452062001543375042122027294704515831193378784696943198256405501753038853083532285445604958633110990934262795435602149528262800313514251667902424707396891480201746639891172141439409740815929459765239970453972416400823585190249e-66",
    "7.46714762412481312690088235556580324220948793801545971101204165820639439636699910441903890247995729567954277071472648514390617361330561502834867547276191313443367111787403027020265651579247089038695032766709534222928371745396054148063368342371871836667873960354650407737489346498547237344584310138636797628055460093443691382295609231351486611474214654050400233647040402083100447882779943092159322781678778065391634931730379490741695308327948865694821e-67",
    "5.81594555292243293450522213288202133853784129500350939252556807308804845617426329871981537164229297172199989861892107739217532029955513603757813875179684629097350818854711287675385715243400729925707776890474335569413088004254539058980085367864600080674836148792010129980062727626706422272411356643377314511988482957933197478067707936237820849321265824150680319856823858982652545253238491569120129314439528414282073033914504819774118703252599153984022e-68",
    "-1.08444737015969561340892256108199902415557913293282410316293895096231406275915498393271769759596799312945193855903600914444663248712726779096106371380925564269840795049829348853220387760614416355912399438435207889498804056369833695200797798252717692596868670664812909087153424065589252850228025959943588689479597395554289747690566511434355026343255694794175172194761696778279081459610154615689068108194503007424076321124635365535949513337006609335156e-67",
    "-1.01262284152790616331696607121659347473608208112230953318207578148305266034109465239355335652120218703182629161754644737017778023057894306174658698293935759662049900750820697070953774097478631655665278508749610407654396645714941816992504224765026427980848552052493306642047466898470902637795952468582775428127777059593737467610156505653059391571104206105113754849846833962729782872183476428789976282675695410102097383326902447114263360825914638291452e-67",
    "-6.05066534509686423006039272783319974199759444282672298684218124171410815441866347497017928518663224793717430267284872666890108538488083763046506102743269468144594881067123154626601598773142002627500084413917939933087719667562779313680968874907416501818903433119935836312915286177598578029184149024310117124744368885203136031311872155287319236997638685897576308577991747684863433991756191515176882242883335879877014130455741186504631610370279458406524e-68",
    "-2.85274022386120585267957537956443148088355316096224914646345278806854217316014865482595182243644096454010834511803686414137667572560611053348898088147799282474338249642448917537406890124474546664293829676371707087748668386640348641595676716120366356868781268071334057194142154845431501640116036421673933204389223206053000198218028031379798192036386992051986924521616618270459828539353522100318078902899998643688666054024570062513883319027345397889664e-68",
    "-1.07812864391785873508747437573101394311525257652460363704383429487548885153956034293656427651344670821556077339376028962990216259695744559443550867412401008262787487564938410726680861009429380162149975776631983119236694015850733299135293447919744910524867648827327084682875954335714696960391577902942690243014701497976041659082439825977158015764640518585712715109590607275569183929587992254952350232125294663423283339537537001057086236592713661525246e-68",
    "-2.89157263046688528219990440424771225701934718431502989322437539779326354682612484327475550287849760880060655359579636015813465811484532094908110858049112283552391455415070214335710015542453823662440192753400531536008833254821936995877085159784767623458195251976568444984149195609419021294116778410453523384313508891309361253976964573524927676577369531867420554985843650789151555681939621342096568331552685140307454009069242975296647354162732576906531e-69",
    "-1.21520478044130664415076448493775326540306111962445475018126367886650991239478959207649781102140803855741576068565024684236448073154040543957196110914291265926832191804248305969664575696052210196305659969666098212123918596250518167827490964945288164868093199139392981734874150744240395866439335635821280588609990211610054025311470624878142371352290859481025251033644372335590227078310578359380670167596896662600809933977112147925885672473180860825664e-70",
    "5.04336656616494355854032618079256137799215771227213743845465650875529643109193331378149158490769841440469127810670087903003671798042268326468491812706010690738014553968645425431916173433421318783149781982068691307887826277012933659460296851361276714242316940345651190321533227003684223021792325443375938811537768502452397508888870284956505122926866316284718790542854628067021854386404416870003677107996117959968405459438255063844648963665571400410556e-70",
    "4.39437345515297382948034724979921377333622835733421506374817212103273896945188617755648817782923274429659163848965917819626395705850823741790940028038265880385662052455088979704036430604192485532974904598176902016082277386467362505139441620365071232427843960272095852933404848512498579245009745059850531968902248437609083983619576829266897806171239990286153666617024703170675355684862029782469537401440570060450331260774501150407033063233691678445588e-70",
    "2.55411562563812750231161921748065248527499260098362706690003417081319234551104145878033272603268967628584760808290694351505317259601726072529937697232091421292795091023797173603952171595953965502289168592730131398353045220472246370585502681302101447025883279787809417453024272435126324346782609948056123669607429622826845773467054449614020308044586194727760358576572018494409012049729961581609565573463302832603674108458342037544032399516444684207137e-70",
    "1.17894592789988726024148977523494084118091972875436179234598450295051642943921107015423933217082892710369509935954100708436528944958251500202062130542628936785928671360324129156250278271332517254951616559523908351789683598901959579596894598118566078692764117453263213872121651472358999681054770063217061953317648690132012691637232422201848387377592652078248787180650082670524090989541792733209245952234876604300893404863266989367655630503146105829042e-70",
    "4.34423722851797599704791137879100293740668251346979621266843178686414188598990842503157101971373445486751875116263023830856296893687441507000243541724633083869736568165916069291808572285957835552902272102973457944798201370778114476568119622182187672191473945292553691844886254552137254771881659235032800461824892981665102341490483330773846208512639593604941971846568136621354072747468005026538899467670979626842586683698812317868092149441878705380047e-71",
    "1.10450668810506668452005276811659536253216128226375860278642410321813015366703652309705634131491690533750819112869355892102174794983883263618751616203032974396374005454161386711533962093156983013876074617357367233030182570132319098945562292507447713173885741850205965403155699542489201230884531655002659241835663697326358066737348130351418197132187002557706271677306600369814440685002950768485610470174603166973542513910346094771810804911747326281299e-71",
    "-1.97532348491518401274074160254782912045427043293558331270460665462825350598956050835128315616552817040429444481782022868006970533210481051931607545643778337558354564728596897176674396858686785557752345792778564826656238190600492081287983686228803139226897172801853134463635062415876087344074727592294178551990927518417244655444129049394740486290504655692940403741393641501822054495958518394309738175265844513860158087499977598421771651861468823598144e-75",
    "-2.30602452750238914605832335748517042723812334199669999873818846689467336854087399266808373720331344464342034641817148702910178615978324991190447380163032158704244681007227540692592310082609009260423738884297464823253825621944156664373342660603683364376391028124074291252895602568789225429615875991748509348124831456560046172009123127623015805823210378909269621952052664606620543042864346480862027299076082267583623442254055143472357334735538867512945e-72",
    "-1.89151629993509366119656090806092052104377412811481824199074532153505896259634304944088128986792510897600544720541413429626065488524961791696390461077462431545505549738275577288388682681281396190220575404630174583648155555492750709590729474781230529568084669196726521361345755935557065486320834205681679283068249485510889646109916030805246074638696112734818676845155571908771151333653153182107733022566731602047786242751963769949142987049098826008456e-72",
    "-1.07076812164230635077356657868305795327237388590286992702792661156897014638577683699032083342718009216165177053324815952536629307172770719824276372469111747059770376855597416607689519251547634246160988319197516458364651577244137157127543335139219895631188548456882642195733654466614128306149523277857342426142111005002475761790963079737278081471218086031959402869981898500196814697701572873191764567555850028345154822182273861402461309980757274993792e-72",
    "-4.83906535519071215024806659310135101624698164292509284306238302999858227270285907058559636822271122841424582113896203847692543392154816125759201387436232045977675342930240964120919599121304445994572178977500919468575670293781465746253669862630252347033683758342397012228541183398451764130983442754015588614215757409573855561884823344788043479659655320971221699826034937023225938112576593218504340785841659938034844055982685822078046834975918824031521e-73",
    "-1.73664931658215661535244359200709586321067119281863071099207876164000847105087685994153885137089658213483507370782707098944533365317145097650650517026567299889795060244248546073984127359244620781620719349860908721095811312060378025852182350331147843887067967569892041272510171769162603651615459281000140903495159328765817954558379572959792238821185024431092622263627298356147447261624829629251707137924193681342143780494919521975006455755108987672119e-73",
    "-4.15598582591253054212936461431590420672091419680478475632467428556342277995107188857233691923231089112631496061980712036278838419057732279406848565949465644915958604453149218171795033605183140261465809260191902368377728246347413801282429181432873054422997865686127007777281586889564548557519907054270983130729118759519102099902888904309900431834945944242085239957170063542756103917782478093230410182112954401632901532657363424365596234721543473359581e-74",
    "2.11155498771726934891059723813077906526326238839355731670953747905702965191874657120602904816876205053498752536038417836724921449532002829862161719067574601795183461511293424983461685523832062658899046249969726908483935915463342749321702538023964224790804559540416467169930740539565193122278064005074808589492644658176808276228714166275265385191406689279022827029181768912307945297796863359238299486854528144043005118838741978691208176772309944362165e-75",
    "1.03911711330558561771585241784337676575552078728269196365530145988102829780757654881432428234803167331936634327220044215281476032287346276258816331988212967309261557534154651195730835870282337852402821966290529804411399116622213062081678150972555691625908136515646632068213810916698528596139929955241507087830131379055948863870268266406976612881126257108748926683255267523117485127371395715978226836428953154407468094049753908461310207123859461294803e-74",
    "8.07984849004313720658649910588381755996254859083375757825097124533058529747150840251830084670527913922590522623297559675887290655472871786714769957218586961629194483028939349756299403129385425806641602487032973697276669729478796408913061015458853213328591291984512538402762882662907350363466824614912545078964999416784194613826812057806721759668163025521342751988985419080806645457281149987502781341096873367278899378872989849486189767654015720642727e-75",
    "4.45968284131886983022609707044644812772877546177411049010356270331487689945646960613406625773896586367700607972946786251988262186373313669546955175122521292929153514490820652762177044091757901642972320147349239960296479811310342817477695614133830567090611854470997297468576458059797822557419870242251346217173987059766857601856744310874666852395486621441597542684007086706659993159774859616640371197948727267870663125775572694565119924075646201974944e-75",
    "1.97316996687550877373724459451568430766730130775511063233832467689512510276056679394407075454935198278150794450334784116344971839291989962766233231191369347563979218791542918621029846609841946450031881118947133905824260302729976598997672243540929120809704235855840719290397260446298988793764611578644024244339205575707098722048393289365945029834079064527680931514439919557025659545545530392462711961469460924664659774005236296080796343195378022975935e-75",
    "6.88778565721661980274734245167143507393457724571889355668448605896115389585881054244807734298310116562214445202089844740408234291537677894689565669045300703643935712998611966050038956065926982035245634204053435111914304705834746268567121494857724646887041410321465320148540891514230001435954644483740004139554199626677839974089947955517340779305015188001359712521349390676615268896434491755010469377163802034193802812194440024838736244916486565025864e-76",
    "1.53747711617646486385651419481130910062308238983392059889991401938638050731533091536289290925647049660591181483251305880597142692982701687275061984844841945424416302821482694317290283200004528448787440190955617509227201947591370193194120348803215289927393948353458976803668295404620541978396222102842742017571056551469853726071301377515795754173794942664650902127731872839660922762393649093157366510925139277152465657531363855409533965141593996993471e-76",
    "-1.73662899152567344506714814017662959380645797001683746245207646712478358259445729268673458260136200554276544588651244267527467715849924910690559227642256319267893872710429778727967354148014411262448267328320111543031261025323861562172408177906046713102774755523676369566228439322665145457059050997418774159450745218865435770649901960773091710047811472245451771438747506102654854116547441036828873938835055562989526056677722595964724434364793302998472e-77",
    "-4.62285284590226962312471062452135004563994324354768446622175672981337665006097650040231043163737819112049024368225165350611090207822768359847914193719378751260023227043607909382865557816559354399221890971610136753343940604110604205634844512057718548200807238029399347978641209803693396893262198357705925161765262882476525141301851691921212513979578123888871320270356811355568485576722549772637695082276742210113293024236789464930071111370796643102001e-77",
    "-3.42664222288894960869006471979314059537283626218771792457576651329425544382610299813428378997130923493792450333701976603784359530259489042376835839556307961304261816896695362048408696882236521981206986229832557909555298641058687395842966609588044030743439277395795120952189959945990125906131262313009117618829521824641615921345516921707969730407318763651684832396447803816874007355331434959785008755899239731543920779109588326402366353312689486396431e-77",
    "-1.84581686596520411218982397768896877955881713024403013750126263644374029674081706846843024428672240140174694349824797328880153047970104637027143826430345668317112008031332644228208211117769908891279990541827188143425358559229207741655165973854976687227328928888506750367335148099059221060167568514936217359618781466956281460882906197958998238904739838415660083872019737321543036066618638165543119051152949235547456477509508080984332283206151568534151e-77",
    "-7.99443714971105036225230665315991263871886730546946129705243256729416608024433195972629523798552240630446266375669906565013611305885924063011123642485051352378226608086748126402602186376193305923924619410064314164040281770397287619096756709448502788642813449633106610321159829198392027753010180503055851895370006443985577784060071675431698349606446465630938342456790438196042591102950999481428597184998252543310546065702130828963175106559930002703314e-78",
    "-2.71019128188319925403356483471839262026055678912275989676358610099391840741729344925742832424557965266586191521059172547852490133511452108328104507616685930040247522565000395203824372661000081841587360848574832489332701437278964294085382536670484135610588672750658716025742911137024349811611529082024576360534497301771128549650074970174007717334763527261359851611150737615447570651275499564182071291761869086646706831996799549999829609752525340909382e-78",
    "-5.57625489324918487602665581552216566158721363742186584887486420638521083636791959085982728339168968978860930014811860780295845403003687355604977744054071929475518220563248988729419807845744010243976387016827415061980696730039681503982211442003524626585817307111014907246227966374873213488949682344818973626379355421221302168921870123744247420873000019372156080798133399406914701206464896560781807729532053657795346969425039589239990441658956546698196e-79",
    "1.06741684867112084821499644743880730609604633712280562191811013907400919837586795285230748667453917327974159282933685863564706714801277824574035856205896917220276650880610483903470813335802747806841927465044412798497263531603004585982630684550649577153704699058989193066182225531588698535472226423187254016708220327741301580822255293808105273046580644489328879209350824972105976628967065827922226252698727851938024641042709166558440823835737713317854e-79",
    "2.03339558345516647463667729723905044535383460455676301252928464297235718187247109586275618631874867765868975751105135359308038836366470656529558919632767355312251471499648245857393935519349925651372682589751078143176840530859422946151046951185936680913661540478851099349428418566813492637162322016262100121500919981682261142030755479910446014251331008785661914352920164880021704652986221628874309018142462861076135330823027380618227996802377005825666e-79",
    "1.44337313337442531523337058592062729726394820127752444234825820451198304081982741894655418351027311443295261461532538165482338151863049077281797580995625445260510415170295460877764321083484106979696905221284958262963202640225955554519817392785401518317436555522221711085482162888906480084622221190704188875265817272528007868231261627771565325402635839187942028273567690895234537554986397529874531655142245804068334483091128101659134393179239837733111e-79",
    "7.59380175165766961611649687134383923338826402265734547703814419447403662266887582204043207309007400010781390922474645556851178605026687731759377693550805365111450418446592512731002834505797809481103260695731604159321063835804423680476798017158807883972496510682558088251040626739764366816083135089558568307003937528617513175755444046976333547313076612362336046293698123758086385063262683082530490879093579148018572758660991112003756123584544605363489e-80",
    "3.21886542711087145208822801602861706976845568577158140065753887874513692339185781218041749739321593960336893834977399562161379870594388829964699131822979977205808480344116915990443500565706447713947212505457477982310159544019193721084306942379107146853691254782004190373431248595739175754204551128603750658237189596707236929023731073597679773129629969076922551204116398621982820403869752598220141964783409890348800055260561173983705865909871960564701e-80",
    "1.05785066350067921431277022514763314703209556117851839201195240172591510557190835407215027718612515737211904822399605722957466932800058737028481265406462397067021497138796749201823612843054707701000825472534591505431592196984549287198517126428775478321046640740439654329503510666763892183814956594666840350814827716831072808721277669111577606414637143520821287495079758251434235569170820405926682194978412013271236654998817731427718717478871876301836e-80",
    "1.97439674549604374212580673792369518502335040441326740379347052325229933094125424601070414542636404224454413537213163694509209884420369433525579715989842553138564399620506328019671268403211962948363958107382290766306819616057191630489698955606593663645774339184995130505948732973301344223737489997611595269896546036564112548739826333142620780435390042554312375515458762295276815678302634064869074226028869689349028628981593336973166758395339821341114e-81",
    "-5.80694574427759247961643596440564667359178510526833155085059977587905520732590884824735322033901007956287876805873276284363846495459204396307439171934024005721236867310722511783395492816440919576260058125325562646507143130241967385052949589885742053799784169875134628031288851079085216491037029358623263879432687071500064260750523893845944691502611944009482976057575320953474219277318747896866209467188123915354632464321055922040527715468594565564188e-82",
    "-8.85320700272447021435626561025424593016999725103914298154032222638835884465283565512486578534562060405575692980630307923103785611281680048343049684055097105308583068575133271577314022973884370370377286771808384174136303394713208547723856606424172099043063025262561110042836461921719138428720251280782076716669312882630012012464472385324487213455659591225702076224509264091391169912268703770168653166298046926073135949078099617286410651857242655548558e-82",
    "-6.04069334205225374976288351801023344748036268270956180237993555643194886136257450553840951442896162077016296696733270889091002167238431043637714822414355555276226881948160482347360405620093702914467336658964646957803598767634402392336760879620105481202369648069127114125820788030085053033840080740510469392548281329611209875995270562364540454795215840881615217683950036625134411611743159021410548875806604771979004189247635429607419656047415328574396e-82",
    "-3.10609234526410156035999559009592261869821356025930280458981844122546325965099815777917006021394393915266365907584672599132832923913862551041570665072236400546810782743824733656163202068049851511250822963045963635044965863398921905291852942504945618118721804494297564533122651232649786873224538714758757904982514329514933608877961868945916184015879676695934266066982925321542761630366860753402938654038719121337239467806261797651089970353500251309284e-82",
    "-1.28815164200817514108052265112882380368913995547835484824937375242828793961003677417222705675939458516128630010855449735323026555866639081723845473935347867028585079832477313210283346292224079460543550750187745918613620437225620498494064636604107827273489488303945396300798800074128217166064663544643687001304764638433338791768920140443333117760224601072629900046894877449027866995242018375643386665415629639263338308663883847637270569815903953331577e-82",
    "-4.09511965741704404532454998256435337972175314312521267438918518874384887338664320696668315029165368387701937701022449432974262298725974837582203383500862677933199319732539847022179368307286039284368280039345039976708033969844736641499990266292129707853523933231473583499536875971837255785178642135439521494417015225817592305135291695875004660204221636368697825903114567229022309117680145809636443176810513467890993781751287147327635411328717402836305e-83",
    "-6.77961980906732175506064873025379300978803716619783244514579409037248118169120264385909731986207745797571936233346287167989579053948138489168654882710358526925873362770978336935668790854549928365225484298335880505176453633105163067793620351331434407739899162668667028686112805857574024426233263798245948434339337810738715572968827807157807258474831051607270784506801194898414646173871282927543996144848699673959972120073718558271514377926387528820187e-84",
    "2.94902330869389173923019434193955392910150340766519052824766017967295642717112087528752780907319502095111208447271285939027396218017877407459411812050914971533314822551380442267123407318690858737723653690478055484353051089375070686143173237718911649309658549973689739705608764690492424916193834449124574222899873389546820317508178415405640008593385144404830422078957993279580311505642407288497057979149184192377326153186710558086622230436508182637834e-84",
    "3.81906689707423552161253377580975574552401116097427832531072297124817733044862475965220585271304767652724263309970975689408176518520332963768589259471265975769985009302614950728384118343665316739849997394061277588055734689996958900084733823707367824064926274318807676755638981470461372869003323499606509769736657525540932883235031231912051850163328220149997717553242231207871113632990407422266792947288901574592672953285789014696119448009126527180363e-84",
    "2.51264756792445363676016389859049450546668686253756192882723330733333042686219609732780489029175844457120736378072761310356003766124777880145796308900785425462697301477243110589953668287750151761476669210731572053750242610788330687325509303600087480644927217754583844935127149773700416398594927753964847034774490815993329757402053785432472743416107294147561778983533486371042996043137060712573340929796495843297748058651119240862137836130769685034463e-84",
    "1.26340274780892870302843320515741833911385072363452672463488501309430677527515897162215208038450629268445357249493272908564343983200132388784716754478611221406174918521193733480000125438868943434700602541087948484266326464034315104592224206789886514746561116715410677043866084270521888253748097599143966265092360165576288484551022605827468983695723926441966011807202680386170879319320286402984471405806423374743672879717704519334104782829067947352259e-84",
    "5.12418536929363288400022783313726459598363418950608036582290190223483811420013033325575655884520001662929119971412842190080110424291121177370101063735826916848812136656322887549384205060971295427295452203075052391031383320193003916268616683922946009549647915093860526191687160597101561413689555571976516243495336679548376610631803964314195938405297519365281771207301364929867027122273385760678989901777104229265740708201042314215959459397666059564493e-85",
    "1.57179459071170903630615720173603777802984460252979489758992872126020637636585965873271963411480426545341270729429404397498727216046267944975833672974268947759958866654470108227786661921774127010498052810477274226809192301846067059836717893687617395315566889980784213152826740828466329808547325206615972130760065225909544934275785553131955039370281365823469074206686307090533515532625321911593808498088811095719039929609293642618565638495741029539983e-85",
    "2.23282406910074965426380528825092489436542200599111270224472035182443889927107938444869563064843796552759224782822236083120217634681915781444335653975577548439385027766728196341576952366581969887169487929651336128842269097337317834621037850469713176407353993187049406714163107621850884878830872570819424900228336593088034331816617112753820109908738930037153259520440449123923379365134100904591789260428221671207129928057933183317496667715933902421639e-86",
    "-1.43179314552716191064437995849195485698416788634469389585678577847885535131015658681918598161984796121011269443368751712038166659472257064334778750187902273490635550300157288317825339017009516817637879429178461100507350880286753074125345986989259768899083608009975827541422874035946898949313349004608627881565511555800186343142967859457652160533105529152509357454694868404776343171851934714247423178236364595271415868087123977717319733427575610253599e-86",
    "-1.63355716974844591737197130548959369028808314738459934063368860897128857620744469417868218348208327127247405218035821288830417501041142248671891897120402083840953178572791566079060791457462007117318312323821136869073848402025286741120542569721494091283605131219578700560416101456196918853769466872222332694231744336511245882583502607032559835224171172026964795002003634941484279790957133346332656896188060419058712012872735779467792286526366390517416e-86",
    "-1.03905226791495371095556495361695254778332471534418541231466317196785193086922891536588380073986711796892820179212143191427007203941270502816559793445086327248852272204629634982035220301563586020668838258559710108328321919529154522458345583986620091565375018331385591846904077635029797376158951762618449207467715601274024809542246133473286690046944592172655054812273795370650083859733746804727576439244061365204584655024550332728875481953699163870746e-86",
    "-5.11116220249542478935092163733778717343520586209019967322343171878139814462188216984390329632551147389329358189591486888149092301672286080621264663577057540545243881207359670206007819496458265722846001590748764614337493349958481291892631111351412030396031240811808314187528944795710585556540684650257658351664690339815945468928215771601551679999202381520568970063092616834862939419651325166663041633164644543914571267415893286175559841077107137519957e-87",
    "-2.02631688762562322160668645073517677532397442705599176453074586006916075779747493855128734379394138084209901629153213862175636908483380734382925127976123303628278509537731743135898941563649075868803641281210962477924533588430707637623535411968401230860126402857932875533722687742276866823020699999716329547594914122687461787563643177883368883593753361313873793808465956362968278018974967262235340776742382591756955286229016247426408024473238886993389e-87",
    "-5.97897240858136587176496541408941272783019989706493683431875264934707633042065152817347243685624926165016084284733831315150736371377048322560238693184167334791871452875570263720905408139688227885809720324257116569174284053608054065854927672701936364156143759174138782146369993925347965326883375524143207450744457293030382562773141424797290943409880492106414991824440284517865138875332028707949350146919264129231001436130821743159780360351034502179455e-88",
    "-6.91118326339196880881201201937280893508034494991627504345748440587675376952705825163336232818082891772323447720106672279552694882927306313385101133032865686709941825959346755333572976464787086776033965235956890968297732751294442196333734409087957476926339383615186119167887034183047405178487858132768636675924522838484160171214607713638813458201089191812420265070497747715749129928738363936802324505440342730929717100278197263614889736911464499642178e-89",
    "6.73151215816113855174599179704782484132935639986407731704536978045296616347307252700903142795051327324696141478333120055398761764345972867523713325733221725330347150239613501597021189511985593637144142465854862692019039538572290074008602924099077806272453240200553441958151215644304059820188291869330527311147647493983238863534979352419314833287626173587960208106613541897719261503185822470041887840982389281822837886106511996585415720790803349036975e-89",
    "6.93299737326624348247113115110189531117268825448559606297380222615363574207094864651412489183421017573291828355174581522007620819663851972707825546522845300707907596238205659581572240398906723680817402558230721170399074762683319034507271582138818487152758406678160583096364853829642852611726274594783161746986642067693395788248371347347527421809452523691902766898850966189176417251816400404325466868647283108525971198579641176478755237073350927108474e-89",
    "4.27283669102021264646953476090367259878406236325304303530207215759255265131378277246920315569697279056166877130935972836002536789308960999724052565773473320145703733564563672844403804341688915885151870019598422585460979672309551818354794782141046937359223416786677559346896521039979306701055796249664467152724967305781053302124204209119164452746466139597228253597273401116171613357090934338683065313082203895974639036101045240223572588981646748563234e-89",
    "2.05691674845090389639520834490871239840632599125347255408555881498032132504180576893050303906756606385050702449642819326025333778853564709914393782848688534058848441230771843807682675892239700543360586638159801859217220292544072602088577836235376551010761376731513689191197508644749009215725081982544400542697329210162319284290831181584773446071901149402993586211781670092203267518455203877124988920935768528136189987106218311458568359579041818719130e-89",
    "7.96584395386651396647091320250663946366587523719633786415128606768081731250618010298004667895794603071371988618220933976011490248358704309331930736144401964096827253024834942687575686971524121551498244367310116360992158947753300119740037526847203765862176520308826392081345435925386560590670160264875129469342206359768709873910833923836908410899299697011324681151397085677659699753368803772731870113822291533524533456962856195048447142352298408795326e-90",
    "2.25270691817393539838946488045565607243790780115494588890471083015538826695075217422476222278542250718910406286475843321256787655973758079198330433413035367429558734311904993038853229668922423389473851973497318150393045215820536787130130883432739839655738133017022540375624238984573528289247869121126729543107803418324465747932646733990919511280158177884799710579541200599655638855767904953165118263623648738934141364630533424235971007859923941174644e-90",
    "1.92437214290057827638529844218046394310354011398884796647051342913142080841559748483962243762786871933251813182710984134693840459989315053917012837619894603869854087212637459842060210356844754165990626760573567597894409751750613122847698843933714889209659180215251500836247235815551781611759742545973265470106526608858368867342449707833658518669922379346564991155427991123771614460124496590018459759468442914041009381506045803793901579523643234709890e-91",
    "-3.08829798588958816186494726621673153294771285808264112275773279553224485839240604507273919270827268889879742475010180008019743710723268138337559848078960131119121673306570156282092388440416416101402467519037689160360897197892770066995952470004581229572719584784270936837304496887151078114398683913502982542807737412452632137763680909320567983816216782790392425396473358186733226919038653872362833848975369445195490743253112092108532301293953563428433e-91",
    "-2.92121985674296638751236350636571441232572678536087456202037750885331617840374845590722448999496992049612440421408197851708388423279877394348414901439025738507471544566136737599032704213914815262691305964439283599115885430345299274728185303888293427189610852882208088646862954057757504126198554994557708711798848547723323719851313981802136831293915358797474427759273017739638572151516731006609467193125724513475014823198508759939857514939918885431778e-91",
    "-1.74770952913093179123189619568895028997807127522914778436774330304634836351146722183412106009165875839082972829257667841823001741066995295140189581704414965338240396121817021444796355634087683246379060872818302169301973135070433258222169480487218264294831711081765636753976999843630675011982090441336314811816700253149032257254818531655333734103032065410699488666217356171679284987632953657354873535131246849038306536748704401654667071493955577361101e-91",
    "-8.23555781841199544138108080707570639505833159562719500123134729711399149284230394572335619473369506832913776501663028332102400238178387177945780928688094677084960712261425246271738253004674285459205713614546849115067159654306478545243474189082796326831467113020270876966286592926062019501364238284951522887710553099835986714879319628804052049863444604722582802714644962904831836174420439083175509218064969480760169779777166114973971819344787035852537e-92",
    "-3.11315523824182757326488085466648200904664640754443669859431764211765680126888898316658513555041028813892541912452499248573299229715353369075279602372955122515635789346174871039553086026616750432669945683571425742013820942952958729248689409372494871646953745509168972883776794408540830612310093469086277642939436261428382865825227157035507555963232272563280375531961758314055575399990027955033619382630632140069267942108159256480609274660447884806321e-92",
    "-8.40014173301866016504787372725579546647517612393222055100839931854826614347277271923132267606957774388573378616388660669079306078019019046908860064125808436006984487064796052671546573532489574443512291908877713215202592211794183285183631855627720986466886788693818658390289810286054469499812996951461503218811866199385873927699455796960828066515760703014170079355717828634339404122613280987991064732951523007962905779697868925923227261541208693422824e-93",
    "-4.24725270605176697340501918231681946625390479668584148944995799476043207074812117801348885944710645976186002367438785103637394443894148627643189290166229223940129285839675510958382136174998645760633573024243691438542624052972204587826666541179169437092631950684026277243522879561294172063532567668353875711237502773940456404035804519530027625774630782763249657132239896413793488902700532499323520745776183502511480240415756733459276901569880789824872e-94",
    "1.38955866936768470807114282673191200020495536456063652710101345570052426214102006645578432962446168169534108415064972428788481755131313498755500901354495065538937826015984384674555233502858737346623835032947475287976267495884427712635020669714399338558061050655843341173974127473304756886976523531078735815926356732993695721769953986781452499446639164449299761767178498746423174267412458197589172280146803810966654380338127514551532275900500712858822e-93",
    "1.22257839040003238275440047631421817982893855834762463626646845878474769855046647768077579688816455254128380667323199044271299407541123974584488607579772495537151573365247747070785703383430280524256099253657773816465895150985285767863621148199158574774598165540091819800083643297785006653500005227814976532944601951980802449416747552809117767588557362410482372755674905569154621765321647683917018281873454363973483378876447945829896194890206755833238e-93",
    "7.11192650368393792253079656322196229825270586261361144183096269222596371261711399610859776647189195917751450551405738072326361464247367353488624148686970346670060289860042274635076334576134488528254027024916371558793997450246029623650766205655221046234022568010905705958144103566055440178504297731112236522178840504077575888230395326392216389316216078281570886271197494451311382563810814295902196454314280827004274017389715931891473765243261106856613e-94",
    "3.28095463291522806935104305768151084458686972712935021483217121207561146294120942859593832189244544469345283318006252474131261068277468269716743978700856915590268754978765772938231550012505985262531347292045863661486067786160761294615814737310889465224940309455407271815665080582047495732088828491189192295714715133830498514529555202744011950722554276033886671814096972474797640722011121246004829479825624784219076983454555448145256818578966294798407e-94",
    "1.20948720712199097394706466136551796671844305841553030496104093421725161656480259433494091610804099681199592222720200101884591445915005332630496061490187856928978522288018429391462143596558425052349995383274419701623709758268905583217535053911332863260834024113587755520993702871811512326760738543280049911277101297833733771471501028421720445932990648153172801536363342482578510723939278820336233975977539457875214549507083783697643345040234293539409e-94",
    "3.09676860753372968086237904693611680711270431316457377193225750809570999548616564491045113007780118325758524582787143993393137955657013537915012406396496286135388092040417676747769058745496355007814252232518935960066219635261884952385701328661456235314592975323750660151884805077237079590829065618790950763570709211272136573136394112687972770034393031633801228471326039976828562190714131528536050174095588899066442329659721948891955524336052680481454e-95",
    "2.98053083050088348232767800453539084230041875860744673752836329482451420071076060748564032706908954482566851333649125551340967831309005767339592538655800697978687672309474659842591720210413704684965409341774997857125647446883230388418299574586372650402262519694208345040236312794555700058768781851807898674173175652152646248978093885834167113028062597146728961854214049356173971364270729253944693365331883004730955228436311033694686130944695664213629e-97",
    "-6.15301441369215554117868323315996167586310511509294504985967460013875950174876179191539791632841871376966259033466297090335921979680378708162531517876164726374348204893337297586929211399588471462770160124848802787152493032499149217736604053144393575446610977170735308004832800214150696452290021881578586733310175257395856991563697196757536567246929533246487525895302114477780894077571106171140617426525665583509190487001070440786463040284223197892184e-96",
    "-5.08444155252876842295643078744977539744855264923340389910077223211408662500133156075205560090797191321927276590328471673359969467065811068810281242042360285098880508548344946953233580045508743877280370458627668146035456617521997155559893420590317228245489539471829529772767143111586052436616948610869224139128568731789207429759728306317917653324029474799740155062561021351150882917319357803466469276255351196312928031718604957328388165853797642993977e-96",
    "-2.87973296835744076159240190590601811115666825162607324237039620983179222121012512925038303091457009959348507347319369736127871545085851009928544398405519021980738947518271170753263804512312421995221573437082016760774172276316452180005529191647285722273174775628624347561168093516589726650604412873965578873764534601868978445210686342139383510632277627142062345874102539395767072049270783445791992405245775580874881863334778485036743005093378483177603e-96",
    "-1.30071396648352250526428425204890768728622523266743519399432019127973884659707683038710184648904693801096864941955898587749226735882138913386421363481405273789065787600658509481186147577524299624944627566040174535044208706998977668901491309731619378716704152235869778586770610918022311910608730103429933773849300535003866069555161207827515692539065497835498212745857332145531562822552426884098123885871397337641023333232416391660168892602245108102428e-96",
    "-4.67092580262534710735293467394398731775160261495095511132741907799170976713331270002205703121774335638942403634874094664267300469340822533876602115632191473729168848538526289660697297959333933521888722541609269038888220976735798909602042736809246286886673545903767714879608270081537874194826888956812611201210127585709484710178314339463350423674657880179459611341068175530006464148603026764277993979444382331616795406392244968090412041630230234165860e-97",
    "-1.12704483406368256619726157135158111865564563940596209945518428040992238081022795003882301383261588448120901867983576948991315011979020720495961984242654888952914539418491965577522912359136913465176649132850105526905054360041703962661609257201150158421231307884560144196003562605684174453187147799979737365068471232988153071575502366333537338922597078819887083846805413271578753947966646124616460048959769983174431827331245215427524054536479629293984e-97",
    "4.43510767949008558641195319757777793118064727287221527727332853346924273306663750255392762540977043745285638932835635255324568671928214458676448151222697091712949472582246118426003983573335643350123960914108455352468035189837624402894673457703254011777624311907589935670855530173611451304707247444957973953396975990337349522169271156504254359102460371201181508182186367325661028814304349058258918816363205144644010140039714234907219586199465606214663e-99",
    "2.68804508458939629191058283222121900054556493173162523656493311679256206677966314973480484135319545578530502687042053649963688618647088822325774142621565963094646076910962187047775107594990769031585981348631955309447087188156734408190216678596242548989078333706587220409873028557217813148725833894909166706309711875601859363075785187460009174470813385208837578655643952148565798513019263859539515091725955298114514214348664975859527758924315560768638e-98",
    "2.10196513952521784704357164592403875855596795001301725086919841219059119732510897066018496839026028902736951893083102794169819869422703848833275085674498996016505513903788224750534543323217457134513098060525828643267571604877306553838178947218289852576108713541008039553318124544602043782044793053949159445528031555178119183650665193363634633388569287570077106773311548463565469956755230572465857455435407509307245156736048951328370979806617564309633e-98",
    "1.16048018001346224377315003200578075316342021751653069915937550748032338380156715566085899158316663480332392327513853538383073874529871898962000695036597002216824477476536471334200190753508428174915247434311539058870245785454572540667252485831290167462682815382941630049248050884178309313674136114078485142222342628528073717410847679828332920112931578485154184410062842819078704826428060538350383299874672829078033762495213678015999960822524804550860e-98",
    "5.13184091025665383906339061950919817710416519129773591686367634107039134764477321524029249825060617774734252145755805645714682143611496790886840178468214043567122966569337596089222101028785267629483227265355538389992297969132075467883606788005628668110890428510325151797645293323417984143595457005085133384567276140844714821057970325048158180660770748407266643731754021949333671714561810933819788982952180286342698357900539549930634916128555537065585e-99",
    "1.79289972853224292961911648393676859446474534923283539323041790565482701529652598351929564359042368382051730759621411233786644765380933602247170037781925034804711985752680253096913582041296184493636216213963295539406045270018796832550031297714869903422735512645613917817432137419536819663336169207653361628753126468412731796798316494712190600040898887700184015413078691579714096499947260040921961399057642078589240579654159704661130568548161339831355e-99",
    "4.04123879630303492515006690997586703321297978650493591239610089019946971064498099822468778676009869274661203651887302742574048928676801241033832713438003144564644877155159794809549343845476377544990691630913550830601341442492928301922802628309157994411366287142853837292312927398180348357454984694286531171472962247738085769390038804176132413790397685207694189211105728321858173925451441874261299166035008571959449302057637139161640602159685431468857e-100",
    "-4.01188274845904087564854076315185129763129274221236976023578044201974316721933191898120666906001453840004932644061018188379099653643985878699804142323157703827909455833696503208669747356187944728968231199542901597312350733764009204637063210012583623545753900898633006758307262740950710796071989551447866484469970107188217807778551503895668616015085568511639096637506918599332416935955343432024904517129270322568664376196775705660988931634036683525367e-101",
    "-1.16073648830688068572890323093647734887777538659058483324483393211973177593835426590591559706885457148048081341576054545216408949478004544247601815301296815322642520584948972912158025538373702714448160607808271971390773434929306280881454510683413247282740267263762602492620458659770630182133505548910929129442712479526235800924299595907759713675601413570625393357246548877261431885947481437778403576965542983762118213067282279991117804006409120350147e-100",
    "-8.64103246721704176622383867971181222436443183983545878552454097960923262133035039541186918729471203717220568682682352113503593745666360699286414128329829159294320871569244503602452406586581669149641163552363431159994574766938869169663481983246638276762462701085314535040891127891624154665118348241029669965516622540124888279261116258793633755226970328647404923031976385674399030856710356341645807915677653026862819555206142699973379305760718057078812e-101",
    "-4.65489319563799709927734507827193927772331991879786730583132062801188293830999428162602340200429986377582196156341560758138752953144274083354508925825440374398141735942022967633254802405539169346545539577202506545746520214570822775131829062349974868857723658345090903439309562369738798669881420454320350775346666495488405662379836683374684571477434656209054610851611754253063142591794479834772777088881830674163107181416863083727580763231202343946442e-101",
    "-2.01512390681354608847268335980159226254502302586517558566669941371078776504225951451963695286855957493026236385987541981914500638885428395273137138766283257124723597066826140652353909547796646961943122178472167349950491772744443718090863333894996572531752330956577052691485488151185698217016306173254832281128443151910120695219281144885550775740470683405115746606704734645366034480259730270038828440614879887222506221366861372674276582383829585220917e-101",
    "-6.83892786094297019409508969189095283887998614868273393443169238748830747764867315413746551317492358521201486193481168782841240632425652909267887663735537127371155596706616014516501306283045676254147977500386416412878145710541855994542169423068651739121446641586317588919158616294776945307758088826836250339081598807277175789312910788445878731623525666968770335434561927017318306040258875435525558276055424545236590257046353458516733065031303684726222e-102",
    "-1.42363770140696932795073397593392394459725174384903983009903190042184896630748101565219673144683423433429574843563986590341495759063759871755906188055773491636718858686496738930484395611511803577407712776290559293595663436705441895367893783864725897402634597055003649424503404246830295809763108721182267535093851583436178963684718658484942244540647728846984872310972960748720330953412580619344691957953564859667093801803874394678292466578739236129563e-102",
    "2.48609138501097639168791195166465472744356574141490460491309700531158979471057251370529768429017915950515645588684468056783137339587028960992597159719492521477795271551169130998917474890879580726442747188286895065552905189915256373214821547490782273896471785575721700465258430343399895530091479990803679460531670568448497486378938087217906054795113000080830467233295503574822109236929445584835488581900543215569544241456243130167244624134196856582266e-103",
    "4.96139134370929199608226980776279123757216412311101664802770049506033443744106201896134328659048248610560377852874922208445602702433284187247840252033795462236416427384646477375017009125617576478636460655070661765095191853327693792340355183475600217548051381277752037921938438345292115829046005679962658537294734212218326159336413215318384857448051843085289649623842015186486751933923273287441072696039310285658332840755179345478571146924565643198516e-103",
    "3.53337142615970697298652576317227120034692239814243240427382273604163531049337876543476544607110488745591273367733400989173407293294340670640339426378298245696023535269678113912801167947617118474149602445166230556488945102113478890867206482556977356094565918830746561896178040705387355027251005861171706014649061589517372836671823745614640878944397476262363510761074140780966368573143587089308867945127838017021521116890126660018614704030119226444476e-103",
    "1.85877577584574465975543906560372773605930650951709898819331533497727773026066412205347307230712492323714036101045527313339376537575589243684457560547068944860106795676093683517098962846119839820839541598338392513776949872350051075163121757465308743545297012780349510433641371972281591832566378761801513849027532475460999783577272126845782060282742048018276458974234252427843900222795826846101832384431022831245174658467078266248527822873942627588978e-103",
    "7.87565597943903472697533446433705688225566342810324099906572323625968169318765532331128712826648553867830861403732921524310869207617698152183022569076844502835505363033191498546963373559855911061277042813392585063435068890048422505715289402745172810307549851523596102505917315066079027382025179470575523417814402676144931345672603391265162981882915950787123728283330250175118990920590156650719747768618827619488825349589323489545142635696283014097284e-104",
    "2.59179191692713149906227527642133726454414986521481491635461126577866002048892945954347771139747956310223280029118531768999315698760901444642048925815822328364510035131133565200505732606145300104188904541432006776710865912602927196650758252554063410895064176528947329087041002652422951299666237408369541234975980407263121137108904893434137225679448290852367535726664503304445598148111432431880309253027412157361319152620142866052881718809288775494005e-104",
    "4.90679261410838847266072163470282481915764416011657139708572130464429792308818062763439064136597086827712260946551205300251668640083534966842043628943043602966415166573244007539117821428722384168979695251237575184919483757000764821568369610373452247060309197708110932410160386746166823650767458106818482436360642359825375836543905092069734546390722457079930394820188002886039060088292784257963982931504510310271327267912557825162785532364462104960979e-105",
    "-1.33826585770643561289962210973124060766237333122740876977564759667182971579888359541928804343939434751239312540863751301896393687642090151893469969882701357065590252317585973253956164084627454371288413027051918955408852356150856186959233775971258102346167421518593238354569725330048166633291175497854927016245589648696128331424452128889271760862906885163251769400464102045635209958382999201743178588486579523664121437310534895749484982384998325308656e-105",
    "-2.10154328601768207418855191307915298461909876560784813232107023624015150120412752244219931679692688321684134774629203527980638460956704386291313219274849247933555421791192981272330646485160012452210888542990826278821655245432119440760865423454446902486627461599048566157743694495249835975230078573763447445433760239027027868881516075690461585106026660913255753017271750632415024598670408146770194549388821209476253265429965565969808770774107103663653e-105",
    "-1.43750032110836790976844593824814926803041867884661982423106939254980059319251518712342536745646023950109859919759848056097010943309692207419730381853419089966940061830786424067758764077402449490977616674700152742399060382426609731237173010717618938128391230903699259641662966605679530818055705477916602857693309943674541824812809953782263143767616948425213225803541568260115354158551783813090985010838639085529344116347165258396796289185312044763741e-105",
    "-7.38995331483177832660330167518972284717813547587988388449236731263487460255704131787096282457502767747538755782912141985839793687812421887761964387364342112517221969603732573586740150681770465198532675066493650212840577563403936911799013430314549217149602001376818995200238230147507299206711564314714874887723043656814945427745311278144638807909089433958953848385386219558652983178031763215558053136031178365289223604294654263676164408225722077350031e-106",
    "-3.06364840015976572210923317638202018028583741624100070644607082376170138511398030337455677129761587717933707098133502030440229599174721106542151280658211505454814123670446386708223851050864915578052939292149919627116938906696126230625631342299075810951753433909943621629565761573922128460444541851004524828795221310784581515637035267800543625546168330347195433047104473973898627714649622532951251303243904517546227613760335300028247347614576245211332e-106",
    "-9.75576733061302856859208818920332147618334867929751595028216256001377920765823377277264254568915598446663128516869965016235047377783967691234409988004539090128450487634230288249751280437510757320447359081016454265191175812895173663905957290544970911571449016611928138588599062090187895410424759098949890710567237286582288178181133282891149394232247903353034818658669912722288227280062937674920713587563187328162195549033399848328710076978529646763513e-107",
    "-1.64418565275671099855012015648754696223345978360814340183735860718821695734008320493981215688927339656099185825826497786630643434286275733345044381605547185429728430400318606576633646320886586315578112815910906086412196907321484903957437395971500131597338098989031698974888654610282779356670268066976904323355940854941726557693404235614459191342823712190073911575341550228718536003005378643461746036798958738987202674999611929585084397582964437808282e-107",
    "6.68188053228925444387511542846025032409353766871254713332018123647358598021089918068772566874427262826850284940578947182917330759127018152713781764165462517531545293537942094074905084770971929866071825626518017496865896288494646538388115960193229405557716869508935851974370984403087940861823611727550504237752912671339422841873377053537385077368285803633520273215332188845870588988035129644676093408178644670278345466947063281178243362498290196515492e-108",
    "8.82946084134990678966544178834964831303888754521849657246551479110113430578151976365594340835979780755182244964205621367377401027460662996696715175575980842502717011466758436482547196122010063399923519263296991842892365902807117054760221909557531945634092288648708018617626741990115404684095584872438422814852259017165008785634475820243102488465014369989259540501368820269461890622937319480063332737610810463392806627709626057236166911658397346624658e-108",
    "5.81997073764074699338212403915100620002286304438719656281981483333079307364841884289171931500252988219719810694594773741534623329743358589084547543317416783554200279881701658389586694065454910433194156257817859102479342123348218650647649071431932861818366316099071055526172622934740448167626100049952893534519943574932701043194253095483695974741108846110747026877772641700158101052410137562860749102809965064790214021402061372492575921515486158776085e-108",
    "2.92549644486501744330184706923282179030306776525897601033554896065970606005607866563496278103715274077962952529445956167760417827361690470946469313969996107225386130031560011192917605197336381947325630518585879252250192004551311496247660041505363392913246697942728362108799378927991987823535099862956560403428205883578896948333158479553189036607483936126555857275334304015260064043826824436058509136679850629252605290595295510831640749156464720586869e-108",
    "1.18620636451588029955781684221232997012218138834297552499452004152702918751491512913042170218538168274554413147085265327627973260877449731175003361652781377459498361253073157326492910338503998684087335692481816942259717151339237429880112075186767294556262352957750709195091065225658358766782583652592562648409531991899946334487584114195267913030630903004779797739533534861783234688314825855835352601705592326461061207470316946897486033883094699316313e-108",
    "3.64587389572242085814040952839734603154339220430274705416123335951469681460217496721997795443988425908049149398652465581216746788279290844138736811565118471578514132408359531092446342553826636364490895571570960659525339202680832470949560853235480021475462317180887605558228864300531623425237620099924182580830258596292538791830442607456321075162628098054154369765442881505573414705085485740558928426397016518301168332273011664051320471631583454019430e-109",
    "5.30078029397531871834156327396697289206097284547638961979936084242886483206081698907580687893911409405290077261276748053878586916313184780925805052009915316582599711693896366190539353876101583895189459774628830136387464169378579217717054367045300280230337619356775404675410710509416130573875559454837867864817500282103580735061249140771922565956553074886391508296615982182490153278765595678950007660008760051870088029095180434411840218784767040490356e-110",
    "-3.18147403899153841001746464565207168679460217695433540927702148819053685585233892045973029635593856592097704250811045810468511316098904130421751827952187478857113834085805358207327900656342367890331536762403384082156344155621276448362017449003354522952864858682354463183017858784069025765805036949056037469010528030544859804545832038201169025068207967233496931170117791162664415612828990849477953300372467230684165177992174826189938491855766131212733e-110",
    "-3.68226464455786517069780597055411808804097453655837754707208620289505441793901115327684317108876620657406428137143802187969601975351155803748000434624064761959412538967312139588898809047322179846215401011505221544836526976324129222585118463340921914709096509926321092576787181002222342266232729003038212739720420376815202074613544042912736283791708262177822003519453211794430166888727756872511906268306819240203987125332586244765991398236090845839281e-110",
    "-2.34539659727011175487881936807087667685598818531962117229657251091075366249264404859502383208309103697313220767929723030704604363215880321635698844762850221352258608014101953564558758296360964665728312924298538558437846072922248232439494178961499541356967642951284924108488057644116858954425623027815476849071941079020441524508376922485430672522634397735268113660606158583641634791081520903251558428729393635239648800002259863991226539501096252060998e-110",
    "-1.15329486926489936926009715932748285453304551004044446828213091589192971009342695412297679209375279424805615828689920561950896447809472021946328496505735747679083076074002608726740731243767395717393420548068474341617130375963292272151093233793565256462750877597044298879041155810018588582792685859642690982345425772630658218640364096024564497238547967838078569071181310219633884274987880221191013933661362114721515033486555788461633099570660872421869e-110",
    "-4.57133661657156112240079470443335567268891106656773197210496032148605538658479139379799428939762955639208562487422309990088763413586984538491717498036411382042888635829693279133181874686570814032845634508220747711562233536108954757138321376408068192033931567682410673102640136619433116986932251701558039632238452814059902730088862861956066871562482262976955169973016991603231364382013803501401697289604143139459385651182236761939107245203811415356569e-111",
    "-1.35207530249154019191720865183809229859964291061476552434903964869987038008413847319080205607747411242309136452844613505701622377779035039781502273558263670605259616541516630202375775263533226594275807537810124511231123841416595582894681400243955833874410200059845332752303480804274328857402449545150165280016340101145163307312367669991134649929359653773954011178599961455683743360294864396016092091106644188510978564096552909602777431175704596500288e-111",
    "-1.61367888425001426134657075563605019301291509672297982216890850255325811773669565229389856735151360664504540344206441329873881916491423128735617984948154423088474389881345878277051202248711090069869849992539301789896313188677046514486943547225782127115505601657722928075280686556103161645526297430928236223716472235620047284174301220817250233001436465053850136196263111428515354901917459763581355811172728329328181943558281820499211256660649627230612e-112",
    "1.46547089388399437946509542753986504045960586456099768395548547709798196729687919683538732450968137364904702323081924729152659702337371749827623605986723777763693511515021480904747491577630641787707677239273034478705671690785292062311137250328098808462131575441166857475972634303012424330755763133104792810344721604650871179038425607808502343977326696620025833958208952422867474605058673280675726320862558876318229701697572706448238301952140509882388e-112",
    "1.52528040558872787638484384396928276784257785691069272371947087746796521083390702304491671665412864558424531586942098081916819269457328725319617633387022757186439792771982885413364834192426425999001585952308187279940482529028034259088921768348171548523620470002997545925585636678607928707349772661598761115280089663717729317665163795216376894002792224677419923893481297266952905919115854061354485359818105912736142554442601511836167241193213848203385e-112",
    "9.40964802864808164023400245079699895691188605957453322473588137158372491158507584249592686973368719014980224170654517082221409083313583358982660982151610011574181053223259296581102763487286222009105005128944447744875568183677652532252483808238647555129180264027935735142097881014338338233338566180435646666087679778407289114404060558010748799853716916795574308556110525938929524267138366761013630538717441164336859004851323696826874430241022168901045e-113",
    "4.52791114670407301972396861194584358615939492143567221721008197667943725969877111230891139426210996034046016843529184150640244837185257474256526190589529257824147917036290903544543775792884045795779736043475147965903625364862950936624088604317782321611574939974382729992628546292251442498550640198803082922810408752242040706341597767658779279014848465345933950855680730505419771330049886775177599449005106266226114498820469247881378178053309878985608e-113",
    "1.75335547192944922539574129224937104185997051637472282750899531969546270153557042260423280515337714405250056129626696476531499622473085106920486970960942290408328573562290446132351910786673927852256529280123598292067269415823587787232946709667464530889323716511771577168796195952519127386095470698029693872529204554776002078944403547773735934040607194247850500730059184674390880657585437155013651196909056923234706186168344136866316340872680016344266e-113",
    "4.97250709214955037958251414996974369684825208200795044694004959243832327414342495865866576716270409407337787214837534555345671919463274600121885533105769837036035176057001119659506845956952588061664103118060683733578762099498106287582038962868701115489272377635781108563679384737199020447414744869110694571714866144593774215183194340386387513432290843781736136351937721503166241163214154973520191340284233223438697520058683954457717568342774173754427e-114",
    "4.45991400454183969741021137882367032534685302841659442688853876153054093834599115148574482112377524125131357080633538797429029206701532183719562264384640362433904514652285870566063373235768725096349989392441155080007131362121622102351880026205849573771145793882414007602105991531124973502881577511741548817912217763488499430665148571076447220507183047014199851003847462064782995889873199201137317229986227308589874702434543928706488162245034730950612e-115",
    "-6.58584841271487030330132452002376067420956179505822869465113086869769330254272988182369230400870528099556105326828801054375125402087476356258470239748841690607004745930922051847348629531074751101390805369395408495223428655390166805251011157610908818056641444575214806188284276317461276847779507728053908368456104233622061277265521631616035108215269068859027950619901473176293281770981033058824487193297191735646505246467435971825888259417221344441331e-115",
    "-6.27862049763321668025693997748856434073971741391922839027260768540366077485790229205908536021154015975251033350915358174112880267467324139340693208826380344442091976654274311337765617602734207231966045712551012850049923636743535291894287138118455012529181386384216648082623384255820894987158117361363133586944361762854497287478229817605451923083332775650897098556407628155790905979796858020818241156347864479391666745940039305474863202663372774406104e-115",
    "-3.75891557621484150219399504758571793708370039188869024537825126191747734563924141912270578730201727842761483427402109836645535125188807164475623139038689439148294691380276427813337135012548205799579061928840967817560509645091837912254254878506712237787677738277109478372911139628187699138541451545768939843956932321106008619042639324635492218430803447223660105616108763306548956000604313484728843124786000749602860511149921626243506705046188462961212e-115",
    "-1.77051771270818309002680481071094905788915715576687203592709932816678637712552056200810484315061888323541961466642729701639477426138762316633847359834787341022615185493573563052723213000844555951731313107899150292197319895833732210086809035947649414181916220628646275283333408774799936032245392799345473026956657491847349038630247514563296795464505560226329309336084675578794653402273479605912999980230098932289126016940976118763064044452522587464728e-115",
    "-6.69285426200710121880282717357489732873247921722540555310186258107215880610274325961960101035960330797906070077080593152554603509692466397395175900866919500332259695918441044993787904934085249888851928434703836140390667512870826204545794291553570186791398441919496484645673011964073051013391085347016098967292563102238544659491365399292636841429844861566244428918404846011148060596198839283489842511611356408945584491536570857264012775602164438231891e-116",
    "-1.81199615257861598579397974094535205001350742509541481743537147754926112977304248779779760745809985422001319830617432093136557527171090846113664999934877505337035188285102077062332921978502239424068305757392948084489760363557156903379923857502235495468161215358451013254409427004940632255717424838621787969176218649047366269336234076579653219509985344099334363610277089184602115651571145205385572549510834819412398491461693073667948055665731724583958e-116",
    "-1.00488637961519072564777919979514987868502989764340247117396329193936997940779733466079217275114270855224944318460214836395773102574421258353103811216602662869423296502413523462241204396440598517637802080990181853266960520096845776567081720719078128592249457484473204934224045714831634688485833239324760833994048167016858425215696653351554730932658371329006788729646445745132129000248744176723403676378743154379815266779971514137683695197560290453830e-117",
    "2.90317757996585629586611347655971473692717906902114735098669804705921441397156206252652121343775305735987341250530657046462647828703413361294330667004974457018840587404803053426573387209193948473883676020940556535938819869642841316826472969329215551316262124588049585945938212194836736184298991684342299028757809353713568032757216658848144871204699477608418810654061986485371041758207353003971910447489466350479933756954823671160007424508340906790920e-117",
    "2.56951123801249641043232662769363355704604065913245609200315422144719357385808705941435622811797065507428581876287662148401627785243751444312551316141177839344187164190347755781427755940979008873033659117629690541907836603764941909874770964926900945692943163895107059736941135013155277926112681091320238356772621621929876474072811528210579449459853780068590852008776133125370611479301543450890971853904098899033256445368831668505439166809876081906702e-117",
    "1.49536349681385013652426807799834594539245107452104174042291992922614882165721462189418289089558565059322955859398359533648831803008756240593310750375049213242720724776900702885899023700061547445093067511165458771229909136617104817943417809921688569997563495964348112373144867329149147047716383285929992034171978833378027735615705281356044303149584637910279667675914371421966288010884267313097300738981165352347096217338368309070734706404221020467120e-117",
    "6.89556545945743099258779904208625519813125976571808089290323101497441907653128358183794694990929550321202174716192907779380266192314827060662780819768737556691109640113700836604849046644170691752923795176764134502057694482262093430492432242087032348517920327422212124784066884498815761568406308183468167384885483076905164936768666470968147449715433320483243582393033014615670359708825609034494198820633718459520020399124717670220048675144671926435679e-118",
    "2.54229163242036917100338452710660412540470049488298239489671149603106868181610662561836942796103089777904837560947161857247849319960586419356620268587298582202069214190182654268922689481230838843091802812431044123529630000497631889645554658123458446773464868839943003815429522044944722476997350757153494949887935203703281041343245022698090655820624396966715185305657818694647100861040127026545100764351593265330888987217811289475271454250361142335022e-118",
    "6.53528323752425639666965759883484810710800129683505784374120157520633835070591672915876905006842770132737062112402215811171806156750685524260909034216117224867330325607904206426482660146705113494655621601457493751928206605552536843372772826047839872220261684904680546089640722140794737801217494707481923260432681336365929754744080045956445689060844743878132581420179788273406904959887828593023041510914108695531938439308550735441790425013880151322244e-119",
    "1.00086686823116825772410442584012893301677743887728974299993715613203904218446868001598910961602690643394677119670371881829433096122672605138599943291516302905523431270703507146817189923977517555783578800096250021561772513572375374569268061880491467627247751342779170950166605784967418978134301872979670190901851736241580568081597482932254921505505299048332003408331502241042462518520534176102450235692394499363342161567624236793653812062222737021738e-120",
    "-1.25994865599817523545334156201573329788607029353126016494594785073113091756180954014608515456026213443221861723241203713688332133529843317602726148996465482672782911563028249048129106140732000202809630276639046184409341871856774441278169131845127217009310809519200308632150700959915711711236465860190001228476626352552984809047862323607161721422128249711629715935670784742741969466489447474850759678052824903249198734322392271839275627568561676806699e-119",
    "-1.04585864497168100462036266278218865701321121001579800396258538015731496980558405877227788831400700468599617014012737753992516024730273205568213909328213783516658513242312081176309111038303695410022567763086062250719231982303665361130179686280010142900847938790968208480752828639853730121670637275687058361701224353697763242133987009231688420422819256907693002322915077467445665223739462847581246688241155619992806691616798112380289911483508179811014e-119",
    "-5.92491322326897985296691705186420300696868884634889535456009258896304746374239867637301132403774243832952692770359942371478311668135886848906891766657519139148006259633838796400901709563183432787871962636788722591870679943860268064893802379341944991220316847462265079168274468781739432261924607918742911496732320997232880988891836717564865361477779625503593564672102127023467727437447880424057187374111168732654939231584989823845071624772491149185831e-120",
    "-2.67499743030594044983055369002379268096623347000536616988628183251138672144601565420619544314450753166644316751413698022132733970969149711052638134910077561664482371585272702386810895428450885082645133001602355538460270909507704807002056485783712482190084864761574612766510759332498592175500904380624737406071200382362317730398074078178791683459114063640367318704641911126590628338281235746770018784318763313102214024713355505605519052787119945504683e-120",
    "-9.60849250995103691558745255238401551952011201812126754394881005556832695426020405029829363306003604419836489833050490120092015005829919360882526594129473303853771991175301297413768351965210839817860274847807078715094292898616845862019411432309364104027296122223124399069062600072883351614756506821404325592680965314126488728259187303796815617657497647402971754654200682570271863293580340536865142187815074152516945375484236547405930828999487112378065e-121",
    "-2.32946217607743943162187227490000503711719372784480960487631129551111798378150304421890412695782085521560693013570602524132059243323907785698555444007306663340628532634479882807776000396235909402353170931061853256967769099842051540200743449788980156912449507065622667978708154557082549449630828995501104842673255860006971956121622890137742933543446228731899385201510109964921833125545279290565840866041501139284553721846836553581177273273171463128483e-121",
    "7.60133120623590942480853858808809162382198607541825975809972716022123286132464435779179649823059482297172454260670380547168144282995519565465711391154458473446998808503450705347010719057409899172270059012318637881283847506563167169345344178137564500096171950688847870794544242977150950027904464695199719012994996817016765679559493210782023566827229769702013707836745955480184775272044349403523835941651674792982515727923630675751670813770888639117678e-123",
    "5.39735364159832595063555592856423473226233525550253304713444397901830449735445789567882309107832037118299022292770921641342359123422173989173342572866383587303123496447105411294426344408886132433650198805152061194491099701742905074759140195384938498538485011164363691148954752529658443185210903846921989470229419485254048039712789795947782969877956900468626087268246645632334814159955068722204350727994552357840081656910380300647518780074017288736774e-122",
    "4.23519712532451821774714441021569532003781173549460389238727768863968167332116741434235237609667983981476993609070388359518544419574413072857939083531926642536270249288239227312233931024997478271396393999138865139484516177582101922763762579635819788754492059714061702320044048597464998136606122084387368044558217868455152802247279000236535090902434264008190723890713398292996334021471517464818490085324054758625112437011791326977089254685879758533053e-122",
    "2.33839520220578307343868479641955111549414546908738456704105856638347744486970207515969095590720895404130369286380461722606162490630733489254092894169050144813307110731298797276249455882313737317451242671973631847296012027162310387787589532220742914235695337633845195512216243725472939505420541959864274945756071352406617015802442148804050618400334374593427987396926589873954924574802382275845783633332105846135952608847250185615955906013041266203339e-122",
    "1.03364525045668506693503609872366961977865116948902075991783769281336429817558512925903016342827026518762109862004240313896272503466081248244191672521060513865229483797092123801050419649308836778697676465517971062208609466086393201131015634446829554979606095529376206258075573939212178241278948476524927435090500706877555197572033245516277437969831805851763343183125389087071530466701879963216631218250492876217863134928273587057933807529718602647834e-122",
    "3.61266081703764216748499704745394741707015938365395936532324824252395408877409689912166751834769671343976779571262303913651278623980056800229359669561316381889007195652324789257058529368802485111363148922152807765893422244277419126010025265470799820723026149394233057425828688700970015714825406771162405600478709924074338933058634254180798402475278356604220596993673014584536144531529820826206214476431160930976911335638210405830453486889624589901638e-123",
    "8.18955260550258300557603225622777173956316354311496379244481044508144168855527913274425116652607880830533172027309305323043479725493512702329392562190506042725247547163552395155218387496067045305222420959047315951360416580186045111987072930300289503011347114254201934140977515659573019320050054879217962411175618840821877028947809730626661742483219988537143785072672418847931389493208335475079687083583655940897658788572190197085686444431261866167801e-124",
    "-7.46673284621084619001600078969893559135708201043705268485079305204888592579449714370825964347316732013305253044327386887829788637832977934733600880722431263070858068439713605392517624159574282395644730307901411172034524096443151879887801841776907473923575335275937691327496969618326266711002256054229307680731763188451784603850274403366667628879374331011594508940421661350474808638251914007235364138790567637173175214833008645887470779881640929059925e-125",
    "-2.28661480702947289317193108393503785848734512443849006843158396081686753843800985511587644078457654115204123611394421209845448849523752181362816054095571937543613134557522760291605430158748118019077798416127290966697812272924221104540972762869541238724691437429311536049931988871383025141700853163391443403539005976836950719977162882019097733997826444649539248966733509070621449965157220126710523528615734922835933347848533800237942979298107283507834e-124",
    "-1.70677327891890705125518043123268941150424456914762862744876242770613855926272482886861304833114463146986975489100026811426464619903786290993256210947327023248541049896761721238570226557511596806930291376854212388195881818357103946207607520349752485699815653255651929434483073278545155029437015521651147747921487205555831235395036518181951560848035838022041069679421892441051168718671006263266537923931306595589557622825772288547589421999108065122939e-124",
    "-9.19386992633271514987087392458297517885019200304876330221272195891940234915209116058927590057490214144147900620877905654323944626710240580451877464765611828757135826501003261562279400693510889909436126651132255056181380745316752846400314879985506505980955952429154540215571875759188149662406426530395518002872944717920509018632648865441527022399807641929581049663304762942192382186434112137610216309987820671107533487694676949109650001749988684011517e-125",
    "-3.97849705438254617015811833971868856796762335920716165100023418611989763210209897630859706587468013699136086019810010554394727604219649904001298172904068176593348450239778736255323705727555907948144882559415854062258395777455677398186877349628136344428576798665017385137953469033072532541903308180604585003159666674648277602898572740004975560513552262632461170537465189623910851850075009070689330249868637985743815450626857263783850104800942433430975e-125",
    "-1.35097411168174424490271177250841327832205266800892551953687404057605416630529000623845252260906413384395164844970164207935469609058748641868921481082977631481786284437728927175102512635137609372685752240882496594484344405400122611775937527784091178374270734131166755854354129761315394192708669029428575077882188570897177745182517695509688383015819808069197950248081616992932348877470636862203299516197962340269210456396486968183863870289403995681198e-125",
    "-2.83179648009057653810049325265436798335824617411931810995716099512816369631662482067273563531493700261202537981628918353388265031382283082308199388612508587289946760236612357706442017786667923809062813564163200189161360576269165807641094986775064776652183043022106081540063735426255838755544764914197252467093155398539626618234869054410528148363622229742932393933209210370240710686444257024444910533540723233007318668876691517612131601981947926229299e-126",
    "4.66139508832294362002389310585385362304723039042839047834459459854897833634848426495457987022848428819054395499429570247819656767406665986725350415030400466454933875076072487621458925815866718726541324157037217016832826561809117221610300133396551621973322643914308930014687678801929723872206251004160623746198815824412923231071651131023373660146768526463301875214167853316782948048516173187428488557112043335548758343004854687775692157220689654732539e-127",
    "9.59455147386413911885197125042589548749868973900015983680475534848929645411079178134644675051813726603550701404410860947863179485925851484331939864126957394893139559960098213396781095657833699657416656747436029971531881978044285253984310723564673039799055877608118909430836443796455286066858113404353528568457383509349436333833549826415132082717829745316238703887158092533182315146347572935696704595497347537954031143348848109693989902982431537243684e-127",
    "6.84679652145956429729431344681596321931025359129574587905206940033273658502585926249254149106445181200367824628047217683385164810850203381570777627951744644887059267852503299558037631397974053376604798340051200321444533511104095835130301094477882607201439230664388310778724347211819428333657440196148321208115839459517254795504176738051387116201407697666477046257863244275509133330687362647741642870360663406971695202033253811100934184380582946785126e-127",
    "3.60131970599864151001366774424050642660667713223272202409049696286386470193631355337089767923007845408159738711326825701476217953831790028974327065545504234954525826471922904234286055252013399137275858322095660264531265673933442194664414611440454754772307925848273824082208309469046061369044071819009204829496430773026172769883819332404060326114102742571900110495170442559733634245600466305483366754981137826642362360768582238922161682270979974819806e-127",
    "1.52533171754741346551448138068078822806618041068711350552707538459999558402746538704590943524180236310596120073267029625106975926768179132206182828161846902715311917220170036965859111973597625066776440145337496800528725842047700260354035296599810217175197102301357968649618044404254375642162433222123354596290661236939654480625493468395214228057173435039371717573570124430811227500653200037154467566005673166759873097678439128244888661172154209976017e-127",
    "5.02338159989817759395649361153480174134354932692426996513979458673284395868902719722872418384866176316156367945276937303781345299499905228325524462219450222273971385976119589981832179069197187475929558891353250836283289529696565244993178562901844502965140882432125986312996951821385906072039971841888361301729306183586187211148735621702438188562753831391005247836302720062441643937705084977162106975673919374880300599177627020525738553309314438846782e-128",
    "9.59181325152741382143533073650162714755846631869844835726407908692518420771021288246794567014795934848645902288294234069990256782768284716802749227896126883249627038283278728419253495957935673195421862944197977132875203611573194519315116359959787025339912081649230371359339935378468449474862602793908222469224679087590064782400537024493731773614485876601611501142379324070602374698658102766644751626904619603737557727973761050480843510253625490938922e-129",
    "-2.49297121893419561156903436756285774043529302580093173041431805915614929160097460556245162746997798449615541971212816461539361468977547967238732570937462049459299004820011090943689666741939478015757719414009074735297208831710647383191147806254851931018181469483220990828826759691779922300735696646089598002330941224113528807895347973581605099327565413435207187520906324185934458916605948900720372924835072924847683157078258818261153941039793253458539e-129",
    "-3.99182285721896611182014671934055050867933874088222214228235463523354065570606041902582806667302009417296084549352952664592508919105271479447778789654546733754844248691025615811205210227872565308526642840304248239034532902153897706840349720131392932190515365008336424297687077563120403744221281401537940047476691448193672149764978864150592161770122318468698475412392889075784829417260937147076667856476679114235864212258138934442813368325976031575070e-129",
    "-2.73465778680536018808408264944798301729041471124688921412556669438678309385073699656324103553193018531960467529168295865233631167409195802866784592176184701752637242711419164372047643602038855905134038407266221148050378999028809332785564876800214387315334015754127891019329472129471265106289369052960109487382285180070372517056540462814892609031460944976958208579616241490222370832648231609033926851745853492014481881267113423968840826522447578500445e-129",
    "-1.40553300944411073566398358149770935936718303847117969138125089582565901623011964100619347266676858562711706338222760332256740230968704508923243186197168703638541959340435252809019480267948218248270631273524527674705073404996870929542623804607878520707881811055246587267595153064153996343948494926720901963948194534347364015408717219863080444209558297518809264692212554717209231640494304253693496216246698559882978196209362599558254889045004091097632e-129",
    "-5.82503909135043051829368392027693536579976479837293294265109277138154965394586844957453250738998731880245161351606535530569211653238531653349550715356075622855477469675818658361304163221950886519418902718294565530521011132998529623889001191619101564339757070198556687155614477270621727550022886638833225620913225268424370567312213933111018309604652267534776497684336490555691086630099118319790622799375399136002543247247238418465589850504783600460850e-130",
    "-1.85663287159612776653066216432398433784700486089308901740498034317938305182070933962076893622201190069079824554389492377077022161622209288255975840299632839103163516657112867783189276414196092885761045162460341213674157262006967718465966004961645556544183430627460379638198566420527903943258307117022974559112604945429445380019497279595830183584897381969904758883131862945747688641931004352647119291602013573270779796090229869055702859035465607891417e-130",
    "-3.16301481953093917375207129485634687329205105203466456691262124738021443287238564154497978049447891521441751820882108994161542031132735487813395175534345354978518118641896614025104460243260958409134983236191430787641797055291497125706218335624929670130915542603518334293659130152369478072063222298056799257883412499381099157616633885565513179564784398482145257176644123936526379740627743408147551314276247007298042741674736289832808091983472342849613e-131",
    "1.23095504309857995754102206799294162322509989380679947677094117739966300281859494782941939599364224835811788779882416477168345223864227775836951611951760140077624004075908869051785232641907832851217536426689677680007841647695848702325464995591954858769475017328172728123508681154618717589589269048518837303937900701541477657033145191159523453854771860663170212394660535230788809128882919018419978638177252746977735528217335562894357369829091684309628e-131",
    "1.64826469636378782909962886620744988613332860493724788734621608013047110828004897170087670082690656963170556950584844296042846254656024814935766965066470463155214308062022099623633202735474489342719642975167132481049743508014143546572859124453460729937402118206412522241565396423019428216016023682516042342412376863952983720300548108702431337213591869308529561999026594893333242136429385613190070525433266795546909894385235720032199503043062000910186e-131",
    "1.08769143521725946557893959593353992175788108328821477632888616457531364963965311488302904372019757203370008721018089650907072886411581313141387824939431344620303519970958841427399265182262466787324485371412978990688745089225356102366522335422729252855271774754083560069895649358985732069963227303355552216559652926051003750845991690926902860368588468942235489853562781325590301841011825571847151868505906317127451716116369224147795966703736773617531e-131",
    "5.46594269989717480609927776163362214133747472615208599057374050113613630503375438694761614897542455801479527431094305881717440966574138617216581709027089763642755968649431097755835364276772303852547811946899885569491153452285829211955614299139157040534650035578882051535038582262253291336819376209642647424181766934305846413485056142597884219224586360238281683296628086384247928927518699316200263342988246121365534823016313290953971976578041742729085e-132",
    "2.21568609692215586384440583434213886199350493251441820180717369294593893726770929448670858586569896889834415798242568203528278451825520933655201714954168565176153890208281131089455635514495294228300144369206861147684141799226979163333232891814082292010205632013608259975796488518555878608454317916385908555193461386840341437247237405182611650657313125112331340302171099281670064243872805779474984535157896579890291986238512487172551940102779075155040e-132",
    "6.81777262565959044167425953940143707070835496006442915152165437327464803860568484584297250659478506042633093176940052186802695267684807648544433372464215863489191738749171327911476715699362664623946268353440654037001983894284585015608674145219678878372572963405650643656880905203356092656493354641901182325918014007239955891295338218965581437800517896599630961280147084481797607535218629414708668898831977897037749595639055147842250573729187649361771e-133",
    "1.00517856251583113664248962241851177826494238090780510154209973811483948712363897817405745445978159731527249634885959472973956515950560838710356334176160650041009349075446918326463851065283052361597918735364501906139636945802029072310126033883685611285052681889070436837369232839037412223402057479228078444239383865796185920035440598238208224769881589074138850757065333253976456772706392899569306283912900337966733807117811214497683157510156703354748e-133",
    "-5.78232559895237033546228399139907513527200312532247192529722964460620902722115418705676714790447569736677107545185995480075459993634212872694598904590505293579637350544477631588337511455946944750831419227395390037049200695986213299816786975762536975711145167802521964701001910043322976870053576089619669688635474431791092186415247969303501588007885745401577793272172414515756542550660508880702160037354437861576334885202094017822184298333621977174589e-134",
    "-6.75465682999477402521456460607117545288851406549300051086385815770773128610324517661012280893994568453226894529028928720294239290229179206746458432167249862054890385393976362045206623433781763985347348134688222213182050882992277659369332000637432057471375277957770030148113656750249584097139688010388361051744430659689924516455265618584042788551723246902881861991559765808708634311435132452700456667502309063515940197930321311242040590002707576718916e-134",
    "-4.31738643562876825787031548599737430331247861682881890491646967979696732830384432198966763763559083673440138344324761617721841265965366664668142459201589530794495976648067880577664892213181841614273295898996499961521104993090462320046784938581777966460583733891456657902273274291078494150413229989399394450561104001913378373994218176912996717674745872749818688733805255001197667212995173708317135116131125754991105447685564838357347183071970168330164e-134",
    "-2.12684307326775434034596798069925520372215302026137926388656947322694634417037890970198529914951364519743433051043213431874531595256154969761688132592038743855783469880281644463675506225955411622644046549640966909157680028058661819387574259139980363833053590019846990733037216528332291569068378270893430362588108333986294549020363474517794255379484874251718888930903841816486308806562249730494135197550411016583331618580063454211937467792458370181368e-134",
    "-8.21519571733672567247575999103663987171592775563157594088346092697952072323136705750615134737420660617325724687547442370684060671662457191512041299398417756808747591134177279825390703841195842901410040196112086980858287693916193099458981312405001633853203137688207110772992004108342992668056908174324850564638185819971368003998819456316725174111201962852244887420242173799256100823408464356868095563170306717866904945810404767830284778315232595508077e-135",
    "-2.27953254768546172564818935070428275201422413113776125632541666208571990138431825297117850030038427927556769884898990052592183693191482406254703960284754081253346807603754951528237849711323956790269428396090303942623835899618265526289015942364886590359073181036570557940119568238324648009150881021568065333865118326474111715824192909195243983502433717981920833483265353134356065455064474183369383808084271350795585611626553348231021856578250642420704e-135",
    "-8.79299667894516557932652535461746715558431297877461927392130643393784939700472802718768164254604325433819312247626287812384568818805268672435146130870144618540465920474693169752762441986785837802478303391495798562549792166584930712638751857036073034466034278902915647137727974670007816416456197953835841353675132863359645895914551973869638337504343081228650549890325508355591364346507827059691843749822315558700426131262521919150222144137615940855614e-136",
    "3.41392891592375708222402128687226037985027550487493716370190441548977432984967441054513971301891390135970554192200009549406479095770276162120563247965231302283272579676948294742698660099477590984421615417225761552910059238417670413375166578569298823692623611741716665438457664135216043826481030081930377745638810872305507970318079573700204711748292790244739497811987297515474533290234167070305284835139375041188372950942766164791318500750188034646072e-136",
    "8.86654609970666064608089210383376693964066859506490357730313755741713502115749227778750379782656405979217405884033565407445513919440259233906564506516066474693119794030489036986836391380761502740489916033182308592438509222178492151740048413519459487696475224948786899350900213228590992266813593359750668376379482961892065400835973142063768722427445342503414525094093621217207371086146637378158028347248600877040068356272732141019406882089220781251918e-136",
    "4.86402058051111306620977425421904250787333064895579155449245483747610025255116546658463866100826340635857078008761260031256806746007070537880800237055183663789160776240697027251978258085376053723861100661119398811992980801412486550494203957582397308497591262166117264813870888860248076574189959790988216584820468665894741807406940420802877037573453719344252363664954042480162876315492469868750947935565068466249027987028276741004601614043472754567181e-136",
    "-2.74882518585077254434285134221058567999942322141290748806480805990525685942302780650514348708070332095024898571583398787248084071933103940518260117683773187905218016353551307219152968391627971417581551119617625997826364103238426168960523653389457310256474234916638538145956754816437112066962269129662404288173007190587763312745275038445344916950385186079068536430696434481703113844046770587372222329138789715956429126058879336485797180441237874284519e-135",
    "4.55360191567784093375485242644231308725953829229062280351816663412871333347870201194754955141252535876298598200194266128015420525396984258158797911784874348861655964438982213749007351173722551804762483866460670119519900122748101915001669755699803214635121851138811787335211781213782985428996701689926120285345709263666693936276244703579355340728451145720789740802021045532297049895884311781485287376072787865618247116095905599837815734653535873344438e-135",
    "-3.83656653231840624355518351528775504953594072031093760343866299937213529420658151004565759740363142973486743929185851539524083981751119867816954461356290847722113474095120181687814749413852490091641403225770947433339574392686932689846127113200726611004681284183003031374098696788980165786050849291840159023050499140774744505990735276484387889442415727760329288972059957880640428431760247525983484451568699223581257123455486523820287116359671745194155e-135",
    "1.92892291101058103152358097008524488958343674724822681379577228766484058917189807446607320291096510577255792233292102781964709474289201709513257133268363525770559268150615502884110090998396498447154568160786803934232406275682658815209442061146203271732655115592450949649545701122646739956287939461296472817617795045384519021663282382054605588606739018120114888239005429398546307209436597062450563785215236292299342967620374198402513926811963055224894e-135",
    "-5.35540508609661426641084580326526254085827152627251588243690183671051417096273636812879581321269140891496848172430252601253528267036222583053320750913638600012656169255624862033413650937297458197762819624410065462623610942220642605045497975500917987557600172654142231453333562724263726270618290592440882021235482455062266153162213367285224771918656042900116144053710270705529249998871402660421540561792765276735497740243403276386466708609907104662147e-136",
    "5.87756347650159503746763455349693108238648022367731890683209265453846092082032682851507481033792036365824488376870915286863517137392267772561499271580009669578585100969973301856157059386324650891421180785756901622425172927921759564880206296411847784137017350396722637097857388968092945086647709622154586870498878149257400141655464536973908325830456968985555414647811215614506204308617004802656219263007366093105419927495380064970126089874520417122318e-137"
  ],
  "c": [
    "0.997302195577549204815089854721872748182688125337184693743334428014308049582876597982198337431509859798371872580822797536405932122736983507091417788624270412743221443250339683703866502296197626827671699223491707755234559225444621767852301022821978330393548065467437376364937508987986221029723131038789888332181390396428235456254856751069325559618254834800088307697845929012850789465992175940760028616077583854321516356529476489807990385933284954849920",
    "-0.00437252171895367185977328108570004265901805362139318694428471727434347403774005622808631679448839300204695925727764632565855730262189378978295463911772752549997745721856597730854234491743855860286878902979709465785576010220589137778098797142342659547603666251309304551547567676551481294018104064887662582131606293740703997477177349813864951494674877220162137105361215518546662971986016305125957017357613825065776704179770043480460268066953336722468996",
    "-0.00209275863101735921307168191865153820160437898034583486615648628527703409935473187799071664424758193568979615833255895496374664710815574791901366585673422749217810902872945648594732387163104246926675265078647928607272788429386876419829097658868630369649157882070072003366623740314489824438665886306443951690814547550916129908248113312582998260306023938961551162498247665135957830354791198321580778574018194280941043758475330041628922817536217130890431",
    "-0.000177647245339710976090781422623077590429362129494704810739474538894944269121432561772176175195564440174976154511377893722260006733715549830873897146840118021134842962645930100833232811062053768731399402775618406142462485096262855200087682959803934786410873684673178973975761339759073036905498654090179239470094710800828440119608867482038600032390753557541997486417073953099270476489659078693545787884361853629055696905355930241189678466884979300004755",
    "0.000421240188147408991464683750247939344876714753377712665426930602072616618297252141395951566045849513780740864414217713075338690236450818862123891518141612162117516449055822752359146749743531161082245886656605512825464469783130107086701900426111675460673957517007683759418512339186535922145736400556113030512407817818080704421007881274037655878061265499039874304225038858312297585385459792471869357917017493539726372819818112906974896138180620250889417",
    "0.000168376643587255451042230304991155253094054038807894245071534868605045778062547622558975493416561917372427304451619379521483415585364210923519508225772204140866645756116761123390914575624223785890976284393745291016373655356444530000159339862817844892500855964784124887752283926807552053452498444513551699212960354687927117840013039829012477450703390237457767317616263433451092509927026403935050234012191438184942218695338794295137628241015575560782252",
    "3.69437460308315264884332726724377131747418355309169073765619775080472999196794098613017732085812365226218547637344427087669268383440588912111058024216226375903100976813607301017244168094175311016994731597590252134376916302679260922316651563884477839891481222981038156056385650405974741114160011844501189106060181491873079228961934207947248800972458766295893389655000098980136316054229716118917942039849156940043706328839505890532370745128232058015041e-5",
    "3.73193234497415477135534077508464252862338854954053879719753561819059333937593414097475985960791176231234870255750106875933881501510915892344720591782145554135120690443333145004260096457224697365396486398023644399387539238344252958314407007863125563299917349926610181582501488882013144206251535297283808790701021567637573394624052542615331683743345773917571068660255512409186325819595593280646133905883331631604076530888411644255239897127218397117354e-6",
    "4.62923142318484374185080935825345596814248768367628096967088540914252039557758609195967959887336106752097767461641640222790552230620760761736710097004126209074338091989854142925518206795338103530279089469916459538318391042069587877108164040239290560793765052963242210988813100999742274201080951373799503816250824833942209842376965718149076593478774601001257138337442373996463528940255762553964133736687865045725690022285848692613547987525704022258378e-6",
    "2.40646452542272083737500277688868636968716143619108927080251136669190674079998167949847867639518259861024392066511492924168098751677219537273554455348969536340415396974983696580791226606717463545212678053111319216315004946610347591535071725565035911009856186148668647931445553647563204763403209599043453347196428650092058907531098286970598502710132134744194025280631447604223652133794640331246360623431465404069187006237400904976593545148017943075211e-6",
    "4.18673117186949030091450827614502595301695258339660205718035214621225453235126247961617390523850555349374860121538853430641768062514562967116138407924528438708545812520399571219078651582847823577562089950357549032746565209293875798918241859403920501966531327727381797195013867462773216780270603356456677111497461096016380373380048733123022365701076341560291296498196522044579670669806791329085144903668540549526009617456801952990444772903427835724578e-7",
    "-5.02366634859343493568281397667258490599387233998386723157560891257857384842082184856645133487586535189209217951921764641327938751354416443573322154986615690067588076799887585972191076329063918491946765130625111036079647411135627943488508726644268081653020701905435679713209449102455538724531097639293537902395347962851279409813127267272041380313893134308330435554791999259338373841715514849504509474421117384425007343364621242341927547719351547264184e-8",
    "-2.16095597762023962036470216242153207376139384372008712952235120743271096014305441136864827218227933388702915899135412650143336882513254303795084261857711190970550437689967990576356236244224024424896952310836622816741464688530479778391756858888462374402483586945842819796588376382873947156335301114936184347142759834191728684333937356693372495730630003168411585425848149281507082556070635691322490332641563396926040205746185533598414160947641825147684e-8",
    "-2.21825863591968990181345870645622008450582550713074406287826697393994833545785337982217337455525001924228803932569974554669008442496741301168724000348741051134993634392389604011506037844320161993502562484606064738802583710407211798698135343730467749448412650451570034534842022113556427580653671403725612194823970126209231747811188162812350328528697900512134687521366370566866359181394004510994296122473530532838323957514042202857822033863086940724646e-9",
    "4.86384549641746316930900432567071352062521744212074803332204695687092626694026537328783928470057196499123688581383691568375860882491768727918167650989937795392378528918788513237394514220873339982840474096997342660753365525090553435013838955026167374642026082859234214760583358268413157361573782462916974158204740944316221146382061422713956254844637455793634915077948363586041197422446787536607824276923523503332025043858422048413497548991917474000813e-10",
    "2.29873408310097935200811020114276184703147167521757241627329299120888499300500765688781738874121200508611230949261453263620673443479312803330444622813356897175422067438605202603447945864589566251272450280052992674953846743098457087037887148333322928555189536031073122859315952892118608187924062472809230066632531144601717134038230877935149332730986509121811114272302525644792063988867076394625816212367375848213971944335622646591156172616372205381001e-11",
    "-8.70963803480327628236646886875004098297581811480799574745809725279921625572378972069518627814676870595984091615732327662763087045497947433278207010292951632039956854962171474216396835027898305221402683031667027354869490081038560047859117817601666444601047785715636037552846184111464457373716109795800630925618316107520116893748049156883176899186118366529401624817105605773818145459427011546563489503516062723761297507287484892402433832991189642997890e-11",
    "-3.22975627851507244632407227577563225651516930175015550299888838436658202016405073424444893631554261827412110311933091930862161948481377805152635594597013136413802451673846490167799990269120016873985615323339144665653261978628172449095006405548685225337778252899141751992178677050166611681203708864899108731066966541858997224305750321825021864947096683943979407806121925573995312992134370034114244607945473431044089524575392898629906903716054338004378e-11",
    "-2.12024099596767932953825961207779989268439093604488930047910602398432545463247909660293754538661839571899810974632310238079984772258339677697779569232258396238731117709992621223675176968023372066716952776135094909508280771025716189110951309728657374766143352504288377426283980825499831049607999527667911916626663479933687111429223306421248974090661379188194709866938570419205752718480392154195708238034722315390136132171073449825118673326566210042609e-12",
    "1.96182449529520274813676848405505454245686940339127652436098299850353297856629873738327817559118789242228518002961103088967692170932382626571004953812978437698651033377549756740884367223842414727727613527474124932247855650619917471556740686614237279834349110703037173997830895758558723028043467905623944206334581542838255398076590342572824461175616078665696718815471579992130003707594284165256690012142935129921371293347419049773435682985318618919928e-12",
    "8.68585241611737434588704852913885186464444455335748327069501976153029967204368837563785858880288665171702684732911000536884296557475793064702821893978660214460121055752842989746910559253129511384810781199718194457132591534844233659510520411758113005294070774441118468172477360555240925669070013550774980340444895899180193727796047066297041242574609593417881599913187575183438245873738154277140607978121534618199574208562460330559219019778511964482673e-13",
    "1.93331311278895132989200593613845267585265067417160984232701520659803625435379142743729406322217620486306090346557234863119909469824633455352275989175231450343197818562506909618749444246337424397717276668527829079383404919382570276993329042798216877998535888883276845203277094424032120758296752844516795695761001866856152368072648380990379381813131145396038105191219193645772833149882733082543376602983207479344790356711926531015326589967617129995506e-13",
    "2.70075140823094747896114456676916214544726451945754325235897961830360776713269589914838275213895354704071878858848821060291962456081360801008966154190706773785705458793035629998627532269893469351466108728294713688414819566161427820554988052648116981368191534822909092038071982976665023260084880760687887110162999541901716290001143061299867484326452490288339433258166019649137348124990821252605536324857750713514984001659890857980845544912857754175164e-14",
    "4.06159162906875541202053053096998568817702258859116413802335367728848244276863273193723397286754604365843255913490734231642873145397171674604447992797280343387705015231933850298073517001862771762199512427703397165252251237594390870188933193621255574633522082497411792842282673418510855469391736532069402609669941294778367659827497507369000725232633743787085402036752583464357721823691958014777323663062930760304727024203246601027417575934619713773966e-15",
    "1.71548115821734880949167218471819640684435593846378048646672376664832699008965253653081083469743691035865321789183053211924294873079930932085387465713667017676930887416054656155569077756428564949228234254568151291608953675926468992346062924361325125282113904920637247427909193654780041680569124712840763138927612631491161587100526241689940428659604696967614448312997359749872277700378330007160619271718793799018777766759043928951126266410112927801172e-15",
    "5.88612983723079378922360840537730878758374888531472120895870470692587104690651119759209330378811559631249967610105422013507469515508453009124022306590278920419111524705002305152069833550653685856590440817660768578677482219965847150972416024986264481870381945524957954999145482141312013478113921719593056402594201346732728360335696111484671598892592174729048286019135360993613807320574952552133158923124420662498674325476107963184898919808977732602607e-16",
    "2.12457550246214119301725615951482913583066567137493016471251076900172098722407954960098470920134468501579329586075914626641651586106028171757358056619428469075799572656096914737053758139414108980645219206489489960619681957563279891264065278851541706095345901901814917001012626845727214041697674141254842441246432297588795325374122009677529152134825727782414582275683401847941626408777437836353549182557862668092717897642669679318961991611533842317950e-17",
    "-8.12544582755213418148741683610872545419446137576311715033887018058028410762449554717066664617701940315841667908636766167342032445770816180213187560664170065841912870624166144573537866512339430120161654631512203841293869626855935333568799186517665587396231011437192602709940339491086545419909169104683592283991163884022327640101791959495984738356820908829353663696113143995566423564000816010669304907934419887803984343284498996420496183782800364801570e-17",
    "-4.47159212609371675706006191030052161183295084534821942305642861816692886533708447648492708259069570532921606818100589456787578945370178800597314235485394795298789900295509830634405950349061709077386889390886892560326311281113074999246053146283806479246161692411070987467915617530518432979535742284027853485243234291205134358320060377587628664942936729128262781068757660437294360669831046393920136740373483546425496510898170828710538393266354540023551e-17",
    "-1.32722214594986427690225782933450389045840271224032218533555674360761820267847990504090016462884152205554196931421203778952824290582945876144486938967879452435095676513885514572527892195020628377513382356026064506613270118728547715804915494417585163450149766950810455081502344261800707183100460590297377375454566599122262135039120160499697852968938736145008003700094414061426984957442785036365132477503791939963577945188693187822188892358211382803603e-17",
    "-2.27422524288358469106871535090054153209050891579988161495652286777068506574247662090839766449432667598090336841208472907394065787821537751182078339544898153338684870458816004835240381269355538464252338931294722997157695690437200712432949972113781476861071634510462526594299537005361745210162199624819618102118276332164236057182290643073170001501784950665074263447277867173463944875496891525263799307157663806572554110485031034515570774549466620060431e-18",
    "-9.51591787990523279894084825001800388877086524124392424197994309051459571113243419098460606153720637642374501330927904137509205145757327930891329823014939736398739968653726022977171713854990077637261566293303786227339217514524104151427149675697990127862510409868256394607386965485173937396740487664174188887528465721003344227710807728508005290083358681444723893972079239461846064556201233627101367237674663220366178575552561327927424013724479815824625e-20",
    "6.39304805849860417059430877875539578056998500792499620960710989457219124235424828673569486537001413508638938909379431530650835677547558169879823166258095212280650231067604265803708882838209502397736825109710066849221474884646169168147337061253127550879236393169905746709885907545569177254862784886566044282770459484674890620860686683531106637118158941632568225054304638266352233604664218036144946330719367967515852274589549645840345747128792663584617e-20",
    "2.43115964805063184506173348289649322550797420824672316006262053505062850643238800874983442629676692621608888697825796567980786835469593843960027936246701337655626316384366446825910693395360004093529819336565312753092952764641032159287732527405300787760082766968332969848868257102534457762960350179413246503103566522044478150030025898150030945359311237619765363409068012405912940409585295236442776571722420998659988038349169716839622015317391686267710e-20",
    "9.94806237486695152927323511760084737710334712711415491827290193919131444424820813955261362000570030512357620251258337994589769289492690334210496631619711648141320046526698360621613936217231491221991163353705593922591937257069993845040181702556833776045870065434525631935665524148392615583572776460333771055287934232616178997071141278450499671132758722642618905316710241362242682714205342583083330469066416236006729918073882621031502205114558924507484e-21",
    "5.47477343186144364567576714658896910626980866903279025142377520357461787676985756212026571439397520786075510175423279741097057678237275333981562171327505101476220291830708646098022234363932393106612663302555824748310086528477361083669309413524617782112577156938195749593761850782202189326320532310050055656083498579309963364282077844493326763312262423551262332229519239510938150852845765251608288202592594602059110303955330126901791820732999425934090e-21",
    "2.45362474985916259209531083234656469561585757344842011441968507560889529058399344758733762158776631281077331948897640446255346518918375100147218075334395627171192510673047445425593293647118563314142251408873352442048880469286835866528938243767984019033255552251793484034732519214036819584590968591971808630939340740537226013421475069552449225794997814795982410148549551059936682110231700454125387819900213551809981146882892315738113640059633557089786e-21",
    "7.43954607211321163902579904922715828263575752450445791409368785119867646254244753137027970940566906131728947585872366036915054548358357450611973864110724686936876052720792935285956162331719937802707853211580368906031184316272249382575541229269477353986950358688774613293270705925959934727671969320689674490828086369078108405122419998072218230861141373976034463937286765702865456652856955568013421165504368559894173647529566312485085619576942839327631e-22",
    "1.25309292243092352348856703939110127233011514837672072423195161038669207441606289387488719515068348844177570259442591110960672241921604459404193054062430087256909004137919313010370515329660558731174497947174671862411353129427128862540898298792797472596473918821558741932896261847508732012896626340624199652407166637114567730963227699158301930672137368673039695882811457126177430431086172621129911943908446577865821870697821479711335584184050958159669e-22",
    "-6.40942667582457423680362314453679300873862978336215120652523133898842209419495231848609403932329063535908425906514464427555322245153194113879825089768080715710205480574264310045580062912328623962941495080972084628354799109567485875868893504457222606912387174193317738820653944431999026595006281709040197729828031862464063339998024357780815660670005885693837039862510039971999333335443149724764979471110352923603600959466312845025238605946828736925261e-24",
    "-1.20149439729211114465394383853175298949466390328608599461124165205735574235152290797092532269821173312328193324138012344188540223435815298107110739254337596118868356893433793944442238773655682341983418022671912212367576163685665742217283183017683610262815082606270994025726218168141343472457041690472784468850463104558484389678950033460997854794966923425234325681257415126830448341171053896802155688131014027109129232341861355895221740893656462748340e-23",
    "-4.64233273276326844102961695399583161511577251267071567240422988599241281353184277763185421741111029814825968158097341516925215705521926870597176253841247444156268309824075018841043975639530990697893005987460465790009394503049362024777489365455204118073323147406730711320403138833251704513780785180785970062259030582940743900822058930302060060790139538475011268423095845571440379345386418227211235966183849007139378218789176821693153786167113605935494e-24",
    "-1.33565825065520910271026652797561082199658798611314898780497600388775536777191036549776945295367226217025974074124160787704744731240351377236549561596569542745584688522255869455723629732681950049818444927791466742938212059486548113225177331477300081108009294505902155729559547909879990391983090462005576623710466169598173379624021696854941791552921118080521909001569489807935960168182479179356566108383053059677962643202752878076090763011496063078305e-24",
    "-3.90253609608565995039126805234298326221841967435719493123944166263747928261916306161803386878238488032715220092016027148717148885714493050267326684064704397047108306051473544100672072373974130965341499711031385587438002130501523713872524828721526088333797473156974258622520326857487184631468940948032400209268501450676856222735700951942322779417405692932328085044260922941751046089436685351112893102844317349452472708340436051361403481881533462127866e-25",
    "-1.21571377967749816692181963907873773653134697520695297490705696872140550341803554482330070198341114767347200239064227691621762480764299120483495927888693735796873125435985861013759276852977750802483887188886292710556229863876975457212651322926751858951909586889582296577918525020953985744748286252173809254704859432664147010056312280680195160615013976911362266421997897092213836229355868685646272529882488570764830881977234146544141283630802376633602e-25",
    "-3.13697486331842963809135395446126648755695178307919226228034235363846095562270604604420701052934860568699477314459821802376328439939821218164480884922936759508633100110361606811642684025873648972435848839993394862658332508931158029432566383600477585149757881045688208182072076084046491195261067618496084566219478289933768487544694425048806160935495948449432661732671980360412151960544915959708334248837924324942659051843416775271501714919367030194417e-26",
    "-3.53687220441497254559916389864691001538871237019897697664064695267154124466232205369018521171412412514408942765381726858382583988467577635577560892908590887934994659931559392796505790265322427833302538185233469687186743907141938825281609078819573868804351484543451930476266068506159497479095175787280317160277976343161821052524013041390550612400696468191936253493960477071333879946730694381636937876451151177727854298874952033745520569369790460793300e-27",
    "1.66641009823061899188044107066960959997412970767204442890615244917705564907551469126975032383238880718336799067341825842888491551696878907359585904166244968617984990253617762490364593851345364435862344815457504518599803016373300569581565514873168108395633381086269090592935845298704446659982818657991901220284325733115468233844652164078495336524803098916161145167824675147186034748181197026740422790944688941569563627298745456145370923943388623396441e-27",
    "1.22150952062308832007191496395997932153051369845604731452030668496140883612328728961574247129313205869171954522352793813479394848155467342871948625865219759591660632561246213559822074588140944453446316083362385062845780083081719377657355024871545218193790286464574043248152112334411887347214452206621294503769942046225217136649284744727103498643782279506836369265906474675686844586110342347833067047620022006415030423450338503133242809480117878374456e-27",
    "4.51155867214435618098066444471712748676412854423547584917377893527810675470769961744023612267344157954205066727053661513447308093600262636064031070793914685333339771532846046023129236661504127475390386440097447110911469728665227948845029675819837804945287024156556489995905025665324852410712928513614947105735266219606797337142199459613025134540781314816948698419620873032475252420500025787430929704020156961027699459326068913645951130310334895345917e-28",
    "1.19203941541030151132349067791811057630541544608467159508101541556892021667937851254788082215610857497072240704050186874485126376350542704915611368511794064632873962342367617227312352427487010359727015827631300445796972041089786920891793247771853676391457108581815965155365502555665567066589430494013367336037816410433358519714958551904365986372203668420761423528312095614276371142753899197679943062769206057946692438324939518903361237313977422470254e-28",
    "2.51424653964057317863399951525107183139447951113139640740305260898930662111837603822423113639989869691589122969477112746560515222517176455406842335126903196207363217549275384230929690395390655131152604054246619014555562032741430010211662212288589535619715324208718304212056759426181310756598231449752730324896665677220170061694559872499359419425139891548811313396214960134680563178699187731436400402738493005052042529636290567453350578489043478854100e-29",
    "4.44732343956899631636401007599032991967424403496577115414987680031481496513422130989239063623447821330987324563357999395666291528700464342584898196800914465261138627571292175984692811286735814953959489906853320706353695446904793184102913363385404109965464976292582573425390190972513568452251589541358077690661945782163194045949076870807267213231769166595034611509851438591921754842126818052822730626516998078852145440223808957276236338298347169781621e-30",
    "4.22937424092253904107978345591000583105496205258027616738686176470467402909857766436249710040780232932337652032850675265333079319298529008992171053654677630782728223208128801605266806570421566616374682970921445854060547031336481432281322967154657446674339532198132813733023543323142534823952387931085456079584098507163348160824952827230804137667193207191386628258235337282027984597151214918570334575487082652651413938645787849918556405880858251075748e-31",
    "-2.44764310280582538518636833945769319441490276952267082024976753162484398931879769647018137438980486482124717290471563939854764987784142383959183450549191301673407611881028733674154730492232652379025173886103076021303037239339705366373483379934826637327976742302432358925696288533592916950222703809001442791813992313744014653317957472383503980054459783591922836035898085359160294962658264289095471833554736620814077750290305640931978487780847035095590e-31",
    "-2.18183525229686409489821603415601931155561531677859551611645898533207632925410660625399959097018886341713228353188548429127864691856511100335058814158168334519230469655320800997645863737106726968972183014224306096671600310947175590905203211653329901476876422036996069617750397217103117068346445178477145094956837431441559548655401506575227621884446671994944751929275807287770126621229200463747865848244828433190643349675653296050843426457921138831966e-31",
    "-1.03588340984716681022977844024741602721553419229153249320166965202857303196609503702801458760990520587112594909794023692654962099039579244778200608029942477399508484058192693060159268945822718219506002503752662947273005974864548876027154526357242916650455177321112046105513372782875530996929952605579898649628003962608564344862939284354346223691996379920928638987281730718153895065628442542657850300774116725971636058391870534513948350245905278993881e-31",
    "-3.45995179687830217326807833097381353526654078641555859332381054640226365529917682464526706384984304669605749932191392682978262886402248533893047453707799834470226179349161195794056561119521431752438056214102407084952242251175869168555151192434730972185174895634579072964330989873458370355995897709953041896860497541393596861417691088304061248233261554639785075515433670308641173440874453460064743333061983606958396526947221816284534401643117568522823e-32",
    "-8.30303023274728526076665995416527288477689443402868718170179691577397003726723403647251914802904366540801758394093034697008033202333979474419997526315510764257022606490657273081664746176267948915147101478284594557638599696945916438793032035485323091307472582276040230683081621906006659247603997194744442135029351930403266289536571770461353389981636508594263303891654724010087151724271332139034325730441100846952923154021708733880590894517181552875316e-33",
    "-1.23623581663883639262612302329632052542689536490578193227249208499398443339651158792115542102226202522794687399881669731652486643040483415592547671391070834367882400130652826366489097435215638503576917612332040621472270903178244610737964730400484102002637877453182136402520726390240345060509776602153202536935829284201027111926140427396405133998167137754501603414692765219839767914559321791977408350433400786882994621185820020109287209061306332274545e-33",
    "3.00535180018356978993583818746536860423257942759462575949409899522466040814461523182142888725874425996323326388213909682945704451309668713248352087006621226540598848138429562917778235375427283725558022643588630530979095355428890152006823219703430999952988614475099345817189844151846466945415017934822827778928119122767901605554488943025268029534343923397318390603775687255761012282783994839323227240511918269707452023007800977360422363722273961410903e-35",
    "1.06225053096921216557383974462892338345822405323333667455649772807614577936611414086934706285018568878880919672075660900869830001254316795340009869652009812759444468111769563547167442068883354063713329423524677129594401677721691372997155355434967822166370548017844958563021078148057389898467924408752311671390566812137726308486241389771317974157431534794052912033161975875704104918779290299764194988095268393516129263204439521784496507271690575278193e-34",
    "5.45942848555588448942937977219444347792883645505998115958039165401432332854588716849887776400418686450758811351048396532657438094319090848171690857178521124522594178333667225754039205913361865952524971689676386768574304394651770662442327623872582096395302073056029371375056480526656597308662128614707078496910545610676634457557651562066310665063907924413598898051733932332478506917113176079976927745942867333177996361374272688839052529459630040533662e-35",
    "2.21337974738829021969566194721553330089940230288114102708646053257386395495640058899210778466757484069274414622515635604084580412837976143212481462418565106816700801119989641735943372057491791093033036565326714606067294932549907514586459171889415800726523815492854266688874439623968680303823945238632931349880409743329979137617475709194788319063767576820628569033678626376717352588840391454138876909401801184509581651512898102113554923777391521256391e-35",
    "7.72846874802970628738880964947951741961853158428546619049317418223492029995408467295948990898223475751184849342668300134049000765966592455361945660591459218052039335950906989481980437412578634279363285231537171417281257323055301509299107757462846449966279879404648000854037585621406964445381438848034006951145500825700920684753815405622467845392060479741218337327918696350612019364372572863234893389271174582592635918739433460808440792892567078201198e-36",
    "2.18988850750500027106119492135292297060644841810819259835388134548285890601267196179444275653148520263827602871555446777574659475916724354252943725268084105676310632776140544246239024125627607601995682383219011836097536492467586319840184505833104287500033477375674602414748892394189342772908932392797246614969327579979052285314036291243911699133000626276228469424332534880680015854510863307888139991972066284146667402915154179578119093581371333449063e-36",
    "4.29624850303159129799339828683580169674888523253899245919419593742746302599514587464577182746295781389062670705195731790468242181738109677584384779267142179789503175531120518890780158420564382167257151867846648694160117468919217490653340232339957967863249808388569993334666991030469710409503341923557331854039315289750765142983860885890420884810176622885759334743149398873659978507974225371786144205653883974406064250024114240764241576753060410555274e-37",
    "1.72837894780715381901422552423185480401632813204381961347969064575690496774119996896356042229258803922883014032788243599195789049839143165607036488916390262511265621688009896643224028478812876832986364888744674601818683397036328761433569399379447690983718810163547081742340598063684778814182397204836181352922970116838302638351135407587755721796952694498015061360155588265213215443654262101613243935298903208865741502145152020787595201034793947931698e-38",
    "-2.99891667892489928959710423669668496388369525918524354107378351870518271762249054852325225873321517535931665602775435564679730217999581514294141535823775406802863933261414987987138803600004172953063886334413849977648655707008088135117874532015502807303608200502343879722400322545536833176492681628151441575738957260980583171359008487281799675509849491668783168735010552945865722238951153046600275373866751760469583224319211911477683481798140794326164e-38",
    "-1.67641737605551404032485436206740014572970792876079134631299883457850687002944223282631302152518619178957318842464342024104677208388229768707170270758632868255055294487717658236301254281430431147792243479821531828331706930278992764510638280449266574162931249469011695973751910128665370559021713167147382997865052475236059607958196481953368517215276188150506880132565547752419768998237481507906237883134922169469370772052412678884628503490445617163195e-38",
    "-6.14827531801887314091568031281110185329971776841663592793471102329107052665599154683021115857094782539504722915208930299788436430046363532968026226259809474764302485171513332362794672030619371964502654618917584601123519547468612586323869617449594542993035943226191012998094346373591929765465148600964834184937262087188158369884689777838488656219913923661475518626052589774364011875349960841015557256537834275808797366050546628498334337238510880795806e-39",
    "-1.86995055581770762442635984614373673147814870871987110719604927345323851692009434639362052605755462468790014574196765795460677456983853589903953769479000887731023333858683058556938038083242140334767695028296857510808633988361172342819477285842314580054488234739880187474237948519718239112273336387426337475171102789210056630146928716689858312795517649998936917602865379005837293260292687670132327743817212665274752310088933995207006894996570196126635e-39",
    "-4.94459889006676260379292843619909423353424125022019789198561277581483623335807240804904728520664146274677333223540260144157203345992774213117270608396444561268013226713726596449697913709375226435378131947717140322353956593804775262434154467208835112663030755506875086640692415283054314536435373746028351558792040752164875377769023588310140586310684090104535742729009614050242807242515115425933177178856883535942399858404026619926952554690376327268287e-40",
    "-1.03669830271555290506057544510201930952900982392231959372448648361448425262770996041651347996760496293921331505367322720604672478757400252555315098368691980160227891320570522458340393480979191676773039288353905554563123222145460420294672904771409846824676213200927464538947405805754594497012004321358737725097062990841089338424085678009379221792040686282597158088739786609481977420028209512228240070095716104652055377398677087187904165518371303397690e-40",
    "-9.02103738223230700680464551681374746544077944992340199633631226203034526226324427746256909978883389553177597575661321122337899624623623077376835643583980456578885726003759428610778013973787262581402395903997515002057564512551660635509707681450864027508220383978118220043734298282093998260232961303062542309234636974708746308971884725466461146543391095528394229815014031272644675364585156063765915967993966725017142515184328641641180396073508481126801e-42",
    "5.80409490904875074540731146972422317209025937422798397705667205106100071482496506880281595631269085382533643863591852596391572069898039590407568621004843217374942270346369428450700334202126597162375684215375485374202969684251028494116284062851355957793839902441019968512932648660614876735928933632108215788380440474559711283847310142158414957159106300579128175877408153000198493526698417532442959915483812449879948592884299760888387611387752349793688e-42",
    "4.19085902062069237497744185045205324401171895896301060265660628964989297798653890130616582647337487081596408142036102106229443570080109120961157598806457129829529590400479690595729660895679487488052389320314036599229377042766024909260367331733256499460104015781633606501673175332028962794597600382883886010245615960997962977586690798727326676811957690261887953940930842228348605078815405800612964857773972365964873105993153751575570680076301977577635e-42",
    "1.72019669537035365051075191554917211319020161289975449520237692599432171728658312972068998848398425274371302500377300648621959444612853751879808847881205230799098154581619452188602517023490774549367642084729163105175435695829270390671575119366561596481258810889232592088706604928736367958515470864208467911000288831791937810165962484433544432087604692911550980905561674413823010558372546302242062544666152531733070807453136352618415808477737816053338e-42",
    "5.32789814721205894693665941153725156567572691965574646151627432960846633763671014048821845543860589199341176827263101379980112166741402805933339285973064404131213071702700936137993378930095569174643227504421292553422280438365456253054840939384583055420397394996209313681057215710666239066260232250050762958116812892632296733271840394867945019070149475059739323403055869191499660839367094647799644685796034628847272795122847649916232938249414582211310e-43",
    "1.30959916739598124196985691971093029649360563410944396830536767275202384062869837274789755566759992269251211026050698823854879160293406974769384157343074050603406605357943458910989769678675407288010494591401416568243119100449443459956557686543677015276366922089861744815455064417821223918321074701079175082470125699324546990312164638024014751276373040804153635511963069349201407303707432566058874782201186954732198789736952804672058317338566878595165e-43",
    "2.38908872603523145294251588028416662547448163891074476574443935565683549709231736884657256041566005706833010905708086911436876611830804294392169357095739883074317952900518904019365640571542119462395495699433360842062377166745076657425511513847045511668172482094856173192128388458934724874496476331962372395549114810042175820267900822875297428002788133845194012713379936535199490679070497067751186284074083366528945094941879508603173402144544899615379e-44",
    "1.44832819236432007264551903685373517958330793194251708193893883388477146503914968576500676972579117049392173101558333623818629560034718490550197381258147663572200940613892769630770075994508120500518306069393854332466543872694286628956347559586958614485789351234893588733241463018880361540654110848165356729070805459062665667420998629640742933838162013703533156427657813577388740483959506127236556284919531043302620686453606895626053500692174435556459e-45",
    "-1.45018809317537559549030258053611356834357853372524911182031336117102487471551814919471971443602833225964873842388874836644430163498329503909279859380664725740315486512666473874881418883997345484926428442257404804199740939029679849993742454932021461939129997262227242985702401680405416023761083712114445704018312820313243421176473448289983665105773218808117816221512129580960489682923752247403899134228642096319364042603377339037918047877988086138566e-45",
    "-9.92349054970389448832709322851090964416644490144448564968014714444430683074958774561928379595448726747609356326216990219747875664057298568608333844907907857071292535441554420866252970410172095546027259673793298623868537233260396793391706456832300240604477009331005470206026621081550924254227939021151921423474191696483540255838372074337860076732887504110789563690922528130805495834293339906432641007453259407667044373090958331067492665851227390078390e-46",
    "-4.27834804634467134213760821274294890112135094962497566528357446578528394320138079236085215263185406587646949286997081379474227465028375268651157848265714055123004308709120802329010143208464066547108086217335347189194961855960905409852440499384945928107951601969455813491897609232393359602873441451205254453058026236247255217968271060219199672144476020382541108595800519226936402909569988445389449643621134744196399354993272852892826478898153862944748e-46",
    "-1.42972350814607464048582419176271187628257589348214183943832271237627106720630235280128383159566473836661815461360774136494854918158267920366126715354631996410376189500472621533677555593184666164122005231102691999712032342960269588924954079338906079368520438589468735460247390837634423011427953052199572906766073803973977691378422248059864465416174016967227426477097022697133402679867634756701033771686415294945221005619853440129076782412297154572868e-46",
    "-3.74418562058099826839634388903025710471290732365844687204173689536174372240978110288847652756942006848945814971296046190326571704252798572668421287661915239463359148314356816288311870842022634445440009867733162360502984933334976674170096600094645307518990186198143961503328055805955749487341689277164820173526336563931746353224492762759868307728602206327307857807316165889749318535699651004730190901796606925293477872560131134712204910028609805727326e-47",
    "-6.90597724318413345413875300798031868664150199535580293114876154140431854025482454508389910104864840409594443624177084348991163665205827882321814183333215825958206375670258998839638832404202869795941981665058521825467892754982420497724869351577121362870988607362201890737295645772499725516953163054039106369848800712076495284565623284713353768426017943689254442735526864496916620842646043905970116747054561200457304688931140940865811082883663973874822e-48",
    "-3.14529876640275480161770371567220571233566416360380999158685606112289563111936530930805537364268722165569121181796819685567124944394522787625797432797492108237324287640437396690431447628280598431759992970358257848825483403052409337649220853340587159613084146256522855220364006507762001411221951617974616440744451906830568484639106461907296834719195770752463152908324923499643634502150968825902765635068121128018242602035767565379229162004897528792126e-49",
    "4.44956562061142902452730536141725478446410296507656036775622302011969921073675983686286782982869849198033565856078431110222064823862944300497801657975594347796436513265442522785016541812067075219807202226790859966842305295870708770112670089395030466879248754088409699071040693532057953531705564855435832262031013659243949332988991703277553522496329640355496883080526739765531540089069822336955583824621107437070408200292370254134475576008393717875580e-49",
    "2.70636030051438858660753645675116977071164721412252063581651673670367547590402018230596669499454870428750371034593904392850541190295228458776893476397546458604013886148866942619167252381813704608349837458090085418616568962722576047719389223082202337897918877403384843726225417760970144897996880167043633904677476823336338248254262223731349953234288982738482490362409682095560096189519347113789241489560859291563054846393347977619423986884060770607222e-49",
    "1.09632316334495339523910791639576890422614260120892884747489383909539594737888420873289389343386271664025853160545423305435339843950167214622157509494786978674054784784324351272002504401201349113818243210243658252625045478934315028409078447520626774086738733398771452605300119204867416491533781374802781671177506540834560114477241347639938496074782302651149000490914656531809357286216835672409500864210491034874783529604481364740331436720491655284749e-49",
    "3.62013840882412157297690796612078952505722320711744540053075233198352626081536184633597875353679389378254820767098460173023487668838826058654160503275529150795950818821186844342884016571115477258384664049251252696582297089918613725461376741010825120374993236942034075569215747207687715176565470299616467013999983864852517895050672137726472887390427031398498234533097590218603901188710224329209650879975363142772985447605522333038040482073629236221590e-50",
    "9.83654257492415894251088279627815480499970910067131781979465175924031771815861077007702391936520002749451754747224117501441702078844486421130716549270419248277900249422448038204041729377895425956979707127175482376445124588123446767646250739519967496852236155860101934311389469262330621206573075614714572167463337980361328646228997081918469561632924396574551745817327992243895439952815112562969770336880052151795854327095610470801405062367652471513278e-51",
    "1.97611812908170148799406782899631664243248426716473491537344656839600058453900624894084297675665873806268329407449732011487558607456035697825217414705365963944164704425594707064409512137893581137527189856470167015551537806072995424602587480615679403343171554439686707613542172926066674734072972823442408029991321579471813790232967303465618071527576711097600095219764378268170473211023727615011838306082106492593260332720735050591664618351807488874782e-51",
    "1.37765865289793241918532724164707875769831994955138405769239728723341490906537856415917991100631003623593548469855119319861991794133015992635885493718218257281690094304028804847365147830802564385576105238755635392742606985642300603770352630717654321137006311737393420932553993910660109858111339801764185934919443387282240028833920134890797176419970799680786446660390998474742118932744026646326133092543344719162938145339438855318945183051779760845492e-52",
    "-1.13943763327112738215156497192516488857259057975017479787618614921262996900417818490291723934429958729270261214599905632402003617126036314970352520342056623375094239859923031374622274858640117062949763583010663457457323683228264616138914435132227874787915950657337256849780986907754281708029738969594392044939141680966733917992660601359710761741922408004810479539961537294871962389349211605936409154647070470509521529485822970973189641901476882266102e-52",
    "-7.50113323873683271397827666106077045363073472485222614382714283785540926954966624689332449106845965507035120600033174604164710042370131153349044468771500771539757841470272781457825331776483145783629184165576108367813735125090019763855077124527288912858310714973391881492163690469150942330359784381511415268553433341828958008064807624576310467808388560737298455075936735158290028100813309869295999974048678836880315130187275303740177064233266857269226e-53",
    "-3.02874535867116250390191476183621897648231162663017733592006838831103934459782213281594639739459301276442555897139172763292906919811232837241033529696520155242630125071793042441528673874538530990386261455547516756448302509062581767744574588593617306218297749969434021799323006147964562219363510284624283342956312904885506408138599357404849813345398996307766248477939760946175550087190468590559476185753044128847120350479071074094508648711304175114806e-53",
    "-9.68478299925128289655788530217929473182260525273615871945454404587375630623040872175907924138799618497591533669179576311715226205520490375089958016097016143596310871933219920030882587649966456624162282437228484944156716307639890644774380001078689634673914719417973998624469487016949350406171052136523388800974346091713119395701096736262432439326852707274417509539875635172290320845172154772915199661736515435102716618009860677847123160547013490645306e-54",
    "-2.55080621973806619276023710362676368264217723234824393901735782748675047516716542297329641998906954639389779910064134447472320480533253400360302790169334611660139032408323051148402488056316919614625835677361209503653917311373018975738306928663423042974593455985230891265421193007492036809090497038739084904990285757729338873148565960818947497005322709080173662704159640749635758227380397785086783439874583395999621578671756380931773983141492640499219e-54",
    "-5.11309047185044551010926977122948764268143090825047129180837918603968498143967125983039252452561240170797792028994719332314172213359440869149157565351620884379386378078695174674957450468641872488618901624322386630274916988814610760625849115878933463207061447391016980298440519318623133035552873513446672777776217222005956799816263437913265678157097629065109771033069788206493440977845134972367608830181761984603920502326444266582449450990803879097834e-55",
    "-4.11824649855085667133345160481170869596781799220809394656813834428430276840128564282073730125590269203293425563153410702771829930522257863615733122548681552714112329823590252949451675067185681103503066985865502835843504058122865861153120120953935746879334016498787106584385018740208699299790464812125872387043193893998300151966844115461543112165035023460957992020542582384961364621836051649280832813185460682697901813091673910571840146227298622555117e-56",
    "2.72102497943442787002374148388764554126292839866493543450792805454050878904399102416107351587189537339494514632915344310116483796640160101853458969303567862477215316293548564033243342020494038602594526756730189251780031032815939666116392532081142445955456134925829102169188931153983252105064244335878435975735154099362850869947919529280083756448252407166681901448838887088126936423351872552998467688288483673494869301332773121820432228861473098980238e-56",
    "1.94363523973975686907898312913481544264970329369864573635778850800729363172831320323550123165973045611065933489985199785842271486266112108058271119006252929855137933782444473798735551171298913272107603645647259402207063287652751246582630326036940838966447048678087557178288042723083156641143772335640342923701897044992485135106514572851399075329516049678289333462825063796708394211330809594729762264704580106066542430989804065916782481890098469000053e-56",
    "8.20630482715364139525830390320503697056712702747340355768967204251324151068402389408015472869948191036238392951921883463159962612963567262427061041748178842039824362293500009353892572399374357524202836654432427087183914189041033773410785572386718745979631403118315802609595803729606476998287855682300513176340502860364821786742673478130962225535735277479821105834004649255568491266539346228181798327327687724412002486454706661700399879519527009577747e-57",
    "2.67987797530736171596160271679381762292154175206596487353162072305246075827289898251446413839740900574833144432040648202728866116545068893523779724729866994708000069465011468692736086132480646616029910593287896778901289099400204947078658469333785141709183514928905711567284238119332485835432453111021281386416094395788638840373852146160833940954202326604808952275573228215813498743506164999640051453263804551997252540010155835806594166248926494934512e-57",
    "7.02003116698836825083010084507597312245527258480675817687319143005009003311551739414228819865496660997813085342926541074408200371707867537740961920127654766212939516510324350745550381023029309127252178269270448840566589841093743833626438729990703153184729293004568288273972041549138706993837306095761774054390164937728114192801543704995308388738591628148638047326079442768726448473325226806641214655302297168869532449788032280604843906176020174715655e-58",
    "1.36396843237004517465264160994367310217903194492257881954018442972044652336488905050290073008744214304088465396017783573861195770977260135766279015095603176707395688850038291391490175162049942242662336987126021755108679032628496307822321014849687594368379344787627608098625370866544699957408019867684141711229110376441832467954531187469565778427795589320489259548162294896766988477927669313140671097504533885671115003484644047027355095201945335433121e-58",
    "9.90960808579778933036833480806162940775122698875631701154501511934913302222264745410185829188583866643929777393601529534579573270382616575138168863331075655420266378566688305858260531061590806189539803668911655630910618017372892983987517154791489598171852268841938776246050616991546351691734099937652873410668168369573561217693763992686751645142898782431227434495886718652941791253615620816335120420971280037369800572935011759942805050559640294000469e-60",
    "-7.36358019508771263505652425068359848211007670133891269700293097437472976022468794679406950076039150386551144380477889788712051228846505475220377620316584252721146800710322187308102748270133023936965557244846297748752442688402098144699770123755779004902000027618865251051561329491685273728167403380671519411750554793162669951827581276314334848449836605237344894681764690701991216006110438295056895624050830494499648640671294066112045577807465519435429e-60",
    "-5.09914842092632942641250408305012879842621944967827865536857746859639931272878442364521445894887659330456584038981572760154034211388668637195565693109902540439476583812449783769152553596439560604719903900233778645640103850023521005274623439471285582721041984446772103985064335687840222451997183169839802206900895380336112890980282983507757869878207749426097360312593918573919822054727463506779397255985277491828400743425906544480189085711061762889785e-60",
    "-2.16486926756376250713719954619773945728647130768249339974466386901722101167293924718105163495724960620340081316013520586598784080744002834675232028512842943367467474343843264604991513722648486258391079529564647562821461958928929658438728461755863553879749857286212826722589021752932544684781697750158293995692327019870999844649517040191697153591428017609602862241393416453045254415370984386399061887558958270107757008347235475484509724518601784752153e-60",
    "-7.22382674157662824866879107321434189962363153045263905365839468138081334037620874394688336171449640762275762717729121162657895393774248384387327349607477564565983544681494585876788931482597551490766439863242674725440460238251429811172300254425596206450267467210710509645263674768011327680643264221850257533376933519172384441893040524184141925288683174817014285605697145543875829139966864782684107960402289304523156558936668144829071039239450693232623e-61",
    "-1.94272505855167779144502490798453529051579292134348199017423178895577747732872879333237315603403019752589751794464324023402680430294571262131519290373748424759571217269037878520596362820520934402983420878716567366375292896073063756910256127011550003176165973166379109225210468960148219409921533243746874690619778116353790243815577960150441744860094286357987404199936945251415200155235125558070750549423200526435015243324793195533046269326452474954465e-61",
    "-3.85807855278439744423678600358878393769138025384342456794206437325726050992149268896458117738297752167581353067650925935805599266273641706955047328468427588308732901481047583129618155038958588206649105031027387403345826952400293995815622022582266781329982602686430888728253833667802372326297783309293606472723669999007189350021887193274496995979909112865032689997694506524465266108377185025474178107857195482128970164339873551535431078712838199529615e-62",
    "-2.88267804428040816533745795983737239022836832469780622647214899517793595898394085202929612589109023800414241489847550545632155434472018429028479952016034488086015818276695213668620374595082569236599415352889087666911036137529611150245475743510736660818039365790825338988315533732028558134635609927325498777674172028235716285957854123537815459452324697647644024558555540830931937301427290297230803589970876097675879745544490605353403384136010974096607e-63",
    "2.04047341563096968602709069135156214127265678897594422342433655631879703099777759226889591007618318706790256235266553859395318535499980662408568336106625499797491894809185478776807057905875718963095147144518077344057160110512654925162610971993130053249317937994955682191745174825249247461140045581483094010429238497350119656523281640525766096309382509891863772825080591677075549532387471736204098938016350247122868725130314089509623433144270915839164e-63",
    "1.39885649508670350576757155461461917588187982386674669414793646577628012853474825260837262497551775010163042234209064800280772413463907734054503627470594926759549009390862474076856232662572585638724093473664407980980588458545116572939589204232737342248908809360455152780095840626507101220785551690096068512890828600351228546486901307433473745853782821265689474444854147127148342361437777451256123181205776337998161403643796111352265281018220549569238e-63",
    "5.84952172071582110703605253791554440731107908219479740010010319741959892234722524554555240508579616871031073209485084329014598663521486381280015302410074203266039344378423831965398308635017728556885807375259034287866103415452820687815708357416873325952512693658174126546507619830664322231336968686227208331877496531287781269231032197604302228771287516384374434575208406004107374827335324411565806195192248202071319032349189181684962748056825286741188e-64",
    "1.93768376777772466526665530067651432842780117911016217405577470176031137965149522610422525946100684760118671000826872977071597049260720243606694080900039494639093322151595872017333140799238481881808055446182888311189017815014930947513063311015831333554734486963575512756006621766272874891293815680984417127747502184178288196963201145689157507942768404143273357498617710423421960995623025808125220689582579705296070553175775889565407945351243203221089e-64",
    "5.24714745660023150505686766450062367329257653854652324599276975637872063011925423481190798903874925828330680129970967104606743748591684355223204070474002861727813834311126000329980908183558810095302941377937937168516441234305497013859068524486749951294242037424912722926062751881503882998807939646167441236374020190811519194613670915065640089698041811604632994873187540510261153163128069304744487381625712014671246193471751885486949426768730254893392e-65",
    "1.07009037919761621836189601160736294040837571380134746237143286796142058103664134484064336443508057979436114711190597372339799415667213637438416375578600104711196692783192669851649852841923262801597197237076174462398503479962067008843764618963000273796850205730452848791477740987393203808217609028191168831616851204875119546500915505988513320647833327100525885834617724727548017503002098816392901376508197622545722706519381243142012165658008222190199e-65",
    "9.06493350997195120144131854320946336229462460273154577199174980998758499649568911933151708847474220742125766821748383514744527897445841634435564776359300904923769272425206730252784969632521607760823890451605859554721705787431220090950781444869329601988035249249782732292387264270359537050355396209267728167941706024595780024171216716244911967122750194637298002378825819870573274756650141467830999853876008716578586416993156265343006515394422338571833e-67",
    "-5.28275067726759938481230424277683135718549041043795752097582576668127305225815549382435505920685868983605657432409406685601102059359617359082743493757151127033710300985925172435327825339807733069753113019224160145549629916497051535093761545668852101115963032456925594117585250736087860895455877238765870850092999635135339898120719440070985476965303168627541631412060675756539258985586282901387939366720523150803331709263189486379855761945904469176893e-67",
    "-3.80824117235454848703177113445413892033862015976392225774007667533356589303867058552174452107137435871306291804250177001659948473590463946202301169788842095593923503204004575114064695939140204775453931595618822363388935090368913562295702698674854660523372041487342487795505604833893847693793525135125487681449678924077773901404889122325460724735258685344877443397175780171465904647923432589063443135102221603453065918380115871734829070134199842151867e-67",
    "-1.60954390044981234100910448468377151212815913648310696339341624320663473944608655116737362844704654845452177911772408185800630747116656794090979414186732233502781889514239106173280934577203524664486614585545453186305302279360298470392854303543063407588620942924490385871403026380017585757295677867872886279103165975552495096939406208473999763694375010894520955052607703000662178203654456032065391129550420476178773431169016812841468500481790082213006e-67",
    "-5.31697989789934857293121436787806990166221374839510843479832411723925803902121309968936137090504413836409081163297827193559711980736149393378665278817220415300812902004584093027616498621229525009796619141614274797382556225555502126235438578074714747943712043330719402074270942819335416433615673360815019249284697318678979308793143325638833880585358926931553939401635691543881776374487067305663588350672513788644415468489489165384410069988208064573970e-68",
    "-1.42937190456664252310329948919435715362036036249054849556129334662583258724507902075713979228574002657201702717115784613528349064547938752508193169463269273826933535250992930555873263034179302622453058068224349361161003161124691700838837057192632094328598478053493109090390221340775651080145555708258929233180688594879576341691043744366762446670209239551374982059018706249476071037230502129758326295806944997500656001370645835052555447674994189327429e-68",
    "-2.90856389499677945006651358434816683740553627128888317862546427008312583895206614122707594783998815471540844106820212654465761249589928803187506884552935156432982777808750397471568745762208313157823735102549490777643365709345504259255969862534112505896750473746320888949284889209235950811630008701499573171413760590670487306926415616830388441564644426147679084357890984919143878700309848435547290927156157695720511862613954201955896778065178765581331e-69",
    "-2.56482898964781860141798182597823299917496288251909069600622304002272934708053996775859121750269669688506548329906585084677973916111482240137552634185282286963691067889146258810653090305525291802535342399154314188510027271655762144962753510492995334005782342570916354122318210333838905845533979179763179499876986359322496175066592239155643228037798011291375277752834222035511133121347421578710632586609197409611966471276648771905523587756727212591038e-70",
    "1.37297587613462332437616511017945648485460386636771504890382923885179318679405319406953123672023610361931268626466807067673638630043983265028416419794925363800567311818930901484942212862475076046805736822465359630230460464608459657628230669791125949413257543380975750649376106911551200208167169663553478246091467148096119411136738537162352060255355293352763039603933743885105424006837245426093108700116502142359463140129127543424067045585306598611343e-70",
    "1.02004489794284985031233723646146716469554316030967368848107569697541274442377779443893988251322790285707139447553496382025848158109135480676481317523250045692874155879412393279542560329008083786300113345791929306001805247585254015316359491091603592831322415800354315795813271709304353871697335573219430019967688494880420018534004012327134502402157048323556920624735752890047789029081599888212601244403524360444818172546205034079608448093692870215049e-70",
    "4.38624918906140084524044271815047995926936213154666265910464200067003726574278598178619890728717137669646488781669552856991320109051549267408558322440374576655634944168149901202160721054114562200243462183463421098458156531130069620223249584252117161893809564380002459240244912224461001198576947845074747572678167539624915075375625568117865641178591428409124690838008877655288097976860640983201964553775059386466722405226996209429801498365916887363574e-71",
    "1.46662983519045880650970322677412611985803231484817833539083641930074462606530217828570786028037546247253095022961897800993547459519919972087862945984360907515054637457380042400112638935808364661389918313514255908701172277457082607644828103406433618189132779520844976131276486138447810607578224281216394893430160191242695493693014916235720496619364987401402311194232485633479710966751160204088358954640115241193058538073820829573837871252734524142413e-71",
    "3.96521963291068589216886814068576730443099428999763073079140969792841490292701527611422827497429887085058067209909672518455629224938768880015930021679879038328166742691341560847401744356021241823291677799134520733266824914748969831823819262941565254796230781801952989052088836560920324969390662601735532229488612534546444224301110819054047313634179422212957308392033761464601427588976918466174758885868407478246121386139609312468341505820231002399341e-72",
    "8.06470388274432298073743348318101167522234024064588570116745512481391126665290290203389333390498752047579040356971981795368564878240055833892538208453702882020104965755523548032718368470000228415768519674137650749750153800522373822315847543018725563562141749277452863530356125442110284340426007475644946036175254008011761008643080052439092145916996879347133737740905244411694008661402435575834634714520881942627772943902925955610606254998958294289896e-73",
    "7.11525227944139024040994073898273587925705475521398005509463960048482695956719114445615918046322819888157862697775360770735939414216551945822508154876304126509590917963603756980733539411718432839500049622413182295441255491704847138213825184047593643193499200455699141961145078965045922436101732799361340009525617989925495118296471002850135173957624019130320676695684243243525995116580994468185883661031891241610251719765121059071770036577373326534539e-74",
    "-3.72899679151567989264737932316233020724015653513833395694854390830880371395120254661710280793578991158889219331387927637114080525198074409472561207585741645351272729659069707715782199409546072595778759377566041741056036498847874489357544387932147150630103407308803226725077191588915932062047402568359287474734095762428485482701406392838994137386290956222083904746811832964115751987896751479736046428943311977432979210827450986242450921317319713248713e-74",
    "-2.76831500407351419157486470810571461115643527008929423363288561708869444999492110723552586089379915749541201331915218639256089241520350670747874095155261545682420572102472388535773752770517580556987136854682314725194266283225357271376086221797917372675175778563214052250913274458394091991750516358724263296277047456206214566020799291791128983223141670615738016666017960551287845269078324914046574093845765869995280210919600996293404804458715729265297e-74",
    "-1.19276287826177921926547780633713824628852051625047489322503784699791636395048479267249481271600244474869088715746084419804678273111068496604298328112040168753104414127685510214539309746060416292880390369518549220269487947147608232148689266215326099800786435114547684341176242776992253404271684431065897547181458544998633196092505555451009053079061401036686724486272213750284758777327207938882419346119087111259380296195305220845031563328201428101956e-74",
    "-4.01605549942010989154046816448860076097997710076905708435094804033147516190544507375549617794024241905059568426490850870065038673859983791644437962221607624855301960385144152793366393623560307980595417548838392977903773162710479424497605442490536598252699196212531550518160243735009235231729484124887501068635754018345491189543052277389387526141694783189739474794498802249656473185902184413226490918434682892933208380109249473752457595561875030610642e-75",
    "-1.09763291119497761218478345365936389927444601097009791909240503340323741975721318194797243545756376393400901329596550976841856730691114339024627099252269329308609751305706324886373030117760834518759245286877006106815999946168868682792763646529592037540353364854075012346699366949084772829232590854949117398084336485737787477548683147686539258747261058155365928522997097598125993974828426195921218991327594000715314979790451781223730770404967004283448e-75",
    "-2.26476115820029371142017211592216774948681928132492258857462185655605434067104995270529850529592253865091303839168668529438113078248174050368322695219983500677850953950286558491411743051972541057497812648252953400870947258221758462640457030136263135658214812036677864670354290491320379197734197715660553580150318230466152463534488557247462765981320343034568191003870140950607603733810446895501907695751609673013512827191736703788734533552324045773059e-76",
    "-2.08789395089082245578521210932860495233257445959122335666368957738116224243355897983037094767638561526788778867051391057514116925257856452612904172627147629478375517347838456735532363177418678391760709141670575226126054201516798789091843104054197515875984901773946085130657894026363648923310433575790002438369770870613159378965130028690932628859430291875113090341968010682624234228117270546345320352186489062609587350802786168212759578581575515358260e-77",
    "1.00625095502849442082818515884030423825674814677715313960571826481313744064703919476762744081180258846703595870725110195424179282168428384687171772833096434580027342153955601645337049479014578567032501763844811839237186149002598572898374501641749169603766993124751654435569838144070541382298663848735296233809597707870045694374650163243738237484951572430251077611568178240618119653976481289803112854152624873109951244883440443284857487325181285884253e-77",
    "7.60428110428695183537242597455434653943399284652674500770788246606966530580208725973542950695318963802837840303631356854147725948256808700778420881565153618321673931258503220753874895354801621028431157977821890645155760921291741380442710258670932380085274778133685475893607971748644206528608836451615834771035760665481174803328671260825567340177531427230729709401630238487404733014278830103323662006108023828418673694992324742336086977372046725646310e-78",
    "3.27965002049919000027142742536996555024238466712987842058504902784579471515045893270843983994352773253715117903295204588040523666494069888361279683066525950003754417464356116696555966052576096104378457980761582960403966021926016940931423102518277688908254144510291255348451898860909539961639089071992093839744622008460856825321645343611584415141961858703211114973553610496690030808336752461930754124352695061226393493658287788967543741172757852615532e-78",
    "1.10386257095787364608817086910403139181834247917527778718640412325612441004284940994542228886008268377708792027533502596745006753516674160659506778685768119983211491467684585586186025954089198760019266552171364172704815554934140263737034867528311317059847872275003034821332925364469902449271531671995556663112758815743357641549594338367900642608242012671895319913183235945862312683109029222644052942402987734475879436541346279037526025002847218238065e-78",
    "3.02562979911629636344322750082607947697648160402728104892946439607241473109785855551732455390725243391086999047304361660813978106812692686867304809181954650943199325579761697122250795317465886651877553953032721578773638799638105428232397764932707026385444301768067097463126411753549013127321734751312393923329562094872180889671101857340583216250766727715740337682908606980105489410711078842539596040888891022140058818990315100826266042025583996601653e-79",
    "6.30911838866807356755569546154699584955888288778190809935577738371061524414650783677896211152836890718555981398283204490767128867700933261894919619798505629789125467940786683306874948196153053092439512581850476432266423389018589056077127252732681419558291272678196637334785112878419069989874031602142569129935421582063371421501970329959131477440486412203907947387634955014652314359866031522411466325186595411120477217534072807460540295496710477549365e-80",
    "6.13028187317437322616177188705634507666706013096870082413314164958126964855497660722207462455455648969233431599384352531326830839749151428559752254562558833178830414227408002707450995302785005138333753347883607965592662822549822540598421681401270224075168456969395870095996214850382679689235853607614997748348240234938950798112326324567033568220839879830472900641476822989402022521455556338255689958707700175605161925889995325530001732383462759905009e-81",
    "-2.66074118772869621871314018751695442073525596850247155216256406314336523055678276523371934609755372634131580660482736822246280184932840373018256151499663584629475416838917210350578768817185752137464850583043835993905501722654039443016152832763809588462632243027200002418802917468116361529295313573927109745105502497083812734733343307986140473561218448039001358073959775552387989430460833440981885517219639502760867089108231063558181763430887099219771e-81",
    "-2.07907085341950001641337306963980850650835152819480711927349613548844605206042757833380974047296199659479999326341663068326450215377853681817166845402447596922207211089749526142363537918265972761661339494072086922733493812767206826687957130176390195947552068099098246344794995994344597952790977266922363835863713216525230554690457630953288349672053504211778652706048311599695169779851765381342875950107713908739936187476359643385677471107908092781821e-81",
    "-9.05415301381489842208234500305385720605741929577789715385068086993760849913668766235708860808509815077856594905346380066908245046179481837584121596040078132883084559866675909655267336322116174177668180553388220425815359916387199163586206458455698276386789940078903979244528637246146838287579801805622809459568166055849956739237898570202041585389107429930901695822621785411395496482414026377994603159207268446069809064327094666200069243080530479670158e-82",
    "-3.05877155883216323114021370710959954224136036209012103188754292662317153656596744781018141267882586620050003949150545712616289716238426512956095336669339190439271156265874715728614415844577080884523004004336642136641035121656113576959913271032668349394140956939251999643582029192482618397958633524857745466247378283617850671521765644946957110728464908059781893068049449423755279698397380155149428829823369925440289131767655757393113296812666122218604e-82",
    "-8.39499143579066365564615672263643390593996066799523154789424848039155662986967516672972614037539147957308091555651306366932136734870203670738113449707991424216495836314241779892515022691037427064105596866121625746590028629470220119758768157660535020760298983433337840332193092807595289986884414624770047355197370203427989957254752178325038649985128587926735249950559443667412458292129261431863718396784658255999854718327513409701428480492245588979283e-83",
    "-1.75586228362665776436629530166437057313418117719754584191389562062435065617836181182891762601282969770208350353482994658491364430066379076694746746009502513434929095658360124950119113654359021388147478297233871912667534392365013338847010348607684767726016643344683727253009958007660311868015222379013367381196443002913427514504303462267160931512525922017285935304478520986408832563406464707344515551510395826776493746510977044613175657294468753048575e-83",
    "-1.75211303778442006483588350195907080604088561818829792065559068452631341061359894341755676375211315566979733999729437975836455151808039459297700292564274758921036762552990067227671771765511767857823666471631389450813348308676261965145608786183737712052866926040181943933928422203396346672902915757060061732218234611334486937925163778079631026212678639380083550959705404650396694390994530115439350391419057537958501515561390830350799347444148614754196e-84",
    "7.10899162927056861824622452710857867726215364191638550161897424958991032609841579218754879849528620314907297352960399645760269404691319518689385566882584584738783039206381996725219475121195959417146216394564985087333683215455479541207317566150453322370860154335148156058809667797777875938965522409670531498993717355718477625237543813130402183891594626410141672393400682854675061247869897578629728103472786735465308492933039041831046841887585748297160e-85",
    "5.67579897190391207698020230113562922224311365056761295036008834975619531374822337297078043145429498641611793517634640765040984211117198061819695305977969927959234584674025873070258701905524366643010882799586780058234059369860010729927784174162317287697147066689179943502881316743408580218185099918296252290216336559192799127981758160126682035498188125227472626287758830128676454629504683335571992939251913830566880197738534437595995267979523104269621e-85",
    "2.49355430883238947797128087627321102880482560896181243331764746264625682887087795018057241195335602880179929307100963322006910904350215361925219636180158161046646133775269378423460640675668753275034749457071800018582816076443224566425793641287556473190755627547406925480315183307209695029127530313171177711985020052855666522165796086647988033040354767854160591152982629375981088955097957312337479353290849630346990580713223190409579499447647702599754e-85",
    "8.48261806616304409282382692485708716393290468339414737072918482443516128369441136075273226699523299669567971749509738777322464636168246490949793754115399889162514709972785443868179561313194000277933882718367915958316821508420104882133107199408668422699019001914002901432728903809070010334060650340888457566293816861358088545712484526559277984834876662858758234115757892721608325893644688630409226024466821781952788507518153660742830123087715824942982e-86",
    "2.34171455969134445891196334275505266257242353334151012401691747945617020220270370341664771464428137651636167523859103867635063585222409997874405278748077054076137718309479920966981806704755952978932375092093994970469430640626110390192165235100900088457365924334993625918030304410623560314173269605532684561466277954703906626576876548958674857550713459450056848256097082232488654294040505989328490847755082106268230965805689398671898473318303328008469e-86",
    "4.92777360326795550475119015138493719645474747829473252722021230476661843934281954352856188002575959090638248281317261222787995764002527737662151879584107847810139289927606876514172163797153221382253397828602522057271853178635038638454484531445561063529708478365728660774126184590895456116777863268880827073969731001895145484223815485243648344747319080984938793664659671455950034673549424519832976143002273016784989117822476010358090429562384062874089e-87",
    "5.03165081069033560316192207080436261168876807337000773499075490899805650763488087518829542267756598214372010055715303799811699175857135593926009818414779875742677064862924215431522694866904709818861497049800140478146728497563918730533208938300407973807192257818914935757416053493089384954194336888160981156161603763812582463466112624666026694585985001106174943299801988994353626190516623438277161113009642495653459570400929132192952986058600749177568e-88",
    "-1.92314843135066800927424838467124828061097021255580291788077572044064824066747313158350426991109307684680368351587480828128477340552866449249239954295623917683224497260397547357352665793296166272598754293663933908317171855891307496216947649134831428166619950432921570050707047707295812714845216021908168519673446110785812007204471272792581864260322965806409048870019464033311959961452149441750906839379735906626673880846463461106764443268191463307614e-88",
    "-1.56001989788468173300568117660004703807863001465070541887333559195018234858343142430388149966802162685241992752949627505416024649390355013421972010422069749787212828927583776527372187260452441975779318205198217915460385571776384320733371845013331140047177365588955110571660237895533636209998466762918094184808223998753735147559696252354745559088559137658330132107066665691592664552316736623143546380611165979795677484622674913242622489811767746074260e-88",
    "-6.88248333775077004817989171576593047875024814774159474339114267015162234098717652951728296842647344870223051202055232615158520578015310919857466930890031967603783871259609587308706848242342897848643500123080000716360873698392819595294896836004704623294792582288338327779853871553066444321583582766563442905745736956544500517254259637565766178260650940502907253164685481503384061940845738434646642337272414377091338727272196149059702881292075559107625e-89",
    "-2.35094449885751169750860369446582566543978615337134834769436894933283950784152826656137014557522515040218689181023679434953948020367676865037247511832420324903371505122425505438875950575557150887215550238826795603694136528283595733978133509273315185774422573931279461517426234996677036547599623101845441013086458747085175673643493777098193638566867593891101471231900267943234051813037175062986947411529870526597491522241873514416333595551903042607729e-89",
    "-6.52763924681817261986492848939551836658017499851675708088157311020931385006289577543866168247280176015392039094480032841768340680239594453197207248719764237552592949206845954996026630311183342281576603440853867078986387331642317735307771761109865771419382216323721511174045733476011536042037827764538803961617582285164347406576660673417934760632578660595638511159012240367551795105708252117741000261291119375820817064356926040284726318800537395321487e-90",
    "-1.38654680354434623641178604046019160808516396693317436560040607392318811644822597438990654817743392851419305921718340887836431091307641435128384968110646692235436451014769151725109130150737865809359567507901689542016885369382770447854677858418383790483705012103453349774244393068212695562916511886394050351223192789034663833514583941238116185658196227525056709844153422656481635383894119911648672337857962415908062330757721997572326875656512953819410e-90",
    "-1.46434074018137141939192557759052895396688073342247101375183673465014023316777462123977328770084271866756136816525366679186925292179639168038451759101025632394839851742365113604368151631770788202732935066960353331562383551511462903887262074777119174718286804658141777287975754278988106794610137855471125614124238798311965612805757938848611403840994405856491147988830997730062467451963428074871332691702172897306337326645304033155168148123165461072613e-91",
    "5.16967003920875267480703516615985543616514128051355661275402667785784892202294315259282046760906215976619788557449535220668686818566799910997853443697835730607581561055388674240203427976023219806948277422524230853051860920363657285720647475458730290399985876103353624024460820872868576947521771746365936887996083246897736518227552818792349463729337456070865105715541655956378172946295232610869661423715882310344923996383708202167579404392489865192546e-92",
    "4.30131448884371307537557735235231951158209106602527255124386767559506015277515337601146759633908394669942806299642620429043747299477165876238638256294860580780548824772211933032424455624893275246265815906401526214714887864362739440929366103300407525315688203378060486287519907041145453357399933919293644130756948829881677184124158165408241484859607412827766166134382249241213176871721618700678387478858036956309415161699371707030381990607881021814138e-92",
    "1.90830101534469380737721370226817030812148096062038382867830675474935303721544891050930470888516690201230010217347401996839314029598371151163344971879745422201962872884464227656083616603223733359461726645606255103654625440181878994645371844141157714914158929210258613785020401681879003777541088215864595146008312384625504083471991884588484576508795253690335324261044786095608552875591312385371674714998741076779396155096753307600615519192795974664564e-92",
    "6.53680336704819219697274890012689120604115930142298509951243789964571404269458550341953590810234672875894956610977191011526165495913259119084815908239617104246349706828270931362983575793247340287655369186439259534533690091243432029836229325950494113535093354801043898312000844331860625530648075874786411932457468582222937832460597035990110229729447104932090732896909197711189186744534765340729152032433092325306047261316646735041898192460372285172318e-93",
    "1.82094713657469783917628168874834343981339951301306328573098679720194721585653563125368857087969775032376748420691110943812601905884453198230128156292328729588228904848929189200905092050851860192532153906296669998204814833860196091575707740228008653432576408178084606372652628764965617122778851887122538614396678097456026846075487506946883973483575645159097595249438372439185234341106401801732768125532699084618795311470333216649791731540117118657406e-93",
    "3.89482547657803661261138020289145350043577106395510240447689747236223202742866104820589027910558550660358224025123412306536308522970451214999607361510583353353791792726205035300194532793075065906249689402828488101266880571016780573667463656653527303578623881330853623279444120779681039218731512908226585987847079035369389548882630980649757116735897555630441427458201618408545570129418378887317041979554198478844164035604978967393985380249193212215652e-94",
    "4.24388594371482308647069969236990092256691401631941130648296894290517487164941616647972341305409204165370439940251297496835960128868708829013993422869684307484541426003154762897680086020095731405802118273393368098788592223021183881489863618095818357167023285348171671280366503361989566772647123744505427574867166028242822200990089671626576305776296208085687758381145469431890494534575429690269722082233264913777663082512511004185411111242718643866727e-95",
    "-1.38345815716075841072718503313179125930731600366662247526501963029783458338347063393339316463334094731421574273086477692333414380950523962332531000094305236382199099462408233824212522467853927508991439400956915785177259225334343645047709686714558483123699429266646792704073169986287407483274874176598018739462987057933377838569175113366328817009547407849642669469556648381185275230396610279494293119787635327927892438972015053273351007261923635481702e-95",
    "-1.18464179220659756756403917961186091531929695515792531866594688476720381765785229351793737582197171371299733027661816788492854318056618664882473150901136971753779797015228958909518883829069310859628701622381572799998894547998952296347416300649722086311029888694400636517227877471747784691079484467800122538943657485151695795283447399960568422628717916574767217663570053176456165705739475712585930167682594068507586899311505245836854820148925826960181e-95",
    "-5.29788442998263262470124657241287300170218028797905315530414480612799956718002713315567522459452344938257762942866385869559177175389546517991025503353389980763265517632548635312668963924713709931086219479826926607888403325687377944441892675794430730754793736514103147846509447380641557549055618233349940196803011187983417374884102377855694706315409157715618278856324734692860216064854564832055547188906068907422830033676056981050016218153308330520648e-96",
    "-1.82307487836996637593025819319624310851888786349601963479917175396384326735023864690758948770586432373831892759298912842491932097645415248779314050918868442204887981716033281395898708816978906737883418391098536195276870224299354633156839913957191274863350104616801716166948545599900071308594322748380347018240135954022546003242563103485641280507139094349407405650224374826745224289708795793531505842350043337878018479981238281565964715356066787969727e-96",
    "-5.09710539822777738594736699514811613898869052262408046973700131451514877921446311232993398437223201820819961066851649542005427232931585719879601882855714394777895509295368457893706620869306251977027857482295699865795333496516980741878148422395713541443147699083151747064633403268625559144542330122181284716176396078731831091134813511380549778019047851401794396725572771580855189712469442921221832994849827657862237461040431815188088951662744770277690e-97",
    "-1.09611379390172433857804874798488446613740144830711344371562564928190867099887142046693606207330634202290557870282690203579987767111467960475418798315295398451471281010705028428046965899910923724911625207939210832579247062922949468112492371747554803076270554663546413007555637645414729514825669622109569708604177467654490940833936690609304563526737223176292411592742075674017548130109934271996994342243761571155447641519088579435645189993958333678373e-97",
    "-1.22323400218753323977023522033328157837135325349835296772379470794424149074379094123751944997337552556823557409751884409559747747689445015383817224211906505734017815469063089271883559805366481425709033166749698280953669070018151565252240345334072028186761509213250392491955997987176634678235319107445107016827345343374919509048882926956016403942296266074042196771739880006222537216104631861615453285039217856381946620575390717152420034673936026745611e-98",
    "3.72322917698576753052651553416440705781597650681108440824397649646080279378218758475288965010352365155151574237299915117733252221267724064590420616060557047539547733274036867667740333022154781842355796443362690447191069843891514147880123837720549219061117247298206578435936208620098356917123578719816636490199989252889247506042253118632525542638193569271265360741524895230993383819939976048081643926944601820334360841497072618466521544520114979891680e-99",
    "3.26719621199193743565137699887462911117227603704236800120408401769408193907531318779934735417727879481118564454736206010458387010096404508608541371440758002546390099136737717275237336570761729346086526814604872253840893812868754377604007107376600449963890427389284560872920749650414336829233710077577722626666939037780388793180487250913990760727939549842506613089222969243486798376989340002638563385292111832303450935187584436405938683373435127200458e-99",
    "1.47126326656868783090260032553792925002544965621599695062478196690383958506619025088526677170022379415582574639044215066758065683914196981556569942513508079222682553400103190482413830045528289910880846421447003990059811268504934584395179157825041210712914012697167895953276009629707471447178623335240478131880451862135565151109327928746490100156513900700780395210022056519736243829703947860997044878157133329971478813539893581145703361803956082001466e-99",
    "5.08796662411684329088914864831053584264174287187444187186273376395125738560091212647871042441857309870280817072757898226417433974267579014781567413203744019486611919775030371939155844916199884258637435672814467721188254419913399285664865461710578023095636010841720228066147435142794650962248516328582621106014719997256490588344419287228300170115829038442064321084263127087471521287877497841449134164831045663480728972851802544411302005523599215909634e-100",
    "1.42949705840630311423028827815805060154903585582816267630864512128585578041445446174128551998601366130926930732157553008551962324648666819517075901724783008275428369578456264431966617228628393819553175084044222834097088133089977333359442283131366564120227907253837864308962923972727048036617426024178768518381305466773993925776957536469609505106128626381218683071571868424893561961317632072915650359261362009705602688216375277984467659755832791652187e-100",
    "3.09488851215606649867712337181827133108513743974173800625819494948491339783480823052612817063348258196043335224640034550784111525387609132951257412491524841193713039780950142113220500743114772644535420399031630966577611478552190548612630813270336051874585165499875240173520296780350315079782958129910394888002588669082706644734688849684007175217043410185612324800462327420813960630106330477403990555729066103523399325282192606144983921126910811423543e-101",
    "3.53807152801870874181237379988430188113880341136698788895488898172426214635153647011263351734852840599271566953733608773604307404900380610324626129621822381630445969795710300594390557802200655806026508662252240679221348645085456847170789179211001756609903699026450266436966059225872548949344864668413675848746295687109246748750311400289707207269527068268237367016597358705856184023019770972613424962627001138085473347710732298079137057426779937410232e-102",
    "-1.00430592655532182460817340466477266036937116313451931838293635500261803689117290159957460896510489683840640681646913786002271484959045420013756834550384329521988426939647651600115264189783245858723848121178381921665936413514367904719724628666005757822092095772392856625057836274935236889775694832365753643748879181560390038247445343234157626855285341754996606857140731822723746174499948063973913120166155592976829216605480615312843375305156524490260e-102",
    "-9.03834397795077810847666645357397024828005575790847844261212351032619706293182977704132953154618549505857911730281093191879540120756924795784628192966264512043248358752106615851978299567812518912273028354042398765709685891515920650531073727619888870517062660637227931651909066047600301857131457162797320331121157524263166486285721103959247635632687720599154371921194742623623332227527582736337706570440190407760295247231137198735031380205228177395726e-103",
    "-4.09411979799528850840034687386931982770527146905414548998927258554891034798068614898379359765536720604898520290583739637448258113202661451057945125215745424379941055370129730503898353533670126120863105662946340557917548942400721314844609112824606664665933075548748020975805186137794114748339522601875217801720507532816675700584019750028220825398377206366965557013822818451414644504330425142935163775941765536258430416898363478866666613019143559640451e-103",
    "-1.42139874223828833120274507005651490371887607259174149077987242874163033411853828604952182320353539192267206109315157021903054618126364550660911559725833485694604376835279266895732822161056089439624635068739528264098043679072977146164050938917302918093459122953261803190538947242033163858608950441484251095759477406768396114187127731586297086466455049534361699837953678407384334350909822565315188689670105996513191440958718978217394424317848609869614e-103",
    "-4.01109343733124907410084862167544798580738031471605235907202745455750384844022335575694046290782522529755217090401832534668481601738319840878765711413662084175680267939189847258585320388421612329644746277013444877396078221831829881424583603088966497345541280696765151006564341594650495536422819691443710599488705494769349328318082572930992592645412328699225837745401299920372378675880959834288513123576950561624995207031357476150342698032133092304290e-104",
    "-8.74637393314173126353458388145382446203449605306942107343271380307224357835781125715195463769639107581919311791833823730008394387860991564739684606916636675346307104277279826346347716421906549459957645459406781784329343476439508912326614446133150394424051328671795474226710183560598840247047815642122769138583102840596396372706317656552864078824819598541940847722566792254256778152755018556123957251792054384598431959245425275532787337124341269434964e-105",
    "-1.02599980086466232759664324792770169300067813865025063486185164924397528076805102938136776526512511714564890713532089537168792764938775949626400619624785411286821356771173741355580047081547998602359976903988192497463890311506406500759429247572803195967052951605410784273868283132572006308131208477967171307124182370650629082212956429820092604933197959356254855564655296982513159419366361440045245908500342123581557325552898758274085305286378517553519e-105",
    "2.69973906310051628105529372513937031821105691728294880524794251160239061763297868829016064229575479193538994297364200414906039173250894389003587818315934135882244392507946326738455032194049419936400980922675648798011617189385016474948261578023095278904624623626200255760417352202712196234765542098095113785595631154431705454892693134714504892431808788421260715271973012397530160760720432343870066582531578997901340532588589292523081131867496767358157e-106",
    "2.50318423153535293807716202465935742781955929477383438346712953496319039103235892143241673897907414640813001043347669672408509749554782013410921908465460131230567935324472677355179595645593044120652316864613989758893092648540243126932022919548843839519304020270513053918791350375952977469104791599075559521863420141345336635912031250818344116407831542432696420128459408113881820612001974706122329212061119517276397189536024058330912879643760195939285e-106",
    "1.14160353097895951023406648996208809318778061248872001105784091749841318131642594711765965332224101602189449035729796920515453871689415744996668043996332961344030297681282520714171157313225314801104985455425144373759663266258946890868709166839290005435381070478626539588974003041739538400002548657686552644431555080574372982205866384486528999257984655261370607531631187365156772963177729497283302427490964499361714594352979964633221035099758370444618e-106",
    "3.97884644674249586824337003115099070202162146418416780746053370064767855461368759576253587308478672556564681123077078717988872254149129417783369197649693870116423996662855490020185123086897898472836079315987175005617038165958997322310979959072890604551263963125275400670546255776773134178255562575674852413876815073904409887837015013202924349359249587812158337650190423642755999775443248279449326454946690533110912207058405106525539960403713574229139e-107",
    "1.12702798719115888848590887510137759931579626900412547007323403730149364485881852078585732451599715596349133407762283901606677860249203003876161495093613358899412661862724283381755839892617265331679774547737683384142418154845130887089160792600825525989795052130756459412249614240857797307411410102320743504054428645543689342693817424257099174288013328085733763663516162017991893251255630696037700609743251889652107009198432307263714657885358607031891e-107",
    "2.47274278759526438997327251259614195167624231617435210195526315610054725389172637285513788152543003462027242200491750837174839922380278883332781655520620495066477670458801505269796925971919577118926689884887360715708983504309499678887151009023949577057613898148067290904321513057925982226561247830080247491103401796485356914968242724976698954485256855098937676755357591179726684294822902351164073933496690809839512955578537257787913039684328880011581e-108",
    "2.96981771969121660130850836118084500821617270575401557646470975542980859504011856347300806184687354250429549530057460586925749708104603323027637875472069855785272998759445391476308761675265573530412272551456069678217957479641116835867396619076802579840999963334897839024270332255729682800251787575186389546392699881170447186035140953880833103349334687141873649101733770029387859081478919758585731962657590142445302279491918672681553727933991244905225e-109",
    "-7.25139992417608231439634812814053013477284863563947026881157739091456471127370782320604225402537077578406202933749779430699565829779831685204306653578395786340247112128876503288713245261365058376876682478855811013821079751694330795985408529683019431714666814330413133094601158070034737150321092985960787633165497980258865744875285172930048180584139606518999931002571967253377752914117353638170049009311063601867703728423252360215062257650012348025063e-110",
    "-6.93502810192662494091014083201589251204923481926592157355656704619028663868901326620229299557924604310795348227748035017955600021907430400196559424055128075334393165894908942463167906171160386168283779040159057681089740959325294487397092031451282200896620883107870769730633635823482915439155166566553995455574204700339073739466175482863966710138395710188560627016189067573586901192118461076294410754845085902589316464359350344849875055135006328329635e-110",
    "-3.18608981786773034153102277095370943351981984261784594019885299996050103191352261839114818411901430638168429986051276996446097264530691698093676034813335353725576572552012344620847224487399433770472231574998535143075841968878003144993452293125771319604851168254081501090807625491647413761725516319021250810725963272461146200496786614140349426644040023012398379587087138199774889518904281992530084935190847839741381534470315718158704888066364236057744e-110",
    "-1.11541347549588570602770942170631829029696660004726763445103519864648765157894137295439036442510168502697598476669807158839519105656223255153494689763365794054003424315089928867048271580268191044819888880775699389471473641100255985694053022504723757377364912099697176999755078063115358534275336659187780793279869218033976301919264995946311789836558556433610102498184052153095042451563773439722184425064725106342261823958039152712323897906885599194102e-110",
    "-3.17237308137491137282619394743461420600829995103250637056293571544914735054212237633908528042219045988175612479844010042410795697915145754755559464798425480809672711051667657684357564553533912150501272456050318578931090966850770087236995482321223998683399688561172571854848417439515629319498503851758337616213683600394866267882404293382155451412168542569556906142548862853857139836866870042042693532713381399478390267394361717606879656852640979908726e-111",
    "-7.00181214748641382920872947293953269923432049078053238615326984759541945055608099857327778707228901669441402968293507264312801665566965495421760907075493879202615255051478678403850267982682103128845752159539580146359103189785884683055764705191798643619311712232107941227535264903797900688774142814515559957317667770720240638981564961691151036080790106289165428867019153343470892685700669858915889065574851300022323220157108202706032349719530007278837e-112",
    "-8.59069714166130083532005463562620868524107801578275257003954830096573736338981915472646520537819496729951927935178561009893725307708107763581913629812366413990594051043982509529997305058084347927045192277197218516825996983247705810903511686627457133495673902371964236255177538361113793147583312961542885657321664045949559395152626141304907492946061469340265736842411402313509415313887839994273137210255087522315318665949558700148014409045621907355448e-113",
    "1.95092631760830371650493129199917337159927684226455052887264701622700039654089312091739384624013258005791439206221327702408474539569746215779266882406400080790838890396436105934559380573565107812631479003527248806969018905317524123905495956700316375448657712902800209093745639469398056874480128738070133813457299776260652704415997300467879887933827792644230501203891132026026805435709527823048013164797662171263759753561671245996695098326436158386068e-113",
    "1.92398388122138527730442578481707745781746233931503845385563066040571242464803692811352494660265699750468037894880142145210346130459923384186926802074409063797000258363363472996501099993767079235418080056849685180930637880498912781352888999900780849775316122837871766063101123080083261000827206532188375995291397859076949273221882314565054503606545385334598791476509820671155596871444516200427596233653849703297024500017915744163114835240044806049876e-113",
    "8.90023502811983760747466000519744617952310896339949440020306524932258358919198942452744765410273564642758997961504089958906783498985301006667643322053148799197517076136797527250057482723309643949089208438861495630949226318349213638450890524759581200871954810797847472035667369677074309025775015920248424312969590530903643049296069152107943641840360725201819632022055070810509707520031801325708077268753818476404621936810306350274860546436415709452801e-114",
    "3.12954851897335595567969567012205904523384625333625115689078152099619774178793247582765770077716280832921401991183192541584023473250335150966038668815077786014946945818226307273717611050997169904207284461724209413307007930601654380403977466280098719691657392883663499818566996323170385367799025053457147245379034692003272871421038381179704112987091974955570280815816555837561833326447396360589694344449390627375142763749554351320116745728479224895167e-114",
    "8.93933425587321124387509533097402471014032674809961929399323693617448686735484377966939292161998804498980050713627089065821059274858100051493310873618459211663692138078467058040302576453120509670206968242826350296690905281663371074437501794056295015300072330675521996702674082781685828979687813217150135300362401906903192772012913988196804738396227047737603944141864598423665295070135494245056308791998924086648743921233620092135584962485263873907959e-115",
    "1.98556565517949607501760655608138144031114231554358695068711507705141069648169567140171244832528155673883491315469149976145082463303088787287918465265069834234577172079574089984518439734615623857699648617499210286562779098521662528800850293437302316459624731380696390006850119161078130125857712562503368486903395481862021693789179066899671580235896401011941511225633691868597926573718793772931786968384673108438192402722808541778512046324259009591894e-115",
    "2.48840767891481112575535757954011267402615882587702537631838035577607505871745986145729805571166164171100372123575180150174955185758971606696046202117105674667413646010937518558862991654303625500488436092027019604858329594560182484850792759017268982645807425594686435352589518222817087800614542755573768499492235408049410579132043563142433233904030604960070283178042616398475421529084779369472856840004996049556633637288753830614838553184875765188590e-116",
    "-5.24476975747585606256536646164526986191947480026013954354132432222643207248183968282854779804485691966431715721046149150843615644036100645925804036754503280890650874676355587123162024087878147853111108549560829901959481952100958706548924196143601354427888308566125563565604142257610040562377635916115006414339799651325517666416097213310134134895970939203303905292938059209070880696715960664111738476594152761595801262871727309156276554502492336858275e-117",
    "-5.34549698332644147576740794892363131103080238360875475993956434929678459514749915710815867392380691283137871385968918151384636472633392198633658127981639107513683190101615854476222118639127848910174643703513194195821297748932408762044805292628932075131051164710018310362129605055674482055097989637635234028642254303598905120069505206247861434299270197344429722845963557198042910856076140442054087054471414820740996081043978460429353931758786349849049e-117",
    "-2.48970604560847964231275437246227826202185553795941672630317539866715029353981969122500593894003591461924151447869107197967889094630300202527487194790115412026703485156923225958012262685986045400947402245447120278132168071457693419298335787262345632024112060857643731392309665283280066759269873321623905028358993164735595201801247163935802437967544908053805108711694592046380339101541695029380984258363592832465893046975510451129227529989403793230157e-117",
    "-8.79029301085566639402740020996848601108988463262713999217721844247052214191964979855670613547374718580478811771897728912280017991036883476034183733859481688470008479761260397789399047030327079479572989641465024231975323275856411011860003368226539526937930362419543912420480561045962836770186907081305783175651121978386617743933930242059964424551640376607533882945485626766060634769430399353851273715199382492851112832389987211634898933002583350111141e-118",
    "-2.52108571209756314865838774831777861889402597020880003600517845179435127163780951000007122855441832759044562136871936962468034192078677801124799228121396227247929129688048420328991044949935592119228163813195564379976110639814245743884260036785483198512648178569315318130118668976378645847434254562556431551522153409252433810988028027289823828304678510886928124487571383169744140787510644352714071564154724427712259030733547032984711428168045971405734e-118",
    "-5.63471643119104253255616798814258094341324086839247656791472751982323228133018385646522643405445760556243907603731805395659702739070162870196280216484711139360780198253162397050775791478632907232044213521470185926882000067033696444888625248917561798839176578753861424518111478971149514651935307833099585480995415349194517993611770655351283130332023768170975864319402701931303178971481676854628073924223103387594817206136455753969221924810442855755459e-119",
    "-7.21081822671294469566349876219668450167791751802120554870759347471199274144633964297263159391288045743374233820118432881946660791889475651265931036578169818809403770343966669177243273227797601723623217578317822643993638467286104930626314754855562155965226651665414389527978468667679970683578544018862628819207335224786664285623061540182335530364851643584671108178610139090219004043114189407584679984236100191014979069152211450501413364546943038017927e-120",
    "1.40683688686220397831179102048423578849614520420841237721594690892273358288632445586190725146443718661178489564839349835537295815914272347923555254960782917429560599103280356018678546626340256173827998175412899768036097555711984552734216920934973132849690185704095399340014654421081947146968332849372620552852189036302249673407765727643033131887106952208912758520274015471127731263494766470312270770835829018866120217770110116806040074079448006796617e-120",
    "1.48623483227705596818911582080259061062830668591873952661190361895482156786650475652898339080624780464281761243669449681864420832580267817295497264530928170781749060184208835722147483204656622732560952910175779458823563529850625304319366885751466528463892769586151950377528886998650272615780530048929652863978602625477470492981005330864138591432430334863118911335863295562751255764142553354763452799246163821267495973885671232054735838472206528154227e-120",
    "6.97256616394751884150554688025076925469801079666905653944823611652041895798198602212821034308830495767285851660077301969017072046983752519902615048402767179800280589812953207050495728202980999369410076959729405736892152519297865597017214228377331120435332025630074438593104044519426378783556629775153409835672392089810926292859485492620184236581359896016562203171007122116033416111464630272892296788405108114904368831138172697283262768011463947957862e-121",
    "2.47211550352370832691941620129961880128425545438320576554647738496367655001052420420722895346386125948539287772252185948140297467563945174674220011111449706992833552381563034100200510641131993059299021282535056508576875030016553680955822947653139497367341838815260519497801855868137829974144769185093878101332562548718264465416676125693357480365397823950124683038633001162768474096144723570589557574238093539525964584344772093246494328042771011684295e-121",
    "7.11800810417997339583483244935350566003801708202383323097904755781370652406515026908676095749479980114043384136314264197720951015651113696408534720835714606126202709058331615987569607714015344856131717734448514971166352873661811162662411967669157797084151492832017491909788062218021436990666788322787287944533315921770194806765442010284652810027970335780564816749945799099032543035732908731695999358996645482149344720570815860373711849230350581297426e-122",
    "1.60028582580609561633152931395971847613763028409355415795884065565124495668591152960997747772556076715184786997913698813774604853924457781192002150591310502592962851863865204475654113068764132961522096742128191909444850368664962857544271057380887441854021669519033333165110147204723284046395986322802545898021596664548593848101638931543598998808276772573729993716569000215993311755969959067016853147955005812338181183053807024371162306212738338379238e-122",
    "2.08848488081337919929276153697455334801136978487424196829203312337681037431203862737826259491169247244254941115286463941113148677282844743930818689584703859775504225389595502092274443634557888161536167218422774565864466051111797716527941892162381319833127103089660974410824198934795341114705430167724163911751166499293035391074065762447018022677258959355769391237071153593246653681477787575836646004107519540221799044110585542471048541365836228975958e-123",
    "-3.76990363532895622800250768474087368217125032702257959620617605850049350230090507497858475150715575222905976172336182393257026776680619707860151251378036489063817063845331669717353830612908172283756884054535050664896277274730681893877546768593286449860117868721623079083440703403398597249648533389904369260468182330875530577535917474017039422945944186719129859395318895420408934637157782577083922965209339588430675463332977102954428846423602772017848e-124",
    "-4.13502295530611006771652823483277802927109035789487858057366532596462896411085221449497498988865705564076953202850715655556007509884730081061601737008475265240520860794011219566454438389832595096993862865648638899039780621976718335104744756868785687822308344240104723606631750342629255974090686014988581039140188377857779135315321077442009547910062142336289254391583033316922034720116043831234815853866542196526714340337751348948116644954403457731272e-124",
    "-1.95428071427287384694796364310885073273915260787736512980297505882680181348418993866782162772787104303786014244075621134330466569695681756062785539623916284819944907285941355803030942607319762289517516039461952970100482214319150206066754801185045731095730092011898609602469657058502499979243115440976950043051472829016079195579980894515668612548314798353665418602660494385303327028363204641470867942922699300357938570728359946793296157826945357001516e-124",
    "-6.95908275579759088807289650954960824123181593398709846595688881538930308096819159392388796582552676612496713014288489824928149843201912184078723185008149066527341060839394943840388900451437069460780693501065576299273595038548546704288688355637911987788728306031702468771774908551383618325151769053131349955335689057162846693156328189308374046060700967655714973550480959969692133996244798149822300233267642599163407727166806520580480583827533943780207e-125",
    "-2.01187768092511643360813887251015517021435547797221507959233553208000102365770914354303893288420001572029685608372768669065114258278325297557128287331182787375421879361947329672026500960959761282094022952218315147363232830422481798554461693363171992134119566878524429381611496682741816164407067792430537156020727612536711266269047802540689560794109174431464768255075896173669984500114556578345948370738804204664306527716896242934043136652156494772278e-125",
    "-4.54969214271048352624505540616058529852940514779315194904733026907442007703573715092347077692919991779502674659977038259136611274331952300188006125048315234356950376735600196614398770551986525027732002820029913345569328164786060842266650556844956366148406651863782637450532023206475170896920715376457605298856437291098248146011413344726237678823339650747437000307901551183535561484553781411284639398953642986817911795091476984008274971271151594635131e-126",
    "-6.04975109334169678559393337929290664621442288682537331007916460376915063432631241857018178052742399119932533147974232005423962799022582285951162368654540113282036761535087083677602697582631247318767144954148835844741666443775332692835887757621163680828603387702572357204166673894555553685489319910542290386924803167437137797390509438259791347147262443851911657549797269986592655939056302247687175881322625906346063338452817307289427959915906801474163e-127",
    "1.00935684092000129110464921288916975807753029699810582371270716689234157193634211451326781808265848836848371199568143634663279840447366825008144774725759957697735632504831171346181160835480199609026372816479843024058286198856536495758788660387744695408115948526324455441845030864306065942303413129729263196847971168143814205134462117815501879689710692338258573024314050562374764297683899601633126572583392843939799743032239416505851769053972529609847e-127",
    "1.15156206744481226856769619268041528114776717067285987541778681096241963435204277211116689083885402550336081508032414565513181394874542191602636126042744102436528793922135722136009077777304449401196321060492781367972366910964303636169585170198753679953171815782645654176768112669138468825094571880135524586509358256941603361892803309133904775014385087450837647173226139552320458334849195891335803613891708892731491481243157546552181303296029544830473e-127",
    "5.48232227139287540587326550741443016464231599809307042972401113281773677205581332606750067712688917512324019685358862479069112220367279741163086232869232811802929930958208301954081528787695877753202846910365149354592053079039719446707445857358038317818412017213384696250569450873007443334324601974098777363318861297762932316118122530276246718639787449790518806587622814069048741370303041900415565920809425529715768245809534171495085166630824407769147e-128",
    "1.96060080687909685756638378003840815711451429819873316706319018315350510272844608897622828184495393397736108715405207792243024680779780185921034963892702171047256599136792401739527284297723642925740748576799352682629753719061024514929065906971446043537289188756646217300866395310160346225061734215634095534542104971721177666149049991253565480726284858764941160398574157642737155862101716658915610810021291974106699547012906805404137047804512638932219e-128",
    "5.69118830573231209881946437242611936807385843980222843933390486173984511475468213841958098293220519675522491161381581550694824025763458079555474238157959569493476158219370087613670020291949239029301331891850153703277323852616948825252346176717502744195854391874282880958322513514342056585942690316683371755656822278542914209028527809511597757724911891402264730185886992558132082661476387013501476435240627992286683726422255701277615121369111655716275e-129",
    "1.29463042358399338515750197434821872828760343704984476331255539151324019725561116386903741877780203383016607437593817911373784712400291278153980807661710113320538372660968884593035743841298153677715029067216824838266290014595810627180692738351046909962303054476668837740781958996431296918501968292715553706855088754323649409388484745761845038749182542399149666004390915921862554748757073875187958028152986031429774121547932106205585576599406738810295e-129",
    "1.75325822918025089725421939716107051326711933679616753430545408085311088272183086493877061391245013624787845751126249495625700314027220970945125947892644117900686875793953453194909197009640347766331565137437145692337198186083850881483965393160106965314120070883279513926759247543596283348760087967683864566337806840110023473706576646315424358338443852678995961277336337075521273090469922701072138081141856845276834296318180010053767371889867042012674e-130",
    "-2.69655822518698372844403409716742204196561478531002350926911434918958186918887353254262369483544048885975534906842561221232587468700568753843280931937099134102481503395429319231662187334891087740398123324565314504862539775442324550729195314973326136142375670529581700793130817966324979079925150545189702317258792853100365649543839706689992215455945998696747238713265091858346324827878411583608818721627240559410212682215981301961179659487185227429632e-131",
    "-3.20962297741774700649817375491660156845352582992010138931030870087077668477220995945801174375587451212526438155682254697059165887645131158393866390421059621041627435895573995201356543315734064422114770492224787877094965453215613572934161317878589682656745414053564775435482828185312563984011255862265544356846144294127984810279689022719981349072429915827485400611976753595578455948040915283069796785358723080302089674733027523110022911239114860904955e-131",
    "-1.53941026945846469517195101743007049329315603344594621074790653404829383873068998415428082052639534836359441243177953625516248234337632373637850070508931138211496114817709340542388548314004137105999867716881557262862512695304149173126385136939475070864075372347535963312074865420681366802858584034638432453208821416663446375279676059387370400577578543258719070234000892306623499644041181344362257753518463406985631930812256728842707457106563555068745e-131",
    "-5.52860081070165351408336438515291993896399951244200260199528231733246055716937491605146173586226542218836977312510755479614175360152821188037060654290505219406766180940792397667654825864313498523730068173626602990364527703819716864270056853813886056258123284286339531766983196895777143010425722695729848302179455683252081869818991554964190772250799137786158578533410357124931781993852593601000894330164398297956895418054897080313988380055971717545440e-132",
    "-1.61119401139579482879763658424477244376879889752865935687228969769065461002384165061692687625911829867132725683826896835332007629451265975557909902802625846389132790505268383603651200237930933326719777989903189591160688161380507264931610195414679556801449118867524869907545954948519972575039450319552778324223873725910487361977411258572309056227699248207060767665977076344025278272791326919379711130118718439614468737082635334541188260013754384377730e-132",
    "-3.68635251918931272580183397703140476869856013679648978285699378941955668790753818601912783779324835527340977951360521720824117124274512890926332871152616170047297314688999802032560791218762788541385733207954886085397241756189135819317152323490548526938692052011082091666889464083847459115486425218321530028024317422518986210487163229635187111707559840354317265298676035106704650285101769849066591591616288522548804077906452873022876839322482531528811e-133",
    "-5.08139002379938973997804934383670960272471294091175384724846107487291329356793992224521152131896508687956141012440740464878953147067396036236161662552208444766209444818962177402462154194107431346740824729126339782284571560500508950456353628987942824202607569904551501308860933124435930438607493650006322595471441406521902443043175960737709693523593091417177906448963689911547279706195222572649689362292214952120714955222045236211985022539245576156905e-134",
    "7.18494540612523676126780134492157412856751898675395113733719394855743673919601622830097310034499112242405829010804821448504896589425948620860658149566755420883456812186186396389891508144156122790682882120432181369994940222259304963055790870681373806196522531420852500680821317450928530230874536763229137166483816278390738110426820320057060802891392728621088951269496936057106001082066697133710267447819266358993413929439101687810871905677555096546582e-135",
    "8.95099163901843919683249441630782161914864880473741652404696438724257796979824532217286456040829201388663617033283141094659279037115528713197499464335624515930044292431414029809028876461494569001021750855531077330208592238403498847290192003937642796701537509718159538468778831828365216404495061734025783009458826742073745527456609216116059429136960378763601947819969022474298345738090515412633379232890285597858323080290718202439989477576803153758857e-135",
    "4.32603521925622270633431103413978503340631258570870080835647738097000715898419365802084121399117864975373445322620197281992887601816464270996979649046177618930113654200699866117233519734099858302454037120472849759635940529194193209879590105480669919502041206813177033511983686794201282074607676610918415752901471797278337460585464312799600836328817370581931264908330655182190379564727383286020206265094381303357875848762814129423397552447248209215636e-135",
    "1.56033331019551255842756689580939124378365657125314719738534245649446875765741975686597464893416681083750330835440145066660237952565929830336554775965553762292517596902491815920938586578073135934903116588269867304683243697382859125399563948585070630374621961563057811982371779212211025887289421417012744936221424343487279976530789868930030534059449459973573216889517827667787531885735764253131796752016174495994812004284534380408462246461273359150578e-135",
    "4.56520546709125106480873152678304458926677587835310018638521708550743142485352936322693196607950041174830753965352181245842721424601345043890551983808734337507603967546047195564513771629444276105188629980814820206281387264032639548186628092348406634536333112983887387510377928428443435386698456999706238826584137333299502693547530412876141255037085423902553961539673007859432879327841730275487755228553918626391431993147677427251269219773752960659052e-136",
    "1.05040398760332993242451783382364733329363405975954459159249245766958273708142926190390328114259419489190471924200817127534541741687777342607629966220821658321861034216932751648253811186675675417591101481911933046968822100222351689974346955959918741605345615247162338207534068084398595448005212148340838389360347505870508041565526492949757491800356255507825595629663454052856890647808982309763922643750302788811560531224447194167976934030959189062271e-136",
    "1.47264243912078961509606414515380973424145942657321514984910232181338935541109409074350453126165997967402037874837720930845770386045150748882804576250747527354728964355348604114838108820607934906029960502664366014893389973370257952672191067371680857085378091449913644178451169675033112866646714305015297038969506178148365376371671621349524093943393648412558748065174608970991224809094103197032625962592785236688162072091507289293618961048761838502597e-137",
    "-1.90968968429684841056314035926910860859215555939910180821531265037835237321468816599127741724123071020773179115613497365537293244736762572278381524793605653093272796592520408781534332062369429451213023376445621222991846590194539586142831031171957159073343974430041384633948011104825033840091906020480001453180702476966714827154298148102214560367377777749291831282042845445664988070413326357537526454862710776374614489711255845180578194019330371918037e-138",
    "-2.49775183090244420706455792659606603425825437797004373785205710021714695879231664028332244328463640167184740608833741145026212515164267373196581150642399338715861414395040143987555559156144500610221793131749405611758064755051926746080426249732152439651972511546767437611024916481517903813414751192249229332796654114430591745472541003711530090958624318376967230229879297954326020184099750708208031739040348708566941437913692344966242405768417398108131e-138",
    "-1.21654575413024573359046230669884392619461875630306308148270983789342104697806373847520277054745019871254880068377456610229079168462792321842833391489205111881310692017012027208272655550347787006467712477980782396220403808946930780202519886290303953169974354441291777493030296225467589283582283646262439814071182968175957876093853491583196866332082417981758493067329609673988251285159359031791036282640666683359786491830297612104553670909276103604016e-138",
    "-4.40697798887132031554166918155767086651583997158507584960335848252542823509098235464790940587825218533673209289243899618867282222314663705608883220178835388183551206078691797893353972053074310790336778411721856576854238429144539436904172592870584092416260213726161593629319860213756525778873722120398721193972100856256577117476431550701482862560983764130392741396450193793646554421914496411767743802443468831068080947382741461891248832241721842126600e-139",
    "-1.29451543309765258212698721493742414812924570861563727999191352544207679685493125183598355875265910398377486585481665970559487597239587010513248387666682149247114211579486882759991390406694094737320649474208500450836814470936622959534118983120568841073562777839278531596995519777156485081667701166295076848113200479070453758400526372230363490509102964779222307626960815150234390336063429577735031030019236843779009054271939171241667576794660042033771e-139",
    "-2.99526483502241983232238327879753237089451996052323772911011807696677210671452946622831268382991873934835494640099550641308552083986430233590104951564147108350549393763808265616297868981298279964937281761085784603826349496839958532142718496562415993478229119884683048171165115584964670467470804686717987429755101682792309451267114205294299757470993592194629788973868005928660223832010608832796903229850089940146796870201062684977354530172699411823724e-140",
    "-4.26857296475628951228077170637181004683220933117623067394942343674048357284400056846375821137512278843971866642028368893653466679627034373391078644547710455228100529227936410581901395417013609378122948937723299830287343004338836997511139880420217210451806730604709424526218934488748177579939810418629904337334454411441355668124667447162991059596607707465485965243449127816627465118257258564397079476718294797437975061921639537414749088463939799451429e-141",
    "5.06032836602491624742389815716031373696219271892461937857827219405823014011229189822703724261328001455067942715665323847465384810429598471108960365291406603153935310522592927702018771595247715065957624944107378340291924518573200985451699372301791796771246776178921610409763022610717943503709636281059201906736209962625413293175171780199193465630617468372727356865472218905718662561404757574425774026104687614329252357589659889126234464520233609545107e-142",
    "6.97438438188305405670252284380087444945099303928159364806915613431605154440885910104048710276905711392653194746440618101300070128610335012851776644302507570669795165390769538074312953723385442729412416025694043069344045531767797894342913689772450962414006635141745588981990196195229511739997430831318938212354288276027630416257169212774373460895648941424536516146878483805815759793911665091789864878702315767086238184485295398107105327688649771153794e-142",
    "3.42355837507406939502318202952853906288862220107051930784473848327680471344874376938659784723831730581166113934521553917991762145511326076884432816973026813160004513425140341379797220899240600025962058551374510630568335966803706348107785502116963219022760469478718542525016046472230338100557309881067964197226582728476401948732716011668042189287901991075064898134007175810693925920056868693535646173134323450105435691049183861307152364073150570075566e-142",
    "1.24556850677099218291539454844244327524678411254257157099239266955791118493869144118352401658978057006951887657722479421465532614740750512923257676853420956583420306663922265200391565731144867679547351255769818321674918148720134864728999417361384331404256936575284057844301453405108228682814614311642140622013500081326120720265866684302937558472057431285520480946340378742407573457715856760861376597824318856396377105201048913062937493291504139931726e-142",
    "3.67322491144418060357915891259719542000595734901214122155893009305191365593197254351637618594940365047925309290262000156144061883501901500500555743119303033604534227960948785535099302738317685327964602329279843250455768202312510877956683435805168691003344645534310737532077777820024323621391758402505809626843647454567372900449217430016091181005819729395321130395213679557707946493513681251128369388144679406072662508621578248754399354292606811095889e-143",
    "8.54650228790030682696561616898619891745834236123348945796985966330158490043481730757128003828020941065444733874252672624548199871592485654548818534694468696187561373420922267060710414081011638818473677084256518655768421343996561139607239025012027659314086907534402499204484580778532518540213909698568647938988763485927385832014791503455607216493377217080237603593700995216131104262036471263632853093400983365834768822232457866324111992577563056711512e-144",
    "1.23749377196865582208995815177935108194996441162966156404799112077791997759400518353392619261240472267785198536967859556074992657969945855681925758944876942906446033732980239577315957300186887615883253452351171610813958252261319211252449472441987665671508370661488179498915240812477992623962861599545800427993884629665621649305868774523193890468330934776815303029933955777900223758327084020502077910687579928851545275986496735261505752086111655699838e-144",
    "-1.33551545748696199536863062729681888894971763610554781103773593676735967882492482743736388465448789740345101504485735805098524393034446401300187464030928876994823907691622367545488467467994609986103360414933912696975502675327985312480616232978837817390935109002234787945510544665927844573982444736676884798105468246260553275040802358401834019292469006011622634874185955563339862925481743662887122934725716225216654958413348378022315020272024792103908e-145",
    "-1.94847246985724188920418197986110731551607730391144061865449138368325274496176800978153079491156825057272184164031168740802690661374853549675430828903301326315691006755717344026778045168326421375123161452314251747388611695373474494052292995924336491692878436329294602167716804758277847443673434272438367856473199271688040168762131124604876237832187263176867125836057186254589455609423264758093144202100662091193106005279987759523268244484129829912702e-145",
    "-9.64110538814717793737971013262700818644017447519062371191869869330113062520814425417817493226273851095956734225304810949864650001840786400603969153306831862518404318255405369654412087589028999979229525093426352595253108528331324188853597248501353251456854992789945390611436822798407016695557226890859935805233418212910632340667402882762906739800378252595971336234020071697127281480563905488095435277806970060711091642727179205824033993775913157200248e-146",
    "-3.52288532580531436698639382029901805742942706890560682340320064824707339925267671236793478862505620152759983131524630516769933503882927212694682535296597163092582813145553480496502403097820605970972795266987569469524252970178649029298890034755744958070795124343804113827909420368863327391761793758566088131912383746342704875000527653832067673262388502606263350479382619482107223443711766616665634319383059121652308955433511430871940063562462691836970e-146",
    "-1.04297825404864163477438331017992376190873724325656781559249211548048896069530904690168099407893344884702445184638700052752755750745831143954182805506796629511209658897879194789040067318228490857379170684574358761087814895992168261696793296266267433094815505311248269800771823257525574177243658614438733391060938586691223710714927556638479293213543380345828177938716773538385952482762158613341960170189589293663518339148546871371425060562023522591821e-146",
    "-2.43999456285626170042814788504851948587950708925931398494817535962201466097250605383089182891611032225009653799814317691796149929582860942483217811374869751582618319167187011347336246927844293964159872898739578072510044111518087834626778627976842447117264916443523039474764731622291371960224760735796010338304300949767480897083633350115886783821362111432542144805360433157282855638413209921212182635932603677626220082343501272046406920807534103463422e-147",
    "-3.58776882114694358984929317253838865576798325292536767251932614178432677647722171911588263322376248114074673697085894900826137886995831371239950769462840187091316608619312906456160338651883896222397056402240387883153741433507586677319005890636420309780312381313504026331279004936994583433709211779518500617896650234742937988242562357176934269137219241417884528540858257221512735684816690674262416585121176025502880007937997679502268505401687252757692e-148",
    "3.50834770570649728767897115760938615674571915294033072491863501138527987377918001593443227228020509167627278239069183940167677409629734167579745356856109629862023392811292610903385203628070684964465037522656633183066403072844575059161074944359980068559730206041059541825424879261037992599641847101429705390275613201497562108102229615177951789637264040866915379206690958797511347407667551216180778196913557231708767295683847344981331381210760750069380e-149",
    "5.44600386137128669913438813666916128008621065498444984695842143721259563275748102585041493026328165625430731090229893993348110052431085903557559443873597599154539783759179707197225647946122558033476688735809200887544960277887682349403272421472876020329130495760749640332043789284011984207207264647141319527052938055733676338952295221000168776629196164890827971914446774354540896765916887002717603860814560343294478917038232374550029166889302772527427e-149",
    "2.71670420106729091287098054521229044294366145302840716211185064986067267143355545445086554973803848924070490205405415801761575048962773163265561740608312833263194890235662014992125314277327653998991541418935364668085270733933654518778465443331117388030068577534801862171022057363177147423066300432911520439726263615687192064876792515634561609117120942858971622000980384406691245320838877013878260421231118732972686380733644357981188974259844058660599e-149",
    "9.97042101045523175406648524488638803276772072452441814635757464938456658847140792975197229963360198090709397319331864788210357010497347449625466974124843723132368441890279960326217041847261022795310720162795906596649779091014476963060324618683710757885454937726780680819667114875212643146489481965770112149285832283380610119722992986330437663389026615126066905461054616860284360991924836009558595312606170898758301620859115906900517793413586055428382e-150",
    "2.96336289762906928614146016126168893962610406186625849441240131848128827197795123934958992444092567794447109375342840691384058212581987237366300956627229958890487803647312924565698101753606708390007519789409717490827146863279369201079849104435154923875817876426974643225556163098594618763420055710046644239276261933515220973919113910619949903011381625682329277043444650174206020383625625321868931064483211150298709888704132923948806512613800261495130e-150",
    "6.97009248638965494249294767672871242956069034145028293870367580475800877616959942167909061816768086585052854766869688160233189455855696090311689955051790494741724507909123353080934195442631473982085668056463405262275230624314342916816497724902145745609301280185353869604237281774866036551261543574945584433398798775795019500747887419446017667981306171582941347746362737999277753424276679527484933503281146036008293323561209022768994600732620320136706e-151",
    "1.04022954662144758700889348331662537442419170646727329929763052597363134046536170185045848933052280684715377490610770425411102299957035176585466314151417786219693324440325834945108666807596222356281701997021125704806436517880383294937091562304250041746153493112383176510686260207037403504871349761790428699335151665089332048302656147399393469578166103571176877656561411250652026923955697811097299940696460712933758388805108200893363187184503440688454e-151",
    "-9.16736423991301491338792816121003931689235886335953960207003247574568091422015069546559771172641405797434347284449449878659626351970809586309185526120138118932138668983635857864143427658450797252835860812056814253362013246278217280478359947115404722063227512450718292461840557699594105816005181159981770016938811576022416485061758823325018208275610193327555609569855299001327235649837921782414909321341712501143878002158495434584831762994749761880698e-153",
    "-1.52285310450303990835773247874309899643538592118446606625004635663661611466391983823924766071839424405057784638698775882979421856400963897936024091872384439810783325483090260314253681739608574298526769804998095893076624392727132315550295593111453080271188092077387150725083582702311786657019392666517507586960011364822049314120920536635052596666355042774745632492356394127493556913896912658884725047882280597744598700653437758663079911950245149223543e-152",
    "-7.65968420036852905097890776736692612219865382303134054953215014672273744096793256099789511066394662957494802718831605653711390438698391946719243275862711964022278167220351765095455934011915072073797355838915325640052981440776808649555459123449843753238015016144406961299220894448508301465906669725831171179748726335433029099354406551497125782238408280803680809213380170315119086687190721033341328538297722958518119407023357298651091470016809910092585e-153",
    "-2.82355653877033298458999873518115151680815262245750286400786505922433174592918631981875970046691964842797931890816930065632578091724953107017942329264726046871010650201318351600496992026867542029215789054903602137897299010046067700883054816311060551441023550800113626400030944708579618306158180061546590083059695051474459421020092438625811653805767957739030848472945725785423851869993314902570370468400728510098417054614746361467852827790692984919535e-153",
    "-8.42523252944240036930677112116368918398161053336103565382454435979157184181910867374062005848426754970623435442677259220374981161100669397211190627821414790263124355874249025779478307473576111348615914351284489294270415397694028607118610293395738158765080261264647057626095532476674186657541614535142464667712211155449938144444116181738813893582567868087506486594825157243015042361034847189990999178694819354527266318593328974898214050644054291381394e-154",
    "-1.99271846485044833139592539817788621888996976790970940916132951987876907456275401600209047431914901547421260006563622739715545655325608700633236476387063234306219033225963462219990175719078963377891826411843558098698533712929520764395822897244275106263582461014242540228195853347177522850122118972398225839726238793000380701542023135902749586760043272307993977602664180735735954891368791112558223899614739815613412990615318687182455658490182912159087e-154",
    "-3.02182540919909735460192540500962618970324096138327305197020474613548474123615367355851137589515637634913050077613353781358513660042338976881948954899139569853866408626364871492625202341526050915672376597711791704112046827276674694074506083607362424268010835851193311952217204758302083463934965702866096698706834786093956415997965925667692483801733339487060820997267421384653530126684145447921506395604517435862595706351397384070926611015883335775830e-155",
    "2.32481244614692582610293287217105214497299846362608237681012707210417299281111196360388459812009876693192162574038344222610972177797579084389882119515486735324460450637420087539960385409555541015827414516900987515484046784977357653074493653000377814370475712892300297511672230246351426288467176715826558454342663650499584785859661177701745950899538963652814934367952855670502412622523198773076474288724604413093372384880422902369297212196053380436431e-156",
    "4.20498985787980561093058898704431181538010107626170886332191942299964799459911538989061536819307001168742682288742225732926947100493592524255496620612977171515381860305438842631987159786527664963231659303105585252700910702175933296488839592264201706305120220484460002985264028869824053086947592726783861387803933903623150096826856665139306707327077169052928071254432253492144600283451140330792318104470863570472247233808263626714779847788569027595694e-156",
    "2.10555954138236691618934444213916728545986839661282942561327922399515000308813348920484005769350890731260376474843581523577325756084066674701166561476571442940331688646233129463631215277674276090390795937856549533330245797594925843682491251775670150773626144483281050362363155812459933045385479908168719596849204643732091613919077975862212210793517922632229700721962172755668505743770796736243120599316963483125583670701548450728931221781413748067520e-156",
    "7.44628746620938358270807501463330641876011865052768280423514346332818937687521227547674682449122735591413903856183399421774777550162593784675827149272809481007268713647749780727268784471854919516523512954034057605076195874497048309372302097736767446912011499645454144495584959707200700112994484569494493922388424525460227786115458934351990420611335922725236715045708661524675626243626882346498504422409788222234274589995863786605044044555155217104472e-157",
    "1.84073837988598191429334203548497335530555866023976199673165977475846439576128136345024535842042807402382868594577644148495316076026884388443609469994234777679954279696553088781731090749159040141080843509700434206315668159222635521402690462830526695362644817050641722018447466962429944467388743900014661021270869705759780964024650214295855251265978050286796567518519719408962934533752185587948887847300652647626259611784426070599742551781790232007351e-157",
    "1.24055118205540749243536031721616748201939317570237639839084811789336717815896200430089486447975252342174755788356251299500688475488560131048764997642471383866389013869647178765555677108051035196711450756932591668185179371547061287388344859629696525972113125982667348045057355427673343444075785339255568843887832324337101201294118269602148159474197605472678686980905369523782795863755653606678337498391361077531859975303498071189701721724588783613346e-159",
    "-4.71404922430350194815972457669820790661321437064273772479315711344609734724984885213831080873579900718966653095991741990000328009761074058185048469168882637388745201396330983831065898535352669458153010591750700604114975934294587329045227381263545400950131609171923330311519484580122745645580456558631142914601698440032269235358103650450977781012786923189055094006027526266626485631630158916235470438398073995889395723692258843956719655866805737141513e-158",
    "-5.66623877760694654830578277283267088294464204589286598024722158748958684005845109340911481934014359560398302760275255320573810712959803133027346657797838043773086695777323917306624211627934325709117629532331006936258170177135814473615959424083549913378192409437356701713644586182149679981528987723093063965026886789814482043229260898824469399084777697462632335082546840506648086882976288888800267841777267120651121135558281309346134451961389544266333e-158",
    "-5.74053858913576609654881447432140824309559092133888982045641016827118649847619075021684742794327696112713577554704183105882384828605945182082903592633829328007894440576911875448202991960080793875922909768436053052245113650233556965371739186089080146846845117558181593920296367289532062098279897594306334927448367561126878570445253643312975285463461740763984611681843455932255692999154947936706798068845230846199275912037616502805397000253454550010376e-158",
    "-5.69884534590146286015511200780556377291847064127178520890075477393908779522301017357181499607223855696427722131731894408792972671711898495984375978604230734726261553710154202454699852815500119120411588287131147684991805189220124140775719564059416756926138382486606893571387575646728302483108120706441965517642677700280097524769491194963397477491640548057471912312951411922821074057940266899924089005949404090281006803168602728319438521997980194134677e-158",
    "-5.67724669079664609310645684395213833189021156876531824893728555558386184377061628118307249717628074315108736903553228376392126554669113335534128662822073148586435890788312186903236142479195657700017297955067101213213787335934483632372581446772218669511965362318687956377679516769365983541947220151711030557202104035616951577685560798951079867303411982583694512429015304021014734287343347108212708742941666865367093781771285626735715909970887059320182e-158",
    "-5.67827260848894691774004488511827880361847529894600933190566761707685883830232002669881658544599446000958299525783413762316527682958145249097353175205401435985683203242143577847138486969893972982921353068190407722418714613341472241115550780799122133329461110890952845193082921322239133115095025539622685692962725936989401069581212848942157110611236625766616708432278599164201836792314275515710251581148373792675674001984092258833524346036618655622938e-158",
    "-5.69014954094442371220969329788905877798360735639641782452532093685316351582822683384800557822983510035135610358787407046894717293053287501300092510365346195672188941413733306675805146887477528042532043023408715679392701591682710355256954784864088557648761274541326716274604171519991110357840020622054952932169602519120960565655543039487685910450503925169224074962265167379840222111039500889102528144887127635508445784519825038078969024505407101526024e-158",
    "-5.70602346139438856254519027040995439661484211011788622924141703889301088979082149388951128444709475006113862617835113692296503957654835171656477648891126765978707640954384540256420057378293634910743735435784492824303414086924715969222719424113709639665195893708160492769212993053474290061080274807992516278792435250257065615003678583998145370439166572621271497762934096517103617779734366125935480546407023002566121029702143409653219810327063054182273e-158",
    "-5.72318921510008067541146250373057835337489740634506536801456850092811493441095052634981221429624983153040176370088960528600122759381843156996982452546629268554155906491152109779062496797155512594636718073382745589581339124522538998202801174916594892027726184382733725144938939161105294170971809913235441718655707852740707958011711251559996931730777154091811493611716274138706751153852549454099522702518653140713087670241239549531208311416331223468347e-158",
    "-5.74079396054321848446382710636094055853297300240745984218214267057098137728913058540692760459134749798652097983418825572338866480487672884940374298548664346880534021332508407693971875303734211055855537670319181828069095607597947934085581072154954920215691272764895131618601906684732448827927988745160307494292917534129190402233114353542167904764510600612769869937237515498549076259880038720192238122705500284538942152726989580027397979730347450830687e-158",
    "-5.75862253749098487289546188569011935636113728571021025545395286396975006740417736960228586794793316022139109792533743489735574503554762207076668528122540390712796861856801709799492192945600905051597614745023899031043555589643589962478404694024919900333728104994113870576833552689951710208160288310223006566714566505110061581364218060352971141018000473151876332545460557840619278664325173041783442684873031306734352997385293749861025899823553654433882e-158",
    "-5.77663821362277618551193928799810129245495323830613374661269060917046079470770822600737442664386125131437015425701222067634815376961394830621322888861567850975286177036736280830111737604930291355363377698906895548232677311232571047243797256605833446359346424292348037814992393542408871561394720066447415211917375639693084686530247496446340373729917975206437684137622613991559397950890241676597316296035321343541673226161929206455986704758775559482119e-158",
    "-5.79484261952610960838226493870862048838907541969542977688649391011897217658120249502526038024717065138470130578496798210969487937124112383637378169012698368456930427150139730901593389388307225930688863925148583464616593868857675088997539464627752603756369940373110382676087423660537871565621220428303413464079008911607029822410748895608727303793460182004118947237234828133515301513902452090880092393344533859957770289889456902764537739447740214282329e-158",
    "-5.81324164332766772183778432200412652817733344598793043000739323028671270104022394318993078163314890414025628244239600759928513747434714495006318839525602568012622591822772662290914110794408158745672647808898152792166696487887219941103426524260530303468286803081863661904736904408199856504896608379931811840975529581983598300267157293815712212941110541794467039706095815410665707843998783575626136697085269224999775665053528608867854327122834684233591e-158",
    "-5.83183986487188085988257634971867820230545141740466199332606677424460863872959831978400860784572715027689188411550394491753426820776893572814614133861868701411148512318381073158715138755935632434914926176415282058996201883729118448604086058654644320850340175258490278831474390526328465293974891232518620460306473694684765195984592475995075901168838093954078754542129606200484922667066628517364058589858174222994880811452980756723148053048229601874972e-158",
    "-5.85064073845849623640868600979934642836959088389807355031938223027722852748146186880076695310658431907090597306363843626310823040279810250462858495572312711403390249687264582912517341713257686471838041521743512125858459393274545186720696195006663554081894773638307692000199915866372582824972341143338471056086843488605633037574279822077229868022696169883594178328618085529833442200897430178977048841012951067725196558776635043104871983299218747719671e-158",
    "-5.86964723555121722062451074167143414115593378668973165155627033734891552060427614115707967293121542095197227898626331116207093477743368650086858802184054946598905936885779574235496716958812697203479079355265853335777658718190676932099572767305410023147093686222838696857829629291668763151047212347088588296780152270788241132841295092951740557545333167933392496577605535597087010336295900541588057140477030035210936754891271923624206886212875721976501e-158",
    "-5.88886218826481510751632569848977408508626816532206117037233048906834821690075610189316063212165161452073477459999534387868345364298402369040894645748846602464666992656634148309059172905321223667576643031972573443052526346775315413581021483414499314143846904082813250032431624190697737722791098991036730618865864170028084148137884999672499659318390979326306366628156273070877137173442242297753305693868741822242359569435459180024256336234911818362768e-158",
    "-5.90828842024267740593575951273920393700109776069614330934990016116640582238429527644350721839922848163116171039044134905715874424745384637092713028244268193144191827952325657404455059537330686752056530780459330917149628864484584322115896808571099340307782950303172873137197102273577162589978710716942576450933888582113281651521668836146562813387307847201924197370968802275387196162926863701123295865916570565173798883919677527202669906500851112040901e-158",
    "-5.92792878718184194178664312307844728595393072429872217785846223600713842531996227213824282580350412450535284498026264262663333465894811662760486712226860230502012461914539567497329891209324274421592147884469195446659250233023301850253550777093996845307642556518588736788822637323408415540922255156530740257551683811737331863833558799410374140478123314727919560749424457856482814345098899040439826172787856324617088419351499105337632643222772924453083e-158",
    "-5.94778618725085563635055784281330920570476661665379335200738028984166857086376267486375510055545350057935883302845036888860898460797155652406555805967153840992402728982091347470634572900953747195679830344545451520298336938270048366717229587126658456596536853581377703696586586225191066798467572291669087889736591268885373524540067898475722215127609574701318951249921545057230201817657699543747171286191793844477133789422875538083290979729237142978316e-158",
    "-5.96786356337063509544569769518963121854026901375134001804271285020769569728970817649308955003651173137280170227852056381531276254613376077867138659481844442326271260891513078870369950653420856390939881447742628510545270512076245035974598513487777515580980908905436021616005071212369989536854921409182175435555644685470194769078509547990265901841423640078506392708594865727641451208673481475914970175761986038827765422618644593437313969068996651815242e-158",
    "-5.98816390385162462499260571338004887176574793959581941376950263892465378578302598365458265395303518810745205619852376246215415034757744280726498681694163093540206636116571089058051377311531283729291493868583135323222469071147355212580234767529450842913381234261602686198268089306908856204550466130158262148800503973874028786662400583042688655091480990983207968624973424354348773689635164096460158763246732356795798440693808993368628299894195574302302e-158",
    "-6.00869024290248687552651289076250228916702060014410526239048702763844749175673352858394369533354432747728614848828948192108889357843993792250105659669240434193289675049995795720526861840726405149606427781572113265647028760444267119711090615945193635181423586563349102427194844253493109585042710182423831504120413635793953928539642100016524450621187208417947952077025241701589503365816192456525665045943243600973165004972623509965218670289865842544434e-158",
    "-6.02944566123142795390759364128479775584354974313961821705706120482816066246963349261369901938297080071745017459992922877607884830506137521334771949170391239320503702195020432151036232616407745678552299058614896540699936805267435901222933604619126812519195096383741578876263343693914403659094388182543513644121190333883825066658474547369670292603291998687331884884916024421021523269082236674479788552412486681275005918668666011122549339868830352866675e-158",
    "-6.05043328671741057139407919005401244676421768038927725095495518205135135976006108605521911058273171255542133601471372848655799705919580035002305563680015134531274883754478650832860644388367370158285868642231760995329426053567990722879875516922207147793441906118535632482086756905631471245665591022209642443395233069640184354221350973047037780481431092669290067795675035506621206544490155451577468984150285513740397378563630404701963930064151568246884e-158",
    "-6.07165629511710555205109547542583542597776287803893987368705571466911514599565919888150001515979311814258983889199548162862439874302987242919361396275916228457980104987264179021223728276026949428673297615304444856105645442335288380201175613048625389489141770280531367422970828707390479974634349090623807620634341995220366043257191894410724261493155178552317656713696312153092491855119979423164850658969219805836405049600052761800219731671573870024460e-158",
    "-6.09311791079068160681381541260340247836792353228339940805777274139378841270726209613123719109383364451419877396641380073166475214521576470169870090252513899684243379053331313527881649731886246809518494707539605661578382372269856487501806615179548822255740841176629223484301274957143959059047585992650383824621627790246784798741778994210335602301783526240879023079243635117099544668529849499060458898745142878767319851961764225939412850524962622573000e-158",
    "-6.11482140744032594894834896367411161601787115509596485339285737920312438228077157322582872859315902704246149631057390493925987124753658529135607878036733638493397961310384374732111594726404222413639560240094298010265476306135674458292921526762095252542199588458035159398075389817927928259873059254967842761108366221481215248772153369844730562372054896879835005620165625269961482296783492241523678773141358568510995443599598109523623014584816586697450e-158",
    "-6.13677010885977645081968256733918819163379228576452105161594506626964513452632739886860169329053026958691662110759627322907425746681255934709571312995546940379067197480173315268800441641191600937236841318588182595491890625164706456428042983720869199849037957931428881154688488995067087234444668287553234343102817880057424445864666437605906363629515122792431098795905764863652782804134378434758870638452969507036822622539869235777440987928614768365827e-158",
    "-6.15896738969456569194500143621136383393493038597100967895107423289370022783079784637453602479053641883084614923993411704198081837591300873214678791061845588790697403924142630285122233871952130962475178334394376197278773507145869018620400639979245682494636970220322063544267900064803291171718594484806340531451718809559377919445314432439179760062020549289645370169230710259956978980687379477795184209898931308050704915137397296663549916838158856040751e-158",
    "-6.18141667621305030551063360625070218541086767027810229666591207984922830562523325307775680913927982847524250085063452210407447562414010719187482115347713698968813123281392072463990283699186949817039190174692935041374776820588382615952383132428135090508953983836902436971438868312078750320442305831128168082840335130289230009329169909215478913189997045534970326865975260279064426388940635041682184594707508678952932807447419677907196832483215133698914e-158",
    "-6.20412144708836398663929676599784211887383400817531899973781370101939042331442922079620731352818455072503013293366072103023585001322559581134867885343843068526714337705152483331329107571986163204978010622976490443832339669824801390299661755257345335082858416826543512763431779222456173128694801863154959222328371059856273193690929161723397182578077718676953628430703892303394045001587946886989627031188659872291798288553700206833028197625082900057918e-158",
    "-6.22708523419142413500567532318159224116423259763588325479163176572818929622388359954455388451740408283188407486388851893881215891672955637144325107704455185084066299675672085537191668775425324908003131053905535455386703858088917311240660902502370487112480478202325441802332675993162282512657104679149472040028622335143353363141320980712749838038097557594522887973762794121022683167546044604362980223827808643844492146523527922868424132014036561715614e-158",
    "-6.25031162339514107376581790631447076708135758070600513760758463687691979377587577440066784098787106983313344121303752579880719141098748089838147098002361603930176727104162113835183438410231125613763071979395764011587100104446983552263451377250442512301657177230193064381149510760646454449403774369313552816208335110563009469670217511149501680706334159060030089391929075827711231659956993156517093511933266332238953147743495796525137979685884006142514e-158",
    "-6.27380425539005827158752164374696828443444126039743515680855924588415032003588796133467246611206555793844790991499869665225263062378248910736743835070517195072900701071404670870734956464846619381137170479947690232124001738607852440858837777000979499227079206099323133962822544087069654143595690707560108489685599093862567905927728965534063454274170624510043408504313068909963002907440670875238918979183090056357857896637873070483840611628143974053724e-158",
    "-6.29756682651160746398528607050793899839458262327526225884632002452863849582309451381474225698041521715714572781209246033868656325534772326321134743724687099872852125944149184319066411720811348019189277856791808822404912838680541110537676482926687856238194834198264500726602494604359375399210033152615437210878505634565107396086508737801335536332718385962625967380694410981328284864396103230654490725689840982292107904930814227886168193346141209743043e-158",
    "-6.32160308957874674533332643127813979956441876538336073970574624381869337033234235837336502871752944112791686866163865291221540689446008759792257918744065211754024417089588979533073870696487652666250916166975642023727182889050461289458503808090729650124535092640371696172093879234887504639182714601701648880586681501141157800207774646412543133937972849917853452977124881152451526910892255998149914879320919132338164740413194744996569957525930357491735e-158",
    "-6.34591685474365047469367425300528446694461441088644631297180127624343735776400577735071256777545267222518008272251928250270542379448964843328996173146079186801479956100849520992124515298954833045577776903589151989877909998973820215688933924660604727099710632882440531286871266886559935711658948726498648381538097485943676915167709956625548084449852843291145576220473006054937460645116534311102868087448574906519916460597515447296085104260916029715170e-158",
    "-6.37051199035399949239275416677577312263482589583075130974855170873430852511318610041706998316160177926457882195311681044303415943722591154094043496544161730437131876294639173117021665514213083399744597351654445852660248168876386461595361289760984888239159805988740384561151400041950782523424666877737404548398616271241187371044700380495418348369658375017692204813103930658543585028842461628828992270676953063865334459982888750635559471485087722595689e-158",
    "-6.39539242383127640416757490156439300523645020837617328012778757000432168128018823108124877181415313125019860499705146135882867621110183990588716515292644137562594425357693035207954754503012146024745150855288947773815140083304177708464453804201042882813702772471602440311569172731512035344325089255989404821677953610408801949933029594126565857606856843292757861945190272347586444867308018499494924217259451574691465617213920708583017871467031873669065e-158",
    "-6.42056214256111961024979422028105925529838024870230368059517584177696140517019210438840772362947528954425145325370750376788829094917575196679785687843826774037812910222828304936081281220848918110299000348581401676751532936066404943359074606148990458019901386792172985676467964265877195167247155004943232170226024021151207598777957738912336946039788948695584831282786207986638287415680641169370702881570004286022658753531467322577567982518736651127715e-158",
    "-6.44602519477787347588589916187490769366639863087587205274315377144157608181114511796086534478992872281864472845382686604315469823900244664617119622062936768457442075661798084409143056142518431906514484194051962980740125535874263074104029769202664784812383244744019879809431800481604442366173846289903624355450843020961703785467243270742158824828164109634514699413146449773420392148372991478264298108493803387835099500208018301393039206979473438958664e-158",
    "-6.47178569044916779483043375373599621860645842932874360768517953412799827475182092053468493574817212962234668674122549359921491751124136262385987939176122071982717094594582032774363011939145766388415488862539336896133132737232565765089486883936722162897623839049991113707063017353897735444238542849553102576673263106593125624767728666674857359228594115158710762767083851685684549976524087910531637324321471892334621733868797989397375650551883591351970e-158",
    "-6.49784780224698774657147503841852410789515779994949307478549500000173500603258605659095845544114622393770014025451672947312128259606836006312118787637399540935018905358985662883681101144794948074860987089938773609151474874654250385710240475574499222617612381587279941412585002357297763222033370108155671915504659245236563410056133021761876518225568438652885482946883291848056686994312106229801364886068449432175484758385365064560302667291904838747725e-158",
    "-6.52421576664156757574798805949590807109862979627619254141398537452871260899882951747866571595245612558976993935882908455793371147204920005504954739230100098121851664306400825687424780972668317248465532545610531955625977543402393806866345958408021013320228924445599721721943828343184863261223949322441013487639653513890173967706260363784932533898711584898874357693985937463891348386999668815891881914467132422254548898606792848628471771956419417819219e-158",
    "-6.55089388475437217971489542019876004190976379757585717042589876429982440035120049439366775558689067822338054002000792174291604609931999483520124088791222949501166564374542485268103202766862726947186559449346187853223887108289403037910948074982758984928092523127804717362234831380780747116859610028062923968761604968419418324256987574336007801508899234494691991572241014092981434889134780760017412598687540042615735031211536901204976886598597897188408e-158",
    "-6.57788652255027660971120542417463043463984009436634970284359536342883522651821157389099680876273127641307359310642673844095466313865778856491816736291296778180011565034501957205090331565882145472227927921472929706439993746325859863751602341273919418275124453681207966166140478024391648286841954924936305554075379447153747985420309506504886922102817454996097145735104665588367497976263175014683356487189197146991695301766512491631810161759081582443725e-158",
    "-6.60519811169903339841457642496502731323853194472029979274657145143504650890982298144290240636282146271087320421267093318611660809919220860694985044224530065102184460094926126121541411073309430429240643683674929225902090734462216343834865846203297286828629050962635148502575054321903523186326739195096153333766957687310474243213851305105156618836913463027725291758425312119742315917273693027579187701604743350806278720948342538951140774291335443805302e-158",
    "-6.63283315389901635627238014043823040493014882827411604293474402368913746980563339747808182209043696574028271370339799767992597337002950742018745013146140459205330976526086984058937650070992838470150512887039572152440779001823206180466584968995405174603325792063291198497764154949685378293610423698442383149974107040759892560156891562010048838901577984395572951654916110919839275938854444642284244616707356886669828317568956581141591727699015329472093e-158",
    "-6.66079622472388944033108034028670038134842669970727138564888388350427101866317630422816232870673870058825975837516871546881126806880317331955173722944277039520194676070462967451004588868932898524895106037118882780467278314023528571413005817287669485616076016820160434143598310131408802629137540985788785011651795764113473185021302952115923451242734825774280446841876207278649122543515818340802164010893802119127922559430203292966860405371709460870994e-158",
    "-6.68909196202841704825299435907355220493090056464234701029119588597920550303051579768739874614107045098556670090627709997205026981430120397607103126555000833701903462853149089751733049679442202489755590976402817560112097778966225132210325865598058424425412377595316039434819527049003958137983318784707133676930655284551733185333506620779666535765325608055022417921238184929840380925574435478194935424307660459737117948951510626901644566458201242562907e-158",
    "-6.71772504591614400822976252997761253444896666256544112566963682741489047888734949042082363369894650837321658478312635909353448765429160741602129045482884272501861397160996188588226084084162786095950026865248445209846426784646813376996466163269270150736527139225619055655128904910098069000091633336700764736229213469369991516696392506587425701180864718566067411618741499314728278297265799115033530523991887418153306371297340242260951328817430994499326e-158",
    "-6.74670023989907070437890690306257125564398747676126285111166689593306747635870761832774159324639139157882469174834685068370512518768067685068566096547734780015744641240004622860686118686475728682073235631177903289375307724344907823467670262475293160017436207718833721335233822098515184101264231077610917713454035044703230392077245793883530788954166214679949863125747471765704839310754218713788544859033053339054923402353687970280649214681946737832109e-158",
    "-6.77602250966005771999892038783966865024344102712614653118444376786023859767308279616773327532864022455229085542031054916836189801820516564726482178479929397431488066823642044359866264009284224335670469576359774123726989956800608667580058918614854294819158982356012571299461784364404634246738123022082637936146829041450905790768915650768293378616229081632716979408727241098006949471803437377111036641009585313925082988795269080822475722115661748412011e-158",
    "-6.80569693203978140709686786015363124052265120603923271553743955832671316154683924110344698110725020528708433494635966022665056188195844819318348785094341398994754978064516967861158562220412125355779551488135397886307269098898218289424742224292403803571631842593005279511836238112148088861340034603783486368951296607223565995030959237516812044730972885808383020941938393801686255597682097756237271230340009868850240873096763618029648937862504876860213e-158",
    "-6.83572813559420516269659213227729969603527695889169297671615852324429478643512912175718598406523238112258100332606451671379573123148396197716976309822415022907223145959195674718635047206414116923774182389645809010290225817214135771055482395580776405737978019748826224095797015762686015001101912657931259022872160038089539980680954781346525673564821065896373543531418244980941412420201003514382925322983365150436934876510861224533294181963268484880456e-158",
    "-6.86612031955192130015256584132065735558667260330931735943489968245357967405714692818705233339861968534877415285926897110466435501092203060472993338968595658253365982374677819457412070788151995843972930448187073636623383820002452689452912925078483612710138403198563696771294322322260460485065237533339139079725635716204072215344206487857293813524228096920086489943674789836869805974944223913100669491269489109081317934086185081897225892406576637132697e-158",
    "-6.89687961198554965000661236055470088262741636999369350987078617359380766177113742037618667347200679513134940608090561764122315817490622218492412737272091015064336893636715951305165059395990989264412307767059149308637153553400148150175911078280936977661387429937309279549882789780296645297657166779826659476914138653011447680916373653361160245972440923907057988061661358876188581210651534338882772276312518446873889194040359398948593795346763209678844e-158",
    "-6.92801552291477108170479297955687781574865597113943636289756838422259976773312875651779817588430037852582464037108546001230417643777974086372445968466629278160478747362119424539509060489642211525385413639009297329700469601264157506344901395675497547401607219080290398569538375528745437265921947581106768495082416372485839716917753673086235569018299146396411180063664390996341024878793141977478922270675099491917820384571367060877909156412316685969126e-158",
    "-6.95953215102377718838683854542753580563451387930801690855072682016334667924583866896502356895156187348130765192423652369024028585560947087981261837205867472346117447820697087570825706776045907323118884887689110176883362925986885591808755215839244788707344385000494945428662162329203150967381924294526437093274448275452415651608330329459355792287617994468885442965207383677972187240467029434015690810211610818417786874300497464655470287804267110453468e-158",
    "-6.99141666095687638140451714203387969326072700297498991876483877203560956589101666688790714001980084874929869328514011269899887762207192695866773318783737567025749400772816393138757965739728924446082724890449727053310064564405924923700763513880350859718554919235069284524806280409125081414930238815344332730450648238783154969715520818903749535923982262697616896840900697692154722790415318549387082065481718510175636547060158232690979485611098736153746e-158",
    "-7.02366781482415849023237267371879408255014865615484723159983413196805218423124527822360262698288884155213483174084431160848540008532410554772121068500204839459987128486017156708226692617649236195319942041706115965354145912425501683452341165591685316133047410467439043697294699681942425700874287085458265763691920594751415385166573746298224973629383049546877068569855330596828436696550738986999080231945056365893287080761322070340908836687642745056685e-158",
    "-7.05636016392419618560527731075998824804865646737168177369419189979804450052132705059420991830346170943825978130745351455757725588587098072038039097041316808054108971377224682301582024344866527021361376026787463716368623237098193166178738385257135144303291407368531662364442218055938603952368901220559507599605247985998369531824589686584372698134258918128786203207452378438433384424960840975548379428149887692876223186485261004830991573931132174611039e-158",
    "-7.08956913892240533197783709465166375411383174069623848665840994367605039457399388173308881589273436947282353572437683780350117285080144305742790422540136001559995966001738943158358206014566919007479893052153286373313815531627768230568674364383707787608958879972011675279486429736692764215056188715564540844043169639178124390748263545604795547604050217488977157393728154362584505737644057795991331977748875532971030241253607602089533794443960672657435e-158",
    "-7.12307071738948868326965462879936413685775001978493275567946971341022114843709417230176231673131082904951610682716603422132169293385532965391640575955634287413979155203100708166506594315979656038754169114897445142479952075365435689720881834934473097797100926122824410972394160669493474238246319960885577447999706130056900666741840769026542749717862500444441460763487989133202320414060887719876614378537915863773264375410405553343536105383512153914835e-158",
    "-7.15645717854309720635155221325259329231326812340183608186513264492376031593100573748571777782766697373246342889944345938840981566049238896803882254497823690706320770889548873061097205711443841816800475887355472132072535182687558851209341383555947576348802940624269689895788069122534304647347060408690539060915509204993388248014758686483430951309483548539995182072567202674940809612356501140764164655729028750117536002875658757094063687775464505502680e-158",
    "-7.19037902260637447010915654354810471263832151290263460356875439911832311988501977300362259107442208405452584966615489830564799569210644897136491294458461728503671160683931696951585640117279042975593105722113216092502227746089052243619788727434784153107041347201973478779377558843252085324047154121676122963396529861326588903540787304885726711499964675781399696066621245967965807812268333904195585754979128815668438028851883577171681024020204035201346e-158",
    "-7.22681843186932551120176509794289632103874822474238304888143765120780203281541331851534525513739589058480305707747785245107262476637642813654998817014389153694074277705501268876931900114897953616406773917719093029292194517676680436293339655524737541958401571566145159386605678140537575884133528029285864606136570236106742177118928576704328661534571264797813988023177582825609679358590885601689889149783821052968285775888919803552556257888643272947067e-158",
    "-7.26447544809319857304305487064637678261871547791116485277186618579516989292008663617512541899284222284840390940267366281584255593924835269597474155406308435528954500023300277950581858502904577714244297907252316841521985704604057190689661590774233057927178963305814351191600677479354065924327965106779577715121398752931250629814796529958058099373751144413026580011607188967593849967698301700219645551347721409559360280498774501801258582459134781663904e-158",
    "-7.29512323472563710883584577299723732936633818613415008339858403038753829266910513829291180281774758242405841113025445452462101471790685119242095233725395627860274753503424006754550057861460287130959216202270399685097993708156213797367582547665337184595924808967552051243875118441243032076886832076559712109434973556044983677786157043095881193496033560733695820572704238442077867987550472336707202285642594025218831124167480918813183027005258732986575e-158",
    "-7.31898886679790654498560031325984063888048891594609542696646288274576624113151420218720661786091141989691469114400251276795896198270429048263907076584162731088531444512305043048319250926997012315654070878668091819955796281929994378850166420138882009053176827275177720876827549597480102252351449769700144656971649467206623615402579862092147984156342045611309985125562101017797482166661928316366536265152326348576385071970777565838884905029350985974985e-158",
    "-7.36677579526920179185592973200804228051270138079676601275517374791977610191470408639106584942189100777291303392376274763685160658431952872882794056194099235646118336270605657245953803467078619849257096931858801021987211565220554461850865804359641217892604611222232213399478463544513774794041183308762731127894960046470128736325744684663744520938379245066371745122627842695485307022466650919813262462725706627177520544181679176484024035846093300714661e-158",
    "-7.45455774744331432390502073380934454427512044258707830341323446206496829348890329013100008566058244263682339985770312548653854039496099105027704843189448568377650819500656596435212020951128923275718010020193573485354180126781283231802651747118137405446094998250573150763426179983682203283326063792951277598178365833274855295954291321565065970114252539823694083710573344396608493071978989787678825119390987969315471502644390838559672742892788445548595e-158",
    "-7.47929913844420719330347691525184432044673633966959880182382511676647479022639315756314031285839630357665600500061462723670004105816314534369072184321463052313605468729782746345221715629307525191915726100518074619746515459807885635201532520035790587882774446483510703908631765594078065955546403759906895674717007714684256921696786538181883757664099381501205040037212319333188714406352413038798056932888456904850250314214175160840165361532022115373262e-158",
    "-7.32846914557730411499571790411607213856523508211168718017950769401003335050714385628716213507932413419385367325984458256921592088716402744187678552696310048865595137840767015177012010034636591555620622429431184223110076460622837292750830685265247153296681123314487204334333006824042329361994870812065359844409412047263248181222837108591299130017933934365846739805410873937416365228103857110018931481588124605391147772692586152663432590935773762869190e-158",
    "-7.31063250356484029993372488554002089493941485300921090990960012712289546778684468000070355915843021866774445570269995757851464527218313810710548764226943510517495856671844406884373194838577854210908193929193994506470758047372584885045108608251320048753125027761303713794505201780388868833865859201981208482631215234397172028973009044489540274008191702695572193066702571484347184860401497775618400764761978870681030876427202210386228824063555365417549e-158",
    "-7.97967660719990702002300154855970801572330379746917261293027750832638590058035871217248544662108063566290702893291013979567275052131752923839976128037946208539932878490150713574759295337016058975663340031852223152717088723478379213697247187704687270973382851538883147315949884601388217104924832417083475617533525618302058923708404736238367041913438853966321170364306840520147391180133678432633412537677713491801059117552033377644166667196940727883276e-158",
    "-8.53726892729691594808318562091019856318572820226776640637013489163095783549032276283288899645477220577402785870624657573405083578973150787176360439734538851623557021662653534742170001920281734899568201271306704003949999031167212965171235451739399244375670009192176005329254962770152315898693075695048718878666232587081431554966914600874522636462337746581569498546403664724046660098918209928861616684892616734943104391545481988291485699764051403970843e-158",
    "-6.68723033646896709966703385209880108096693630097891922266271452891309185715859745498025867069979405068533442717946161887076185220437743042968904571524004801839446884436149749015787486767264350697600816054838352705519614521249972719276177767938342377251222809322926086283049461588209757300678110591132149000035497545338719880869988176821992365353210129017338248720518934021104722354848215984148291416527181153101902898850438812991686299101001402072646e-158",
    "-4.05060359273780122108636436090288255907205417137216672340338256942375182964733902204608416884437627879595577136021496903500801478651785217321104467812289116011852396564468169872916457196322092130537109014328129090579124180335483044044222616705838203177579916274278261405794175328172823963263555645699421854825889661872069320170297344839639018282661105181246084265687226993205666786751600990250953813024194856340109330207980861927618275175109528205094e-158",
    "-9.09079829181579971977373959483382337973397582421780722658162877206623684836596791417045891579115307820396864122241521042170817251477991922476371390773569556365466402885351337268526531367131785395707997205183835527585237529156948792118535462538337989061995719387340231881288731256027730606936784234341272901958661887852034550764435877242380783239231754518486859069139166381866263751883656193433488359323022946852097923625291986588977654582007854216792e-158",
    "-2.02586243175572369118736233968129965796102943908858965513203815751088831589988433818791822546427097779678250924599135954941336063428050445426565033153201625845123073555208401800830302053385874207325895298713323252806171513903419803888806057536240890389033380750101387712266461841188225637672384405833494634643033667604789324376144774155250550290741701073014439419742248409126804979579286662243768285031917338367358067071847895899928929569763496677000e-157",
    "-9.19789134927237444042245536049261894494802157697004753689620679372017461454220087976934848120191065773297209935069198652049379902458027740317507204407680120451827603872630303635356884858115386789960221989975416814544836941113907315435837560067554531890721840454379392819586480525861824687062544926257047505081169846447081842884058905682581676045402974166686141337092409461717370340402592547291742617384412323898531253335105798813876383226456164956287e-158",
    "3.11606358256693256031936620907774223178096245802351192410635006632573251424493833510884731503343119059483089953506447137946245868765138601565393669401543291398072030473519543112122948199012661842004020905995856597121174188608081577744258700845899576411130841329252336678140710845457836379407950342525374235271182451291585477217007745385153647150707060189941401806968118972917563352678835994292586628759952206022217901660634729049958520140560095899574e-157",
    "1.35887035821534212405115155635083545453160467573358480317610841315223046902403963552885125474074915496919493166103464930690003521844039377126165562758627789295629354920100802390808530864891850925063504798013740900334517420634553144134823291959530374619059110414221060032637682527915960583498298715728313249616448489546676420978645805443680760278133572259454633565251814634943776564979401123406296981492856410820677052589976335046567899386796730292256e-157",
    "-1.18657963416123207549442819544276746592529634950925155655650647538630886756618259326113007945125271155469675948402386702909734866781490812510719985717771905648581472182863050290673646815269364123037009352267202582100160429844797760286172204159308293088479839030533421723188083786246570511695742600582642653577032060630076368585864214224195715510226518531225106462322278795908130711527472071710940358802363895940388898458102336373469245288319476851592e-156",
    "-1.18350912038533461722777940854257473461565243961828798460038827100530284755906318596443456029184538977321373670147332466489583670253335049364330778061554259250076448087705467567857623330204954901963343292144918108067022543258614374931178158328552908271924242581202120502459621083327795567926698549016953613696010597363327658563610406640024963108394497673751109127244510544786717666750264126583756398288008854727188339336404942136503777411994020368474e-156",
    "2.77161487575252286594277949963924163947180461684615158858939153561045005087787761537207245948442761689832234530630298297898960425730875909697937435840521338321953554980166761586725836081687358265978794613684183178674401357758449942567186445520110396599824742750003621789248011293755251751323719774961801916925379667736064952062289395834120150459748209856315222421721622759622725859553858076317535895619383776865435508456702421453965838546245541817341e-156",
    "4.22088087204598955728002220892163811599675900926896862337500845502309120586901271130824274679148449025084626921013038036049868610693076453378551972187789650883287746147829908467608766858321111162335455492993006241819290648513644150062473533158789156329785706972080076458109678015742703214157172435980406833745205799948435966541484382463821941351795814584679531919723524175302933094644596429090645380287354588349143038235721192496700459843387907848792e-156",
    "-6.67481494451180629214536910201514167043775871347459677431872311136697349320485004282388850855285111213890525210496409579740878153655951476280671122083496090507456303129540825534510196329026863746348629493112078496740305958522843139721977575586644111490393009511146277260014310055630452051761749266000337288737635585805705217509631186569795499128845092381299875727871102236226284158322641713545651060709418356284871340780782266063612112940313300426745e-156",
    "-1.44324607245787649306886018960279157408107255199958143348298962859429929222328302168820644483973861745641845405444685114305952162807572076923094512448428808363143009508057939081441078298606844881448505584662018697107475003679917703727139555648751456808834552179283681085134455267246642989055507246699956841629257379942250872778816735386447601854002193478053429149423374159825564366732906095328532386636156872540932911494267396691943551570051623307058e-155",
    "1.33179443605006330873974901347519030313899200394696618634917893489306757742646314669181045749943456226560507165324209899119202690672996689488101048529657582871348291917548524858375274438414723492882870337812860605277482076595976187358345759197880654638270796063510526507961075523759388813306002761288374027414911237857014734476714297016427302022442207765622176712944383142648802914434541360275916935394526511731161301951887932743722149657266422771165e-155",
    "4.26026500824501567722074218466136864648606140132724872455489153037230823731204088163269666270548814684590815732576099948736998344584052236297023183415821296885694480386544492321876982403285586671955689587527584688062732475212414426022142058246640203938523396654680885149112591937625306684257064346115632788043296410247474038051752031058295741818207482493852442444479496758113366538686750795870708311463645595761551303162756496722119007879587603029181e-155",
    "-2.28214482595603411174774952271588656719220879310492861735473015300415127511036292980820387478843679896793872267641970427865066723614833590995172392425943762336759017076528499536761771456548303604869461570464304895654266142465173211646314887314748652583475411312056393727288804879255765509499017662443760653732659881750950728027910385829754828015299858325902570029189017964036499675277952088589653052426647420021146008329563097142787851749981280599578e-155",
    "-1.15627633687936244954559815210661559273310860323236229992356969457158438760237487370124103304274168067797786986936320338550263251679684248963364384093463770961339854910262558916254898411505513871751777169191200056237995816768231246642791271046002167821274058817249586163102648579426256025660379158819678615595014340423397601633298829999419579774620595200732405334633218520074619197709597393860669061775200586783165705277200857989913595092402528883968e-154",
    "2.82015381951850654453722840294158896158723632542120116635242645211594720792525925481556890792269137063854532586562941250409115160469594447926714839481605435604271852160251671810563367147297799758642561980185234941754936282848643627387797948785592542757964788243272887892800113591021071757984476278198064415455365905663190388930185001594285056323848635457338376090376115315522155370902049372465815975256893492704074039719822641994246685728156499689059e-155",
    "2.86263553379829825039392083691962398095127427409155810596861940882426609814114965849065957168342921794099280802277455910314996105276151659609944615428428508359593012635803818737865984364060755222440503065646134991646531643739744407434806948754366913170624001478045962851698169375486844896872685460139515589881381186726645624908193360183628792101487678442419501752876051186194637359305657307638151931214721389879723238504379757497983707160971517527181e-154",
    "-7.87118319908925887711650424927159322007779343283102259626666405057675986527918131752782177512708521548457269585860601660993275466122142599254683945701293673462956617002051273866518234865507094577056939912497557102539740346081688433399098924463978740719334020667159607431845415272907027851639018062920529617226347151518670359580456754324229596041869412366715585891010428085216109168221218124389989576074669107103184001168532134499983108013918653824313e-156",
    "-6.57851432922720231455597708403048419011894097362760094145250231790241095989857677252882828677134109764276567618901237021447710775623418710462601862502294738660196176644763598611349045066074418085082823929973561383457432865319107777314199022409663615965295894325432507742031133136305469210818150890819392838567296872421930387361750781897085925946632500047383937758391862699210457808368276507301770812156705564385599495589204513787041246920482833004637e-154",
    "-7.71260275082229867423715586423798548881414910784128345594098555223403311143411771690624022425121646112682727821324856058536783010120654230857433950141798747495914112623154018733164522391205175723368166279363482831070089174731093319937555583271730923822559074076450572164005520019576057213868526496083481446980080671557936671409094262393121086005868985748883067359838315072044914051205633918932397605038906374239248013186227592648519857077988037550352e-155",
    "1.38031848270742841469248212427734041944965444524545721633563166963531576239457040917844020281513192754004760708611060929199207086630384949233585870462637927566564588724660999822653017331108841359480303131474017734540947376101925214640322771880382415469821034207997373702545513262924896212096606930450687637954137763093292385193776296871766706746014599179453250013086920062837639130779987510339652089941896241011693433997130392167335128524271564634000e-153",
    "3.11170791076636121766108115126199365204960522613756031557913329804862038229435943249243766887286724508743732371337305629527988740831367414162758448161388548213651856040302104459396979593526265396988857211936683090668335772553650405720084476669938663199565223302667924584133279755772410196897733791205185239635625330755460132203792351167174726457730017493629701106519168047830779655117280436786586504585978262283531333579245397189002138659034964086304e-154",
    "-2.73099962136614686773957781345192496207549141089208211308803446608596639178609061174456607645869701992825334318530761747587641874852313745357454551000907045825863254288793449675759502984161213011724484610894445949961765563699469255142859723056364499546691060864063702087952176587557286000048167133606725890987736193629904396905418693599733977967410915701407591069575239633560301860946556530164468005559999103041760379565796583583759992671623469216836e-153",
    "-5.90722428352104062370785284100655254707929113125892950536958035741440385239351270443308305727035788179190325680723143220320497848155871598358352767220653192302334509024207891049568940877707142078174674486559445737988723224547338190548011320333977913250734469223844901910209429905522623831789001841475660404152904557036452052538153257074097951901614679440220861482307877255237315872231085583806377399715960589638849829121819195993910229749500659184615e-154",
    "4.67846750802694680753186309607198237919986344449164026339055937099339539170005997174100565377187133973088377338324076362451941722658756933912058725004582493315768102531024075150090816196724839277581761968293858796589075821910901309978827913388230092161406899995338995573454193448974147249688766995828568379473163660756974309582765532994977944814799192319217518566553204293039802698309109584871859995894151160447389528541695752164664471037542761964837e-153",
    "1.17178858059307866493700104640370759823827595323900174475546915045527355238387976611690860947854531365164144045376888108116760489351551801365576428433137679627639036123142795212886530497900249762654341351042374120735011294771532241464425341076536824314874164534002515264225802506719346385607081267120787271954101372540057056411100842469322881521109864252703857250014684317606168788061948799162208884639628729640553649546148021865708591869230180629045e-153",
    "-7.91072071405588867243298039900292726021848198037586625554496456492942596091828792046230489951775724965885432515656203628593670632134906204181600971444655372283826566103318037945212722531269203571408946593453057141782880323966384342241268916585304111968623025978560331652638134996879622277834209643042199496748495085362202017678107228720971949634458583102098094143591972700831912240656405055015962451316084734473792988086230092967846560169949608868961e-153",
    "-1.39252879552153806328891923384364957498320201287452375136496607981093091394452152839036565723803480695806974970252866510711141147076993336595523532914594155118660209616232993692549515998350017955723283107902003773638179035512557228765264173212181946812336706727335655393272174804769071730251507369824257625527629599339632789712210314749268842822652764155041328224386837009840809495793606980763543783383493643265404432347325752420441737912774355841605e-154",
    "9.05147034306062412190789635390007681960723908770787415499278217405750242009885439491218400292632115489064466505981916067568213473859720602361033720553023999560778413017453478605411913086736558621843456987515356060627338377139997162586473243491775425920907115421940150930953393952056106266011240829810762519119710340902629901665842686657106903129917293911684112927232558889252464883070560905055210766073374732669366656420244633954340046326322531532691e-153",
    "1.52839343909240845931554263136310436117221862399913610767980661164098461992851549295382902317770092168071162605291904330922013785353666196570625666981487255228679704506899493011946117114564852868161495360686557556643327767268925664726197634804730472944351597277153592422246377711430334586453412858524229291307280696619410952198802539064998749378549950690218147275713215037690841624886247881399644998857244831636938170058157528063381399589376658059185e-153",
    "-1.24808665951040603901373511556102436820404307955192291670135925763202685761797348751268953597802733552215331041223545552106342244417151776212297560270047483083632227988767927708701301907233082559727923240466314136645785206391813318351829329689833135473629745824285696803654485172784585188130889096999897943116371304263134058534194442181576485121692343942117849337289354969650002478933392679455006243077085871508921277124682801371595105288935047978449e-152"
  ],
  "n": 15,
  "rho": "32.1111962396826",
  "scales": [
    "0.1388542175181893",
    "0.20371674232811549",
    "0.21935281327883693",
    "0.13667424685539284",
    "0.17411146769171795",
    "0.21731054701723287",
    "0.14624154765670372",
    "0.1600482543033732",
    "0.19991389129572884",
    "0.16716532116080268",
    "0.14085429817693912",
    "0.27580166412193513",
    "0.2162094284283363",
    "0.13887126895204102",
    "0.07127426563968282",
    "0.027904443266050946",
    "0.008810714420532769",
    "0.0023204775391857035",
    "0.000521603155369323",
    "0.00010176937284961474",
    "1.746065744652522e-05",
    "2.661956378881508e-06",
    "3.6372318198380624e-07",
    "4.4865615904876754e-08",
    "5.027140804673519e-09",
    "5.14436666612992e-10",
    "4.830606857280795e-11",
    "4.179792931651123e-12",
    "3.3452152598736077e-13",
    "2.4847448747318974e-14",
    "1.7181602985636715e-15",
    "1.1091449921433067e-16",
    "6.701515509069499e-18",
    "3.7988023292097527e-19",
    "2.024699526733613e-20",
    "1.0167104514784078e-21",
    "4.8192380452591144e-23",
    "2.1600850804464507e-24",
    "9.170493948254693e-26",
    "3.6933273351878366e-27",
    "1.4131226387562919e-28",
    "5.143707782942438e-30",
    "1.7834926199919497e-31",
    "5.897918812664098e-33",
    "1.862364542638816e-34",
    "5.6214632406761446e-36",
    "1.6237139430617885e-37",
    "4.492415735393354e-39",
    "1.1917225730541713e-40",
    "3.0338275581342626e-42",
    "7.418315167974104e-44",
    "1.74373362748691015564408199635790007766978931061035212556023067190865139179993675646024958901538483418554422847456426370733891187816578672972127385191904163828122582497813952482366232139507572965085116936957061879740812039763560794002617286199118329538807001421424980197968532951258609061531673021383641470514372834417556565344028115186443073440090976523428304018936849516546958389425597863566040404670471473793016789117535436334201875164152725016090e-45",
    "3.94331996330198326236627316824504378901705071140531893407790052337492983244284006897161331990742049434395372050896487564130070477572507515935614302985699322908448884359786467222410823584563391864733380900272922149013819148081526216928245507310660493240081510204457031687246354544493835192495687021433271605144328289677003353836630637765151764562912437101825488799249975874321054160030740623060866270123805977702966528710687332215723746207602659382028e-47",
    "8.58584707685354217628304111090165446677172752942894134612502194207752110788385221354121768634596976981567369955781496449365826682915253602782768987477300983648422954175918577844012242255904564905506467872168559441407323183390260499162924329556675636663301773869563502373966683901964170422337970598766513160568979647637489206305232221592875987497774324633191186407947081637936034819527595594960760206266669333799878286254135039511193992967417875342778e-49",
    "1.80120185558811604830433062009292188362864892463544705454711133739456611378627604956150556604166177847557335225466215934773522156702043965771811213153876661571691911894692780023729804339398259854513932387596957357937509633873087378450931356258904300357641999614318838218744002114554162138977514298706349834766423602145517858362621613682531104447232807208282071593001646939823418347512782641257918239310720731947732645494139627342449628445592419066654e-50",
    "3.64339283369816181580071144368220937103682519748460881916947420362871757951963363383679794266100758579891614720117736120964163796356573384882301839997126762176089632223164080600077289417383994151282406181039843342501931264719694834141492752440370969893574704602981776328123390952436761237793344128277210123161293981510884461282670622955819318109740541859462204020564249611242992756033991610356694768002033039087222423103381529938188508526482435204627e-52",
    "7.11063589074722853553530680152013771397725817224584651583827436578826406886354210814969164127887339357260407741448148151512891178004825216376553947603405814884868888485353318659531435995635661148231139219245317707273617167446563962310388458419230377687212260280597442195854745912056415307913175035417907619138896528990710541702610002218138682335491001611915876618187908638489763107396472943889274344779894035943116226289634066954523783563614071043941e-54",
    "1.33984027305290306724354607493482586933040900170349425622348023479206294676318884846017406198065109611076079647369451935578490680551303046528007208568504458304689858023716673667843540501476491758760279137329243647124819750464501145966842247410185530976620218293775562399116797967903648015980221376390553503139418957236066550071971426225931718743423728084043123041655914453283782012686466084217285658094035596706640480665515542663622035072975413006559e-55",
    "2.43900442919507885493800620181158658214455373465180409308312480486185472097585877201459133736986368792414267073185985707377618680820284208964875025355613207318435620380714747832137062590682669392749324077891683506225544836392173181561627092675816260737380328917051371419124449919207406608637191236226711019722465631908274319322700223409536557163790299065898425308888805977883487417329898800589892860548419498027729284353982276821184187334327479174482e-57",
    "4.29190450012367813842996889849607593379227222440307154634917769936989650299536614416115438177164415959062210757953927552072093171557381848523625723277574593681573519507984262035047318004381531270575335276428318355347668905162061185293306932380812448488717225668783692717184001783384793446099765718654286923926167519148475609274996352824679390258265352158166744861065501256973812493421923269238034601428197120207742639994388802069789807868347596484529e-59",
    "7.30497910627607217351045982393571095319426879248859471086865758089256919125514943217416810128693395696855311877393961192564763433908988634061821708828154062504525837293408813961557561598370101661808458912852308064643203555172133102203590269196551733831896493487869772015583823217339278751862016850106230126902279828643703218576420279852828580598927225233381531018092782034386718896172476192446687332972928668712537655667903322516497128325394650906541e-61",
    "1.20327276951268002302982266117622589668400097569160907985810547042545467674301496805782313584701474783753954585798341300661383071385617362404872982934921812658972226193868030622213112863121393817494910859564492955934230041947952910762239978025503958776373335094053155155096046206585099197478423979615756535846147233010576352016578476450318444226102308769779498823019187165818446101324641441544440108910070832684104444143730626995923579784472373532344e-62",
    "1.91920652374578999824329910983239598262944739884570535876496788217613888597797956715386257316989041640140704330474270904996120770385607186980569064246642511913879806718795216742135914492874824726141477307205382492958011325598204674174359571269188163979248869128666200554979779208373078710717271527703333812557838951060597543187656150558034638504570526325996373146291877110675454577485286462864567486350167172846246417587511917185286161839662992325060e-64",
    "2.96565225948519634042659323012000935133390938479538163969042398170869522699539954384415156695513007896323019648426338167618249317630354324961774578363682934466614912783196480669273086515619365540346241070962887840792482742875149500807939276750402080785378958186838893098428117469338860021539278399348372757003801024703637029059627367116200061931365957128007278487211129343022093397882073981003508811790181234602049256930009286476838519563879115669620e-66",
    "4.44201957349803934361358947347492938077701109415550707869649057933996280075871937683790555773289456873882292838418766493854844814677033289329017504325134447967856708803685676167827649345029858767120995745103874306874487819355613923377125643877385562536510562288450690104750122445299485694150917320304302919974149310498174456220044951741433190047866149752069245791268185510111473151988415254814625496167156155355730198432646409956068442381921545253461e-68",
    "6.45232305528927554991566735293612030211919228407475569822575131149105927482063401629841709803870274012963047290673300064441047865092232259616692033501732501229507994311954777552958709971272191946174556069912705382896770444689537879372526574154545535281500400264930375909215167565066703147297015226426225927548590162763453304000938352931780036563013716045212353914545597994575812994230234424461788364168103646250266365948288703599934720053417218536829e-70",
    "9.09356097959090069651175595392115590913041910160624726336703244708726909045494170843046760749486220790058823250214042487024748266021687331873059043305100624608301625274196996189617378298456284004977203850118860895090517837508817826297232674188473323056192876065934783309759009637950262401451339121095661260055396004853549113986465731450349727038924969760083802798797053840964602876743536191738977478525259041695475755567284490834284719099335914363453e-72",
    "1.24404036083808988168041870712002010300644738801034005706685751161624041826824910700464726681071012791347119227926391407161404231484020336103688929465236676844592100501578497445452702521024178123647708166709572069148011640156507223657237478614998941248395335431353663816113710435363291499806696799942792210079442763766790808953197730722984905242326922213083190899172148816463298036163861559298247247351864945544864506231478552669811922197021376238797e-73",
    "1.65276743724900067430720388666059478782973879952551319080451756138956423587005930660028982167778404856595778922936106156469440313036166072927756763787952562549027183734768303078296981844750586402867302522283109265815016285025859136149348044755561326254479974719061231141896460510134019354652836699006992153111813181615507884348951257002402469521183185663193926200549244950191323484338637528591753437028158446480826692005692218444614198120516671439634e-75",
    "2.13331067251956478365816376198393845371221579073395977007288560076015392303734740529943058195249123393095258345858760429082592526154905673285034467695885597279711878688933465386031057160913163877718419357014807392668186498275579896810345810710430323697269435440034593290750641883361965233149916133921748213291227898980686863605201639688497926754118395731473630126743897239293444856843106320917702211157565321267128513680188050704571870248527015140939e-77",
    "2.67635805030350543067606256511333276396747073670631519755749525739660535544677926046600357922950514914902273122833131375066970019795161946773066889431975794759447668017751833377997646708260325893882805898926526506473412530268540656119233861774681651086824252036375754264588113685021495975414745675819342876447959495713988470287167244208734337902786162602148473088369461751674807428094714189268005028022208698545920255840466862459730099439554632744184e-79",
    "3.26482097528329912664695786925533086807920261148017515241692110816499242837906761320724149467923137814562778975878440435441495038175378794319593524140202594292315237682068624889656898858244471377488583069317301647481253485754107458202112314139504254363875685030419644575009628052280805291603493608708697251855646468441013705146688617458191832536597338332608987868189883714133620967990289786742958772346009286585397185020026520738512966988864580315474e-81",
    "3.87410823084345186250060159703550111231239027602889105231980616608344225579091293604419695593625225894809728587452276248488951203542438942877626597773972887661372683262690026753593669456521042443969344457931325301911381128364189600562168377323946085997426500287399542104362490901732775024439021964228144392705397043995694314387668937997658380857696868320000870165274320950773265002604709807117966506074171701699642034982230900534574109198815417267300e-83",
    "4.47351203079829268576632787723083303780943848833535936864616051908960704624301850266197974497287735893960860404643460572105773966735561458318748463768673515902965648747567627355189912933765099388178181395594396284527657770111684056491025010910198172519420073138235310551783086696166925193739765134882780202671185182694780077853733173906686020444239420261953725164547890895192622129047144883275461954986533271038989741926081005715389022384570399705656e-85",
    "5.02866286430965696282445603837729239912292586505730327604829061056231351171524107120724922803689962868117739389056444543014894742032898648269971649745850706831028148361891023183010684104392004751822154668651055607720961704400479516053246264643201472273142735100510467191745822601071162413871825681111830560272535144723391978041706810794020641323610189160433051379674085798134582658661558500354704031810192211806192665718850494547258727577760641556438e-87",
    "5.50480009340437188063283940444533005936963933665630250129502009036734283940280007825537649763973029773733533263732258170844653790529064909673317437406238658441571973430319670870255791032044907329570971835334893826575565060672234190453904490002703482164656297827115653292979221933379269093317284458217748623776374608049110082119728555261780301069109575220382608463249856106838865787023382260945723904105207240808559988710726202885162877749477093747427e-89",
    "5.87042396210798963593020615505683775250074148229828137212942454648029637618513252313955196366823352491243962390108584274175759554001055348902522992534288408074839892596507913669251856419527296243391439869666604020311685699753318318143904338755744574719959913207940293032772825519519882617230964412817400641763007898960610055928045427414895663477309502666291934113005709319790378145126673737004715245403426047254444445954282142713491696013176112966278e-91",
    "6.10078745099728182827454650961213944848618723817187758956352168628995819213734677757159982665884574182353183193662090226441853245670999047489422658762071363723385618444339920330334788375664674085731986363626716231829356542967870410074777200100016288258731041348153011316567414866918870198886662327819093313225670649779704013201502200863169485843230248673754099502794290636172861505058812553250480538238604268643684940785060455908804510383141562903598e-93",
    "6.18068342255734076697772452973749373985210056223621705987062647351934145639567557400913980177478126241934093760771314300280697878025489565406828301485196616478486045358932869493793580002714188223031713324772594457252742091378920807040000181895130746368468555374233903060224047122915880152946650950326184654997758248582891550069295444706782176539890720646175997477789207840937213367130190519820967238996665628762147758956092780620178818090713490413868e-95",
    "6.10608913566627081660707126784091950426524746731467027514450145937961907626711838480303121105296755940949717892713568413999128784246109512715615107720910103930798918010237789193005380606264136055489279013957844475862090494785008160278753888130162121284445798557458883292104509885059772808789104684413165417958836361774984139756601769189260216138187714354555127560198627565204442075620324147135495794822779083505324075011986870900351065932598689072654e-97",
    "5.88442480216503165486708750773150527104961198656390619242278052469423288265212446048753378482482636597217401794399099186235284209910370221425315098793674653772720593016266985539398029777360650595927168292269982874749717735441702214213926351081023568722863630529181590442216969515946231699259736608342427818789625756413835971462443848034145527148663630561583827120815248449376815895292009278747148765776596894503695325892016687550550099192350180430991e-99",
    "5.53342233752858670426915443968508018414481480249003568991181895082767177683235628170276425294285959082171990692248396450223633714448640827910230662538893254009280533260024423924780600791679401899445539107750710162239258710485022024145628867073640664007770364038617875711168261103837750134539865426120048303795115356680882580622519286868098933218260150895577169071966174442480715527748121517224673130077234813325955176619456840752259758200802372202967e-101",
    "5.07883204821005983983838771942062779651092691870408878125537565841988100484139492940160989869566546705288517677707503138181642176343841915766712681710459034701741849217420865187974776719329352320478106206194072572355392626942461000620617110987286771269506326505978756490004971897135047452938871199160452148744016876824897249498046439999088195542219143747663385058563431623199362007795936974852505844522817592587439146251339762681532753620062741124165e-103",
    "4.55137027748039419978268491392275978003725757571012893392929140744332458814729976220959492365587866302216816091080710733468799151055096507193908298494487455359451074114671634861955124332257054599716946534550361291359864365555196913050152436246921252058319106503574636266192636355865740872757450335289458792038127821336410764164254099712226713486120689097390662980013199391918717215968309002457870590924015803719785970636095545990604819037059211369466e-105",
    "3.98339794589350151161782798935707259157156986479085518199657743953475831509794749167820866407090464700184981302716000792216479608585169268877196662969735039287882825948986890302087688422669556460760188414786600532485794480166942737377191078438277340416309426686930218421237247649386241068602752944775264239536356313847826117123432024814280490683633001760140781655113429779261293472100513779289909547065814739562189027227638907178265062138783844816031e-107",
    "3.40580937607507057330152203557556049872994350632460092232536488345645992988935159158372687284523282277364596680772225188345085551074410638578529770307788372214297974094937553588073964781416918779769830338683162349749833917965930283766167940233632225856718024369490846954442813988656317120923697301184841909984214712349101183595974919473959056877426169566804220876926456380343878602486222712027851946523174745795452978038839475315612491895450914161399e-109",
    "2.84551641251289057712353488630740764592898574518837781173240798943253748978197334417023654667328031307395489025640729431010844701048384382674492661176192874526880289594185715770096463955758008238744552914340605377569161451707117243840353057633420257621283507064934375406082669944721830446582674356821818928910305671783807134985996326290954928595113229274246057956837839206727765315354086494742985314003449201347412436461483076097419548611080315958946e-111",
    "2.32376479697500756719585973051348139176299070189083807040171391601038561073899416583167965030373643458563472786195502002840833056660915673866229023648374967704240503427514214900167845734059196628958113632020672834680716598285329678352280090233318922601053517400997940208895560455261920423052671917818013583606874310690393469287933048894820941472789667189456317728197532469468099686975332087851898550454506801583936281471556921145326765562468029967500e-113",
    "1.85535514350455545085023234866910729172636552130156425011081604923061220757946707709326120047644399281823599212820907294578125711606228196935412045421848108023148763567310195429520325792486585433750762563939695078237031352578338499888412634513696535980324549575428609242115955942439999399068192391734789651459406803860213787441566882370720033461653284680688922151614861833988785528998089598694293282491536706869039074323810319968886897060085651773761e-115",
    "1.44869391280554381700039554154324137292830891912395491043540002471989068522715261366521024040870495335780430142616592751317796189207668767790468598883527092480369956007014993579962295046793791460002328020589082564560450966421724720493463288823291211748216059244124952704959546067148913477913216978987879442644425269479561005815406022084120907752730110114250927949315909254587710922555051447193028859550214477539516526306644348006857775997465374328750e-117",
    "1.10649456652221023730481071120520338320863430567513801040707084183609282799083453454636581460813797581070536605271077877731847747768593223582361000331441565065065239308682008781756575887603176512069526605230211864246448981926130360953340162708798636512517705647266525963591266349668729396530268560447170729599470426846866820858132864200516283223256961607583733346522936880382134235808486102450931142727695701054548409015517925685751925828736712171039e-119",
    "8.26896094314706145066500285493990506266401377292602774146580723179840780109282928314709667180299082469581675395931616738404353963084052637013110283185788785054036677508942835072578459466291347390672153078458471664597725208725403385112559114300337009885954547901118768143542815605119983236531795023407236196896896168617936578521381245092096040913409071053092903049735942258693199492052886481870089027560044613172475743048363005443838791084527618513786e-122",
    "6.04762964162263351733725932634494942266916537269884899082638967761562858077661932953690215521895854519154139239111286036414799648944144294283543226142617142392795448935068288216648791225928275735789193389989630724427424438288839275678401292657456880047771574723677508576567972640283826398381167060460321296458720628883920086789297901760920138386458385130993694592718387607036266033566794022268690489538667432869947604012875962763760445041954542891055e-124",
    "4.32965547764424758475554167184226599318470571774499463845333006053711115118609673137967281255737182066185369876490268730893843170901181930637504140508755618068002639804199417588787480800980619623078782552281630421521303953247813835192108830837409770955738224917542904680828423900173361721763754702381277482029195974448551389039327472340472841331170541883369521881895088724619971593005290537342840250539489960476755671909580036069001851357908446251041e-126",
    "3.03497079911718702958806703553259564185194401567402062684457038597423981699744358588366494915423472971196178883271135284469902570021450510305809985024708792243289222624666976394543262163660599841480254079037135854784715817426581527564188531655611313820406222573311515260254684877893430498634204130889620763728653630970441472539838731033170141851677497100854852368744528753703599614601908745334221718443454400459791576911527415372218024421060798416730e-128",
    "2.08346261042586839062419806695996166225438703886870081297449666196136169128617545757274866166705648380552300030497230012051506075294771435772490119046510050400974580842816820365563380582099644973483722082944928465392916749910692688141186311409788758123531445749604928648572400844417754351899699142576494760031614759569731943806767396920137200709823976810920428623192813772833853785422213823217274566886026004191932039493443692201484784632492961515000e-130",
    "1.40101200946936808256733637888053400714793282091221758716054627284952389768117893262946921021199916097366600820358131701392175178958427618417357150194800590919557027985057630278558555186295200731227180664634052244637900651776410880800448557402537858656369537792281015781128162427970437269403496748408799763366065061083086076209095619343238869774040120391904958716737817686735916963031357137956133052643356701117680775809206798202503145906985770269459e-132",
    "9.23030182268743721933153587385951048935407017437714949513233474798666034894579691800758784786573599481212340777365164858806294206935294725861783758648322637667118093789347775740617002649121921078651234735565104661960263340882118833498071291760038646970393618366335064316482944485746298533464732714775528340960946601927776146871518357498498386725041238292373922769601089361810779717803663606456710630463158805794476748957386505579333083953991581480087e-135",
    "5.95934954320305529492220261581769799737624022471542158017017109124651364515956049423572971567524771435758912847863135191161596112751812553988774048525495734477622740288764924992422434228599798897126808455259676024100526218214888121868213480116104777591748045946807129848088626395265502123063880552069365742571660313508954472262502318171513538021053796961915312209286238717315915331874477832479488651261049930810505071525464761026309823282939308684964e-137",
    "3.77120270799451197052272385823186750468751093348614450498083732283714863071410082432976111209492962866432626950069334809504329559502319102486228256117491131237741594517576454134511418434441108545376785804808616292279004520368605047303200841516021643065006752996596629378190285228540071189778533970470255282912203833702706599234431868516494493205091720001030902794613059462769091736897455915068351065726816943638870653439173977105999044335022676309246e-139",
    "2.33962520357179651144474796595875380563404580903250887834592215706862232743676769154773652590927110116805848436493330147455769867820186376895055744333431525674191491446486222313410394074440798360858049631504018767139679536759549938585747835133505540899961379158828144495023677578021006313606826477307329130471368514307357148766801243044581283987986434689797649341012609648428877362209397591031238231765348115282362267364393151829850458446380248065982e-141",
    "1.42325816033197392173800561573505364135289703995420082645738260101027770992504140318248263445715268382691806266904528686213029593667570059602197443937111259622531645560243063705426690589858179395125870787876390944033820058961576391018668758801528096818040019812037180417029483105926685212896261933337105654330825419607974442606015141628043482957367505344439516029430827595121175781378654081659013036699653849773298114162079395681984997203840886838149e-143",
    "8.49133410481103387118618562948046652703244442878562574617792981726757602432058679181192532505317143642559584180915635928719320251089633296265255299427614856618626783763649812898772040450058990240501063955703603093134645205691571401530004752686890574693641792987614552885207761728884547551805965475219843332073381078428201909955223540208657831557649232536880247020177227554932385229574969223813372927355553200037157868740514075554361418380139166131189e-146",
    "4.96941489423602623835506384626664480227722275206079956964131908351028409045714047730666429237751460504561896227461742260402950571431261134848007466535062791853072256315853943056550797910073189549714345761684237981288473549946187484230150281447835473271470274593466439359395788134657214821554888636979500370043238838520946023939826671951635711344494310515202042405796627971993997812177195367079258157294174742389211549481525935091979617549893886130692e-148",
    "2.85333188822705207965948632160248110649906457811637378714633836883285323849486333917731839889972682753047725389983848751873123705867495717488816090199291595304809211999244049257299312328141363972646776814135009659348356303598117106706644890400324727745372513212194845641793723579447926361662368634852833305145891638768849620319732107354348326326704990919579866614020200122908958249932589120612031784200074546129569803270709188180473971307114654439109e-150",
    "1.60766698929235505297973148104156792379028880848585924908725651574012205537455897782750205000283129163640342567043828354440404484710798770292334577393158503247133388966619238888953003200587725125112213420085237440308016467270050914419041531843148213435237718502273609770605565319246001321017760735720961767360445713638637175221895739575349695991513600896669493812667976766232000460689382544982925809424223458859832763699229812754067372576875402983481e-152",
    "8.89025517128219583303763733172496700745886312647207792425763161441678385824585256987232476810834554185127452444946644965920156380103421075929611774646568340213311800302665601732041893987463906974568181385766450919693914381360593531801885331143275214700186801313301110226262520591307150347316180663500546471384041378001025619318101244142395605654961617284363583107139984397624607392324781046098815559889737280083647321543298902127594181487809501486945e-155",
    "4.82594951731676777402405162576885495825274740607850613986833814657052035331001100977381154138306979201925817614678781776262484690410763785161045558510595358541521334667303572822265878502013982170289643951452632271390775351763856488682738211702955069738647054276728005384394313264713855450990353409003813560950379878434367222066064484141374067685858975458085409725071994996162297328287049619063932823723213624186844711049380798609669311576554121717956e-157",
    "2.57203219920046808925593353542466116858940569131754958654895865544805332748491216638607153139328811660796116749529246686084688545890710247020942510659001974684857045737258005912519344269632346974807112048457591320582209416258317394194340481089190845276668374792643899575242303090077138993365479401400989171273068030970388551994657352933067594013340331793528220625646051900618649831661583257538050646165330739633348070774477890389032941376576425598765e-159",
    "1.34607228606243366973214811809906988713124842549977491583938725337515075682433755325289140040051525817488146080328929414680067128141342299246070776002180318408849023750172263981316464814452459494228603939603801748356175835214554972334835724957382651386393158943536463911344754558903247659040777397405448447801689659420747660517094137174245138573598548810401491084265491177548571152208714686184923124504654020075203502019261474143166421193360844133573e-161",
    "6.91879795585104441003248366199641140918792405919457470117952944487704887654331196762691705784787712515315175530551339221551063218217154200957788385434168065524508680760136076743435861283687655333753181747460337300826719846507050883735047755237076261726619814855310470514296572605259050670382918368650187997231109720357375779727791340495662065182339699550277061040555783065768547198542186709497843376184378190552495496288892907791170862157547282950061e-164",
    "3.49328337674632017201940639917724766906537981679442734201354418916599889811111468959512519865112789937996547701152734863257826739540968458284545022153190219189991530294903981252758883042384023266238102927704445751678845214129791035625920399813490429254089010515160016329086826201583137888013305820912505165685240766471900596179572367259667996611371563347621463809496582638357274306279162847162812551249451066263596453180296412853396118625578301004606e-166",
    "1.73279519046912516917104782522374413034855372195958674283691943379030214010283383668618963626987786194640219791656976042649272635573158662920863127715133496794803459383816650757472468789252865850513271105256809223424875701545822494359073900042207798385794820634004702205494048564819176372285395018233608481578553363900275701433172287795257627956096587767838626992491994098031767577741920828089292145444125531674797050277407050905568182183648434396140e-168",
    "8.44576519372506840671707101516065366073006632086160638272244944541323490987028258580188312889717952847598440758162312427874610196933897197135297151085366137292772587601336563886903594209098392947493014885874894279978614345899487822895442601475739049150685134904519605464950871562168217717106124234328488664204644449756749069626807375946048327220231590695007822274198028612177751260631420312715561661155114928181447126134669147852239803528467150323181e-171",
    "4.04553556378015679651637290577526021997923523846515570674718186931892220679977938783674696970520276104930035562581678117942770491823921702981989190823961848825883309193104952403167311472171231119731293148560426094284808345262667268893048309012450805645304747855263028605960831479503447914090919530704117059312747075036183780193359552985117127578314539468605069797396528285902574969832423259303423770239394135736520339131560168120293548628473650806133e-173",
    "1.90468875668072204893156990285934208976045901737835445283122025577696222106308085647424657817643831891250504501271499012849609390424625043365131201794788229340087058200067894777778240653924844011327762677218495810544280631163498174314353796199263147290659071672001415154392318535680521179132023471028683856476090098281452863022464278422457731052093608293358354088995441773600225769690878402123331995424945666878834014688177573262856962659525033737045e-175",
    "8.81551254340529920743975776545815574007949313985534322038461415034499390201751969517783129973866789303132048756684559346487595681230261557662945920156398906226276030091698545363301911351649594410960298687718440194714302934158275335383227968598072251429354813115383377101529013328396095368715120875129426724537364154036484175065723154326529141423678419559091879808791944429703929799010164317608132171843475683837042957612054135369561908384899239578907e-178",
    "4.01153086753938832869279915562389834151843440908284501907676860111263014679989539541072779095664779913732832646845724689978991390111401126773867018770615003086728417346250734395680846863704451917979487382221201177239552265711595144799676854714552222580555306217915813094274565978397970323234363546634850922385469901214353225517901508895650694829930428282263273186913156374076556796491322458963049262346506435627346738447563554454415691618451516984806e-180",
    "1.79503992008475730527155960368891692874551448172131312414506300064980703674023328381191907786182408214436978086543454065534220831035509123036745926068413472593684476524361314531559516924770985257002446345896169109152203693203741037092748998168253183358338025059331339532577052323476313199374553316818731113738820772059023945346561578321386362472591503466301361840679555906504781519419527972894039891004645483211472434436091375608094605870472446158624e-182",
    "7.89952196506667838982320590625289725484139413036654693485739230322184965701554434427537893473100653028174218919018151852140671964114239352626011984835130259693161496797817544960661340424775742786280212273456690253483142691894040853914131763885543873180825453276086867636530573211586015264682577075786255021851245524268228655273235347266842336305881243977671067743501954406040291375102964018752796968661785119227651171004361449839465432271700885389649e-185",
    "3.41940491215724547824455113061220697350964223985347498516384157027503586801197985181996982537614364700204732931749178742494312529555738196103528698906199506278725630641488575492099211306947870606082556803503079139589471661154151751218411596280692218363508104040407550644949896912097752203973992439472950721677308511218788844867045378255686138292524439279893063873782293141931901207188979499336700419911520832750799593220507296807593429950689827911837e-187",
    "1.45607103135748977112020949889985458590067185671465153740472274759259975497402067535090713575772962301689766261921879957379565557562338212915467190118080457313181304680776176114770622934557789844590671907936187269509130091110812631681210940147293027355853524068574833745383046856376100961006097693489435457201006761499059455352306817599339039157509914166045910951116583964287786479422635533801218087398263291359871783493320655594648186476618034438511e-189",
    "6.10035645689310752451667425858192802806212922079224186272526294655891975542880111476447601987765255789912414928415137133144862771183242503446470631861950766586217609084673254717531241453695190246783782831129473400728693488249162166485266341048260968545929023840093420094027520402372759051284815486573722700073561131831806175222730769148907178650495555793539489043946468176525355847419075115856211761211547383715766901023707669312898389151631894100612e-192",
    "2.51492963911316167553376431822266770375532734838024366938078350087346696194283456115845158156682532231337621695781287919348841051436109865573095099001883546848720716522856141896753808852126507452723367155512160413579440769135632361317932151286264813975316266299676531696758100931037650400175707456781314100264496835173195697938065617654595562702557902726495891174614254001715492619315734767784100997594288348180951126135078768081144682939659521814849e-194",
    "1.02035398606778255227685452173638725829732865452166514569244168973968683522772699779235799577457460584478045227538990594860510037545657405567431664311997429962668966792333220490761467858387915991166985955620266600083757268856243673533835866032695507072602893698156393497225945223217102499497969096144700981682079767305557916151837527951121484549181851576703061766949340295657914261533327972234194992704197848319170073400346099090508469714428223323403e-196",
    "4.07460774230663557408194141442165389299491332018470737306634860124721327646951327140035970582267390091026343999163443596738768224626759350960381170073875175229293885363270501017879921107914143308935769098055981310506448893108888459402061429626986278804409430389593888519360533170751212039736162067725489610179369970107907631826580308809498619792596899945218260838384792301545349408107255584494946961773644251591743460616936785413053570375986247234248e-199",
    "1.60171517087448551780632380157274177360380288392968667610231214441514373863794529650155296233210338727519463085009319967140391282392334121153507625758342630773129771166575410177413190119112087216322626986335741940253034802981211262137282065084516647339737331514779843699445729368549286585277015089286198010005371226539479629329873443533600987136371009297753846856146204059018114054233031909773291429052811255761718093883365139156809125465328681856247e-201",
    "6.19873508993162542045889885814870351195242598386507769231980274599164052420874456226802627207941272115831417653049849404142920079209751709314892570680681730220554507816135463063897857467569460658827630306765687412410913521624335154655953821496001985378227294330471387823316195378739759193325235987836588044360858822951307356781386810568695818778659452598166035333914233968866210957994186060427592186870525502702917232262905301808459630263725916840537e-204",
    "2.36206631326858179856050983200083457982452132163066293602963532875560495148295027303344914847691476326838251206074903675337633075447097362280303079960506150850342748496396062830653861983005514006269814394993455650301465808276403478619485780809715846971351039263976887068596556862669360724816755903623049190515132986878293980924874115208565585029249802235024584241110365863732321537153707772217198544895557263567502487980938601378530015355196974940995e-206",
    "8.86348285081545780834874189708612152357089836569316745892577292859772169726226772961027144892802165744844274241669475111201354735471068982589028113150289792397884578612442670146964505002605015669995442041812446863011451126967982368780223298320245275564665473695986295372064165541148895344646779246794354802794027049757847520871563502796704570132385458288769934092224179703742389524748357867433562449601259746798958606507418261156973796812269820949863e-209",
    "3.27560353427461738495940942764578714245419707242072810032652848959352573612509410363173726353242709001699396661968731229984025155901881590536756825065889816220851726305274108466525201107381217077777808611923016507495401848032110975343316157661469278985048313195179099823373592192384732841100573464634186930362399161402579366597021948416179297327641407635124223627507527367315080330700445279083681444763621842643041238253053674102052185313485663719587e-211",
    "1.19234888917013306439179062073784853033175337733727644536671905729366147418651588278092154795885845098511828469294424150737090920650719874625828635156560058953128451427002786780446534695075763527236998363489088438073512028894682926516059964732650650931097518891783365824847690881770759824771521890263921022251827653906676535897443773777751407669642859198897071658353167943894577709243344396931395419869425244762301021394863947766480743549667315047184e-213",
    "4.27553237663227812407633973779850684252830117365821647775661416637470928107079883479008652857715995888893348270578095355036542285494579629777241168299148856757417272203917841272100219222769847333777713422513122461998277618972144962093089098799161053708590775985649541593579723473923393274248439506530434602618884985091345458842019832052697257809889345745049528965895206310373575966417457556071372852054777373802555349646823994943351537781621462304485e-216",
    "1.51043087010923574957697893097112548232617810131172681539717536842875924045416645478697097791846725153866514811092792917523459452274864524609279266802519671746542466973722827505512427186758522977106817581327468047402898621259110811168479136389733914539140135228233679342436662894043395507884874071975723519507729251973343866601544563856250436697974460287376714483521506845857005193310400063666756293542520661571437317630047463835926899874723794973107e-218",
    "5.25755174491597071931409392415476639673746419259167945241805037002815510724872887623827883340137003095285819475963676683361893324925061301421719355370747568770353585839934952496464279439379374290868983679469449359389274231646425496542958074125549926837426151334908969038883198361520326978817781112504861572989942220533405695819627086247796697196741403836628291754182568453385683572474024385030285716747884076381248258996602176931010540005626222686395e-221",
    "1.80337411856020568893223603914043987330380830554070319815279612025533509015600602517525804326487025555061774081993671890012693344080737252894097306316196952505886039940841394284401228272104373444143542337134844565043667280130656672177416459613475154512745934636808812463019196581555562042036284580965805554063319499874560259880889801390953287950174743633765446648472982573357940396941148985645929894128531785503744265125869295920193913314798302309806e-223",
    "6.09613402954542630332972549818424119143290021639462087219708960332615523056511113547091809441037219299668722884881178448819902338990491742406724845800170056380409393961506052625146925064289221299317397327842373812813101276435104936485322560414149417239389623142257444972660914996172274552712367344458701170349230303484881772054970725289023150395060619860165881586824167608860202364430229266999449039392773814103224660753068902169431205700896726865542e-226",
    "2.03112062091067515628828998130698959020318425496313328743763956228498205299587056496093519144156605629786107496744788763189799464655506217480314771589779701141030673671643313547144169888006014823371922668864366444354510489681325656507071182478332357414217508345941588033020193059188056243379650515882533060470608299300682670259243509371028694674158744237757288564041567449289415894334411621057860758308958870156761585031335966728549554341387690034962e-228",
    "6.67075397066488526173491532749610023918133182909971316331857519207797994077092794715805692305802633174048040619570946404591229073352423048348297571743008795156451520116664774340695818941883938502854458943746452232083751886867692792684357761719204353186776246519960226920604004287493648427780370013014711580956360191127325505107246123997378157258690085552842896198318011395648140751360386691811432301620347915567384355248073600455222778033023031398363e-231",
    "2.15981692175616987268063229994539948643554530465045615939469978391267844985170830917676248775650214571184028052629931616468656806997497748140959556645171836650835287426651352720669418732543305228654335336862882371153688554385435393765112845585259175177239370574366491132512886628667560480863330734783781781029791510178309053277733124586703316023314879537824208871738551994230908740288945839237561996995208380925225859946521203681875129173984209460825e-233",
    "6.89455006369749201868102280940744471032147074752142907955200044646921174543860986805962038609770573001786172385400887974274793792252089856826939481790228701994420455651684257506248421615342910478633700019254029065755054340799959343293897078364730617366294482647917506418499984575252003510644089841212709324545783559259300875834533763997536634299909414167306618684077094259392915840425383014837568328179427320552006093707298617942914200165680276450115e-236",
    "2.17012840081243889670771874486798183682091967739050797373454971814477049874366052281138473702952916818755647689653645614103289062955641474838203988315919152939395477318968754485508950948377951176990033366333299778285307838550672207882497454353115698550449542787987426768943573110318019834638507702987429980990796631918040347499404807333707115628164843265413371779266690542411152310044170624083683605552900868123279203580468875825007940586124849025922e-238",
    "6.73594239959743530266157527295989075238579542702286909369237578953654867608423293995885067288328696844150123076305050936860239469368960614497352484870187179170423373248588855159601776035939845202527343864864903326357341258835359971219055824328235105061482338082013711934514588195334009506069991714874441497921329735225965319384859253587036895163056926837236062160086346543708986210182196673861366363094391806509147898911701589409543304449117621453536e-241",
    "2.06199235726037066851566660620480692057004114058541216970695752395372240050759230747780979352413559326107219676354623930450680226567010146835996800200895232008952688034672906816786961547244198908719089779309418872765409360480172200068154728167559642726446388078589811638369682188550099220922274837302910778704977367826721869384366099103224887007325187728832171095944317209042550230610151365558995591883293019524686543939995830502306669604271068357883e-243",
    "6.22577211434947401093971402539002220572581480952255289769313304474333538787686217980868461439715647612056905769991385357368724134494513473753999570842873479404711277417257010717665933760755440820803623331504106167566047568575490074910828090324251069794158578922894064982207515701306514148122800393790544114638098716504094106118064683464843869928632781330722014599561384438012404733486409604770047751987839809364985199934766866500514912611692082777165e-246",
    "1.85420617537799308379073911929073390391405312011883867455676792341133664634306475638282516082841662376913593806994827715432848412911291938312312030716914580177625800520419435760668331916861475942694266898867748780138936352110881950406883755385038691329666709216971612863777384987971726280551092120429574807787301817471597787809691005879971148628001371540305304474929469686296302898683800943743952686238741379759308106645493037871642024748721465167863e-248",
    "5.44781119768573562929513263289448305984917689308530757068516648207199380428239491814997487368729870415057675856810729159272345598439029422816785682221810293491020604303741638539992055807757902240178357240084146143750695984093242682731278005215207532598211189501414356143882952967805934276635004691458834158732759504750203938012971604684849102956770398941983426247714179687822084736611355577332303770222661448165516887675898321070508831816966021573035e-251",
    "1.57915706545540026890315386157691224795455576991894381609053253649392092528305551657037917226348441908775484631666567661878834145905277699448464206988124085993009296862649388696141132819372074733723831489594051449022126285327508623127463292477174696305853793355272085202887455645402146319436938931920013065388713940940355033409081141421256755253993195201100889863153147051534826013927324521572340657617885571837071666126711013539837058851115456488292e-253",
    "4.51655552027068535031941897622923150900547953023609817733554434939783614846537511122787837946083049936967837093975471628378566510932897659366942418875800207507433912834078502298704669791536154286152971292598225983411647968147437020812349706239977526987665311756772448605066662805231332294644389987243592985848850935566834529188503291282245211329163418801491512701409532406590371579262745445203022418349090742646141984559176879224481178398622194264144e-256",
    "1.27469735228321387215062407129878184415959580342173872964254962343412337014161796422370046489956790793046206514168478111853905394670052664895181019545818757799242817907729778528563330030243887912888482321166900503512197560947966319362343065734851408212311904783225257624656455701943341792093600153743124727382604691203700084945593655286613506498951631231574191740519719886235072421447969620364131117559578801411803317333145469175371757679224983007251e-258",
    "3.55028287769697548070504812619061991966630422498493086542374604482225919012557283892565805082978945049848165632069718839766372515098458599742380239693409546232799045719535240716495760351467017297799266258433695163980370330258632613412710050535945473596419968610244168618584262576987590534643544507168831661237824684820905874046565249118700381887919813676255626451899225742680305780982663144828386286813726751894027192264865514356379947002638213797803e-261",
    "9.75917047033866975873563501722677007985048823716881564354098465036443526903974437705921875116885376103206494841797692249430781578979451691192722955581979229019388756350615657841072796769963614032977513591845667827234205065076319446085813976636529772275754448559818471926366566207928352356055468710846700538227814343803267714349846738219963343231993234210546119619219086434664961918996740327584752385484273016321968801190118420502033377803737341259449e-264",
    "2.64785592551516329294269667514615755691261417044554987030681581930242629323842667805711724029145384614702778285477381677684617945499362347811068071847776386273763649310185543878247382352082137708171800354862194221139877987255271014645381472800211274924942598296017251696325359717249015344853209478522351718679289099729453762275935481492261101029167113842868486550676107331986211081153162425404343821506064569875864054832524951074261827788748913827737e-266",
    "7.09160006470147577074799715695535899452246062587746395151437482201332892051164677099290151759922902050400504413184164288101414561311040821364497344375670522514539181115363348653706459792764381016185496288271620484386930786776922016271092579376055414671083709760689315623629384204129450154237510557032515412412770534689666883845538073270136688232560339964147632806398313334765007883846718403649508827568686782860150957030671279209411724494977450944599e-269",
    "1.87499025677549029090563000746833249520275971970272224046874470605652096910721461548564052589946752329996116648527161811875501374312271783363934422287493468092881639280913448434024252516501090039619256867631421955507139521132221807462848503401909784823292620065383619444846563413171968798980199818155885462453291767037935017897650179123788870608448296550335989469542700621022500671378755206491694833777865487401535398739005799163140783355718467170969e-271",
    "4.89434609653096803442254198078289593990518154915769585887723036563488839018413835698184593093783188604178869143374536093960576149293209722410030570646832229446890050947097073693565321213101343860242144529698707728381105459425756170554502325725247373702043539508652759352730399903464130662919267771439303317581047370800946891248132662015454344582914648313560980610930543017609938038713850553548682626102123857027985927668986546827927639863441681329466e-274",
    "1.26144042038410170153652965575144152746564998928572341788968084421156139241218623826854260248534497619289027513399252937615544639839776318965291236831026064770467103607479688935558669046151860330215039582315535290547006157527466550342708380334573813642352996925770640560455878573872507092725536443458429779112296492457958064453517487062230752467671445838419404958322902084948254282302898715850340945204063361078848762104004171695768830218504378379784e-276",
    "3.21033449261861958411767162152209137363799570968480917802367431474024772430570513689062763867263729548753581161078736480282580621504659932241639810693676793464693918147570560643334130958564640732068552041100000040168542218849941822046792437803020338124406211172446000573076033517228778239038269257912445546634387612083783032222482272618965348731551087662988007234405549348348878852726166145983221900173625454065781991885632894899115981690511039665812e-279",
    "8.06826080756436435051732803898106205510710667989774430936451503086930281466441033465147850289152069156209524183758021953991193126538059510082923323638664849989914307385928185504240187463629431876609284906751972535921762251922730381018009559465765300863262191619627716483520925025219770915429253128165551402513920810760990977403788460032385061520307249383310641189759887382074504740647470887493198610221285767886848679707604515207516610604160541049855e-282",
    "2.00257994676229243546988466222233241751095396542891961329565694270459527936322537268429854784067499229902314343386539808055752806055777837218628974290533097141497275864787172840676720151259152335821720538935780796078794213886817060531125143411478044032290565672153987123651136605476489975038649884232910905626407127607145848241198055684229392829328413590579080362209025975626100891662820514960646394482607541041333889227191185772124524908966556908764e-284",
    "4.90923532297491527511138333534094935266058147956559508634520469430002732254611972683068125538773415585484980907233803109803641991036809909038348705312208979638512132198860216610346520341322795045223608805928314766985779813614088846083143886983434246972626233394524236805358285263922929879832776712757157080410760379614666214770200451002796067899756831224235474788350358422302457486525993182885206331122209000799842751201857581925875298983526556186384e-287",
    "1.18873549999148329603742295162220923050258734478918937953813761759295137559771337937488397385319591197143448742408161365005373144213955579702006957907524476341388313688843382970905272855928760901783627544830512539651208769536883436687170605662526882334584200294714037237795648491468869417117839023418319205976431743896971417571935443635618677944563476203016033993658086740499046217811608121623261999608979768473267427280492132710512290065058902683139e-289",
    "2.84339332153315380132122352383593618356406923912949534697258424706458079876706392719637557142296438616647719149904452574577381939045386958324544208785438680054402671870496896442892666726779137429133076794392595856526598276121006072747514777730864310938195338003863356429543921405857966087790245981025267980876729137979766173548903452492114932860405029217010826478126868472790229488820861030167412621964764832377297202989241170462192932903936252359952e-292",
    "6.71895132878866330183208720751134987520883756653052046100658554132816808747504253055707678956677489101108790913301584005310632553844907613847570622534460274586111133198092719749808079089498781600133957506976595272681088312748950576559422116842506279244658608834083116840732978387534246455035610664449005258190829809222054861638003665765415960239806537390707165097387444598296350263682138955260679461620525318441581250957316509156796912159894482644461e-295",
    "1.56859573197012703528570318018778461559219752220578719191801183060049384152798171128562725664513357339437788815590941188008031886634655686722341767068594913035729332469085831440349887797113513476873294406405484437236998018945411724413722154454125906069042633599767434135004789865859313996225070268469456150986002311862508482143640486481961976702689817180582447831648239609973351011472659436561200618999469903057432127563959104484779842471362408153671e-297",
    "3.61823923783721747265108668746807573992851899285506402157263123337531211027196369252610113582022251958348106646093765942110587379461931911951293382997505290350845305219700037752426181839006089268265478898546133065041821753827900521394761536796715623621253255634408077763441531865114315498436977997578444062841089738794437026019363873491449303485953415207735668177786439579747205438460898707587422125385604567442741232834627485634636168550946416607346e-300",
    "8.24691656634126780836518405139975074313626090909517978792591939465218949172893874023245803872174616890115968090187995373570651712089248632015820657013018812384757143709685128799330789737539490117183055148877948702938523179989863890221310792029471724401541842077353413539208174327658157547822381068764033309241789135968150245995191986117317197946884889171960425498169521310753173806048053233813333635783451657886899329301907071380943720143084885155533e-303",
    "1.85748354184190547585139416577176958082095425979789148345902588428266657869286529744667060265673219566024329081799898476912745659930451746279575329811398087749707263824602130240817340528195064400518269224575129180778353064334262720742322572657922835272103927848752679227019398995280426722267871285433354015457552191702804985192129084391113447309773907496023912232456835819940093848873889750577606370776735157166429727239186029152244509943936561062502e-305",
    "4.13454773591684600274638041747552246823534708047712258062186387883105993676267575440013591632461573958514845432865724608927355202432197676974989374735502435577081262325152886327566301457740491590071466236624998813620542522003804269864263427034182159240518649887152689277250564149029564642535499181571694510659944352361398421919529214728372503064794880363113993812043092387449054642644217560921275616398003969795186585754697730598279808989939387432739e-308",
    "9.09559171668783643927554125129033138364673683525847520541259654440168851781057852034642724876582333000637491907289001319285074339122138855052067438471709932116123281747182323650008408227209179296321278652516728742342446615506949491237547644359720822559316042175575975727204792946988246734097799279791864521969110054471271536200486413021050241423296130854961517366223013043099356792245237423654937023421706070020090027378577586695433478120625098370235e-311",
    "1.97771500109096866780031833887391787697906171822426285379135248495829563506974989643481963461603336728362342067445501213666122678952058223300279760106045640322036280498564523732650652272793116361100600735695479649814073817153033147146440627692023605808860281743680948218193954261306950078981866954311492387067416616474254202769234986778500768283552073640166199566943725848844121596312626604661972723709999230066735395463572345179870354669639030725513e-313",
    "4.25065447482683225945151693648272286475465589577503296520137335147487257228439089039392474019248551363383454479219392822081417154147289551902080796374035680327019151491166384913261772850176535331734899609753680469348794110966090859546843109376607132476877660111645500942327894887129341862020607564815403833834352824390078594899471223925240635535441838160848655248192492213893462070614880861433161385489698718462548597348598497898317502867656332554153e-316",
    "9.03101251949416345841992020433327128898968982274818211569730957943056627069113339954426370843938850395464225226856639387535376681412361915290991993181564759067402263808752541842905385440733583161098345379678584208192569051900353627416748235487336745029005258534686725324000217587601549301099122046837549820534869073359804204197935504938545766293939617534987673111790087918770716200754233732110684635197485478858404654643775800668216421401246085605685e-319",
    "1.89685656024717020989339376468294149602453393987760047873686090831371165585674792683152387323911512925905642705614372085996251380623679510190719569214449546618075756623293882871371520885996814051229431301852892090866181806050637833553238176508723463124780016086643486615620741385070735663404015209624920677879753044781426703343678473757877259706880019641839592621712403237163754377522467020607296906400737147876807518463226080219217090473719904383291e-321",
    "3.93893190419779391032802857994711519841653297790045497429740944564851923572266929904531393296470018875982334303982582052592545769611436902313944164157332816423194928033928366681381301328677355682014230670146676578984216835126613949872435252717375327896669279248213941186639258683846262460059452477095112322001875254020247920687487025215157742756430012705966550399644242291448350315165131206982323517298220114921082228412818201802791538606580954802155e-324",
    "8.08717039081940869546464833396481181273859839388985746008536987032755868653873754132204678664386806401880827611986507339221427730385264992147882489438876545688106031389799527013979827628987848190890548300575178704352789973923784374723180085391527620460350645918189557776429816298594642775423705165522282079422571233894709090577254919280599117133536473755186212425817053783999619379744684205772555188110713351179151374044469185014502934667047380858124e-327",
    "1.64178670937035770545174858388344496231751882943399523001901760652473972223664914088788329590978116202452834407121728926702682095141668204889703295149224800090173807742252985590555133570018277346911478973863812419267432247365861439683437684840438360858090153775295992040708007089918701420925889428524399970084331693069642547909000966921749763226744434482685373113952476532481547369969670063782164373357418958982626483735866082776878965412311523852307e-329",
    "3.29584263190552610507030521703169364381378057646986925902531606628856032988073325923335748155476649793473811485743961960305975425333392255138861405972361653019449509552684434639805034292852199429371755324567337107172070555312782391116473305902421676723993594835548777342973287931705838557173351473780066413183331504939520537967767712923537383854923086906932187743327656735794944784846596139967198137873906466942089916166918369034182532057008347335847e-332",
    "6.54294162760317526792028602434086982833388706342279791593784779802196965983505936382162002430696911861538753682135993516078226947834480531472958124877425225238048991639462523245618859569204227274589157458246837410175004165719613374527867802794165505184823377542270366928806993813738256204740699358123171341965181432270133741550608656470351900835758889581851766952078672675786456228472726984089611170480878595095719386428832086456839063864770685637795e-335",
    "1.28458671204773439996355036806223366027575840491481216927641932733666960675895144602658956323044963212909506419044513069367323316222777868175631960128217176310708292821981633152151289018390633115058492788580359071308123901058620864559489021807600139703637565935588354865385181638526424882048456412329176977289613557110546259501471344985067030765299994153677694530367789467670546661921571348566768233555412722518938720986539512830423882568540866316951e-337",
    "2.49438944221414490553024423467040405201525050331456820834518417743693098456561056718395743360812394860295845640426245715225435631022956941795329018702178119455703847154621587539637888303703845370351516360626174124515989814860860803142075698282303595206519509231550781463903119603563492136779354305448014458153713113320602129481609338805867086493596880954166880281161288227583346140003925581907500710126374545741336647873371836059607304952040844711295e-340",
    "4.79073235223900753138901407711711578651703550997132468329747464381205271251834715146785031491420981448085088658390547868925633700477394154341818793262345059581665533306131319655746162400247525374779552936930024634642102727196261865372824659191006265809138733253545372974374531218828409076196823102262510130316231532971259220301344330440818788798994140160224628349864593920558906332964896288161390543935903961753633651557314511126075156296260480715282e-343",
    "9.10127929015415533234419053240823604043876811598793945315720217294262439245969321275982680012018262524855859656359827200057070822694232369732072730221038311164491570108716407521557689287771405485780037648941364377857825530871891135721839765007812834017517400041229032590008872834038207165577304976818331966519038667632178004606046023108171505147819958843937618501624323470439493816219581506610160805157213522043535111949169859781733368169692533198469e-346",
    "1.71037620005277842754834971596101292011444121556738245771030090158430392185390575574534599429907743703818902396295282261709208187308808938484148761361670107410146012569855097372080505128618448516852226519414136048246336823072993056396673240520974308434647799577794218413282096469399436403937159625384824260283956620751919476550731438619748756861744359319818689453561676942029193181560283429204298665434878443636568100459144021862307116094476234454863e-348",
    "3.17976498277452542095820158809915778952300589640023140337877829436556973614883770200586692501303656615076675592387968094796040849050002683410676757748572905904670211410514744606385568704315601306936569071604975892068274515313746796397644070138693512100420736290571394755739831868660457692590475363860115919524039769928397525105012659761002407839922468878020845386694534856420547427101563713505365366960333247434538786788527520373498701918683314885191e-351",
    "5.84840990788986242057910676432650290613606318500232435234826628775386224238592639986800785412918317107134200671655077651191397552473955141561726774674375924756709807273266483917707725056541871722124655544487299611389959064500036159875394831689774454219750754157618150063436296228095173021330805628636159966665419203306548025819148862966162764553144679709707931245465827656358386127398409930635848539342904446621238713919176743508976343405641186160059e-354",
    "1.06425316022339670692221919363245406018627552806761523865377566555820501488184757078733856175549081010335053622837450000171702222849779406497042091669030689820255193706622186401506427858646860083031390442627148036603735865364958131958140980471211419484463255169310345977738706666043354095621593811012564581903619345895017710481186553701206916443786026858136736060580249116409971322475027235055722577380032375426600960826915487833787791427255179851433e-356",
    "1.91620137153155171646884677237394318617278509375095931484526329517118787805501760540225984776219732864583587519577575012558120917511740156903334428457256972367289942712420112180655095572658132546859366904522833683477978730114342571030305767234468373086707598011792516591605502792345896397271201419982437194261658612678506976258563715476930767902892330585075451830524193211399110787090674149818670514652960978501773854041651031507056710463586598948273e-359",
    "3.41390025337288925245001321573202124782064941662762274986497994337940993649182723916185245200153342744306487484183422927520073441020097165935530693343640194743239434981511492926588737630868082079667917611089852331834270731278791577275612156202009464986932414707619327293623954252174048496756271687223818512892812545238967751963487339944607777257279616356866538355181818707461666217702715185428255737523908630650053380565364253171417686814457659438491e-362",
    "6.01863716531664313945070539400880600073615938404240765626086301764052023668606494877925343993768939199859138728161493140600660885118682722856686747399914902940838429498807332763748111940289400177847056903004234633639629474109167840908671203697250822682348490830192447506872281713526401415003675536210702596642183241503569999265731482019564728089167900804068367889930263467143456047384263219080055249280260697038404052599233433022584840555670716517962e-365",
    "1.05004295946685879799629592483419741201505475169750387131536318193672018552778517148558687343803218302426591457464025979920154764349545126823274951634750104132801023510616884030232099762009293585690268027479893032563522806150675023304342272267619888260076561345778994561719840406077054321377689411882578742401111628737181793095511469057445905077749667724207904037436913996913552810203514503380323861684163253816804977557994446531192812111021459692246e-367",
    "1.81301421093569128213001646017523438809199198773594091636603748211888065376110061270071955291212909703480486011617940544237033429675309276717953692742954212544985219625184918647688335761412138026761295930276191529779236542637461984583634120332803467256712245246910863146263652449383504660359728742952621188822384627178467597787743146333680717661878925904320427956579444880860094520817986433398996831638645948659359775545880959777624587685245801528471e-370",
    "3.09816116006283247600344728475172211958339269215489446538702906712239040147985474673027989253040926412885304921596330561302600685283615284952700782659878839819022443701077861567913189033510849422817580555225641937851253354992539823314308813631134787031828278901868612810275673290094674461928648913998513912902318573958336946214650688898774632063824290753036313794897448417486132756647352208250790703222260495674529811246101890154376633814857777464838e-373",
    "5.24008866296390285277306069289357608239008816945724757871506552122866581641851960051391962751487087731905759634761685517101071398342260158549353417752455415956586110871086283962566568968743538589401014344838955383094437113181697439785817285636736981908313327074585594182608185906424014765726865204145125832755234119165691021727705125326776938739897401693677168751628849570940922662950869435312302688562059938475669964216399287766906542621128128645539e-376",
    "8.77259414341649317698087027821411785614079963055533736390211108759287316015988469458946458363276185730001842332754769963371967203532666859431267372653864232552877924998967802531565066218056378991869863699289843918275305205974625082033810701739640971753494142255477781992285696978311462516354682765424687185834346907353930236105005392257394964600802178768586440097352922419487171544357722869767078291079114359116367309516480777358982546571893779719418e-379",
    "1.45376736483620203908340867760185357515904470573488949749310169522458570960651973342189432673292164633658091724341700174145745757569505422230312342911072920354455611190278896307228070897250459788458789868490478524232753069993443331777249293283340147095007155358357191396025106036901321783349587596836443020925511152131502936974743329458670197217735636197107148917557842802306139471130785528339422215862077763723728885104997655147352539236649682091251e-381",
    "2.38485369176482715281768619663980303201130774720551783818476538393364770094322770968847118999023063734523582044765987665650526238602777946651149257820156642360321472782598824867160760634506914393722340199072228446795262845271565331442815806592747030481497982557902731028095793719421036754601285184234805274737418991327038932417488477882169152086577310823870030397700326555032564471177492428402661640803757610464533925086488463197051413435171152353868e-384",
    "3.87302908132152370052952681377526165482901434995151224027565915712897969013021196319380432704002402869311319214502485184365629487420838195118229135441121864181885532220727266411957827182423009295032678853113339701039379721594617497582788223121678940760486600757079968763876138286365758632508898387602980733019822343922859025927953513314513629441433522117948474315915893449007834431805069819822605624245712709860960770727055839985395507811798998308928e-387",
    "6.22707342917410195253032499648992537525047023459084772268873095876801853303111328716861778458372398652666090946039348511156768413180751989953629764774587371983675666368214640696369349753491300875361610476475979026763959236510091429308168802637880809432882368500132588989463295876799326819416642342499354957963417827016848751176476402382604328743838453831764980509885027322122646392878741262947394463047791401094378053479604858835781187776651400565424e-390",
    "9.91250059128404172010628469448347003558581419448588802089946424760038978402350967714846836617995425467896601014559494984518710454095079266626926696434404677262430278385331072630378603968110367798259898357625850850551358001104002429625678136012370889141207919927056328986931492966429958424810759657294461687511690747989144129973514611407335143646536939729053843612403779682250533758418667463464069009926030631953210047569054196512775726884226426764454e-393",
    "1.56232023194066666301614049512738461221621031102559242019787989896168524730231870147930163927272193675091921662222539361966135039536168558539024487218329627436636277566865018433107894812628031361554859770838056860169916598252952856452454635377541951827806087784951243156464602764513874123412133855166021296786005503459005999868537104266688099112717365371360243323043460139192303244083322814965702217944830289695291491580095168951611596325203064491136e-395",
    "2.43818045401315038365800689174786152544236837444324858978762511500409477572154433559411010856633808735057549417119163908007894043465371310473955625104939757273062213297613593892332315380648757102472075949573563926450391845253352324678621012622356854414749889185207526122186129391276446099251760530304120713028916853349191846842448474532252598055640681622271764557027659178058520805452894348201335284667329324293797697712324369088460925412781813718049e-398",
    "3.76783387951094103980826309635770173990489418135513615076899019277472672525736047980825955330326015011901672485255518500926167267860498467663846695821439603466990402513547770253509325838724476836970117506670011437478997519099313377022970272138253517764102602970410443437185331862776261542165475217989194548868065083645423566745973052151588042214315469044464955691457736096689996154227881430968794486087359212310775614401515806150378709663699173052776e-401",
    "5.76592127501050273106625048306935724017083590812149895978614289141525241210112040369465218424979826656099045750598383255856134506013380084651113831108895953623542018470579878063126055610651926481451121061478140274195208067207791095290588111513972472922878500616600532915772424403533249566060129282686515855117275591223700885164350031688939422543751983039683893059842218637250823661344020828274754173974339824058609409557220584492523594684638227320304e-404",
    "8.73810928546298040825556811950297608143960296268428782917897270707811803362394632392822613062077272338585502837656016601719088498359432112650901570016763493739128454983086573310874292722908264213674020599198181298587242873734214157845928175928885007806877608299703947152724329978742539746830130126750696306399660833990245254521388863473725696859643054015273146498897377054895126689083184526814868092321817871189837586249959583720458226515424687256967e-407",
    "1.31147065506654766623230018659889979662573868518505255368371614853292602145767074909337896131494444750726345098856460572164819790380829647990648066454883176520360975936483662993041215301926497612211481787254614977017481628429543087244339655225404106760894244845056851317266290549356747936035608359403136789582082932532721419078746125009515540885128491957666514916847272311218903956900420260472902313346692669238787330875611289250440863120335031527812e-409",
    "1.94945118783141108814275109721169003936760532670178044457341985766359597201098368205202702497473327991829648372861551482337480905451539303718411154866213820663026642429018574466765492988913926924834998819503334964977928515329985529544631737430102397176293040299155499567724074994537462697686401584710243534324329542997773689007297989630260243357473386561723075697380792094134354627734399905141842161790863342256491063779774505168055273847455950295413e-412",
    "2.87011289778254774925702927507171189860947682100565111914625532123998632429928621358796686185147396189421218881033672268519892737360259766794397927952759951329163005512577746119283295940979036901286240294436481184105973925883447124169539560339936367397839246566337707450312876668767859913262278920254475046770481760965583403501054169589309976184371666364581232252831387484419120823452584597474655518909836174116578587440792794653464659568514610460794e-415",
    "4.18541352399094378892806796104146798085902468707603186351314990719466901126830578314535149228908775713118106142120788408600702216358841542837035392668827803948747554121537435061145171090525377459869510668138865384785646845054134776301646506349748014328777430979377741145426776237833093413131091985290266734289019094661252534197050148256292381246815630904412214663691364564537984378127958163148001976825827493664933846495402112104175840788706180084423e-418",
    "6.04575167151199784709300223439276719531773021854395987674996916592572647889139897040491526109843963830342414974033625661330984012440092940670007844716728451211205937079722650504644747312985460079560784361463033769232621318668017752176379695549181604496554239318380510625204233905168237184166941820422025581567441202127224325152665915775820193913795160815260800886983951246567616574001792079358930722750013114163677749922530405962717566662290393395807e-421",
    "8.65076166059698045218082723929121765264371763396844127723513150376565719360088926176874652204440980286576746705868557867539831241417014983375155936108361272612498967209836681145612717951378583922135231142346683984989930161743050630684964319507784611445066678615097972479309157693844297635566657820142862809205254429812983872351794727798224844563892424482231193578582959949642259593803458602858942180196547498930912341735120526655384842531814761698444e-424",
    "1.22622421208070706057633086755497147760572138579460996779313374834002813717218198018917347562733998178121866617331467525986616782694659192201781228858760649752852461366119163774761900638607337581168536044280915195045630846925795432177244586628994319326847047736592259446222892463277568422697205691594140035988444552307018323730865532678448578328663801850436570234677419896232842122202564318172319953773750300341278166805932934376483716453733880485970e-426",
    "1.72193252810426892249443820804914682833164026781111761457880048836606800297492127463011903218504113344857906646966223022016317628086783946952757429388291734134049212725569683069522532337160093351605432807478122108868492798681593153526881677210389468440419554651203673882020068949036835677290849982142542668936130703272694322617819601917289882233009883574212750254195205029954535465189835500659202387569847986125960106530915080998799718196965531046556e-429",
    "2.39558784274731777848406679367779666361957080300722482199393244483156226807037345656385074142968397189848475509622509281273915419787574405472338116953165796397573743588965246821711293213100083367762349842684882522039435868377874974827291318607933119278741612458539188474214660571449565897818682034852227848263185278456432547926657595210991165025392908247910837503888487147935734529644366321142993835676758259994143609412570103640826690583128551897117e-432",
    "3.30199677756615483607088001165929228433555827150839505749280550033547486587776571890873215252852203324928666630980375745811494073610936102131610697869033412289178681701005215804554269408116869904167432160873682866459364971876192673264204078211325815767310008630722225406541558749971551809354769351851981711948429964324531550413893174482213466570350508247524829805582302745244498882576918198639451264526988513288115715211174114599351300143512189995583e-435",
    "4.50950046601413463818373272770051179783121928294136962935124777337711974831809786239446840980869554107060824018472211388421107163631682967760209819339539244193057775430163149359793142771038577669745304460844115274738125589705298010625950737177586450106224454259040077613290580315928308824242454220502394471470716248019051767876456023873140173635749158763858843815058323149475952260778756907860195230674431140675948512576227889338543326556499070320463e-438",
    "6.10219347244920734000526395097156267739674690637617528230480595779968965181704468612450196920275357790317690766180128139913973731311514240076454917873802037155193762342716496599578021211307629659258615414647967637908229697123107139867483411693940602973557471295534847395910802117922205223066283394478858139296506537906383929588297346655657594487133665172588158238747730815346039083748155279793942783180069873202429825223533929043541411695209204634866e-441",
    "8.18215278677215297919938884714391604364199208120929076430991141188627138316141120011770920557308011839475084483992504918107411963984495760844969314713757770499536090680284468759746595756235554434608458111047020834270959961131521755073551650338032916199564135050381785676917280760471257952397977064805539365965344521939737161664535764824795050337722064300860953136235554571302203607690174051518358229693980412909880170207021814402537429482326664687058e-444",
    "1.08715491383974148656992335951149314764830081330512222781580170284124455198827231145719324847231537599869132689028633454483018759870505268090092168868548869706500971814425051506126693607578621803007794148573307496809690705586681074383726268760646983768010608569203460280179961733937565073379559424162263441777281857083305968800718413322773607537930601587587830208953453928675467662094875252577434959030021966835747646837186347517593843741029164235907e-446",
    "1.43144779403408023852455766718967126140318795307382499280909846421225362978899085577816886518422632694755202797885673896068888560098401764401293461223470602363319273564238334017608850397579519085079520540862825952025243184485831948085110375113976683241095007254916137763561882471015585930105094277878316812939830684552827258768207387711829277675988156520488208213417659364276064448363511245076626361554621195184769604256092010129312993774047851530892e-449",
    "1.86783134257821217439412676013208217452288644000412405059903563732245323209127034370582542369372950209200122075138846174740297432692108671402703284942164019603348690362344302803130330870595855788893822598224420400151738086231932297766822655522977406161076079559106734839957770747377793530025370117431557858481613679283964757610580849729204062411070388820059003174186962253640051506221114068947607990214552080363734845354131194331947353031986387248548e-452",
    "2.41543602761522506234414610397539650248645579768366845142452475978220611149954679466511505369775802885098001513878834972399891968275634982924393940587311091968554319115834222799307010168466758666412821644748394134292317517080418256820173401560379238089761212668115688985121368754585766638046404713478230868337344537856343720608056093392883962308553986896991486918031170547928117252225886141726168177294183396215817854249785104433234238728152959278032e-455",
    "3.09575561526633400843133567273106663747455584093611649673033216012947432029737137046376439572368461802996539756631841701946335736295748021682140005008059863843964078899304546582151331744390115480458584690552315691464724943147288328003591709343764175033707420720347316256011366713796721411426520908902298838695718615009140127465124703085066161583601423384851597480851786515414256438994213145153418337597865638299179535729605586976159088586040685899881e-458",
    "3.93249702839510329914571863257736490062224557843603191501142467136113908484196078273261376545152287868660090830448689527163069138030417986700046441663004538806025439021316654227743821787031648860171328309303814070838611643227868663610542986691898762538558907885470280449045255252611838228557058525969922114414813290637504844884893424966453492934508591949837517165986504351759498220237072906816777839667452098919826218722412615434270434278126344963547e-461",
    "4.95128519059018058901463370772913186904082852048283525660047946429210537349607274536855025850192909090832077666661216599853166934167923647333885536448048287825215990695366500429006639928339684082992727353165424181658155075010952926731948937951763845922818117613482911281622249590658339515918588719873516883859046137207981784205485029485190173719343169698080263458540467734530234112654557356108979727910909789655865358423383067287199776822215554457482e-464",
    "6.17920117590457369366967841042900848585562582364215947841903079900591711972552417899400309015885954248893602519254511997052754924924063899174982220684764628117259091288279784666569507254104782297311401447198218578842074923108073376504006434408924657041738845568273570450242475110635378906944741578575026767067610053872999320059317251703301900961489297520132272395778870056447342435058178800693347878103064146512148682096942374072800129641728362441513e-467",
    "7.64413729706000453950596408701079030697955013636389533575902216495575381634579964319150701400509782287614633032387942914260702659583182531434677470594644474186077875964684243577942769455565574095567667611196750838657502981188495144324974264010168790429648340892156147355709173696739616163102537411472859947144373158733347714318543806668688917921783197824541218487158174118374148946523546539348231577361668658212964286187763477622351398946284571830850e-470",
    "9.37396059787033662462347454958339452693251617866160323801795296149691928509420171409923846019841320055176993325311418848109869609015461106035473174154541427503055455894047428218328592944739663734545260390353939376895261332061036729317456073813866553886222429558643685392242014079181421240927016503436524098165199700081588235593523424866336793285765311521317636844351348437607859279133232559516736906460917743397554774912474321093919885241540101493422e-473",
    "1.13954865237038647952957428656951184307667823010700342493430395493711438135294490278824876665655246566602192364101577557261190703014654301884913141376946305005924756411603488889942490187262449123349491956657874946448972552858018188866136836196155428300867022371951469769375624264604281583659929757756680094159713395139076053044404939938563681277071239566459455923181854182880046073373236104977952836034852253706350471230809700847996012773657728556632e-475",
    "1.37332770446135047330424550746848613190197895178081930111383874855248290070435069995357240538847584739686678388790711796067094750748258696093222466813392803611869346481159739591170466523761954690642779189691562408624986413189609887173818255574181025460711324618484611494287909797013528720862078458945755364223869603729293293259453420981280032161784790688643252708679509530503033542369442275917406404835947809355075215399311111998151271549478251246776e-478",
    "1.64082916562298014228212093954919241904400046075712172468694505149444066515851147481277058174097255527390376736998652089064125896696796037452167593306837534014912142133711985835098592573437974472276975556432143830115641906660914037734363151411340800308338558410524064335982726998037345921330108075292140157094617130406724782406498144180302727443982917648740402535658029505643159874130435799276293195370050669909771592959925512213162236296734330354505e-481",
    "1.94364346783412826429293149594305717079753463727706788096255089903295143563853514814060519330962673083260270998519712855218473309065369765430607193604477363000720856547335623255046494920958254441562226430715077095443992319605933899665123821899883644038740158870189458582082192068739954052637496465577943744875234313497705996508932718313348906182764677907774648075565468260573347335511917961988887418095873095343576063668788267787835849642236991200451e-484",
    "2.28270570692834972987439099512500019467847260624472838134541384811434250197717360570745954251245734521206537262693604710552736376527676841045836964292321424589341013154588409488910848365367734546364872162938217691384955515376565323403021806276052591574060665535536695241432018598648841557385827287660847052976134919164889784503692921579414392904018732430899876291019267761850056045123945204597533923212892744549798135085306340414224071850245804803203e-487",
    "2.65814843559247542764893686510385784058584700666009438079823191043639697211934470196333751795901812722653763413222261919289117738494408844728184586453130849728007822697104513081687836857658614658206878552091765874116083898958379336786486640246188092145854775020371008333193229272014579623969991883069734006436585940732991263342796611084671461728466939788750999266769007507691349070524176767218917404888648148285465511326049755301071886419776785068215e-490",
    "3.06916529315773620159693393849379148663687842988906941197986371608106109854235651058472698539086744552333292193064173689417024683232319061009990864368382770788283062953933615103806287633372597404018436973987023816030804855600782891547684159059551801648338701251001256283800714788290309748743965519374380896234689916624235600386290793218065952339645502830100096039568365779444408068064847752824968516168996101884888488031760801363443084611045576257385e-493",
    "3.51389436032051272283489364148082715685245788925321002277424806343981964404418974963133916488829174198162481478740104788290860486960696423569636559360104156846230473861295919737096391791993345931028249543430428312899903503346841726260605438022252976813685466855387873839146745620721845038717376777304864345106965818795635376428556694005620154815878216676037279400903742766800053225492344000724964950469208515452968618123010227009400331209826056796733e-496",
    "3.98933027258384797577797874533067901297814263332509616528519929060453625160913296335641451989893136979047614707401710288342179362326382774994337671405851963711170298010368097012250398930353847861192652151660536281590858789492077078981812897563046445132476365416220980280819783453257698377595956674876480197081042834455729975171106210790500280538062581722632916864925745400091596179903941946895650017451221697896971644400366568841780765348519946859599e-499",
    "4.49127366740791079343221323241586045131680767900023181575707957382519417922283420361182495091170679491757843179965383784961854808086700044543372405641966039788486905554334094411658510791543503005958401493253652514657795564161836318877760787037603565603879739877644824825312014400144590568811519288414854746714254257219164823772987959565733089342963534653743814262342291332397676652958863282226311688127547706632026613434994267779409183016727034208242e-502",
    "5.01432542947195902762370297430316751483244046223714713089700166303855100931267182884345695804692885277203035230325927823681479801992738182122264066736055689268195992586927354288868048828915704806294972413244919725279589646025025187610314578944365015160560390899264780120818023375637506210856896276631940164014733266668135564305832355506353364312966311751197973197054851732229330190736087336285893156396409086396311188437407597681027083455813790533840e-505",
    "5.55193143836668382341559215445499690685029317154720939867657491975119855223310282804687368269161935889316209597256951005894244763611740832293916716436700107955273111281912991347596031864321641336094222605628591381801035858273469361109014706725301258108637521620616753562402161509108373112570292522693687942190314576407570348958952957216315024498443583350602672398824690593862955969840450513586271253993957014970923364625350937470052632698735130192131e-508",
    "6.09648117122941169083513681052002917894389137208194956593839815105602021575434666300033321892295354597381295118532659539210736902754632234204207282917166270004372153526372159460397012260404850897836803870114442980727495465582653116833782006176343058037184702730285033282298952597745254071227152919856305624463429105861275938349842004544262072721611094263862318791605544541868777387770803824988722028883115180270269108253875678802896491670196042371918e-511",
    "6.63946068350140557548610377796953938037764843644748114621951592539939968470732497400578618640560524898921036859539172671911207677528190479446437840486878183557211725024364157288333967044554454263616135395072391039417271788543542901496178254355959590845019211168857165023054056880557064535995772585172409552202217808116598566890861322734335148923420897658243411659966794573515131167050736964374026420807914028622821123082904299319993406777114233982868e-514",
    "7.17165735008189656702489121350695609374331834660089618298453999005770074547973075383141798011111700544573026776205875553841799308720933812758041305138146472933102770957834586947152919245851979812797024130861146479651883073977834265347551075472744649175301786099303232807804585031225144310434227667616028649378889481522604445043997647289466815099309261231669568678624296872574070897231006681334067266318743531679548764661858422437865645672500805382818e-517",
    "7.68341050408868381369611692081962029797274297337634256716550768787769216921304845343530667682952068664576197059406144713773954226055857203405142134681167090142688248821129931859857033777465533917368295755238866690236176588617896058582505763837601661107934359655382477233127213278468852590430753508229478167885098306581547114853140606845395199134703338235259630001449647196879396274681260854073999135092726401850394050783025237754522350407422388403890e-520",
    "8.16489899473047843202456564917870371696249981252274446708776291187221774904131610452258052295107312831006624932147793277163293558034708686340039600815322255559706886404043305799328740349403763738483690065079813868889050650397758791857519876821825299607001755577022983179477320069313649337533015422880064274947405123002455363487614919191030874226734423493102863361468253398086795179551935648254099690211158205840603469824784193573633110120751331268860e-523",
    "8.60645393992520442127534986730786838339005608421317107365589560366546342329994003443039960045985860440570173714214985677936273546638425803497704675729352640151018649857783289747834099169409333346118699472899344725327088038716982562354224854986298916544131808466256572456309246445163233366650731952398089862645312213676317650578368032786746061727233495348532557941974408365055586241809522488729216831224562406317272656857918535544414668633878259463643e-526",
    "8.99888279948711799562989889758271395601428757063563244902556466690375344376064369942516015942544477437447949229951671170346890666193014936058388428522790254572321881629999932538141228997314429067692725130104243283102093127618025998996539450830198259890555243066758059092639254916879996088110089855125397480558226606493952275446131397682966689231289403766012334889175452709223361260261628288329477294839010712324536076308974324316403468900805888140143e-529",
    "9.33378953180168170952441899282883056440177725892953144221609557621327351086719078097863368786040813417882175916751306266927650676754655362407879103939817584412232016182951213024696773155212764522790683581543177008144988048503228366563411164769851351033869331364154295904361591877480088712831387100550118533089347477138771797659618455706281749471060141838473434062530336474234380335182586347944048456271898536911578898079707013426017693401724228626668e-532",
    "9.60387515755080329523448658392986751394721213162515948386926432767695500057165810971222832509709542999411500283379124007220985831893006149214180887479055982869334569311149968786162197168574049738161365008817521100959276069225377824525344141816692313748898882122875253963614116660163953300055994751283270734288496492529820067742347557666005146977201593834250110167812064617754014001039064652471510575035308936996586760866056871614955826984483270920559e-535",
    "9.80320360622770738031814886712823670090930350660772940095022587701353842985316797310066050033498845900757152367336896295144005171086530697570973054476368606012721022118149586831628218341049971817283983614272123953439932785586448770514332596188508423686714435810871317436589942213568915759237715353015387457342846605006018705086653951222550332132440066225607643866392865102783214002937623282064323649959519038357346644320126574509521624282150316183044e-538",
    "9.92741925583204240852257998928541890247683526782120231372984330426190729254557946849096420869312609699898389661257918538079963861768256011507631048057324769943803058017932858671354912951657323695358595890504970117480831175762550420791062407559914884752041323824036740488003045913307864488171237068433637065399257845756792267039705729445588722723399393163556430580549913315645204956670851446533885792987472628635302625936300245189318869138541169541342e-541",
    "9.97390500588476566804858230271707532835124476446325587931892305272609554810957746026551647943386235511400103607084547991426543829879512189040563233985088429227020354799358658192177669497976832735304930453869621998001441398220706331391409461080441160821996375241396968085077678012084085168939139690384690580229768574983722576813608106876672220072967957236150152584551592094362616181899389053932949921371402785605846684088085934604192340375054798154882e-544",
    "9.94187288918513346323579265511145538135732905325152450348940529841262982401496570516281703266571641878938541984544129865662198757114177131341687296737401946332826600972161263489089042820358304737942264473484132214274435859311185404654533270161930199632667812692851721987835474655660316868697293383838475314790983903460329776923921230197562365715275997941320522934524371933492188989882825120659167082375915439466411980591719301962468035747988838238415e-547",
    "9.83238290981950351372840479640921506016398225183681360527047955774619048836870020428400833305605595835245344772928745972787171593047846925979210922673281434606953590078076321447394662801903656045804359555955217223429362389053369091956631901888318576577354797704705041347067951947153355138195242353158159034588274593559965381231094715160491901226364164634002396618481848713465188258820106763550608861769904317633415313855456724083796742695830177175920e-550",
    "9.64828973456205617384401440305744686338572120404541045862218903425568139070420650761842898914859585822680229009533067789543867306356486105213867242396201459929512512692657052222446488897959335344206033488497416079458647514071385695604727213127680510969502040027542882456406152463535752794936483050760567641781969865524724748229987918830192131414317954256540294389478964609809743092772104166512736056527802064061430497617862660100397831886516529842763e-553",
    "9.39412078454267863289197519661488448679036258249560208013475906529039151439309417780569797487016875756480450717404971634811342462443557584020175267198917340080619268874802620213319200874374440578772567389980642603926752441934377710699221348193544189492848704445538543124063920992526355321854092273621225478492127573345485573847466498608186533102603389538818760968208608102579130109802366169668362756806960562494002175835826583576288931161371740168048e-556",
    "9.07589290208078989649853152043187929742063905196550017656325831584743938056003691727792522819180843939515681767795480420220821233296613197873927736691461462479408359187508114155840643502292584086595363967863972253349522966273608342184944007019164055435071701228371577876919755594555552474032378833359713143214734554866192979882752182962163006242846359835908901584461802425462371806184171440559305589079755307125484019110375568488251362973058943973089e-559",
    "8.70087786054161750920006742871496865189365005113354286756704816882237653001553795973561437433351592690289690177863803927920511257926337513509015056583176044393439198849693860949232801232159876877181759870198688852990945438721527573764954418002212069767033797585380639881540733329854435911907690494495915497895104595012808415950839920556326589360093089168725107210074156483325113803301032934291269181468027068269082603611849920269796179137847972408526e-562",
    "8.27732934770758951963463163925543906569581100877719511298213684262701886324900829621409864671474620396948676215313956016684879363765756016646364996984394231669244951590415561203648400208075587245296663360773300720382305700726237370021057804369376339129354820325673280834220332712624187543282610443595394100917587895262428779523519119110685634813426555768414645114245645315209152822340773325414575555647887763494110207234457370629408944342536493808337e-565",
    "7.81418555290929582830947822181670848730595067711536901295465319061904345361133850305609336531980918433918207057784752082808844089239959253701316785941573607662640269345946542112004832359637426523578856608378892637610712541571990953017934583659419385445546073025089783722372200951321637899344428954424970461600136487508480440966862162303514053678071327985920977888198501474944631437105479945314972187761295419875111788024402860609571790623966774030266e-568",
    "7.32076206347502396133734776501122450551325315214981242987662369567627343736710507567638513322033295604638112887379735786412256383609458145225108728006171020748201667063783069305498530193720279383685439338409185534710338904778399860468561257451649337255258222407454226168248220811338602607189386485348018591000858953184912006254304212070874875926937924334283740344547521608936158003871963220017970507200877939311358115764843577920336181224868953731926e-571",
    "6.80644943791090142962467999407896250420064750937445221466216480474146122530662750924021616674240863942597555234498257041939203555170664804979257338997463941438014129379250525992430807347805689840363992323614986914624802172105233694939498227992990089224074417633198466016416872156639861363334644486099232434098634450090868062499570740999490267750038489295112186446930070835739675696118489789939977654882410412459650816710077141650987563348513025650488e-574",
    "6.28042865005749291601084353899859131961361636095161622953346485586936536401114400400657464681620740877765736545186707317779947076285838896593651953379544125428646061174217378032037436514123598123521857794254303083466595305097229194062792932457736984064035783016026533920307344498909881716606915527082119042095187635552622734343036737023082384265338851209131267202927640672655635441311840210185516780867541219665085029474984913843022581066412154712630e-577",
    "5.75141572543866490443267436749121640174745336636903335352948228890139751399876382792664578153615926204598399925298152483340821066239191023161827496137892481919602286371469002640410694421116204699476705146215489066862278742665562541028027814934451762977247746302463039759995032971306382350454699438984410007265553342402982751542255173794674620822076058654757322241526906637025891346155056394951793155067833609028366173675470142493873950241474960173870e-580",
    "5.22744449496692307895233346961166606075369169102535269827644656483591172122712423530155066044046133552486310883244543134001906024782095287400155820978856163640836347371344421217141625963913232236219732121092166995466067867648782631545663908955082212698002833390377457836031363870514685328347528169937566996085607016699085233743920815078847929027336663266416497250786851369541371796858302635845582096506432270818207391637326766451226908909082590969520e-583",
    "4.71569367308132859853403662872905848161814526352918595344061957605281007806709687455622092039041196253813683876827257701016939675178250610142816322778224035214814906452576014141395638594649168878968573510405719905366025213381448331087640147767243870630014881976417660156676401048693564490168431267128767646487901313646416364404867150375694549766137905495609049213371373819058925630753325009300032305275395798475379187416731535438820877398145459129347e-586",
    "4.22236163420681445784599008620690173658633371609621596014232678807311623654882965952828949830764113685593774251371585588372169091863219021073471756721438744352112115897574649695181010311096890651072954446698027456246183075846220191565909964687339360962619287346036739842325034036650412988331306251547393909573691978529307492085086835975691448243903216517575250779546437715688954127759309022873023254518493888717340704207327556005375114875548336546189e-589",
    "3.75258950896425991909875331908855006371745117779669846195616741928428865260829854767526958062761239488569156063512641704786387844331703302940869944834654538070005282006399655085518813141164427448546611768440484251048739404198080744303423349994085087836520622444033809168492411940531986311087619212750240312422767531902615552641368398181779604831164804163442837773254425913748325190449597652400454784831667738179704706825559945218168206915024224677872e-592",
    "3.31043072010526494061399483736473302289601209717457687877656794265997726154153657112563420993073980668636631438120282391544784579008797979094736537364491139330672189743358694509548890551784537382219385819835143685705473543653107919452446331835491594510121856675148394942535013420051598901463189731439709841573920901491284337072326239892514975143246023147976899966209754023360917590142049055333997042814916827941954889191764926610464982741845105652891e-595",
    "2.89886296168130455950426058868646210152426070468573647768397606794107750709932216017824808332273276410463697748831477885671763825111134459874512346007397406515829561070047717949014731964186357004103324697046874689595491128346934876140394849793317095661908601836398971580444187813078273316352239088601983597854054116457533781204401020555280147833870026523352213170413785465571871197881472838990129012933167673882891461567137379540651903439659584026051e-598",
    "2.51983698473965474465270402045431924883494582093298631079751280534042477823663502786205038719435617255444553571588227126646811779721889224857976419682976637114429412768894036196230951254156398025500320657836707408187522645642005329484542105726817457116505053899517915125382043719980881796345955481977517128074726462349144764264294589418340764877701187580155794041034292073930852410094544224360652741462413664228251606503615315263300164247862165653587e-601",
    "2.17435543534573036976373144321018387114524521208842657033661572192482518311235801171954132672335437315446632413306245280324151118082677867672477897322180822815762230803177199629844447168452728655749142436374892962924694548277327357761525941638089172391662812780106246706705231569027544363107629517355943213255010268290021146429877338109901088889436705201195609127648874135444421109312595631897025265359710245177748062541765327312175798866022974071094e-604",
    "1.86257439966301343545763081755496652448728875017349415934363649252842144124007923849305704782231289719844656447374018646560758403189625864818792962758335418583007846782492939027617618015129922032144346049470238062410208499291326447703023975580008154387950925063998054489404405770302431607056821986176207249645165756762424885469379783525429218571313206867032793669046459081227213870436232090242270390347304484359628895774495289022658824907756828157310e-607",
    "1.58392021244528049760273007976195700918279016887747066760117871708300500231010186639563874308003464231516865170464006016269686966478445684895495848828723337235689059838669516547910488817107339642053740761380715646215907390369267522272934835874619037942278779571428727894582383687264065105382176635787721174700472062675453167684896052257262804581849570781296447584566037752726180352164406731964640348167678746324604812693425008729491144373607923479445e-610",
    "1.33721441620194021569866274308591053281499979722164504217024571290339929797356143972765227102821204701487849139041277287284907629440903479564044127807704975425431247352903737848387118060166238215960019255387242794553735707392687602124051779710281732727874894043580345080911394070143054930601412909713091084973876660319129271336309778603591527378151060469062158896277683342587775783333787504703764702769894229232885549867729168104709902580506957456406e-613",
    "1.12080043452314924587493274152881217487610657979715437942764369404613784768951237548648207426172542229386918884502104443145833452767269741160723641431283088655637915451790546204467656145620382127688892942727039844021381400356506013427967471595564967801671442927451368260182880478544854633424086804667494552292051011268747546636987041144917239161355658610253868622008956297096634618909688424603730386563262350805521736432765502175631042880487536174436e-616",
    "9.32666449551814305774982023062180602942680770454566060335645383423472001483247440593247275147069183848573960086375948260649265187532194577206503191276390899143211234394077780594883796176464146377588507046536495765928149793272190779663286274880968671425751428847601483070722310980308663947596425606030794110848188029292829021741206963267876512168221199698282683673103400565547244321075121969878496156531145259916137891124091968861376885062834547473073e-620",
    "7.70560053155384834984344004947664167107654516738318058032581081815021186970651191935945582596797952087225396081654725750560276201854019796022850269524775569598947465617051080275763190886429708961951328254680714773392842380027383413748106440500356979176283384468552831570826400018253471048447099414871365506372662441679963092581854082225652832299224891628378136475477472911100477774118138546256286364132036940001822591389154780656497654114470358696108e-623",
    "6.32091382268709837403719952439555114829018802556245097832480031682613182691335379370738021133473040876019554080517653325348132492864838432381241997794301515205851961878035177074331992791293443256738886601378368807186011472955622606558187375345863785147078015247514799514884830439339965118292344518347864442332118688695328550491906537277585356336140691042459386201274737194406178662991401985951011627589117346789786908250381007688142870180892127249196e-626",
    "5.14822570866802035959588661663979001592619178911439745433481886666168097248687682840174720124774813117352818768351131630154372077244062570266293385105503357251938907452309200310575611744107738179080816995177001451841357150967748996920346451925047590182148227102544000710617495093659297029704044420510087161650356421524562652775888446734197663419475205160139838768919786796073795591340815353583681895229722342636346889241345226983040778925726036639947e-629",
    "4.16342389208429556200208150285609802564435542443111297833579991083409736105884962852987854523039200717147576780772072079299755305241031431702157299117436839116385570765980199363762217773987000419104112638135991586938520514745013005741857739886574981929851983400096289225857013482763669280827555384455814552821869787601160500963037584335142866535580467364394347314419736305624889262928440306446170662233503831462768961386721400603011217300509411945688e-632",
    "3.34325847925408538145629459990204532625259483528391788532940902866291207473130689250284728098688909511417914989348490751904871969021965390158792034059996814201238899236993124785803912032732583358683176659589011230598854646100836583751543651361689090836567660649616992376882876043132277050281682595799258511105358334206713267213520485070935238904397973596545471210841045728163397504842719207913556544826922292859655534710735989360276755758391668006387e-635",
    "2.66579290456962427378217282333449524434096373470054607118538083345281231980935695419531966550561177578889551436882306529891297800890936936039627952488170731301236049421730113862853285534954492252081406593464715251813773454590469185434945950329510501441704476835293705799902507673969700786702874153998374228141931002388575537701356010272608787905962386447164442109060491063795391837777604803078404634391884372673059715050877153043273807922993446832124e-638",
    "2.11072068951900422683114935082585753113224755538742459867352220500620405294446635554561416612860139981166775359536964578378921708859396437544084412368914586463699226228075968397124207557411704347443599310319880215074500491024993384530858639844926857081304864525268239805040744221341229257746393610186550407611797199608669109271349394968507640863015191626845083521261380984119026053509522264676018226058896170622242110722490303183636361273683702892271e-641",
    "1.65956296977772820264989719447375792636119674793191823022393440124239338865364173909325195029388121923757198461390652477435693215561683531394695260882811712257487981469743139659600091086576288262737722274245604135765353957762759343923404558393681250696872574540355085720076255616387940450405319875788854519895901323840370492571126462228963966628663980840002993912291406119785286205811877889917492168051676744567614003171164948220388965985247547288242e-644",
    "1.29576409319653786231905550934366584575928183272564462263677645922462360892890191979738613034758025416195024733039141938524339403448724745459817186878174792931195962377282971627997256097230749428190986069424919925092563554418641224581330671823071954447817235853758785240277439452040495425933544721996212006887673739307795732076838990343977827213806799502561808668160700465415052360797522786166766554075935168001613965636058295586591330413829740090575e-647",
    "1.00470354975520865148041438015946099124809160621813948365304784680192397424931441233714588037161100614952628027960149630892406348933441152025500347250360056513671992474728708201875455620624207123040304751979247340681024357781156705584257998334872063297072542651625785335673679631849979895033816798427553298914050353635125978369838252090614541287023422142521967956934586041195964747571645197564913620112174659544886552813886846023407329767579848909720e-650",
    "7.73642291703125494409098556213685874083710572777972592311031740865591832368605655462045883374631972436079377190317494664221326374627254621609204924025135228045191601328718371302363925622601380717633902792158543237320874887839232017672360217529575475980765484058022744009203781288059664806871452550965299361966412616215335230818876912044207174185094850048092428785131169921685633542043227301723233811612441902807802873812305259941723168388641574310378e-654",
    "5.91620408310602054479280661472500672742230480221131897912506995358406905918678871612926696067026081118172953228389710924523295932863842234784025064976535513468978841094011242588796305439605771520389864551225241154370242299789223666224814441457660871551236273288548134216716989921275080349310446965507021426022493434164761731467395749473764117846558491326332095387411573453262723218111167833147615384734391690791989443168717054903716300360443141954563e-657",
    "4.49321401401171280136049747599863028229155297803735916436467814685861092565925126163827255421676037784029919379132193679970921077295218476129337148576193744390802075079915855532402559551974539274396551003139392089604674643346331457109320922308103060335736720842675630854571377509314558130755082595225056652094658543506132269113350299302092572459678504609410747065297374709961234197106601948324929744688941474125943008320279977421461405700962433893106e-660",
    "3.38916209970194056320550430675241884554964498104775997474945052310521142236914638712680857410487378478779612220474779330565960096914596351506811540652694125961327229806894770548040726424056780219283951416050077680705209674635009268104353100825324619530336980840450387175484575647339963947475096511198725604229094707281093652220097145149617728902379072414441297216775090389030431192956379119599832070500263169957881911937770540276511683710205103669554e-663",
    "2.53897865801069594082760507820166395876447886943539329258850184835638073553664974579653937826945303242491652919449764607527356874773688634740173977535201241162912025896938514335664945067743643005423240790356864567263577256047041943915547456827899768570666128664317976363210820721122563577318383873669969801218614473933380113207253084329126852545211735472566457655056357734889928496279746660795994739844611841576327508211631638648195270120123861012283e-666",
    "1.88915397745878394329613896351248470201842204039201545881215608447357822319845873204146868668992356101302325529830214693609033001503344209668861773493673654661838589358029709663673546082471476840542954579250732578195836359253118716720171484891869351768229604735596455140476691170822048142929312055846226789628305051300231833703192748520901131814675963907657393935522802047896539840100652021105407589605542248778987840469725469930470400889404524883012e-669",
    "1.39613468572198013587559937690873347523643847001944401295806027833440794494765817212461829988387368747562708432282071706168923733225289278458897749217927098673769738414513354480442239713451502044569645286083856972124618062239571090535193149631773508108436678596678035579599342174982029957827215219054596575872427506941982527977561988350387672900435889743726761018927808186950640788268795815590494733521710548814038132974490173773117792438786741606026e-672",
    "1.02482312714556520405287753740681894115396604637114081224476977199009074387023904045995194111897457998393140477296225212688908137389951212676176337764444840315540369290993582330778120093021181685986083114270296686220471165734491030979476649268827918494338264142072869939147635423303973976419554353600215826207884207316184542411292890530280077206440348056767645388602689784823237886482592932752232689804015256546833607803517252613647339808694359514026e-675",
    "7.47208973756772296504473126709165438443769854660285623116624841544433314847551019950777954435439552515957543434924569057508747456391305309499651218129911879247799772638577863632869544977389691344978288155918236846860063573393780947868866922119101580627617725196786183801654596553322938046960949952127425958325855050760594464642093103790516114130954554382233708478630100790314332552415071953143304242598424509177643270667050402914351279665618196181862e-679",
    "5.41148743494674103679709672015274868331400649620188370872392579186143297248294333626785548072297042435005178192395277990158792696523097778636460362998523117236495714831068964779795082528808460734742905609814052092618282939710746969638526454331858712828806342937754453534002339874834077139397304669410577932550853300809623509737571245290905602428085390751320735871749675583742646041428440911802866635092349266239006705366337707388221222244382333572510e-682",
    "3.89298231400590512232776417527298041594880861476394366174977354432985454887351764282832199820448105014266792789394168801941848956036687972769263412306883483433201782490971559610081293975136025047830947281599765922939176819912228693948386842824506954770565162550206689568639666140310930075689194849745808853356926187876431503519668704905740582914185608085674069680674656277153557482709809341810128013645689664472498697389693299882231141254303595923427e-685",
    "2.78194877836919779589473343112552793926161786926460740946271700674131811098665452910792182246622452879526841552627653062444522338293260061940261104244588513169790376856751802737004758269655741131738103105708426184925835278852621395082908431919534243283510330211412908164589861690058200121232129771661572854603474228519311774743457489568133590946167207427541401263751304113811924195488543698456614068172886037027993452245625079523253630371662037763646e-688",
    "1.97481495417374784000277728268173146635730712633170935897496677488299822597346528270690285617085638143722204019917285830931147498847228647823515356391178638958532347356886849577168036056888601771475758735441844203319532218962620466211139422348643518388733370732434443364261828308864910198184239104116213644482958716013863084288602864150602526490132363039758565929390612761568344231812761073067104871829718704016473187274613074215712109284348848403499e-691",
    "1.39259187350461399210662031900476636182751659175563163496373974537047037526664991017230958466783715633990173550176792301552726526089648146226396428297879637347466679571297865916071126168949844588799911278510425130705292325492300860172782898029523353343074120609775126430852309288664862886282094507040965870594066125600878935364248822747589501616610965292661724220480974030323815957356104231832911610883289457280555606670807779287461163345176743370046e-694",
    "9.75553308575087383557700246657738493928256273005704262798687331104334446646427145653217471460534639452162777076552488355508642948533623238977273369096193296230515407447119611734454972103086761783497867604571413657816674114383880035294413706108072554279704534789875859686468794623248986158547007718874105233242438134864615992908887574411883596805283659448607728089835005223725662988562827793090167576817746061651910893028535790794749744893376382822290e-698",
    "6.78917998342996879981811027870280946299371382237663179471181171564738308028428522864644891481464983718616051799370733548572388084491693747853388877176372395207684526351218483347033924368703124546760868656585564274497414443359594145532884849302700103481180528939257148754846810521884895482870598017042508290291757381811084242702407976177862985785096807177288781702611755727463334028497855646549887188070147764945747407536904640314317979507731056748105e-701",
    "4.69388243653495613766732733682219789306722342950891490149771204764989924240411767295466029074453131452115245859035104120984573570898755376976633977521519025981110250816755186798104700626663120654385984010856367272193522007269586547131140929472706317553641476216918770724216764645513730147759822214962385452316069569563040894243294402338528727355206026354975353077016841299669479101139477423090733899791097075109942962123996810752359161059250702569507e-704",
    "3.22407403317361620108810459880137277567352471095389626831397166953649087845225095721813900187368925661934448354463520781365232981636331627757502360454721547521410970087067023572072782318592883820445607843394264690592661156180975191476761582249898011103121648790288456841558470530396843657799258291597679441467581867061869815455473709397967003759856945239589649199586462259421188014726553924988928254514086309606039182146218924909606971154320051457010e-707",
    "2.20011304601817687635825356891118859987866524916765979924729856392778156050070737174690672581429304781350432799925623266842552507767375430944824173199649254864681254503347381292132023364005810079074229418602340040815028614991782953085309029813037984841263361174686622013650417582285699997347374753997420354906272478113373193638052775100627308635622153144693263272315930484858146022342148113265924272020762126716233918921790434056513207411483434875283e-710",
    "1.49163099754343792688561104666956331974395292862562558620147580760825233501966183465945566432505485623554372657216539752143285830454768105978976673022605959335127114074624527081962897135766509332537041106717127977060743795538039171183031101224734167317402446941827785188564010500277313232217024535416111251798702467084522622789611650305315440998818572651940972238960308689607751123499559376436406120979707983494785109083606700837322172401287668165464e-713",
    "1.00476240536268830789273936925623737365602684654406152352440901145409984983286645193138561336842463945608317024274552489135355413884542807023167613197667734094247412131398834332078348547474449027180685309949810797623594654598451055591448329747751413266620777747627178801807565552431875992552799745045450849513766429520722939100070984181250568789268347277677424745747062599150830754478737477372758873033364377130577109090311196797814469709359705978077e-716",
    "6.72450047657476778485594451841218080332833514883899270068015907919382421946593349149698949294053893042531323672993903983171392592005141074155579313891947102142181578848400831361766635355265937542831605540636396558504395842191449943904752358451616854198935107835227971658522581672698435340215896815006144564901490230648953747761548383637835798613910952217496838678018005265948087144236318342308402034306750063804150678473862254049099245469410528793848e-720",
    "4.47157374498693688965733729449056414347473563767934853046455655066410035158117564663127463392117168528151447507319397271946108434232032666921156095366377701611908214718876906453282465002248776735837077585272719470893486279919936308719206042998163300180103428800109237984336981643430774505028462454134289882950533781003889712218789241518922462418038206293974935802230946970311378894821220954985855618698146559660073393066868261987138839782387411076650e-723",
    "2.95442838767547418439383225499894987423434599792126185249014964772829139279241479255989407956138403794772045165003566093293039550100747268933154265293828721671009139151457027132554375855122974941505185116847489917024799172989127010247240874336698638511681169113368000078666782264587870629001446378768361776973374814269017953930795830969078340650642683370252404884031149864300683912071005883778358609901651484375511616024058740130603946886756514463172e-726",
    "1.93958209142805583790118946895763867584460900230562153163172124527114835418883722730469347569897262948910639763320710466769427504353236610159503872028655451277288788410936263983075697414854799498182289182293214863721696023967186436761905275655596020953222221275627934747820985220642789890234032566786558561763818672490418682379217378713093168823925161983804736820742811094775915865618618122043176932207426931427368779879703137626275085242386852482734e-729",
    "1.26524130336133386582813362432294453853465103837810473516674510553327061079399339212138213698192023261790448927722762536807112097234541611583046166243828555993475562062392374792697831430636743101689642442652954803592565989615745432329996136433877990857914910628937423175615865633702476803916091794760212275178700281459175806583907503092905024689132372244686583358530501828604628483823495158755609172856697902046809109886102463647113294971038002627575e-732",
    "8.20120875454513713948655456579716796660941190847504023049573322437705972034303783396124072006855710893654872123189079764795024464792226836905786519631787335089113520625647044861443755734057971359552663762948398555458116325640694034831079485388457566133831140529288407536518797672096754369531749320494490195317827368056974972322754880693523111280564402808791310125399964770862139358090917609006277171353922051850067864360503433956164971306053591803656e-736",
    "5.28238972898964350905036394713047189533698895113214932659095985392117436033227197203162299716652274268134310886313427458449990487992039221609879539127982820763082692340865548978169847186242173857266781447331468245305993962061853222731020700989864700769334816125643591546252789398428422463782864252519769958643496862391083109279271064995850874513033302586535285960362016698167138521567883376358581390703840353316327332219705929854047939705866673751284e-739",
    "3.38095804918637671731188764961770618510028675938264355845537096968473145653927958501283625417388370996167935667191650433621564862490720388532582715848221458583309631758557688320322331234357628778131088154279521437668656639286629815867717993214652111610217425199818928164803407677924722543225884571916781097879004784855305526729676470106910082143602245494389449775653595969594730542223472719012591150609235687872769031913457262538750038881919540287952e-742",
    "2.15037667221099677225060744123633154311862061159118675511711181418404488781088197731164868335172583273398219247709690604701199311992399974608293298445453748845987710522651431172647389109017674693536413051688405122923054794081094137219632509017314438591823639679911070518824953407771652584448661706939645229452171505415784352626283111540352337797478652554000900829868596581580949221416390857030947323840519927772503503067599759758866529340789194610098e-745",
    "1.35913722079639852302600999075273404625470657713417722433567958029467644693157644468706199118693549888800914764544456006439401081147949691948602099411225585998113270558755190138071868592600780138709509506321235972244017872635902429615224784036247518044277958055158897863812513433149288691268285693041250615164635406625122837556628200150520945307999749517253951587735600068729587017723624493516682990507574244455926808089240058397578963766213364126915e-748",
    "8.53679039810073298673260455699832088629582745680813958477366852494009319645967178214593570627346760691877145609498341827658204724526588395148495289472473513678918194861262829492588759689940473071970455909546208999013632277940261077331024186280378444446726285710858455949888428132521421272203963260338292461930062074243130902945841542411787995188037215302430868745185808319170929366349613629147379115719134170553190038587957419145135317367131696110808e-752",
    "5.32864713644330443500774702491834013244786946661513448615954050540718093370970051791008840124920720130837440390085780255081667460233204710922963220003435373377817937121784011284537669375436587209902415965765879948835597806910707229691856679568422710582549771345931550371679716121552403584303978685063762513956636437051642571134031911603060254345571426409934459138879245085610453850458242318793433474298374562720780474014225726095348506836719587048265e-755",
    "3.30551223826864382967691141835441670752984109068669947828821993133687819119822993839436335662413160709699768032519095275316719548673514705060663389510629111836677624462060537417233328107518253020061165709860133909536423492636172728245064344323330539298069585640823511685909735356554949106922955091035599544120713901794036551638592196268638571700798403383515217562393955224238829243870350686057078503102474730664549364187176772360925983295790487575029e-758",
    "2.03783219823257123783293952566524072724797058041368186252998373004431622380518955862343045478979689042166764111555596122619031904116870801670281924401538400911708456021595901563483101466813431107776356716604149052558125224844009339413291457401464941854868216460601490000072919913847282255737613257960494258746306704574809952060517874382299348027876515805258357261500393577487904344530456496066996069755972586467930430318727437292817874000603687799740e-761",
    "1.24857386896263733330659416771197470308362106312715623894006295556169880106995148547697018044865389478129039212813829547583970378834600728368166746271463071400067370077639436928647974178566651990681918501288288579270093469332863133682475956432991414302674703145324052024115127272505151815376151066084278826494553035998663930773299893802615367907648592137410518801828688423428657885241474894076532641342443553243694662451193336497378020463504551304410e-764",
    "7.60299159692806310400453453781714280217993330683625948787412630029209286820513519531136750491077981678657081801295648357134869916825483047390188306869333873188121568231928848110148065439496260033635278116041972683163911559115817823389670887963018211763882379859234127031826366789738636808150429914102295167519178852374369494943810474594036005053159288571629960477864330511939192676539236768897142977780265677721057442051393797021214119806654301131576e-768",
    "4.60137313393940033327463121689705126480120266335836304300758964961287216228498584998714219928040586941848934186914053513638986712628635094817106080516189293522310235512287387424977844584385599839106654661546406787130699761539675918690231632235330511369914270733781116332260034896069287383805423668344050189716481109923167496490153936375245936830753203891209606992387323396058279831548011980758449645799407553450198649995355494155685362483557594782200e-771",
    "2.76777793209036834403386598443230149955858557801059375774048885486489953660810535579211574969448336726911304380026917049862752492801005827650345482219878053644246343002003207784520651382007665593413435880717635058496956801149159734416801926605572708301492287441334774757242590067814754626638158394422615821551057781269822274378267605427814597392012989627835137530881203572394325062258023687273568587506314378572415296294653151056094131191056675111748e-774",
    "1.65471805291828572239810623385198845684676527354304772998407125621286084488664511328392048650480161322976354062141089780018221847575265229780583003292349493474947625926422984911347205133054421881064940373806348006107197509857346127112183254473325147413233577773901092030843867858448779204133510968813302318888288763844023024468356019519979079298010950556074660391824792824530250235275941426075864589767697504904530461110267680474573022748151628748192e-777",
    "9.83272325816462184930739789088796607251125683188969256620939186205788863807317791681866787409397117627936007683091725904506090803827551118112369748970902289004113247077080312708368013324151424681095003198665285911473865797913330112124075806495079595875315582258927339705117491658423179152741261155942580622083361037346589347856836750516516044915702265009838822986527395053718325815888842289473351347367937043359951020110777204077180828975957366961813e-781",
    "5.80749309095030639409063774154220976307895052803042267903755412372854556940370086917399332359689658302457622751438552315004182336243114415277738638347739626640358327477550141738806574968435600964313393524230219094196912509677159909456192267834933777379646134978428802388713487312502693070316477910294309513384005273920303472061025289326673209860638263557967168939605118519927696132968019098944427599936186288345507745304780255603293217592212103378076e-784",
    "3.40938966055373027568999041709367060701877785161883861114061303976166187519254238127080528488964234346841067300272232155900025250460739248287207133291232385341493585130598421578097843188705968352202614496449328483235628116038188942045855621910058993564716997691725124156631122984758847654518377688124984159702445763105566561813102212980540100533034399536251387817810633500864932919441382074515984080257687173977940803823133679318458436360474850398735e-787",
    "1.98950740274662301457185693946576166171462806219495527441980453654217500786831521035535868866861849710902208537595297515703462311520704418436521159022845835311733650250322941952772307160749389888395903924908422093500423000666760476636182448097159617445929766432038783409183409366930752529518075294212584375197261035104117487457625890658168547116184423055384328719371023496952419957346037341861084234468851499883783114556839717046026326710671120089897e-790",
    "1.15399344664902919920873824816524333328784140490407072024927639402435042965618210234360173292457318576934157852197434812186949854657990069558225687970183978509296374846833208467654593894548862578688836981560624661586322043344464459457083075960020000914000476683894174994558181224800995666276761526030254286835276683426995529265060579684793527190280471172178713639102669846048251296576726848550942076306291522110058339205632310632788237933999930394216e-793",
    "6.65361738674427711539555385758660831340891473512027475672105333314947443104747336756157618662905492765630617188297405711209233660444922622961390649431749618885386021554311511645897643679423867455362559279431560460438369526511033163804627726108829212038975320701271142282525338583623975419039714307557966227742810456928373581780865204688861395717462978383275936335604780748233489113176177171885394044651555684129157681282646674304631433850483620749676e-797",
    "3.81343887265173863780661009600637832858299282428150665933887054848137217246087196492443248842493716777952227737151637617859848064845488141753332694523247632742853553024348678512461673886119559678132296151986325029093527387215031522333898762494942172113520481485617140797512181831834441597642929420952656896899257146811337441036219030661942816764857691305679656040745686030844020816088470217269436553439967017690281444034539503374390906583431984039511e-800",
    "2.17264105188330664037116221741376264980110674839710009169541202858849645681685193985712961787574245705721933828359692982827321519200130501540476156596311895050587134046386723683268678464682597894473380657737806360735544677146551923771708216235452696340744846450777324719929282203002167921199054782489873278194045261161377261380048574399701389538832078040584940380949420802024363928848996727040116882491825803480874200351020504008794612367089314206768e-803",
    "1.23049284872196342256099266149707805544651729579696825289066591483420224563086831005031248185594066768615941956234159867335775877948083359675653157135808848583776609396701932454082660116183589523600147120034969958864342193275774990112803121129176734641966291362839874093982768704960082550780316201157021189451658580154573128826432007680279444062592189502365639769368643937125504463026817918177454208296556225759975525028823379810908206688896964856886e-806",
    "6.92783884915989483877022686565831595632114473254236245468060671294942229472123340849430347914188142429666084484106637202949903871421086960857012905383340153038406506923457126339300401558099605371107007090074628679909909904024682692964846694311915783852720492367541467550415486532910041386876072765078602120165334787077582887523190831968676736118994846666502216533090629809370134585263293467531302247952498755057916853200580531109084634117695152789826e-810",
    "3.87749845581711658585567252927896026856040234890497077008898225939881695004513822526153865611891262412285478622830664487226934802085072376751607296150731406774870715414175211788184492610361623152227974936323315282181874773397303999344279228347002651898761851222209036953928299050225904224948245775617141450194163655652686039062058087563488759833132884272719448321735448568312608347761503921046971080682376223483599098252598244193057506751017403386045e-813",
    "2.15748717662086991982355723146939778294992988545449826382585524289785302081844421848556037921554943764992184637295998115115153828149334238421224744681132881973873703986289154181985602995016238517429977628726994499778070515782230423544280334091774608675390786689192031713802958383484803362651311724524188612469714188370113573214775002278820209436720615636282799592093366525901869444908759777923996756979281676500343823019218339539654369430799222890414e-816",
    "1.19342480443367312093778197316714061221034833969409199476463793746235382332880067874817521747741503232723160156107097402033960846397614644807637803957555567053181815587699149897872404890170179383562564408453667418249957455949894423642733174758363919840848821359245506486838788227076147221291864251174814752207783518281504081911383645266829497233263274808758947866614759425442913312268410140315175742535611033560407748690141007557181051854630761182360e-819",
    "6.56295784875269113378315716676015832602529976690433229875508484647525967920089017106327078906735101162687206188561568275909899877032770770743329328196712865278194585445235394200172263699860291454068122619046944219616852633388015100110945164488405972879617734776559957330611415148377732102378265232077471624975415800012979208204108475298717863729778458681670306441301790294264422296323833430382539997288752845133331038877924218954785323993644810461316e-823",
    "3.58813946094453844309852092977937572759297746979754734950851870538504901443089076203609288106174937178479926358655657831361561796365874630003464921725335247595936640992359404018370388346596184826903276365781516518008141469010303336420218069643891111570380610477876435607835857912651119523729076230138645589871248366157342451293820186918071807056227105584855886766542736239057120312865517047334785720216132046236616021773537730782540822681392442240718e-826",
    "1.95034545313568703069225178720815390153825365167766732937190734969066055749030263606382429984381633270350310951032489911169375102618383784989603757830595814167368336303338578354937814674598520799688894551960624134094813141726276338504102258378103479774033326298209429834725509375904111728132587540185545715432037888094150385707102187184672211051550761722724755739866147829963214891092915903760780876074961052765767944564761447737965378295361412554623e-829",
    "1.05398307874608043788487778088397554036009144562785341267975290161010136026995392505757161933205136777613315204332294650164368694475275133549630659290523645800118261297961699116840579183308982912239667169045871571681630668848803888828902530381342320865423787550311080248137336884098019214737958280137505023900682626634238720053477870228487839769793187859384013017114154810742717303752654291552934769730415469721141715002798376921572906045348063390968e-832",
    "5.66295227367340657647588425028374334121424354835965751024770451405923284755492036996625422607704877922022682346821667595700662582352045712035409417218075814932991689110450505441751941850833306615837299005728824247491022262104816010935883122802680130439522876570022488144730578440809104142969549878862167963465884967779358069297568977162188782004049347879546583927718760689030320010247360622221553552293113351496926671837344730783628552946165498810136e-836",
    "3.02514772337228202610287457200376155780549723506973474824231264227296688693973863834015853446176477132629084436039391790462081056119450424020137888955120513134819564204159613856718362962045465738145777929122658052646540178025992433856126646271976898829131753212892747522061200418148590566261353011862041492304141169908602959693896855255250597674469223367334928454402260169279250559244075435370129301568122866287118187524065295108166218477387418797238e-839",
    "1.60676331921709951450934810896542432851010175846478580807633841852949630485874590378556521132787406105205704357652505737789998883204235776463569198952917347874809093714673214197642677331863191135714260977281392348180761815280988982875900021682251307531241355421508357922322759467741107113446241166014491567750826259667657935493573905613591604978817900766516769041405976271043237929121990488345618488395862820375787240157585037586980011423047348587268e-842",
    "8.48527729342365185834799255084414984914112121354893946514757208808045733350810338896566140164743647642170880154502517265861079014437024250475254870473712118829268052050304996158276514375410428253014129257071751410478287640008478800554702481383573488614833855444044319845036165233578023602925725889276473321094363820389476188003220830732744556568906357496642071329496330485040739283971262704060719271760379865913171534652518294997306389392495544201018e-846",
    "4.45549653573862931593767542553351120077542243863153303179483873854728142559516580059151032283586430009480066227896988053027342370875837938558677903627917365296330439514629090306405053603320252649723890189520232676003621617161090177651325566346616297892410041896227657217940673942172087815810542991599796139373961076876236283795544129669303078401393299430695949207475760474751060228303749629039810162135184759725085034684393442913374988365928620107503e-849",
    "2.32621157418669616698291870102333849755776035574949443927418831012807096086428546596197827528166769199035838349068081539486676319823368975098074817604771787231142602214969302242031588359287378334624096409995200093917366742015132107107382051369334532458870333564613694118029872098954735593399817583573686971679032634733938594485036357723800021888536674389122823573842271051583522627577317546052659802458552355549245888925974203962516838320903334470436e-852",
    "1.20762583487509859663870655090653033696027897855612533902331045086062628519950846299922498770411850588556022677865446218472745337893871531741046829046835146675785655953419452982839388210891099045073581026717962649227423644912370660063202586282193071835079844195913892982912597274215533450582868335839182542092022886064440612103892986183782784009281044778524533077812270322584271940274135321956747736363845739229738965127629232710167641582923158240733e-855",
    "6.23379720415313687664807965738973609078872787453360006046094069181102407364779014723662811674638062101293637245827861963759565575743248777090989656996596029374555374083692522237087145394158310943773903172273621328539940445726210077849124731614946804249779379465685762609074102224258159106641130579952433550825237200772651868209826683443969267462318363972733663438790834553070509927789335307800830866751530690532323133911969399083713399074140193621621e-859",
    "3.19975706144578017667983079885739165268824898843606923892128134557606299856442771424156669801035632882416454169772074278479128693017561236715738371730315810560515972992041178275899029791336587410745792584380170896365596482643742902795694383403615263322006896598763881348469204961359483081130721134598187123153262133822238113970677694273982866753257561113926525621605266480001606332244813256282527320789464322852598247060406270115905957687468306320644e-862",
    "1.63317354140988798462371492988838482270976858845735244581482952377998085717626361394467838202498814203238382482879566039734394049833777039363862051488698213328807977424058986724864538705498123810078282461103906239041508267968692530601410297083489161816476187047758891223669168068769939575480121266140658494545606405023801537236856890186841342058084767765087985313532876979156338791277156793096329376312738810622590582296298756998483046490001934355842e-865",
    "8.28906508410817927465646372094486476656616712244255679845898832698567025799632577199636983331970271106727152158025896727142960183044147293410326774881628977321125036757342840888697884026901946846793446112658227028417772852750027512381584010083260294241580600582372137522979520946268517699363236331173559660528467255523301479852418502493932670298691201662884987992820743999002193246315693404317375434386001817135048087237573769270363774687597175395018e-869",
    "4.18353591947117263793866227672998907418714834505672918311838176819827248269209621083985712277646790141804636175184838336574222098937140350512794992353192502664581704267348219042213917729715754206018943787216579742641637374629398591542237796316809733856267315585922738416086068201238016925661689926237621198212632323286461533022173028552355206256656879948518628459294304574546971241895759041612600441841736104567008645275061358875915151907942814304999e-872",
    "2.09967949907410306036347754713804613703299171121092841531899218816261037009366125310386515591504023346027612809555820879158684809558360769891573969527383267415221932269322989150061510763939147751901754230543477703245339975543719592275979442183793009501111491472774606472027810941574313042062838544386302775060726469024546075126113859323183972745721842076308847132707508911367139201274276112456707776801574064685664728010187414501467735144515946267331e-875",
    "1.04795067966669896424784650215392932790036784290024627279247599713305556113944901682545198019941031176583922438110988441264012921121974239354177840518819310718984868916963048909693927459152655817875176714430508823955694826129678472417630008124653339120738744637178196120342730208718164168557165296409194483124838040021478814148504700538355945490536125868029168607581669966653329859103863631892713670718120197967056263439890424660377934405113251210150e-878",
    "5.20132209593907701637753769802611777378362918529759439129511256603576754571783339328700102334574866230749588584035418414268447920773569755453185364329980706197730231955447566588063413804280983392435658168198780274335136525770492305249190105629376849913558494698442190282186855679829295883627456438626211244554775793312029980583038843909244650427692855416829621331028049395967908636907462525252461276396300210784806099815064467875891761723687433267753e-882",
    "2.56731066207032447718549883952578372100886033055900372713204861202074598014093694373907644812222209399694121869074038983581396048298134926462823185789423538249774349702596161728600936418330868999867304440424655305562791359771198302871217826757767660010945591847546040243669292675613214355820419946917573801507519926775330152942106833527751665373925943531277472267297929902562996170343052257832099864833530745087694941786000235337862207603859434765598e-885",
    "1.26020597856774728779659470631553350752844960356304549518648378273036146800120223064379996118364822648833505879216119334573072829590334354722165286929168649926625510591335289737552066505480672759063656699632288386482681536391431405550502665529805110902381270768209370248655480445431252787827323025334800738630209690735966504879660682774992564474346633559403652076126790474309188187716551572160584062964187677360447846994810007916675802689614772302987e-888",
    "6.15190626936631631491471784478908520786080526814092997307341924132144644930883658815560398366656554928001575481458569173418020041606236083059597732691243623656761290602117090365179933950044709506434264788644767546151656304749329837468603054865754114298604893035469103381948672437819685531110483010342569687983037867493684331161848952959202911897757184342314886548980518947133647993648569127753044168035627643889110057736791808430942527776489375906595e-892",
    "2.98668580954746342282219494650900718732567808537691121399485850531135733430209219834717525020430350153190269586756976013760844460494416770571084085741827240190181186955817773083767942384991712932868842300395055817836857965149092840596472354678127939077007184660482357992075400785894895198913371916720347802722590097195845414678044674496748145636898082082473451039437512837239584869609595988942679445453609471071184434685601281249855363014963234366154e-895",
    "1.44207409848484596725391351861157010838018680431227040082446504637526921489676471895165885509157465080151220774597030290496824508800269849486718253815194720867952664781019116411243985925042549438827497388516022729237164526078620765659447701278859273276795546688471103871643744049602043142779574082525676789228229894373766430255493331568760055267588737413830804930685691527098742951666518249698354126485551819942153336361647788509119837249875347508160e-898",
    "6.92484955653443137428015403359168123498913372739026548858242685052870183863490649233294662861917378859277045259095256477847730326474984837864237703063072782829131717410457758013055665629579018985978064747069416317263096635666782675890540909615837909621554923701726320763925875032100458614191846271020728658510200928889594538255161581996953497913863428247776130637165259743598115129383979016498726949789096767128469718357867485050751827329027530024988e-902",
    "3.30722940648328749485389396291596353754213069112056772698311316869350286326278241266915108209501293397840264585513717981172240280347071555508464862141190165137160695071770443624261129475964917553906471608068790580100027893300469066780000762441918733720673242935457820670074215433307092987497895280473289133790170963375048213979803700503205980090313111791326542075627360828800519166911801257237481065223045736861202815029419314732192093646592195831567e-905",
    "1.57092683675252942160786531596474785873940918692821129032114339848653011838577908768849009197580182416058498544885713228671799579272577275697136405780924379621920622937701891445390367337598407410377992065108456715584052286701208442703973562531735917356558369903043435958579060308676008217190685896147986341320290164960558598372091314774646665566312113667072514804164440534129888262374038580571341570571636469718111902149613381541224781060346877145272e-908",
    "7.42149963069363448116212399238547226862506780397365233195197690546826198191177104391846605180420911062707831447246181617974523697997256282686061571612026131162645182464110570592974500887301545583901031101265499224206432261458868280328141621563987976427638096029797365078182637648104123496366696830681559432767036309737152463204915877179794969290630957204647873296109251483714844876785292648496076442913301311585338112262605437175330923137788154480692e-912",
    "3.48720784301281013765237479388294836024026602850659378324916952900270890106228040047412707295529206281809803503234305430856742556961112137158056732160417121473494277315100665862970900435279116624091539983047629776620190150805041439752930400169505858319561198608245465867306534583623243974539428713640710203190140252954126254426163452934821147426865361583412396458554746586950345985849601117873429295380667433037136821299960602365841656447804618211615e-915",
    "1.62974925296686161719161255815992290617905027481796503760676740036269579179322342060741531271469399039438540566920734041261094589955595345362790318156262672429997547962957852368742704054860861327177584018194293370880445758325611853107128488418343588766699086498021102806018420640720910624283738375247540362610612137061106229191233783452030416588957300487554302558205274230819370303912145624862062888794886446799495994378794770532824397903214145250762e-918",
    "7.57577126319550618860146116057770268330224637403664455036291270999387294259558911181480798182207650023287921610291806685121483909652235586568903948479342102134476952350469684741837181996349212645209706150841358044032508416906037844098687680516478542684592068868060249326425543406532521791217026474703129055971287574382558030436314352679280107702047036365786060891428180151511005747444356363807520152318989549556937806411373755369778599914109493015245e-922",
    "3.50269479455989919278226263819594142142770183476887563842413890827110216568432766523384881250849855567452324837516667554496328280964586155205505336431478366675206769058865583624213167685972943938515696238483722575937571082769986323354975720112105783131608238965538910848000625370730932382816511612511212821094075688365382608237433543905356821948648288244888876272290197553793893656457620673828698967807649255984531191002586276948435646300284909428726e-925",
    "1.61084355284255179781205725235515015722999004398422625139353817349916846818905682005287705441672580853642523059465076171687099116048425736149504675756021297045683513194553685700580842101743391261322471050136307144968924790216372837175134207303246276164810898900390905267827404614950038344405065839114450311731243223769612627385310160707995472637157942843072586216588979031394298689508673399672536887773447498753404584884839270453291481393761776835018e-928",
    "7.36862170577702510475987210985906063176779107993541696790754144913659383657088931205574603420502222627274591790647692274321295547120531428937315112748285786827111316515089250640527823839411432359334831509513151365307838631803415907957059798075616016792919986695709165430733259591579741700639379875593318237199309474704666602697045306674819038885948131915101794697349270452330869004768085214222795523628766766533006492836752997111841323676451030084667e-932",
    "3.35279628035441793922490993832540140884074579696708752622772170694608506098888981553371873565826977479622121179427614932420268350854801484699912422312767815498815468726283011958173096688092753415046320987218300400664387400287729374080836049444136001038597460891374001628869897004624049168942749204351765401202588980509836671073336485830593796568884686272248262380932315656075098250000056428496136673637363734525821488920118772574892711546997447512670e-935",
    "1.51747736193571038649338701675346214918654543483000131065909043278587951351777327172989718648123341300442642414694446983896983729792735773453207674096118319107103175257299201368515097549336750184976143098758236917262634692734644645034851245303423162973392906716346215553549169594907550366881587858166175142411883777001829977116309535098177829556017369316917584769302766365019921086160370066003426674976474080165266237271267376341757009409035596600572e-938",
    "6.83183762718376763604046121631361212451163426492303728440979052899640874612844122723133918505668199673527425513532777851500210731814621188210087405072576568853058184856464900239221461014400105988474600571057017941718405364456081222512375936280099046525719687054582999392276552609990217443992321459220032995240039973086129637719334508190700494864155814823153473735782669563711190595107631016438853659411867950436937481767051679012103850694121202273299e-942",
    "3.05956151086384472466768687593594240914616776374486460049495846952195232865890581428016408768131701542738098223704384120733592918797049109176669725712255573615064699858115489113729918243048638389610145032586341172067856889185093684070659119337646293158817646070211277487948352252885602247875939398558109737428147380055310239745002649986537361537686796660994733888522346127806367900486004231960395821446132445044183711314013941391866629031288348231506e-945",
    "1.36299174543169916413782813670147065600533300900623941270344176243558311752528645575709156547328746413459967968985376797636692811032330820459211147242091976256040647286339914792858614715159285270995874902886743487468344080173563621437567146548356099908473833372510825599080274017763568073508728705632434129992068272260383057754247638905610883548092514473323262755904623069819496603907025403107475055763203048119852706151085892258877694381802069065605e-948",
    "6.04012129796414382756735107899510424804500814016296709503204134379167181447119517057690712519403574143064568559004161867291600597249486437333962420566051129145548015873037341902309412451825178943857739161721945231007046202661099970604944312399073188180759198232609085219489825340092545976769765833399794593163955447867977664592830386519681991012198559731227194935641078621212152588291767369177847680882677254185507210529486524589626400488187113401678e-952",
    "2.66270145137226596861151924676956951398246040131751288110628135965700010277103612575913973904204445914815323150335779355445000476533448883373152133286656524112455338028740396610589710689002976409968387963943901274600892404831937281916813832678849996990057483814728646793289797734364664068425811832243984896017412645510987803149223956523887500284919007817294402064181951034507699972206716662749507712407610999290257705497528871373510237522145494026735e-955",
    "1.16769553912295179184828780990010775405808624704057272019232721329704173120290541874050225732317472603286835581152338413194945554978913442373917162652409686801910121523949315944728315879387108876305878318663980607338445753684049829152717272981354782560509604599564231318588563247986239844732575668038665729904768002836576702944007280475158207837018456121549409406832657481840816831334593868735461306292989091615135125879054433134369764103341906314321e-958",
    "5.09416512796824343729354218262450064716802842093218383161684111768642313714423373378860580736231009073037842965682834701952502265345772531480425116853943405808767621234877342245146410838327554087380342928804445663103390527361397445194916992860786536016449050203854254093010227151890017061825404302954394796997226425627122368858745142916182748783576978286827152863041170502967633618320860604990055396853070765166969113781935785699163157241730424360755e-962",
    "2.21084632805529440007888334986069047096697143509103356217732321369450592942446062702930544105734000295922353978292843079206702105028876098470651449311196734486853617099528717668047092790249028098936405115887410271025105712649091461543503768485349104223167434143056535342606268985224635018182840050024159351724955268203310297468230506468596522395343090137868801540590592120692300048085217000087870335481417361817290588776355178855644263456461251249656e-965",
    "9.54535519838303146804763671563325118124740577146858480553542852286222985721424567903599287084674184220951729064181854938498693232320352564362663072782096050308408497369095865360061036313000258620770824775438967312655344779781088658339832388804145955248785194500237151094739519981385988445856614328891630046184165070231687269458788196343829185562110302554947697832055695929784235676441551267192787481198760464733182113040013811393150355597932786697318e-969",
    "4.09995847902497644730318498970113231507203691931308602305951909614808744737075593330311985539784964668517548946032932146315348626183902001256220538687979351254524877029838565655121989522149231195506825364640353851990599119904555173351752542620699269434153621958685482710409454353073312824346731619587531400861160655666541337627634782847586423281498402688926802764714646132186207738852976427789847183668781376098344133449820048366196537554224427947627e-972",
    "1.75196912752080908665062944989008818944789023469313471892672183805522489408454337539879504512410321357672965791633537522581169678463072176987702353072133673779573325126603515790630590776806804989023967921152224817839302169154277556426590710126159116658292807999466228436644833836962390705026368970436498608204887736796198284347967958330535364996277211752186161060765264666055789220214917378254293032091968243134617023024908764607330501385571312006947e-975",
    "7.44798568472114973218784047031056640538938512159584114346391004353553280065363675889635760841543432320468505646805390051214413966308525213231857688758359223762519858857730704604748164767426649546906543436255954634281352171080469761710356343989045245261833430183099957749519566100273961019744287577622319393188880169589648767184428496151724487324373209045703822367773051545077372784123300233865015301979390867104628585720141587693322423828958207308019e-979",
    "3.15008556160872301179428695865655337270290873679370349777848275798219068510161914986964684949510050751381646970307745751919469124785256116867048602707146081322751531791040737842228316526635069943928154101703732046186508349725846070810316393066429085629678468996465995238404980961867548131523630817352453321235907767377096449565995299623643457106223591665349539226772582684241934829466221803258852365599280931029859837155698084284978795976395099927646e-982",
    "1.32550908513946273087771016169822815095333955617634577186670454969399026668437814230652407554727251217905559381844697485577611257447295960353411007820758040904329105350583158570378465038992208764769534344853129488805344443810456622179780820921497310114838607497395664439249960541729168876029439529326283738625944978150528837480847187573845816706290437025721105889346119228856029596220415167833849928166385039857315178397140984414945141914230916991417e-985",
    "5.54913881663372999473404290718070968642307992599223090603826910695136635837091449973332764144106061915742602352286950729162535388690579913003969938826089235265660738377044233115502864140689303518355285287311102643045283280142895132823135548906158308816849882225035533536141234448758285984153610450363359887069143698265632364468140092517462028100594782994632395011041227121630710525609840225315047608126921871891819484208485417079618487671850865897168e-989",
    "2.31130172007246531613957561678170119613713847088847318995280528507501476832584238914809374037144344873021532009836404354020246381620869012418354453486855854755463926357206520294547969298678185478589932406675098899280330146559107240906959573410937981545175452872153675573124637206866859466267739438702970859882149399182514445463317373677697321192275362278937269846966553467382434016139384681092568660223632705922553119592665394725813295212613817702522e-992",
    "9.57814684233955358249429239975681714833355783807736115755930520069009251295652339339241062999434115762596844024068409721956559657277475032298094684378225381911546014982053910719544429955158955535668000357894644164927583825771640059756849471421260468211194756181355448627699661480518330150618357033341983678817964929164710538274816827008503391706298223789380257987034038805572898226279343818842420721919765103312957076951054509233774172610433070985699e-996",
    "3.94916908163460267594156915409227078049532749968783223678360651573856530511337577155124672492645504256145364893404530376742230481489814106807033383277737461695019789746386464275148957715111495875783830357885872659650340389978206652979648396060555701160384245366802949973327519543453508214774426291894702072137110703595415777795790705218788160782999717297471794469563588223300788418887882691762975452909101847005557097649642948410006275247179349500826e-999",
    "1.62007425235386419188094656613551445289445739373072844546893832104742924806320473404219461064178782519997345294764150980090920223724980151990958160750197318026710249323157878937505002582972498572525849227581526665587621785549090714996559788231184980149820083643797477804699996138503541854771402400340903698681052345503188746259782536770648413749355438053449349307631821246993384284467754976271332465173771012163336465369181224559560898251949936247930e-1002",
    "6.61263578815003673683837367856515149499319239796366233282181045845875958268318702724047297135327301559118533650593858641176508299160491044447104773322854298407955465948046991027349930884874091953530172911706523317961007040958374729697653335680216990993970255924232309125423735465786828556852709870941363375759820689394809438054411467737053772641844842864481783436275695145699895977425578814713589717800417464168082564872762763674034629507404508549331e-1006",
    "2.68553172812559485600896875986119009313516584064975200584074736941280730217663585708815591000868688536115804951214934733628031858987244147871098138025213301845528845464112665415704354825090248971706179823471916997387762800060216948319284506824878183423811727219895649460339403844458155676197789159400776370532490411922969398898160934617635009347263345977822711216019645774124885069621759687112106673203142354493344217368524574046467705309146237743638e-1009",
    "1.08519417792212653160815885836923174817315138100613660061966782517960029123782467598591732351680241857144128644162869781027093373234577965795014962615651171906175453601138170749993743074125823127307903038574073394886150430174073044791302983661843317507073622207293240904730157420079104257210689516234789635391072906202851335575272111885393146119659518191286157858050721769784920382249312541273972130012869778814390908087853668214996308696836798950245e-1012",
    "4.36326469216432264279239790286662566139614230079182452809135286617274907005314005290662999851516540211606535457734170551366466666927059213320898897008266077995917024646758543313696458943626405266531258267317459892739839945096182998043593933490567403974438528437577118670237209731170615069555289684747927409535959242027994353778104208491630993352813835364963273799889967684866235577955841503443395156313674982925597886948646358117072700593366323029734e-1016",
    "1.74561324555613751931288469750603102369649409736083446907853890784098474347587900826383174725254257917663515029833678239415233769741632502551786772604030343082771156668602145617852171799712682787220994356342508371948174225262719265937383279506224701067386105370387301071340574132136462408394904812110574990429738189541286865924794916318990064012853326672450641021040900992208690139789412515250284426825490869298956575884226529666595395947398099021283e-1019",
    "6.94899920217407823053996988808331149514766216897432929547180951362502871321183505684260836589176788210247378968620655757640056455375123132630271524832792160556819591230296968535958269134395882760730352113401934261781834074946737303288320528497273322661894219343866334942452002671923701132848447742725268029716941358711337897938247143466133477841510541780031814835937765589944242500909202593902769726363980313021809118284054657005659090082810245879296e-1023",
    "2.75257798688591350281442405074251885591962675572413578620338632937111247389601171910239831530706116147661047819973545896588139347494160838487627968459104471461437956673813333678168485500045546758042867210733331853724619538766929698928358206023645040767315474380192073928561340727466311730627275584679946126035120419418789564962988320795250620227206642008668574776650352229342792950181546437390518993210270085495002681513243079991424462246816304076708e-1026",
    "1.08493941437099754427848544834079158088880095930330109393387503429687918985831926971699643951894559779422768093216688361479660402351777818223747793421565412384884803817662224922171317568373093497239043747878229448843615928766868410572156261749054657461474656592615751733592182987927162593616291569474813394931336602908793951033581463663738659626891886825205207306111401194292358833974523893055841173052656437392358259674908305298489881109505107218622e-1029",
    "4.25525063424624210686356759966048234700834049487593971331374011339091483907119917597898698639153420614153695231823743392845504022493668127307231684669839338604014486738850334735571153348565542250374066125903442081420312249928932865425876266543036387582137015310909639617808805325390752739848917480344247030411402112023915471654082331273529805396836367346097816961767862008832028160549924562091490609179665179988160478477813274000038525065883354899358e-1033",
    "1.66074862309914487910381974556254342967689277920725733958535403506532821856185681791221151810659009971081469735147259483699843020210655482970248918860974380686880971021329597164307058529067907398511333528559888550270939513647712759124860066003944788936157451819458267541490192168383873420330000428033023777244400369193242255065115554231572875979175619416285947027718540374602587355734903878919883686176048313601951244478418214229212147448934183504003e-1036",
    "6.44981150004201614525854244379073020288211219081641362497215371224276572766528158285668133902068754882676437784317159952594915049973125035066451744428965489456094837174140979775845094738923453346754566704067546499970626757702750525241602299267039755370785644462078363261319285013755316504944217834670107759762843779179183935317432409851602160191168396105671112153872527808038197278174678699421210838898158360370667255700779621051767627323523507564758e-1040",
    "2.49264109423913753157119844057890330202596287503359285963315244451438963719589438274510517005353309969011580865932543778197907858956318834674190080118787040983297306871470192851570954415274849028964316908857041812432158845226066993482196283540651458847523579444315023815264324891011008281541685859367605268158455224183808232997173255334228830567929836743614421543527778615763673464709364373359182709132154578168400819226365381897925858299334057099652e-1043",
    "9.58621802499989377048305192367578771009815156878033660293166678348269598504823723774868480237143664506548780894172025882341149756244687492582558547533124338783072311846142591213711335016097366122688739932887174322121500868612301294343680169932339535032703649859861326714334140728947130109929151554980959511042477171252149248298141289211644513478573439289657864918365400970884266662953229654473475147828171819026413475869412372510305453067806148322693e-1047",
    "3.66872253687525397220880342647211847086842063299445220630593320312917036462097799998704648389224274646890209305914731715292691107953667461083471406425549078636946163396163075501538580130431058630872776374355819800944552983618382937099993451182417679617063408061669247740807211173915214583202540273938258772808717435607941223667181729279539787411642527172251193397116569950620045417862202597191793389183071683607718069275895398493549370148397364682067e-1050",
    "1.39722906799387140733564411364365823372180317173004964082649337080664580691627586585134788186525460686628500278361182988455054502125717939389717953530519049971493624766499764449044331480760742979116929715613212460848015114268046492614524933080802873216322137442224385893537777136693020782015821284426485061543617748952590682455588282798676587291599509696085707357394780274992242033584879037820831248029307200271959790632005944493097332279607552117282e-1053",
    "5.29554515987916892382272374328591359360169057978101731582538031656648885654819185081305194542182668843220297951431068745994733859950762449297249726513986205438257859010252254576526820589869620532568835627101457560951522644217151128793228223584657239963583337514947469566952227224339463014333906761685143483526574883457569661088381774436908645165242946850364612224498666186958996722050446531903245163847343237014573988979097381880955090075204287189875e-1057",
    "1.99732700725628720062478274346401074862867500158301289305522665385346140278979928216944978421637239958495790485625076107428063317287397601603026758739737212590225914232031761548098380271519973636900646880432753031111479607036430445765237556702589003453958348496131134036635215122427756012948515654314683438719153364751848247222621732308536773686949951430523441865413987615840118159701661155535968083624173130148777657560199473980272413254975286377965e-1060",
    "7.49701186055107278470888645571499271309455971092206801048512090785520113935291915860220620811029263146096971825993625160256581928331970838111469125231654577077896838904324963150483158844653038378711960958331299198099220147535586510437937029087108581248795441459707881985046152261181990756908582846428237036079502918819925085620534986459686447371262705637719328681338578447792154538659856219076211192944175803528728041607398633675149606427902485908948e-1064",
    "2.80048217225064181329387312014242181790574743235636956512701852353596894889088986311197425708466828655396186340603344682801977071911461180668384609873981138603286110337410104173618968579887077585741637247137001761615414217266167923840439972850394518130576754348177734819371713317894980845697184193992185685083358182439855327635826864860353087325293827873168676840019085281969111691353356599450021932608216962693568242962503202821706106871518776684942e-1067",
    "1.04108948258987861213457243810074493042891699943930390232083821605313943177527789418092722311995119308949668422007151364352311986631750162550924281335016781135065907928623727309141041012081857078834829077811836670921163927962841090564245857615898575918832193891094139511171885069784423451948822890440605362662794633410960605127869603090489560278863692027842537441339329897887999482248602318761908989623072492922516924703262530897985980735349570825028e-1070",
    "3.85175766597252801118731821773541464281681134479428776034797041366846506851908094553636118161214881246769763342814465761531975379243312215843142927775055645848785293982581513217745159454419180078868815155500153861413731234312976354661108291968797739671964850172087800446455007971307290444949069545576474970807257470994453374243979955172904950023106350369070764094134035146327097628509724602399100204891606548252688515057761088542810088946888697771776e-1074",
    "1.41824249787373203704917228375756565259527597773389177369343090211157428117180366874585369578673933029008180302027894257319842076541155730433111091435215941291192886253377618190768247160920261599339915270824438102500904005941762111240179359126881107111682437661384329029305509383342281880479518009646866969697107396133493432229638946585940211704157903090271264649363946211185006523333147871236149863584506985904523244353030254109401272894779635805243e-1077"
  ],
  "status": "FROZEN_FINITE_INPUT"
}


==> anc/gd/frozen_centers/n16.json <==
{
  "a": [
    "1.00000000000000021206228782253946030412937644932106390422715083397007787552790565861164535178977867787850296768309717680430409212076292900640504151701786502353313259426640601515096435103375135344291245999690102858804983162043271182230708248319596407588583170081475835543225438548640981951939672291308125035840179570420785231844622960829044139339487097886102860880208241309558343541346327427626015949065993616673074261229775640142979762204190430587021",
    "1.24760643193849575868768700630208814308422815893322058426411899468274430209068291814605524854633375152482202651198101675634443020849382518520455001184854014084823964812021441979054770657018777404830604936063881579072089729467078859312818845744710071818768594654644765084307546757663353601806565301194493190568966193383411113172043975409633011525859725367663799352593292617781490076364330702982905362064140746378171061856155450111621327620094802599004e-14",
    "-2.44050224171696543751962339238331082907468185889975119232378342780374414220506264577442929993116701765094848051070541834449979568280825805838241929159397078825956281577845697943195258619713118331436145994666664169590359547252056788306067014588647721973580864067819592310164116086290809061040108650822205114189488454009343549557842230358596523926261130582984048682740524483535738103041349332568635683323918281651226100519187513061737331066505017978449e-13",
    "2.58830475130954545932022416249893608407754683202805043158223589300354472569022527526177474544236650270847539208299503698277863813300232269059877223671790366157187290058224062357244313925964142354080783370130116507821287432539144250985403876225760744304715238095409203183935262454174225930902087456506907673262773071394071939950950719233551652326285079386568825309854821467599233874046748857107952375780773234485365869374280591672593050101327471107142e-12",
    "-1.85368310087770240152974493074717927277112492914052882853454708110981219447892400890078468054778596151660937378067935374475765327357149096815791122642353895830457503463507984704618235214004091268469543987016132990091170858265762297180280496617487896162001190293305436837857497481324093601088482906718182095588293331244834629788312741168842542668175468371874252130426889923446119108331190258220133008081614633061067544269577644082394789067812380868210e-11",
    "1.00531526970159694466200556608057008435831752721299354408763555320426579560975060803156429041767380309057500678333292278203865971897502365940961039438157459548339457602465877111708778400834145852745936882110759005414087915627184310722910129410531068213845677685982461636941291399186558514858365671067674457639288459453730251383581013783615131898261695884659028487083898830503097592820256313840050125935912537435851915069515737796525756106936846544481e-10",
    "-4.42470891500163783428178362835423443888643156815691932604492163659929313736351353994161440455598706112273391734709519354833864243570647894475441055690006635852083604687551178085825290407188454828724249638122978414306134836712054550883410910374308792795682445672119293900027461376585323173286549255473902359088871172534758524063837923402352623097029846674611551729109979089624557411658834027115629823516420613726652202284035689391155546349678344695072e-10",
    "1.65526080738434339945179121621534991814558353319745349043006992512937330109386267684706577762164417599657763199881536734230652322720706957675209270983457689649666710447092930525650443211770234296962028773545936779097772718689601358728204306087236267820572021374437542602195626859585802769827607680112147798662326124723687282319957799794014260228097477143832497545530934153366461732121219829603195327550180640913188082418351469349488290195568441749276e-9",
    "-5.44391212015992666446173884799560977479516683952371863576476426286973684722763530601201133621848551195298887191422767355899339476146439147910434784366228234666240818847791322458842003832756829912901508960532662124245617743379861522546641992064137017454277570507181772199841429772932592211862455606104129698685167102327829950965076145464774362031316686957766724352896719573555892389497103007010963445954954291822584240164665308987708760560032213657917e-9",
    "1.61781090099749831908583938749265754262106159188374973494482159235981170658625604872743635390307789755713417528015053395734018787043558028660296293376259122542572702745736569307886173131458590337675020304993607072706196303383682352988992587669928686629362874368615109617784062107627539005088886201198952736068694630377111819232609790765408977431781634324984188415222582825538860139964762865042709849707212242934614474023724751194230696346618773302942e-8",
    "-4.45935946571689583327321130242452847851195261905593760203735838593011156449703227314599700745470059210582215133562924133535882847432771839428857084554631087623616045138720437778259684749373633730574927328022715245154804689732432345935533810510541482017450102393915038989995756768759253319496675211117639896012727095243123096333188898952539443072765559514670448310070121204341638351486969829218042456423959809012038424116429769783346858349221801134283e-8",
    "1.17737609740064412739828282158645429882064582742105854570498245185136620172516252762083939225194703825054445413709082555008962850262339508733677209498918442631008336553695254637837542640142772562551533612032974780075412551031050087719433379005407601119759242663072353285112381745770577713428039772771133297751342808788579124520353680963558967163974943480656299108890029445180369320336663055892683191695265916920900158473126100789185082996690404838580e-7",
    "-3.15221142898893318183681878911055344852592369842213680473855622813891404198042689636004123679211079919506481901286982212374999882982852288252723232117314303176653069786406313001575595182998512142347479838691569345391867805156178310032761000126319974139610133053802246776472807908076218732207793031598074844816111574968798571804931681200425757950712799233925867431215092198849801426376308222751509375202382256512244608662042033946804237454908960247006e-7",
    "1.01265782146544808524466346321821802699284483145065969020680074308267809078959795860406541590071489329207665043081092538650659356085252472696833879275169537415663207169548019977285035516253660941660981608169464829336260463442248697980551425776372187584604763808130025405230625151151935588719900065583428542814028861233419082657716015876042032432291004481080841977669502124497673953876248319946481788155435555668555152503153775892592671672735391084935e-6",
    "0.00590027299630926505774149015895399454388342826168825350795874404977210825705195942133448893091301572237519522439698531200934862627029333065619070211088342790834221415518389338400133032559595065678994843196315463943923419792147803711573156194094846135985061058509619177119962342390178792540276635186313733131686776895191844754136923251710866810256102422534070402678408159003752867152866888650399101910699196707934069444912625815034999214410528057183357",
    "-2.69663685543277287400149150694073227476306845294428331918739911803450547130753232999004878234160376184226951686699324028072653365886264317461547203685279444880187489187078807005546640580025257317930566147837498039409296769892210054672030649210428083251491292647950801709127348901450484016247255087476475716432858035818301022232969664967093468531977743776414335223342501287269146120384209731002086495386451983683770001097333012226155560231135316852725e-6",
    "2.27186918704552153675475198941598258453073811311420140331669828012314792170692148723292090562152182367540633295342545864992151329996776431836559100201679225925783850715168093958191043593989615831781003457133916526945228346357568335256168995302132898409027372825235924055107156401783381186971648201348482824779293726659308393284715993683197470745512150516015734252306650878491592181451786149729283587170658386700484336510840189438132832256301943104310e-6",
    "-2.32528515355056082316561928651586989443022775434481197785194110510509096632437576838693452799995778363317452077666181923266936069310071306361426873886900057443939647904120858903038066806259822814614105385384325489999616731625190948516617313938332028569515273260279880108787743304570355370154757394286772474088959983735359858375253261860264212378561998459095478526678616834505226654691574587245065786710107595774321437795706370143210381836918780027402e-6",
    "2.44280739235635193577440816638334838950903696263560696138351333646883365786960120345063790636396869471949818431489135207586806071420146607241129840714420258428922260573118918459199043396626813112522416537852054484179757383929173348799656208581096848181482918639356375232624975534130069731391238143941440705336426753526726131485460406296964961724822977589128651815821417814554146296459268766818306885198736253996104786194795635059403959291349875335390e-6",
    "-2.48691969105578240782442994057451989041878278618093537326049431339837854470655167168330226333437719792174078940158093886745895591024136560324635773427360353130360687926356371743753808663466638957971510375634415415391627197796176666998173421283673260811157264354488724454071108506760254186638029580164604152334155253303453432300483825964483389684586178380204690283326413881929372615526094621473510810198275079774083973795126402658098186733279478328060e-6",
    "2.36750771021991590998192634080602880657308706690459568420125673520996026488613019719792096470228158008503815729695374775131288561486802995233290075890130612697231175313416826958140260130378410639329763938347137411152624080385904612976004712934159339818490546353920822550088838451247559601259957483280921817320527734424609368880087547060467928787724990616552174362875789168877856771189578761781433376077831257497471071388481004942320266188003768322007e-6",
    "-2.20664279200404891755250288107223391309456182900650783750025146797250100351796991572126422386225550497975550151897249012818046518246025972102934290703108695494236115866726024470183325057852082382029986410867513901374719968234692581790180954778799403156006475387542549180278084713428284863124288533745158388509025708138466599155962666551815276403405870484098836277036139741402546095743426548570215893825943838792262432247265216439976696699637854245790e-6",
    "2.80307219064768719332493178187865860047356073384059086451542987641100259380858783845282947994274110387042835425011856308440447211688023617601648972648459878044288164611515560233710329423845915838100188327151922162992308319137415381641578518299491053058540899670152538150365485526288397230862317673920540028956458169844465321010816735757479707864750596870080943629220835022038601068372135686616306254001892434143066748262311142767951439546164238122865e-6",
    "-3.21913971998916959212939755162495324575248829017729259753514224012387266582039553719068826487161836795368074439670285606312103764914237280229375678810671937606620061792807724531236519779351590179641292971610710866550801076788291651087762251737008406096701899254484108495439315881341104106566052622970599089531585864358373414296145767354250735202738620933112991755369652680545667811836662973817069473035059579492087941402853886409970982785875089296380e-6",
    "3.44208083960482494536019055206287439397082573597479194462844277138568598331477263128854712215477875562469685887727900685681894760423800898702119595762064617557915604903965276217123022295213411021911886901780400414867190823693890165511884579851997080076369849262289802587055268476355917061451890465139208039731135778283100483179015047452899970105110390673641367976086472591291063467180574134226407249493296641880903992664022633204305840839833150908647e-6",
    "-3.71386428243948109587079655695660822753723842657052551936244361464650760315360378940663309018221994007796512606657619045859259366424162615514449886367368426812122328564240869620654134243913720685043213482090308512079629813178318270033367695265358310524009521511105374764429837065096750530886669310749493962689866421960207884783989493218930577646871744716090051190033864907669858628718979800977119338852778899655548337291793131769314746460665072737991e-6",
    "8.15378678786214257372867149208068083019183932494817392370618775013487396124216813133230612486355496317886240046109157662232069989667558847518134271992111567211193599322728673327259954016634861301405668583049388361889837130873178961651842495309908135923041129606256614265772201877280709400008054206315171157202846523843510723619019291972335027572808096479465634420545295195218352417526251150139013727246565661195843871785649349048962042602916291594537e-6",
    "1.31251519123873281746851438851314067392021040805392992092480558573765099959240097571425358389481711635493793208178525981140838486628401210557255215099746674206023284837739223608994018618099014687792337933148957141622545492198466214865427030538865513381694591135594474547226275311427248772987527666221063903896274184727345525135717889167817954821918736121715931560515868643874520834937575014805597500081334612446327537047404285673199340588049948947178e-6",
    "-1.47284535342764407233459557942525369181494813219685968554791202796172606581828796137019710295698314149497796569949961809594732027795587845096984645368325443430981351847864423795576094079981477857634331498018833475750670442815000225021099894720746684758850008677608421547008733394462665167129524592478419120003627454822954968239464274030635474446636887132790244171148643472308697278975599196971019818387860292677551436040213686891508748857999241357100e-7",
    "-1.00360925872729358224939574205874210347397448885225807771251081887754614425345748494343806670628606887330557932224991296594315712906659005277846314504629759069591750789273806426380456210102415221434081142652478706582997910662183561530104089937064402225109901212320140513164280412722387650076664087158647911823694756678249497968252201761370256894461339368128682856619830052945528754898198449706632582706894920419055803674746019999931883596102121968348e-8",
    "8.47189977125475449464669412445919100146659827824197935066383104784446138352940095827261693954393507374383114005545300570631307381760249990688062086747310385845821371235789305211574843703842872655074284558488166823841295001050769947041733736711903361078781104898462584097266908445147863424460519670571957231193798412663458586371493535362848921722331591433339627438556610951001063130692239227578241745550988032150228412132042034347715988063234472668334e-9",
    "-7.63403269524257437306548023765397327796547731652332835545640356662268734831928814643542643142496860004880469802135845849044160389790594904362129404018447306504083375879660427443311765218483414394871970067911047149411892698940367537803726062063247883225112627144080096607836016746669109986741096506278946041518028432917578293672316944325946517582159896283851694161782997597889037407801288356692970944109193152562741111300890991557946319617684076739851e-9",
    "9.92286907140991380101066214672515106947973461770838163873456405448608456755296954394311742407919631117041331560893587085627303911244040869843679637653824526701943581151224720585906420482024560406999631793946044176876602845363326149302198910394679866292461977865617157613900831081845468363026843471263175265858490026301821270268020898873042916662582671008997840690471927795204347943913532885367340487360413542371009501828105962731446573894596752270970e-9",
    "-1.23168655758891206637074473276154079993451182790429081924778284049236408253801093981767170147038990598083508483606214161895153908657216905489415071689956698303258756050088431868679909990412626377807106615893997257843711798038498641869889575889044867726759229905490675188226145174824784603289001539168284465437400044643098139860899625168066296762145783862591066934796796007038937144359043622787943835662695490042895063790744656349108336140074064771782e-8",
    "1.86310376786924149751024385644353974175705453187886462565669690460968040632972378315216877628025652464490866310758710422435577625789585816115563655894339152097559140529947885790952153819801770568317266709471909378556025906652974132862491405440237956478005961282505562250201046778983521476824076956853110408894839394208122212418135678392304111302507838448942634481641334780868378267490302711091713649858876598467432616627144714861736986322814493957215e-8",
    "3.39651590178242966912528843704134217567289362431833569502336928264724408788617145361529434343949199322987253802009925410723701273449295670770726390414588069325698564161310716530266409478658945132657131147606719955944339217355207725825906873964077503441205507334313428642026864158221584535947475696530808007855281240914499310168270019391179713969342150757691769724378262331888790308124501332910600161724655888482043618920528880763564982630784776560230e-8",
    "-5.58484736187820360410681345376369619914848671194358208058594099072121842371874005782830312096860670032814635299346088615938232752540676036897247552405444076851099558394417136226416079806952535933548346791776557209289798023202087801120349004673273743643487538259991994134859889043181948722486160732323407876524706114264070275547125964679978688469543026498946447565703177319442257509434700159363632249486896328783337214890849078337963673999484928715674e-9",
    "1.90394375863016118093202361424662045620423518250550700313058268345976697895213001981598535386297729268750841608858252413091542323937412110508142268960644355582330729792107972218303232663165041143901450398012099050695909950864523394148556396620445467426740955427660031430534909114157932466425664804724187971337425604224067727893040702054971410723885732586406301277459344559720473953636904857806510160874983354628887320956876108835260245514117032015694e-9",
    "-5.66603636040180199934708971424959607359814821583530262237633556135844036312828427955068863860003521221696158770289996035214225049733460064919224640885024534459503335338764011146678608751330219759821740560214725077651434971005984424648932588904049458006082787170211527474463650570730498700432092538855040578970824854238219389827806512755372821740487421013485026732402674392220661398266646547722518178095322436814239374457249129601894257231266046492410e-10",
    "1.92741084824219852065183882308942301526373668101295683170360148651408463272841605680507378530798240932485888565171618633538490137709927668380994035431140778131233525494806052616792537684646417514314343131876658344105938524188327027628335136271042648031071460327940700614448739295214084188275750936563036520237368341347939181577618808254875635703584737429059175929176481015426114668103456444222293444726101645539026188505679041038871107967615225558793e-10",
    "-2.59604029070932896614719657703772604685821631423902313844391533205360408511965353863487057682169441791622728250929361053678058251410657917070010289463951745340814459307035292675929416627609687712679483610780184235608153182689954699582534786198677042082205397863747455940390642943419822283382254088507209128107597894708035209011680207728012672858672814513928775606869417052609820208774697676752443760128788678243060939443406769845071233442563495977026e-11",
    "-2.09352711593159661429989496906641489711275453753832071049683312245120394871876481516699598607692064326764751768077811461215538285882481042622579309751275142458730620807472259603248701411140972642289579197093126990611276287763530237257712593330109103153130535121394818290954191610332456173135535399529239128394210816501611107933509092964381392169414064496573573605089451327511534711918461037030638953756700897708374808948012768653384607645981279677339e-11",
    "2.09326642835504081685260891934952469189361834257488448218587147942745697069243787145258696838104513178844279048089730427999664418270794715734604630700524984244373462403843151993382110778849266310949285165498677204823353936623489961419506837337436576150348862595373774951964843404552466543553783887076092720191980280079488239773986667960097842326932436643673697380255945384762351490134644944116552464311244667599241155685037676226672832153196494152679e-11",
    "-8.47974434068711876951565593277957781684522415596261825394222801051775080098819073349486257905570552738107225900775786103663865754577922563494970950546469489210304010578269807975696620935226277418820137510128534274674166626900945761520092294514642282492435648242821946325735124132549188282192928879716648203632651338484554797630994846173795493115977021783023129006308426756388062679734332492947040011232279899498388280205269371479516267027504067735975e-12",
    "4.92595096677884246386082855357392224734944900134515527302008379194127232562901628993098914694633242450030771386560874123264255615012652182776900002423022182302272117915127103060892042141355798503672818645968050302017974883904542026617937398339217834811813776123964940408097543492508981491942406084937593080881872029919566158620695852486491928776634322764067109180776382463025575430000815937503256104152938044212062183615641702619948215844266293778879e-12",
    "-3.36537090152577501127669126431751619654580110556568638278362779773114655024854631534535117511967059796276993985618904771559321974515209848241349045016344267521718863449038738245790304707642311091509634085585822698303252757346472354723006215154519432488644804162682285858131912327139478506288741192810408526081899380145934639219524010283431000461424821074890189925426288205826543888417912105374587642217084822546999165044331663888845379330208662197999e-12",
    "3.55497474118484504921992342946906309120532771659094963138071793695502035768528101995660579883634525397676320027885363289266715924445638924706406217822907521115238582642564045484952736035785012449337797836765589376549942181081446899874219303863468978101727894595520212432514629533867876319826462773495836980172540782851176974425992159270364952835649162266318394332867197191864792522415761997041148573630795307869432688222773264443927018546040633841125e-12",
    "-3.97393031005024647139869449305865067029437957672713418394287940085418235998312386206551708223661141869682873522367248582759703658225310573853413637096423623289794283254894499891382418803727377880062462658106906271995798103190264883036152869924039748458282718650051901217170143763674285114949468246633589721778069054413098341554766692629906377957783022052153894571709612478568741841700431678512701696090182093922664387529673018261293499033975884926066e-12",
    "-2.21278183263624227913375673319473762702221290316806043245830061298423489215201670010912213898227761058975371974415342519420284989383698789775598576307834572616515774478135098406703261671320385575767484024256825655641521658811386244983038922090312915291007131882061268792042226180702258248637797303495019394169513257613304762055469472714064201729404669675863581553690509293310534783838393935084531664099705632690650562086721436861870006646902544183904e-12",
    "1.34458480368347175951708396273712825190589358849845283140490755874450348438701602312025969924415258648718952287552205739658253719103980852117252537030016395658021698770870365259539192720795052509827244108300391926360935980001804277198692416004365919224079384526901642659714919207369291708530072891271470989561710710410828489797419720983811194165718116056939052341628558043255769950967678956395241036477014677946181668420374191509223576330340311605844e-13",
    "2.00201667610404898517890221428123089982821209606189486294557309303618812487472015547091800107965011628672813498680846709708000380794672887867097960634020847017267179705880685090370446335678594045806720712606039982835557881524068683505782675277210134591168178993535733368583578129625351846645395974332588762048912330877133260407756961317990804771142727733780256089234888591368372804757505862563915012747797019510697458608542379054425406259127194927001e-14",
    "-3.75202793666803956728480316878305959603857318760633959399634550424953251127351180214772786744207239248279867456619785303467532915182487328155850638013533317608180320140993119191600660243355833205655125633176625818320157046957394991751149840932647272843518591300933494102702429135517707437104410936521467094530444609058407746003123359564984744379612006839235405684109782497694298940007631167273846468615151874671077426918810684429065559315609149275314e-15",
    "-3.81368228329497629405610545179889389993883851072252488518817985244130758930619954489866166778175935377042132370185517158630426096371254608489204891834451491118440872993243272108231215617101544457028631413584394438408548680384581330871848086870345416325208914772939769869498769717131525551168765901447363185753448869979416005020432646690771688314764302227572030356415876449080565205787037468740393920492307202884486059303497375663026937974559147194007e-15",
    "2.28734789735623582540785452267519963922099713176994842204748726185627924425846894728074732815925501428067714079017376786797232347177193886237133430524003125415056292778523643423458173109655501834712228347383783691706423769289686327286537384986645113062863889371556644418462038828000082657161826613717176551624130214090980606688992547348068424227219205393926275631653961809258583868885455487404549963075600726193554827371173117431351402692018985270455e-14",
    "-5.98512532813887906656090659192957238985931162843873387342053646047174422500122762066529847061401081791348339161574966966731365462452976027823737572160717687264134864304503624157447774311018687364768739513726012348595422493765719416197700951758881235201146269945692115835948936079182983964795328147959133389799218586646861397675523339953960870024813682454401290696011908177755741462366568065842828611263482419957446587690620594425431880245414656670918e-15",
    "3.30915524179868393087235059707951013586325443311950719566239089889287751025748448403590548597903419763035679774265223998416783905230456062858993561144626077627222231080581715762423387616479278195314859850556105179167865439371845135798345240438939607648656936472170743688093291145515420310421561527512939297329040842820078989165372738525151559657458694012992665834722960708260461260547614693213306182264450966260985579824943395364305293100598511363173e-15",
    "-2.91936412961158634088089931150479166786592585573812634883391368769799718292596528173205807652834219100047067516753910057564506676414033649374539417021162525966442992776474388613533537721135100618476481840097886300514993871773907609189746755989772269475883513708060498046650007440209982753599981093501074247020678549477213463899975779830881432636473410002035112170564463552686586649003290057773049005503709226840384291848437510960061033857260551065555e-15",
    "3.53030663415884805368101165634570364205793664367202993555857957047137165081123637444739212686030345994296974488672856543971472275260674671964067461474222891997218326796075895280178505407894176489639025227960027516850650005885770723060021845523077990868926568156136672266651722930004989013742682958018413939607175607771712873832337996828794920779252647711316784234707861576463559926361072182262562185113589266446627209408985680241024351526510010581923e-15",
    "5.31806728518937948353790843876306616696537173166220215461474744540597841515825862049419262031638209728722474134122277679742002404792944392625545113774315887355323144840543481903457795010900411986464239061838304882075993130506695671943652490015542662129497417444407056622810866905157384545195495287215892885593791185111161453455799894177765409198557752656340846704628165672655471390840457545169042977140610909640683581638366592369731000278819621079000e-15",
    "-5.24450641582257433840485572813191762311008491432722125471616125036973481750254415294166642704894023319230697080645973574682908834598060076356510461860940152258875119937728036320428557338920979789760892921315898977539070944248563084539038633992103416353106775484453790100679455049370805735879691143297449871671694659538930959464196324638989730240494773940875795472032557095940705653346715834651260716207630142384075911868238526709237548574607072835995e-16",
    "7.86577438988077175500528023454136655808931290546888249483235834767208655100474195466611931426533795734379197284692838454494283226220140261714473033080995926435809436111701148229398461441984655615056343110249813175635470594164786916273838210393517300985805286086602072725700429778934041581194593232896255657314865355011677632061154610176824107141385552371229052026943423123896679373647146015998991288521164368319760186897823908545994339424798035952034e-17",
    "-1.63438659414307501758637847228666044132916313353335973402224980586895201788751934679128092932716292376534074098657652930482381007746536944704150384065045945201829539990446723675463931636036349657278252025352957564745796271775741609835302208713078506349403999850823253210830046390646090003359957944585660964330754425378173467476784448660881334438956555921932457813359432653427756567485195653039736481451484158098895941334364351964734708585576620285353e-17",
    "2.24561813130802705144826769897047315556834153249134845228127288978996523079635450392651466330050523101643786812568082751492529521509854058950422521157282182544225554425577287052244572192812881124089462038843369237999103314045315961427149097211732231796501190906290726351085065025477315098882017449489555375629670329272860869297294221658945328928437012761357308639529881389185210914106230084703259758953706032794956054825927618467999803011264505959811e-17",
    "2.05012843320587517550523289128289941122234650078398311283769860563176558361844603883988960982034097965074001835981814627205374565485116966315484873415880640539289631453997455426012811994761143448351410236919697450089770674588567968571340353093703090079133395695375227068406982016745624826190756128467122380695632737842114296012537177030191556302120133204328238755736156997769873531728282014728021080868891141923790347090968173577593252865432358694136e-17",
    "-7.70331993380831755930474977556280748035720614029699736758430820857461425573657163149876907489758101049542587714270503053656151033807999371563819583799998320639124319965722507535287331067299359823816576320237498556325511760504902466626758748275981614159157992365338086478900584880236347435175307404082383217157854335328087879691406066426589707884468801278998581483136058692251151746866052155812494593152285587281042678396547060680758886627474477994892e-18",
    "6.00289105822324033827755435339315091435460345626016725883754405451793320632341421040437713924724583327220697314321814767662172149629814182618076335782436922646386010807554406684645813704844520856251867793934898398441304188015567011274010904343576411744985990914756079599128324595112935187637127585656454152776480065976040103864404213157959865923480468019121752780131413179086896539439496231642127407336536083577603586640709703105098517062349749083746e-18",
    "-8.94371452623512845753487119087598259442816718365745523122468910987675413977278803741875951607018229086290964225386121586901797894540939926835551930114280172762759321773703313881569628258977721212486389353506234065265425399421046775019142998011147801668935628700199480725455164466257209688739467735400154414786401536518277328431367879879532714704414001194435291504927074400704284787563222970886930595246183706977268595507389460994165261241225298613859e-18",
    "-4.40552288884802854948011657605777245120193008387527527635105495105567939032156316516031931124312040215094680348648878997472863240554265938675393428627587526561905554337098675566084942540096221116862738280179009346600321020208433553998941376759085035974804266622922723875922857365557425463729735041285729105629752774908481903493395468569066227834477338167005393133946247103340353023175853410075210846767754627246406340910288048699041263316479887979852e-18",
    "1.09366236675613134622502798548976289825987362599142364715674507593516575272325505542233076557640811134816539752861949460721899884380276362202152559393984516698321591325720271906602055574511360926563726298197945397616196658698140357449469364218701620780902347450815224462657164098279880759874828990766378658109820134846820532209106475054542135584501627166478157650210545312320436161080090860083444541803642175929623318163530943913682446466226726969159e-18",
    "-6.34152824213943077119715407304209026052751403436120004084767223821152560150367856562796549476225016650300962314962002649852218666734652071849265498673136085860000786554008202138986324244083836680456256519208313290698465438578997671358226516384472819426235868258610941595964002473334149576926896330514433943729987115462599914799110264932484695338777209973685484983425020217744601038872296964264525799847691640317141973487471498659886374364005761143011e-19",
    "7.54743792158526600512147491931958973549665089170722673813560096642867552776151279180050244199470364372574402784400870063506018442300728115564023660295210017534945535396684466580729758330949493921453352161899411957713658188514720568445090094849780245248249380728851083922506128753218667560400333085183742596115768291767710399921451146167900903094075692330685129974803396434882074386735202487660483307217491914487267813380493420805707594562899237146380e-19",
    "1.88031848225468851459618639861973400552751296596535834466247360804392765030212300185459824835018269629525806735284072351059137256224157829016021314715532970568840713465079679503536362816423753620340991865883655780181861630224738048352285569140233735199127048737457209445186752624609293753848023675025283385801684400893931774369912503396095172371219116484111088750034935515408798206530765134379933101791693748497197834269270163332160675077272764522053e-19",
    "-2.41118115972015598297637877427515696714478822362284748080504814997515490984529720901641641213603179197178926276417187249734174681917318151882962742311287136187364438712999501936909643846926898663779682050757312556709770040258459369108794015215261801805460304111634904787166008861524703964197166191296023130130333882790767766776037985915115138919236536932709437289224130900407593970312005414200070142735310829415782530529288537166644978083692220607276e-20",
    "5.62404039303906451800745111790179737096708874218815832759551119641672777194327444626638542959871765861984923192181191862036362460780877679390944243070617522365903372406467013922207118603201880612165789849640295018948731369048643293445514971459704872288586545146606079451684592824567087750838731894557160438965653776334822042662452944482046072564865744945233080877743817657505012350803694805896108442633901617275619617556450947246602223202235666397405e-21",
    "-2.79074038952697640525162271916178392275361080673371903881006145700068612593681679234806572633163228508054996107783641045835377597806079941815664583340341965584186901628132665472397396583401036193522582240139797047542027742351455445370278065435343638239908958203214423384635454263698737934010661170801733462881689249789221640655821089807097069556413080696084265312308080037476104592696942644382477580480469668559566397705736836842555279687495463009926e-21",
    "8.18734028669686472524436517701627182635614072806825596264391239223593426723399667426238784332840979647612834899617604377011682453971076133129918114114885335837970575348329985482798979823206946763526593166336497601338176963340399442397057423839651100044855900643826736160363518761856506790112697157908963418956178910624613580514293594047252807940843346861738495919069920511245982067774187796578743488549172591056012065040485967445774610042865400562993e-22",
    "-4.57337799539167548686055573086100976476679723323488580455320483579885750188077874868365457205919334345270767816711682472687287933012300683585650248256595319860212751391368172938093419153226871201299337658135746132136642786444029383948718722847865785648067590270320666203728925997505722492916045807286168599315053429173340717751218735005515631500987631712148891075528735734003275251697209832444820179618415604847600544078830555904463727259880753471079e-22",
    "7.95887707727253305381594087775976783942242427466530832148298340511061671712654604054306075008653698839149801551587667192932273694321223890382241569944010674822515101546991082718147406523120879553157707191480923307427318091211053863022262265250672652612452443575925742971565139559606937020606299373262103331544895238830732253700577775081067326739330005768801308342877090717850729623351236883371457217495181417848668435908452950395383478262656795670295e-22",
    "7.87062712398289802926130244246620493243715829768645695310256887874145254579594905473259486946844600511795665067250853920728538550526282708483975710798621189328536566059700018434652269419813610140555342497540354973985608580338270599060549091778086363639391320065925208202780483719689411452750568019468700155934510561612121508078525314041792354052469710178825069946200444861542692963985955537118968695933545005323647350279407382279418863021528884347382e-22",
    "-1.50334807706296869528372128282969694150477462267145150788598836047664333823149879703054768850133948290305243859415018256775471261553267693183072378022191531078884870114689977748971448408426543135127229656267858512097548645192182513374682073371812302447040452957008624449843488394233927422422781468997591296276865262526864460662309120643825369328865482761500589994063557741778660558648934332177268752491524937229272831293673444659240943936168510018159e-22",
    "1.02020330948686420464210843718237805176688725581017245667907854710122908587785286784635754214463904943544285480062365436689786429921240633160815495366916817447431018741221326228971240010341290790460727119751175304678286499500932775688814149656143351149802225611275294934279633337410794946101346998136987562361071386295162363448806214331629548869252768718873797478402001704824677323539303214431921705660678241861444595949457673373273790911894010883212e-22",
    "-1.19823272920224027171973124353535943303892449121214433385456022348752383837753634940388672942611284845922091011565721798751283158897446850855231999930001337067162205121577178391269972939369402561989026187827534849604540120671991637157879251415861618005827642997093601062578935024007084454576995746442105086552725045260621039295636638883207269633160830145064429874956389561211048400892791917591663769782448579164990729922821774373756850371030195490474e-21",
    "-2.37794432535436455820699265325349573376481294794858652112041275474481288955247593218286298208284358127637404340275691232084913011525152366462220911198596516037091257650273401328050196318432879509529805694610452894793409014230206302087238191535104982126736699667087976339177042404537006426758188591312815368882548230293728870124070668868614710156514805943081894873838993492957433056564790965486025505226574579135970806293225602193883989351860919094497e-23",
    "4.95240165665392659197087791122237253312631069463897407052832133553914843179268415473021431778680002007376927332724561285385656459834542323520524171970003273120177606945250833056916148132686637949823621225352866016819764451762919153452233093956350004181285064935965334974487416556576253241611503956621907548071191712981066102300343583202399535866340452668841340701263272820954129688933388643988611599917893431543634855373599724879512803916037668982655e-24",
    "-1.03034192162551630621356572172941650471568463420375431322070327663907330183500671785586043465095306344588156237670583353459451724101644464177038832911700793901223953580076475584537798947503002514283269127734156982355277930795326288504767402925212784149402863004668585629029046723866929384311178690337999664454156999004792252658063277754302003474149034840397187578273416537901247677150981110529007769160690221521645348356887423482572127413206078942557e-24",
    "4.05241570783498921789395122427219751317548623379033492846964797959501044524732603782693112855070523606025205521604563886592447488709029046304107434804117101295742207187483545954557262810145142994576775562201147547141590671766644870594201243245340445425918117456780037117171374291930061110687849109743544785296059229705437571381131983325367273275687618142615629206294735096165843858478386127065807738698543065258030720104120667614892041151452357873880e-25",
    "-4.86710614264244026988037861219369513653368795955706036209013328355740044090983431774552031513563714088398684182149803525434595059486603211794766416576618172325168750461899041935871910466217773461209072755508559784034106259584536155252049223276319303908136271589725051971762266204123955287662810761528911680224038735489218095090994102793403982889703895021882488220749014048441553873745186186714654694985125162855389650156028900648813657821598179638247e-26",
    "4.45212227821209204039594204466562683006541375898931917301937647272867309767926970201183345640135825837153352189408390005999786074454110872394144714626239036745862147377831449133205301178198346283638319416198215001806209557586309634470060055884533881934605677040324161772946881595943686402436119298962253365390687086481025815866238889410774792384039556667512579704894750078898107506277793393242713553555912805985754738305679537853385741782150931132190e-25",
    "3.77048033754023348406652283924176829317668342343590607351372123109172282697468293324504251279747033194943483886797963110129211614366490953221286579136749424353365413424736654445378503111180160290116748558477576389058523088671434498024570861718749913004430882786833223821656610473213327361443468949163986065649139629486976680344863749838549907921142050532047911628360236853704230250420892159767768971886623316014530451591461478761301214983264904074769e-25",
    "-1.68845533737143101652182055861801332548262616957835796072452526564297232131014462865928411045744418826179125808241941749551308393500105788052198411745657895348883340930172257000708443405198577389680210420496467579734537335207111196242843760462696407086292140266491122607880999777895918403908712304147869445565737412839121968244047631923595556583556828395613249853822890933118815470999716191675802821447761726786506068238224234223733638487975045643780e-25",
    "3.34723469798152925522513752141857172080153086759582107960200726404740951801923680620427278863957232924077487489930641678137897946153018188676225641376404538313591259265649413497652847100704568607643322356319426848301352443237784474432359033658532158525900915043299048266614764065691644531756985715685279234754092424734321855360792079176138043873856989888514307470699996034145520859963845102689776671352218806996987131971706205799712903905427522363783e-25",
    "1.55332326327905275344319414166926634617476635386544631231553313360948686970116625660206345219445076646001833254788499847628620284694408347394546893281309848840219357690606093572283664361980207799272344290393526498165925779443333579565143176041969717612860267312172734330264527726729599578568807032171856564693555385787303165230636696051960368568792805453508721116310714935207803558173089452796822559178106042645183817184681153114808889061749987785397e-25",
    "-5.09945396849521284723896173745848629883529924298870295883270727476610085836945877027688429358394686781208098750121722774073433488676812637884868806321442079145456223971040502680300722727075925864821489166212378888324195422090733130108888898519738922607562267408109260958178990279319386592747401887962765409270973473852523288794308390993107531808152923051475785909138668323460551376263955867159567319194464984447573738834767082247200927285645442295551e-26",
    "7.71086831083391957213323766542673146339579359224505270708185174277717614613362225355455469044592721963168137056146143689634248920036539004694532011101662045016234854319366191025045370583529384699991596082319135190197391978870127574851058705981446477479984355876107673403585258371144634396586993023979670675109994058072109141787472582754837872415660388014956442297393023266775543567489445874420652478157765137267815313618452606792010399194716374744360e-26",
    "1.25736847743101907059686292297631514136419562417930211520483736171917600298911345847231595931824951386228702068221814678437638026630723347060251916048911681644018233193148377649046852558985356844036871946019110073155977435313549750639352434580022273482826045782982302681683954139465207922163384088676956009838573898362871057274238823538231135350169147925391889465659718214603291226704830154851756250242726629043194296424167863949817901403172154890096e-26",
    "-7.46886672731456403513231497962450014247296173890366131914577341682535306525354962688690822087287318529264683670924316590098547308015263292215562692635120751421257745800366381655803746283635497342833613918036106286525462539115705071626643342491887976244770072902005546503053630054662007371890493432211160774497975822403252529003150598615665099825485583028469776683359404897407853287245605435642482960953877018172899480634075766851428179712673398708175e-28",
    "-6.24816392708674108311343840652464955994010917047626348455498023782175134294909282190669439775122832493803072438900397679223113466770383072188914466600363178228331943154074600273728154810241225466823602390707581430940398654561245879992445680704459047476348661593695382482961872764760654421525008071187954460795149403887623396036216219308716748159052089176652764292423790371226261457574035223791194313381147943266572045641028431296272391394931849225874e-27",
    "-6.73317909883554963295938115055078402017274962244261560210212473880511955107022409004046655290076679633949568205968768457661857607725253806534424415119053257894314795189277413916830105443259935022859995736882979537522768160543000636069321132387079162221001774922089652500306371513909671731704126518288308951896444347272974762455044681143273158749741140513651076750439415125360658747271888071872957705933625687267415327598654663732125271992301789614820e-28",
    "4.73227639072861825026984138756020514457775982311999245681343289543197849487606674995681341759273992250668080619645385499055543735601557761111251191318756698396791663568831578671028650443412717577459657103841712460884577420868732489573674915542511750272798455375039696708902562004263164845059149456967368295805139504839996303586078747548640234066619805282712954800692910502281206515950365946531192487248697080953392800541749781692014270797154750682669e-28",
    "8.87415397188447194662932528419937569667655581485558878750335088008857453622300890158114191930907495843280635055462978815383444055599172103254424421335397916630322841005971622388784708273966674861043741114612503404482798656987619723136261394031577896344647970422350679735144134264055683213886436401327394458265585928055192942612914538910619475398314716535000721623528947308988738000572901008410173634739475087158257402266609465579365738977347525445743e-28",
    "-1.30901492466237661524495382150639364513821676275679776002767416104534494150189515197800067369144359003564682224587059113158379642797601527938750443921541647986945828959577533199549873899499613358571974823110364645539507474112759761798245243018371764300189487216885806220192756590515561347220639293493014106517656730774801251042467115821948796314129548438383424749107964268856027383509143924561028474452927834542678880210055929392673537449163826868869e-28",
    "1.61599631977146591119603528552225237084439331650071560797367095369760712594547196520773251148495634097568830943037875885267562749529735313531718207577062953424960312800950194904052991717135359250936156510478302567379053118728990889498332297686578390082351563740861522659641443177155282253547799195042030511162325937749641565516356329148005742848679199801024972089198721313860921583063680382066599135075489742218105228064625977886523835094063363090615e-28",
    "7.41107652089328520494860333237451472854684129337673155499159028027501052492972993766655948627771119746459749059891186507916809331606637207612557276660448601453482633806012146142398087454319129963320637612162215023039645898676668614630232618013009057476091973065544880099186978910490926978349797589413344413147366071788457416733829024223343369704155940736602256954853081914133102803396104393698191161785940299738894711445661744399129710718969594480686e-29",
    "-2.29488117044798474025566042240298860689786382342108694983867598047801296434459560033587483605477881912412482249218943538498653244051326118462746377922340914377033434759423275085790026786331945056666777812122341998203236273678885611077434884410521000057861261788090852863166589198867912396533910858171689694006574065177779520039313804118936115084828966626917389721319132301681058362264986522859212664334976046274239703888568373930586357636121863970136e-29",
    "2.68014113114424969018598980967500457059677481687224072486632297904521527594232589755236126384309103658094660125573653025394994427479718528729281336427781219414120816535966383445054046813531343120552547538667185621164067375462501683347840442935888582781236000339389060368878705115901689115214366393398504840206432252268078304519113484800459797975002395178407232629983222732015344528168737291052680015126346369206646190680989195091524388184641245051460e-28",
    "3.33402843133523013815409443512147481630631140024144773404231791800772880954071063629909670654828594416623330146332627846541672628203123264642008307853214879023649046001171845150951923170019727899761487063692475374695396730588320675840398125789306017498326810507342830161086302781440726223408089347370995255381231380440348501505177010509445714599724654571462484315654608308977108512854126271460951132183735449715535942604922139061766939792595528918698e-30",
    "-9.65470947103526854584876737827774887835005438385376443066115048533416674993558928761391875872195978036288422680780236468025199516987298849654115963372175684314213882795799756820615399089727043156461504907065283451353756457396856554516208691312111373917985932766643780781844958912193256424135378443700261381704864950054673620068260519102921076203069397366579034375843146294547133424306028386942213825580790486211210773374496241294259103740010935248893e-31",
    "3.06274796313216828335679765719407461493799284269352561213809759607895246976141973379345537117173928663479536089098923314518495124746288296774224949277053907135267942117794374146692467475753100408392287261740065273319854113160373694617621601273568942382830901849622555761162535149297930311318563378011006258588519987275571667075116322105241844436821597654450859850919600455562792096962983675068778551099797197426269464416359645435343655722766336290862e-31",
    "-1.78959604662739361302187763457376028579981429739951467385357664588711734931410125555146347846111200557360791145962669334353766354740715321269055031950477933216844059895743563127750984906462218411631034315571060830495010113237799566240183767754247235699102842773093495190192582074310249096930467986341450283285423984080852264920874168588901993195908844650435069297464084800007668106592321830570910908917192075410284807113399944180400856012375844589834e-31",
    "-8.55991973313229761530809614547272569062125193146035829089725395539571944063869500510304545429320186426428113604870239719112114817063322605052889265738667382153538530264275503449830844890299969477530949398944144845822507116033669495738352002260748243937374323046149743758367278741869208876848013951902999752723208465267734376747386995157904455198872491061608229649979489770893420577376729721248132464412355149144927707202143374341075496622527655732536e-31",
    "5.20736588177483798814638075207070499481628595410380892780158129046510259584049769208024468777885506600422400456752254886257176476178682175405004099775227867592646191211177798266811470337428008088065345282404692455371791143226509069352752636035135550945816440950280696446732440445306607112757437106635903636145667522602694874318323723561982894703623785600049992687094372101737341894627462036088148376050212696003661562219312894388151175564728378803159e-32",
    "-1.10665108970595907815393096677785244879653937327498096454507301045695840380680706870531951666096808069352508336262457641361884047295975871843249231586410850290450236696113967740059399600838050207760946312249777210550540613626880232837364126786632385770791243934246756544493075790677108005455379890527093166311332224173044793700664077247983319579681472135089437647724607318034075968452795890232308675492820583118233239142165395889201846467606792895569e-31",
    "-5.62169280092160760527076467004439482069034350177630117424666335574074233909201616308586571155692755805017144010291576898516578308957682109253526293853880679403745800329931163219721167145075932659428049138034473450687503120375914162600723820057471054176473374045302857363240149220335587238354257232825456874258818752518726847642368082696569607415203005379636712358348351296383649754799350872468341622936336187369748508566832791595727268227101046561868e-32",
    "4.43473258913900007113163748294432989600837733881350037726174027313037147379211453694336849306125210401710324421851542321903041945591281793961330420527502400313862043999678122036636876075737352546884179137553251966094431905067149506480821164301771693499406575830974484679414145755112442278071665808982617625291149999413523649973698385400387699212716307399775959890973408599623328232964225559102924968678871699811244177411037288713144055886929738999562e-32",
    "4.19187897163228850407637029020025368396124422548008008727165705510107998676153798109325308362907537503850555751343281571954311422107093179125617262556295399239233162567331156018209373398676780746178952360404299885686388654071616036503259062212896220303487149943270450394726632369890059997788280040651697930379429466019456583824801666574270449857053973082650435856553332797342806106316932680250819663565327924993629527555127985598966615345485259403709e-32",
    "-1.22089666365161497449366426497092666436836318150178598323164701105993255867815370961240493230146191567116355496243374143383418065426671128011003583469257179236866477924027582726660268545974952144955248420329276864676158928170593233984723055016073172835669750874136829347982183752310140939730871806897916032516814852451083866341302911269702467348639503120430466429876240632864541956005271195075176575660278388923359938742924297013498842794724169646632e-32",
    "-2.97706611811710643070441134602781815074281045627598028782274116424727602801691754584739820234731191670724188047078667110800360326056618917564717646914797968521763523377734427544370619857588418837262344644715301671190274656929458958289242895136960178437341306394583710807378259741856535387353819152256331051847431831902963923722133622959424859333235139659010311396767017981837297897656562794161563794187641310109851656924840932095747891526179366728667e-32",
    "1.53481815796757563460276109576350603771707552086683507448636061483807370194658544094887806645357182130841604659147035531267357652509538008385189878516830239529793453063383797424895953219275441082772656896199004415524015965666767221858586299503155653652019582971028903145908076327130251033758326279219552231136664763940219137024058000319893859685286117621829812380389546736326833576713430780773505334530645665661049749066415812700797348958134953893962e-33",
    "-1.59529931893811105520635386502037969745948929911896105171305966915878401948037104232420747473947001556890055257345378299624133146806057207479795763461651351126805660232178339277627467306358429016573059252601845878571009614299794189455973429613256389937671977532095803344305520478346666248235807993868269328706824049029014202208186125343859240377512409429345686341133067785811357108055873235637150875522337458457334734091291365598332563620553856500840e-33",
    "-4.28794801039099558978621838381804136024231065449913764816853364119248686286285898321096214966605119872850581905178187936284471166881031063861457558667051665458896978939812542698614174649523787642871395943450677099259149499856182996116779610441078632467202010070499213225813188572001866581333266663949003278764451056941218805586521904077350241215863736399572065026905003969331029186477397192219712800452722957164839906536335726480705815164338806457553e-36",
    "-7.50690731517992264125289135567531812619677940941564982682808736680116451157904904948232481614686667396804375604560146903463591300753397671659900377928133107581963990125070607183693817037308521569970970740560294699210930099783523715075489775065449937717438482332706005877993310258077920113011389802624734457594010168854905958022137485718869265255175497782623247221388012038013576251743269393158325653624881961193614944445061609718259711878037204269113e-36",
    "-8.30929509644206047551276812802541003487016601227194852109038939116756206752257944093401266065803340245482846962178945752545988336407269408384771281129678164492401244763896881898233768156255797707820343002293797581531656882784659694710817219462647471158241836468733021746956135922078719513350414421534976408566733653754500261020669523763886708493380953170023686998044402647026006417247052936363551859883206438102125319184910545166757925144148013233993e-36",
    "1.43391743098906817511861498271704691018668091745224752779472066496415885079046632506146159445798350110750206235289574620105945663090317406733572634685341234286664329763119176747739175984354418952900452747506331461896179617598814417597481615199183785615169341987590776983802796505613778470465840123819320527587174325383717979256352038558107640023266633072946151805472940415697583422210207129308591125273446262276770648606869739634945453215421450943716e-35",
    "8.65468233811198524953889277065984192120758330229980543335295208255573337801571769863929636787265044154451712763468776295571805067578862609456267505017692342734106058204287909484860884629998763137930733960490544064991359141909565953128202707352395294154766827578501220954181340047949712179392597600400495868304094616372875087552414038266789612635118049494613625817016455146715002693086301932511985632645738897608790487043513496090179022824258698683622e-36",
    "-6.21046514133564884680216713976090547723515189257741150648926087362978601977353133254225316169324100774634448789248568657208750509912780687053207894484320093849206844187984671229553881568364357575157036597179007329016027843016149300452271533963179117058281010628004786709446017106922066728008238208858150684769932501084422202173157708763500327849888289613557067284263744838867931919310857243037208678040073308906008491294617651896155773177024247571847e-36",
    "-2.67616821119703125133643695153869789902857881697190660062464662939736409857012898737636166639560456947393783635798364102441932614379224847747582045826482398404818246609954146722457981917102286631837806332375368036054227190296989022891168648937426051733433147490638908682969841005675046021925551439925781649480982543526099345741095077013514610960399087121873986839075615762958004863361066923082095405845183334048980336430540778153242810508192365684260e-36",
    "1.09714396351670680138163805212162653715795900445066371389879541611943514505518186764454759396698127961792873560231316383449049568133346402502227180222086216951536628284974339033394884200397675453071549020979221454912981659987710766306609118428109034197305506267443232412504487017279605160426761498413859604319920439563844031594330299273184024374959674775220019208294044885128555315427491632104062844387685316032496858843132067627734670698051336857792e-36",
    "3.63755369618195148866434748937945327632461091469516139864618021400186585380322649240435386779578850172518478450773624503408836049174331512721943810923005293688665723283165747960621521655215927259874256389907264365111123722291558951389473207729964727406787908115521870289587359610970036241784041199091740299788983552498263997860716622833706642973500833559109780992689667143014837321560115863771238018030188408004753938375932871132081517559791567630869e-37",
    "-1.05922008167047123170875812042452693002084573229520417189177307832740509986035845663829514720544039240387075250571924392540346397059134801619145089318116598045955675506499252537394681250619277258942666400229634918420789410813864563383624294639519390873054278582604872801680114139919166234542539340727580508865447358010813726085122474080199749172516330015278524226357012338724549803360789786627262243552233036118844813208970765495202251987718480165570e-37",
    "-4.20491014407032306783673237517995330832732183758290744143144451884299756704671715465188025236652365458501991811099718528314054157494063268562864659054797784062588167399704735235703554805768063901711398816237182105141918915615177400018494150104607829767272566940200558477458443568727135550359955617148962934797181146970106862820069031761668190139304623544487471366456498435709025725289861561357034165561569736912611206633067119672819895960205620445770e-38",
    "3.20469378850392112139119375945267135568626623305716680818250997762098528367716135274162186142010385553898360352225785790020500417511891936720224706263544315077877838701042211498241865749103869163510728016347440968491517095626473423002075167321181177382633036211050994302643627866444761717366239982942683768146373383622121662358149754386533062185403194956918190464896747006358722938616627830847790879396026793739691782375092402051382462739834377429570e-38",
    "2.58663783100426090827525521349069404110511811692587452273909572132582457313033121228329421525717115272938707916771392327178498947422173969362539466587277318336203044703371845927531983575997687859788302451607272404454325267019122246354738694949895714789699398408981558654573191986068536587579322789027405164002947720377752736280929074807505486557298889321097763094528662648219103276858313957583177960963573412988509424337103966090897417401356039966064e-38",
    "-2.15454074941401205042851711872953047664035257805907168213924511792905276613659576304346952709489097364933364859182787450964794385783250343920860729794047316151489894026606675405263757471983054203339703503245842026216734922102591065218632631782272543639038463804388904281885085866293648086378673125427623734586537197649129322195598691683332492317478988256852004988555390354434593236822557696029634534341161034598886418820332031302421252146745458368850e-38",
    "-1.03666996602147734054616547905098229966939777875196325935238948875748282072586493968536848530813933126416163855986516791115586805431963277667944192102225615658529783250895600757792646670161045148387236861388893555817781857779105959276092217872265833131170755739893064680770270142287533728007583588904115308627861117985899665841726799528312302905823673384319137278156985166251584287381155837280334926627375028998914794338282142212077641047000114888736e-38",
    "1.21993150093221204067607488400596000199551978960058601064669681845088100086890233802875327453911708281488076531480311594692174854192186901919768692270764634435786786493733332270709850455041290670106954231507361939253048019065150881941811826887728790248118545307950811896890807342795613252227367140292885899060890783683239250021699058079054211779123097401923022197305783308439706474329795999658980420068901520617875439379646184740371002227003718928107e-38",
    "3.90100479530010522373560139171745940960675214025122442838693282369087832218316920827452953274026641899161882551426421990661408672161234532295911771948070464711651621724031532227498604042007143758216068973419327991924709676129136586925695172852377581553763160285799085121290851625064908625780756184025602778550967034202891455266411820275135188136719638822136925526554275596338780959116669651248624586286512808674618530512652446612449513833498944045828e-39",
    "-7.34644114519736902001349348803467202205622670817618999380045499417910005230532339870453182356168033188377985322408281755413667150212715660448867406386174708980191896337720395150774971916792691957642471135285647853797973191667530741638804981271983491714950792994354952632880775456448273155863928005057144486813382829560381631788996021404704192754283578826689246143527243949000223762818358706671113320000541250583164195421368603460140169265729771905148e-39",
    "-9.12360617951095348265355335727318993928326479307138736204689620757792901349370844335339347356738258358233761109754427530572232061503710997741812492994356806301690956932123213846272798488268866742998942839980509878839975608531319276272329165391625879067322979708671580860106853725576248906510098689447924207528625429221967754457640380343651765826010158911577177703663108743965235824489759351044098820928933914685476660231338845094448832049667911693798e-40",
    "-2.80329816632560138444157697547608710963739701411590491649739465766833320909984834748125177955473068371000221681547993834048698280905820461310268010879615014835929025326415534975129590590803792023631096664001785217117633950900464189495163104619924911281640381730935421507137462968951049510184646736157500402391863449973507778823440795264464787210013274808058664602289185056262380217578281857468998962088798918172008769129006800048961569049156763614167e-39",
    "1.53228218687934020223748693194284797649585874891596792570434442692120238997696235630044193662037343802917833637796873751972469418356027281090906332637955625234193499725442608605536562835095649516953151530801079775804506149768516742842167174539741889829512642906128806353817033565892183338331536515012559962855211536716071852128064765264564077724363659716848815446467036586033954148001838099704941539043265590956920293402028433909501255537698612379129e-40",
    "8.03908127007542078952160503828163934939114940571369391055627837621276189349439872451738419368672412705227784141389892912746181960199747178838173845916408428779146788939439541400240224437601294754025722737307022590146344940892703143810654690999544047886491656401132409498282040738332776965538793482097462645922225069749858456266447046774635135959015990324507848278108532012941770484538791726805086364363928124268248054990250964774336644024831227149151e-41",
    "-1.65765068924278953450384503090091649837123798527859834293599655886764482569315624784311105849950520173475051529739020867046843875120580133358997252964599870077182763539716616854520896078205309173600774903224619966885517484441598603732095133954638268493682577971928398339759873742561724195689666771629602263583249542395609085757224824791336435654989559193957980501096942308278622474768446783982920375122386149167984056228038306687802553008416550561796e-41",
    "-5.32749355064997105080439222793042092082059919148779066044527016328953230289384706382012810753346156709251716592171388906533706585172942299059830945050058957524772184300262479810654508340494562515260196523267874991183526144596810963046474388216476029683296130569216207316408573054161928745563334309531956944722926925937720520832345322081244083251418224395714297967136616237778865973007888362820642244727379017391352772809995329018883352053824041167086e-42",
    "5.00981077566807448226600691132694199493128352439001338685523061669185056870463769758106008434856501058365646172787464371607519646593631405861331340207538954374241359061093648173653058545786489555064920678735705029217913721022883011380095192532871298585713327073713229189504210658431627296148060844039023312663763226385142113604666002032767196678258960349953754181593231173925971958966853230172907183648595831832906523485807424017995506169485353023528e-42",
    "1.51535551915531045105367695171374983965014795051985564879684779363412357086099872173651831821414433868553739717874428094137536005994572251837032668699111016131808885840801486506705824288421893191362248530239610120721210002899290745606751201242487590896632724504554997225714131222795387086934354805928486010373346783861329540934002973607895185200641948945027074934020989406661544660063483389848149106669954728438121104434310353798183863301074271698085e-42",
    "4.36322092425354569110799057363313545488375619361875864501873638225210964444962526877189931989520508374918401125042954289626129864571356825139740763389408874151447505166265213642756330876698649419740555718598287315620004634777852610282445631097208821851466105055256122264317818534924631057246202518985383129332668256587819362082179173415620447111640522428714228302060921444019088871136321173386742403522704954123755637693425401281801316512336371022192e-42",
    "-7.68899170441115277510736774830215916438453295957660989773000100727744993455885242219620524138068626133438943310467295855563668802491061991775838128244922235955891249446562669886035812051636619817851285802685083096228333143196293002575241218387437705738186386143282865067809551604197158677510459516813606394071503176626101036504060039024807904890597323750017770098777219637310304546128014940269165603599239206029615392213936429641939478100427464291208e-43",
    "-6.09499822534787882100702925163678427943012531542261109144380681648321839662945590438459381964375773016246026169321064067756596308480294313061720137267168378578136724251409056616961906473576674372880500791303492279386779900680493277984932566261612868719954201801910604671259632741881709231211039435140242202696666983885685062967983893645786634239716575930160502001198205384360586092392125797997512354333336276028390620317194703150006851168989310443851e-43",
    "5.22329163824789474062480805376966914196050619158058174770961493498955851386406773927572967503712171679048491511940739249434232261383600551919862012729483387899671383043834586064514591443936368195463124679460066821160634005889928748754198073910395151367346221331568086231280273910975117587974406945123433580206570100510398407488389229707087990013254028033192278975275986652029038308943144036475962926641013872060224544779509752804468811806566558177840e-43",
    "1.31079006570073701884364114091745145882592375206138570362329704207976132409431593169992234751767590160776469612749744564006860632837807682597212735566471914022824023128263689737181012462184237931421961651928116983327195263442342930812384858999570280512101128786179874140090618493976003511985932203904754803694396037013588220672164202671653415543260821357320457248823656728244095317901845859400274480420402188233635924580598769318569726807167395334406e-43",
    "1.60264852108905106493049891851495000607584713133943433976653908856323887838890841952550459474277941746127054748994555533513936409912121254492578106058611393728837217189488835997649764655403732430067430224668246090524801701348423992929671063739750947482656207496390176149080600218254284635848260680939048991935020824772104341200091222765880957193988053690703477012840982134528024390142428925263061223999588603688338267297187692155775711915628427713826e-43",
    "-2.62942466525321070667432159176983839095766790422029780938149961031481277384376931865129679453781343817292654958516039830070150852405103467313221232333263975530862354050435882169619020671650002080028081308788233367329569503028593071489442584752223220635484833693619774195429036346288670117777626482255177478097070462283307031336796783379152486726802444225021259780766236640906732223724061288727624045680310864226614811791579209871737505162867223474657e-44",
    "-4.16036020375121598772757531390098513253619459168983044150062142133377365051709366825950619114688812963019256040319029996605465515991449440429982344591179778057794303611834877112693314775691578797785101227426911268975340245721966149461840562232200025970518075234349044270309498182341342835134737467955233735732137393689621046257378652383748268265168745695031905556679001417101719608062993931096270362232254993626975532263615309609971414852532530993100e-45",
    "5.48532821718292669968447703113877435709740215781276131343028778188030490131757492332165944102933990443064642132301134753285170556949714676148783386183069448134498731007975230051487939574404900228073911484164089180528092846356926971701394146393862014137636490887643441009483074859958305757488482497372471956240991195227028347035342787911624318324920331910460239593683873817383975714981170610257021790916783149489089249263187568060718668073679544918671e-45",
    "1.83255729141317949901941145342577706642248620392394761032789703972117764448273396241058945031381984262501737741504907049747213208170780191333782050043566606296842691112495099103365312777144339679948813343991874507752068172135126408818205218830384407698283295429423492940881798699580248265324389280226278715317698766817358528256308181773644809509794123739706109153685082634623185890896246659879679841455419563443233222828381873989668844749664274442497e-46",
    "2.03101613913929008745583948504453417158477153486776579728303805677685388402038866376983823424228480593966594927522770516584400703820375958503803177807790004083388609648627071046011495719248987509416430684464849228874661510529869352620479377617589287497185436444728481569800520659603566663674970824217137068468500624531731629553867393790307717142549094102937153324669624334150899068606998002961026845889202520614591298296440111596682025875577145621105e-47",
    "1.79747400562519928721111193915878333093608427007755333224279905594283582389222793048099672529643148700944905383440026163887905901455661595784499981529865059370377916346033168787336309508900332162348874259936634462923793879502676435438533515362608216101871092290574157763600024390048728581635441546616229069804879061827470663719656621859314784148217427660370326277605015019770009895406523259246627185477399358420809575030570595984265958928173146278542e-46",
    "8.05561563346242109998904633119858619172998954672335093805197902002891828428778408349637726958530331010342938902474324067792724839575699860191313319010255497145474582401927731023380662104785454950587103545015928867395304155013564449540111312626396092982370992354229618609616118882995211347638361944798465087626100470732174770268401092109479952224182254170587318357692812080078636813533879214654213460801288204980831720659294648131637597439348212915417e-47",
    "8.13462676246022996496989392963032763889358952125689957686956623804445584088047732115649553060864702800331956350922485478341032271675871495722144320778457836325914610320801355717495080313029565301406086543899804819799656828768036129075333997601740471498785269698918290729708614869902831087719248742011601876799729980120504098831412586362938072408359938801002974456616822962552675135529527917128004761202138332989386524464096195536796515256933500141965e-47",
    "-2.00756092335822647552729379511125813115811717271377714126759479095976946592734700370428511474967665131978020173860457144269576871563969023404447395479953756785852082887535295890692727081439080338059483287036873506308752977031239876315559901426281923366764309894049427397766237375313328685606413953619997547141823822340412443175982023787719594272672817578431828375189201014105447369991689463537357544147530797784408709814000108001977884202432746165366e-46",
    "-2.57146896013551771844939437347896436407521688108227924897602049538516056795795875302532900774704897200449083708244591030776495974679294357661538473180759669786667152861595287203040685038323819163471588997568003851868586057888156931506387088216923008529645102577628447465933798024539107737368113228472072560695663862517361642708486829303093527707389520316236965307642962384955261862880877474088050859437211310699345562633458918940972458498581356446462e-47",
    "-9.73516420468895838368849882857550160050210676895403829872241800542302436299014185010448550583952942825015150820671676793609106931462506565745503953735530307855341713858511742512936482136947302554431741752108779732955487991497490597664051980373898230269720919462167554383929288834816913521865219269144617130820829607643199933270855577067565922948118527787360060084064585985950005158533006189788684810444175658214697015077827392611384956901371973911238e-48",
    "-1.00071271724595751855933726900707211810755689049416954326629903493855640185834425972840769603882790637226781860263531565240227447524450851768552023803666739542703661751809431728655284250815939158665340964210362046614266416324263118801649648119915621075986118769031020625068648184472964634137800975253760702789469493536488434490559724188535963662183537773029909250264564023383971095962392579939703866134487108470109533332061803063447135053652367958830e-47",
    "9.66187919868750201747496327871534449155476503376625596139955019823914575180255705125691071391209969305874936582915220312680810877863008414814396018195105643523646693950439890729355182089854650645749116146358388914893034124246003088545440082080442410770643677943972773349148650805160825454846280990787719136147338593007554175176361817158395319082549140987885643390267591237145381638200446026678136807751927003800479858619420775560480808287049996004576e-49",
    "2.69904087116734601991449037221886730255429660781645816835546325445580858681559701650254956964055701256232291069904502061976638753422149578967232928035115408810551672517805755626706904435757458616200718033159963882913551630514733607110506452737442909746263222017765657223789313219784355041703544733323089831206638004082697755008558991304776011420583242205832124755201418142510676642399694697132052932085778227753182226071687127233687997577419790132252e-49",
    "2.21360151284035720798609288682886394590113271078223144668876986980814582359008583425143026773625920951411900044926492829681062343441273377112230949362454605753808949358341110801381335442305671865971209591928410624393383233332949622938367173436059380486915126667586960644496734506028941278716455947843824735148173870691179307903676275820456243432328789800596755952847069434715581320145308142191284512898697891207190145132719425686896048684314365978294e-49",
    "-1.95315449974617625989819911227542710522847722494141115035329734372623402878614265965604406366770705713155897228570780114518887351949522962035622048005707908053987739007811597826832417420014595172751926155739568952756128149786105250855647048355718237237967263675874033631483626709810488041078732297783754964306212297793505314681816478887621168350570892168548965846336042082466551813511956637225669326627721775377493919930037782494671567377811694978862e-49",
    "-3.97764940069071493649721734075460196223355924470443236920990642584816812488422229692705358303623338468821020897303826587394383060115833757721478092336618266827078981065362201442622982577390691350426931394392390997473591170529443839476323231225068826168293262617778135986054505741100858956466610032092340314612027270970549861198334446413223696419080281336881869832318103397639708418736056784205774862616092921672948765350199224790212533594243565458434e-50",
    "-1.95906698015304195588763570896820330612390606637928535013642117432517085520903148908202632107728574882912573055166073579065637623164701716428234412806113817280124535289416597494013956080921059033648686873525336137099594592442915188437218377582643392413871830161507491055826553032597214947333177311042284084461175062216050396352579678505917605363362088635323985061036592750399197245370278858003980002123033205098656335097413152226556476665093852667449e-50",
    "-1.93381795362594126612058749638119878423357980986403350104538086393732958002897982108492646309119675369392120217842863052873352640045900250513726039934072552482959100533020405263860492746216749842605803679771082670864405386364955431488381089843834625620031979006268889953842021690933861577814391491724670662980211298146611842824963084122396487373245076704147135065027838881928752494448612212473244678840363785961843846321725046897500270404635569973176e-50",
    "2.76986984342795722747178510835378723987201455918859965762644012191994428200232756301600021253146362050794513340305431582231394956360766995984520779191298650127737817218165101970239162583056158486812873420444471917153836040020209853840269812962553713362713712484826490732225422388061082617296218460086838983432365636685668014245512457707574846452117024798084465680828009768978567804432900721553388751173863537216834396134056477651517937694992827669912e-50",
    "6.13914725002873923159786201741272831588178246481869490321332210324319499949953808262590269441570739087076055428241784461706366986891704006415823140806004955737402293959150171938118942816467676864449362528678533712502595280128213855287656834655137861790246120466356200327157317478303236118765391484325214185254648968291743595629230501053149648364510738059671640205391230407561554188364508032642415245327930844565422065035492149969007940608301467577337e-51",
    "2.54382498628015558114661820027086837878280458396511578855276147037689733452222023214778167074543419104466599117382432275060995712835084841028121382314648689286508482680554550206588815291885354322916751746303704762138708856813145018584933496828008011573096828967771367075393315730888859649181981146951015662447119103486321291946168031163618502557216946729599127250402449702272331065586740325420431684246883428996238868677506599710589892619944300771442e-51",
    "1.33772690593915940047864294340115482011249350626693544069039337649864135080362436656524810171440683980622512930251446098616834127649862195123752680740961175384676301807268150360406846477273449956047604918106297197521653112678885464017909395289515639777849478855223287168233100542894005698819337834216015737812484466454006139642149754106822180777080195299894660476167325782631910449909738685690493112077717236676416092997754945464654129038689048609506e-51",
    "8.31771075729063204950595907513426235637677660091048939064514842014460506379506969835987365515067300349208994093174218401849004844683515669598348786705504619621606065034040922338210032289421591134011258403374696408169326614735857972691459303558980835433509370790661718669251688201327290181318300762510571495338693155861247510655112073374776946269187039587254253550966491333385354301771181267391449266462506009872440387644349724380905325391497232953239e-52",
    "-7.29164195517613888299617847409370154198052199732946060054000256679021928023462168872002068185002438138839401992615258127689302544796210216280163932957850918747321476717713279994427846868731009083086296171040000274991105923789381417620761009291083188576369326218283245757965030138821179669667794172581911139025658578360688877402431917672630077275951425887721759265873732878773493411589608194139999094816119693819802445641221843311859094609469200296440e-52",
    "-1.60651329878810423694731341939087213271480884753877319227510065425207714781571830598599132322665937615203588891290202122510067502009649251245915725233528299855286646747749002907576344912306884716364128921801389056138211965360883147272144693821206220071070845381583220465866567157620659425223298531431611636661528044945326675006461488596858449371945027530597497660616930294610785458646805164339230960097238109094373262554528731205409242319344303950868e-52",
    "-8.06095618326179230362501735412524061250153321516997977325526096776432772432114058855665712431471992717611105544811900241073522379902403396881967550149690789662170425382497217552115729327134021823160454908578144801501313917766280567676648161456853106239764689598237370767253058853429600412082299365867928262068735400221589856486384001023006494632393573406757837099713533439857160682958334034833226726261091127895404831177834199871105722732110128491433e-53",
    "-4.43984129037683582581647251885855589047443601013151530380416565451360124239259200089059479034597719976695910026184585157333693620678284134410594656968624789451554347892610036445285592358164758273368177854045970905554621557507898964052616329679257940952569832537992630744650430436786225741493073575557104045689319756552859943186836644501083094224286619139346375287175361118512952404545206893364740344567301495101496207294135956567178233435909418094140e-53",
    "-2.33649757494018378417486815530997932364950568880957477197976912669888648889888536515943509818388110788885019665223191799847163487338547395678479611978432883004828100860119864897338121462924265880394229399111615153058334370069500017455242423508840125531130962309510674116154204544608909608798597939918051756757289584153518191349703876853311003253638956312858757884191469186186450540822903451911672398237043445486588269707639857893318377588791551357083e-53",
    "-1.23914719619680282768440846254650265388471426153597081100747449471420970782129617439370661452485518117071237600324718821144950598876434691463021031119057947496066796496249801855883467846732776278306232692541998428601998788352450248662352304450948976573159338089479174236307084758202223706455291779334478019722651659186763717953575369750163687143502914222389074402521413331909155708919261467719089599739677576245003737607238268562146825428367278339881e-53",
    "-6.00856487935394927131544971524438415458643501698830666321609775667518119885217903248543822935012422444781829532749859601942717110561056254572141134868325789126294617516615277865009266961075387505532673366681214321250333567428502934952768504301505014347154376532184058295459189780601870550643472017170151203975118734993462161056775628855715009082298822823429122348909674597305576184576412532161534976634925446188503914415791408384844553291144307319643e-54",
    "-2.62414123247201431457187781392945881934547526602441922669781127692379510099932142067190207068869249056642681824433318671706359518923521804895230164198528734504769903443985869908298930947495217672955410523341794069836108027790268406191216279649542701390212212648930145700140487772184057736895599234962079426555010608317856456013086660423358923782198819010886800298282057638985391347422965051434549651762197431535426042003615112907904549239760295476008e-54",
    "-9.75301086014969217334478854200202473583263932761175884902630219271458089245012043908767412332350022256910875893817818772903299489019070016255490031306050491566330332766969468051916024440603005887681332079114922308476859940197976976904470238459436972691088791649217373855590653971377449887818383209609744933078988511681931137945675680837996931638176726459342178178596073569414024285165316996475525165924302366256808705011341757978251072961471126621777e-55",
    "-2.74893943720208381585139248330721437574723808752294233031923862221362310412511867568606031704252769395806377725234063456318299480593448928060723489662733942911646978496588791525301106302156441528899050738788321052919104399002002792520482978009004478175074654787592500746737540130421876274956745433574610651310022145385456114581503213250286113681145408554602358602966473824957853199905845169683156159311819852938841893030719870406268115181940656225554e-55",
    "-4.15941697442649763971654123654972591847259685227677999189707161247035584746217044182249365028178005495690073745817345223411855470206471737451092261743566337533277925974071035962800873529726597489414665986174607390313065353595654443823916497063951478727815986630781971487474324572578134427606605328551321009901988609166022994770027365129193655779839196455157540955440454899673487351204950776508361776800589931466352346555122513588017723590290694150737e-56",
    "3.45988652007160825446362705504768247390588443562113858642099706145359819639279965517762499983757935263268958714832048959827090869430453044586848193300532675759474457976785601319878375517511927883813048620906929877158655452852080826062244494645105663459166422302273207852437460211980300406125448784925744477789686578820047223240250050290449504816666779855613206399871302679564696038006563584082495738745482066700577255999742775845782263200426914589253e-57",
    "-6.37106100381339877583058492446317489410326628405222012963011996363434501952317393647850752085691854631856900619642830609028346143247865684708381602014753688737081712599620021278278303561266550330561276842605421783681527049243538969821588059956561094561246968461997609197724811456905820417254233980232053278839018372119490504684293276232524272598285996875383937113305645514412246249481016166427808396805480284339954011759147153397108872986111291433806e-58",
    "-3.10671897301759810887643683175276474151514205553015587288639930664121223558692719768525110922867723821127248097026045516921486271135308871800251934748597321064614938843486225940711682322664448007017117352761061899191872536149380646662055173979879871551851244633310758354315474575843156305558100606549792801882945722542681461287764793812808627667762429403960670835386912362424649377566039117702741056976662252478561306687997900115834306240111710187464e-57",
    "-3.38546849597724339402123862740973107164245357344580613721113828463800337448002524032383864552578889099907217639311315906478226404839887714234658835526946147591061065014063716495610761036275717884377694259280890561910569340816534251388755449148539867678934979323015354406963341842070803840462457392055271581322302205267236502429541939644709722630856840299782970143790982431965971140962434939544342211348274710936413378241176586142013394325949498928335e-57",
    "-2.42684295424508873775887848189579188703135451012058072708757617325284544878089611255778443809471104006874419272402690088209990896190296517762834643345590635689479720527497286110948295608617441572725166078661154218950314581671175754047216366126566354774083700414743445855628536704843161860358357986694396087436373626129300377872530126046043265610111590339858526034957226302640463935102998122816641333777492555345293875149879752197232100338907888957278e-57",
    "-1.39322547900621412506967052976237077268218438585883270623783230483818627297847805274855464276846869861685569114417480514257903029810407756242617771912133368023214900980120775073644192974469003597819019121425099726817771892804088679560043921081308708516360814079158262506468599374157549009218116945931081411067761819791341887669941081259151496410311812802593276098483552619221744634499029840726497624356682008848725894568943142572441858012783301184292e-57",
    "-6.95246900121776388041547774044819782486275482089536157355611370923340539124843397969228156879557382633156751060546098142811948265619783827235254466157874698174521584321776797705386098040188103355675942817157401285415273338934484262441529795883474184953662897041518913095319278247010193642047826124200133928449082111439881044251742614281630524727886261085172100667648620286409081759231855652725197598955817081466662222093452385810449319795876435101729e-58",
    "-2.95805752925462349220568166027397232593033459022407195965869019633107584901449630185528034813240799252636933836042530777640958585878723173398355518950900893258260746636822000025669273547374108109199205610331789833708238144342964586319960967436525539307579996365516234989445781962227444620118431179930171878417426315268940747562472926854334216912343921954324499242830386417532430374371209156167952178884574902748814928535892944161206734707132148919240e-58",
    "-1.11798636032929986760426089254695698848493350103322112769489428855976228132206517220066913122852161273462177416234116579727742716550612167567165310428079952528503417843017560636644967468653729102043653151085039845179593102678335326192429791376789381978681971627700415514841978843690432836398936389372947206501563273291728841139614090208289141272613797728600284632766754529824808959908216361810792802690806314671708285436126778678036003320148237667547e-58",
    "-4.16978469388054051569749099272927934399594769493251475958714885732547905225059024821243176824280540398659484769469346011250140763462627990513438132263271354287885956360465127883262989271959397056902842333000414331706040928452645707068906758285994435162301943715332395800472752917169078103647502409877148827495143923383184943156372278259598400562962832490091405662339796842160993823580633757438081396379824421615530901986113896998420611959227536942246e-59",
    "-1.93682211892472661616669282538530178201936429506640787329679981496756293024876020458852777303201339277809354074180608783346113687262410031915774181469331855342960698104991019662796833876741319534463313518043598098862421572239929953303697711183184614498907794904760066965097921215509819613869227081708170808159265024327165507935647820992990875045607367704920089915632941662946391078780821392968806891322090785518688560438866220618094416855798821765714e-59",
    "-1.08690566424157203705589432570380890500034010191489755628910590618694455522906955410551276878934717627500170750018792202055627781632148563108930742977590766930739806641064307375723692143228093791276033877147278572165880286626602671055956942160400998070261331517798965970329350443019173208304714112934094872287163360930485218976861409481016424903788220179328492907376552050411241056944384374068342992102261266000633981180365298259273445194673118923644e-59",
    "-6.48245963975492894041583656991370118392880359598806425660826996064308956910886882532726148743137501375587255304319393307950222492635034923995984009648965328032591628386110823670050039863637618022541159472284153684899826574226513418856347764424537269654511448494174586151337572428859510552035177228532476051619134906853148132192889713244123355393920520296508198966163144286519272285832622839699750608593418622091823444682132375593465100089592113901687e-60",
    "-4.22329485630097366372495931704231457053743498420795257521942442694340503030318282052578927916204011837084704247994709445986504534439732984495934597214409233477063636590683136803562029360046181780782468777493828755356586620411140810355335904346334355615944066001301398544799135483411539088673697633386170303644641416237704525551526134767753593803996610240035559264115346671688752800451294660491112136300675233768350275377062405617491289855255106199115e-60",
    "-2.75855155303563914972618921851946878891621473327540355990587724737577135544712653334793993468513725676798808498696095495353317795559322818610525008030060089574581386336754912491244864016194641351670897062828988998964058728076591303511277998129008735926704517051456033690630135444460249956880008862129995892969928406355879366614579663536185251146999967677341345333853090473980482656617192831845622152542825857053565539367755167731902428932120054269698e-60",
    "-1.80819262828722472791691381343549643175331034584054598788270045500292208001474280540089848188818605906861615375709418637188059222151107779871706964015824808740709109368770478106779611389975971789403666279858737250657415619022559860593636231648311647283159182794609832532229216803451271262775055917947862500707859847894351875112934186851502597911707073708962684001184776680383385022496778407220290982959467061153802150777118646095035385085929709515928e-60",
    "-1.15393244514714967257858752085836388809573634942223907499166023011444488564310533732842576552634639864656025485532734711881284871643243556432725396595600779838892539351524640287183837651412873837856372544079442630413552973427927935288056137846125420974332854769121794297477209121914477753689390013244015679147866290194475000263597815195111765467669728065068486033565639251575432681622108553956919821085895858852376570555405422495256778241289283490507e-60",
    "-6.72177313943940400465660374878452488624811213572408907584979120177372497422474871480710965327998967532695598037289210504213080099572003099601084024858515792907397088580592853288878660789616360932719779913315203671334913018125625505017440877196612710100315838508031052811354632594296796229917746759490085410780688744843995039809600998622075230314349071082971926646502765851599725650823794385990295107271305011446540604090123078896835317153488570862235e-61",
    "-3.48173670676262029248467614628193513067500510789355432319169245860344633349727499817120234769086672325763403924638577777293289715602931459331214283667325377167546524110446888948753917772771066406304807795896003375418151205442807595783178792068301060107392241881670352690950033095496468223758980898159456203204641037687416384364195822636596221238474157351064949935477925828976702867554645982969073923605649348775162614164619330796104253068769414628688e-61",
    "-1.60504260636546783616746390270798379192170523821656519313539001413824025188803236831567638779125709518932569150423221845102433258280146874519748981540955845246352353721370972594777919339922244933773361672894042986171529669402872642806186662479147673023726463758906409462003441868789734050899563117017806181556032744332459015989276238500092685598757066729748753906163733739616954162045123175884370116543531635049490766104400428420336357031651130012076e-61",
    "-6.60296327344884958510373600021153210604855219958899598316867416479391624741848557931546529762827201399360797614655830144613534904005475371032250983230799972839517944294805000803176734450689979505319296681594377513341764169719743441122997952706145527448770313414312681659827080723713688722643659025207641686111540672876904195899934951014407568935651619866004886202016106129800561309046636631214127609322167781399129776835045973410159566003291288543586e-62",
    "-2.41705491841876244722893725088318507402049504916911817685506385695406559402200418905621157661670802496841037499967329486405873122009514512234529879616142666953285811073614042250109067221768074366119260042395559627064129512818600343287882997044754408174473892974820218012068065653608385384032199502987880221736690854240444910448636313979961176798800390953159793331894681539468218788062232718966307747924987037890683872523829603782534871627862254525111e-62",
    "-8.53815300710932045792740260579184467117232283688570657349813212147819230857046059205508963024299153148366187685878075514577883961419390896581593984389683146794200294770755965982763974719374449202730665591270633181397821235115583948694461954448674828183647877721849812598873785198700108206594392499835465915846557908246411111037754566824718123236064348717884538258838003349208433732157112726769346403504096618430535990066025365221494634108200871090330e-63",
    "-3.68662025261699394451452896849858114088353364078368681570715884417424725155574885116375785923329914123070706620178894836213685299260201524773078261432633395483251061639984900049148424494239133736181569761506185740680703157273122795612013541600304800938499476583515658187347979329347198692008844916890236410758566240139650473290904492718340979014669519636048611271706424465207579015730814137031747310921844412419441791285583862009721165591967743876379e-63",
    "-1.94196405694827792193616819888904421526927739514405482916506437101728103127851622633208456137286470120250183758804393434517335138750021885127597765561675546446615849757601241467400858087174290703947854406455686712711224427867092279504955221167821516845724663717800898633626318355461483003191290875569269989067119489616722188124854115597628667823115188147695258473355935658926961877651617996923554136720219051260691287039302049213626044442365529284776e-63",
    "-1.00259140939163029417672603820735774584206042170548493793244377867225584812151997016066486765520361400640394915783225368247139031019044815586794084203155639526673135261616766625605684241517232307875466490384866813903249801089371620236636253429915578973266872185870329539793171375916589156208333779754856189954026452150511326998256045715710832487542428777166418664982408499330734189617754767316681343608987590264985594682583192377494794556649129172067e-63",
    "-5.47358771455648938387835120741160429171206307287849858070502066927353219390477251763006575438221090891448027272029382289801427363366998704082114741260097100845769098468455366387215209909018453289471380916419555862614763024281917715972749843535731434098991160966672226966790764947796733670969809695841073607039155263996958471680998638005797673903812733478552910872966528782983186486299633686060100191041582499506786021087211874389789270709825039486486e-64",
    "-3.08190858183305734578970883752660845355896324179882353774305573999526075311312556972348751190679663289564576439943986273324484989258494043413769441436859390788354408394005457596497365831380519986933191386436174139181367320554959167503547864984970801379229470043618921875424375758614100936972043042465170663750741934535382635309093545257180490740778206982396220680738708493341919400394578640204690580932811104277790509807200276279584282728125484842654e-64",
    "-1.71424542431612445925405827599429076384939236997721314760174658671895512255278465752203769113875738220011167448764668561159123394379235986732528011521800668286824629399903095246080950146587216060984378007838771897153188219626520590001270994886658060696503751833378231961280311542807932664687740978586232263543104188191325403704597575412228354645394689672040153569055952229423464374363605276935943185461141492607153971420283780692865585934857135001633e-64",
    "-8.94190257941997544102130596657123687587097224497499358305797047693001506592113499531588982858352693128822129938078980244030970117684287085398931965477400366749588754847443601903349687422750712527043155446018066564542427877068934150062122810166110452979432644225496242256208220515127779257552432091594893186051297937508017015676144990926244165274601785999822311584037898019284160167468143671336691809999398677702289587327215147541923388869736481683387e-65",
    "-4.18496463413411953531602777964473409813856863681823133296526739623885832625301652281597300682641002541026281255932433820239832003439313515193708259411149435018908605269902921749027544204772593956565418517077278785886467252946775167543094129409530164061649391001175498647817974917261274155645892170813967851694279797588747793212169873467040694177955337736527896590843105866766354387032199291504454349090129694175513397296803385667946919863460895594816e-65",
    "-1.74437458993170565369190770845008627331691447081472567234817182654414794548165275129214494184870196463257495966407744306107391069326847246929999464350118790726609900647543872453112629591475836909100914835799488771813775397037559079918156180582256566100619021121005369014136130907459053757968815150409790520008664620514565023243744920179453676952555159099124375847760074826835087402736918977720839902676249942732361514709540260889147330015736503848771e-65",
    "-6.34216795627003742887497158312306295105160824659109104376506956756926768027581406493677207839516961060638651842335186119561911403588464359744322141285520526130683155864424508997281526572433940319762800876439528327110373913492022915541297785430702628184086413098458961487952684395493036968387258922905547983614040203526931407591145319343951001906671324440579175296189561205574037691166311465350792839840826552612224630684011360557820008691098504851342e-66",
    "-1.91160776207179104988084393165275263824513052262442087166964804785285437334593222211404729954399545649196800523417207334400101357942054626099794844876372880236655572592615161261557127218029072391632273799959085043815964565094548748033816264224919086209060941587372735948644359350161117590705763817091680512170801949917550899986283427432326569974200518546179145254074557845172522907437297208263566380791094716009923959256274948280613786528955410098221e-66",
    "-4.80065476873408164880884920421433389016828693775897172915073369741835154869067972073476424793568888417338142938569673083716031272477992882798242386935820176250121974665520223174343854108567524447406488985690362646344621629555067892016984920681661085915643712703849578528392727565480874197278908237670748363804937052502151231107346402537169336345793708113809183166279500564056551029356504916718253755749673200935162822795517613010574686948750138150112e-67",
    "-1.62012229556331494336379591482822296682193728090420367099850749631701350939789152440928673544527057422302569213820872166458288514526621171439104809599815445676392061356035167769113714051470242465032525513596010548298973081610937539784100676233082944746703767079263411331879474200051104604303243208022975822621208076701299849650100365402579026265180474564757601890491235358507532873316466535197054995017399292795445335389449735403691110840842582919739e-67",
    "-1.16551855053653683999586612680631458573689303660114407643179526654065903966058700398544975375529156938458474540899158282815430700821591925996051939508807199123002152388781427605226002788958694828782313276649320114648155670699431637283352122817806498528770427847345179360359128267454570089393983030884383104118675723182061796768854004940008549719771275213691495035762154590143672276524875479669576352738224515447483489457310215882219218877563528327279e-67",
    "-6.68235512962413412859317787934325508484862973188736637097545506769680958739792794747326354118926259414563318526992449127879974504945674441769697069995098240148458172535742639700790314288758363040631587957045773247905633340933244490176982646588294522907038902916096643225018340174126583462882051972400459626753590977881278356996823435781288032286947067430488190796337742435018185085677704931152804308565482409921222342186446499698330692120939584361180e-68",
    "-3.52941815506423639651933865937213649954488355576202902222679425294130549518670091466886677249449639902687321927637081356543629928342967108411035007305116017156322542915756557174484528776068636823903793539810136068878654055765988631857321305092210806972593895103038193913815065653914856378298200721816416321143999491723074102164765968999028958342854159500279036715156129546523119443021965171122683566500499980002520307664761205995107039915474299587316e-68",
    "-1.92877407527861886417788039932977728250242142936733998748352064506477919559057856143293323177067760422972651877778885471449730016679785683907864467082385353975106941025374867463331652974378790116915489253237423625187130067533690360290099758262415035720758557237701168830239514028645068934440720781529831590123441641164624476316770033733951727581752947970791018757130519513288552265391303094422313926613785202104237005769421811047790680503814071536410e-68",
    "-1.02897651881245796081284496851422007064415740242100385899875363669369636929174008708718053848119493128127177471153982457382000559236916771727263408796830149638699731164567317014731169367628770145242613559326422524634986129060081227874496864545646264109892104968019083096030469493373653164335109414346672666211195115443896464064785107583727335398509309101553695635985207799294545848892891181526364062592284880571669195874388722891820425130293414795954e-68",
    "-4.96201140124395106676427247218646858841316697992034989963770164049498020754119827616018617364107198237609479895852605907428977264381928337338239546887450178967720181011985119535843075437095690474644089673756898285615156086418389847036071579483797448970012097057592497460103389294066266762673846092352010712455969841126861616669689350671979834292447215085507417507005893801677944060639938387154902041680761652529759699335498901707589092567217006451491e-69",
    "-1.99582809176145695958568601513862369712338425988744820175465939298432243584847628900880416429490066021642534655540285042590195403517904765804421312548152388773296459228790745257116222511640207685344629802463086337833862150071696619942899776726002288101936924800807216627384797791524216267539013766079950828469068600077338225373042557358856051648538149013815001608173500803756263749226159131192189437271788402577380533490846041560474033042937710622027e-69",
    "-6.39082218904974877254313544254349959188378617653870263366376278183763197656645738225943086366644964863043320117334984625882536478819868373618352814201552102312972010467401711851795578511727049998390414917497825809121614785209766633970915577053141594816413321677711589738900767638147829278914643785003498404904105064777178597813833209104327707803953412500060004617553924048126726638466886912030033832096703027072853637317941606482561302508536300931672e-70",
    "-1.28757169444794173461046605848829655582903021658651163015378215227885413153679200891578943953126112813425233601210954185760209049619834342111499251411755798870971991930129063781626406138003511207676902035708760425111781126279513794125631760419846565627193491816948859748847941504610534408576339532772117625640300341442256849597746716651361190314438568982601315015590262152535978770359450917346619854402385730712009194268589425333704273778800316880570e-70",
    "1.88605235450273680895047404563056056280876090436708701046291236924558214880040190704579957701838059348424050320389755139572200898598551418285704019400443647652644406404243102160139121105083435163609953501928810277518851309739503240280991971566358431418866787152521080027530158282720433020540615929876233548086715516884224748461019068424039967094309386041115468410425803516517169822224776000585990524061673358464681036765783459935567844745776552154375e-71",
    "3.65012958265614629117307152342911237707989674846294424897752350957126310891044947857956303554653460599437701965148884249137874350127841785040490377740023752925371926667736716037674153427357853049579310463993399207479049958549249866678111185455618674784480621059800577437487272739363135981117084651100557300443711246622239471619136417001479503529408741745009145656083426138929066485370846349816123110440561687523219611959668000999225804124979321059990e-71",
    "2.66295847592079935049510540475976280133043476424883113309652354434506903543490104708338181512437586841438627961128832099533012210648996216733222581270589954813572329382657266263361941627325267921745251370355266497111779470557359302222008559346219226179756522384658219784042642016150831512315718883123689746508100415338629903130749117047095136324739342259206183516658644135576291639766326625134612448471982733160311291258675447886327195487093152976965e-71",
    "1.71986365764971521324597673016738096806921093320424047138881833586362063435188288182420930851277101039962237189450509022403278649724720469924585073486413807251049330973376680449183916018197152029407843448999241084459929354471821313454269623568318288597647097436324874629231172239496612854365346785868966750797117836434409049574832202335832899535038714088652859831017639537862241589425490840401456419366641694771054616613180871536279395613004664945785e-71",
    "1.25593396252205435707223418365677400120395930520910831933469007979396993722361727564747970699428106958932110234517930162879968012992216797591772162091505481721956242380511219992602895123597183389053869894699892389817336504274630653899183761973579120499260552110215779169158449017831307246567666471373067606000779920387044448895569395017922896055863586912441117551178226867736641698821197071510011493191346610806565928166444343685205074684305853343341e-71",
    "8.94266382456189547753741952429251109265022022024191460916320326769408247940965596666904405633369272263747138598228549762423900958132440200243107430045397957422288636423473973428888071159564177101923724573212478069507055653124992912764163121883998243873404267978875226369206258574104411000640711735255669539768754761457216652704611811031957974964365015358569518978321001984710467651226937982038713414673582272684892627354841656796883899976299111447722e-72",
    "5.70796487862538398355692867071373921787103329851862939017994120221918411685918545372581749889005818732975073817357548567141065477874193056076669911215248366815748832823822256751633608236411587090775241436825180714054452435624079931348455183144743580254362193516970172121242132488010539405886443768381816391802052744818199787711410388196692749507765320995420962367474115799067666838581610326645739369088294930556733437170694206039601386376340597655514e-72",
    "3.23073381469268580668325368242476436166245584104405287098958055911501111761465665574841322282874167026012640734262139359173724895281558133481839211696072832055031129002131994441239789567571947870918762335736930843667850263286114318811069941405250582029063331416784697148794243566289954245678027768893195558561369422776817216085552777066065224437011600320041467828677692833053043297829905487220590910202467256843911923495062309525507286652844745877037e-72",
    "1.61850271149744407897858387172365123873444710573202815109286489841762806274082480010356975333507748889313559128793679129458796642683335055879363504878592882046142628433848134825727130092307802086047849707595358604057686921625411025906326314148762762853127022465461090488216127069569024147392927283433047945476039956257322745292557896900268139579951312809437021016023155904290274365053710053753922837295668788806052356237546168639716496713100225576130e-72",
    "7.13316386336362683283770044901246533085031872795441734815762032397869479603972103321361574963489233030237535745349455758521602266268469791809889187076874324037146179539902835769432427480630123221411918883075896228580491884917120705573188215352325094675785396979981363558381643943186866852372906400131688451801639116617495503553438962970526249631203155497352351106656721387981963984030245237030724487373336255455377796245223174389355378464185396630272e-73",
    "2.79765454285893948692856708607359603525907255239544559360724110451640401872863431484687529952422319398878106808625454417542168974098164161677035302177689554259930901924523572427596849454502630391764625615537370291895532690022863005259256528640690240989549678920812151804494725424527191924571126219585149881809785559939701640655592436362259419535254580495243455721835491938456952429048135476959309105823285499214346629603615731792231563058269790189482e-73",
    "1.06602489428501494426793969201769140734889191894812917856521599650146193839812909997824925584291581257591849815728310961651485949342967454691996259994596889063342068000802688325246505735899440911795975899560715018362105758333976540118328133753438709869959916755914320270429055339763088476423276744710841886454186812410274145396659490223351706968704600768722058221207786478148101444296400651735387477850163608285371638506101123251735400259231820430292e-73",
    "5.01145727915302416294410615507273302555280749315915984777933499958834596788760710273119589646342330572182070276786740538579896340682356808911639254944771775667994301562654713921393239330394809761752644773526743442345506247805293511854509476358768894586389604559723475450763417648402588702772588741576506815504771396588869053267988797981137710368726395760083201111816508922287833260395976200594676099658986735413057986769247764331107297225554263218344e-74",
    "2.79566704991151689722172482210538596548272102345649017912865014334333883900599734459743086097353304265205680283643844199646742938718757040422797785737139202835773626726426316951258309792831229348189743862045638126299202050678239056550080523652607800972221544540300375139507678390514270067978518838270830146019516137658987036880924759474286586286864669525778970185274017671515730460517128739071179485263442890504978328093625116681948930670614121337841e-74",
    "1.51498270440016761830572491059901064788056123637767857595863742029154605372781949960261943982709663812854813527704966150071374561246702267016205232195053862415373274462518663586399809611504994196875332912927046918545069599492513521202688109162582593186140105226793717166074348342317582246396820328549785499590491141589639870475297981072540029084582557212456897296794741898200420160383310647713413452665365131781667053480809477859725977164864252251667e-74",
    "8.06191514524160254142482103333649519841310268965787333355189664981144568599204876397549157322800874870066458904001005702111501035825821118329186849997606188906664028087073496192544148827377662110659680175772762351239751593078480798954012975657295337690253195140754556841646597959609750209451584750601733009464785262695233626905463919046821248607960818893047083665137146419485719482584745118569483386196972639587358512925384060818397269902697036826696e-75",
    "4.21562292883139709413904057737102866687568763155877485662575619814296993682966637940955610170373101110154850953496625378328171378594280312981297060550412261086715804457275149638853350878750519799468973924026807488350247992066508945820351948023067655850803854936617830619715294647573279381051672659809833921676127315046589889998775573335854558838151414092557194710893284967585619192433608649892353795559990740825539259689480612301522566952690788768451e-75",
    "2.18428803749746507461697828047992806651183824900133303110746522808823114072974823411716420101410627385585257964415447158742162466352271985297442241955886966970933983654155309087113230303184831451238237203552952401179796165717833727982682089634684259770782259965835267559787770537560640589159923114549435194850658857147244679826609989814902366901361394274400700995686643769134724699686011759262141650058865203586627849083169158532902488338371519058638e-75",
    "1.10429969860618345479312453834659620112277640151961170256476993534284187877777573926864325329800762000612695251093437544430242116056833369961392671310522882457975041507466886024735756928810323154900682392938136747138979585704905944956552509670294420999670472535227818320779710886812756173345360628610454162224460097107840450911282680838432283581732625228939312261367560900533781106401749410424362395168645454777338767429411900263628799625771321416107e-75",
    "5.30667057087261645081422093809150177244766235911187277201734270958787423356595282833422107229215195986711563614251242826642635216853173004652020224529556955326245933692247821223218338188223790713956627939835402539697406233576366075937548755205542316528382951237708326369534432002089736678928610346170130729680216145867871443825010630043038535720245436642636237601553872798011668870518303314936159452544422470124299605396122473062780645271928847774726e-76",
    "2.36564760916600408968480865315578382131175436093457497533963737354952944600761498983984066397987402122346725333421976324461688423619988487390451343160069638198620194807515094750021681730329583897520990116402261503525261022588465386690467604612306472980107963833186842529454183645122666210145559826975164328306747362524372259499833598839293785523112013131327653022905683991877555035521121013111575979682921053270408583404078129971728288794051306857438e-76",
    "9.41326298276125182807829060128245100198319199861160425299246041780765713283143274275910111220306665766010510878080360615969269584808846104592941099092560873468595370858017301151757727569156183356208647036698045083187816034138274027376145485910542465260247331479497301568600741932201038068688214973568669034353649170078494189725420274718656176693797577845321846597106054421189480892973384694683217474929966838987361337790493831958813234297943816333188e-77",
    "3.35215474337036539334262175916185639594607521433239764236394401901788617599877403932877427887936307101721252518835473045090404085007899648307316513624938850747322880586826557731916876390892784153360717227897511129378549791733960162301024630889966209823872101652466127491127581676231640950847938001707862628620617197553909054400209581924685050882384024276286432771906628475288669412626314138661203414024022003201721510068489542348421512670156982418883e-77",
    "1.15781839724195320766844454638547051697343393850515428328668417367003933235316628918508377758640886294211239706379609967596685222073518435826177679571421736326779883809351293410277574535236237670854396692219438419940399141016742841950769195470534276858026454271472401273850496833213797520267311352776573606143479626985385552025721371876277240216690341416835906373458254670152589807922801751416892985974594774026374124522973649663441735137165918292172e-77",
    "5.12316975236402089531766033942694302623923236051300857081793102820729674386579896991932968414160376916233232325552725500667686224218185066781360139111587818004458104889981911882138508279111638614798752574946227840464460721372000379926858602404417252337993745853850918419127350895533328391699515778564872245046584226952631376976485098320569366859182495380327197869150231509582166422892484601611913968911703059137322447853073184918708370045078782516106e-78",
    "2.85685072568441809546128004845727787220922645866274721643956420037857072671949936120224819322924382511673093530690441446997750814554059283116988834474940368368624370527547360417053557430704734637506924072039123707258290778153658880566285515595353299125759951047737878776942684680705673044929595946823763280901435869264358761223309502555606970077638995569990108292797281630176202161522223724697964273575572472857093962283269356672653050745511207467275e-78",
    "1.49563778975738960124263287900750371820743421170179216833321846530827574314926582721490629650891388108994278306600631872481545180133866121227568869745157508833168972226868647537177426095421386799688905625575352790367313320162189018372255871261256017865537861398628085464482782587285652204327660057248762133990550494924262800514259402590893221378323190837149930186285800611020160290309103583259115259458224770255968675071957813100800319164055657646220e-78",
    "7.10948392182371213566165670717942983899592771220571461680919098649222436838616188006735789539425961867918503458002097791571829021376300665187682260415515105860808318498205062615590427830912762387928408029568445125206866698709556334030236242998418849587160026679393587747982144052978247544194249879552919291517416258081384785393183497083893770476918806105385236447147129716453781169925288836479151984288471362790324793229321677247212115506979615872081e-79",
    "3.02909908527040352785555026023997318624150648255009702954493537887146070069527288051752075813439886158807146413428521871114514819814446755461738763452840990388728579946219928744174601499333648268105060580080013420983676670167195945648892298246494472771775123368747423596401823665660602498239169758446743764202442285867983600346918709991606156647362271046325049709754065483815149469980706839986122805705504764587968635836206916234154393117935451173896e-79",
    "1.16112771716574677158794060832263524136009699163665959847984834882466569073096802170857594371438126631390315306552058687251142675118565208625789241126119314682115270381626538703564831421967904915032910639392132527578823971852607160595682019645474287015734197275340580681677576586142255856319315731025715855217186367042561951037610527299330791738210099613273413077815639919597950916499179484053313812442394478027700418408412355269811854756566219901987e-79",
    "3.89874844597942604309357486857264866735378593204464147764262280238853625435042128665699846893689456541652085807010984638700019281825209608171583966736777233111162606620902871760164911064406853430599545072657933163304351373594599304806735921904233081915992178976861622596165295318876072633262867578573406767805349721703337112475938266709979892238642696754495930178978491214632646543787316979152052231489856780473850578559474257793247267735752754827266e-80",
    "1.04875486295963392773645318901533200459233355361342333397062421211364218369439211612907644606299037073090208626944817290703886558699706596165048387262419781743896789856088087089058073352667715618691598712409065893585257205789805170303420189134562829807605397989722425372102758793699971426358748470673022982392864305983891406046736129820553583733391791977036444776283947559355987637427202007324835192107285235166668179591649492432161693929086828798228e-80",
    "1.63976373587375656483934452798859586336911130639784144175417509994062183430105739905173539391871684993421106721002779809144176389502723346792782361907007324330405835105241647142223053071817252997405751367300078549161757517203171152011101571562094870674733397815922567511094819855440576600517423854944023300042579165563790260055813737430456911428012883936627208031025716954939561346565563682424934544415923263043062957107459687021348649032080711709883e-81",
    "-3.86192239396554391110338534781387474738809727772423334889107153592014979809454876694191852445050978249499646365688035806201209749942396314219809940256852463023838045204327532154918627876501399454518577862727449051020340276854191514806129019837995439160747916886752022838783985706122832956205405296019637951538293861518890358851935110265835573472816589673473660754565909109981936194779250996169022784253834983177799052461832007494522028966370645046667e-82",
    "-4.80365123136751044653593762613360193177676054059364452840939664636505662723984045463804126978091174976084673810271263589324193148659250551735554332239660051108856702224234796188240402433630622106630197590950072503390803777597932283786913541814964775793114865875881181757349569119097537453838027678467011295174884484929588834021788661241404752348075769700846160591345222798058471103866022716793457727531380022480148768254406233090834112297839568221311e-82",
    "-3.19799732992484207337316050120564123356159371322377180601239775717166541328573583747227074199971338786327524074111011096187977498340679354220161929640709585381256786212539045260510817903812066373070863740320359869445234758943982077457640402639507124990705786654276079047344733738680582554165363545849653354303664153821516049113789481948498712331670865391137238800043133800292954002973438449983152793035876163729905437235085371369729865744201335234027e-82",
    "-1.67789506855331372527027008975077817835307059128843697105149642442994535386451085897183186711184233283938087685595855612145944539526541147535621824647749009770996202849074077076855210534669618572982422569583375950887744196083440547796496981992638213628101656549252893562676766276061744853300911659068093946281661257369274985836939862509731393176130693555568850838552870420696153523081816405262474609831744782303483903293673446607615124198552206993732e-82",
    "-8.20399122673370528301403542337691292651584722163622987773578728018594182688525180133036331969428386749668492244551961098287495177086245208183593982530751457497285036220885609379854239284737085170770187809606918874197918322071454954694938551012122258390691358814498063378301710713291833878020656922131700026954903484044488879543755899645685071477386327953849063176554050348791337695536375605320149726637245994005237725850081894642259207846687823868267e-83",
    "-4.68393548665691339241396689451818140628468895785931308674161389296323066348398919172572410976976064290950096895937135670950341337625113503286299863361895684986790498007899682406169814524056763871607149077473166899565934808541498439943179307426900170301855436555538574799460182345528128783767925151297594421610072839875837460505079208128625293623884481002072628514040199307099581718909722474889511585754888077943807359619683140095995108678313347797031e-83",
    "-3.16383301121813088112467872624354652000337168464154912321723770767301083633760755731613603209244904265850594927663859830395402751967977183423371588191254894357332658148039279068296390703469302773873624591106493275367036838156299198110596525031027519190459333432935278576376260201988083348651804308669243497903376564126096383608470738584705348154103177005017818220506159714212496630991154265037251647735958579058321188531262325373405024056884424673644e-83",
    "-2.21239732498279714251208145481301804522396379540461322904189047772628813869376126400358890325269119657396701677315015648524755535718773962974072989017318513485109277217378020292744403031648907935302329288565100409201020936500718565575896547126398880504282971849875306632931671073387159393498727405773402937684914156559106705537048641774392498016798186348549447042566492888922109000151518108078009522052980015212137681055989851577406932903902996794424e-83",
    "-1.44490124106971791436605917315685377697919768175428673590562386597003416305144771050120514928872862238880293673283416735173748166524958456006726332717578765620466101384787259065557576533645430104174661064772213360827772950054298280233487271674006759713314919744655294666515382051000371458032040273456726218042134507357156351927137329261287195739049330677029925213745623674107280998791595150260226221955825790464454693461717342005319429375967914179670e-83",
    "-8.59712120054420606673488349758221479969503782044353098159581767917186590287791989493188900612299120456275640328452998695875660600990359330365023553280239002866352000855286999730847234743501249599684560204452993046130248299181533433714437836471020301633788207537797766070032348273011263667284890278925829722501487630387017652469007487039033001962626590992789378055963517982622246861271056579449078266797104552206635653686040247386003545071150195094575e-84",
    "-4.58004280631394739849541221299887191777566863464002573949530143413176974661926647474115975037434381132220626391438953672538785260444175063947196185071585079293312856691347646772036474267208164420387820655263154641094726082106463426486965470052969318721051459885454391922770775669895038749552390239921448012481536821431063451134877397569081685143285365207944327934390402278964507182204236825735402415364493143072526795744406005400614583526390698127502e-84",
    "-2.17279849926048867934463418568453257269637333956721378963658534255719375037813253109258031124809149180745997765776865406620226268639181072220582416089858849526358615972115041378505450973847453878634053581451454012204521079147376025025693174648287005710007160587414605445718557248613097859609158959586271528879530000817087431258191399967876704507974362830115011209077197072641568087044636543028568434646186595251323100754360752317442147627380644476323e-84",
    "-9.62814643670834034941674009873598299702333576904462427831734100727523819277446029484949407372973579661461699743090672396390703453003360079519981114681055216829104176287021835204337147555478505766535446548817557615254843591074945506231990458864489386055163913321976858648364432038472117319207779206590947788934835442670393986316016573419927243786158097717384716445837388612454349917370393344945032156837568123328386461830804160845250797552249856735610e-85",
    "-4.50269123023864446208178217975853578365494922604381740532662432744039312721088293275737451213317787273448602337558376600755470051878286226472334958733510789752929473046461081298014847732019081321807451165868263878394503045593518769936438059534547210679486137788376658727746719624283677205880697328554699932649892203814209419306988013943027987675159442913367859672523010085737920843374183894482705656044728725355258443756435632752990300746744482449820e-85",
    "-2.32341452923137119517143041926472338607812000392910131461637356317300448311448424505455781536884491581249310656239206806607586939627061273483523529831653932347882203223886000328110124107752398241856500754145257903711911070648884877462674432198425600574218503146968892466452027632423655170863929876383002033415521795465024676102603183017353599741461208502078200673033508373531935663007227040691373237075177283632981318677185258566772289461486356446300e-85",
    "-1.23239630869383119990955653363822517707028012028004654223496310885215128539723567786488876100427373838958332642716186310227940458057784416741672796025925829678836262700322033881260946685997951920055990832558188687151997938573951592569336684895960602641066421977187965804110637514697698717193831523863860995320474742511725573047759528552744189333384469376578145514728803832563365258922808967716209788951784090619827145335647193075800963728791347166877e-85",
    "-6.33178283719793545112419016641310020634137792469062340678884432184550214051451259583598709102787161988528945282753672557282020719657913339329116814447113798848421681166931502888161885998627030775861552866808642313100372155201339942978524440159119472599525237590419676061055225888336105312947491826923858809298921037236126228517601059261072763938528626545314848132198726426847935138781469116253962390122947871188025599451448564773209511792050488549475e-86",
    "-3.05248855765857655321268355223890323847373881598256716478646839661262368274993859732187696162408982303893795346137202332079427247688369503033534706002280582688966023702980425614784594919650614499049873522668061677528765863516672875318625634954827643757335246817393987540090808549165694258646392512779494883742604169288739215315050103036677803416502948644956593591990692921905293146685996755877325422937654282829977283597234034567621069494178226458709e-86",
    "-1.41014044234472630409549419011231124719638608230653866217232974239675750133879658378088495600111640489660159677988204413821441279003115854512583834829932071134377257789966415171656166654917436180661217829024471483875402137646092717262265697725543668475805303018945141346082427683585076497631806401262475582695016556558780037618754956210913959288796652166221046119629436268529731372705151637021839590112322650989543677572863424478984905295473951735361e-86",
    "-6.33794753703726516985712855946449132929964677683507589865388162988987571418357300978389462718046027829345792339617479400541576844826402006630518740567933213263856649659026752397409791330718388297912802503086733810682287330912399476178203532383455990295968868718780489614319315480260963971316515072263970782396537144222617314003764457137935003758655249880702374766494833177031278417685327974812326504239082739077323155866369138019440044797395599265392e-87",
    "-2.83281523268051983000268436844595212737880115555062556138531789327628614963106552087016253759655579879456996094109894827044670814790535421095352743302834780815739951311656328766829216633305707415578399386745827279563465694947207067724747884650319748178483189833294599070141654258252988750742298194234167422933766934327098626130243958536224029759461359369826449091466623629995631961514061214786493016198349993291326647174499331827836913472019947304369e-87",
    "-1.25860092906119540185147404668877778924722660591391135521972969103500912083276176574701823267682145931061063459812347268841094378668916827192113483698451161171960421850853750056046442112439391193023280346092430208320818332513775235887053203884276358139325463707346210450420663977210922587329805741294804060034360826406578574505592312078518041571438604967958728674987378608506577337990790719462603657275704552018682276590313045732624478545201924624185e-87",
    "-5.46552967375097212592690528742864905040353151615795926452223683303432641976343503007363328319162407229305978396392196417866398449994819716966089178430739083761198857839924172656499341268420719449454017489183120108112645155086204387880252110081054834996384033576892792952755870593048101322103022040991260901730545576382870868184018939413605722556580381898097003369747551715185555980373152339604189004888019487913733123113829872060940551104521683823864e-88",
    "-2.33302079852514844992304187835379781292104095534203093303297342665281871287635902956738720989141096380642744109800972536948195471456574192825105957585748795131889138545512386204559313017371218769548329872565543585096796560431484127840201090960019625713908466739763003064058995893597339341600516597784477845749936480113537709119801848387841336008790257828655865691364044214036986292952042120305992706661510638756049688460551017257950684830505762212850e-88",
    "-1.01771537027656037742930888072913940760839184768717134366475026259942219420987736394238730583426361905056328281956611985287707191263385006746677451314693218274549992330806568217996886401981799599809949504521330211107027127403310956960811902563523603225498052853394700227547138965296738741605114531752743783727626462610692180240122303439664794012216103695772283500121074405274186715476738132491738988956422525395892844763616418852258014288764331410905e-88",
    "-4.88207469915409856815351980452962407709179880254002724951217779968874380667996694227186930798062958729214816518696310432200052305620883284419138718714290761030834041099463209800846729472858079945493358715071309144379611689367595148197669985488948708521931370114675008944084145258598282074803505440148033267411184758881150512956176858221992782355369344459755598964627402705507280010936007868310722740401652947182103966413546700205357211730577768964314e-89",
    "-2.48583364994061520636362940671072208251825074089934266269493513550079463125904598584659846196925557816166322506438056691648091974178804557175290431537421148438586963256865953246662630897480210061831312186923829083162024086739633418894637430125012507115482374721594555381245487703752619270503650031512428872522462282248151300293285767190516753191852580182284521320902884472080142964946086284530499316605262672087485488585559154674307108087128563557077e-89",
    "-1.24109009769372577690888389548185262260316629856371601942181924344098838791377910131768887760897554700339535362013310739044613538751577169229234979014273542972029471530653626033391731554285219438023859936436137468531988053177029442087489607290407954499099002692910674699423203940931883149984552534372093119096760312721717971859141554517207007300636880204675415257619885277273669725048924959476334556604119242658426835074261765482011065631602064148912e-89",
    "-5.82407063903300406769994584827668998023824751696130032180342562172075609775931868695277598367528476050169319433181067923214522570982347213007755192837519721302609173707135833058653534491746979763883039339921981177654645495238173665773540453437010730925774040042517025453567558661262727723854829631426470299155490911342754876118180866563899690125379001970349518448209414530823721712248078126885527123571735542897959175947129171843658861203370434462188e-90",
    "-2.51629752141525238115289219781130612341258695638358766226052181417422336640940585335407428915930561076961857590260234981404191637189610781353230116593404795644426469240453425704791102240175561542943942524472498607315637245000728950122812454408137506687486906254215987988404706580536409148647763008621839849876744515719983191592441920030484222293290875522357633055515154565618654897158417057560530167534657019246061754115579398270327908073865763815627e-90",
    "-1.01506035453214924345548960279781072067722518242760356308672219727417742637008829656433428071775731588368054248869189720770784951763616177861925174898145476789625285402119594940595255436497264091617651802407326504844627662723687517844451527000809237881103332970722725459618011365007829694337254993007434557657754613538771806342915902561660798859480922083004833873156113234145909016474528623192074313413535544678039362340002945250912587885573023749678e-90",
    "-3.82681217341871911653152640151440635087894752070000136422869939896486788886958853394730151639731227240220757299898343200304702905324065433187617486569130916530872367847966245396317637528717773437128954891858982458693642596572870765458688817003801700607037483637038818138262548155334099059910307945835256274583493842871940702905933193656716990541451386089213312136033420156620396569095469607137868011771041739489285808663155430684320464288997436691259e-91",
    "-1.38301815940011898224537592266479044910094524189341791307317098122610424464817201931391769737972554163778681018938901002595564450110866065586044676234597642590776786750840126713256861153873181041299955708250441392502978430205485452306275907802013652030739843084130051516488492970525825582182861023717325569791909110349686291600705580751181648998772015910693310995281206772930640281848839844272326761935922347555087696656457730844053195315166930426792e-91",
    "-5.14744275578655176049495586469395683241156824562131073148371369119824143145967972993127086325469856803327339413860363817245013637681813220215991082384157215016321759491330312298900515881686197598608889925028484581040860650926026709660358912599190793477819629599939911498870815544243271282236918372888191458984823658913247178185952713968487228963200644815700238411048420175984420103508202571819052917388473860693466159344905751646343239722192622155294e-92",
    "-2.28508819970714783760425964837277523465202545032165760758158869190009743861477726361896095150825004587097488197384944371039025168728623440437279713507545326366421890614011830071770214375356165802006245926922886459319436038557994171174230269762959078825131204988049840039250348397524569134976667637992345899953910319795546743922320978004864951023522484199851502719920932804652059486047717638653289087338817089318078102249873597556626051334109902917447e-92",
    "-1.21440422031352718907746239479656626588761830094362281817797594380296748164176580687554351608228287043104817285413126735279731640678174128492303507512528174791790058341988948937334209195092417477924121450786004120355423103344873580248180624626822936346689487495146535845900143609232482742321592878530884891176080613582199090433530188265941286794686195051930160975834571025928580927614891678052736392086270964434942647366352767920818596377970391940668e-92",
    "-6.67352794085241711027495971993957050396375027618173751550899780858720399764060231991875238895456186239254932536455680866927646864108077528696698545075462019031413421572280014966285756056579201020419137154642289251951322679098109398426561086067784674480154244108173121045145613936853376715279039917106814679503265027411623186230725483852233708167939708882813551524320627111226980105564114287343519854499955066329747403063122212993390029892780879821019e-93",
    "-3.57563720941889548100824817736365409206207466967811930111032669594292200776969063241991114311936050639874520766099515863788458197000930391839045234463790525198843316753707222270062723429469483015752100368100692564747066716185266102726293656556890829015039714790578923691182817910041503347853822966985662503060541093288791965187547049582174447754691752749797104515835443872794356760732254705384562057160775024400791815098366938201672006068406748050568e-93",
    "-1.81782397886202938515055472209327818522129864923267861095231994531563681774706490760081019110592717832983743495859979879423501332864973558144181651270169433082499192407176030681679441744530052516066306568129930193054382176124735055395089049332361119170140258478644521884691969031933808056987909880802441900203262236929517636869446905539473516706009994006017208842120741026586960263700907296211283130710408368727679137450634848837778494121646520083430e-93",
    "-8.72389094743771935169407151365261887090861754205197041354479896969809403926053201249534075880975601205088777050259324238403450193663390204128858881735280243796844612411754485419909099375664130830264898378268631373302295376531702124967990867724182805617320922452256377227708608692338377033593020689898948947525133327728219293662515584158589213646382810459125552725709911724023363124517745892195442062865298981757964018352952741439215550408810750431406e-94",
    "-3.91349043258297952687127878633472234043551738753816978012303782578581101377516627019587653582745254794044126942246808723457908466608565539692941860757219619832969248343868359925555233364398073611151575622029387215884637353103351852914386894081051136004505778951540786825993265842860008620498701246854072124010791811011299628412409814850341190461932455347767818676260052081446692181807774558419915208997559784380134013355360361446221817684567996503302e-94",
    "-1.66240114090757533958697122838913538712725818340189211262537562060381338286920367657380597709006148034089508598156017771093272723345793367667804385805468610605093987489902348976560530691272747555094077712089944191851755034048014786531165270098566089849414615073053940740600488109491045938626565085903193738542416821866095179298418974302489338848784929075993828615597444959723467550053568143217026074713932427659136329436832878279257245812309617196022e-94",
    "-6.74886967671333291690159425103586938781563506789586093671444140929063618317985963592418934794393600697640443737461722914483545521598593764550030289413470722332188728535314826368409335529355900606180023001664800999039585811484295911267698800954874150602816035287397216405269776656527424709067318215934305941154000846820842706840325838248354393542531052293001819162196404284974441754007192320376779438405263072753795310349787736567618809839500070632215e-95",
    "-2.62416991811098185412974183921301771902355877826221428890464652595285265091172590323090094275974306506406405402329516583799394897431721770965602308700755166810508496838279065411587664171071855144227272440844878497323679648432253273216626254339592822945650224485777017633928864741724513777495744626883990004698526001862434132383369958991682986205665616816182632146105145270526463310009460324370006746832338550768875468754359164102621780512501012115869e-95",
    "-1.03481210444930543831849791345902890173202303382238383087103393816672629630328974337020027249400571320580679418502892860679793097783208185036119195778849525011459551802483939617708256179114656485822085230327632855947100095793280125391210587531413655472473436500424773535329292448370696208444006769857840338819228852959990591450002170059656701572583758371655963203829274847600308132820933627833451304807996398123026430037395496421491260100148907562450e-95",
    "-4.63737937070591460037232795569303182954444866401701479531485537744727145160770611253642091470332117430947781947862905393081046510361828082190892776375607970902881418862195965010106510789119116324699154502272121143185282437177329393973246597854125795445163776038844104501682469830283628418782821772653705323103811087315176442657662839837915030677062975890831926988292471843999603051912697974978573867846328294824707991202847207856413241456953567464897e-96",
    "-2.45980842099796844167542407606127041354938263502268829254024582197527212026198756327813848585568621154027069600721888174775582250857461843122456140658660297616899408469096804699828542324320777424999986150336769440383647412306247262215171952326194794055516876534554167439522279094760264825734604673735280186757045027362270178265921967453395396253713770214828745525050172710323299806395606062903246060893194474289868375810709791182543989616815379636187e-96",
    "-1.35367416781788914828231893612481102102554133882783640805727011309563564304286230559198523093307250385092867480041622958563711768017489688276123849726187303491784871663127858091587110742887093145796527149076967113231868512470929286722536765458168790367243691289431633084192718489222845279649372986773445348111958756021681069119494508785989927149697098922937870443820844185406838275243069676047788705415827246588679383962766744295495897507692681575646e-96",
    "-7.07019894906976350559070257877474985215972036495231130930812108360654396814515141427341597146296074822702787123769978052885837899164421178934660009765186362444115846560819863715456418819038808298716521889406921753950347124597301691474817433855853834073625533546934470044007110441429819359249471985207521417409884467219820766929744054799114895178817378163341097051299838441238925858673285302204978243472652835269047283756232184822371228474869056365301e-97",
    "-3.45095469799315635728645323030695730559607353892720542944497220823935561582663421316263045293884800913247559759483930785657898936027165323977777607250697668063011070246296230595706419193107071418235008445815292974719033185884159895202824635995845465769384660903014075044061067380219051242192886029543932035900998304409245317252793164901997504285045620544332419767546117434957856773061073835788105631703388914277065952511000838401816302607188119404276e-97",
    "-1.63073992004298841735007595632234843921101236776320253124549028437497542075492738383894188195226986871177024457600629698205379404393308433034219984776476199501399943327212712474298785099024625554030399288169390302523124062366918273496557212582276156055822219958133111381164265487302163277681991754581653316079465127093287835036198642336329927295829126795057691627011009694419979755972371129885972048603161872056398518194093118011287182103649944090939e-97",
    "-7.63664874004514440299181920170392470344102079440875453034116182288368499621854881426050819061669293173819629275415343697775893317442202201409646179948759457356277053219923189381162371232861380879573149778764032878291827403800880558486122213458185257059842311259951325755696824058604150235592439823984390430218023822729657310805588508823727096314412204472662285566355630849776115606042362812568314674965403064957852738063694474288258653802707484913391e-98",
    "-3.46264752023239602006684102642883663718092909158952932217900112850911643361263515194731342821217177827088089646542828222043908589511414031483567684001915430920368782938458906636003677101431975600642167269803195133844626309995202547625477585530233971512773089481412521836596342155664015818393380500864831311297920576754365793449204975883442792607963318324731409258586856248388060200015981591077888394513062070858879182220543048286765341608417450817517e-98",
    "-1.50869300533687716570888809518559351990519052204127513236162057783050662229452695261294025104448114478066645476225101419597901235399176535125664861885638096137090006563735318459173934451144253009723238940430493154125976758694385241611069081849315245431120214204689531369891268994995732160088608721275200749316202393203947221450166301692639247183438343642083428006093249919654075112059795031512797794280290898728394317217252551027083337216061261583930e-98",
    "-6.24258372103096285859614486249510210878460299542027506718603697461820890613504176770222488721491230944362597775145719494217118114391996128059001360103563841220611199942268329559455041224208731923535188097415798150761359108722469014602004731265304752059370708924085753755786705184443665505620775074841195258745180750252034978047378223548061997906800250246147555832091871669243964750401637210141562372582415220947771839692005898680060462474264978044995e-99",
    "-2.48592125928916283757577036476441670886589579545748054234605630944209302009204118021255852108915197723134887241259772130405158895100386516796640087590652321710647673661899481016440249499186266851417281712556058885608025967837357196143143813143304086396258770588405504155369470056979493001090002394471173980399081531232449687416772340992556231070672719998005866036489751929300651103450363412843539408688613514064890778678603030135090637774972264446383e-99",
    "-9.85116657864047169582341427658449279361144382608213218279995905281343731733461657090327100851130411371465021533677754906065175500337340243518204743052494937979630806261123390742029344205598127951048706403335925639654450695087155459858652045420476189719265269912659472923366816788516974301803588020953958860265943188744097110475513399280923258135076710697671331594421260187735843700164639931101971255551890842191938887081215735659175349098848977732102e-100",
    "-4.05974627537987174868664713928471457720119187956323186876776381755462502410814782602873783785900731469284577810803514332242050349891682075085876290549485334059487556749631038822752480572280198071940525625205304748212603398190965528231259937884176368905857666964044002088280882506567952451264035203238030192845426749768163461399343790566260852501963257834197555592122349907196820434102808698038798682218915585423735952039530066586561013084514498267835e-100",
    "-1.78418813680310926060152758692156564943897251818157830477276668095793358363929099313597149472435486548939053712891791879177825126316758961555138306312419686294523815483169737323390167407891715749361309397003949762708683428153231551369135154938384827828029772058902360458295458213555424245742635853736646617676727365572289596148803865538124866915121977089741121798871204913351005822364133531313300464643658571787153374846843639134831238550446296009981e-100",
    "-8.13533509386339032682350900904941924004576475969187522886362493498406663278753707704349959403527017739007545224598332284621125128271361689861632360700446525703913478850228596929352238391225603772871949095994139943307178827241857347009929287190279056168733699355068823624474111006146481088871153725683166920365420448899219689708482814482054651680358144249872425555526673521937968391816022591145565467694990438055526052135786884906089661464017770739008e-101",
    "-3.77670045529401757713334427403096106143685768468944852276551311695699282409763074811944931570897944345005795930509124828032429998195819543341939002054674254031148571427788763408495335437487638060651609381065498228282329180960317954342071644975822466497901414936506952520871174288055163055575648675680281732401563965784911383317929582583513775878403226506215338784321605944899844602345060938248753195097752353180789157833817622895290611786402250821509e-101",
    "-1.71653277041974094255377070099624906318385186178004154972908062586284321777964453747413079948185845104309492010929300822437904095359401334942446876406692455336527444833809699454138201230552645502470694145778528408160557307162400608716942414797119457543274848069486237216362282105927547334972727105164854263749941631229137651676639099013200901264326135839200883857831435583982967832276530705917194870083447572431918031257441610233340088512527981198460e-101",
    "-7.49733102402722673285289611509848359321100320178257815344463356182687289226739481578692257714511107526315239749038295148444397917897853180827762962888617742799859545532353651385177195436058259611011272395260055616857367482179219791271133826285778418937490377057935252383253783906349234217918898953099750260584463163310873058427769919554965350505458898056828590720258042657440973868904978924570053045733048659084358886360768163155518624756801839320597e-102",
    "-2.95210796080159027724098951810272680752904162349246337430905940618334473304172965136797707636052534330560325445241145988402907836104907999102359259773648110806170421820174333295059256587064331068928273945892223218838256169348215691339912980890073936270350118780616533502617387220373433036328133383892567438860180730144409202271990997091712242695561397909177421116420047590346298429314819596577723048244538387627564832937142404036148812716826491351105e-102",
    "-8.57275867866750500670664095769850411529145799686013107737122776877557777773943409800363114945902882340058156116030652191380783670854516061318074056146720842505349790644407396964070379498389656805906682126850125165438238647318110952642170124473026826139173140623172185053651889909354384199266510680195281877176135819088612827340915320050053266615387266487110927898445558570291223606888040972074549678705514730102878743816082339172780156261630303354254e-103",
    "-3.63289573757633645057360583550092698316109022001160681805837699782419401978165758941530293177086985867599309198027498700607615574076480709084329387405351386699296569264681337081178011844592530834528057144452467712059790657840856952233321001179429029802225175369925437324407276654845189556429738810755511516906675408941863670988956637430715956468569193347939232893694194863946478331983669839481051206960507064518920592659529386536129667666169065040733e-105",
    "2.50377645596051574561299256520748615599117263897093528297357351586012642985243144056900608022797881225742563119637779253081770967843903918123221789622589710240789953299809954265382904209805865949818025925020985054430704248932083794744577033059653780012118979497208092419965296776464850675568265019143595034445124810198492611759880828489726442591928237583042576435234625446036804500305898333555008207741393627389896969934291546422119282395085525263408e-103",
    "2.56751509365426451975978804782902924421818033469771610257180592670933814535893080222089884804966123940758831932871303523486414338942986273796301136028786757015380559762391007659178456626966160856675775158899694214138445058725809742647349542576194276460702846329492235026397055906390485815336182713390573288926341658634746304948605625708512096118541260641565416457450474192162020043840723496085055962507589526572496340315414213440548733160168029982187e-103",
    "1.92547668944610448139396321209122115383588372664439419588269772249110416004980469303121610709576922633179078982748621335277378205309841093468679795796294781833736300573347387462978723372466628018809320629855100721275830875840813627524290719336398550131937417983510603683531028747994468111109870551612897836939031218444129589473721138485756331167309405653516698000903102517624168187292129107409234616303176936907583497617223688343466426768696551554043e-103",
    "1.25450865261202994259211897046254318213980067374562277853030911380536843615223441111692473460142358077826468035781155729329528906672971794738361398276238996278437340017922091127813907369851389863822262247109895735888561033484689848256000982668466797576017675078899299602583527174504798516292394602110908928363858457757898560753519755199949766340899169606152683059376626014914760862563073572441775233984460422223118505402268589105220250001425723355833e-103",
    "7.50987066164457049811846820730466809917177452241773809282122917211649120852049384973107403276326046127528502229851105159597263246477280582427433915869402350319377974616922277884520124731916537613657354991216796001532069398836887886277038677432282579092316771910516130832779373394979966729002207962778196830413209615542454679938414602967286344292547402660438389561233564043817410079292756844289439977391969154652904004461508386145274673586821039017801e-104",
    "4.23506653931961462735673883548385516293488961044635223050114170321553323791350862893689931409034837759526635448375112804330121949332677672047356446635664728898645440053928560718657922744816702338064935727350632191170496970104345334433155314363494007261100732144923327106879382398267432892689092463011200562068007366383818943848843352376961750426495751809104546277733821273412876610520565488722605401018882946443856083080243438617473946425564348990744e-104",
    "2.28895075701022456192503909695270407640458984872756785530542124809841962510238922322739200612316831576147425965719252153923491615615920994254728846355471817539327920631469331241564263177327398360037509965307246411654323475617719199271549007576256473594757124228115565491620046621776887356224280967232603563802162157232506781147940992353616194977756438395173518443381646464464490507190327570599027303785880824791479454908273977594154445161842382348761e-104",
    "1.20138646759723569460883619111895335085086616032950301083025084606296460853276195728067145245226891277001325451623856582767391042894014928095912739666967316314442446219002712175478350642880119094287208886669922289597388395024600920202984953528086835081106936317202845098528157327288508487728008108235807800758532526217646863602495874480787007548213009805280421836822257194616787473528532146256449839508949681420909016815275153619201665100848337797230e-104",
    "6.15840875094749010263466233182146075674879201747772207598850151811472001354692369676204422164621140436549640319267967090310497227838733575288446889077440594445572172710409692860170861772308632694679789696690429346403765496391623954935559160629333039942616169005353931901552845129869023797348242275629259172864485747887367192747948587666478443586269168335112381972546663776520707982022184066125269361548026303086744732729579163166830764187366940242168e-105",
    "3.09784852372594525517032912979786587349302944986228325895340667474814089045092615568792257525128478930096812751714405364483433213247864543188108647897875875799664494477201362467333504607861885206102272675195545538992603469256591108541637796370129485706769805117272113180504004089747390434714508414084133742707697880845249290239742741686050696835061251849547066438940493360482151160286378478232390523299352813096944630404103349294996276700528992212376e-105",
    "1.53951905646776087578271761008261380587816277362017914856772030083694412794384024175005561405882639221743939565977793549579868739787521292669672423112592199317377420706822561051517730194507789408188274903277628722456779117207148486775126622835107921520283351774794413077015812398804467424909935564220122417404909635551717086433353837563927566470379832398817376454326300918144584665654607007108246398896622087674312500210861269566163296454358073404601e-105",
    "7.64586561928153581462191293743402559889495294890654108546938340711543835915109065950055113086787368922211833298946668924794679137439926214692243600623559101085973118264771282270429417405251196849937883404425224204177783473484538066474047820866586396627292335925095671430439723242120504623725037186185490278882809016822081836480685265360950663114342503132353234482026717438484292838890145423792911564643914389951240897762663477481254822591236284614576e-106",
    "3.83495485454962054945657776207146485323182375799894316138560781007558893799948761891395806341924987012201352624204307185904835263823411864834455480734556550941075899939678626409236038695428830322061448490404801735856642914469358619460011117540887632823536032261554040496326877905353333641728389788681385315781612862269564768456016024349897431503093634676995097668112774030379199798821755555458241023810019718439926297145950423296183801158830665938404e-106",
    "1.95205524948926323353647199261225661733804899807609959932462784569533691418975237457740671981607334267666719405109870312871117349146800865372621019611893218188095841109351266493950461195677272474257397506335462466627338745140834267660108343981779248157851402207601801894896431490166685972381760797361079457857099207318383211141839461902279029459676183230355180585527596343729096745239565843708083583444981985314011753017471849224065115829385767143807e-106",
    "1.00489322979622884600612033365492961006207821177070565347934705540931535131982960057397332482669279292721301583479844934013352850941723431528037883333738657481579634355122803924482981655458944880204335633218453141827160112793514006641482030230132851524993694098059414388288540034407095809672728273296302012683846498521060821529734733348246655269958710257878271962492982934337228560805109336164605329461010002743804615536707367249667016805331471026752e-106",
    "5.18080502512187901947520698176784123687459291751077072222536133620531297977698671679987748254040865013346901793858512053060711450937052975071447361445314007931930348543697304520000200905969484399179068462224335009079028901784874194224462065136867876075532318105874576200519006129628364766476390995660385440856867884776541562204567480431968817685354077444301995108391449611929343416310966350056993334420682522047942309452489942933673583939537614878796e-107",
    "2.64567184543376475751551873946129576100668558603526565227008170788617248662497317908783059652603516991727016932452928196573257408789412039410329461193886926655795670851389169693924602460773204694272521663511794231726726560783946107925899927260352932319266491643049517104504546851403566931789205093585420092263529764268182142273396167327829807000145053555086062544524647949856295445334785677221881677419704253736610370682661286130239418492906711321002e-107",
    "1.32761253112166973232568103193778337355850773671870470731041695980347411314199229735757114626751520416399336430106896374204839951869959004925242182718731038042833699995336436915930505823514099396367319146441326090492097673632604492018039492862274382193989949262464500333410627039260421836083507719834542414431017699833862636683331604985744944553142706899643159005553096005910602346069837051795470313070409721339192635560345019972599536242052635040561e-107",
    "6.52355957572583840139883944856516806876802990556525230554347993468087422037269157074924284431071062919091256530254001801699775046698486422601935412206189117492189905438242818121301544041704318077153624089102385954440488246832830373453390770241078064786421153659781650993528927624676360512260637847205051211407765038224456016342698156983553583787407207055820074659081393561571699844476515448551515360007677548688198594786312586626095308061949024233675e-108",
    "3.13364041613816413966536657691585228040237676918610593714453350520105016622255463318669395770037955886891362804558196843355999062876770656478877011191645162007847428226919805901317866229882641545163779735736788542932098264250959524222542902688451544752522049424939290805219391983533194529815291194238211320983430796876144135049770753228215467363737769609458246896428357037515632936298338743764149016836473773440960599798779017169110258272020495673024e-108",
    "1.47002914925633645058853891452098018409441536710787718682459840614001641691484299116535486794456587377475247928007672896149906557615882804643856418245312891586502052455761605880804877446204646383865845862636825379791705336847258365770577701220171102040302572638064806625033900984868170599892097420551057011193732850019836020440323659475176503632446551118872944514506972359960592195687114134755830969065498521929882202437495226514202764206512186262191e-108",
    "6.73847860909975753046170484383845709239433964097249380015910526789999250210751271398498240282371426031320175472519350403400552288964665841211155044001282504464446563186138352147673140691575265475579848722640238288376193008726988599087914067742110259673147324556921061551088897769565631138410977419892520422639377442632805396807658867092149896792518817119176035873426752033347313324517341894034647341850756346390825147807814795151836568749930517897792e-109",
    "3.03225153954344104851209195769766987911956828213310422679494655528172637874155757437108670246178494713774099360012212845399695428055326671550431824620226977233933683769714919245834885305739207983488423838256392919394334977657658856656111215809870564527673819183863295619365673181484843223784558147283809019249563026609051894504182990157939348740030468823299331048248325161538685940179355498087764453769011558961180995957945032610297948406044141756370e-109",
    "1.35295582180301695316609980287445497958227510629886061606041657831183918107399516705061291691154558465709090724117127146888073565009335026595746645858548891248797388179920790270354076373057467811649535115966381713735326340851778352960893921771055941073189073728488516859580621086901804166250600746628931773715246534504830129240077782395727538909459735457266767836585345835317844817189773802449621240945710037501726982371490477757317262671542119488954e-109",
    "6.06371600318777263463344664860464155820841483347963056109113479751016758911124896614571633511713559706391593668043657889281182153473632862747469051878863304053713789453114942234954433394680410353804117676450887420356835370179681744783003268541840550933791061536362028316686217807713306888501929519878241866732329141997726496733961168252620790303297044196267953461216416280960249778950616945130523506449522607612924440825405838781977627975590916187231e-110",
    "2.75881520199597981012525311716124420552188957091917042307537930045222976167524135087899828098174861225405576843379347890623888224692259602091771634009041041992618411217413250787866601132049941866202266173980425465946896071854253464381856882895013850994378923564930531791488020447821831447841060182368152866514991829739050090800024312530235250039127607753574639376630735136428587561136336454503641962709247557285993153739805171733662987539256667126353e-110",
    "1.27659183286077825748522775284070003713538001631886796786316106579842958682936426660209552701285236854475896074403245220600606120294499549085728018165175527782530765972096921561885585937901459115602846985085488208351187996697809418534135647379197798144575870176331543397304281077821147940311571634909657660577077134464328523999696366416859807763006686421554683900424029126594043573287360973536277284496960493390627360956222905252965087454595239560606e-110",
    "5.95398618864755553015883277773840440019173904016210464156193846787491586148584545967239428821846830637398785213500390360746994116448107589504989065995104986305359580693541363472612267703424476973846362236247375628686246307919234813072604694591082838055211404230308843654136997520552246175637141280750600453920596430430416131371178745346218742580833485327577714021035286776488943893872594245294957807676520253468649534831804543670210960092057656241824e-111",
    "2.75494882359643870821590259680414404142696562468093013260288786578516966402638610837976546062789929390982924952387955072323649054874707946523824499361936347399754314699672312790592179762893024549189238131655697574238561462738476529087890422157923486948002304603978821025307506122649379636374944596164725367648179131287486501462102275672493707504930634243768617290496954669408000531023253190685394425176054555622958614439305472695866557683924021802453e-111",
    "1.24515660517159626858594030497172895641213662630963362984247128353568031174823782805823299900208189473852692688879359101524405356320618373991442562635817769399377887931095653351102112458837690432590276329679899608551044321983929037108344814387633187376504827357248440621077087999950770986781544298403954596542647445239951364193875397772371966496874312846806222674001682811549875294006854595598935897034186285669731085875244504097864140924588831507056e-111",
    "5.43953917459915348498904137773019820487572474746372802581417038742866852322339135576700108004972074081518390467293074217700608802301948941868163513602064099283554930809633337446274776781067213796108344847452672724943460143981625813239204395589907753951796094027602369030578361925455939031347960669817080896015737551723471229788248530324602067966773180482535765085353743414799220322729788720989027676406089445596758972185103731931477174703444341489106e-112",
    "2.28419713721779114477941962453299021013227030554817193583747055480976727185326951323031642579927401769599933588873381131411044118799122672421585426895080203340484446255047418124233668681821848714855547902706308328426826666569373781803617180896816166199303467476795324888225548989201902955173825939496711510945008026486767363479104669485238466785223737128558873120209989133781739114434220771842330117424905838115719604291858050239929536180727963288919e-112",
    "9.17962354179308522174890672821019806777238155069986791976798071206765401111885204998043939535831160190322842504695946609146954090520852167210895975903152510749865588502603949826842558900150624668866679638507673496081722051412143435690388152610589445989391936861306220524427314871267370558967811807683069642190569405064125332098965614652271311569008095625770980206740713497418543337251101314296268515013883559791487623526341338409470678745484882880093e-113",
    "3.50644333131642139167093173075880649197240761654787596240790502711438455856180883338391980113893550444492234865657448309182158361835165841986842801345703977322297854100935441615225288654612047768007005800656600041083983376673437346959735417473889279835537455432779133722693060955178152948350630384120394005474589114758206040848043961278444283943310173479600486795343360772108515841856471332921296926016031284075908952421952609461389082060902057035820e-113",
    "1.25918831986433978512752530427523122057689419752844740544286471465399848369501486738603008926100040384792875343609157170748902499737120313346845598850866291664593301277999047213454821299693419721554031914783730789539024092428256582798908825031351272588603171803874641609228782496827165729383888714610233187113349400253450802291825614629526349214412874217191677017241579652024790792160459090984646867901470104266308449279276352351744352017137529004122e-113",
    "4.16116302629007075579120065816750474897051963040134039631380566928346780663932308694142083830374597777961037070226861484308497286668285571040824865428774907915318791512584020916796711775866564579263497936534419085381117167157181327694807061411940684147058960074929567933678424600941010628787054759043400887717895659521784192805172700490462081384409196802286109981595212372213965076215133366352327976301289879068719597396406913275602060152530033240092e-114",
    "1.19502095237011068009518283418443305758914478352620823992628987784162063712086737166679327082417483537499714681315127602435500037538708070727968485349607578852386452041713846526727360427340264339434729788832645447205619920612327015936119983644806799236206022079370377300535885126658576633063836145045383147879995074501549082404657867770579718750812596004754271227449572919206784007354552359293978680942775802197181713460884065912240655916089481808408e-114",
    "2.33487458970853916810535971012534918543249203411592537105061180426240258236202026775063037714159319723403058391981504360126763151245192291786099993348158606555861938919191097937418904836325002197644194595841708037354462272211985390116600166953339575167581481853353417511327384237744442563911967160142518636694933025508831653431948063498815154434336177822376466268918132111996182662359607576974228814949118455672513483501238572703977236503662827065263e-115",
    "-3.88748235040176735576766981441964129137534675976005591386006233713895958360464861673280762545981122742652148158621184277548718889185190620912513530376484407347449722820725466846012168279475166459780454070297345826670331510538115319248392798032008309107397935303454083248515202757739317488044284318713591502324325002595155916055910689246749961209495018014512560922366581781497705412689106069298377935575904088062566445424191033393992696726981701623671e-116",
    "-9.11634492134367351970851523977826381288234447972637788150312434202735613860382954521842617428530191470861644904838454911114934948282620609258778948707371817909865873750699382068909538698641365068764781317219559117304288043949841201451036617597194432390300598941535139741669371643382261704103814011256294381635231446749414354035841823284791580316791111695152413667444234722330946259552336446854821840276923596886565305159119752715783215923197344679171e-116",
    "-8.07676810329723741229402209840527594199993407251887916678526417611411498303843690739435475293175351198469199916597948857650693439911093802078976345032795746927056761907056564229232541052886456721234583876639104015809335080918080099698366403339592573855084604372625572573466793633345842652114648994746505223704240559039467020616520055639176135475870470487385097467960892926624273944577650073118977149326639272644672690944016301217700786491679233642193e-116",
    "-5.77247894413802851312930611412555173611034558406329926740644367604214277030516385647062517748843350733356488311873069941932758929173529584088854089397621263098003839436422234640300675692072907854072421077861727086735447009341771642348889334142606054853083394199721879978704314197710104663346432596060774508345166843428632292071263616959525283971594868915409683033119236619823188381074158668680297375272303167963919617439510990534027332336980851702211e-116",
    "-3.69357298299387715882195283183028686131469771723024046608626644385289706777940596317982053025943545001810371440418001210170907506960385326088817256773908721227531461775679986453335282503584627439383748137271184723896996008082988825039746194659997511273593594043670559208943675856487226514621270693243658955310702402160956184578715509830935329489965326298310243385013055191135739395692023745745922102738161895056738777203342553325450345066561821568239e-116",
    "-2.18703367070830779975943256220318915386169309205554039117627908676484781728797138224080249944219232123905047201866736200453305279313918210380578092779874472238556125971897730239090842270772026993539953579435374496871558773406831916213728066971537972599696979550227264107040759527368329607609990393100798629533549391429139501013726691991469329556625503434734327875045629309859730486461214427890672720587259424684932643849383688955026003668632199209419e-116",
    "-1.22101921776820094420446149948319247768996892914097569584369392913274152651402362550551935706325666956192523509377139571963955114309088632624266725492224367592143292775665630751129669838605937966914009507049526078700385690830199400193358690206753810589010480927311135819310340382485881078212132498853650348469107788633309437526889500719346443050425286051328322479769239614409172069874683487619642429847860560400086750973512784227810367901661069525275e-116",
    "-6.53189497935996426534399088871679527348953279995729504082920901324126678509400456638203827475055131025565263695726308865340468953387935524645457481466119963044586427632926149801663320152263835078496186103356668075048980642050958342636823326523275474688928356280474407341928835457325278640893496432219552414141651691276142791498195203641363599648122606020899243818955325900607829261894895010342843422670958382740639396791984360970965326623684011513080e-117",
    "-3.39754237861705950819999447127625891241531423295241559141234730368644512645785670185264055160791804837917679529654511723088289647095561867739650285452709376824437830410869463511541226181045134872947892463579571409610993159325614021855022286904218867789136544013295387174537411353125890507542638288227874642819750413669856754085847431468794609496826522746496091791745681281336698367651391481022324510653720337786929746818340003780852989607155054274423e-117",
    "-1.73918102178863947148879014849675126425424647080568006833393855077488698187117155602916489225203166442924263351053298226765962364508308284635197004370946696338015377703562869411415063606601313243612092596174811324938326445451616521941832233312616358833948666618314625246306937667508047810588257530665248123198366617385806293202048374179080543459925481912426216003943550670705050518040171900938861484549942912131981879411823151708400888609127710234841e-117",
    "-8.82993896004068885996446331458426281738152554011595250580282857991857636580963601460217389332794259864261639174497300334282226753078482068293410200730351661005931609008911989168330582695739413156321818634613466338976820071887063444852372663194589471951702958647075883878398909946009244474332004646419837824385837252890194203950681692475029760500178284441163361237119504841544576460899392672687950661560774727893476514452346999128702313845284964174725e-118",
    "-4.45789258922276770534091350487152239765021333897770470824097179142791060714198478361636375001675593303888151937741764754281882847055133811053476860049632977875441232221592652115698327852268974048468776810292008375131153331222628039049843138979203921792002867277355265181385846472918979510493582878662823339840855284198702943524883778832141388667384235577421707241001749641760348335392665058778953742223591697581596688647186239570347304987836892610112e-118",
    "-2.23428694811420107488569582474222112768852838612652763318351705709476840595926263258600679134341531719161436011711140638165867798911632316596020983266300395506281488236086877752439025098036001174899473792086611533200513843076596157285653847089826565663225326207806230341703576393917129137613920932022484417675710319352807306179095767959027122161878097625080916062525041074184883073827002661136825971245140170371246397573144722337236190339951473293645e-118",
    "-1.10803814127578838467312199663109744888151084963781508155015928191539199938345655879041125566259358915092767451560233484733111632804355110361544390441488449705713269645768947325609301166909323581820603504244597691254208427227879274977083120252713139842764227473035660409748175400259227727359782706789213861680231880756763033052265182540284130153594858980105320225456291433484393079529672002146022496006503975404200278357627617457101655254497521958365e-118",
    "-5.42490721287942066631938425007361207407338426575807601752133243955898805362571353750466391005405559328339414703259340564285589781566111234300003094824614556125602763322034175870957106314015278528969936955022720125974955226657657380895154891947172459121113283353198773610562962224909403048682962962684093275536389255436836513610650804974835011308150586584932802140567664297685213970211131966807564077189388656996034289435464491102712889181106324904137e-119",
    "-2.62105593770636689330708982074284533710362034378870239888650154494776086381492199609398220038665118097204161495960438938183119629148644306970195494426865681809242213574820058210059140926905862806490073597707276596844413327523920760565097191589837179321844895145497190700326785427302071006099795086245070874365350489932235391800878667450670994294628621315221633713809066566337538025906287784609255825936898229321704434725253467589194146016956958143588e-119",
    "-1.25051685447944451803650128337937282662181726579853232703947594437858856414372160303262593079563210186507913769393352606794492911463386959584927545942848311442007932892355148457804732519648566276303961783481082098684779043343111185760857861143798219174678546283127882135498850654364482556675132788976668657608213789750566606262935283277026809700510015248658224257790911558021506057431180378298506001102854576007570458188045115588919712824003506189452e-119",
    "-5.89770382493405826929341325999157797176533182406259079457805325665258283592714308689958523176673912497583044673237953594167802703123442456124761125002088876234490621226321063800101282013790908461126844368550915444166651800361683780374778491824481201591702046045848861748787171489199076733401603341991711988149456960729093759179844714580006473108833264050376930755353855125243589329740280355206148843762888160625429748446164568371452735125591330485358e-120",
    "-2.75439571363123722627320971431638079991231074921938485737235839450555202337301402502508649350319638474714167588837512003082825154061807266074698111639831961581337300873585391682237532134918119965316445394056548209202394037296323701537586156171335679310099566327045596098907579573331479755526796453848651030262754574643664068433795911274817893513881946484194742785971389736046071468238003149177390821599735478696183508687759079531375260572112419205699e-120",
    "-1.27778093770060106555842016070197680423462204587077961082845947536024207291681307742007301470779276558637568836117466728332198600087672976787514852110929789535444720284975840541894862305974012523726889827829506407521548779486771565773100062022101968438240773427653548515791213738133310641842640821231939449244791829343047506332917554383413850588241550452028735100659505183398086592112268761744986823670689885125630647401063531070903419948779164130816e-120",
    "-5.91231497810114747773136727735534251881571562946958719772381185635794141603973717064379138515418903242411686861772829516586499762320314104173547497728741376143187859493136604013645292417163808530298051925486726695838338127867188926201230322968801299759842352002815538170634082111261015560392970990980807167741387590356811201361815724642203226376365156160043351636515260761754618385618700020071122024025606934009279496821276206204639120014733734714401e-121",
    "-2.73766222603076496063782840767253458044680536132324370149915107377705099351519971060680434839755382654904673982397559563511566562442462501134415434396218040584673859481412028228322628175841088094303263559392448293739303477089141690346407600930202528306609340871263933757083062348391494219337133330635185853411534663802940872719990231055446257191573307477706979087213299403453398361489079212744343083476246503260883745734799786546888599450400969955859e-121",
    "-1.26873210468780781979492944648853981794593902483293482901417141438710111010160044771080718959682546825774212275220561507414979217127059336725609412476661533439229494244086265750986686511815656584055233298901566854914332643278090811511311172260062578420041766039622831117161022577883571689092275115437084208543729647367941402242959145502189490470782273076059184763194434532295460602673530696032580917462751255821912906945436304059933371290499179548435e-121",
    "-5.85818822796690725531298982391625996158006869083207482584706302098054782677163623926409060358165223346917620505038953947457419151283142704877651379798751640665843398398542938044720430601446485511925220993633116070416430183767459596002666919782944210286276531965552890315203178429145952799437832024431979727537551717938097808058911574586515881153759703545707948028781615635761455328670608685196064433561193045090005858498180540944602346488984021110749e-122",
    "-2.67381503659247422764244130423398044076146921858626450328823977778105032002305409209771862979826079226976404944857110519157813727400547112571833346033527280343724972010333677527117619456735901015690288832909249128380184413849851663754169718838073648151648064667521848377809975224803940281270167277222434591849774388672962238393826869867513790516619322839016140424602424134996767623983193510747224643293464995288081193331171060146442997554445021967293e-122",
    "-1.19711440199739398202972372289415892792327529920841499101494444331676197130108348872418282773797756063483132764240347458087701879120832491919803954369130658656545042466019159989550734241409973731591928552402328995244495880764227834597616245972266633859226562089496211331727940670336404125498900718935002042004826963227213985420058539174563254058397735625404405103878405507445680077033336836578050164372973237226240321504155283716087182478755269126173e-122",
    "-5.23782569819688822592992937280888879053272236229568932932458347284513079757687237022573642267498022273273267217109956797897455315999814680660826316233991234258658939200502095302866902319763133699961673950394470524217024313717289641806848829514570765915820103617537084799833737987079930191867783988878326034668436356983156723337048184521298336976252769398456874780866945186058072974926255446156853405691331567162450959374779210716371258977040697883911e-123",
    "-2.24396983486945557151314346556146020175109572107928741768255154333051106617615200627204118019920462196090953637209366102603024047840421944828761999264482344235923007033309098838036436483650288937199061828902000045067592547001909418466195628889498138063691379597643550454178871139788447082503653341816066087017331569077731260271983486376292924218456703545724265530309604512150222351425487557324757019719760962866586324376811932964271046713717265093753e-123",
    "-9.47417440310989583775427181319850148079394362208701334730443713064352712380851562838591672399265712675278188165163281015997860000242473272994176025361400920359906197188365827132996841899123653530745854323951311215363331519381228978091221773838328009923266219588416808375862152138185146335246600445108909234092276102964311517722934503044058384691832016154407374698703185872013448080486258239975020887147973571190828051659421101500411551257818236494501e-124",
    "-3.97551842784285136965271484842283723596741690514111759006974971244183465790085930490853503038658333052205877012822105315161594547995746669894563308278603417741269785172522031417512441315706026249530867209549777596514240745955458585582214504948930064639796962272879460981987525069404261420487200330766137632043219795602312659261790552480677878420755033787072350256918453952739143553309804598373765682707226515959389485399101509422904955921486310402803e-124",
    "-1.67047631280500270563875031171529759057696904662613454441351000528330337706562244003083410322224287930502054051022164437356592994825276293386263562572128128772072264933118492862863232868691332276521508385083998856814343851251378712566680191659226373881600171137817054217250307469810925009134962363982832527987244397871610915256423300668787675826838962137891657637528530890405938513679192313955923128709229925548716752390679868101881645337589369888646e-124",
    "-7.05459446874266958838359631536200944556327904788319462890518635682801278442159061875608135589434885541356993920520452889886905615128276941735025564066530971267382090167480843332645022102826826370118069094335360513670359686371708191788031440507926530201641811584620091680647942645019107403013422687993955389779290073305154285545856921084779780076446991552124500025847602367860933715610838895605908982336737275702926832078954510880745277060685737231271e-125",
    "-2.98745642570664585311680307061327356846239214230897358687970339257356486021525470140931242675131066174223906696322896576567998278732231822484459863906436533616506425817644660267819669268783178926585116451047126872189803760353199448917458143070561005362346819931525050142913692093696554703064660349599644699931022105408047011183026457311217763996240803150665104701208450817163017414958825379485376664666058813918241895439165568693787601153301766022167e-125",
    "-1.25682694044836833126762256516023173078250602257935984935653034975676678337623895788998287386722646481353150257435459015404669311977070842396514148067888189832900808090728687378454523424302136049891703909291237547547633133273249286735235216670311985467474351330848178965826838625549386634083162889026641246685881505464175357814996614767943816789770045779892345576877915851647834605295551781753091243823387454750033714155071093742424592104760523188700e-125",
    "-5.16824067759054796529083597328945163779997201214580120963298600297735794281671300626842326609211481712585751008792514343593596091216792390086695108482548084005245531625001621781828988395964062730155897308745160025438152535301382941195554707535456199990887857757334044742708132649903186711776070553065749323638265275684011204631811164395219671659709156500662024270013229245122720550381438498576737032589787205720612598601232012613771916202641059319654e-126",
    "-2.02902359244754456442012915618236585773512857348300330325629973672916724932761285510811531643239813332118292106575120714017566667955608378041287617761477047307649978157404321114754270875681029137001270126205619512611187303911061790264662485592168416827456788688975689138394495748548989799659908549965698067958500053745353863515957530256540534656241565831890222142458509384685859550745130228450049693175947957380842663593362246651470348088788452458877e-126",
    "-7.34037564895741645601940625802771274362123852686529089092714475716323573679624601381339682888152026459465104230227941303401751830083865256055669205539083410659134189791254405299620568803856288209847313228910106824613607233771425305521482464450515692798881580656862353617989223157123071886769110359908879918855218927736204447481013665699829490990836623884647190674575048657833929677381122966969610063124952580003261225310716719254590301181989258875370e-127",
    "-2.28756405830760240898325493104639012883711479194439079427276627426051368853133518465104551517292426735817805957088548798727152707491767248103132181558354895179455624640716741436079671533566372019470930369468668234090789455968668065886554993807579171983725699793878815779673840544708632972612787925498384475233842816645244614448705829119824214976441807803118684886952218163807415526371084279002382711477116267112594822022854778305904859493730623346650e-127",
    "-5.00057165139935857972922449406518239521175249374803930272026484132212881500276870976359117684825660115394762826114317095284564250396894734576985801306252313640658525439968943640993673383542648578505498212220786763448977079302865619876091591147182535047025301055004566868817902293344960318649540758768599406650748794263330314842244839686144810063181051279829057000058708375302406879327007824584735487309637341321447056840416322537287562738745418067502e-128",
    "2.61950147897008712729525938649362355835766526868657260475020347023074921987960630804342234462357455398238174201995444643960967068699848878171676996413055613664254302577956575262647695548905961698355432187084822439005898963313444972227793552880428373926662314196589633505320192761817430245774288700033698792535287654357421630291040380820037684306592860293144071729656374124650414896747867410528847981930281526118668804595445197125665843753668059281666e-129",
    "1.20713837425270518672107668196637831603478194079330520735340811516268546423824088709175662471303653907665388402393984767962915977765902332676191144679607929944290916260592533003604132122849275612490063271660609459856770502367549493940150456623980412957112264553402790517451760810715557295846885680014122170071246287662745598872125462715328016987455918360607795891447800851250694539077512909801558493986907597069424149546078748451478046697224558900560e-128",
    "9.81990860230959902435508044270120284438580851363510161601790803109887604346940155800897825371740162063307011160699927491505861072170393445022167821235785799407006064256361459750575479945526335009927016033797093712437485102102407901345897993500590333812217123057278683412245261183540087650938777794387979768683881580509519037692951849799931469536775905030587854187184828241481509438322347223112213543006761767360630057546197526656188640160015765676588e-129",
    "6.12422601456659707154284821214836150868496428615929179289843679878706830701965545348744918494847591845185929693149520206232497576610094437173917579808975817666551189718925084038197534390904643820868559810202568053734488071542944379931181272443133078929415284331457695609872692198040927270411765527654256338377145586866224384689996980822425243204102922475345599087924013167445232818703291629357702876553998282232281306196110573299223956240248848370154e-129",
    "3.43884275937915991832467137719195276508285433123902173994034103969554982211805040922395621295685106405046937172128002715508145342442269181937918348029223044137711314460645243683147386480760490406390125176304082964219135787131013878315389993503418267110266613665722180712139652661488498520547374544063932261247355249016663483002655827492079397013617691454714746173377146246717057011448307424956367862682277407747954440506333700881039998695280838622360e-129",
    "1.84946420033597544726098455521197937607767207232728377663059922591271519926452266995617093190216833553302471846997343612704232977929350446486154995671109125602974331923340070335291622650234752293779717301792210911483697628832590657445512067764013448177879788317334692875295075141172017205733827065898591807935316079823715695614723473710066373182852907082866058536342840717067577096582630634305197049342589019733983082858954415589314224571831103662319e-129",
    "9.80646311393139621579653123735652271571517602072253391260788513369251473514099969371206535827230028997308534411532382894853294691925199375584769886977702613704834270660044218946233846020051591785865361654294354741272975416366951662612501789009016327009761284680523843187427349074064085543433319860672166224003030896729608530259063642845604994370721225583849756965682103941594794060785597761472705061098679762359504140200288612616569593449661973568017e-130",
    "5.17030074304128636321654571896516840254563647448869873955146581721343324293987721018105268715039637003363956988830653793716525498507067543031947855143270844925012544973499683184454148707926027276581221554308710684851421664756895439874551781004919235942402147947202113235374940583294742499828662111087588817864089943127667780599972346259805237386578103327704279821675293307680206442237601701526063549981551852452265873744223973735712151986492307599863e-130",
    "2.70138926467752083561445188690672531748197796977418642941035932728831754540679577634126404643374861414660980901841214928805450744757507831792193136403649782997355895517203548131085489525682526428908969333765552497639386565661449713686800234511447480240911776215285977961131147691558874542201230273196084667845736597393681243321734283319299892380540020789547466984807850801924698171903546066226775549367231082736883053434803836674705354217733303592850e-130",
    "1.39034454283737234106661384175991728044331926287929831338828061025893345498861698509145715952211076799499038160467846075543826153022377368565762576234267053753104757102817206275667367987358068411487563542352971400680253639932424278213074292735086115755687975141730430011815129649932394408798895276537192186278494823967585109344683778988953784460398303385783863613562045980108120215920168056374354159943345064341850801810341134857257734129601316398219e-130",
    "7.02879592464899342708488238317568582987105524788562493248607665533005747787757312163055141920758412604274878540863776626188981944317896460481078194424766161287746480811483882502298882692925707876433777403893080815882560352057330690236689760002806338951650961938250205565963937237561574839657789133539641413554765127009402385738546386175474669246382939498477118720906962341117453153737129327333570226772371785930603938357706617528212596212876512878723e-131",
    "3.49262194290724979399482468179276835797744458680668727484295740066604476720413174182915466056044958137699498933157918613717999709274455949787566229255199703023329727651521893789733070851598579089419676995320292760862007032783714239245900558221316926056083491826957513920956157327392023131519779400856106674405635489935277228846146302995447854210056990706546450692446470092761977638234655030101407399801877629260975881929698653240681912107738274608763e-131",
    "1.70950793703842854951524655054735933013293665890451160722621525782765483360658530328911540184216479662794779918278395530633933424291274017605457814837227914533149489623283385909254893389009859811156422591648705998748772558750100575631288322369450180380266256734776998945261376073386615580134366918825506996443657786626458627895738455096789479702234482268316821452801747641562917054958637313421743924379777143831945875059699142250430101052271263107994e-131",
    "8.26073025840605721808425418114148883382514641704116256683373726977320498558734708402658082968598827843741928149038593578894994429954986092756280088779974706502934985038113036887299901511185774089865740249488946595261792617198438473905167234666551591447537181613599257523497587926837887389372926442340804199680812569136421616742292454017729809449431585257201479907466475376318613969518902153234240567883902476541449876963558864996958953143631053292327e-132",
    "3.95020264472935262004502764472911707033135594252435760494409470344537495778560753591838083097325275250856908564159169487618855405507044599737621203297346530376478661104881160004934996839851800603290103816570205001934983982732157930888374668221617916987173325757472520923821005550310802369399345032171434714079342315352734325467388893826275769916835022715349073134117071864901571438436943295155646600417166837724170105418453985580542477759468656646404e-132",
    "1.87481375883457964962065960675406732310913227569367911829307911704332581358369408362708543063752761053822438214786695486115568624093642577843637765190002774738748990526141943151652291722610043445638802335687195640519862733975147734836578854815804309675793188185454473709767591697736465432043601365030797582874977794204567539097888518545231522274205856022632813988823247233452750004568465408875410643263459151371540706429355162864813259687033024277258e-132",
    "8.86083895238178784817768206018299472162192332856337796595042661268781660681718426980891482273953374951392924498207362009525233116570270740228960240027999132340894506237364579024383577506417032983509857995274510468885764824400625851492974702445940642691593102794950112844142156441798361587773576114306672066954399042356681736170050780772860578902989690092988165604359586263335724417001922206011673754937810169622691914415382190070672232197433592189865e-133",
    "4.18152706971525737474445980694267131542810342754903564166957796611267408901883397049118224350711140843491733043790872264761605837526424318194215765466542759784138936115950285069607092096616824544793244426856211741392015240650860888868275019212080028159198020922806623735733662391284330456506020063057710051599675183031147430713781512110784026483373308791696758053822803530605944358205428942662331985636000111364183163379103371679780779459878927987813e-133",
    "1.97183947989924331037833114956497540179279363173661563652181745417611005197695943852755722949357269129925779196861655456178903710015416457424192528619838394829913426656059035516781979827644047421378661644104998593239859372744387182616090627934251188549496442166766508472907611173657753657346224449531074757948043608913440001541414864893284603603238952487649491047484375768001383598020366575796191669925126906812331004100226187919040619848699188320494e-133",
    "9.27967446773731978906504950742537101688609053022199217194581187761908171624247146125286734810693755751501910052036640661001685051344247997315927117366053624830458822792684865627174004943816914178991455837713995441940476400377337509781993499299798613777587184922698013201364448447658603310473596401670471753341277923751805131625971932452813760116227094974746537083586188675755792838577465603842689496478424403964289460534663840844573671613486276021411e-134",
    "4.35153107670805226565884343142714094954192036820338837339905797361501912291612039043489670178611189146332968329470686923173234383377655367495853086149575993999066711618485801990660419083583322611080618031794932909782984074678137288704545412475921103122313062016936754291786446859509525357405998022575500668058565364035681656232044830376658925645188630335608283869341059548422614883026644243788989403970680884499491574392283361056102694848339856112300e-134",
    "2.03461335304411799786173811187228766158179359903978728547248110848005802451588182451250979543168729221602147742778992169665866695189643280658053343877974030998858562503410929581227415934929156137508710814046194422718252978687388404247246672440879180334461831389169026437659733092971553631269704274064165552207698137428215927983993548315236004023070079372622341337909120282555835332915401932480112938494940480142442012143321950295230891427801159556044e-134",
    "9.52230946643501426464538486504784551776205928998641577253531181382312250673170605483768856310766068988272554111077606543924648773145609011266547664328943852030082859132722017393810326315376217174918099807487531832661896030830250594517770765204755958342024103578113300820979581618607061412301983120518239627569090320612283282839254983480013777535467156089306144815118105700262851062448358728877893454884806309488544534774328893888644473576851559226140e-135",
    "4.48542179255247749974025806760865448111108378782785236794940531600755195551952651949282345301622614504283318211528220119509975522344807180286285364522336725884065263139716225936947688145084128241000309958669572129531525977192413846337757074011877536531547709304460142918927622269551634318481968810179943587209195154439971179266821942350315857559496199130726108914300137244308349877220672290337813839428847629048992466228183508737645778573178542222481e-135",
    "2.13511911395994022557342696464037946665410832601148556379451143252340494870081877575254868447080004325689115452198817233750823374962373874667386026193159217723207541247245526891455909122237618620230855601964467987631713378213178836076966038859091218239011463689604643473582234043009974649116312504674177998738622330067178415399959385354973958330510066241699257982742276505567279279952861389999654365433513395008540502253866289960455369206813348286026e-135",
    "1.02740299741387034322375199061253365996618967743733799894668316508320020893451281292363029018339506476322243747460706444760238427070436963278217675351438673894979505780619276357382248944936734182298237627860276837754651965840338267427319864253734331169929962254545267922702178391026888028885289769374508812053167800764787008388368262698541614059798441043676035481158627657349929421935049141283505384975590239094816731934859338925804070092527011440328e-135",
    "4.98105055496153222776768402651802926046489364601412206853835907285365458466837157874344154172995666354134960893308618385332263673273177430647612832054000303264732346799363123875664661604435452715898609571662675632350545275713213358327156664561447935031129727927271550686617341519679854961803069662935876080162106231227231638594712924306892206654066509805136669461357045979021493157746994828632500905358924244759021017043119156817774368614849411688487e-136",
    "2.42067220309477158127305047689002749155336568350802146918187693211961573287949837557528587614623294985461175358245750897145895256776567153744105087646958409738748613685434667835757704268855400325032493571825031253457921807859859861039151996137135251084659309382016600210204957555904200812687139738831291321408130026082620138426350573619858811713780150536113002696137665503467501482797830304067223664769301808486279141799223155247575617732007931747816e-136",
    "1.17343342917489615978453485560768011521427302312263139199054738985967324704625516778852226446619105640152583354543332243011946917067104994072078679407348434355151514033798018956637969727708424038716842625153028641222184679975366890920853438910030579292679851684375343832375456775874926742698512785813209756466097405463889912582904454325634908928348150712896009314434037318103607261291727919422645958436247797256035793058491598112435306736295439396806e-136",
    "5.65666413334951176007472764330454857669230967395210292865909689745108448315724587527240355514341076856034859126989622708110343476333273729065921650116413439172700639097250702802065455188577945579082204937223284780371155818158943017095002507954562014100706178802669303295030153399585181528800626021808085662593499810559069718721416455148158085105290876333513571978421287344152865643524202000973680830508214591992757102049049715920976065202675411474090e-137",
    "2.71068497036354194675415503846831902636339077483555005723796584993056655573456065165782831447845267946707300502333253338211918322281317942024802292515191270979777265187728246750627354834456186521383888269066186889773093919866965717838088481022002226977882388372980917056458286712616939448177155435397463937010483764152553432387465543201077338241728926530744143222944935466276821156945352993685770203507713857607647980759281701856771031261550126676143e-137",
    "1.29427700580703693266224607042412923494625799229222599404052400431038127090157891595130610809425691323415940688829257928555907563051017563992958349867095381029243027759684328478863836140259288445849675874456957978422803669842895375498245699386857440158666606652519559427772942931590717311764136644168877328929394275121430942790599271847120335794329584538834112080276208147990755378131008345590983885156157350214046124178640620615367251288135496961307e-137",
    "6.18336274747044762092254235573528825791330295381465233109883105959706818549963192418387599265652357060201265015310030985189342886503604052930855261936266554773478048980813543810425341008499447247699694336734005667128382630245465933704031560339514184773499910954235512331346096732806461942529938734211940316868859399890811143755789356930969365684127168483453520697046100069296881896833939115239688280392522438167207508161770739230196263717518970541072e-138",
    "2.96967354066276296318331923600913816166701738286660673485655397014556065507372137178197347977541068877148195920803425128288807668201920682560286234417512558657893685960917486222373314611153136630951773582080406985108335294365001667787256609159598963153835789192181133841730475705020379651096690230365317594228636578897052245687835272864237914359866671077211623424439372131888202040848947347043438508699700603999520844324052294671740794069857235235849e-138",
    "1.43893617253893817278437508119241626643704502229755693918269279670804253690176507035580760412174330680759883627901049536472690637144872926539749088583922915310226161297408615628981089688566549180283924739059654499805763909508287498837682716527817413127730707858451142707243801258018129476369240919208019408080610329335584466268292608762023055200288668664184046701833607405588310198045893064540329546571910776921355267964583122119956368963317347807431e-138",
    "7.04206576929471063777778107158884099755799372229760040056768846482713158017888564197824069109300287914050050699163149087416909366409953933871590799637291873874749479849191781466658587423427105767953957489363375342758482698662386917327423918403203894636620101544107250237653802286189932081339683479849653586822982225692954895136125863940698766209782383478981701776000490138139722282682387582157047694886859013440327555957438466602997414039575601305345e-139",
    "3.47414312868590687460612015381166256889421182661117502317340100692586078741807715373165265126853149971993377219166340519371798637741004628009652073660918367470767429019685280956292419517532645943849217007563927902122575339997437027200765791834506731924493542368867701530301224313474090684163609979162489140263458219386950910105460613960020955436994291618610675664206270991307521064752086564375607454489659955705432521786534622184988556730075191753798e-139",
    "1.72020461780417939656839764246652290326128996360115272402513374725502317825503797826087417682621580633926172155041780091372379376000814027215896961388246546398143922356566761311519767958642852643834839587443910203140552438568415606342358049661241033562949816151710133342153712755600093832743546946815572609000991359673598062589955417743991768081796991870312890368467635913938984950636458965729864578504579196893763515111029756960349479491138393351484e-139",
    "8.50196179788765295556772949712444468151403719698522629423436413053308539675932405392922471604221172099111550308233478667346449400100385670304681698265461707173065757678266518909438842900460420482490083995744201720417865634917777511818692937490507200038596384173033804809706575229648985210395898074844358144553526935616393046747880922547547747738990170119375646750314689542151178743392772518609759453214152473503757557816575697733914365380108805140702e-140",
    "4.17295770809805489854972264999775471581727338523616187914495481233487359210704211055840794991284560078687012923639142573420908430316376881283578354023141065152574312480199830658158807667057327251548041703553259753387759699634596111736921483509504870037440201767081877513789756352880089408580786860677100337582365948559616879960972264406657122790797460353432430220111730890398263336413608340045261835247210257587163436073177640818116189638535815189946e-140",
    "2.02673499730853384985214472664431257404154945027426166606396734675566355734051328310512848672823571846750636027126458680970376279335271593635036357524102921561216143867039282305826128178778620463821957993916755516988972808207096092000457271844384176223151502130019947275266673605392830595053485205877426866092438504527557784094410613522337031996436253341006262867889241287064168777692340392892891985049582692237947044180104171363412205835500859504786e-140",
    "9.72699759149953462339163267862292690768309973663557322314576279837173607199842354626899672302189881187125777298215907198974034010860966294459706986396254645882532099428969657782435304934836968611408526790675354064276210555271264107174596467037993622964490541823366226622674071428696617461606520620642013451773673841822133532199122150324562560991961992269542605948116854653240268784007748068308836183394401183411275718316369570796053727610141311497232e-141",
    "4.61701543817486039535381307384571420393136653536332544043029827963686544757882817886820348860999602709330312679353719769545476823987335653949298109690006041329040542891330519303840387846854104462255995577587117291813296528887655226463091958897417035335135393905413644327278729506448548688242676181429124219669355646359994863650984720659934370842306888859391482228741789855519997388456861902959613806708391012564104196008575542354858072970768647337211e-141",
    "2.17278536535943405519519387021986640202047045723565252879928858975724004191187541550290091073204411890580833624876331098176069884751376822752909485684790934466764985728152909278053854509239019710496163942837443936644567629978047001714649368112783483895182943279379707154452191549648178272896478962348034811817250723124769236181555333612928660364944400925703111299460621448875778997768836640805465246535231419944021709938840632519767393471681612188766e-141",
    "1.01692049638950280238059837562147267163482977196761604785166384706983725838540910459093164644008278865055071657885821857694725461222989543199887223702964585117213460156314670578563542821241458235323157886448819559632833542678900127520180639567576265109461885559252370611639642140692801419097926506871935228253614813893692344762803473690892182836293812082333117392143185662917019682760902838972580369730358133992528410876044843792884784366107239944566e-141",
    "4.74688300181102074045767787600314876728518076016829404070663113781211277886901005691682587822269525589116531213455076566103773232386910682179028675959621705699761368706289854099884484247790068654839362040213265412453243502675129590294033817863391543371407640910587092541263511939397679548218292789330131549162857765613156361424430621281081798854781928204541242026711660924747642109330741677559672022334480196307301502924058904809459101805580364325906e-142",
    "2.21450112808911044291375056473986576275967188776210903116070788873714055461489950870990292669456589447947311794520424738099181700588297074669083440035037222337993507479220507125561468453865874886447398113494801540952482322341737151024135323697478511966624842620700773257642819115351395884639962537067221548059835137734486982679374366373924434186535058075694212297181337973647796692485809098075949309160542339077643035512435198536411436019894363799732e-142",
    "1.03344405257551346646289449532393317163524813807323139278447674549702180895772522686286566082894098564737243072376176566098557772797403496572260910836272493482623841404852128003409657499048298626670561168618662685666040887944230383773991216441498141161035943290028495922880240941343020360118105443007206360536840499184313147660286028842654756594142630362202581311977728422228505280120614889933661965638009031137317339609783226635287261932339040246086e-142",
    "4.82159600889786590952354296863217174616845861895901698705619695383634251530062256263419795321319635331704932757348863243648963154840202506995566125750437117833905524215281216506746420738693155666997486736550151270666457040786564803088282118884972772493574707093823239133969573595966508745264834984378881590669170217671917888632569394534064033895938648389127785808035026152235750889778322095690650035986174065820339076142592656467704980475038394339400e-143",
    "2.24390065260155820658506268850912958008515421325970797124928055629256805037716649470726564394607241418518087522060098916508531878786620043555830031084721017963068886373002962076569927564449019382518024880097755947683605508664077531474682449229333020713593037185434409256745883423623755253439949382383384259517321970088120394266775358960605430717405842096461312180925315346526328816218458959400365678697663253468936683540018240342650392731761894847950e-143",
    "1.03778078347574077299453824496462831129737507297495932269358870947799166419547781339296523603219413167176266622259958463640447053068797149757633473586957681443723195425162497293091380517960648066831802783504720259322438187707582116502934766569585070642450057869221268805291182931623725008840826853658522311802094584285710438393289718747334148726508434134167580661760154135169866781857252291184008377552073560347777421251100265624873714298556888579674e-143",
    "4.74806138156228774430276783574438438732558592969893789952799171950318018162995164567848823169034377798985606505729841922283538351820747208891840587816203590844243347114027111887909213508422079318911845188570844801023528113555340227325725964723327896841911734426092850977888012114969738227710606914374772736372444790941896594922494535668495119617484372347690448302557108488941921492396904943432250077131481981043964024299485767505763041719517472418153e-144",
    "2.13915840175986496486797109764554943777568891345794264494366187077768269896777460368225328001615012950824428611503946410327963444599011298297527040151222426174290523723634906413036462200081413380470415774211559467803365016564786362379095125265312255374476192582272829262709130469716403975421224710498613925740890358805305648692009238915519479517903421071526856655712719099372057289003166557070020346582149558423607811890631708233339153666880048498021e-144",
    "9.45197173520513125002128338845174108251944875425277011062533702242414212217321176481236146655916279780633187360362236641383570368718476987590627922542956676425777046812930788228401785550231741052222714302196816176600045856860568475875524626808331171678792493347035119116692999315936261357542043276092277456433327679213809705826424880269836554744354688019610234599731898088164059319861254839810704307755419400096808684043181739035019608559868049258768e-145",
    "4.08183246587645061370822903514240076259690808948663421998288411310917368132432783793949782389091003404413269061428839028163286554332009668859946163762027161522761447973043745421575357084011986311709476359986638149480991096952887075944182061861240732821975428855432739120744807546171044911967097884523752883900526829398546413081622012363909000094481700558031939299210065800822908927937447159605530606863683736210845079048237599198857445105511995133764e-145",
    "1.71707900611467367049483605682284202208101371876827284689845437993056235198976078668849412230901419732886190740607091987193118986323548234207602397212540941073618744388991975580457150134664160371877754180693896986188311371272767615078775026350468713866054753220420382425627671820842134578693139412655437202256922254090316916939778634140335115176730843604561061857030335150379779523826103313055321895062306318789966046758846832771176094172450812075860e-145",
    "7.00603219608526558914652784999853725768923777955347031018123895171223773839319481735016566187907900892828862124653468002495461661898914826318704775508735377475976675397563948390204876302521954882235023690801775049025056339886538392810573102046737558380527414794484982713821793786187593564774452647493217860274666559430719345983769515499717694381561430670966121147979043037379566610117120117078361751921724022373389843062247481967231362246992296324817e-146",
    "2.75346561711939438236857954407510083790345539858163130565719010472383468210177747565718735554543665353033613608314706427949771848348899120421707527831357312233459786557673449145189288347081790212175819435569921652534408427655478669026049739628132509602145116445044348210484276404192793343533994838345555063611071901495827762281537597113359956170595631957197454814902557795302153788395986424721242527931894538620049999509583023293503886543795694533604e-146",
    "1.02881845410933217747835393201242782157698328113762608327014812933528307680265687133802766978435675617825212625230286644306190717951327465883543165701728299099116702503218823775704601875493393326183417095412197354908954400649019029813094164406484910484439044999899466203051822775078990608468822063528382407341077310722158185888827630487361737779375171309649485328658726407232258415858327996389302651864278088546059120108094597984508336314295810703931e-146",
    "3.55437083156473680608418428038780717502845866316416803521002489156166026535573149892734755436344441710919988865359081910056942003033011458740011412335719310005319839469629145375886505964489769643629667670089580507363375300981282288284602336808012798063250776355666165895506072975286864643830554079778534915343260266984573016937893074364907924777248824552072311628121039882012409028944521350155491565029717677725236668668079279052716938043618047578916e-147",
    "1.05616323176644120913989274278743348101573913144107449734691695810783627343688059873954039080501829283747810891473445759718382705149622965324772701307603658520624074193973748668513596404685428288158512520333184518142764401739953517538237326559200731361713756467470026147433297780788007884930782365086604972498352346474243423111863708496052596219043310849745186888466472778665787768282896362666786451339902285266863034548376930562522421925377203077209e-147",
    "2.00605020713061753884539767099421630128149993563961438482719718968327304844241909113235490501130851524517552116374913092882191228632009053765308844547450897199107544645718696039098880215549269400960723216733028190801547619317899915024985618056132644864368183174253887672505570282669527822310543062448384736641484190029171393914551911218194687775798409035230380602317305761083506940574368283472229965102423360484213138351168435306819631812140022653740e-148",
    "-4.95527101164573841753240361139776101043374168361329399641689909413246950449262504077033910481701265760408271112847001520774544857371117463118276207290983641739525123609396344686492459261971497657879544827004876286228510022388890423272326571562740697457704333021195359139443964470183401471428831118614192027907458855866468442386628289141486017117195824425482024629027892322466941431539079313897486258457635156270201762938475679204983243872993432839765e-149",
    "-9.38925557271992836545780561518381129161935789596763824592101389596665463368783356616018552807759414370618657736533203580681209011571222286479938113817584417667029879228506981342711339476807353725744003183821050432096470702116670277962733924425929946986864168171546863308134426515731666859310386288743994086580009695930928593840383752818940578895421956835041178859040316562728378011344084119107580999821729193826503172883499905504823207709803108007642e-149",
    "-7.88928252983782451782421160815235439062290734610858159115999476416900392436697656361688144321822373694339228075381033249455150290087103501242245298690432664757584552620189136179112889716931978382836328285429906737314506803707426004028421033699605951431257312479759828923303141560814718902011050701942765937048180737090562583203251641377538747659765459163653768393391521194645185229628891575783592978787576512791619500842680620752075848432260456347590e-149",
    "-5.41085632049249137610001990145333096642102219206710848664467586811515378673134464856627210504372390554951182524977154087563071041803984811659274170284045047469141409500937322164661262066236264563303622639967409696208799810426264309564690527367566462514512625853758794272486951978661160235519825638525315011404579221323681199037423163587203141954575525110555523983056046561059162335382271435123516658172496227565076083177488367016370632279971363139971e-149",
    "-3.36725489232924821224249806988219189737327118008386384052286669538802574380991171802974456039822891568145335266014184925819430674375291392668349104914978424866177919272980499174888022883353955093887662743347577378943893936707591416866200983885026594422603813204203410978687575317250201882529751645458462185955085912838140612740440532506414747766800241836850222727330127703127345867090310547886010959895959603414499888414150288663598843374282181928352e-149",
    "-1.97522536136921237887087833821886949791281384806985890796918004085441046064504510932245474622193063999236911608041211748624260619370095553560094523704899798387928379223399316210501092199161882674187969804560536506393807888324462481537549060798794460310778075894720830022937836672654506717340651890261587022368456433472052549739254358145264283284337086185668812108358040435968544533823763665134484187305694476309666855743120242397718956279010532757102e-149",
    "-1.11241666524893986950630541041353913430110579306058723977107574289862412645526536851883359444492736325598947572527772389999179259650498633155845574914722263069834367673276281788226902016609251052059159259244954010280492478629381665863155730572821244169349232568389799804065427517649496400124941486598337719276501324654693838484505829231602649209788361061956994017974367948053705465403700234525314648422258374854879349785842780555534533017653163428713e-149",
    "-6.07939345734923933593247047368516148659371204279045552427555591328672751687802063291164178493185954990466450145472998106945456329210249706879076120386041466261482936463691781015250595677144017104654186599503004436219002432009216563408290931020264301973442429718332864890132661475176658202748127099736181208302729295012613295780842432908014479221442836309914872840244976305162642795961144443375723473590901089663162195989313917408667147032693763522951e-150",
    "-3.24641228288287724111725433340220752171478070065664179323527533579358778675194170292294488595673082270796972183906588669260426650802434662834382676912772875860421678427809062261703251414405203846161989996522555984545124473347708640801966807395092601474525067492719589581784407658139441766369140389171892526861064693681090470157837337854649494015373441632023920138241463412480967758649353095727037709672540915720589523389437066299180153202891904785292e-150",
    "-1.70189621593934548197976364509761878844519414113605886548973462420612828188368185625033197278531258042635880054482424987730656681271712733995062286470389490439488085048709555947801769186685283335830184948951603261119646534070917656877806627128821533460515303802006952607349253049962334126573660832325669006008992646633268611269850943510677586866209268451565951996518233104491261866470289113658870378206185618576498222241839771703520564958264334181268e-150",
    "-8.78646452463294981342985538511826816501019463654182715753925241287892181042794571402004417663446859573681303213627967326259316137108843297720784080137272207732505324390577877029869634919397293208288829630920733484339500352673243500157884973981818126359409546782181149088381278760940814738076211081610776243758714638321758711381829041987404115818617869617315971093946327476471674673875457074352424277281097078586245388516720707846431844882465727936632e-151",
    "-4.47656513530934563885923422092335391526789786660526767100120577326040760473561560270362614776204956769795505680455750345026808392897511837634893185721057029962614072235798373716624304389133308680043726728879029954584806616471464407852879507382619545280149410833778815042183605630286096128215426797328178573698437942337701088480375829204960555073709844334479203542960628481794430964665917843189246801326784058359327674449508651981805030320400602201640e-151",
    "-2.25384938099645930279567863568379948938225697199164732828651149521345179543699462116523389377429023796193293968568723073087605895832552461412653877379457368446578701163772331570979861880554802690774710745850386043749062703901146759684349230875499302746727295352768491294459741562126661192221739146678262136983936738828332139640727705100327799140006745218122506599147769962965894101373967740568960520703665855579391292456188844475450489661258577745834e-151",
    "-1.12251580298302769051859922366414324837634321671038173356501898142276989839585437613164011148988501000877064207147462503535563501617940090421042956285680827490005735756590356153556241147545580415091682287605250005727366045696147046289448296072814244076761291409932095954301117631059546269994163907765203298673421204013568280489041828443263213557965875692217164643434696904740165883145438202091852944930800900163044972192558929160113259528590482119159e-151",
    "-5.53506524780322578515376021791980008519449989315394886637834128061843870178848259235588254611630569157338821784958885524883046317022486470482167330371608988053130110716180987323487517652588214428117709666168412209885149176435092938998908125310423551092014367494777917523665678066571232239526155482948850310225661181157641383092416122078478465947240169791483376275498460100492546048493022132560246551015520414331430222249896257674263370935365136364045e-152",
    "-2.70445457583716622651199874807753332178148792057183527994695160389905010039583684866315701153262305868516957293560820571633774025332550788911339641843641087348173004531105333461371320956207575063232379511186185955422758539478478322275920996233299993523543751287289572913055078536718023432003321898139083626146502442814687886812595034554567650960973980877952670338591873584110465477724711639549331372492531125540411787682040464659729427294339800664654e-152",
    "-1.31048163656186081361745318870735089353186123377742422696355976220513072544810866809530166253826114752760374666456459169824462537426464331890156753321475586756764644121442500669361916988652853764914576013774219746382271968852651641160312811195659731400524644594271712599520844257619767526545682663756156201114237120474490406942077253626092958675057752015304258100871901212772824852233625139820620793700977588586135410696793956091198524070335251948704e-152",
    "-6.30291916856937013931746131342452954582603570545397552747417472784320717876436970892416332188493614487324320194951240293802355113991491845011107743971507409474144888170998388925520197045342646177796310200907083678157283261083209590060381165092219388075084741425427037673778547798481090234562377250499228791879326094829131247075356759526428943686269476955900690446121357467675988943242146887741033360341262747657615051092574008749396537935339191111029e-153",
    "-3.01128665365914599388587066980244467647218305900870224893341627787896395962745082835749598152021675623485376064487088418016989118642188162175068511328727068271620101572794779995660036129736485241555054043481333407562792494013415354794474011903696674139762141152608620929246884128551720097656094030025894674581382451305219482490572761708291313935544840424215635526009047831830546047129247631586628247197931375797214031546004060446688424980898470009744e-153",
    "-1.42997306644006808346943131138962076448705080171187948272483064178506688569174588270449896407558044395860052351662282987124786566637853978104165258887714574708812485282455576757688446459193997020637138688851712048977971896436256382991888989986963241701285072872415351362419618408792867292861392913671301191393412517725772591797292951294760187870462131018131415876545265337690463920006635401222192426817159985473970961303486234572465420239703881592201e-153",
    "-6.75121954206627978755034465415110552918622564070964168272615212807994866562553316640532606888319369248537951436015265686470874534730183652682122630983782909562886606274426065695491336766951351254394245255269395302987703075207566722817069312417497718871776796394758891054646542055896552970904726989339253117859560283402829085370341372927240004745200530837116402827047777444108586011927512878804813641329510384933669478450824185874930335261854821239756e-154",
    "-3.16812055899603463349244302918629291908088724352786519103478650274295271680794220051820762366650505126982142536385066082848863127491422547555235958926597384386897291312009954170870960503988453123240777649004435947017925957907254581554907451718459746378526362739341741285298763455465907556798378453038808486114045463543966503581962243241383984733173062543383271402572319334112274289625036368642997610609592961960420976820307496171389949294411524086161e-154",
    "-1.47649222662415677204748440174729672428336729187540070800866078144519071495741562480181275146404159756236167727470531477404167936443928372075174942959859440801399932478146491864904780398667783649142467270510531219108654755681721345011490334195004444546282836542940429970835152566044755721473373354256006525393686372545689452954481708780846846716816984376389315283466681017558840099545664030982403419971921022879151977336760827079585813724241920807699e-154",
    "-6.82579493237459649384205115052384815354712288894577486512457073764672085502839165908774306929107816621823563732697869982694185388080518909960545822873368047004297967993734729352080284290893139869713299791018732568507406460304420395409677234458353073160736089697048724913531520806288386070345161960909809599973843281985001859428454664294063159225335340444930632559215980933760256727387912979465500450276285107071884391893193211304214566745814949979691e-155",
    "-3.12637193606123837155833453919823080703555299522765025517659477662665154870808162781030755331272945651806268083172861004259707317159601582820210284499410556186566195854858560937782106524078756897694813052886481613827661634372781664739475138931125024388002859574880329613602728861806028780564947136718303646544417744761532677648774393044275663958176875571723327490780478230906230547983747703785149960213565789251321214734897217084751522452008782126702e-155",
    "-1.41747517778614968682176240816682462795992267570762301587129826806869384007660094921922596641514378716067303464816972960413235012045535699347068096345825043096542765662412901508621476318994303784123771625845137306244070286470108424036264243249913616482375889232590079919003746728502475825252588933625487496204069198898719596961665168117826249040919523408970875670474904336814910727064280501775361024588481985156231565423025549194496740939225352732837e-155",
    "-6.35980843095363632645636152178194814025778106110614287080712720565715078452279393995087970673863506823333995179604053028758629981999551739471747619871452809646627772340222660958372570099022386863683244325000466778220993961265348037058477644080989093102788878162842771705674042654665130336644166679446131858179117402182626328288226570143186503737351716919372744930477371588950325407599433898341770853819530577626031898142166060346118553485759471741418e-156",
    "-2.82435779008418992326639151969632486303708920518494925637855822623959534096547224803057069405380040503747438084422473853072500043079317513948398000157412497740727127690468856298640200069194523615118681167282734210427682678781453754129717927116106085841786772108954701874418946468807772948945369739766202261351961520680888684845185201147628259933611720279510758882892645792616943678786683768246888739484157256847522612893941928288577771021962398488973e-156",
    "-1.24201736898567130127615392319330326003478395144993654343299154782038224582843737697206451627945231325169915792801753924659462663935478080612679678655635170272139232026417873169667202842226492579819239181946793110291371337394117875776754341280629953434899533978011636026721092369738320049232192953988718194457907796586869377321391516476384975211417394320735990829114166586333350223609708015822642339064858055828709591210097967654649775889415502766689e-156",
    "-5.40910897069592908633969006626393840481954205488183374796817462875003885167308885557047491638393734006329416552983223591810617878010602320797961416858278427402027653311291088460218769945513365076279361168918420725121349061528088567982691531741491163675627513857149399989318975835897719297534633385562015909047723788190671589683753767472454408501708986490519262136797513650556203401235239905868615711599499611317725295480144995367064134329515473804661e-157",
    "-2.33130028566741820074479821704926090268290081806064619682524972631344417949052253827508056902779653970999503500100534784787442882776417524817267922981442272235355344875118782428177180303918521171072613056661760054862511573078349139884518167317238942150006017203667437006402596508689475270611806138744588748900863903937433251456593860449534350848615662123418054984848743805261307502101271908585489168020231898668537581596493182566272126463467809715307e-157",
    "-9.92258971467106943419257518875528821941506222876987803438531460466028680605259796299380042332841074496447383909836219522275712978736730580499452486278871931670213583077612849853533509347308425393336040758508044112801133631365557041183706510418512765452135818080242361436735610881041205675311810859519218192431952427140267162713174554141710863083624675720718215266360031969499342930756743787299550303574928942479135607904115344061514382303941717274756e-158",
    "-4.15394541264780562843774009400242332646713425877301335054839262516228135517250184192052061505273024564938613995187600133634136711134205226018385107141699276843984031944621071651190340639602517840185213810915241109171149200619998133887835114669560725000461220908870554501905033587695611955031848953137632790130522895045173936661222638043343927764993222258474911021601814105214684407091614001407592720447263660756823008192036706187375357781355258033472e-158",
    "-1.69925892064935532250461088463994118678032102031763385446749687034121267982994695777765924895786386944424608295601796256796628843430417233369458414876403533932751926907087574016456192823792336305063582161908288192437620772766924817315627806358933245849334465366852371921352351766433890576056919704234923470817882222805858039811601618643182658863504172362481953804554655150643843035659902614538432662576021627386502789503802687438817048658804367528103e-158",
    "-6.72337330211112681215265843597123908515289713866918819052685903486607095793400804168450294869005159015323706831181275044913925641331943059250605774201832876334665980551521427807802923138868009744831605321281398710806136533260881881037787143179054164358377988079911077023678825816068201406460732991449504325715458950712465652374090836495418835407514330881859792289286526880005646818218820537413125655809477897239665950188385858464878104131616556185220e-159",
    "-2.53108582242142926714582367395093436936520734326138554531687666972625536739005904018601910247063646093425431910688589805255366947583671785195114283555081808493961661194363282251131227603923065077310636520312953142882917728550222012573993720954942218196628736916324751656328746343606911016919527731272229788625835761648131076637991405597337714166301395811891696545894842252394081192336489134889844258192534488853579354416932866030949376282559931047606e-159",
    "-8.80059241701610048960764270582416937157889062034059587365653864380950568304089474993128188603659142737587467150987158467875863206408038055794166004254681503711367165660950717247093897763304264064474149225503835525463894738560374240034330747965771920720713277565238492327051611718237112436321739767979441086795722312716881609703685761813734937563197637959350379652884701799840632438348978476918359676070786690940560190041680280833334684581825333798320e-160",
    "-2.64187163287750837036317259107897365092068423195408229338413651348373176691401297533298912884308668182518910320868139169437011023849522330948125980503538227802800344863888384107742128287041885426774534158072874948779247422777626735972494262274610787058522094495565194687655715543529683028060800183563732274461433816003384623577517272334361869593020560927003129618099722064824795404378710339307326954790084593701966979430950763469916592273762660220468e-160",
    "-5.37400326316527484895507971437207748706509388096231974529750353460528714796952031398461512691061966996327212100302063710632904228190183716211966458295621438114094581884061471281498662483109007939882219686244984578762518248880079539105563912622711929080441956151763160039016404851522688158558950592657593803803230852100828322651980536365070852241567556222866888933160415363520933803422852983085207425851561321134504488787401296236146649732700871308662e-161",
    "7.13201240759716605683938521910096935482590637483660757317023374559204808894717680670887111170997825605094975139980548100669204273682368788871704891515470759316834649802191320112230450031588124398250814583171905217659252808361384126394714155902990840024473502560765786985916310821232309508906919487564385000485803877078418386279373244860620736436529118637476026867490045385883922300382916277140854668907222793290571054482642045610520323951018397322032e-162",
    "1.79520432481886941365966171618984736252036705278527743316589402524402723185639557804724057256639698864877748895899690655716414586188146431910119263697338439746966195642068807632574316733682801302656864473916395502441514141761150157502687315527636636653061061488183540649529112871749609281325841995513299218576168343929446382713094717834212077386078751178147025186753528280220648910493169880012129947180786225794831536756573113493971765709793900205164e-161",
    "1.49417489108450440760586327920218645305424073965130966495814005655486028435308502458004839965682766011143541739500270816630829436123492667406118671606516251787352551280512817836492951846754300216885763781576481287845175697735049300635675037517189380616594154077663486546814874168463887719857498423005239253012991064070806305310154647435211001067124307487263172611863657840178657544875061310841731794772305737789011931804077364207398953875209952405040e-161",
    "9.91518858247854969912801086795253897358027220056069955187755401423643372843006133652210325163017016817000273939238155355516743509241333286688148275104214678172528342073983527133901872174490761547163897649553301296757801764591982326532304288625731160480200952796974718349632412627520147257202422660920341447053324621384973306482632171395320582302443247319365811299360668727258264858451788893837763320615912175092114930814286191447844182185667583760524e-162",
    "5.95433306376895413943936181272701306647128833071365340289180767868752589971610356307358671504720647235527795375830273950818257235855255756891807958264686451334787011965488086538267049502910465785759441650569948402406148311507862035378947690763923119965855021134987336332620415213781666080515281026201214717648317149780217807009349500106535937914848675051503529738724056094186821700960844001272553816181449417867874520908389101902695041540658013477104e-162",
    "3.38236583079512506913898210811448141702241673091890720385794540126824464584079957682209403025445255043278116032525196686846530284775419878672740861984522991210872579614964353518900796691498986228709791145424695413098230486097136826858509318467609944182420930792827469439380864910785728358634688964083199422497322917091708095900245175281883621034735875081404472590637738763614549836597232128434987791219779410897893949497431571119995271370218718071735e-162",
    "1.85410454831374070729865763378431751140970359437812046094835921514325746620501279703809172171830213518804848157713531071239014144685809899411939518991291266556685607471886013240401890971520508977786230953256726034966455958874112682229240213962764901438276183120067775946136035330243579620786093309707324119476397865919968151980009880254031732003768789617348100171836789886810839261478565814515159310190802735198750441740609603338105969194950464604600e-162",
    "9.90586666591564026145255557252032684247700822516219060237923981705807623449638708197091403273824684732212973768237807729606677544194360897457878454260856702757548681410965701929013995291031470497852468655470156553023457982908636959349491604282448417529396994907763515485953937077313772630041632693489446157707238891641227112227668600930180719028620276723208665481152308200341072212547296325957339512081396281838802389024887832591406352532174101032108e-163",
    "5.18508176222748531243628211138003026290657676826640587303657876337934346982106222971176439652430794031958232141328020661402244907538485907610649604766402555695801961843969961029082166926983859674289007974250220225764015214740580053708367755729730725143521454033351353113107953066413516626056813800378625914402058240634125032127418618988876375361408903599890890225245487703986793126571299357784602890472673250890716602045341836555303874285707842498596e-163",
    "2.66689210276543502670331900039667982324841788503984297725196922452672553758669197776254024263862993017736059251080860052263407454515626348891339960709971594940779569954638131217824161156127284168116990661887548482630831913288745692893360915123255805477835813220168694810251602755790601839673640325521608233811000232127349012199075991758953261223216425579067317954328707736020049956418000640279115130915714622506102694157445682705865371385989202915400e-163",
    "1.35053187936085795545812774083410714516924962177284537117074319990153514286015870591194488395985386552640140020456972666838252506593189666892071288332130529760270910107423185580542470468788835618301493950075870259823225472198451835598192792894921874361830460491824208943226090392220044700338444994967168979278453777827058855831318574864802556761052703871040484283351979821611025413384027596142936605834605548019020879591873351334245776295720391701187e-163",
    "6.74493095973557820583581507616513601425655122569595794909938161594135062505239359531789268855010665648115987855183560782706280895941198411380031995494800596135539158599902752350462187191472319204027822207532081756137410661181725414033110225961666052161462562981128231130683058315505593830957415415715819715384138293559273885637134477744000878585263937080360732438563300746548190503509267962044173218292177489802932094502032782414821340802943030996985e-164",
    "3.32755196104508255015137990155630744824884923826415104256501222929008548908762233739702207671942732272233182787355860458622694722066076222784580497844630687537146538120551407610179741414209528659154039639078230772254136516649734362864801406946993669449105555180729577476649003766422332743100176965615805698394507945529854787916909347311805164199963843044878267290862664464396088157196267725219504518500461520587615406833020142083838891936865421762770e-164",
    "1.62424062069929890293996823100558245853056465767158825187211293205763716464166796013334584196139775874700658428561549760115540930848978944859079930292622409880153374527180021952415426775678236022762102947539040372080286128941351332274913693865759048334323104401030273414520884007901240060254441020743035077848681381719282294613379928996579612248547709958817128817291549660698255590844479877601491608954749392971273921557672363401060861810130236521409e-164",
    "7.85655613477089909836102294651673886709627710519686681868336316960004692375531209672059519599495687448087293801767810012274412666960604224516973211468517187590853472266906104894286413139744337226061247060029674325572164173717490381859479676004829366431829389995981329638045229887922263692718809732304042019713304650334419913912972563328847272516432334523680331167255718153248792582885597370289951837856016039231704983436639459324588870515522407332033e-165",
    "3.77108186220072838034148770059653208945858204266831690046655356266419239160655048374340404663014288972532625835351461387783420981175741103874502536507993901855761227480218493664483560069923407053189216229148021623274372576771152682206440518986703241266045911671062858606161778810849320111363448838017853655234526266504514676553213135878792312602676302273313442247920638426639782086680943239859050195821903753927891423361682708539903589739753093739479e-165",
    "1.79804339550324512514461535444619388577804724034859735978019455846720807026695070211692022151075254307713712850598561098068226175194245573934927284561426291978212173559877554921497251459497052252250862000930206588220182973704057524209013638081678663683861439999693425107913566184844036458159977953515001712514876767268054079378410428565919554029039583154291596152482951388974966402445054102112630806243933004551517432810204438729503929098161640570237e-165",
    "8.52115055069911133462476780947855436731599467623591133102439059665615961324827417366623073148794325271332694211852951540954331685704635244106760784309235233238048146884541249335184382211326845930797493975867614125709190252673926742440103741047190385132671361029649431714384301444300645413135026759915253451338114008796441736010164429468537228959591266202797702400244588069240911719123310511792490012794852404919695172484845554322015179252475776126734e-166",
    "4.01474512113862605045367175588102960403799861919292675958774173883419016256526248449590883696364254792346515367674531451292559594764263119727144311969340431416749025593203585904081730546334832419750397800522889240966879968059258304418812500288337496600612166438674670299614783266702553804964214085540368385979703040206499001212898513566055871097572282356826544997785538436610202871978367326074753379183872223530525103109717843673264551017618098005708e-166",
    "1.88058719620135270222104660626798334975786329251144369010241870654748595134083481532902378495671232686025988950197760814907491162075143229296645902027513214403723043605721116615696974196800295019535513177455903158279094945181034415364347832499607571232450379719444921904567823521302740711267278026023363226477814087531932619264779330528770961464740095108590152597722437654536686365132143330899988397498237197961396521788273417976754813150758631825061e-166",
    "8.75883784864912108110897154004873799991689885179411702181713096422314090381653558415768006104071083859782257989926667198965206613268184570830650227685728073598817734410221897364502748735674648140298111683141885620573341740115344402125040121627685862634347847608500045703449742724333011777204125238812211214733513878083702942897820035645081038057546650464397376670540282859491491791055213860582064005789190216351487060091300678365917430752486994522114e-167",
    "4.05762677761321164886290739883929522664047703389533185020095861608432301295151704128613054012507237488309118538963101881334955701965249413706469872333627056101448875905627911497435671494651783268595154582049791475136047582878771504488270109184818464053560882996944511598032928064044267620702242734359328441901241031572966828125069469154598039782414057884488475091554755652173944115734737356623305424913850394317029358917641641072349696609341462567559e-167",
    "1.87090124976901134462688672562988921513039149650188311952173250739354172730541711820353355465060442837001503626444544872239256806373430096578600161737382110635149333933596612955449312988628559771306890203833317516663048507993302112555730226805465950447272218555615711717625002568262082505616492135948919780598754544350219726568259091908445844911781880506119340124025726172784472626219186432827384446304876692471403363632786729106476248615182051411298e-167",
    "8.59242306474862789543165401360633572575087687987101384916393695083884079116408259506150346673329224571777842871329551485962971910978994733339115491155046740380256190160641411771262688116544447170573858443991485849462967410146900567038831210155832720166080326970234687558130487286195052579214978858949817635734403224560780859422386185209229068349173677829687680229241809712812238753219658268520908325165476223732481481250370044707907611283926531256073e-168",
    "3.93304797477604865209162061213498423519912036911764218207518575372321312662860755625698880217324855317258800336401155193073112678508542328474056033950115339698528135043593959627304589236696768034756726168393211102424464059604881796584099590654883478894742146829035886844734071884472311010373278947922073274790407457815982515467140898084917980497061214812594099122757948977020114240977165528149457019141724477291679388681325124996272758807844410149199e-168",
    "1.79465135423713353197892111284969259827562924196901310744053252514953327278524932131973658012837815977310583680212184557568797550113871197534818573662631551416685356355391124966679304837231700923186138626762292310837322054295779433809094490860381110270077797389911164918634634364754588655108621721375660318210259092508341890825163499166615697614022339851544105565801396232807215633012128475574361588161338311231063181704285666673683105467752626966399e-168",
    "8.16119835145612594027369410406088060814324241378850446572699295196683605089735994702225352491848101920388125775071227680434367137913223596649959264661755012042891741079334924450319163001581031445947040119557526013299632591902233202552114566043124320769373574105459626880519368972870211435374837442947435503089013888889229438208057642094429270410090646793500140622541828472927513636259945031178978536423898291469814479708193892416168122601667163149223e-169",
    "3.69653180831654307029624557045481472516328258545472331248581203826090129049391553750583460220902763865598458341758222133182432736854643363722304619981147626146777398299041161755390770016813472354192335265661847024411074037729753244066490162371528612596272324380506742430480628198610048534994237542255900503201508015619453981853298537322482014910651081850241565383430913078806882704130484360316423597157096619147485375623173198355862546912479764375076e-169",
    "1.66656426444064751303354874509770811969687209551231523415175504634811713727316459299822245010982291129627531601765473656973190840346186740577496515173299326490206607718527609212896798476995184646645028554755059269212798586040262941883844005818004334805726454667140923285546780225520987879262370026503627828132708012391504352255191710988198375697194871301635109068360719308946637571891375860272148600427500782783303151320647609700280209965540812788265e-169",
    "7.47593019825329803273306914958767959954936687866898639502046023514890091763166767942209391027648825065117089473416363942530061399976881957483650896880593648993468492669707550625100158119507516481840836658824451920224509544042635874002012116030716915395788299775060368118772385520800850847172737754392417103559883772882309201889872431180876815910915349594868346455217377524634702448706359741789728370111361497738734451408337444230938509476421313800909e-170",
    "3.33708502026441346307918758829462245774780361338266206193450971341168983950570610876711122816850881036214026006492848619665808744364040918873282644930823375067147469438747556663247765017788204221595556106216750387205825906607676537428658952770970670359906364846113736402844498057275360707484167978747847683644146758329989193883341471195847870942308877533766016907790758164920500635601375567579019622334526732556448102459210646335189771551841830091343e-170",
    "1.48334925596269768366374008224190736504854050194738040957243385987721470385639146752656915169822780416202550417263547794719028868945089467907436282511095527968567004045184798297838035376007716440810896808038586431883124796478836483139030760388280597088532766922943978308548401194832495008693348195060790810644757167968585446421056426875145345591371552998453134176324630540834644682863415193325091358732945865030005922365926146047184162231654529494664e-170",
    "6.57454793755685877663804875205689917379793850359426338381148129388521019098288782153306244797277800534360401061818585843109047765282653046643608707045689090766473934846495706553773631778918361033425829840631673791040170332761249712923412453844431756624445498423904247269766203063436995947568447483681684503288368895188156857337490998716496691778255924342437508190811246705436530601852381013437558205815808149003430869997754054320832884600743599469641e-171",
    "2.91043658109797757989378487209911268115858341653915899480289453879958733213540020047430999929713238198845707946143441861847031338981388630100458185660070146451301709856217827661670676256443889966719819014662241379089867752710073169549687965162952353335500225886643598103078642349037003441300060349718595666903640220684687214525403401294507613071581537363922059531460540852184238423294384248112793932023931683870215694930976913825892733126266432313739e-171",
    "1.28884560101712279523790733789061212975434872755567813957074905987983346813688026877853138038166232503169396921963821687926809933934469342551962961449969714986281065810734637372619248774724802997323464699741716883843506854981917372299278974197903123814472490778123627661645867125649313956780859896415632792202585941643945914964476579101494472846457844677452564369187671923931887123349577603725886030155260476941891947424927452606043579931517035205714e-171",
    "5.71473762030729994878393640453171443820429504694484840049406670555693897960481631579174332811298626631319302074865114094189010761915169475198426365847493629894204803737363388205341120779798757331458107364790609649176622247373798626036118814888219527342174338827855622594012414155460549782720410171293312139883789354042504400845805342467378953910845799943109600503564973006085913710893598564066944356720758559338481396948578879531266945567294801654810e-172",
    "2.53677994415709292929280906260709427413472736233039663316999010008243146487241276274281142335635547391252424660925776270800907577320250086945915865549584307841395978852988544870193504626898125768948916818559140657640808262676983434718959889776049934342391752273722845050856463750335681297055348529603093318321369321985677650579573399592766965891358444747848853930996998612017547982915629143203161589544142960740590888813371198281543932966002731876411e-172",
    "1.12590304160794324311213007137782126685803026247063099322823201040422219058867748866136680796644132626952604819415999905865568556212802213043322795138113121956949056134431108975157628280262022750355566313476780284761367180062408550861946400658046708751228547463471847739014327899226512134608141286513982172749335015138372616145899800975995836534265147421677210013808432868739495642190691279852765474058595672941843248729055572311256526746280332995956e-172",
    "4.98599968115241603572331767834046085241344508344645460885358808413445562545527599646353298792174768359326210015565459174103927707922871393827389799913534405432690817156671933232184748004653952642478360008568232291574944971475036648663829556123572967930074141093773013291927041242077085980745901128894936098384589029642993045773601940929980322613302258857468892545015539636117494003046585347906362832326648980332331096966520670930056334783961103195603e-173",
    "2.19835503306317885748888657041258278925092895884874979671086032696682511987587897347960149575806775242701836500464400112462834453798567976452201582498025415637448929324146753008173812539465455511773874277573004806707264319895408790239774580008629898356922149636721785134866115772350865929840799502582246159832305360894372327764190990458902299227950989009784832467059236733220465686809405002927013057923555495184410207549968256117402041052395628740632e-173",
    "9.63571085545627864231594524351438028758642991626945400463846455398468016131413302220147238166913227635936943680312926285806230470584692943494060793928975059605297564855900195844154512467863848215692373822736014145819696817760281141194904835602774383530454966322652379560399830451180830064902442534329075394404378642711473314772056449701544422726719117045547553888255484095116185223570579372815572078582965581148916208189653903743780332471637204716165e-174",
    "4.19736552486184165179704727597107676119145618692408427041217430920174025501530681866246734280876890891455454132484171544934591209148068948631518540116383375838237801762673111998564185502549003355136419015171726839678529248247143634273245193739916428854479588214021819464615347696106669030593340129639946271594156177942459616663480753081131891230129206263232037283237291023926409633635273259204615190518969782020529696405900209946213737012672876880932e-174",
    "1.81900071810046653367239102545251533333522753195911887465181698550347272221661685630214485294579687117996070817416713151036243040936334227088557680850880872343935408572271152357885589403488067372817696740252874884208778911635058016042057998957688181892400989671548431415137411325738104322392587219256234247349646004378223270388387903341301854164800892230337946441243129127174891318096920720847817448532234677065219551472269389015247807529717057307423e-174",
    "7.85886292573368698026173749289633568146341207384208915844684601480193834493727236243820688446985394482630296346048401468867358747148746268587689545646179440033245359336510957407404125694266096541503409516146138005214767112768264452229762400743695600233756628997602813566293968734466452249751988151760530695611915111395837473994378583431636595256582292633618606510515180121138822685656352431371705030513044120362095374963546730599763303798372931352671e-175",
    "3.39298754623986085943768750177407154722996687361746246221357740408122350961287555654885022635986995823341043818579496869640817809517536786098737466566391687135541912292243885419758285443210832868554603077763792948629582665468325436087663028314332658019034926658209098953729296702533797745776167632326879451184294753893040491453250131194069595342031356591620667330959767938761540357140205830348126908936202886729265820996681978475425031955178874719821e-175",
    "1.46618319195327865368598320911111971330430457314259435026059467218788848003883489487874899062130165831491430159075511733957013135294988975693962580326514886497750670814618998464338927011148672351349192517027839374318092990778876770311150686355875042443852831050832197882526863347834923244150978832099294850610213499872687565785425972116078620474791402018377308298776689145011977687334302556766915256515632834397148383373132495022001905819832656146940e-175",
    "6.34010773995457270034836804873132259648240530630510479406976488345619395205473688431042793971996000749286855283989861194456287458065627585142251136320442814774556784558737885929999566872816569372465173712219415279771474141968493350251518954686863861033613011949524181342964621579247890972144557523922697877804596533310400663632672445073937070065868076933125711280863356033171674202699234987312668977878728760100049601219096410830062214990004178966711e-176",
    "2.73647039024684387402546763583806845806622602388519725093808895693119489127839697822074172532553811364589457443305029268668700795106799461232568028891707009507202125753390169454677133471857318590948976328210407485703963844814989507640469470175590379671179154974196701802044233970847922007264302696510815701930559478238913794032270694952496499256911544547522049282707991048064533716121853134114964561134268790899580699815840242632057339461760747901066e-176",
    "1.17289708638762779591984591757740300436831479197041235421949602693743848247275988873029195229098077609671853451016881400463519789345751339023798222439960294102292928249956878194602161027650194488483799167003539536707918004341154461525006706198432397845845892108907610164038587498722049471569638544069851134318219938767214124049989693783227175059095790896915238816442342731853745390412288857882631504843427804271407366305481557192294262429019015904457e-176",
    "4.95512074795142779968440870674736961223441144960297333064800520856241322550911996089631515620233753192982962116649911980905636564762601667394439901376551110423071573649687132109421880584833755526456186460909141963923794274780078644590058594412517705364334647461010333530475933902170709055489942635590122708080601431197879356901660061585547646990974717409537320610686647105902769694686635283379173896799331046838674984230088205573837505306598370012349e-177",
    "2.04286512462630745241349711678173660958833728317002306790808624924475467278671963834590523174561676830978960825751992894895463402496118725552237094490331973010633960353488271728785540812874412689432578794216776533402415437907531908909549212428846077078821085143578131428184529962569565406290740461003555348799514560893442330028765153025053525418394465361855365198339167768919277866034373977165171577099815920815324995608849522852939890446752491058699e-177",
    "8.10788962693370154393611367411298677498485367007525363437215601620461998379774251229205718357981726044831142623602964996842796787055195973241011558656463559695572025100422993514818027738612070537994227750710120309829317245081939392255710767661634477814591665189769574782113940166074081028848361186313176510933973663693806115722164134914216244084220274602492709815529561940413258923025319542041844541396552982330380506545427783362743800027156505561473e-178",
    "3.03318233722625971140467881034224668397123431104843862865435716818327424382940116298771208727402363685052950620147938340290750417880725127589802665949256569254105415579591340474037266513952088829896024247060062613344786534022791545256860034097093326034716327078522471321909598728273274598821081506209483867005750023019438856458300903669393888116525423572815028420552644161693556810215193782225791574633522310910444107230446594108996257897380254278179e-178",
    "1.02681004848913079953555224430266873922300872994103813020823022314401102349529465639650622414601304030198260117038999152708674280741346772114269892289153430669327495946778216461920611729943277991003976214962529055211725898731604114860921892018128078206198636036454571213579563910018508478803158953948947443274643473629199644425922404586038875849275790857601024564421817886166822737303408263019267466540816580177534102446398447866252761124634626385219e-178",
    "2.81754093065567671551643050076098927716434295935764552779344413986276487757650290691733198042797072050101963246958474401661269035807261857168709798769217485656145818621225675936952150705416340216228518494382492570138752456197994585849215505735922719728375681406070653040137547406431897115719841910309065150831599255186058923887780146440107638545665098420020027240843902367469157237642523755971203495401757113533144806370939000403825796966300752229686e-179",
    "3.28000716709471383209205051361125635147489820893865667342165233889974672949982695642130547030941403620692831806702245429307818453289291242441298553297756626151706460735271597185372429904810978295337514377207097220323088695997169853588793000291031508192370640147415324443902502771961739643512245182415974020209126309848377908352865379104377127380370356680517454668653894879168880635416690262267116821622270505252438550752077448423696624632827008608474e-180",
    "-3.35595180940075027397882415922150348479695584089625630192204858948890908736473822889338105729404308553582484388539768694680173317902667937249435075541282263637575429122780677506398416060950179485975484841896037443633925107837907416353052973978350668167535873709125671796760764524415234441360877150551391133967547537208773246051776918660511506325034146323479223330819848931396501250732862353525478536687522664453275381271980319330588998298794201733037e-180",
    "-3.97960420709745994943125395891180183932919912870932501516696013473215358947383032660034152119857541236340798601086759548363897774813041568890055980901272908481602798820446776411885679884297366655833433578694838267511711609631410387799312464306095140607259016071558556078429858713120438112893846289633992422528069770342936129942724214492922545736251029643659290648682768514135681411797319825504480747055745072006481907155144241573914699366088182612434e-180",
    "-3.05181585028014225458106666853922257797202300563323220581448010292475704438161090901488746186824984174785727873893725491022247863677504446740943513291854695456488665178504839010728857652178739250019355823480128490529432539613027992823187799239930135892479880398089980147142032784805850218164169631045666681712907316575941733529956810439328262878730840177824669612947345811372625390928301475272412360671272894538147185948486610825734678736104669725002e-180",
    "-2.01793134705214345083815572260663466769401250202936797565270988636229960536729128222049852916192661712846237520338661399428863315262986323270626078233385464294397458553720784586471781379335038882499570260970028544461027536746717490493799182273529129296944498628852175409785571449107694310241977044348805123514966349450622623020936178598019662033790397905986975686927136486970421859704832517492771823552725107727892728048828929221957414277462197692203e-180",
    "-1.23781423383064426516664812141241434340523395674218172716479154284701453496100032917143514482608156866424835063710059287584010255691041723415027100111811076696399957692868493160112250503256059659545376288649071450899274590741343190716321275395343240334715028984598213839431494494870882510734298069905974183126696252229960110511927419706253130386239659039995052832876826721654000586219665462263726328258668741087254134751633646720887127616818123458843e-180",
    "-7.25560586168856555916071156967957274848550921915188906562420472269982744056658497986445276396734851773993196915161341257033421000477145092199375564279138031692337656444118707405256467861754425158229628643923503817940733565170305922348316231058346567123546402007178923749019676357113783376279087892811205488998064973410142296855833380017169761673959098299573031813748973736717588648588298769526788869135704603392327667367010113892650329074745641427532e-181",
    "-4.12440382819913396644910330658191516653215916365176216413559539974678813129932671033505456642177270914286017236001681233871470954544186965547392013607748363863814135600112337548239864927866809658062928186729898726455764959810214242366456793463131304331802119909012629125781305256189665332383803654717679237279770887466863883384941752031601594221057749902381199618343716519002043441269929316566975769306466968209015465694145249567527454398223341129304e-181",
    "-2.29242213840726167798998391293129799291857451682722043199962578243458582075961835597976375351796690866148348606457876243818845837487802317607973818046862124084105325318586210264515732976498996452055339900121347606393946943586231184204489373387155300805343406850277419865684388532570044385576195148967412851967536241452876708284092244071678633027634470358680202306287561655793828675531739086926707175750445446332646036285429608266119725409858425607015e-181",
    "-1.25205056016254700308770059194062657637301258652687126833028513440245950674757551332663685441733446299501105226459042216244340762513116780808990059024108297238327943944016217196927349159767950862716813009461868656507703413343921053947036302741116669099960433240724289959804744051056945914192091257584284872660165519138778622613497477138041982823004985995453434284613801564800892215339591100382164291835392244144808468377478543211247449158152175721824e-181",
    "-6.74054201438736854490955469666420864353220921100469287777793992008309126643766410657554580548544912007123577034021840588816089164747706846771016653599420208922907958208636435641222378333879702969539876752881779827242485271071484148587315161488057514504066718933001011422748528433140589280576834770433922448704528255595373101655311968103095985106307828421275667117205952297638674920829464962606324269593582838742616568197381046758194421556496296475770e-182",
    "-3.58421253040674323191027198382518235103047356763266271863589574991531955351030317568084003681458864276472609548657724999220423389844709141722435486350566566512252574469428493496559854254841603725026474514606722892235389594240523304090694518929124811234979364089525088888624326899098821431910902474320360408237366413455734296572870938594153951270370014211365631716690915595516839238659455924666118768481602286195091601015866187506788767466428218742744e-182",
    "-1.88499077511004254304382322119809147260371089648453660142509382387105061665037034795893014039704614436687416783585816701438650553648972041699331688063085995718563342076684699161045130611317952776957548352955118105021944222557593135503412257699289661745809220500114741654305493063403420278212945605377091297447584556383345340852220237094554833233464975196122087047389618282966857722271321086256378511757934621433454582344482837616947171501405591329183e-182",
    "-9.81409941296089575885913480901024774901690927353644694782630569644305304566730046849854214224175260360913632581860477314589357642214614644359910594584825534367797401226413247134662602719339536924908925561073327657414594187504344699193773855119962717304902731574558963050951354487543656727761186859668099810817599966559293535996860103178939032897867436448839725498835651415951012957122961052977538007353861616558493946690172693783640525366563909022539e-183",
    "-5.06190861117084566695221607459953637183042008855274294667424850754777301484803834827899121919577832322806402008981061425969532716192196064855052581484322673357710721937948857248092805164439454284203263902673738064554160784775532908403422790290416964864797400523421912509551610912316578980696108476060170326272170671031046750976407167515546962743744437216353877047895920116722011002370123732591990852781903018668790550851247629146936273116864282679344e-183",
    "-2.58781569809098751986269142367922993340618154679414294201622234566792051812120960329629843309806612299821396558237441791458153129825431137032197431904271473559656375400663512596739727278377936064583210169130348863475439281269992343515674337096654988120669281272799728523178230873890189370356994555534147241085991109433950053967601713375002851900073535386560960934502333310224195637191172774718215134586670389501206418452187735017281923777925980898488e-183",
    "-1.31193378006356315277502824670063311322173052885618372866353371242667354824147484943803801319457446835998028189103374245999582503871294110850066038322037008653131548646040407185399347761149332607302629763056749501384307927605378858584759500562529676574753370610657784275408424905996048077210658424275362045182007127919417306993492336627940178482243520163720905454061040467582306012090299990608698117805968033383421268177366332972881604841977844543480e-183",
    "-6.59861353978258726505700302045094345026523174588139818374922008560258476719407932558442650890507815870592876311398571409777240678651858844016092592202796153726135765477392684876303397091086662779251284817185912369793177812424789280166961030990388223758117213264792489068426588505142503923494399986828668348574163382723566725712009699850183771862003460648735756582786414684524620479621507688749598099421826435241464732270409023217648656869704142664848e-184",
    "-3.29436716492112860350384750319655793324288384478170170060256422376881149220383921971118547139339355080762079191688578180658356471862673541000962632453733046433919340443595184673105354243370122761796136398189319909135261898581439658844758409618724524082232009175876881459364891358913715017801521962584002441348796159862762322365514298936314581774055599556128351062229984382069151618342307172062237911318867604457847478312621689503887496183216022442482e-184",
    "-1.63343212380411899087029539232504824868735140107690064919624209991188537559783109157116946673592963900438781976655935962738124406219977477484466181314677483055364120884770471707456362234125223894202536168824844829278554033674842401248468029210389639074037348461534276365448911178741612047109382256365519522310996553285247004658643989889291872335411964580051599781904128939495809569708525883978461788182153802899765748370669874764282081123368052371071e-184",
    "-8.04772518030740415110495044596447774876153082687062834273511863817649379494639100543305006839153566803206227674347647789923920870218188811841419886335997145293209774903274790111239128105400011803188177304893160329806800645057745493067094010078706467701408720791710956102744601978109766771749418881738484003187958394571196521556855801856505923556279165601140027708613443205418104979215483796246066564735389699507720950392411152550730109929503189676259e-185",
    "-3.94184520162833511693163360126864521846412687761214116634747677873925897795802145954245151251974149899097869569480279882902112665124148304396341067948307130185935304183347068600826093843883825573634133948448490210758038179487076159848522254827233906140616694413749694754765055636397647873943986111878652558104599203482067196653322533982071398017208911064568044059052917123594538156075906428872822259431671175040513135261381851613150916874033072412689e-185",
    "-1.92018444468721696768580525273063080364820113259218311278173332385742483902751569937821286646598252679187865632665814986704985690422788799034492616189569037806618732605206649576322709858809116973518957791554020571197337197755707689775452623748244902820628813735208477570575834162030741566146560134677298284617395767231255382885394033387655800849632122266224359822578159805213139093820693776013294018987667714686333975578748085929916430342104674253458e-185",
    "-9.30453626265937368002127812023144408961795961945810742538879274971457416553039955099720090923565270752213611214098843088342893491034666173764047855561469402153594127669703191446132210285430340151940593849352145556164006036911968906213769123433880939900846131039094319418019622065325416351991302332441652319555564129131660294779083922455804624804814744829134047297330774017749681657891259384541282594217458208730194777805940700635238403007930190438182e-186",
    "-4.48502306331380075623032636915505658723592577638659465281996647115899825679276391672879851720875724788960474582159802240642339593654500316952448266987569503848730159302797953803996348411280086988514808592981417747183216636611419414051709479036193701160596189349530642625182747896184990073892867805013958381759854668278097337766329230216033728407641283612355067285478221675239720539621343703641320205436099212116428998065687363279169828611725791025660e-186",
    "-2.15022902406113568692587314178413992585046869374380526546395712443948955248693766700720863032780759726104505661136940940313030555538566444761146932165298900673640704321971522936808052712192199243987532283604766171557764664667269865649043455610671640328756934456835299491175165371145558476725721353950909932426245266074970605064985165425950083807872201650915827325004783064934851378218688415963997490944813986834133886149974803071148491804857429519109e-186",
    "-1.02500257224369979383944595753557951905266589201529714549073209863521884616850074649570004926926503204742037967750194658724275860064752882196995702904891669623341473280807065324913601515398955870236945590025619750158955633024227096050542953348977477076010082058802427687308033499300162244072129864665176809032494901850009508185157857153829627777307202555721968965999422765879481084332116633317226797141726265485788348483662920951389080695979047957872e-186",
    "-4.85642003262058115711358551519032758594688204454744374586232521083310854842290973727797680386167525442980727192524344636287364515294871804711069262766587491761848066252402397859794879909615571780686190464016558674142829767599663079526249696981516160897740581714655567428924609304742322728526383610569424381960116481294815122446029949198698474750505273651277155068591420671037893325233066253955719100488082280911786652599101908066760315371933989096858e-187",
    "-2.28598661068584237274499910708310570450735209728243143197113391784638482178757648640332153584565206307762743939227148407283635834504484181467216322389877860674752564947084016061212415219418635946691198919693788401665077772088763558860845528265188709522300333732901818778401602023885881279614419600001491069043175535711233249535306628088840759800968211488974166680673233908056817989122808244348946437299402702244970145514182280034948611960934598985143e-187",
    "-1.06860483652453232539754678139615877949769274277667861104752011616907713069672517933511093167838857381896572832856251180057029392625800330644840577724615698875262094922710145659896604486667093397548988666097105619223137797680479177333447254876124222864485923055173406769581921724719341194154551841650479593165167984445952379323427661577172684328783193411097578565953862978742054215702164569998527937954965051661126278976497335201376103216970478303881e-187",
    "-4.95890272109735070377382200128045910735139311708571774302772350990061344111613933535608019965996675758200037328550649085781495013494343918628819012592215984467311977786934109044685785759753839074077002325029518249969369406585813066738967974978999733389289343254013938856148373569779308349722617372601793993277066460734970559118460104390945844383221562129288807653999649387110525642292628207168113535433170145789930300792184655745376197047169704801431e-188",
    "-2.28371211936080290091476801632774320754229087292158241349505094523504454764236160520428904350972430862274869692079681340421250197353076298412565166025650982599566573986662044529577977643518682334926301317092392088409131428489846305081633678635847656701402852730015720058626862547034923833905556035911095498707659824113102603037665569333686358217761270290278493484296315515742162399391869230712326814084078633489370501067388862022135697152750189945515e-188",
    "-1.04342018195720218451555141106150174298548350665076782960628867675999807264577196396953065574016789973132791598703260256848192430711034321986579370840705375697010475543116061465472452763895456798653094923253915182297295598324997721350606248636198708940082989983179119557173273152936330727313353109242098745438452047100448083711316721624694985565538694128749998860634709354330508569333044510558933622232346911588314251469296449416468255682885532461611e-188",
    "-4.72821471424317208064570970593816479086440412258834872106641753118944983620213116852651871328253196452276317015408773015195862436190504813632435877419349875083263987398787958556700133215175952380453075745934243370966442708698669910923387979168244897717994757922114167766151454665296897991625789480462042920802997553661648299919498784022683879102172728066666060670279104371420238660104690582157933790237085519682074438063504530719419485291455499982815e-189",
    "-2.12397343536041287203958128981702277573439571330046393305747918441561305077995315319974436015096205410270854052077886261931662147948074242576291496929829850380159683513836449360245482322908442550387429168503070538725231904797940302759375415123605591778583506868227100701672585144982106780807072408936293647338328134385411444116884983858911107743646478014423252814393776099895063409215012007996308153215960639880905953065824289506911800180614605451080e-189",
    "-9.45113076027655352601776394471424431466842726226617112336392511209087740194945502076788801975700504974543394069250267964264734376954903466212920557148476715415679871892776763219676943390925305590621275043250994996582853737462802279401447320912112491079723129693476282464167188443429915534514142385441555299409499902377232915399176434882473678280720248147290017756978510416440817724338516541436941304984387901060383161595068831283906791906599903208869e-190",
    "-4.16079219439262659128525219398633604187709456430846736909385916891070627212266586379746159699561951103057125311241471984385981924166107413928403393541495222110894581606237550089330792292476196551787169555721733649572682617822986802827248287399089195823451497975647850809624236250908986298231251991458633805288075279567360904777268993759576836886284103500010393092465114538074583149244440048808283123279808621282851249434602551160026988044747905898672e-190",
    "-1.80896267644443180580926551698416478332423553214172314723181219544226011824601215790046177042422078750700298531745851087900099987719657200119001868439551819786177300713006068088419946436460836669871752170544073343942585990068302624001923401992835490408059704042314152630370950901781409286161728165778827724491115912519994734358437242096559260766190910594366114765304811386080910067586819406051401203822954395817963837490036649358223401802213318460640e-190",
    "-7.74607337134032736685775998598818438143823540412976698469805639975073335701452461693625779839629363100002166063772243528151584368463936729558573012564873122529394418665175292517427746008841751918451625203336331868745486276367415613337995236652461858957549847328164920546282521139672276008998023477545835839956795223817258017092773175540043094824834795468914870283141773152327001397173250168445331484953078289794832611423874467837851031343276318066867e-191",
    "-3.25429683925816648293692701437869946571040019592312887095617860571354924349916984735926103024342651859303755833821976604733425246521259394823058844530019964986311206548153854304479445974054180067651782518564009735722386804797709531198118121256569580119608538948853398741296549497678257426250330344259426772355556392729982162553034374512225014806477247577556694562541111107330536693901352231117076419814098358029361293321474919597174719473271962586642e-191",
    "-1.33385024303385899330178307472815088843796397331150484986918538219228208605134175048059873006553601500279143988001317868372948706749375726638930085471867328893198380138863736866439579579094948512531008080942615781070946809570186153287790255102053946793130421516575422666659837443732697224083397900911489419326399370147869743555981724475285480908269299222011325057930244331205343682227795175499301650810176280022377071566319569534729976937512895824241e-191",
    "-5.28780413337575204258786346200398618468777905133597286267121647808085675674386519574400429083792446752043715661142599602571135306597166352194669142801315100948235630448008580756629005026882281677714308953512855170578335905754073323792417299662995142768446712336588194250401512955948839897038848272310531507941756550111849152930816634059967800304272000160534181977610488826892800729706531682539118280826758420128085845456254757516419116903106133768674e-192",
    "-1.99847476576811199965998493516802256788484293755049138476131046603661486885630824587759750615806285964255697047995467584750910960090606721274729591360142676622222779442776452699370978419039612989357413884010308003813339189986725893634944590311313007425768406010271638869300062938490899514874541526390726986208951324069339300140390186791963726548648736715322650395316998468448085086160307845597018350523824219323393880921583847068889707446236850358519e-192",
    "-7.00613271410107407656215640360780516275362432516751563450520191976513978422524213942981711965989138993994314068509217547969142240440165286189068655481366252536318294922385214714846514004672887865105192662971618239341399367167264877936136652732468120744112164282050480464758437622909050671662411692470081099989728029750872310619250873865755961921032591440050052411651683034737981949106242882875919967271779895455006834346091733959769209348267035541577e-193",
    "-2.13660036515463949210313699267039442395280606239032338887309153354293792521418484713575763615532274822098363160598610553401408868774193197693133773372448906192617570552647546493512927651435394862267657873943711546534428204840542280411718228704016096980059978985113562457713662037414818071790970131112016505163813091815812740115640438931047713737348107426171163997901587491195228935990186471807218924985156968736372444408980315340105870067473956169881e-193",
    "-4.50347117152375137624196465880817755208308158062136846353142973716671258527142695677934953047963068719949940689466365189900499503591585780740626424164350150116210314632414274284901170475644733692669397252245737773553444334812558752039528534835283224426998716235331032102281809867333345846824691293792755761317904381153858115815020756867308483796335551783378397066364857562789717468431318266278694825607676119079837735813213256877178253956894742211535e-194",
    "5.09832187006941937209628390054936708921873097768598535027132360665464348182712348658830391269951158258348514474222181309797512244501549523321840570995063617329096819844497596255255047124660174715286926209199774755948186297355716621031754711066141511312266496696646463661335394644468619845075628300140102042610979267199895078458294074082442545931147295253382722258585998327320562034679843192617774588178960001069287088410847174047284471131125971519942e-195",
    "1.47489866434637599660588907694901919270122501380348598138269243416162362190997437887339145312908158746345764307679665225796619792112011917937163699594064632014126051470298130711425222381599740238957896377540187320294040687024210376692408385917557226701874047033512066931958141444323147233524690873454920509201962756367234156895586242094564122490386496915162654017418578219187825641250649363573722233913128341232565022598199785395935099867111974797417e-194",
    "1.27042904522603532637107027642938410103186084176195405767043061279419298529665090492791069374204166321417833406407066219179527154851110659515947596028153913930005300346560646575718922437787459654117476914985556306822815955222127879711473526387345996122181459246745200890952964690495912127524561611597272440430886649064319800715148646788390863406229888532111131587495616754299745416962863532567711990569810298337794985277191642753720595220245822225069e-194",
    "8.65426171496117965028366041144454105119039627897821154660901071245934452368925851786811774040591743458613659443193978781675465678279603558222029237839474169235366160580044155755323849383055784038489603741089435082437585045152072638338988740415052671846950797454348427988728009391185944178794425133572253831597706811590196802115578662875606386360110188540903338335185511076791861251531207974022933514959204550955352924289604044547680218360311703421279e-195",
    "5.30873585403343270465208202107388347841848019264913786644189288870363831171257016616717240989476012022545901805422580991438312931124415159108418185279150141922081564653156178853810589371759464786632872684814104687565250583981555731599228030859820401641640215796893488414827031847952526549233388478027919169592008527506791978330729795275697899402405465981942166261475216269838654725582355983343988118369235242745836689792850170422330983933962624593681e-195",
    "3.06608649491648270091809435622446945183781412708209834221584886877693759723675025473823782694059752210701084013349795968763507726440126373515178114594593268682038818587134733397173991600587178857672262260730957434094733056417866054167208564781839606877160796215889673149501418699447602223474040882172389116596240981207550281242211387089403901283289477204893223723053046911971503696649564611662982797088109533702318751683890722673382290511088684587286e-195",
    "1.70184702968107660333456563344704900903324703027573510951658197157127395645450400323184355123731401799003951600569132752430623139859427002381805697830231855146341088056461157046078198735950470019987008622784631782135387223386527163650146669409049697232131783250556642018085805270809457627231627957009232695701079416202521621595160058606828825203728005422258336233090645508850627323232680539424693629573767863461572764302223272024246133186028501733598e-195",
    "9.17885979780317281562047539195779264802712955936719854482663247738163941563230298373029183535104275932919979923802552382986526810187538120563304425775010070535081155140991077968658901269243906306991302879668021069238566805502845689202645544175009552153252813581149773573652125083841061993960870409338385030955260615789455409093673138419814826816670824640815092932135444805319546337063958255891182247127416879165813603531988162294540174256933964316564e-196",
    "4.84211142931349739448499683139569080062743109099708792416264773152336286607181931831248148208411525877406397185008468216105336673112181355521130511215774827860651721836727010417884601817283522071159912646551183993980994301018835628357507088723830594888352876820429758806525694579963456552187107324479964232274307666192189138911497667937158619005337121352703901735832022151629164577243324965845955099056058750502558778644934093050316366570483683348632e-196",
    "2.50892929356802270783814858082211926221659409314808270344342894450031022558579746932193795158180554036643974918153302558854092859824546685618543032061956222909572715781611083085410079959935289533290045375153215185052924779251274913276003796390841235158456820473642775016541615759553810303541286368620731789369284450731509709417092796172524336687626458122379380169532562878968373411774517540480922673892825778349210114668524661967325780874808231196102e-196",
    "1.28060000575652943977711027358780880135105216797591606620314057877677075677074880787064503557509602039550260630917443037787145422394798788333246395861346246061600878095033024852108203090492526762781193583275043928503013722732397364294244009405939136948469695046513418275306003148109483817218075567263059720307474012495144696788981089430005577092231530325748108738011602678426784374719247342402854845848966858576067454033825296489286883505964182718256e-196",
    "6.45270986496846254796878996594562082063784234117636153931319870595652273308509473772806618680738045240849045471566738065340375110875062656732887288527799138866585820371031727621272059387803145406838669815057253302732190170397243298018840634703774234762606213901593737024744049244360578095318545819956017187025422188957064480898404493543612305179436351314904050718421496481337262440784239410989273171842080250564571788251206514395348515154716193753470e-197",
    "3.21513166645924682601564455063631897552067255344564233080981262043197635344660919054227317721939977094539044461337897650622858314630007538604851278375072113821845087282920014963771711260637664659782303630099890880853413126775010276343124134675042891370210333944470149041745791093693276667270384872364724484147844920540945171845045694315468210932123774724205974482648696679213597894948815429258654665820099499100455361134290827405247661406476807613850e-197",
    "1.58622048082243206701946185270308010667079336066071476594901904468550132402466498444940123362926644350104309394388140341960454652217558184628919960261434901367955319609370811934849732459716267211357200351599489708826392829629065841648916065530207481697939845598948424227152313653717298895000927173777739058023131883030891950000921764978132545346218918767821210604994557205926960792915653929574945996141761595627994720254405407180702056643597612524494e-197",
    "7.75715736402110882940502206530262217793782972635453107588788196878568139104580739250233945269219692798210843804993177635629569359248119599571067061257165708197223981434145711155216161064570084370769043656620534226136375436458501532901217825873304586626320706812090755881573474913098598753504444688084039099882828797487052299574297547231569559597336101906146179267919869924694885896378660049262084386606582615205141188117004373307314094898381444208672e-198",
    "3.76341340853354912772786405108306045171638590388174716675939957266769723202319652878187286734047018994898523610337185333936986416846777135422056789597325468880849803368766890188343659545362017075711043018183568929891204256832993426420654220136142561025933107660555686952630653738423336204297871023532915471593567477644667106097639065925213967309569387901728416190649883758485585673618005165065242079019576302312829216252351999624511706198755486204934e-198",
    "1.81249540692993670419942658096514234859284384945204757242606760008936046123049067013707048966271080646681451404951613843386856829334084974289027084155654718678855283687547519448631211657977470122966504039685271091596819611671437758199610285335993883665576708535795404864928924665826509689108146357409673911995209447235607811152634201291624358036679726895148828081052770404695688306212216566457519440872397082112388458323156969904970707420191410931115e-198",
    "8.66930400083022166030681634830073751469891813462428437233353385487859555322888726584176908921860050447317151088051928372112507634901167325042086193249856089797775381605024803477694068944105545695807641363377909107539318394412916813673697140962352587515626625132478633669073997944510410667508057615780958529697605785684786517238050969869123899627582033040521683713773747022654269757060760849916836602436077308796730000574112548577359360727428757271989e-199",
    "4.11944368644056178124173719574869351505279662765103010463469991007227344920086951904964303541042311503010777116511812960767802835464761222890657122352952484259117662065827341546730222678564168156941830449181108614623291365630755597816618256846290463716803503848818408532463999914123537361412690917970012621360149079226032306021355966767559326085093419027404572553117333817052411017740646404848359820795939629800410255280176567914737414928196817762166e-199",
    "1.94505526192783213524708787134670798856760504254597316982634190850265149205291140498821739160118967656122357403087671600399063100080465204362525638886716995994797757981029524074886335862376888706312822063677887675723833659602713777290785860895978983249429346106086778047904183252106130138180848268343378451387358970453856572783421589256319429648710515117582885169204839648459514278362046615195593108669249222393010367093818016734677179146249424083087e-199",
    "9.12705118137786923067874646376524046143420489911143097159917859443220782964195537440110857629083420193870690385085105836764802021986105331627469066045016467633811340965693861461071442342792916278123240713238061290945109486487399898467825245781064893234148423475219311261152562669798865539430110059627404450388437354582774126574187071398340659477751637837353000618396209002488020629867344471834320816057385526502262398295233582579859019044946837060344e-200",
    "4.25680721357970303186407233353594205994070489050745896361631876319683213057676351954032380958174730942631596262411314007947271793701222646830270252088599700306187635226218899513454842378105586804709131405489428026018660997032919343479436761752584406375481713366863378709236578029986639553740793810303255423843862728181770068270347323016389517761369926490663327582671752029285168730258511103909709936166195198134263290389624045844078186944818922664427e-200",
    "1.97345841383406000575748815129139010519399685908270336607169398849679049348663625171862630447806470442223399881388499996827782683725811956527549895776673306225760512623457903502155137130471875187377966111130173441053073098532642402045976207415664769228272156591607770243166938448565027656505660344426005821993020463398664798619158271998045527888747553830052714642308335775577835240662074516083164444441704643964207689215713697034716801932280538716812e-200",
    "9.09474729545557342209373098464940221420177838730650826427450437637417221729273948802287139113741294938664134204068768175487660006922926123249698469813218904181287944806443820177778666220023560285174762214527839333176329709363267757731080107117929821684499627746064455655003931033599065205375686537799121365893751599494532856017513219231885268468342769633887500281876881805510183685840774886923544060028954164058529732191196357657422221061347241561464e-201",
    "4.16737645191382353512300010972785186033837491057077870680833087897910845010746640199942242841166238997230092607447456588276718305473559507487459246505943685675783603094683670689235783691668842504961564905819511248788384221023600324997287151657209996829843826740200253192960503384836643240629017546020198643750050260466298168450688763836057452660458915999124553421955610970738566654963511996577274405808807797766303484599393875960106568361518167359698e-201",
    "1.90114093687691056370822915416716371542830149759473236161894884507106246631090894623083977428889501238150605748634372787691174824389233651698803961934526182686965411848571683886822992802768722279277373258100434509850945469129874946039782685905787186981471680347205763298119830395701166167822996993420441645572565684111642209826880235658396754933461890438271671941311126824437344534819720262925201073648949782371843722062688215482291347128057174417229e-201",
    "4.47629503519402921631563107720479912831223186699361601028807436528675618905904737909552663645760700938460074439952703373931095105017272031153073159876653142444859851141407725793987640009475250806897452529084966402475378092621700158393628624375029573321646840190901716854043018124300647008100138417140033817839705494397072677634025899585470014041454341375294530399443778734634929008776333450314164246252792514182804736319176603767361521565373758538628e-202",
    "2.18325068020502297044075937937490601950278664491502834003756122799627776146784118851188498415152591239616229969183946283628816984974280029639029873825970949518501772414331087971721620198368445289546665360720661021986397894094884227031547736653909701679775992646174528612529850021142201805465051939670377169692081570639651603303299205407679420777347037645560232178453637145600773819672023527284746073939504740235238511478645247589604097582974563967837e-201",
    "-3.27833938988335384929377924611129433298200966618144338026810780545844889702603885239012745856983989939449021199273933983312131886251112731499266644916335310002266106129561642978606459241368863725151333192506329424310651953059910822808667541407961809194875606530643821184176043268733279666893173083431791322745074996666152125474769175968301914770935616346068720614950201750331595914474845943221160219299318767679010760409157670392444400464812412217242e-201",
    "3.58667481972561690893694998770117113484312918644049656950560762335406761145003346269782507606773716084745574584970183688542118894133094397533174634469511194318898005756469264049090102818982277386321947286608457830516415774833332461131729376162412771482528569419321219692582875604895965680607633013560385682680288491750190696684413248957420313421744163088804411893952251070682100236579788023740860897669126710096740837591412715451684166673032062230466e-201",
    "-1.86225547500449035942313993540381836829808552493076367072820030221242238454197181131517791960522770249115484829398633111910736037822845976711503695958139136549511129908537526752532756357366166992984142543598265543284017981885234241872517147785298504101187192891674627863448487877131139379218947803456524154962583586350050216033798797472797867873056518256840882908337265095630912919732415666110918375715470888916694088242811541775146318853558850433820e-201",
    "4.62278801829964406553038827779666687772162649555240898538217534850681232714843467473900186190523210971178923525775315513928535034910249642611260716855353019907440500697383833974897281918708501779442281416870859005806349805162377362048071693344028535787681170170818896188082901411546044453422472578640925959181888998149715036083055059736963328156523267036938394470772915324236536584497531068475860264838312486644343297626923447288899436335648471372038e-202"
  ],
  "c": [
    "0.999998640200339545720101898995795069282435491939521403289752076695942362727812830579590852586171509376408802858576365468134055351476282381067775945228078997337823405432193383915354629298309762207472133155505846321430929959973421310431207417766832393088307042580010716394684028977817993683137838426550757948948471704606010899037900511011047500982415310979332207151488377688010552077943777742285942816489891568395177736564062525753669882107926565454243",
    "-2.66517496600902906499451802237979239626276232590064443985191016371285957639016146408964900802860080856201687631108842979002769094752172100591317539350037786065410979496997400647000330331161656820912173132920999738683858732834051028449419934209854811215345219745195597034280549712794250372931805347627507204975452157979921156940287487816261944148290690602724031910891659397094268311124944957391506020239291198987959034620582603514187239425463712946824e-6",
    "-2.50727509579215558863538102190769403193657531171429929108098466310875625837336510202282138307610261498069456533588753773449500805327473123954194570687963631736444770016338282819740578912522333531608176324408304904051879336081150207831576717996812049389771278924454625768578024701739561291188922353206746784400571850513687158881647892689977659208757796780802422595730914262145725028858867376939576973152130490412372025566912822538299250604106333168751e-6",
    "-2.26131334543281626939838748818755614725516560976343494058558061493430777188721895323368647769016603236534681954981503606932142882338205351103483286428056749012558003135128817338194532002751039035807972547845719529300605015973851562263481246763695570335804752056346375059823458586377347194579654235652408066678591535387666542730035709146992361180330844726745216726612014226458134178865744909262819402867655871750730403367872595016898791385710851479992e-6",
    "-1.95073186345555412964700886943148609820787825447437439345555278715710603542146003771827442189333690598859772368629376377882502737583710777220098731900162184749619261574548142714906136890162151969002616571939789728068261203426578151423380279570111411492996481548272078308936227153248995653981674900253512183324005789806833614948172444265023709163675847096229807233685798074079690572357680706558833405517945119555642463540274739152967585414598085105337e-6",
    "-1.60396308285546605578342969353720106122668906737228784109904526338666546298735014821768155291471526106291213089331874194259327390028851164996264144550115788990501951811237107946407404575340192988418023454495281607862643452907541514025485658496487409554666519719758182119816461426403418046253060951336800264160862836637538300558815988201171656337942822441180518944307678736886389578144373438257010158274734635433418523540033204397106771162052936010736e-6",
    "-1.25078506727549182406998297910119740109704277791856613700473851447656319390577424635297698446026952780506277889406272255220986828493108816469659681604222830147231567731880565360552249163884450690923618203407028121912861416884020274669509692640646198800179539138728823780972207939142833820273269745553990252293309292601189923313928896155966855790815571781514909531486795004682822679159743980487146372498422949063978327936501716302986788185915175773697e-6",
    "-9.18592896902025487058148914993805046536584907777377589864275438286149407310874513173124045319331932804907358894026601294673158249245021243101408672677210975184404179870399738987252694916951735363621523577214713914095310766003752296670570191551610612036635141781634007873826514687555141523928474586232319036919781495812331746717692805402031571835389268033125613893136196027057427881769205527749506068333141723576965118389457694516959916966126705092076e-7",
    "-6.29133600353286966857056572032811148505678441028356157985655791964591087783829729129657400522993646670852228145880087391945571793028188023545271060502178516999137688683940916100474058200463650979832943666848726376987394326168635683418874227330222448956221751747510550560209466483026317462664814159293678583584099288797236057217012463253758257086131499922600693165199347380291276290208804355373181628843595595482627388278406558886862321300535973657003e-7",
    "-3.96201444487036289437898197588310456983972278695218612781363022339054872735559259304895432890481484139872454629914517939798084067944888899970611517642283652532443150484830168856728826591614077299915868617436940857784593647696971380666407468749785758316500572230382916864126792902595904276443704320916121700334134037305878419925709858359386446185674052186498364181921951020449999279855374191885360448606782176423008524303353108944729745456982120547995e-7",
    "-2.24660211719374335117413851590543018095074941944825448342685671018325072126511940017886128943054175668386245855742681575568442196194002601957209906333805249719583340774408131198668278312062899001160697896292161779583258513335769939373414864243571274421914987718927433749085810128661839818120160160723222205064868930011850750949456998206845947664202933921209897776675108745100474780838339152657399592232776677467684718351689032543071452083308213995835e-7",
    "-1.10956722615738548039180013601355893159641045958042949214677665198086385949422469358860647989619741044571195842645916833620814636475607096093572895126756130369918618152952248969048593783041345311471139615202318788952547933459032686876667720135255140188936401183828549043818207476448721843441284325242521398420365485423707842101322070402601062955918866870641813729256535186273630133999368526773635573072817055022984194665360622535365265819924041241735e-7",
    "-4.50334730562807397144793274881540593250860616782755490687521340615582949394620912165129509455814421708657208563589162868705234614881431999036903351528741934955522089478253329754644746282551463339777539371139492351493172196829390635488050266064873773404386340358125857985695911028283054401231656238646041313675289136230591813671668814157011620959451663366156924936077667772157255522847609179256284859403765704817664259126597998636256505615879628062087e-8",
    "-1.32685709002713428270818388695964240764518901106722984638287386899379170739266618554537604849118169052766646692579993176729611027353608036538005175918375760076243525617481663976522951244674987169182341475442425571588933235267272745465720067129785624990041663050174819952595813327671539246933577996066340917339549909179300716070957481276818767554217413190749106653630376547248961760815388117561054588589118361750226127362587666844379749264842867291090e-8",
    "-1.81311962147319092147312005559823830780643242012135697938222675879861646245900220138542488014511248185319245209244850542612370450144492437143385984787649705427269390128989698718075337953913628515425378282123075693045526212824228747440402979553000042922241859448295317292825867021989052544679292378811981345245739964097705873500971291990406451386746176943149588793383040270059401694148025422005980970536017174346417267642052399088511912345091287095791e-9",
    "4.79353566249891615884813269907975614363611264524944708433295857024568361967165444290664330290517697487397123241196802689279904426109303805684510831717033376542777344098734224670098195967385650247123102023060278682130957157020339968092658360563267035023527165821293982102931324202955504261330506986708888246687888704787734311975661949465750570164387997423586441015163894704604437933462106516172430630520578311622819102101415222465851856254057178904671e-10",
    "3.51473703159298188789030583195691601356001507824737722257383072569211106227953142364144582185628124065787198253675009309874213433972647112591694550205626415326048325234814733629588535100683181680024106639188220941075458294097204408867536099557338509850861654627266873356091032785529423226709968672867715620172522079255929334220623538638264357013651262188421055493943425827649019668600304576795300865546777001827937155869207710675376671662065659616819e-10",
    "2.44713605051263107685340147266269676367519010448575130261102173597844121676030758018508199319545544915409946218174397521545097724499155959452063686799550179187323213830163878093264305685824652027419147870831550617863631426628583201846055029895022922299769241274525224612619918368585858660657326258613362029298434427645442695797416393008544066594746380144945296822725020294764986802740899142549516418859453628925757450393890995565046204571849525297480e-10",
    "1.61178688783401888460341512175680550889037590326628010781394208407354671004562249127149629636850607971810652373020382184408024691436774145106737690850185988266119247696005923725468489686207744755082533736308723916069122405176093634421946568783675567086937556137290545028969863457912921203486366834036179971162820993399516361994541736466575377724632324992036289675472386113614395870999359812814113425434870107254123533267054166290205322825257466295429e-10",
    "9.97485952796032470092792743142218793631190859721213201355207864192089456239381459784356752816745411989479698246324778117614916338719776060698925905362394386629882318957521075819070089441493477515408490194175589126563059741550244591455844163070510462218900067790895468441047548046985957599316547016119853276194828793366961217629731811813402684847091583497454486018616138166528822307209231171339781139642896788262440123155271220038797230297189771423489e-11",
    "5.74192258988281462338354377273786492840015687996114886592595026806905433429517697835498246175670071655849264332272862583239888029744016202735105543755054390068045436665337937592505321824430869531056500336952688534795115293052747179697457960495504392316740972139452629791910525554515157936794145927873291734297295648654635801856623892845606971753248379689765314874890962643843097322800257741548776756420762343099692104567283721223634831501154845970386e-11",
    "3.02891158870977974950067907736822839814849340660341098868426571322713821585302046743329893640659835527123430551549291873805727694426789893700758523315985062523975386065118379505618355818924690588702081206942619824904114126946473720898021548982451873214916346176422939024183594111075578189521655613438348448957107965920932700005536864212231192363490292985739988331109978073261460578618016195755938579592291922149520869646337294177766971410449274311450e-11",
    "1.43176362614306998090821587646097862727262774496140901659458683531261829441017879981679601766049144038438224346083318571242037940400445206965502145331112168554533700651388199627664001817876487681405880152996331693859320846723833537394372642078282209544042391859821006969509066437909014462397309211190074412704218283148013830729398179608133499690076762184024076934747899796083489151784148761286217140037014089707102424398600876396075658638357941628895e-11",
    "5.85615113736817159124499502432836054069716039458806784666370279473733047630766181256608400993543489077199868192609673527127540965797604592549184018628561926423052966993963363481400702358592086587406871719417215323187404258013860662604683768258333240833359330217683396648418408645281032019770623109449604685060094130996363652439056521021893063362253655237192841482604004321694399447095657808779797880578518930947131405615425532094076723034651053391725e-12",
    "1.95749584518857435901354418518899416228061400450612762555437780139414634621666847603155372146205789799737271214321292117315740683389608360037053600798058980830401981477451262774216169182195713336072150939062768743417121973214890518399955311809459433920793068229017153622385886596137038859956517604789548216763909455783940869432282484348673437180821641699682890133631339850405174677152455210089576923392963515393012608979350288756681073253852441433598e-12",
    "4.89303345140241958650004761410800963423752847906750987247071061923044442792621795553723236428725211545195842504888138179855233626511141083794688757057008640672362849461343414932848581773910169257526088225861368553079812357751282271897279781399700776857069526764371750628316492243870389229776128489462332731808259101816720607360341462569092334213743872392631534628243747122875547242923507264909260949615634023309756488267285294649666285673287512382692e-13",
    "9.33022164562490374020200052539177671721589107455013082670718707183171230325272825850731690742475340380106033133357756076629979426599325419345525521492226903352565543018119211997938687699977354860520483932579246948387646670685190667124719183963351067471140133505500056705371292442765909473621852302584131297893204262075007810424751300685894866047090228251883217299250350782112889813658763326859458194723752163825467736580718794430417846184079582526447e-14",
    "4.11958656545015566549840455394053755036664167689152310968224900219058899965056968856450033606227738098048059478902567815551643544305502508288614950424116961436428870536772874801625394988920344173115908125791976450141434071006799329382381521269652510519944801148001860109910880477926686144201870130628380496054007704469709170774104365020721071266701625408202806104242520920933388431144858919795117226002908215410609662038033613592682607936317305045721e-14",
    "3.87289846636830602377493287240113818916431787147886011445566746164530183827127411373772011328005933929401046583145786984986572721172886682609034580249440304639651577941626329639922782777095963368166711149385894713196443975754698969563741700788712816789222990382712369132530622718248070876293713949017193406194149662235487179376312914647225134923047060988987006135205185724049805793314863274546317688354557161140105061270288924813812727001044206852968e-14",
    "2.58799505122468561648750115720068892150820981955189269403857006117633060502118494456985003728483612395372286083717924953626465777038405708268691498925325737407953856707434631085044620259967770707971521610658676939062194488576668344100253275858026292408822890143525332568327413454569776174507415272257464370249544507146035374421406729375562164525253119018955524309365027099198327859246445189392028975186183529348359892355618775113503261087725248066468e-14",
    "1.57754347022649324714039147695040410103371907222661893291091782863333975422032502655686947867298789315510370893170460759482924727351454554894783978991994144868017153687999312430130613710123326657015696709836096329190691676784733270143116605484889838218213669362698563234220731413931110507906350795057668951620931547324825834627141903105989427285996994427105551638632792077998427000532241599548759322354658388672733953285449440209461169748822238351204e-14",
    "8.76022390438502951205101450761611222457495852773575651444002753020431554687208954705252663765744418888763711257837488505360028022957608737617943630722637651330354902407692158056160620925193298340983177426910067345114713476557624925531438465130436646629472499456532036371928514415700970013334512824962028725473145321819816657170828044324597300236185363198775150628033434605743997053102553342151118643051493560763049756005326810162657229990099608910700e-15",
    "4.30658655592916991797606354545192223787877074661578261211255520983924400064181626909585907462470213778858035054682861147968078913374204140164909583438056958689391038930140448802806710047081819545873510221353908536422549428344118906483964591167379696057390252867024589977521465083640382766410973616426430744377259603614284394118577233189036488879143140032892325123777384977370024053792152887398574451824162157896576500011727710929339246348394441457529e-15",
    "1.79426589944882072064352350225116490392998255839655241314629348761646055690396661257140729517861259500389491586117614481229135915256255063530867423321985556360529482203591762229296272087246959400528541700926634083816523986295127700006054333921787101518776624026338879678281920296699835482521030212342648560993329428240110993145131003532181493515006119157210904707799748665382402969790575946896525956219386173369725113079200332972638996574309956297917e-15",
    "5.89835635045983746472330275005618066874201308928576893187828657154481453065941249129415020612307171926291686877666941906059229022229419505888934224243476231048070717000179346858257037078097549607269124282098781844947918206609124464645577634725658141935683880170911889143186080718276591438904919855352151798143254924879322160998953575420054637928598127139798498033282310549140954131390178309967947093996751665820146852902571838589957503480507364638318e-16",
    "1.36432274304298307238245036681983335687061991381059786851398802620462840179194798987412713118209336586378474803434462248692399058809229939885898239451501271655682542176787973643480362759479727309564884205093062560967500157944862606534839795838975396977080549626719200764113389524661869407383445914360464768880051064879843368044951226531251230891566672565019897677221367064542738315091763339116073696324390709015514108338606236934788546418683790503863e-16",
    "2.25715606771028495359456225948287187326468041040015460982562929239499887755819489310676525855913932250610451788992684094959244871790809788572655931000926266741261666767757665815268280690132800474710263866475469417323366719866331909678797386085363152672427949707531156490612532980270195311961166866648654527576794716889157619529886230913754228908534786597355078758968698210551244055508416982942657782923770755991336588802956345741216343414905352889300e-17",
    "8.92047249297173478795677977126550712931157202484510608455290619796042852104482470858786298166225810733400930678965296487501928730155927511156934945417901869277416842298235906609035809529862354909179552605881640219419769806706784490896072271030328878919936138968530632023600866964239188950358452802105887547976575498822318155043160805771541461499385931042838083088230783517446085067378935819940033287169482900445036063682818419800845432750655478001532e-18",
    "4.75444683086516363884753072798374041821128883739049416505564717794804259442937058250451568907232960931406588312927645374551117145841876906080262784664668215092081260309421611367374017209139977042048616048941885293357471067752191168640036252017707123141196107543007795479557742792711972607225133148754210978664376275802154745232386428920867549066595336598461521513904563715513383718237794432796478108213957213489819139999869363348807792821670251073697e-18",
    "2.34633614829287054570041571749944499481514540737289188620025056979669743397232612799117394627046926810216882782326803255340875853101370254769408491069873020321878461361476703517118353623453977661260655802816331855289795249604953422192201556282942257286928423626251843540600773457756757986369732856821894967165420135380687710367746422267249389141318209977695120761582320390059344262429284435366459729269720019501986048875811729246186104515743110147418e-18",
    "9.59388671297495672164600791592184239119789908357373802581182586128554874161920566431942456747475532970650831566319951828732450713661954379291389349799282404012572929541777145856975833813133829854563255082490366380876067601097165110011609370565491689611831358514102214688989570572528891177205818479703736303950812716190755928432249806345424803116945197101498602001360458762422790576572891516945263460001019598986116649374792125681310716993448999161521e-19",
    "3.27449012334018166869268945522820299040066282310505154295477580238637552330493922804913956265214935307449289044076681579413609568780420167220390083906268973015159132994275103517387982200822071928278440416247688654017651811347511464858731471732128371048631958399843361317035757520185625224666769856075057711451924962103320149149885588492567298497781206711985108821873964641844230183736221784920874881930142236590734037225700898260200272162368461910592e-19",
    "1.07244114661050269573963924454161940159299190285558685879647113828886821308833531739533954263250832118522470014366925938317766124014747760813439302346954083117622748607764926476359370359109989490571777994359042081954074333006727043530865635435191028221243890918339329172116547401044075657254513564623501705366627126749211182636102655383545826122939856243925247319196967198725758311497453949345313297447334121335844767447009952223313216770327024814508e-19",
    "4.60403106468258570056549835586062185250804193651563935644672931570814929993878732878540576763144633169132818123119615365643699502701434155783205248533417394116194582756181059397029148279339369436969287032625941764912146327545589738233672512871659134342020485855203490972622851467403539357775762599278683378198522843438816642567377072144618008293250710484646307849965573774834393712923255041355770707005923430452449894012073831109880521242243917422790e-20",
    "2.67096314059412656665658558537283044221206482582902053376097773157689270666881386209354149734379657106633839187294161971219284429741271082081402663454865237948694901282939972696359726851594196710668332051267898160604002731711356580758626432843230480905315592829767075893431024620128661711616965929932860703044560518621873065168268218712542380584530221212455128642829091920050869111301288823070688147968435783938142161305930957685615301563161875164535e-20",
    "1.48682938663686604392572399366599025380745647015822538956931267584785252904123247134913948130863962350935801008840434854626105611990639584980240205616886845506614294416300684404473950773070632684958402252986509571278756913433720428213654408276252848485783243144391316650091944737713388598434125492707811631565707671191659732777821887469666569354187011545514738255189303982647089864794831981166972907770440830932729485567261646084491316986467940314824e-20",
    "6.01282635527600786111293325593964498531494244220596582033495752590243189611103036610872262206944808177094269137572426498780418337452657352643652218463081128092740163169836731777444738715388023718711729428505803076978252816807501075119103490958686740439519912315127945645928829464865172054256659717916224415525203029682969476376133939312193020230434964665208263911232136058747847894769876588473736375631000391835286986277548576942181068159761283548128e-21",
    "7.26340737089544010417352979095134886331509587806897759413787633739377182077670459909771229704995865874697364451427048862451903820874016275373375463561277556731228742333753899476686639386691898708946259037727131227916401346632891602946238223081284970896664629665223718556372225216260159883905524291309731470974250519725985564608777009948834027802825128391316045014582879831145548901906080428060586790053473315668741155763157573446348494604693040029817e-22",
    "-1.21969025569676145526158525483138362179562566550283475357497359886045923993003524933383080289866851054344024499961349594916278177389264575795425421515867759490634485192242677305270035441756319062442892097854981072215067426242423480366937678326418066326192245936681967636776732006901167465868021126342651113307033800682146430668972540460942660584716346290766766217074991467966541860613145429714963977228004275317028742419627024266827395547401460700441e-21",
    "-1.22312930165691685575534613531472071787813460188894509042547010992224328389554396988791742158043880750333559088710694128178135125203707916071824860098442509606612499559530024124886980750721849747418521480005802615234874084576762847876644674129316953795536969983063116612267041884638780306909677779909685611640517276678735975232957011732707923394253383107841075354707872677462005777653698409463270180478528062763202308973678810456189596835748473297586e-21",
    "-7.22579745108294569054404170795984582146725892292943136465048583554578243791978366606069186850967701415355094494671938803881956800152155015139174381798977605767633810601946105788076809618690130161032622622993062486655634007103419676183069788903402697072455104588207722912954853157955540334766314720176089351423675008626433894911304104599169435825508818661990653758888039601490402474633254629621248956973907578739811696634806311631345826302897292554275e-22",
    "-3.90738486419126890723325687060293315592866826621922251783825274030706787556836642718323060739190939753662755652690656940052514568976602308600183907645318925053587713687737657392047976378082729576960609501430570757120239388341848253001769974316074396372986220713270101000105312330161666543612873711397376496169365515024798783703518196097232239829415675242847045906170169059383197736370313539913724011683911145203548103228716836841093116638387450842398e-22",
    "-2.02826221259681332383278129459486268129090847244825481018535418720351239630351209961298987840751467221815573120639250926822539299762552079517291413231616202506777238851977097084338702860969262020108761759411224300857573129753151969636659270787993319668017760185390928308636426218131465417059795967606341650460656146615406009054456271982774524373095583685479065199233375413100963661089443707567502194056086466564158113159881526782371831926708898422309e-22",
    "-1.03310001164139281692860405653892227328397324903356149907016226484200529745711017811497993283366689783615869859822169934850146733588038220627358237519874197691584462109238594456632407250378078033038666636019858472578540195485107908665487104701600464146855367607203558197679463154348352151975444675085630696668975184981108917900687283633695569312318730009896621369819715127138285913971762785434264748431266578034956304572021236278574628977405044966037e-22",
    "-5.12630483300046276354257277059570338975672672052411468996543247471805571048267676560224001428518218077651597907254919619027588943637344299021950121436617201936014555733198900155119177066977813218562910714907635115189159314636203284107328972019261619791960317835405295894155196765861125419852940559671044515507348580367885084052095188432608725074879158611610713849833251961405109930924919518039621975548814596686043530920949502577479842809525797825201e-23",
    "-2.34944626206699430686768864812172894580040104869632353240596592266997973797621591169096743922213396565582534800828841394284968027678620033058282380098877199503372032029876893116751250536683993592289198304225840703905410467144158551183661204093729397181249405886287666571164951174279665964171218085387327244302326325391953346731378246782359754561479020908959019602447681158081285173699567352227953995199912978197011981209130004933619998513100085073490e-23",
    "-9.02364172739154155996906858157769865629853175888589412005101216445870639051558523061690790198473713890977374664138030972231930668677279625584379413785319053774515376577323032073985060422740137430810361078415136969462363638345659981967228866489561838604348449458408091980023069192682231725313125702831026916308060992221870241115296701277770325783954230645572921093451533292022523685985715743711486219157539995093784472418442230153715036710507151452306e-24",
    "-2.54135522933749787781372832250506966494470972316740383604121788701088766524447255162887009820617447624669820250970860131031102157185517957084319367520458947361019653641326622663679249676855015935623575714204830466117318439987198634849666041838260202033542376116992140595061024846488596131855657531028676792832131783930657573065227845764802569977878194398171004951574319141805358190121524645965111938082566418502973035589713775734158082456823515419433e-24",
    "-3.28029285201803348595935283091140854929895556933369566967335606072460970161682062835080468143295464822105045710396688532608546829019850640077082502559160998493484571227677488932380149715468025402336460315826522147850910388539271735626322814696020535291532650468843684325380758346509109639865211345337739142453082212817586136675081105695000559389099225882306027190145585633213343257775052476652198098249171833103690760583397755769505654360659972802931e-25",
    "9.59898229064145593750769659663253057016925200446582954000192594476294566081198836866788216763024484960348667039192760954313583689606690855523314289962894046200149147028562108649151158181697175396187230619682123411922184307632183455027283436952386008540309497873857807450817926285396718502132675657411621318298503265283067619857447684879845508848096774456923650734862908874286418878777519962813671198444249499017819010343940143646747710623287977270941e-26",
    "6.82962906420330086600326438931846052350328944681163453804666330321248035399105493620835232209800093807397535353924659585642008921259586983756841844195155087982395016540205377472342776784788190010976973612778125981327057137362051022854671191978603378941720763410209819331397518126539995674636960257356962472547632369802038366853645800055235578187400280869750372556719304194324321325427899466508225819193225140732771661647350342653073510396973725833515e-26",
    "4.13240954826207714331125962640271839431808985462954090849839686577123874877301790194076280823014144615882706587519961980367685788366475153573289198829811817045977569273653146843547461325844983105295890021446872666850959955201528327708904269218241711754298213037839179317472620723393261435314170976675938140209739853697085545035727194693456227254180956832989357132749160357273752413564868860425183483981279770989459807426965728408659915067043233367434e-26",
    "2.35668472809880252718047986615529445290835468547388651730156327712623349139091271555260158727683435595365232984044230374489183321306137250086678356650572112932492373419935236210953537745827096202632219102952141672225518422562261752378995559730446916521028324972189789463564934660873995145148027799001894841732149544910846086530223481291841139110194068319054443838309085184400787109847392191129316267951741883634042111869517985127372993437886067401477e-26",
    "1.21786656585334687073693101525843088950474120884440644939037421487469126154816849007919260838074857656611223862232353577298858759064942384049318744783832018372921117320555677197185443030048760247994329035158852722022264326904236115375054057935006073830292841325412571171663003365473456839946511101483301160664096515584770429869432052925510236430196932577278930972961103793315132457342089378295038686077513144464713661963536550564438858661357852568284e-26",
    "5.52941593731351780416476728570432218508190667186198945355164851814300506388493343434953008197134917567102672536410248872302938618085361570364934981264473661899602025195473622390834292740721474740754096818776463750402292423085309142570315914110828695346336476067165496167525373834172201493337731416614520747403227467321029948649825732118703039733065753534166431495841590976247277569355496404529382733731032418572851214050990860464896022730666237762439e-27",
    "2.18824658428159004401306947286076858086808533767845388196471211613816723694487467400252135124558262472032245019765018236563387932782974072444368930430048160141441236200067852243203355129102128671829700829074044058966759951563997877115182143395099923635618979333247928708009143762628609273422088618307281134195742884854592471227538770149159291838633467019224288085701097331056727856616884336420897905292151227128627005987853247289741689252961497651336e-27",
    "7.93746630498291246163515093191804210498763941713241007619171491852662439350344444245677576898081985456334405148168258713064350796730026443799130512290735179342611138116310542175874461183317071185592168687469771590409017277682214303614996295584140438789822759737243635352574944328410384906392528845134617900969877705554957558682976114361522324092876925050225095147097905214355078231315140019688438888190448878816775130301557507807284346038455439158318e-28",
    "2.02284042148153145341378891479007957754756900036225327860918226646457463575388316837988731643139266283918751852682914594601647744515329539132857128019322632473517247090940224243825023898069420521885157439988334794489058573582980047312193185357523712039269643878445048800354867938341977507212031643992705667890311678357078323353405824830510784767640203055622583749273929914698479804221169530928884862870208835905805826504877917229677667538614745026461e-28",
    "-7.03065694260584922591542555897177397275567986794279574167455126272198982347917911642362278014138058542812342171534289143721999392468362975029293202524654583138976049839400012307159818243154474355682959025751540186998778983896341419437497224729307502845299792025862370599305762769392516767448092205408346083385585290517724288176280730949685867956292462588240154521822241857752324059981244544489374176273324455638326395488695983605627037681500475090087e-29",
    "-1.58726493457087254374017483455563229167207415396671309366059993648869073679160716338756042398556134015583163007211628576580800075673474472153065415463498566345182361902280297295654374525851873910869172862756382071919542736968198363248711708627537847112688952587154696600829413108953964239153084141593034872827381179145628025385128672672345818383628446656780878081860879123083483059301105580246999740551350794974744263853861901150986083234143583109314e-28",
    "-1.32805687228085251468219596377374147763620840133409677796512632261324108494866295090330569289664539090013720788810666220476439402717905840997321226496905073158336125450976435253400213118272574371525856955146744385132600218543031532622910010414665687078963743633401660411415335021507977914318876199546997334170719324993153755936328376361265688473770478981088151082933011177636222702718614486177034933760299541879329312194187136220722639191339221821005e-28",
    "-8.60777921859802581797239582117381860583051217105886159705761036205581781106191259204303670619964697675583582297644937053077607341865485465260278790637790225006852324351529714292098736498173251761260602413070540237325519198243434410081394662325078975176920232948431448339686146534183182263684848908983017319123983465167106092657489578276253204337676916653715258382859206451426118785530498792712543367299491111038938630867917518272993800296662543100964e-29",
    "-5.20256170786990545716874511627271504975499247034494350036395809491519966604289096332946001146848435956282808814379334691390206353760391655631098271152097553018660472320627014773989279512408527673739570150762735877433984118766626002651141040497657243666651124246354212765696609442067377359152246958265458613404095138470337458664019174134713044443677871429283649721735636227286561133744641126753257386477448044193877230041499786184614171800494912439466e-29",
    "-3.13278730602592935062255841633041607694389700986147131813328074792566992719145681341204829034021588303445597892855829769585649722320692114346846099295190189343560936377775397111960429457634872264696731497270623755108888684889453742333455558056687655433457691530024034109265611476184890555439638063919420061558057377593145190303980518521231314868695152339596941635677454602868902674192747573276143328663553328789952566898547453896654189358384961103486e-29",
    "-1.80076194830199229210661554758197842244243846984973827986270080897177947670310322076890084986784049161539475121221993503104975480671252427935298542456078070746717361991920695674435697427717848256793600563496016770612868882104093998857028342739099648618544420676611813885152577301711068470860652636960498086567203909283821539594936417091075474907218249097241352751965576151601983017080448258894865140029610962930758589873385180066431947096101405426674e-29",
    "-9.77297361787141971578937683172050599261487193994099988118608632333456230629954275611326807431085404102764048473868051856784423902711607268066323644034556969257257124580698275677259194093135966721140079994527082609041008673223209147662986921121787373153796617908027951764701653539439665220423593214005173450566407897026053237419649138035589517235749307178899465298764292522380705635705126872769927127755714675484170390653755411040709406934111654186125e-30",
    "-4.94110928516709954436960967299669097619771293745529730394793864515185310475907024429336385091954235640036314759681937193379307231700664894024236148983564405304489509048653229403673869687180784623299329988171464353084540814344387593327994098446674358747741115587385321562135649146611270064080931720560795797200744239666929459018657452215591935199579636007478308552031774758022614113360192969705980130594352538789975793400767634169210684440935863750485e-30",
    "-2.27458809677065272789580458166224818391757614840914910123087272738827094220794529380030263253838516035743049799073817603716484342231419249656964315772790710394916724001677134714613085582672806049352876666921546338002768393548498851506401055332303749486841198013601000130959575669526037879771311927636936752707541457810759059588097869969541780178721145830702376536721076972288593977513380077204759876052128760822969513298757551593440191777996146360228e-30",
    "-9.13642019909142127464512873705119931762356740495305033182994476338325612666609545545728988020558359234630416016852672428804214566579777833710276737052817640390778984145732137538581506984128975961131550259548242710421003556102936093975114874820572138188443658183269534689501169732935073839722097994750916082761502746899391987698644650451253127362586420046756729954338618469750157645096107736458772464846821615661940297712397527133051094519626708939248e-31",
    "-2.94045809213851629625069738904448021272186074542975792224431375442169209549318035836345696813239383077092414942370164181366699676948646395266530122952922628542131343869979335079161078860664624380307809213359149314364279381004159625171836854545312106525963966164263737247899172466932370760822142457528288309569351021886316215103292444402847660642949433670484556236600968431076806086190302857811728871414383852026288576273245963553599895823702344781074e-31",
    "-5.91103043640818128160742435256690695676493448078347861108653363591058507826163616087798686014503448172141869358963674414221953605119122217671115231065796999705570517663119267857037497019128611633584940682452739824475441954106343514847191223155164640297651932108127902854223479035644308506385850494740139971449505066766200419460424485629415320353416115217690798381998484633384016519606502753124985201287751842862354457316236487879014152370689229566126e-32",
    "4.25962377770306837775506448299021037664594102769807925517320626235701146239123882509401448309573435332294671489692547170075346942165287470094709530616737248890743308793121542051026785780269547567024144314217404140819850956602590007636573202681143303822158343628740505041614448524161439032677159335819723782523290122369254199393452396145579722843462213618250934418342927115878368034987165982000466113616707160677373374405156143847360838394928235720605e-33",
    "1.01324654741593765490294784495247343448525044558425058015209700485992065324449324708748705442261448590900325235859076839593661237443270430564999610577740851326020617623785993937881703320722095574041148136223822515313609791195103110862186885005774982318869809230772828104499555854182729698544633595340289493574591936017626260333497915494825814272354155648386529920445812688934557282894123653485282747182213872667632367328453157658516435074686927969990e-32",
    "5.78828574569547131263447486257822251395348550542725809581736373454339060325983398738584773903882924788211752541972911619770613030247784384296691886402587704197636337196373586153721619024933187483607525419302850927964725044886388148760619474490830321572919976555545956005371259024232735017860359639349911163974517541415234559986214490359692834939998993018983684958910536069101313425699136865187905837095011029839295904961780306095631936586142031743942e-33",
    "3.11088623289896785045853660968604473604021091518914702228416136988436538547097399567930331177947467109506023828506053273909375145053467523368578468543308570865403209615921766912163623560586862156901551894987787750359032905997752593430420422214496702213118939753615190440927578841717269449989418608146204170567603107733102612310841714975586586721049000345803727253351198696477074009586080480246322310273364449993965695537584274715679934097760010793367e-33",
    "1.56748214859933123799490049644971128015537289767573846711377810853433977692135120854617276643353245638560338149518410858613345251726161754547813757859911111530653864834745755751947366363594962203395919047360112389113339385394254921046220821918479739975047384138241727652846002755894715234853625947020090446870818736163894092047935983583476581346801197956247747625542518319405849721269630115478332859412169691003488127014772341501775283797260120283983e-33",
    "7.35509468038351604822792691158566596582075078530046239322481598349283883212854030468378516899477076525532923288686665502536907523349297218914662392024755026458004215964569699621301912019448910433677392243280801412770717491765816916561258729382184345605390755257607974751751487162802815274900135215322152298999634246724423598046982598768298106388607761470002634815830771951498209344279041917327045212298982594755148135789657495697213184272819218720268e-34",
    "3.13914865617721997650321500326794202155401478195005989675811635026346781040785748043101914244729442325987228687601324464542250554689455774444502277914055686900287683066755891811095562460890690053940936269081301631218548191966657726300842237854771659241825331089961836136282454402560887867324346846892344013595321549350311943015500043066318028420329887220176993465220354351884077214802758757497572168650973765830255739881428243126171565092852752677013e-34",
    "1.14821469851340117360444802392958102388721686496323035482573767323792600582502036814680389880786773746071390968084764825574346559712164185386276351572035097510009655062362893780182263375039439219495118272473505621527492229047673562328435713839822683871198297758510413037798356964070775951593605414347753466249450608499755738338371904622765137023659124073463262966975819559307433813390567162826968640268786587745118506445888095324836834163025803666326e-34",
    "2.95636020731495930053697216783600018999409886113055600835425229459563039924334557107199386006786430373286228763866456024004349448139978904646729845664343323088263421218477894772657018139834346211994490609652334043735774374200083321403732643279578670654677501438005416732231891921802663676935640047877133321999074036255037136765957004242665932059189525056019858833082720515818375353910377980225778478728106088491313788029263597983571797943068554325040e-35",
    "-1.42071281658678279453272854651531207805437633067597678671536568201214404156509958505162387038423794608316148433953440984056432650183960174624355370261348796745604207769779217611828092021685268276392928550744258647420664156913463214721396769801087785696047018805737822790845100445202561333173379275574862765491024926848578731673889550821587287214292171147127898502206676166572820643165677661059843431113732292486047204762583994867980474978582124491160e-36",
    "-9.11557522506609743765880631386577944092789683132583718479911067257916012005290779956417807009402843500637166790026852304270042603986808601122659688889518636607781087417131451998144450645180023130002327444025496537468864874014222849116610522527542333218655086635297308973779308859274488309869141713350188074590294063799427271267622953879487218305192967434974206149811744580587635889956205964949946638986435876921028367296681547028170098583978788835270e-36",
    "-8.64735552771006642803722473773895709315537616923227644216535590003986757303561370792873547520427964170278377862899863204972054400205652299048027319909683022522885048732576339654245600626338887952170215353763913705377300289513305096917387456651434332742765158376725589211953427359801969469693143813406707267015137342742694810507472992176124801459311177353770947447704657975032490894803931923546628038790685477229024364435851597639275641736095139606252e-36",
    "-6.19823946961801865981419846527056045992115689041648003488118939996047025750518000048328977945248950243192467917971592058945408924684060700950814646157555919402960519655974579203290676078978155254935749429509649315732068997709368444266291981279850533674807676362550371065752704696147944913902286463736021005073842254569250987095258986241002999745253024848274038791638653807755552276605014902237111131818624815014356465761016910911328649158346432104539e-36",
    "-3.89040863039953062178116588117809819934441826325253596682619066032131760850956672274894323007805895399940256046254329257027317512877699168673481778037307599475600593852681904051283469935679645428886376370286005457644553033539726127864235024221037423577358869583688597037475120868972286565392602094957208018591407467662099349439763559371291286372793561011210621288750969140561255389870716012357472273632446305465463771821880275953616975360724209649510e-36",
    "-2.33130840055993904343492054909743344525899766914189841847100629733106535536374181813859171987769265683582117295847159048990370832702722331480256226512797153584498764176756216204302459561158230500370111493298975147394689172885520273741541526717112315033794528441616614883593938933713863004441736018743213787449324590687250090472874321572953878323698761599731222928797434179492753900392860365727963827812206802743687304559211226702851047727258365164989e-36",
    "-1.38900633536735528542172284176081187700667611578944802049642480002942735635991108711644607058407264548687514409702599919029091834066501470339175462872992780536725488933577518946605315763100800609804124311466371677868612966607550678475890868474534723322116037792020417823871557634646045761527539566072523965790319880604214109443636521719162132956901414696419280546372294081369276048455846753638930619976376076360103391419666428694242347670504114149253e-36",
    "-8.09053331318188406836260740487393395368622789601949060930417753122333423582841957813747558057775987742037013571555348108507702234147528417417573565775269416563452001460960730868248554736453182431033885073175967414193881075689616250455656265333416260551431288689652910239617530001164717020853430236825979362722013481971495499158962493181711898528848452026708614380353884585747884659168641322916682617822062533356161559642204796051943994353135967350707e-37",
    "-4.48717968429650485592874619485876663207523828836132969410771623966483727108964246094199634435959179481758426350970781249683824084664526131133726972303931442697573268228223618972571752614226399427481491084653127007073963088673458877705321477684608572069193175882702807428855877811771894348162675192330147977186233474710898076391064074706967084474987436143240432155288238205747611004535339574861487022440010310064393400007549137452604526900490039425575e-37",
    "-2.30063659151717563184151141703406752587045893410075293404050246772977425820687064579724287882963643733356650019825204969647387005640116534406936128408068120469128830548560556908687948068114949163135848515988345466218232940954407958784948196334995040524055836329378921416787432472529906878741498718679276396097489245374333277117729833997632401093243632593028614092155117503203573031664490528320582693228515004706288688936534478260249976986257210976313e-37",
    "-1.06850071626748382649156241383347083939969264778841922184794386038556144531360950940793827504203272926543499360590333457179230649615326957453696089100390009309021944853971136313528428113286333497127774015945439038164130306866614327927741229548728738182503180618278642829729352945986081419854757928241649520575800800290422586020314997573615557965302753119670014949313265245344685183020111641881579772588415178078046103410234799387425630675476446911675e-37",
    "-4.37476795366782649364840256179286418868513449371212327045721315214394358281963368082186428940614252671965512940247840085102662885917946389974597462656233573105115783388151139553549288035956447464843542660499436607821139383287289831685821991607508257951921829716628271812161488554180232344771041372536199027913935544577168295577843292335737854529702594068424055833695266160692555954937454122106292135140221209316007961068758108000673566857607017378130e-38",
    "-1.51840796380978444970202960427041544793291811081043314417900541957079708048143588420890621127357776096994467924623167581787907864678221028593492838817807430079913884240147527900952249103523208967218615036863585044580200684186000555347624360832357871033419677112936409646761388693043488522862276768976875613008534098144792617088885908251139603024469976572241614892413915944510292892797375019470971643835023968094100466660628421662450600339839335149682e-38",
    "-4.11212502218502288824669599147215257682173829626922722282128733531553881260262698334751182050592063135775490774216064681667639058449037952338101118249539082234002155471747417519701820072106406892675605976723826453789246329206124732431216830492020409270654623682896422141958196252607071648236424415120533877345142896638947821827997388184732958560996580222317230557668303158646560448917628720141432042758183054156250252653137229186065018581088160676414e-39",
    "-7.50296515561673182029738598494994678579217306610571171121570522047609989487952592603547092182457165996370452709528407951046577120435158162848251138676715427473154129871833917720530007303116535545674333672391276504476381340965530578876175066600631193104745753181876599409039036078385615806398340133678709023133610657225671765575521654075664518112581607782971103132534530582369421569846490802904473643392000057076625553690956196268541464951633608771532e-40",
    "-1.01667003134312761037172748937099870676373882472702125073034091554425356035071749047297238159974224498269089889928333760831138843961197002593486500244575765916374007171509814653067067913693135239668904682920422873658410928674574281892997801493955578281697680406967973655875865342915955552982768030914591741577300116398776896992131797294125246421353702324498194267126979847397231640447008634552684703844984088101248163182117184035957462841777652570934e-40",
    "-4.96656808167931538869756806281401642499501371148170643455979208046073974048314966079471232504819547579657433482471937117310659622381669176346749833453694045956465985126307198907443999657593160403567676890356323920203954765883111304435880017261953439282908500475806644609457021057039757595184335929761329679604978548282333702208015299736113649030345769946692057165856535473003155084889255914161408957788191402201192534013664511587328585908054809576554e-41",
    "-2.77745265281142504151488897092683691938534567214234394044516226650854246890810710747968933051846723524049369168225677834907369400878197066097396906508995796726273072359891263612833273458345324009377255048288834752616474879886353233224674888534593094542871549710597934623895172958722482737150618931524570848693555696124751161711650077359705277372228771230177099314887724191104812075865241314304915131093998248272401634453621664193788825428711650532129e-41",
    "-1.79502768520703521951883424246053257937919315776231298319714647092722345080337611754302059633429020874787907024523315585394779262603226815738689950202199672026789396964655323770119152003480419124820968148393478734281225025685160455059870892108597149236661182556363419128436469966374828917720633689012469873456474944260055725934180006553290894411160923766026980487881677094665897687949678105615544853711878595242175033630833237926575549709071953978901e-41",
    "-1.24794025500342293181237595176327870791502748668707787407369355445395977017923027074769147823332253905695462029344935651901254176093354920350989238183519005000958062840862515769150975344772033416280999907025942777616202317221504056990131002692952435824253746908883260046605782970357595226005404678408374737623330079924626967031356339020386166519816609860891691978656948218349040947885426857343910141533580836275301026060285650662484980879319103902660e-41",
    "-8.45640137182263959016894137841036566703791607238753504360786903132404133173894165693931122250427104072508371241520514146591158498144076852440873419198097347507123377032005085696534310919703910882954218564803308181949598648306541552059398581381900481375899722883422178638138610945758078276132145869547883283145572032112070579142520615401336068453939557468654769698976434265119039762623738959227176401374419242740402796493208352454357436422935344685034e-42",
    "-5.10640883767559152510338247408522867789865950369538891077336366601180151699234259103156211378727993838873538443846372434953763117573554575216317013751770894212034603772782218872649409629585691350216995507284933864750919284687524632157926919113529482027293411420264024132254532036041867614479302115667495576680953196523009744146118649811511102062925731975195864610620794708013355530775497823499227684388786900078338327044639024910936852491589851807094e-42",
    "-2.58940674177359013685169809437587619563987585488873027443917090989588929694936343544712330900442850057409330568748181730713401760777592215979108029901594847755324933435342814490290363453775715977019316931657815301347236544973638919334485492255799642250660080928495321575441266729304221844616530066823488348032402944757341868946257314890186803145873604171606022483779447918362250134822216871120914777327527258400284282522206135286909823555886944802533e-42",
    "-1.10307250120015519320451083502727099180264236436533740250264141306830991528913672488126510356670414735955232957532366420700223840839179697368349724220050432968645722726058681938450015566671547288099827173243203519820484822355848184245399422452151751571434771148873341443144976117106148527236029325074766917004745918983870309429497111325694924139392527446370058500517097973963876178777202091586074186394145123205826670281542665336665858919969843298988e-42",
    "-3.90330064870121594116728200897028059504154724599839581078870820840578948151758814709057329351443474200606471910987958193255044009225698570764018499294518430954918396287097047778879380820119986341016759520166419064931003727351340585095676078405250543813943744584776324201851138101915438145582764403851301187903592179105664597676036363900742914842414351978096572169145356542105188505392734462717617553089233465369656959104082298531271874223976306086624e-43",
    "-1.15135817757198422911225238439802870233472570042144408189635367705892041755468792655844390451483253336554034435258451600677390218216424863184216232354933031208118692270384456116583483396058861995253638447836313234746818365193334443720012641519922734179897958337158366250511474325406741776010492093611293964844403022055344613131814049458289707758996479464916692213672972987251697419123860513365575917514916677623461587272422662499542666871519732692450e-43",
    "-3.68519553530610194655353904526713899118417048581511317135604028276027554728319548761040788024783824032390250467868111530127124284715450276802354181814075232398364910957391685120728875149904376635294425183719131948973645535085770752203234697608240269554212206811087860844766729802097639264499753087238827198577912390009058358545932738365600458779822830035440123520823868511493295043282763613583371928303470665019541564131970202372713740125208554914641e-44",
    "-1.99584463715693918031464475623544251313567109813448877471760916085653778641527061460905326100074047547673827143451392864341592615060394618514107819088543948888931134113662846650909831707109228139699344077052810296019867417153767390317291912129238193942156131827690272725346906856560914860563558115138794931648681315833188775412335988174747317239169328919005486347843406271932940528923053586018719617541316912559261871301827393854992487362120202286473e-44",
    "-1.38972321724875097918175144687511898840173967693243574843135195124842776932404407973593502210706844581567749117831968085138176364196918810117724776935956168657380610322987407662386454554504883367841206626946832826922884746417684357646347674144091696600698155546742320661040441690133592893809550192759431382355930456576795697784611345978355634220613682360013976925374940191225203455164256488207440556387622003179575555959278995099529242984395616471451e-44",
    "-7.45043214417280915176929537136307697776049883387770850662412137566146706522726883837710541425486267659086378532514414992376608869799763873196794113064433382856889207608735819964154049869315222231467741607128779845461645264964036184629644600054386848646291188119659439748004928043835656418610934483536102387194245415079620007521430334558435368104581406641824810786123467695869655761701044086495902767257046011650598458567885177526638756186739350764026e-45",
    "-3.49186053493926338036101611781336525607192091756123636227977617220938564323335184912929685414593301393466123222864554613717379447876829747094068092365551553000075403460725887468378824483316173909525444637490366631630789815745294391876182492195022052823612428662282045713167999334371516680105241397465574375556286530235528824477721023041254103087017223461431717325082863604547684438272334737724616935842014379331716751919851758146400204438670896888409e-45",
    "-1.56376249329037446351455539859316135128394124837885139691996126463123062058089244012142826169788103856566887341108860417163568868348508816464994644577830452568184905843482334619919449105753013708379777526119834756329865979814893603573017064100889562079771562622072040412544031131022918515419621115780429499181102998655926269957219955818675442325523647795141288223027629639940141428463262921947768525991211384559962914638979622906153757501379073897820e-45",
    "-6.73803974068397650067049666213837075803965823722078401616527526092659670204243200003353611626860297900885853337448823866875884240065957130705344716417937380874473118371755760131419278592904054136731515723356762000089824991322917334080839587203910094897630316327191567477893702476449929325144076151150741553619724126376337420971057943427358351014108734704769413121982090446431104874245538510052345539556953087282191602944788059593609215298463294628373e-46",
    "-2.83935732633321647262740313861212683697123868425423283829494627209277680279430680091101199260958506463540972319824810779247140455007161180779688424703144123856265356362268877335659629684411938474170992357683569377505965506270031210569184600521715571275177882108516041035509220260226438133024797328836259039431592463879133139359136966178606693147251864782325809045532387860888039484433065289467920645557181444149348534233195702279612145185144745378094e-46",
    "-1.20256396098925533673861403237909819738478123472438681355912771029577840260986959332285034687109505596093667682700839813861985313854828014613621279796352466709541225589387080302861890829130542077161104131542916961529126171123387849546603286227859873783912062510071205740236910215495670179688763278466555551757934208776911225620186352421524826354424930959165364921204597810516579708375383531094828361637798311740026600665191368905218776830982075754524e-46",
    "-5.26991938546886786847609403993352912932098749047171296969788508010218722727055440393080703231340250276988540967131365168084231105970821868688287802429845039485049618934281893632729796718441759672698838536898269516675367589579324598706305296436034024624398696562600493997444558874440380774345662670495329103367749016509444899797530172623749931719513906306391086945292074771985686272147337837338709672170310936694555329716326925577620588195519673547684e-47",
    "-2.44395298157800800229482295305161127150671980173256291328889917206595361197545073634670166944893365027127586744513405164402054081016564833277472603671185226944691229403984576935877940895968497967036341053754459027890131588500024012476464174345452546499602697960277040408235670742760945612415046930271201312343128733690285458993938076955276834904685139018948564366049478283912305668493894933398554083178440617947865975363190756348088898044015206410694e-47",
    "-1.17533361174021152417706272145331333273750564681414370224089010821401947592331998172775792517492221259111025860386230295697597301907908286847090852674418804839260675435903218768348273219619870691945415087069410079531880754628013687705626822168995469848445815827123501197340559072066917424632380183203926874427235429973350287293773190005072725648684999682836098871790470421537120718648013926006004207879080703234601028475632088463186604757517074555977e-47",
    "-5.67879317605721258542359534200340106283844206910678271469493373609711972040918357784586325847147824665425075690711681590132730087609360158622166616716971784039880546258996790102784331596915416350731968966038203032976236691936476741511323115900850683053428495812650113841294824163342102480169915928416212415259327304633922318305576379337699856755167792667404404630032069545466686808360938721040295662653215941059391632386630900069829306858541594854316e-48",
    "-2.59123439660941699795193950324992954868527709398856034535734219912821671159215727683687426864621638093646908646057952441087796292756517363565009746742698523921036864640319353314085677184614557716390438281092682611594903261208531432501048893982170157808209321553544701024931418768695624685105831738827406030951304485467892364361960156605795236779269020367237944184786398503844184341818015196545354820260034106899835700824406076734429589761424625786797e-48",
    "-1.04393167481694526969976771337859996363162221952222632111541447000224625200064571547924183452620101622788869251693984234958638163179897155913109264237055332343561451718066585301822143423115556627491921284140899490377743281267378405211660182876324801680153235618396847955650261167125931776075094237729089816550860577673955480048763295542250237438192052614801430083462236285803126503699282889038015290835651307767509677238876401146927782120928986047534e-48",
    "-3.18267097471760085300134269851601521340410294312670444024696314005544298785915193268970228677085687535642886350849788462800497920872562163739784452627310458220043728421247200952632991346712417395472032824879397136550552287819672218226526160252853666652031751106243635418257424026972494969363386477652768579365138999625621381431434937238445685606672216352987835716364639455124947430412599969916606348311186456875598142221384362972087765588792257286563e-49",
    "-2.63894474575919328131446829113915971025175205881787156131585365527803498505948160660492944460079825861626783636175990646677160397650910692110099920901096175583533431441979521456799959224627164274083124593205652744036810650586699131338856353597309293329510511192259214377440669752291307070307454701764219289598714369671604262556611439202981816043009912658543707420211731679875414094318064962744216472087443781593229384105610234925138576313919256344653e-50",
    "5.71314087470336702282871201441785855525562279600252300058370640232061565626093249034682814486991278644740256342837449983164684575596843400793497799483501669953520909402919626099903532305365475098313149908489737729743660764107865208791780393756502317016417607984247194913798179283795482523935163709613009432500096431692133028659678987625058379976521819156085921816493312877392181442932517893829566793468330681196181535510154208608324898398251792207926e-50",
    "5.65833538696717124210893474217842532308116335983976473462825837338381193619078759480110655306814090206473937867945241436381315056609217308135091990979155058625480392824068961034677915291593356104520407460634280241161188818844064288907782771789927926908011090537315169662170079268059035255404996175955854021325811171678782900195654168235970192824437676395839856411159686256602296878075801865056981641928089132311236551499998273274717796802204378448650e-50",
    "3.43378309261568535214948943502064954186390753866271999291054482747004441039021158977763898139466012468725652916820260649065184879277522183997238775790940302749318301821066468018125710434043942290154344321286859707265830568199488974730537830254524630112886691173446553247116903221974164067036368429219564750697335192956325112110826144389839087577182385073713348597908939914867108469145563525478408984716281827066330682659963116092809078630080019567238e-50",
    "1.50611686204468215035523219720709022382849091557040089399607973787489772063303126234407837434617238136003741765762081835218051900513354644302581069541678506564884784208437649086804492087756130606983409340959826131380305776721026633571007763429106834728751397654315594145051240029790943863151537243427389781858242361954549880217968804713387251553210677812668951892850490246643911573609581047743648447944239353994468297401757208880078909955292619987936e-50",
    "4.65172091979886313149979205444784722544237721286587110078614774354124599094857982502287087509238486919921785747039985877822654085740367323473580553902993726142803838735084097746067655192968491648303627570227442908575613210715505199314827899939830317914114163351448874292375892690276224095540004408881393603370609987612374394864506511981036387786514744583405133652854730390739721981755679069481709004872893822286374661902016439533134155366306899483003e-51",
    "8.21923567449472646373172597487407524685458518732679741775408399353465235980575574336792186571000178773276988616943395431886968395070349373574536357511875094037269052621255847022214389713182552346401529465983549338865069743973334522818876296973048080657451036249601584556200414992200966145335258846185971360367637610065947633717485633889731470465928892781979470085879986780771239866738247533889698098653643642580658287519985093241000651057727963487552e-52",
    "7.37010209701875845216043390916820050191530446822706934485213829212192405902312920518139715571948895822273202860218115534646643317029712490245200105584278806615794859800009027435928194613947867062130318034945702049274941398621828202947919230689631477686178504278285874221016238011247323034574461770953035381766151469574730542853478446470886873335996513229339749625184346893581170479246771820983665760083605579791513917641332753903337880759938225786718e-53",
    "1.37458496212481929836994988584174176883911291353433042426401474766482649176234091411738999372004416318106505279893048188168308418539991500559122912206090733062911824776962747517583207507134386417664567431872146265925899049382447193179550388719089817982349546326532489498211098762564630235341112722017398301732212959507486951567263696171651457113295920420393594508724234323716692024128178059737476294696499883587618769617658710506423513526802383738179e-53",
    "-1.45546128459511273781634359209858418087303850131566249858670178056172080561878244824942549112035879495067387833894640000046888723065722321708808622312277021881180185857355543964607117492560482047137280776153807990543367399253358359630653887495576242925540167803433124202695557225489890586455737497820110903869649043053915393409964944605059221728336251356954763500083275965012232807359772494450837106556276833255200504573703336693123222857811723774794e-53",
    "-2.09052479286596302488447901880106054977780820159828855843157384484199771129568659316840412174564330305477654534827124283595337897037719139859964282302551241014347586037335213779115131272563770344777490267467866873029176704699152692349486984701678065498096465440231841389741725693868479637808040056768664815614524204340796035200967649916628385932242685790214699549966721681527451925829498024179840660212020702455695488941445239768768020205215286856880e-53",
    "-1.82608007854908203599677325282775597297499394775279901489736804383025220440521809803482193223560461641258266464141223774018644422862567328550832476141752558313234234941730709396512302529737670600574614915342057892076661835976067121598342991158152120821875643473490223954570703880134616191880134553494277449918666891235809792423314646247525399597417700183126920355394256257443911405425551771671228462248556327393117600668393875702355503529468136621672e-53",
    "-1.20597505976922842050639550335525598507650328252920315194883430483791855320455038265675341775432574629578294189831696605684216402625845214355476313689001133020355605088104081650057626999800623114141581968648337453902199352498277343921561480596143396007252723225587673965957688922807996806562518071384832238741104474505274969247374801640258755573805051729787400252618543228967080003578448780150862028794711880174026189794757550995645956996521494892730e-53",
    "-6.28345666880185509042571834411119955903499776050454511122994725472675021426761101501478406375675487801747378224424357388058388058766903282812636310236079114855817165289762980288028972641191164281613004635216493505763823323769219792650532801047540830238976640048045785241616733744553323639656564014237878004063845097983803739030389561474803534533231218180128336739947333756414421952227730296919941678742321134214710168851480406881176590863734063430816e-54",
    "-2.49154609692521831040860251864160570889373338491593407968762275345732390801594100150894695838286386458264846110826498477596187943860881848888945353998499862274059934719158876698436749520555976134914236785226588630183696663648172828529605390501273116784194797629411541943913244832830651293095784099412885348733390855930543659051731322727976850084612913509385663934590858365207067107808922767257499047048864303264659826045883535811279201492852303075087e-54",
    "-7.12996925847248362883957817875790035816659773630629698327860540376691132727505118371717441720525111338691408673649896977836652325539482489541859217917498504394692930942563341661396346284574309612695656576153833169701082881124259682602337615673395150964526491297804425372828123130919280162253937856646174952194866789926172465709836879660688685520843823183753343099735445844026630072078689157376087800947865984384420688734382938095437817185002040034069e-55",
    "-1.26096110718183122445030516575041430137925612887695325008093026556512285267372742399104217684316270490604326699982252813505101221722932946418245481192464935311473562560243689251760314389256004638889346602288321556198186588877689023074357788298448892902737108320927244952214663780484683649583668834672316772414279105400053018100670301236504063726545547286071483303810675677672970001674357082987819437940292335793046695055619999916191780922779902100833e-55",
    "2.69869550657120759633432509684066088204862671018907945854764652381010470744507258973066984006660015588644275015985804682129730203459988084704453272970917293342889463726893908305376891228285284353321867677311380719829349318193315649626944448629886930758633996709226611405134223629437890368407105529561776440267344678258961532812601900469046987396377033788385254646383615147317062931080680391764386847700757604226190917103713356309170884350895802513747e-56",
    "5.46370118951185378699599098479981030758778081008600593963476470857871223076518724769644792027665774489423276129413815344311000183592076628834682460694101274503646673070151520057487184871844284667976099720402407787355558157774538492985186822179621261332723126128160473054371092549033966493271248996473305696581593055501666181426917721953527589684292863715832208859037485574825781066352003277258001662867041053895296043944901206867960446133876520210689e-56",
    "5.39916605299027868682723358778361487297010405446400019572949313204939356996384795849017724680790267540355901625525677076589331959328095971418206871073168394254279436219911456400082347173962523810772437121987780516097456470337125213418647026474550633564742939263054096616862589964794319064135366466606053479874065380990105787421240455581790760900647034301271361067001891716801908938944150616290548083000656164156984942100938567906704171268458532740609e-56",
    "4.00827343914871264761217627502496261571497971427945925245205624222242636509956129680662996597519203931548245546912380383488523949337664122840102073339660726405933582851638205943198273169064337966828796449814735597943210236453581826008799213419603058973623230090255559514560762362985347303699002436670134613371051988783109069060848876964765174092841160468888518934804113232744246517461453374368992837493156405418330717973137061934740503983016432602631e-56",
    "2.37322062104786396774323601886711677096783324305272742097631832281258828465283458667773787570185505838781517657682231926429083559588696237483514515179743804138531275161311128333871123387734055112812981465297988668181141307751677881773153825089560196333245083392254603597848741960401473230790778515090238161188714366077390569593248227132832115337034216961613442374704346540843169489152429423919220400200457029266743081023633530717231139217664813592910e-56",
    "1.21252448147695990478474707049141557982781548566164735786565568376033741871477765952867134604832365543630765842165267577846081646089819493455916143461936831337475345908293705528514821944974096608714911292808334470743237804897655950322693373124076989471021089654528078000894344262547960738646710831581588666312869913163810831451330568323854603921111514441456556062810962935482350025901950593772009390032201769648033776417725386876584463554088725474283e-56",
    "5.39848911227962656187938932036770098333495704488830200790289061423810173889854562077537545778957199977343131092517355199751039315520486667620077862704696140072503626312030641042492873696244641995623529208150546474591202801876448483652718623839615087560385287548508146541911978273013128722128587440291663330952870779389432503286860462186152211018223794167113582368177914790579850529638223796875311280906232789851371259447826539858214362946345712689293e-57",
    "2.08826285701984147048866832690459319983178240022562132980860829873618443681636367014213089601250124209844834384674227695484454475004956671596230412401842470211640405199535048347975129474812203242646478399559310788843384800956735254682226832967759263199900213234125411522272996222998589905938906125828278518347526593599545395848854492542079177311192222170081270258377614164379868906625787670416019814616524083393750216148647751723306986329473325470684e-57",
    "6.55514535773767703467217114100892789216993249713893094539026124272348046045921063180251970296551807329472980226433743547975075897639475343652075485463302648514196272118676042465781650268312000971462466750589935636102668592164532285792838850889913347663272595690119534933444194995078454696305667601376814594891197943236555708081656215443006444992787703787725460383031792837638657163729786598908158613619855952187391872194284038647745153427312136083359e-58",
    "1.37963527305281384862356934951553598741830537089733584085011279340402268042511388859916721224580442599346735991305677224174882001394566394123178975678915822414804869873281261482488207107941774912164752702743152101521050103517806369924063993217851633844979939745706845785298959766689054544275831656337046876436930789428761883975041741277718199404613376301765890109601751385277705264907694369089751861643244468702062386311878854272250401504765397318895e-58",
    "1.52292743392130348766218189289623338655508724772100761957092778209186197601163869119377941045319520024761652847673855996165828989730029472465138599679101508458324936197406718003059672915507356870366894926317809197315372425972969680725550912899404310014832005025356968890186861133293339001755277937022250615570982311021977678805819423759961230069174315662624033230871285762531074040428315173947768260957858243285071351173904261146034146544986145411961e-60",
    "-1.14095342115248262596355591999734509682871749710004003025315642908762784678313942793832670805215841282114676879012777248747800107967538038544346734969609198256136658988056085788686879976275397885714184245328146105909227556242539675568339730433561480214711786517358248253358233684028846436346146962767565697114102381707050943675845542630553468153594338382792059319079725060624189712438966359840420197805788706756170657715159379831105413084353745256747e-59",
    "-3.27828775583584924548856262103606060179854301622500678838313744902922167670653710398398536336946227542099753710156698002473715735396172157708534527040169103916922164769908582455971984510141680586422782608021982238858617244751792414935399951379190392670469385176778187069359051511231164388418905702107609891351858423730072072679543977921160318541791004798505127190470706157623709639461165161972234961758255701679419801961990203462997992209165705108005e-60",
    "4.84733777021980547778378751157866611660150788412257601621347234349097023900208989611118922703169573609182369507147304344429553576940082143380029722816374711217720535833050087843636891850900608296934312958738957142159131350297033117945175106808863973173549507733167857542283329991382441154232564617888757884294455238356770059443676947316740826469001709780839912929580754987248124889080243053578598265120015434384466725726708214826012101554248008327736e-61",
    "1.27528862919130019973865108586791758758594508828881500134275931096803192385906179885084226784580370664897051688667823170205308025535606595198704239606198549205014938813940061516385215180363643450578987169603677532443712488824996701163690158121709133395455939391332088605439040792214123208382781074234818088788762462098398925442735923816626772574507044140580436591093998988627767768704419820456713429881969723499520515622408244868125923179428207212502e-60",
    "1.12866535140483278584890524598552357556693619367374046131763982662205660339108965514499536902485088381803908612621486892542335430473797499803171053406181072396981248246684010991940027831983797565323368675704879718548512142472316649468595472692431524309046339577773995400513821092955556674606794954657111709655614270249012089376139579755835264387103787588548020869236205204380506268926442591054420994868021409363279403660618420878961974880664202650972e-60",
    "8.42190507253056986609457974355418347983532194118061854842866390545589264748478836869197333668915417885027708533499066810552293010739174830910032891978162217594615335472340399983122363538543354414732887445013564662205224482908406902061178177035759235435729842790564278157346800459612373088050212941631947346416487227665897137297081536098411093288871709143003080234881081288898403874212178388281698134258550533894022271482024395479247146868949304929326e-61",
    "5.55935509764413281302739265976858899118859861157065355162870232618111149271605070803422817694678232359549838095534800331362807891291853863111873575847609545016896818029068607234565856606989402089257875710193499358544697297479162676226545047207261205542282220609609794114723061358340048186852247437517839658372983181413668131575564109692172937066952740029681254318907651349651314614313669416333012899267383520377406742706367544467874685326719269688260e-61",
    "3.36320373269374545127464011622814597904552601503761514043783886114604911005821891678423789967302140424915897822612790301007101005853291343593038427463435285806249988215187238785509600020225646470290178050744141420072750276262756919057362035377461749132812011726383151971533089795749624416513405713730110427963872043479739234319818076199131616000433360802846992668607417375000675488315447607727863458774139174686884082504371892506799920315574938883195e-61",
    "1.89345128093854272569074829026675714130513104445898835688358798631781838609209561037284828734073963186436837030530937618897069513408062316875924801398108802555699656067675777653195937146590428769971572362508197055353977697437211117935543332137134463397089287530498222068732911834039442508794687490850202805355013288938689931371144234378781637347775000224118663217575269303185008697943210698404033937254736669576768892935836179998643709977557134625438e-61",
    "1.00155447660449705343958324046528570273406276969864152816910815740946363068676131880830200470470730175229430538640829044860116230745359381996563817659310141006217962765037937595184698620907275916664763214964226510438219107492095441474724332568815411029925120552565794663867387789519985879058328287677073787178930732039905971566523496008347552543211232161929163561602206833345310382973940985334762009279660549843658224133301506531149188899237648789042e-61",
    "5.11657199010414372327214745025746343364818514154408997786247109446546783302379221636347326572402424624310804051271949178338671633911277731678233875165321033579871123046679377371205311252881125932311320854290331338658298042960000159653200913115329699714236412594976812696899190186367061334245536971259955223477562663651290128215620906255663501693809460907521244626323302585136444969840373219096174883587706803228866810100366713453281045677354477873123e-62",
    "2.57439500913711396030124854073429295469195927409836145760321725819508674818727498448901054996550865042722165253660330459381978356231247566105821341906986898664221329794895864584075684458700286566743795944345267357273926101607598756535392235661291060680298384949310443841809220163756767585673448441819909308968505816565214652790908929132955396435620088952793674626060109752252366536732122349783060889923327916791961021582225367524503406676245409761649e-62",
    "1.26693193519827335876018015960977464019160230989239062696380022369059235445392472213506700915144258054424328971968330923612025629687390788238121671565904235870487083915002564835451646726672207260232966402672192822477451419202783982372942404911914551439479714448518019862564487922377113412663337735182341728966268529412852796931195485143837533678456759307569143366669315381884579169192143123249908575254750049395089038451684638399874008519344349850157e-62",
    "5.91465085827550895205450275414212286904302032504111827965144753323640812937282870696342640245377048583161144233345762367197962774276110843022550914850310344559945668356455275003428063157245191555929913163859435214668065244778672153932078911918819231887653160154650022729252737707411369109872966044098301382811480494671994859600194175936387335007245301244241916186242702162508116448431704422210932129687117906659331705985598670540416287092939019758260e-63",
    "2.60486956842689606216314524954410227514689489602622298763015172242972653989695562064663792228845566288539191681140117314933432144453943542925654803251109839266421906605597293023307180798786481536874785893560422370979746613507458600898515889747053477123349032910111394483494699646548450710825647110141904630207552706854110890139546388184016846244121061731802584466944472128284653856505511250826887885445991136422251153699399847658296500977860853026475e-63",
    "1.08490159755569911839533273258000494665816863934576549704929729710256584659557194387761672614927188761912927692757737732560194513477126763726672411635078034006937810210844588981410497350937615637514805673556968992369510093821068722330320376072954112417575765551307671756429152106807229220700739163678874988082973588854039679907580697661954471017153860467303028833427818026026975176072344554217785651361542502713272169528662027831146045633402501079326e-63",
    "4.30941591441407337046054053704657981647037480101257405835047004166507401942752731361977882403410610689842472562203182603622610150619003807943847076804069527400869387283345971125017732035701135996281927477441196784194580545927163183452662977696304536612292328542530409044017568359343738501332734296456284648667530590782001586683589843772439539127161856188687789376022365821440262625510128332725162582132847583989205170851262577064516818950033388287750e-64",
    "1.62306302811171911107712145182578228374232657640682714303897367621571891165535836263640811600312002326080491559637682695419267993015913185446566800709032351310043621010052394153063520047355963961474186424959616126175431698178763851506114145290939889753292477970236122498588554596320596433324172189771079532616243248329448612045249638429429480111985155551491549811382884333063818042153518850059116451430499267954183300118610136395064325317033202703429e-64",
    "5.48608431724271510387312669522630187764589524101678166861377590365196025814570177669815204766450781279899436566257783461813674844674343959501618627079885512431545448620057255131041829767741958273214989436664122280476466438371523538038929313755865362014379251648006781262697100355691700903785465927156103167367400815060351783385521005109575526433596532313793412861132523659717181841599210391304574436247290846337924188783183439799747614189957769076243e-65",
    "1.55770922915080907803397005108673086812534280811474931246892202391563128353867478158028288456786010679423126917167157203697013796633463915019986096042769644647695087129529140467866266779843287969421464823013099664781917936710054284276187966152951068099262398809484256142237394947466122176038557428169229811210395280540052631843506631346903984590534099242372643557577041836145164189749571744970566396506594631181143599819699407366494264157304303703489e-65",
    "3.02324687729626961268257141017930541398287838525373834751738839492946376127562722468130601703808094356557550774710503149661689626020534317884393520126168170422714848306065028349408131275062738981393003744620531713803997753922748838237732428912912632214328443761237700531430239537263295391130354175390072301038206584854607679912402089698526176566678191622413793754513989977593325903046392956998344573653544083000737423602463067848144027454664851954227e-66",
    "-1.37305340722786770906536172392485751989663640951682914503797998931423194099804042340793498578722152855639708682951371471000748846010904870925311163349010806262687525729825397623364178286441684411914360923150853470167621908233011487897992035527739696219953921691174668294616763877332257970148398739901120154636884020362537069185090255690935968982656983229050736386865701151178822467754524482241897763607347490373333905407139126475519410901632255897372e-67",
    "-5.12592414770749890166652798412744514317251634155192522438291767445224742085069920805957542279334319072382060351235228624131133831252841844878694552617493075762159947836294322100093656332218712667807964962219179558193985794517146318510043549109474190375603255913996470819625115356032881280382986754552921260286327569346294974230848571824582498550031392996191508521441022197966430232310852730202552842117799860873536842827445698402821864487944097469728e-67",
    "-3.11772078356263450092107587481593002819584913411923265710380170189437979138963638748292769656216079845076158498215924300197458266713326679058119395477136005052681922937966746949002046163773903965312758898509381637339287133278571041817016935148873138933233748746854140279105291891553246416330275185989818622015694158390570406489770835486512407231048448507278363600729020076983572740175405585367590304109792765873522267094755235759400469386871671535101e-67",
    "-1.23558942648076801539817729995664128522000307562524510284864480651009306182467436049029980765055393538438994819931124392240632585584314920719805978312956862809174505206022318578931136090101033036944235781052296952273134612618007203801740464412034242841859555532227457654973670933976460340559779562198168804119000396443949501786726188085942788965796503827741794774454286233991006053403759611264942136796166065948270809584628045562187608337928137327062e-67",
    "-2.91559715790914451517473534775418193439954605557548692522544203995031056639994880570220132391503786675290979673839403020494046375480151480187681359770678858913555242875287136314309017279552251091459829698592582151108161156877663829977359574861483468936322478663933046459978584663476876463564753708271038851116964474447439145394776421696849751343523977714858058432288467594653674426886594731948878146317765848445414400504374113318227505476304665846286e-68",
    "4.21425146914852659393618325919795748457537122861193847616039983144334957149123160254790620749367863317116229921838213651429393421199466623245731374695479822547593891613680309751366888462149994123625229448434218576042765832645623999929386360244566496852712558682473636385589297912023611325878350651549651272558154282116567701156593664532564825814771641253265101843787341790969674407757304034289167607466926992060961320679713784254001142178272627659883e-69",
    "1.10042444265367787820483839337267620599050006647087505836714605323504540370423031357948745897673321482975510522368235000685668039739587311634252518935821720547552118299905621672568646879248501357555166856598174981507374479254332011218867025896854236221066522541029655301845843662319639848894576477565050281527309783389351974139642372604783333953775846618006698234281304564427070213409656287320654580171455102251083102387612969145268559573866996595618e-68",
    "9.37942515676559684267560131943296300528144946537999595269792656099034297714285250655761524152368563924510509558084967098710402294342015847064459816012283426272610288104832247825295469058075117596080175303958834592436897655253679751715448594180242588472830067457787084808763259401835334162839094970186189194511391710030277899480906233049893071353941984455381423716587912911496037008868162711558700005165412554409033740725457856781296341345872569479274e-69",
    "6.33507251259135593965543770538761996912745950285696906371223851531259222687906341796211227035123723319076803756415245193130328999038240261199586693407794108419673137126035496526767816752618997306596918637483686342523495354626498965977652907573750790264025797865280238825029954512386246341116860473795865559317341769982092706658630240456462727601080220238329711396964507859764713974259137696990884351139058565715627460874366453522660904871910617729492e-69",
    "3.86148215808766146150235602709878728665847261664467928985561078161413448025189746699027461524769331374835075347646208238346680437060184536786091696176841135641672713053921695004724221121557353573798413282243651964517440834982643508089813801898019054484938755136246112989661375539202586594362963545840343998028040901934308055020296510996137035972733020337073831922860773057455712936492725111447747950930686714845083230780519130002144776189328164786412e-69",
    "2.22243310933006329834539515437065942341596806544764553603120496996199844141386044223132700354003493442618480083431954866655216088402892243231831282153097281482662354038490319447611816395736319785345105910878589261846745125451194681785160931680327704668519537731810208440022026326157762913576949690085913782141638503487959801405056403653664690281130587953415805832168283204008395330000524229443236043701306836930684570350992163130073364998495313912197e-69",
    "1.23066839887489177425995048459129582041425672244011322710522644529279249694026420724671430145569257996822859633372368671745800654461380809995574431649162880165040200919314596485004143705154964186919390053099632777432120418612550869518877263807168301957479485406928946144804426586333911300204126213401788402617677550297270533932134247912535164649427215623978652005747818205530967739890395871922850872623211987608903595292481646961776383981986335455637e-69",
    "6.60636539985353588975243097194169164072541128148202968704903565650781443202097754574072168557827988108439324168765118964571280038296417839196353288436290752044606266810223320602909970516313504699175325403390719907085920306553570206501017744224601523007322554129110361669542429238609484141793498903576531197426853791414845633532604567944389633298758571490265723648498321501433068068242629623030970154928897648348998926254762686915446313292357953179114e-70",
    "3.44550484889268758897133273303362629053128219295288332948018609082405434750181048793528987734508328355159850351166650899929199500460281381399576147774321634846494811447934224969937536333779854405010821555386005870364752056285480031197052293437576311720802367690345023106256954749587051818584727663240720533738268278184729925174864676467414522294217863158332060111250671524641200265372980397235347535325570526582064364444396839036430536335179591843983e-70",
    "1.74563705878877989388504799261374948593349763501348142663016073263441790073881451467900851768946807819705771885020139413944740447884440534141360454297650695669065235981756200462848497003877048639774481355032195937419108262617692067084359320150383243711866331405508968064990410081140180034615840672868693823516351096653075312918180255449759285452339974976337119580299463873452934671819427570879988688974601044272979638245941821540906653485239893714782e-70",
    "8.58373833591910220127694457687305409959363881944053130049603038774166630871933305270114355845125225380271728502390496233251639401756660987126782700734973621649766797389712352077757657023853829864324211319014386633023995581671858227221750590709507098358418321417318467910197753811183409456209135175625929830472350609809492128653384476582580153979929074773895239764445483884744479735685584321334294493734599654292242714259134822202346495002024198768083e-71",
    "4.09040820095062893500681636557329491515106139200805247546868904801913711598574225681657443820396500711449121432677132356013130069184330083543366755254730409051504947356020071686332820353534412335487195594036848103944037545379960755547441926694502765379750713279385764219511661330042487176099772824729783465835918330781325883082330468633495116373539725829278732276782292393452003728605828619284261942227186710954873598127082391672716879021877664516379e-71",
    "1.88385985126421576279676076989820995189820588630101637932121229290112857504664022790662653035871757155295925039168317892542595320078932089398619180582932756796458547522329934387374808013493227581163767316941089513242382173306456659129197811017182430756116374412895669867772868231021824301837103882576203611349549701043607473325526003645025894760008996561435714109911023854046795204202236274606500178178382327487777655622991545770145191088988920924483e-71",
    "8.34893250851859798267247049759502835336525259020400680938883289924688911370462012026595917867807667655940720267167719031147086967115384826202925629988220853575319806415552534694674113742528708661848193960040448986308775772147259182641666135736567776470839458366938939070796736266934688909133125738685123065249760596221930665856978267763598099695937410284606947887833160795480509342213226125956910977797759493789505969683917657033448332993482820817849e-72",
    "3.54113532343726684776152981851236727962277616934851233149492148701751127862091524363769021628058992387603752669048423063036335818575515642983999331514197795093621201633872594503301850739135164044324163093332178126320179736965483192766296140787261600044645201554990245269305142977423820508314782556252931899585312835957243729042440614102878469716735179416852052014725690808209318016742949511469711341856476396344819836611590544038462338031628221947990e-72",
    "1.43001610282010086499809363258021436661988045890057737055599116092517824233518402166197394079121711857466805645079180630522334833506271677162472613049013949363189813550720539657282624621342492648452646538840757135890829986339243454026194456037845513197333296185964606517210253981067839276190498127395983147096154652155702887119663942979934439480553568160559067873655991830352065586305350867020296084965356534653426372757940698620320246331765108435357e-72",
    "5.48367728075425932752540573884121092527908451208603787695914740738333420795361109057896917996896892028090202282341161348427596790618732708590107732479928479278561939067256153792042100119639414759258576923322709658734150478005980698897431385861297526429470036736842240865214072128713951445756406627842505079770135173045127454129636215460890374323740617217459685468365782061744512329634522702633988583298062095402743010528876198233915792687399776894794e-73",
    "2.00445543777003275299936499828249706998136112854921481168208709087347682906094232755062280513102707793858809223968946422870892620805823018394609771057843813511842424413558637689741942063007128161708021849696754896442203519385022103384724053459091882936982253241600028505305627763607527569381781917252774920260407588406086565864069658395683364835480539134776359569899197830757319453252109702029282559804767332983332888200166927945077790088330426238550e-73",
    "7.09862986721120593477077233632223869625087583569826854593059786830070668180340315721772402269688273072582820735808222969326864660341716620434506940350016096227974936972192021767671186344956814820944635832880972781961369498548472348680495980090584273398530102831980869532119459955504241539932400193214751401614889503579796550935890846899822802560253320281340142898217976833547796827435496103401854347695422086482185615819185625870394841843273827062910e-74",
    "2.52232168769127532130640680701015495032842845052311230381289567162755439989784313756077316794779322227168598571522854966958817322631501988434488001915724085830894435315942194116776928834768984345883296315602440325323499589518341128088905291421117306357798770367416082916633931888085894314365645179247374384731824796549970131097735108606969201476181407098182109659660340605790048748071210137322998104228937083760566704237871229534948657827562639080989e-74",
    "9.46346993194467993900712685385312508870178626334461354870779506432421719278343213292634703679745857366527990219835710741790150555930955255867174922901261960922286943520772521087962976964187502966297955936493077719317542839982628912427259587295920193123743987810340768861318742172537273555709783732723550852937150921116337348832144936161078735808106668469647039684006490743733786968253315297205626377637305327979478879768552280764672851516691480229792e-75",
    "3.90406833788153793775348479300971118168591190200649064573042155491976615224325642333795523289602506895625642963166290013112601670253451712446389489813427375681056587248145121993737902880877469583966177978439687563329856805300073515323575202384879485850086036162124083289605823643852622317321973791481220665277242750905206900554262417241519750530939525604108043499176562781877454645962426130877531053900866839981011104275723934857690820138723513985858e-75",
    "1.76538896476947146593124403933358705529513798250821904547599767645154226501573118200257211548775714720651328584423818703893842604494637831045973079139617918657181855551468470444533902397461101342365051921972729540897402338527414378017949222772637494540894040450209864686756312734119696655173447353043793277276948974385094113928573625369702481112300609961273692809821649110747647597925432741982953725624827037309901853409210006834256458650055938923946e-75",
    "8.42577012464358393096924325542019811912081791741029843289200821011241329165734106350244275387616040103796290411869106616672411187189604974466042353715517116472978004957060056958484480350839985655813848094793379122370634783204150957517580604951100408123641196380851143251731064617253977655015810758232419890846309492553955707754789946733573264371045946831579073752124300144722205053977415489401516498884529560151006473419023878376266195923947677306407e-76",
    "4.09412770881218452963189764355718648614931008838297757135573764268000990838866804971594906018352347443738462293312486052823096073479854377627428684654724377943569082690085963700253171925212955449293047497134714370254981200471219967029443499997935232464862189109116716726853361262421842097421839941148957174401004587312699740104460010898831052444811757035090560944523140483630754024769919139265150296039251449622177401881730174310301685044689320468137e-76",
    "1.98513190777818860323492446574927483756858127000981532241774009530183560927990211473751119631924218500312272734114493684894971253860845144440472501450065827189573839811249875937863016788131595684036103772654482846889587227069188329380310644697323019629464039638224905577294970690524494528210554303023432161825657769992758295807337770814671597624932036604777047484716787695681780954658760937303910882399076020394006575596351742429228197714038223891919e-76",
    "9.51499528580090842828263128076661970123272975464393439387616155004409531110747679280343640244991827571380659432725408937022483940666474771067307675372935912065168558781564546866303123814822861164171847117724850541858940732159947135431470379382711984785165321530828949871125697799318367148957619992108781570670792177916719716198253177623152233886101167518083007855298340059320947559021377401795421956329006639361792816302554378028976279761881422030315e-77",
    "4.50095502585303385397348009425433090838133195677083829076643022629822558986073215096860660837548061354969481341921506768593648917021084224510643198922175457737673097745728656518212867127328644866939202103040413509397599208304635352393110068387322591684899791079550099282674213647631357256448738553913966924628996699461809394777935656095514610618322703478180941770328806059862698804087044589580752319210605886248753670320327845887987659267425231617998e-77",
    "2.11650973506619823617279113440021882346703979360144034979332358800157485137401269940581548357576863898717372543352744882113790072719025888140136766068931605807064439634462303564028136462253612561137227929958633379942354947148243485277833438738187717658113624077482109225461131564123951271232117695191546084512592159281261852707262952781277989494394866833691741357156594119307999827448710566945552327646723795813579575544615018130167235753126053108100e-77",
    "1.00180892308868969570631282948829871830465952949422087211144934176910028482259748762442988930988680784128430984271230060174163063972849678977800422752538419241624807004656662213880238192739015042940962356832111348492547600824259686396301904391032966867644971199090106319951526123529001813835122025589134109032847972510173973093295800793923800719335409783276721224135404624917977273354233075593657508060802546671792739278712121199362977946258803780885e-77",
    "4.82398577753510491491918939737564845952233223928780254294207144548560668004882484577207165156627181430069281310115050182490616817668670432838282228912941723136974663908669041635817482548298088605029298519429994730099298024645187618165875968985982051921317318716350104031152288447846047734080858978292237629995764463731912696819021997740148038952774820026375005103554606903430530145394484126191298704685310357816568632566220074951657597321770048525485e-78",
    "2.36563417039169568377950440257968830896646093173768175150342702207304660894642140733176624984952841484964667930599753563138381317511334640855580378488909706773520329009893274004036644481924911044161668796222736336849832424633059034294554059239062197356600077638135203813448153278404752756616459166615634009110471947191683045946513708420134742339723622670840134272339711899867463520291470404342234954418076567918934839307604085768564686160655183977553e-78",
    "1.16933175895057548543104972108856874002699765250586920710995197061714669073849536399104627876958443602535939125353321184813999398956646140041906477525091948741101328586566530384843599763185001958060562160622372235917219878907619354970304872747111327430103449174200948313178068715083730246143943547116014399358160885698419984635208611732527301476738932426818008154905857794138031356806011589837180445660144289922257298158195991243316226830555652456129e-78",
    "5.73069270881889529893864193427523214076612417064449214497353313184342393933391579767096964869801928790197514331029815124685816272045864518919362332159416459655933643702308156843828194241850381158697838886304313701443954051198150993016348709523891013691382655030442266098864021062608593170145825900608611811982761883477664856002110358079488446181700230818062588282762079824492210188755367068754914617266748927512706958867275464771927109164156595102877e-79",
    "2.74047129253536045622694209127543900411177910406593926592219219005096426057670436178863054237816112172890074103824157692102004707124318366319185857461707139390776377327013560959691360064339822094035635539726803609434047445834576489897927538322839463666824988862804482955585231869805311926766503421226901643231370948359525462359578098809072896130354776788979502722821269418831175376954359670788821641224953319543645663117922908888792076097012770308434e-79",
    "1.26515104031903821564384134535802661457541367546087947554105886991679557821892948857776318861086570032517386346427904548330118089552555488827709615359284993621718029561324500153215645908020654278248046072779415605961394299208762035460558193069415607359501550731411566324212920481999132014439007982190496333565483708927946348087106913869569804828741000790699411590908242910157576299065713845942952503665998505852705446772169195130421177426924983908693e-79",
    "5.61610567806456252311497786213800178995492685212094921047704624420784735974773600225892479637877341533606239932094562212753924166102322372030786756281546993544474736314229379034197336259134954253707011419643971043820189438504532347347737942892853095301284620411191970565458894368365940760578025714352458212003369329073119088895152152476818457770383855263031506622155197143301761300226443992007144353065597110463295945187880182717436935611987228624996e-80",
    "2.39909759674854545793078432647179238054751286590083647279099679805138309278069407500696941271143662199987317791740368356061815242732035619913004011420877327250531455478303872234903953911663842723447088134358123659686771706047746241547298445956833684769311591963392858470213551090833789105663707481325447786385473089541872162522202377950353485257021420610282390904840290682907698988186992569196667034261700882340980074923132907490188240011855424871610e-80",
    "9.87423004337005868520806684396276358353004150348316730629588760326945093002266545336285930568016242181324894352490229759908498585765353683467999307963364616958563828974771995586409987748558232820169244022250119763848702132711649712683849776337366256204111460455334207483717665056063970661546361869814792574748649437662050925113085436819448028282726216544126614706436781201142973147576667730908992120400233709668718631433375138648331516104317080960544e-81",
    "3.91011496564366459835976821193090504215571981082989434881887581201104310456912249794652138119343829421650169868622869795179527256992838141603116202772467563437615506456311775881445752068406349182716698960834205218675603607285371458125088009831358707010971332889655378214031346687683783277452097093382113155521593314145407737033815400038742529708559161950742610991104303102942316731049755187909307018346175780335064639374160098998353100157395477578221e-81",
    "1.48562699550801588058915490673359257614608516537900341592939352699834704419699349720244626150588392519984563491902270796445384675533119936263195562213780447414023907212255685450940467581152568955514463703389371592453400068651764271253474311986048674874176047411321416428435008752938772687144759201589960449682949085644945525602066920562169614019817193748749691018209202052816719556865213026666267316957080609191946313345704260296784221766480139602346e-81",
    "5.38444577039082723696737601912381334303132938572619711705038249289406806794082575011980004381469556701061774016359307645144396642321606845393530369608060116603358455104639892364235412818613590220459773420422861010660800517919080506771741387991157242495671865436733849022414503235768559302957574546903057986231583887166020250471010976418445592480387871453717695542201516670013167058083379683368763637833792732661235733647544760240180585749580936407249e-82",
    "1.82933513407864571560583718254744404112352405957393319489241124053701630189729457169426798769577194553656484956264825541289604816269826475513958939194948040452661964100181509334084859756289816368864361631056300330301207147085039500479789539200208948785325706388711847776819315413634683382645959449226989782322723413419077600770861425892598523755976860847078751709358749395065262375732920583464770804253926070060081333888100963680810182249203521500869e-82",
    "5.52763728623929082751180585382382540678394139278103792460222577696756236902936361780953838975617393329559124173584034820603310638364100249395646997839968066152944159206778414020980887704321601082968041227968330813267022672404046480972618983094696109243490741758258894200393302032701078567937809776214778506522405028473429966234263752674715255225693811411406484562497520739581303846770649169028285972077427773491422904927761178467897551888132658116975e-83",
    "1.23668011860526029650530710863100795068884939953992726704207343566264219258279042180063587097704680107518075408780061670962915243309438444018892441479882207554191683710419445874350023470322306834005804968406944373635318435077028980071035503159187865650879462996584415128429595341946079773308487050608355848419614698100421749044781237093759449032667595580147411817037354373554234565814452747295882866907025997682850868459694321772572098578979427544930e-83",
    "-1.74107271713002240287031614452515227391447810086258590195721049227792736043182628557537957171954285445072603404803903848102416159170398299493810299274083024740244015094831441532141155731080908895243227939314980455057336174854332998897292497176307914964524553140302735957626621136577842153035021996959621442433520008367108521230874371049317987516003557865485043759170791162331645812819914976234297297042176862706013250213901691262733435655365514679703e-85",
    "-2.54457320863852034116760981781469683784384098629616578834745616184637216919717315662452974881492366815199913736127766595721731252773235783291802236464083177088296128411024400676772223681867884035131591733722076983721475725220814009477663142492578671346749612517109061049296053686758443845596051868876226144894786938552564600107363175060626609314591290502760361954560543326516509771530386290855536978336566268103895028743889689969502561921980169044736e-84",
    "-2.04854597886426348904248958809992007851355376256672853589932228821100574789624931531007735088019320106580350019022153919631857108331140439414288803290734332695284560222242375746373123622888673264476128165649819896803256465461448963773907876135417618357539889980453445108956507560833933223179762693705840698113993659472957692506378685492067928961161782889057131162519852115286513559543686722800667761177539332763152356051028184139901876547962010591222e-84",
    "-1.14638702383488586363728953256890178882441609425055454478469382345291780545790641958249723818801569798319240447308760084037522998295172051848442089988673548967431416765623316775808417510540222750046310801399919521705194740923850334722280703465892212827381063623721714940445760829115128155826380155250068799173698130736887205932350200100398199415619228042960597245548838445187775146945525530711059051850808463486359629739136709618769356664587953734258e-84",
    "-5.02324775413350636721798362918294873180158648733227794001638971422765126128533611338403602816919128185169277481036366226718641790485853759286793080708993674613217848668034453993889986441893272710493740154885882557274688593567237333471698463289752477134965525864674206724266258802771249259479831295663855770239463678831006015013713926331857602328525434694241947802621739701046897587512901969497720618770865005405648937377301545248973587546783750324236e-85",
    "-1.65082690385802466456780418799707902000829686859695200420947858091154718826168268640943077416064558700629312545158677996867011191473618991392120903365120213056449746386660562375055423951451357795878818304953819735641900445093234062249673191281209239078475077951873604830775996196231426240871845498608550877811850786542820283392162650398985331007653674473481037059838686476750267123686639243249038392786995042284198985498963471301381396690838581036531e-85",
    "-2.76345913322129371942643291515920330466975611021203891722058264309229993901735540704342509119462835519504528454593755492503919906275470667026566009358856640835358962899804643249103200408306597827345671803447105083041326107848719764110356997931774951939193477707917964333516970392395791758387539901285068269197455489596914893142381608469061359667819667332807217815759614128594152873831176380992025010823873541354140185631902507233064713529836660178359e-86",
    "1.22176019664396461765604447728683516189637718028970874909491112085051214660277225978579428708190495016430474209037307620883106819366398650831862715529031372089992680375286010669883266798924257217262534003521637838640865666041083958229295705951223221630104867792783707791276084577549035219469022937024740691319170877323693202885874676281549715282690492276912949628739727203899583435951297841138580584389542394436482803190209897794184187155804012882661e-86",
    "1.55760578418971913584675393327600080615261729911895846967713251540407367393478722852847959251740373817490272132299189759800336992913158685972252717774725605882340231679010481498661512830834158563635666293290328137689345716857095633452927160764328700502197638527097967382962393504822135216063403025012849740669442465763484671297159756885311345669308423504688177204318813582588818036690268494227509714037970075135659935494806582464949289621420878391218e-86",
    "1.00934424485565693864752591593543490785345390423657553472088976383771239400377872158999966026810937048730806126039013499833162190031646410266130903768309751009945508806830587112381265254205272261424232401758337638083513955454904641786677232462222105582195703474703459399153603212870081671006697750764396483875341425819871494569857527311557418930138301909967157158625090064983757422979114790100079276253173956237029752666133960410094630003623777889191e-86",
    "5.04885643671829364337787787966577501643479949987126684696114890358697949857814029603692038289290921333614625433193704085301758610626395160384688100182045819298151056146285460464164657204396758556133940104819748462893717133176018746951341359542265078675543479610478878897738564226282112518338876022518308298160670689430241309012872458912713152890646374810755640435146526257294191640742808695789642985646880593727000483085590667542124869535612856821007e-87",
    "2.10257933777026335699677465207494367556333757738477648944391603794892175711359967961171826485213555660509221896646585285404929786746074817985007686281909421610535214178066576526844470198665581138910905310832911373678771754883980376410486690375249675533364892479246030032483045995227302347801999443352944258050965032532201104262467065815134433637515655487246004539714851591017355058097123548125758758524180017438957756513834679383853390827309293268745e-87",
    "7.14645335913402153710003937089186053531447708592602196415394611815550632558844866633555150586373563464396521538837367469223831677306091396333758938395227378921444169828407400029517531835840094052255353370279829723551879038379341297537350398768516853879625653320746485005018358881195858577808295750408367410164728287027050588934244037479995947582207570238699272989378079722597576735305787762001821560505031383024918536391755044897678846537407629650214e-88",
    "1.58306529870946462696946682153781045876397915876459162414623916531954289246217408002387401408989398445005114997670025017964469606865174404686083109126489475697313116502918138045979657593862890274820210759084936314934914752666463780017727447090886311326324732949962177693519362341361865268601865154530598505921385079583597492955472791140005286353737600022643911179698097555876171716947674570206827786043115480546264802761103047857780675394199080663001e-88",
    "-2.43115102345954560752936195887297176750482929585297788029321918743321924976315509843960777178731771344153811281824579740310575310657376387001266879436181891342727097742852840161828555016622542231627998387731104983218155040557355143754243541099019000005772492266410099071269124353832156827083350028463934407254584914640505199457920798907490857522994196309957566194566298170843027862374912812204877345237107082228865692289186861587054275199346008693655e-89",
    "-6.04569709808616042159942446980330523251955836091026866966484618727650030469035490156882475972364033492891200111693944685561126992172708246795900574169914009896218264659849442478145257573329079241345910057820201216848562573848973230344097225228696544355140416064241388328150455758347354494294430090266429497521716593288674898050822334499306563506168280899673557188628731765336936715463640437229192105413070503215748672651934084646187056617761680560907e-89",
    "-5.01401960350824810002566361349936559650817518972804541526299048532312907565847388021797397077171743310162361394792450123505790196750097614992255648707272608169152869905080694043684190537209345031215257635740008620912830519698753763577701331505511216446953820028457339496608790441890979182802854974721965946984714498342403961296703000860410695168033112278944011092675007851825854662076829096633631987193305746545692468411771141607183635394238735888192e-89",
    "-3.21416732480964606235219247728188241159531714541507418635564693522369982164827965411176397607092406222268765283229988226371620794957394013962274672249387808670078913777856369101794283448712603175810320792329433071281510724137288099833943932029881655828860893875563662406344089153959914905174623196545931295354521045919950993310159249312551370216246593023474313149996372860754786977045307679460513021492608452568432065829368608756571275052871915325837e-89",
    "-1.81159822323408820362934198933884075229879889592459151655129580997777944315804158983300064678814919366787695082135152351991631755592356006560985991776844112568208666736137977887143998702983560430766511137069496612623719240181748342103344298054214382507153817379061509836883120354457887956432472738359953000922640976364558066691657559668781168075516393935811580980611328547047959716890897155467110014654574221388862024042727207680370664760922768714846e-89",
    "-9.44268164891857033213198403174756982628264423290981806944178420837130332394900428181565441805995092293581067875347480104130269255330840727623216720064537370522069330105615089591230750821346831020478446233524409875139084557068235511910562427710563905277108476967846949069725008657748313149690541900288191250494168228449789690859350716875735443619370106195906249675552137471682326433839200478223243935353154283568365664032145619631241080146771406914285e-90",
    "-4.66731508102720235164572128226762549025125193677974652901509609829642181251684456540603469946273547148095591212874212817800977741173034058842194054265151457107981230494171639066414810628920759698270553028852191001218181673783177833160570193834881092271018805530691867145289361467338003054138294977976326590400557645207716139575583183286273728817227828966482621246062799376079934881491224702713509303223862075846426228859333974785985551527151226866071e-90",
    "-2.20764241789910853721104112351233140487515278269270193804820867580093169476178974551410370626272598912286326352042734589559087737316966157440784894849845157270191794628418203345606895347509082105155066768890933261396516167631216928382025921260185650343563174608736186220722493731354994515381063327506973369003586766663066745025228829124627893243221776461500697294893370430069372920290214239068636506407240866136173495212482699382491990320787606001285e-90",
    "-9.94639682711168152957373367298242874537305676746862990639999780267648991800335678468939943128247812520503231218933280951209515135244663183447170664304950988342334743651891249671004471796115643984119942739145558721923888229943737151292488702011107599447225116753883625760443119222428945799561165587696318103673734230640091015241208510109294819103301936324191716329103526832511163704984489474745732744382326845914471170899642858767028160428640529028253e-91",
    "-4.20432066188783081825694423034506110787719089949818186126559336806646329836589464903639276620705070592004569449184931028983203405643900229776167110960746787088146417155126872645359250832948496691716976688002623346231605399158967185962178675376560982537778631328059677946307706556030864868638833641465569695926296734845738309114140180583023409741744503971137334627722646593889027016521812392466138115645569322515216416592126851045610367956039731599498e-91",
    "-1.63313789153661660941991302388228593886970270917300036416715328564162734186965656569390044158509406876374354662321828934450483638312413532776898786649596643587099888518696641729161786071338692702146632490998959994123145571838183111969188876913241513101339085822949055592220429255340789247541864596160003876442578708917549043856075656469949907920110885386247611783610401694434498861763834189536675795577308714337691358720892658812947620431545988197663e-91",
    "-5.69973801942858610906307076375539370595628433871719891608752479148647024249927591171707558498012132776743979880002597051368694343209505462548321663755614195347372043663441573226620185010109887684711696649852489049237576114215782536636062155318912722775155916289783345992426890842979762608071696799912604208407515156480459899716472077463996961060043581651605356146454735021458960379065273526819586549593425595609693549310979041099407365943803002868205e-92",
    "-1.74925051935958004216831327905551352995724890493033422954501742137253103612528930491368766281884066191411400333563939390933725411037318028038178329191750550952249356233816743737461723654885528687061935698728044637963472178035943991298066195342567746851204938430463697382702260911949087101032871953034128692686386052701585837714992169872343417118103680860912044975756843610716521017866331232244609450234332915226475349433167534178640782106852138910923e-92",
    "-4.69248579966161276664896031549786099653643220891129202692281886202335557235658686397330850062549422980135882202201855504777548065593197236336982598372952282977468689448553697578845735244590012673651266764964343459502187688287399216808730235856354688111670641221743379320073431435350517874622701197235223709024974522618858031456273005065229451909519069949731219504715531454741566325548598822800102090265357778177666287851474393468585413135818945799207e-93",
    "-1.23613765567373633952937360109335920335828442590058324412600008152199679241399645561505080194121174003118086223223988587846552162342537033057285435397673453584680502005046309962091029487815965353346690996024188063588997608463488050616355750251477688735549867263777991101863880644194957308806549883498695710824246213567175546244999176360602842235604277666618905449578784396112559142296324826082361572700553503131750059749585125610583720785400906232490e-93",
    "-5.14726245656551705554778017931052434922782571542919676274442431752193333724165314737258843032726915210619351886853579078264734867891301870945199541612384777598576798632030530389717116484416171519316996040197227212063466616917163415140437277036908679449119734586232676888331669156140113981183541199859718107367675024528873906467426433900539682482742216361913330035651065619315248120809498481580148892669012573065276719198582925580084825944467819975965e-94",
    "-3.87263303892319472588794637846070109682158361770079687384222763439879510822566158853940283248298167358155904079042614952582261872444325306820978211206150854361815328034784544241000748030191313798580614685811454346134830999601895389202998372906280160754018025954796817306212098009470919640794865795979918699022696856687019021446090965869803389558815786784782843478836631729356900953146945376597329237324760720680438916165022832626609433231591567610669e-94",
    "-3.15637549802213084688792747309702757967267252975943340242723653685602418016617733990015465362259680861554048473106665054366305111073326110702041943327883094310095827717636236851395960521621874726866528113078958967042740445976143450197955150014805161887220343275456648256793140659153264076616730894789122314463322478940426095181386214918288046749806881412355809587203890331025635350492198469662467275317251478886979593618588487098536708575096895134782e-94",
    "-2.29438985576370609027791465844060068284202542098257562230874604471599752114871538118089626936760074777946906257344895798795485110504311202066843316354450363181868541107310767543115242975273362096521180173710214891392224156959123808525169488390446759169123109382467953497997906019813375037361954956572908128484584781411744724404630855795575194480499373010143593993897306079335871363635604046010402756124432798658732295169985625121720598151660152408734e-94",
    "-1.48328168233365723275182729067746002706729976024734512786705878227307437992870616648814136640786539789709849305292950474392616573792012623182937488448605643235118381796269704336004437828062808475733741397517243776017232715977255917575855056823333143326428530544991555596256562775706535201207836037323112017656552248316679750455845151671375034350987281237144890597290728672012477936656930976058796382102224871327008554560897359654728752709100051757193e-94",
    "-8.73846072005275561225757432534843823898243442452375282451852796973826334096165866451381414658181607364063098421283643477298608578363711303833000719409249260944137102628224788664235140961541668049555177853794213465630134374312075279455050584626536121928940323138460601128645707781319998978358064099472446026622260624482746224940467603041252532101071791080828693746905678719763847122304308228495985509361982539084474308213205510307385034543371971938139e-95",
    "-4.79381965139595046927930973173970856210778103450215752454417065560757318586856758919718942415669828026559388358035042572748960712919423970453448699350842843219621299181305139568529685285053865383507286871505697132656945953510268158936118779640946492834786261907387570676627299527854618423534963634020038120558528833419778284974189997146259128941490160615007747797653875171110859521587415788578246844218776674515171605638706142220490562151011545132204e-95",
    "-2.48972974752231499767288296298218633944601985062767069554572569211504915272881141841182642587642418421566385704768506606712603138887352907523003024975136300470362832546226605174339999727985229213338707889196144860360233885032661264674245490833802771096219289393567264671699465067247686631237492215212115032783395090726547858489535435419223548892168466415024973116315253237541203061349907157920747828703478046208955612704383405511513172481808498380872e-95",
    "-1.24022966021290098525765521132319568025039047617110017994120797907223986153944722546190168988075913055632699098933601033592647760790559461136464196320684892779332233281237848128872673033783918894082004128957910021201500278159490693909179084500690610878259781976487644048604290879763294739472060888837065909270398644408854655461858550200914255390739376291207273210845975632892544518593226808459755502497739880425187754688372854527693671195678806411126e-95",
    "-5.99079842404941574809749495438711612217168032401602502538083905781688604828654043961210546903843233003792512006197745507503571430282816683224051570643084117083603700006547007773100839205453870202657533978563048879524649185856795403303713823222375026475439107163311548868251828139087819744653991194200928936673646549144473452303381486777497062611887140404432927309981924814089597500336444580349773701371507622447503840115711793174837334395057529436367e-96",
    "-2.83029514709623720608812048856457118990307822668822150033475766966839148741078779729658163354592081666621183065620170301012343841960885476362914681225361364665716830882474842853765754555522587526449166701437695941863383139645928930659195843306967712915198735038202067176337075067295953523483730774380192457930181658667417658056221696882104942089839649447123360304611032240611309705997125287832616234502599003569609029311554796115899651752280724292619e-96",
    "-1.31445704816802196378060801939811071865056831178822991323728574280612297506377947053750577764284629594240055712747008208439257232603999374756141750641007529123143723458991120137194129597985398431726108839426570573970540643481131706164190365038315526415819326630683790880040100876402463620132013602898904795285663758580422604778804298064972978643857387775470482773144177664666884280121423324638557476974638411507575210712106332067131379950225166789734e-96",
    "-6.00491120985284473413339389002146783099744748817062449325875032102763376749312774854904165726516327822949812732599538804188575535195796800764155341486365545507177781509838449312248498899300497969593721857931471576513097013512030175081552735899407728711357267467914400487035269199433281433385498851889618170482768793573469496197919489769938102272487951457063819498480381332201759229020709157218815816556808587585992559172338518306473961249300121061377e-97",
    "-2.68892400573942513721271717423412544968261509831344728677662252709643056744546381128302091189337653404954861526776567367685530096044114412805851502225947867940614992509279623759899538513408682545245674425071726660021806847597143055686042271955853374745849717603436181288006020006316338997556878290153745148284094235705716744632429852378953329298985314634571871547288001161562363592889111695153827773808616432865523192488525940205949312736456589180634e-97",
    "-1.17339634458547387188715631716990420120425318593698295472417259375917639683767838773303674961374702885463943763724828202851594824626529600390480127800621712367334528917473831237303120675317491105491553103304407441723445836258801383235311463540995450847167127129810630254419761819333393747668489004342209266628009135688359601174714190788941279754977055270821754794911899532676574413437381112870404697568347237337273241041352310990103922839151691442145e-97",
    "-4.96448630632520725653290932488341876848572020835918640543338664726003557481312864520772415401866032382779227308253900060178082646042135513807358653118968069918140909636759754952248363752257282541169449974511776067642591002722939739047528881535739143336517872499143085564156425486390000027378758813821597774056875876439516226827908368189475621760482145698502531511563163517880678337783165441101272133539047752180630184043243334572216512847974062729643e-98",
    "-2.03286095001812566811458126473093359079226324428456564343007945093697646258191978642739888682083924427696400017867863298184668476349535119657262648918688576710339774883445301957161584175123273287457072285229982110616189681668050418696488929363720687222299691219348717967141211881363522707694319400711131943670044596290859750399030411818971897000483616426343245681912391376672834795918281232873681809604471365574013453937782964052022183370736290070284e-98",
    "-8.07833876126940179271112313761730274985989029643887783576142471870391323672114739614327408902617744869338582605915215345545359177268328474736089421645260387498723730056412878297559863581444839642440995882061344500232447228597436632862741686802536040359198168506177865763522351096742631730470183435309606457171323355793062577543409753856922481179212788736916952882628482728880665435146239540542143883222055494241316835035751419283867795505555683872855e-99",
    "-3.13462585990631475256383091420531686111793057366974699687928856054513328623388320570737616811645994691434550357888542991228500775672491756231298998031513080577148169938693686797736691844043649444752498714225473255548858725508884615673033328274092609249854508752152315629166765852568828261124886520457760810127619836025048875433967481484835929340174154759634268683594583257664992025779768814950115314475078680657917244219978478576952430644964884128029e-99",
    "-1.19764071490401383243016305287711463248485339741412340496587631084730919297868796935237093859305395934696920059122430248517961769716838377053420909280618300694231092020901957409886142754328006695637420410670639565554905633781132568301035933300845994434259458978155069435959085343074484239657772520599096840116448358602842353330961953254431157445250145262988285999023169068146047834302845036849643237734851253099446829601289119794696057784158791485923e-99",
    "-4.56136052874092114061298555935846846960974885747824178273362633517880302186078553328061374220478070384259974797658287383555290024198386591820687159412015342728290502433516715047430795808856626037500542306372135193909920513905407966722224098099039918658705997112404063022260622345020367322424782077252292125783667110109812963584680705392407331949085655411179716121737908901908779204251097949696394726587951191717989287842693131569776965402161408625904e-100",
    "-1.76753740335520808508971134776044864633864527936327055539084895234348580612152109924104246676145629884952979285328950235170200931347623023306917632371314325998431361899215250888220153159219606239554420851278631288034304273415487359159663927527510919979443501001816169524146056599271030542700462920872507218975414234284621012787823451675701040415962394488116225816947962115629348381037380860309433760383400953479014624385408216137286602066129425184751e-100",
    "-7.17357189524820642224146230468617434675564589391381558651771742739384700233883826807193570790274273798736116762168943055186640497888832457481682155348488329451382365904310334115725043077126277047145910637719714673066692282857325436291110015161031377674673079565675470454136303280004973936207894945505409811937569264414414496026547992542513510711863959743710630872310480966251264013280160624449285229144128476217132564422331636222879729036954717388014e-101",
    "-3.12910582146221757867176409366636880852602649484496519054403175317987868340995934434132891318081370886271119779297679058125050378061493776375765760176320773894883632519742914001296021920408949865746779935146923735506343614093331096427103892903413003522143300445293769347800761124401491464950508422002978040158520644757400107636031586319422797745853141420574368571478405731017648217056542007184337329784402909425481762371725123919890755718569337428215e-101",
    "-1.47162037356023190419653470469408034442827299688455341428089138401645877187535295997215687416965212493475911218514566379572356245189445188593321992921971061648454584733278283097324287482147331974686720713013190695083790540613557391011514147325715243412543653471152637353586353374238626386859173603097361776689149808827276416254312941376132685585746999032339241846610661917970771721794931820927353140022918455926414137631480628793611914773984704382999e-101",
    "-7.29778852582498469275803418488357422858955561252866278001457513400200488329115508133199033149221152579608630910240152341512736305652826732608067667941080801259907249177901683675750773626359595818573277289377141164139858678558795748134692767466009660033865116489746272072585268286367545342935785050250349683944398730999926713047295226328745793635765316195992824485311428391515790000441474099710897030119958048671383177996358937376193423654973638250630e-102",
    "-3.70823206685200728590036369007367148099093857462678451167475399193489570665139717915117418678698090328556265480006812081816574113017068330527647710311206898729958482859054355321261701429043987334340005712043973019754685950290764242541653738423700179307668390501647635015179737649143159399416851860180393049379560795541161010474419872074315785147055585886105019922333750471132523867935571860502169289489800094339578139190787454534575092351511912863134e-102",
    "-1.89761438361510156170535512821316598413412440496739997787737667047650199638367972648903271203560116305462881171446609368124307125225099241432708120167544686292397466250802435266670836498553642925443319354798665652060222189761267409991304777741119348488081723570240359459152809520098990510301774548305773952317823187983047195685280776908912872229854878131444093639056510421868199966237783217542909351032019597244122879272285166114258963116226897602766e-102",
    "-9.74191662581692849455217701940883060989484563495039927173208019995230853362815106034322104588533426365965215888060057441540645165612500360742283253384637221425018041160699051361195385310144251594415859886068432536840689120001335236739931983903974258885050728511508362541657183572946879310269491154982118855669569399214377510954100582849228651477402102018613697207432972012778365028744265699492797040190945427548222595174353971241044490364735965862796e-103",
    "-5.02660598578885324244255000814815007730425048326969314421184063694364326888080647049463175178588891118507536824078610783499392966027234952312281665144991506525198824009699647081301372473584842794452003967546391075440661257833049823320381974595951075870723939745489944348992006002465937823020702590185530551647634050002526859890029551492965771052923725432185625432025293555782348733603004030685305803919906762243025663025387100416808995465189331806392e-103",
    "-2.60564198453347608545503753681060225777648650294205348624918769927206062806232668177435247283710720242881498025317826321976709710093251580045474199207281596271214877414404444989153375419857330730059911054522198543825241469946934035820305224531779837180530133266396012656932526790302050356733593491583737397153319090592392241922914728261245359753566626707576502433956672705746020896701047004064704250063807377679941920333666577510495397343893003323905e-103",
    "-1.34982035724198971348020770694386092949906690302385043628603304803622760683054472912926477043811282028042658564288797716923719076529251499397936222475838126156027916459476025921964843688963469214091210628640410032178142800173196303961232274669412406273061630339534119909072207740265004349061549191557675462742353914562967078401767885942551403042840087730299697150225902746948367305010031255990453063865219974621436308202430220065361083058240277556562e-103",
    "-6.93416632296608299412567734903732287024787429664031749949643193334865895246562247297230556747314793770522151298269493987480931997775747623047808765563594296990827860777274702097380936581606936623044136804992620546431286712158637793375856799887798796880774991567488107441381350147444691431815188924671265733773380632864434646771094808635243100003327998236826824350144441530959911508967949877740514137166055276190785040368416562289419302922098254654762e-104",
    "-3.50606663292518187237500629985322159032046592028979161974250482406388056433216911941820448311928451820339150674090458570718492173267787856133809555156872525957439324968560759495514870960371831880844036154788171567482589844055572158163753745866222192282372434541123259824718860163494039567594443777497138737051807439320899711158251883317797219724533487472290680394086601549941621439166856881998033268895811498549755535326955176229493968449131285151516e-104",
    "-1.73479134061410712272425997502286031517089331694297602058537991059662564855089654284369047039350710067749439959311872083936646231959145458979926964829058775696840383186613482184950233369201108674045469264598834355732531867850032240547778654569520069241791617524934662073193208013078325900131237081322933904914504592740124929297232537671298716614542763019673836697910755073893891973962994286830712716251090561703054249126686072833565726583279084572782e-104",
    "-8.36897062382779862079097242481504511914765812239069119440675285382929247760215799330890476338840024561222599665987761165746786778765044072059274666197740441145902791261477513479422056361259996072719144493109421934225263355060874533661043517727500853795398888632111535624565653006842356638447395035853619198920200549965881459075067579118369041261143485452580078187549141086891158954948876786415335598168526154970075392777504770701042575337151396205750e-105",
    "-3.92884374394336059089025793091494375091006720015713214494887143504944838222002224112857543380946938055680420127610184540353420484192480579974867259465452863161874226810774757258861934280387781670788794521361470650666607929463099088972951277560408646580920675463802596909656389160655563596770544995882810907889158792493758039682006057826806652722986116786259512286812613291110388152544311445217970454853588941618890082376030754949923993339633093853553e-105",
    "-1.79354279905407042497239896432500047554089231184229970523940718799943596215334397822652628676423035950643345167647755641926318078241785590446026816536361558634711471730774106483540039487171948226481629009829980668470953347623312736268722498662379368131659875441243745445474201062625211064454936230232219784514181116342305059727526520992047267818021523851689979110163866545721478886217791496469657203045010627323469505799662731285052088179695168506912e-105",
    "-7.95758692834627322389943511841726408072241144254654409348618658516529832379008253512448525240977346566742945992522893818331101362183520610300806481431782092205685031390819666525449643349823717108056483492165010821380627366294708582978795573192059465676434775638318626877623317374149391083158304153831430681428400234660398807492593727415700142047194454753836153624573752630721062820202472717348503761545053113545837661567996122766280470074432377968016e-106",
    "-3.42744888056783788958365212260538527657795366566145219542667161917800340237990279960177194869604503693827714926303551807698631756964285433915017505446476715930978098398916629075622490344203160227227787500880671095742844483223999196275479816137229735225669801050327103314144049702498629903396944991969452286000202251109124111761821619577550117998331448100533699990441767368672065462180704319350919351381272065926515120799321896149860844506453811839368e-106",
    "-1.43050531441304667714075326959864500532631168999531641927042547781754054895526021555327700114002515566568422151823244120375429686908347321483934140597483474512839335739913781742290064130033705602377039491008193205007556961365188211427954606073830480474526653871954095497562365677917183283381005005823917450411277869325899770972480357400033197538313208652438905361517950306208347936122872963097542654780043189510224455744905640679657562384162995189290e-106",
    "-5.77671423051697597489961369497873147255804429735303719998448197473234746718191270542125001528312602857129790417889002741289535812631359485179320584158890314727383086036998530367196007179178214203565667967748192822098431648995763349567664664253986684980741499901306286519372199241631085360186614386113156677959417848900714553063607393733600738145867214367423955266713157450361689353582002483034440971856929210116257746536106631635474393152504398689615e-107",
    "-2.25738753479032480950893703751938258173308423590859583507658297877350306044650358419319982340126558321029801599381299171776263753135535649567324867560930268209375578079959988106053389889805939664868176246273590805394991978020210577238344741354055166369906929392986314242672761036944690952102718863278810204075036322338035201755320383278017664310438948680893533951640575394386273245206857747327800607958112317688751866228262946781857879826543324524200e-107",
    "-8.56274757242345570540159151641806193270796233126022680989155260453935450458483457041270420919560530429633122899131613152556612072638344032719054077351666164614414160264786408960512235259495005460972006477092410533908509355671901100515450684532306133187570972179663968214615535017067657384599115569345912075547957185005185019969265897854802778044122897849655339356329030212303605604315152637762946961393664711601336993561372486768553237433785307072929e-108",
    "-3.17764475562342598643405375555435149762694266950458632014350950973845802672899155097918293607338351620600702262660713316374689929290357054134475025264456244627453975862498664763263219387207080209412721626851535574216503237317020596510525040664771552597046937373048241100947110383762518240035341727930645884214554490220129237087690343553996186475726316020142919633822027569028548142844363024849089807746832566447387020801390348038255623542421552476289e-108",
    "-1.17100419358005216942631048318161106701005457449895253983890900285592319655440792003211034788644130825679927584666287207469272162796900670376202061271986510644098088679865237851353003050340839921827498822584527726123556194310812524114077448230292363963967692452696919612956511399645175534218502922094371224308237272978935743558689367326140448211321683392944244466352695323350801123387422646063310236875436377528356459528475801559692588088910804093835e-108",
    "-4.39071813580856993048296208606132564342040430786206440019340659524172185462106693401759044453973367021031551483597589564259814646660476843039753713780810660572527472279047153041179324573419272605293509519689149458532119072231273689164109820663799398185392330525303457441900057328110227908901206691840020675212345012007207053940143856216878681518821518169718955624592126902312636003145241824440566185615471065292370074347834858697459130091475712812028e-109",
    "-1.73115176231885958490026200509568533188778136937858042718660158923429488232549707555875440211236113757147695094086794764595693021269440738197754483368943219174058894841266111076777287756160845174792417402962867622734694013821820720137855779734037022193364645053341085643856309009906132831885917876851128583813576687069132938862878618986604561660471789469194200123618864703258067879494486818441851503968005093672993441882847539052804953188809152154225e-109",
    "-7.41049425147666669043489133195760332837963091038641548870410356247290132615244483199345941616909628318772244027830655835175275675400554908872020640095280968336083543028862663871818424001676846758193962694019059065722237973904556510751533722752450371048228829821560674262858351259689428948654119112603797170810940263513727214446948181385441270601687889923694964169536131614714468846252638284689875779293072671685841233117870999685272845815607066420887e-110",
    "-3.48613256949386333379655860399468897073465908462752803261805513650216427186012450782716036394354180592244002440675012879254025231095287119019844092616964671433391140514283742937602569018183085741964328175559226633587080162479353411017494567793162750129339302219367066567125714304378128101533249161467593874738660985709335808860599063561428464964809369482049295544048179643720789343025683066805324473370914649843594497682492784785448986803336301431012e-110",
    "-1.76940614219720694659919603517781572072718148702580079125181638343946094053948342070650348230587673434774174575653150802309582984388821049746360051470411696047784213618735433359378646235048248484886156151993678805422334095499208038602444937162051283984390791252516437117232564666638393129573047855379207858920723423424524634153366708356685680424063756215806934609991177003750791660334227040577885673248838093892463755447158117320264609380160746703846e-110",
    "-9.34914746594216574821887944708448480207897017869593742590129663145158344734998557743479145888451496626594065101863006411452775402674183012187578661865929190786998801165692648732160101960281668013707202627667287541235194132758314780775090712888792501320764955709361358296056926609364239668046666565411343343084298141149006521685955798773344598952955663008655205302722226237852539947326189935139713881421178519696976752790656058034726839034134347170790e-111",
    "-4.97966493198275570404113502682667514396571036265148264930434605110232797562042741783814871552244611806233431721403430944003346319518951243758563170516657342322102423975766249342966145543259699350091351953462121685633670655148623719416011858700165657087953174813174560953085269164175682747077877178526267565812243977002953372653693477996694699871369587345285309504634492148580325875980014099260344215238281274112927545055857147776116295680566539720804e-111",
    "-2.62094251522405326154896633516244269326375562816278085932303337707556312079665700974220279871614317344014088668608982738528137206996537624345016636734672063227355594316328116573492033168014546600828760631287027773703324341099691854794407114630335437645269142295156143161620288558481975067246056448899862101139002955306768762313702240263480246183208567277872710029048305752649410103306338877285501169803544855457143347521198910848510183808379224533416e-111",
    "-1.34964643699213489974190193104868229826209257483190535302296575709160404215315849179565485032653066407703808267096680790388697808586720212910936666394638128839374788568364171631058486167265448529976025467148625801015376076055711507991398143433753175298473072363128140306420981143941267667009256329882248482218319438209109991171155604796424285935716023403184516490876666890851927413923233118792964818278321601038478350695623657332873426094138515755058e-111",
    "-6.76882546731073947043607207736483382391840990369455689965097700293333526999811882500384778436264415686537527040937121523554642947506739502846036890198529743419455775213139150883712879938244180242090610977210812353377286031856269304310350923759943647759989493036038501802178436404120502502991034457603773434918007949593285171568089848078499600956367056058394801073040884721636567445237851897302530582665964546425394056477667965743160899585674331343008e-112",
    "-3.29900705937058640679256909328595049628346364209837486894008525916617636857367229760205855427356524772386617154611593493012191591562880895216278347374505940974767203611123730725055546499318793963954964238915561769575459111986666375443137854196954816580333453266636249700377505791522419904810965256670557334760406747686748441772457575670939207618142204433972387869012180192677307608101272467023429414815380283826146916330684153464019531884395954195094e-112",
    "-1.56066616552478570574730496129616977456883320589580644966456957480969632196248046740927271038629485713534368153137994304832561349281775897562135934540835458750535843137935908649265902882925428260621872379972891257774114994975686345816878633917643985155563213214055366534543218968384784489367771034992051066006393434387591892143450137665671730202229677606190254429508832257888411425196957357823989016626151753714687046842132505850967070678730627801361e-112",
    "-7.16006960993324641994993934460870610892176422586478441631327450051624002183796769354221173135328188734525974104655952587732567725730768028119556766529519893025067993852352784028377215630505058684322565686891964519659681444895661265541780847599301308117908646166233362019403845809942696952043415318385336955771242764559732022241484843602087146882772786077815668072216397309041952925126451319386746468876355562774255199968117610490723160214951943789426e-113",
    "-3.18211326758923191918916188455517771862508867499099460843144943878304985276442549704722672025651028522220994887871996382968575441601534030545251790659794254267433348989824004395494919924149174513275794074851965576944701318454229893962836478832474066023761072486658051903951802593930685420184239399851599841412169614353323110460762797181994921654980852804001717584849988774055519492310747941683380738230201742651781308135774623125450990137120665767478e-113",
    "-1.36747332664971750168853865107369405434037040007190644268363327608724174951305484091657700574633774319881640946561293966300529441300068598792322468601206953328968692188239110413280544546079494598748874876323469890515957753850723093014388772234238846963638882353033580318896661573025595364578053848818434857283743137414126330890310057084752365112729257184053469303941013942909958994107561743991831138826146792097576590917235977558677780756867726972161e-113",
    "-5.66541938847450497905334621046489309756709433075256746887179363080253697776637867026666044513966252219728393644826869127512591992511171362796725991141273917714268267735947828018890666288649541125963355230487073187781432910820587709881908911939543713126106971341181134197152968744389700930397168327775490097247420359966675969502831492802225162635945048562379421967318881066458770030156694151813158297186406289201640318056067041663815951786872498519334e-114",
    "-2.25225371357483496965575292371048651289417395985677435767083396381252931545725545602367380016023624192124340836549781656286504561555134398449852135067178461025074284814103664340541164984705832844838962157136546857898401210227419475055771762299929733953773974917566667201863199121812321233941563909586249468701232017754575537352921412631353903855400955106846807533334430043660399507633013709886362629408569310729773867647116959247447293913763116798648e-114",
    "-8.53010025406652699469185893281016298935629894900170786690946075582585646907094213993644743421194499315982037948705566969344987024093795264104761169129359271356803122680324115249106014113859535943867148475085514134109944124844804178244687928593689591718287583975956377310628714809770270736885251850998604630166080112336161019779320929237722495422325856818985440472945010891817048720265205932188224876927986444890010832776657831788073199246966449553124e-115",
    "-3.04341820184408163286306449218956645370449555137688257147663278214855198837227777510673561747210281599082577767723182778188456057559229600415333581264443289619222661218642539811886391906536114561724194963443185834160719224292410335844409278882004129240057322665436548917700445909219149626970726237781489190235452885275261489752132197588285125897536343747751773141053836404781383272170673499610484074870750545818458733291193416626797641866724825159205e-115",
    "-1.00342332762355767891357730492487213302317732274636136912009359163900518386360517731832269743204739860434007726649436695738658166652240038077082068380138963348329505314719661995284389722131003423457437598791879420969177616211643031808498426608495801112897096687452711943915992230572404545027908684881742124092458973106747210709821591026274474951406580001033226506353773710794227361658030313082396274778095304130280302133168779298532622371366699361401e-115",
    "-2.94061844264324062753254844094753949374506851976509908902573816613255958246044314552509054147134780143232699392307554562690453156914678878715097146170968499245284206327403183598036026474950969573321571904436379074783023856031162421468860804857896377088639619339778643595991166436523592104626306087372679883288377989896006878423017507675696799758935405225439445532385928110924966987025355892190145076289196988984684556741257674928366485616738885220728e-116",
    "-6.91038666069215191001610694318653417705764529336800059443666232727666035543576332924988483604299700100435354598739770721980745703224666339440704641027552296201730648536353848453139085318318907987050855592131806912501765979582249570093619000635570669720585010768400927393268197333000262464377243156153756713777581303548835293831812671086074888007214691742968608462354056853941814538869827177935657471390184069928420505560608343133565180095563402687899e-117",
    "-7.60126109547727541111176733439622204286187270217562458263979628359699179957604876782223826485345947775314732861584883709146149744417194568492031563503050293050725762845678987232420071016319841199491251380023534028928746634957972135038582300436422932697042254337413521655847789602661461985449225319541023196883871595690197356845729623986866220375476166630215063792426152302430225765306543340967459475130838519380564399825046015256661040490126177651822e-118",
    "4.47540465835360642884130519367023660622437079275295259457779998957110096988118089457753233876664517459293596707472801566138112742266394626126646808844102484408344382996055084223570955037691520200465891266116328602665935191146641344633576499129683166868755197385624230697837090035121753700328513614368715790829942486908664020436223338375184273187175748126667791623775504293848583967627875246323641209464015643781515544361501624694945755219634721142243e-118",
    "4.27366263135819149862833902972123619751292205083533924001526927485682533604568828538662217738417188300685502172978757288008692994838535979283425217268118517845088078940937652283062271546575515806012350575952663827017693226261917710110299853867599064584317782621377634698127392325501142568338650318817474991688563118010810784971097353601786549390762942702336864800649858579334754032209432405645596773280915223783046919197668803809920017824300745631982e-118",
    "2.36807733569066189029699582580559664226002356737087718383243952884457693792093060903234127728863059210009041188215890744129068300794831766650913836593927665770369044167675688972921078278918105132531315663434483216303701887391775252087388392214803702746838218104691123201116338582948700308613227111227215587558878693141734684413703934464331166956069666096986600957229981934157482811372692400793894352576759767388534465387445906201904115540990249124532e-118",
    "1.03171468092524016535085670763841000817282699204691755151169173325999123099270133634828537578472346628958319070508801612312902242541326949414683427928510378874721485030150146308695018735108372864607904571729394405109268353220837520566073857805148967727683478169822661760227085904582581656590883984954124459057898340385056832900425068528591407286340152157622347594381010783047581722209187949166688342259130793599906968150571718376933863979851639448200e-118",
    "3.60070394245467328258368900789797787303978775246644230968071717665487738028712657225335440572502312054822176106462073804180901448454145829841816792999532575225049841134893949237764644269566251666544827773750361612121761351565687768456183944548826553168677685609531965116255062115248939460353752672798537173360859675383882862903472024173067184488500040686538472136513559187041396537015125420649238391048029660837195397702122211782152346498478075761105e-119",
    "8.47652053546458293938219894577737224640649775443917494291028948718672729055472232189988801833923733309807030123760777597098261631921116292984922995247104965201179572339129628280038608277019990674050203256436148022931383709043970444569123528789813809123084867724722204810714250015495021271786303085150291344545151824940766800481354100486905912709675943730804753840256274475029403913330163754698175071929822797924403871820752654614352432510622141240747e-120",
    "-4.57097629264463586602055392128371882491558910951236827270244410389395624350543196682839706519061051563551219038203287463638592680939616431238538665280322154561373748542386223803794096958707434198672139143008916995356136950541662733970094442520916457189293478677406699146165660899435790352350745526392104554060165934305163731041900071395047634942990949668021565276801940316974506651943058403326651281285869113367341679041515938643521896733744615670553e-121",
    "-2.14623268348045733222327765537736614525250254898523813203017527820967735770649629829943349354637751682573587608092197547324995165473791192704510360281349499784134399478515288757669402877520378023696882219236681838490053954349603515217029470250638356853113258324224764389102905527495945738514026323808156098608307410312841885678424803357224017014456372397351795111522224095578855554225495831803173379929823083397775730747482877513825904976198245128870e-120",
    "-1.66257626113384129460378188964469966471995622441883884309791214977351466008647593968404062264277674991177061133313959251634938219624186600860040017881122541642313450612321169828127847298978069742700013952177752513513750020685518267131375361398759154217651379977286841928746596807407427182567705427051428889423428047627634585563635432087531689913353743282033136971102558761121329124832698329569335178828786726954565438799667175183586298626860682949838e-120",
    "-8.96189817961545512940776645710030122671406168700138702836456653341630623957216393301599761112005638231298570208534971529907800822085536321175860126965163836786080462055229331214067237866244475362610845593418138290055580342256732201100048596257713904410258174984524956380707920270864420687240190392442273355192468915682392949616988118880294832032751467232009780290804267019853256289661205308612376355794808672529273027922641008444595661180940216592047e-121",
    "-3.63049488447958914868745287792855235926598479986331912471011396675278425744743081493785833801814342797056569396955360245568192183453211489918594128891389379182116336676416690411404123882515895703907640043157340465709673950563896471590843802895338480652329045569471636938316851558373238060725000006001564678501055408311540617177096774104561414242106896051512544024448762461645371550610674240853653901921534195790126954383400955755628083059400464888146e-121",
    "-8.86800778116941452687948384165266659106848831849728963120762961017189222971688782168233864021868547121397236596704132042978972846362393984413626364559095937400727606338979866747305421060305701305746962230563883841695450765892572930735823158312463236543926610028398342437240620197946805067425487735543848241153740977385274913119466160051618149840902446015696200690006808611577741076864710217035851737903961277582424804021497705295034887515124713580630e-122",
    "1.94439824598442500651681871110766247108743604743268159970367492344482871527358279952874517925643132437637604640876378791196496149541601281962967606919913265344718222319167586690438418559987328010264881394821448208524849955330804201993623934894584880377711954988948794199768726938857074710031742283418479432612936619707490752365118509105840232511869034594677905213131894647300530646694983121959570918245458971227501137293733928266861850091426357894053e-122",
    "4.55764283569060779179117161464593074461761894313880497211959627151186215529921991520095614843439628868607422034656718133290803993279818587151534502996514297933653379484428257296686864057345303302651855210806388348471345980520925463912698344960862769644549776541495381803148290925385336006598076121553960381023364337375478461803289469131050824963516142342443747546694856760432715248431946232943132327448290284125456557507497962168206567316672845349961e-122",
    "4.04072887180890381494892074981359301427784208795135545309008007229328514708145709927902819083674491243334148817006539336825577293077241182931209337051454633253895034592195114248433432594145239682924233228832071441536625924918529964064566870331208596884490939090044449085059970296173356327277657628861917153982183944866561834869359827379535973929853642087745339685008500899660835902988099946316263758092425482991870898244377004826858536836793350185261e-122",
    "2.79228893572454173711943608768730121925725540444042555846731493416405361284718460649687472031488440787041386605200413507497255281457373645188865997355337815405489026660142241149997789021137223911234045775498550011335580166875986547318261693409959335260194660709182957357030456092032762400059258287391289712360382795884837343523347082523190747800447776809166888671460906010504803388276702356096855677650558946500620495736281402248288215160255713152577e-122",
    "1.69551545360745269941091171452776893793249896838686680812821718301305876534679358172487127520448810245793532916776788685687113801888512340195933097656187587455547250468118198958484215735984108278038570722085148321395597054010549489277896278993614122074688494954673991920126389299037170760074307587801049558491525535581972085660899661181789920279279977942507572570198457421475140305346534369315693681223514937754389156835303000339504231609523733614073e-122",
    "9.45859098775417239686601836689960786926275839174929849591211067116451466888440788968027770386734817776682910031109263768189357408394606279450110640671962570909322990431502768032068635360453744170222005699841354929017454783978334826159575388807120675380639083449093909605300677709808963530425737493924516046963747817154548760085353658607137905232109856904504264420226300064402404012358358902151501564601081923191663687411622334678784509676163595006355e-123",
    "4.95542626420085524243558665859724302066344061008175216039338015888453147355194642952109511865099677564424758779364245747859639755770163723457157874910562001806850106356350637276081082920813330681336767499266957152401532059274787481135696717961192660572807164749199679512800896819094566738159379253914312350861396755068596182643345231259595811629800085726259720715372483962980543512359368895365590104680006842675508545320588908786106437200277210778972e-123",
    "2.46940145100364533009901380663188311336794114631120441600804841866208961302858609886838009186771465287217477567966863717242427103171742060770064972851280687835920502205559804580137146368669597445185288553340759359766999238968410850392251969607734212137834009868071567440422317482969268059142282500228812654552691586700686681951276718100795353488621173698592445865999652830385579026712926737628082408995897830962799037686111275048901520883270857363782e-123",
    "1.18016405858689656990026322619572897416365676484057348744215565328994220561921931372108539523092669752664505841981625601096003296996726220553475021963738685216113984919755322408482808437280753868122678331004425837726231703835649601958320771600097290455837960523779755781014734094888457600500462476398418476575129475760486489088205430625988990156368478579469655441587287253418580783292273144925690651278461909550747620033372018525873237465439883064228e-123",
    "5.44105439878663330373201097964794690723846192693450198863254641975777978516892058295654959630139951700866680258804763107774540958534635252272016827672389808644903063376955969975660123639624802962918497311278012343039335964303297240816928261837398438831243602296660838514199716946392793184044512129935747244890302118868068450817980944485494882016943861457120067636396303468843100280281979143150235984733680480188504966233291548863920173867889095386683e-124",
    "2.43086992274507977652773833774285901787030685978630853334222784886684639349314582472762051261570502407246990985423054628393414783724270441979170553974379386884799482985132184403544382945884835439541988181607137558852235588119252827278915513556853173705039093428512184345753499498117184385477062456603335213781016523147374536984244920381775977637054244783033994150420032053239218844560758002549515064924603693035171975843849832825965325153260479746495e-124",
    "1.05619878746833828052352871372429740139757027982679760034746693843048500293002703093515357113191081011387641591834843159288341725213761575188600163374063108028676978889345052359644304334146656092916867497395462278565847082147634402836393980341526121330971873291992612958702487515722791113767196347699785400696158521806049478328750999834894346270343063977399350668403040982579500651493581352325873369214506505378449654939309628630913003287144257598643e-124",
    "4.47787276704554266300932465861662168892184602876262485768331649386052584823007318913817040284956751598779811672214318778225145705022949937571954203898213682425349684764788543483003351812087943739033577156872805155148518220488921603348891241730607662520930381928368153760859221821796208530687565525478782699750996979483751728168978444914342787628924301284395328812553826139297421966856241776097402196396254807155261674503101535414947204070105903488452e-125",
    "1.86019356220566594191195724939348641171464232152938827450556952590342329490627169412529145452842122899726258041486784988149856076592375077290341815577988383349861513461709020968152079188579244708806557825017163280986120294715180425802224413314498413622450051892799861912287306775206399380718356834701847131116465872680510189183379378123496269868531450713134199153284890711483012848005763751682554575506381531552471851693904449143651952452102352981725e-125",
    "7.62715704173291636688379584745374193314396400079777033595064075854271055246036037638894364004441253400890678267250391449359564204308486003729156278130951444730532485393538803835110871483463210437950437446182555393580318164671944316487805993117378141606919652271875248909527005501395154743499021433523260849118647935039192095403258901212372789777529199067414182115736494026594502827092362101402032743478906896314831158433698152614253311282319092313203e-126",
    "3.12849769292392798853603679619859360523685184188947269934721637309219311545434322863986615359317307192529418171876975414412832903762684911872909961554817118000116151667696050033436104013803273917624298414360473860214013436406374188180730984902571716174450260319476118674350770607482006108485027242832619918257785166079412527494431930460649017563497798710084581482040197231617669102636658102509266241354387690464802838799156552311559525129777401194381e-126",
    "1.31210708704460440169357261603846812786461821567532405550032148409991845203508076593978647513392503894086311561553648851014069914999951674334436882689921654883659991224199746242259598055046940357341581803203820111051972791175964078810040728304589124656854908372039288903218195269645024408817931441156126206425896292245845497593543391016276093948237840638183068648681590372594405343494339437164625498331710097906153888333892518336269752306753936898423e-126",
    "5.78070332896868783627451669269950267542084824261516016779032044252222050959299519455971962554510421207463374845252034693940479454652981714942850773684169025703788155931113713613470340521751617966737532626252386809194785041819587988266940340041226474297722698504695733871211038850940126734273328171955142715541224338924837401468697741587288947764567991699987814262366630757142652940837894338534344874001829081324526068148429476163168658473391577162674e-127",
    "2.72879457341337626715558181027064845449732299691774323985877280968995216228963954869944215692675012845406865430351230593515041311864502901389855520292443316456520867762431233249994899303781028998276073928013814049207538375430969684260723855125953313742553870056757645174758020323425165702935170931830476371828030081646544228596692954077786976831278970282987403088857466815363125257862678600419237126368654258360177467698792203406321433220035006482427e-127",
    "1.37866894289144723896478103127183580254008093415416556166326999266108174403773079442432077113709799634908235245347583581579090521759621034308945439559232846631292843809698625154251776109219186186165205345475976992553828132269854826185660450867371635572112198880198019692433635354782350456519560595232587810250416091503872253257990296434598331066299697001005347591702290715858042296166133226052831738580432276502939241751841940186956934466947174059614e-127",
    "7.29589003841579514174450342063942255851324115425293428202405311767123715227656772467690172965413438810878894496764898184626751398680098557985414143669335365654790809525415282021036612212938251213565672155868078333370112307230907700917624177525612978938317821272519066500411509647346592903713429137459344751723944673586848949862387463821050181889553733582676553119525444560356773691334741475838478373003655462117263686760956625108045308257950001596686e-128",
    "3.93252276564584565806931452229200929674887371610662489069710004227248335694107311218500110272215296503228904366701370392294971094056151747463478349341166315515062937834458742581126771353609139589687305321134783714761571970590696682716619885888498805008408404918568800819701532565294370064602472805336888227359812901296779696766044776486359389653145343396745346640878670144578626864114219480180085534436847077136616766518248710185262865028597494616811e-128",
    "2.11123339963237856362981115451872670963695166937887237541157219309431650965604261853598352592871974271901829040209038337978781179638703247829744352891608464635551001912744200324281542389719326787729289184104026702822173340244230306148316776836825206567728377753786138196233731159148085887015645563255626016325588755039554972889481266724260611748938718685011117148759225450838535171304747491442401455190065601170590693192660653328416123826428948452956e-128",
    "1.11389421406265806723481815167408724330523381602156052212232425616787306704613184370155559910335848327510125628269703015847067320970989395288871101082975199049528679594695079132082647374787631183216819467290621139485525479524696288600463339424228432816179552545867180975975378824391874927022739276022901184592568218703867342863444207016974259443932756764097296030130380495401888190815491957236312783464377599764503335734377727781906629585191131610500e-128",
    "5.73980989615567372937863793307970616449899678052402604355410824480751813738893425802086506690190417084571780856129925116299822790617426800191972243810834330303750047661497072880930548832658826126175038580599024255914549658602270015370337587592324249075957560270665263394271146183337698536950080770711130342115198358374865842315689113711044281996855768925540105322375998019160929084638895355629219956377723458294043475154364769050850695308417482736343e-129",
    "2.88420941522428234788036671677812616545624951425845430579328950706850444804825106584624384016057250419711202536195152542812221661343471688383942619599504425924031811701977020590395330121098697892327927165170392616880140984047058908939711034119453102320229344830150642680021587574348329021168600061510071387233888701281636275620044410421729703389706967910284276468146415683356179784285008346500453077451863860670202417562223712330629204494298112619267e-129",
    "1.41494803375628287115783570548589197797509825387224860291953872091898429028413458702892942920130480983900280677245089065657229953034567157797005344743966549055272468805341534922078497489357779705964564926390976653458327253624597024455965541621984852241035904387685796500134489842244191542169284510151376566237275349216867001803182482330912907312415100922349163134220520997300921827239986698680589272766491719339408064652582476390526604622944744126078e-129",
    "6.79441348956244011851146430439613561794451686283090125991183989626440555354892259748191890371695347372185695632732640349128347911165039451357322045162060177569059781411397286743882328686374360508712716980918635455201005990504839669604900580848826410311804142930370686744086968752501975730554636510233902494062143306589183815686156338912807309568555932135986926325089545962673959001300261838214661822236841391775896364367061234715282882953004535013599e-130",
    "3.20304769800276753015866336705769710028465029522807151699334060146813592240303001975803572133105420238464447354063225353109888585997571149139008795938813477546220993565118913642596946532739244127706505672743083705085944834334690184057354272942366058748560204346943557901239373785212018704824696872482220014909765443733020847503502715738819143373465761715308139008288508238384619718781252838691897178933503880857527143226411541980543303561589002451323e-130",
    "1.48639405814361678682825883155127841696496074925261101498970998836787459864392009543804549260927033758876662130127963321056405338066770445171656908325912338439939326838697121703236092968258915615089411664093753213395125812393094491440299942095966210142564094999304275295639095902317420888242175608046670599022971817184089518842890343402968983168715581915773307765321558938183743207776096903893528972712734126750596787722262956466135205443877240680530e-130",
    "6.80189280886314416387491000139512203839535375488348240722784396093695618984968549310034235495016419276556186309364393762119021229455784389055986102127445873639888453260509378111976769285243158112303120899622938277436803406475655593569924958882415004245561011726754492962819156492514313974193623910948048541637956230274146156334731318943916252675734615782748962759181176417916090156998040375738236201003920242847009659922376565516405215631084589589227e-131",
    "3.07116300964974177072905679253385508924172002866426340762391059582978627040361537041881212634873489539065597536629009763910261859876460411758650866736921806821781745311124497299357567242808358299126800561329176024936994677395083992323569292588415076816078816010175840342028492712217898896552864658176772231225272989925999828372688235338003441463812693623552850328683165428126076604422247614252583866438826678695487429583312489694105881508288832381452e-131",
    "1.36754954387047793015374479579662018538825018423174214960752463349831093796848775425622261672954182580516580211357193304413061698736002099320459901818748974849106002827776344647473342569855003973321119415328650200651990601151339127338168941160530103990743195561813388993988309916132016214219269181480016028969037445197330940872104437039106260076972348566213231406577886468713361502391563220483163880156088933120224367628452088770935888865694861887126e-131",
    "5.99919771104986849700987214213180840135785397256567832963648244248555334728875646372564926841137689842644184454915965137614612053791320495161895437910516094873957749004512870595996300816480221455663816783056485646999829755178466043002047370208492801373183125467486172220346806558363399791978925237744143754404506381827996496897745894564898381639378121098094651110506588207145278602661931793427467846789120765082116474058010260048294862459686725160619e-132",
    "2.59035259234404995417442242856528158386695953004319009907431823100517390218221625973217705975433437410920514259519593409628246532489246379953247484727573520744338091778907374332032920994867307969191049808537543004685016949149442411958391971942461219273191209774418267020004889717346031968196530305155686950691864024672857210225971593652050914105668770511218584310065668598077620509273379734338109417965249546943406540152815994886291973450537021831999e-132",
    "1.10086030927073770012628407331260907754726466953365954823465885028736584105802239464832852481001171332435869707040225682352614065046953019350311456793557524293851521317519657255088274472005542486980578988973277285047395911630178809908665050727726190243881497982197462117831745969437336452105265417130303878757017251058921368336276969712091025819131363707664715768675111685769080641428521806190787509419780741244096541293354715748219189454302403843296e-132",
    "4.61191180290664041150996914815923756411558274787815993620774539898028047976934027557093638351475277033389715629519492197583618943802215463887847731530519184639332497470792072064388548429950090381369731004412106182550889519244661387822001076530996202844171000941820497352786128509503869488709059381611565940636270936391169420889759862579459037675157524428697132535352939639391247378058024343048298970274652889952990397461335673182351942498574479653282e-133",
    "1.91156710855697971741146081265211244751796795616728388139311597949180622067771787893892017149759146195272287401312141000846064019197938383475011546721750317727799254041502669868631249352531274221485658715833264082385130475065760341001296769029478494585594034920770978059209740897945762422804491620719478814784234937797735830851596511294962746504837482953207894349610185193345468776873508681051554465200824768347317519872684042096242131611520700988813e-133",
    "7.88732989799300696463262696862457404086432811511601692078265814608610555644308690275766431880711679368118740060841270669298497084608834370144787577222654564493716476019631125942739263325556977627858066212340657068624597224190276367812814328535725448136199097914454021178813215338652979438666374684487180630617033894898922442107616449487656764701172019414337506541787451371722215061596316665587945002170941968445213781772492676321439543292075785003272e-134",
    "3.26805546220925589139100990447195831629510462914982497730783063943053474575648820529100296774910115488476077024840236020865996530238998824975181972956344613790891175773406917128988078136196123756199692642113964920454317642058495229681434918661861635610273069385313819681165872041845704168907169588549721452668762508805067114868838617339059616174323379021605300987593441031387921086276594468398114770312165253322845159500742043746199199645879054446290e-134",
    "1.37429968189520449766491226391355257233170866695864647596295249423708693081845623396916667281211135442779119765574350262733434493498667655356648917653211894287774707269697299381281884634142589806395068717450161264138999044302343316672651146324091371063897246293195889758939590490388875290191690674502631021910838774479674862736696190626288553666075283581216137835217890638662937655024091966680268466254890956246731077372296471656951725271253929545975e-134",
    "5.92837069567095206672617556095200479702416208345155861902734139629217961500845052341736597773968578427334518657945053110521235364518785545299966650518820814103897256860258979385533929975927177826564006461606450278879103305969293679146132959610284900709380668049346374700948715061941715995838951450389901479508985051488529143534261005204284126935875393658612467158414924400786230420718106280429416862186658608096522575199242768694923146732442839265303e-135",
    "2.64363579678890206931958810012347378701235963197831253179051783750730602285519221534147585041357114953981929684589212825848575856562574497497106929057540800809565333197882969566358662080456764292158778382204025751520866879452881249531681600390226501507938512439863365937021340897779991453449259659510526655979878931102442163886823281077945171470321619239741728075681811022196179716425846376031863613713018467083733991835108841445773717496646616856775e-135",
    "1.22116672258394933234565583452122531742511349258396308017366199806686894374373646376380506485091215193024015230739394638477742147838648607917409885381437436232330067351029855949132051063619515420110413240349649194723016894928912497982022031844596530721386407450266631108166041920182347031099781782357642901287934263166015904895585216931143827992504339148922990440926414220547955141619602158136008141298126849580279804043504883899132515243777021694457e-135",
    "5.81965376757980323146194601164571923047380408357512389205184568756575883668286771460292738736801246866165524500268552942207599093999621480059196511496885504783572875955976452148368205843515255549470112025572901706204821996655149815358738973207243755375978939831479911507225887141181762753601165743378165494912208433923933927370099224270893887580723219374665951765437619800063613664603858494244134171145981269126440233702257685580376611826629269383181e-136",
    "2.83872914797355306832814630118394366843530940547734583658602148411371824430680210183413051653515911674882322230727952659121390712016632952091566353127502386763070232001142697163723589202214245713384691902376134428125981650650084347213068401552727121614757241915960507450841832716945525852397558050225292801574366435555719612363231085038248666416546736830992799318102218155631135753814793243754212406504749989081708225067109237801733241604492864328943e-136",
    "1.40499242629769350043239865060138474544206344922283413816655800906083665049938724814748934927888410655906077970491360145282952089579397725193915285600868555864395456184937243119017973807606228757099655864363029385279893553019957092497870339531368336396125882708304472768154985946406206833902677525049017929840651881632455419547567310441854229013839091476977993404350677856998750036839150991938805607354906158496504173887221726829213089376144190869275e-136",
    "7.00299910141032054359758640281104803610539825180333914135950525656088246273719826132068672594232857570481985619091747103818509921298099523446167564006532133721415377564939146471317177053671485905540820481724063470600507462225462336603431376340458407619195848640716344386555980723201418988086263914882337749491940207574115765882663792204437319233699116249522204858964720235228201580157161670708173893580333195309356009128947100164763569466466217421643e-137",
    "3.49425688788714686811414626743237057786800569838900737162854838049272866122961923642336421826941491025595364871411432395617340363111103176704650365920244416913772575506683187460631122114517334359448525278692992406170806484698004465071086605823721982805484079087163229616135499718326970206952289457034543696333421585327551776013437522748719423466062764309675169385701475468106711081063978928262155052126443115838382135916602761141998767569150530039328e-137",
    "1.73661332913047345807456288270107530746151692128760851868913129636896295899652393365963013519752737332767556475166129294693621928791808427403511375447132941875199319941216173307328127700925937151595140961718297821891223717600224202682285488089977052975830346143581063504159416990376963892081562045849338613640922157624327873327024835989464968906669198791605718614763523555739965434752677431941468106467847572098365383391916326999428267910266268051403e-137",
    "8.55676426071782287417055700064879014649030934417885098361336806708026509197304184693711231200291917251597399637797784598224694390210863585812671408138595660954758086946483808366742854533742530001203119267848468205722546778334089165465583497424052561515203077714531010187241475532970034158241368486280036540368164596164646119221105464989012318351677478663812927771041894904448907722894284550827860277314971474795764783067031810227574294436246370113053e-138",
    "4.16149427271416968295389949133788793305663018568643369244875606137195737000035457969405145798123698947982150156025951951943891243950196554695856226462121917171891228648713836814083001931540384985150166727743401072755130391932869761272878240389706507541489919338336744568654638548090750018570248399161023706293390137074663411331232396735127904297594097339465119758020029453607874663698890900967125257372225859618488043610525365255544945298017709735467e-138",
    "1.98966771940338994299579233707502894961509641981611068867308699511667044680285630931312789871220528154259734651525381091161132138455620100058115739219729964372072728578875424331299655027785965307012614189205280265602352370706379602611909876028225853454227920712454886927286753564257545014483739763441382116464395126216321748532375605319041156949089691406631942873778049828858563547554666194065450467710605000495418704618803324813959004284205101273600e-138",
    "9.32111055015756728453480253972603600496862538877139532473148532967894549236980305302784103093751815668963483655105304911099296752509651975851962311125765818843759485686569414768245007618796452386207216609503986857843704441459790458200490310099869819561147984045527814290798880342143697259114527962042567484958781569163292906479489853224324087739339536854080920782326138351493080280621780483671057208667159628993027136739875841868325181969047461632779e-139",
    "4.26817260464278859857538500743120336767856186227826392218055201320079490363672035062330851758380859090167943612036608374600103489370291696433361264244473661654810246661844988598195291210992445903716828997710975335304085490280496367274529233622141067871959911279135210059193015055275896950803672178621284198040283072072487140374936689962075556439771484881477047367709190482210338547136905601019198254041892732631089295301860593433663777698151704114159e-139",
    "1.90714548249446591181105331836368250319211558794788660361334853468633447451862892888497782762679463689020899984547776227987653700545318488922271522292274526016553463204219370735051839160103538796818114355174275949910297306685503751564013315974041074607121295246792524172775252563818137814663156120296106563439781011634046166186152339885293185375787935964353284046825227202012616497315959141549769773832253577847961670659502559237669797699651457749431e-139",
    "8.30748475544430778291693659339190063570679413195040672934965082612997013406015936324504503551578025302503058529620353518862843245196101113808429650117542443289759413359489634065291570428814461543455225994528345320767093163804190371074574611870379663821469300194601873385547335928605342530645562866319848686607771734571646661963741266682881748198690210952096119874194452588380254009070187160356951710909547906316323847038609111437965795154835176322161e-140",
    "3.52648595256783775882697279702598401872291533334029715994185113683610034886405574915017363945293959032784491156149891403363462748802828748191995551807914028181665775055147806354271838689890953862715435308957766900130307033516141419807734205800482238106885226274803706574264647481861201053408392733603098621330258479192189308354303185787530611879274703102547309426282907746975656345151990404827871931453541812566977912594015069657467487319756663136527e-140",
    "1.45931514665718991658831754584756635991557470414072217831521284571291895459848385298984849916015663224533965534981865890896379289703068825271179163246686614560043570355484059294039438567713064839494934500064429687298870486569572821649418720936987628881344761075503411187144964707765686076835599400569291860969090307465043721069822168527983761176818844977334730898027976717566184907422391113336247509699077163526330074891609568122325970147254035632415e-140",
    "5.89495826263348982981723034504867903000026451820861858516526302539963590423696174013379475256088328939870233621402060119388260434233398628784232231377359920692660135772923793793004272886310895366667919240479620808048888536752157207426260593502306008693368857169947988684333177657366879557712777281235133731777146224951309983470140957576488272931706457832624857160478353326503358531764735715288850209961363174955089438515348587916236286353174268965714e-141",
    "2.33154691015670987123339526479890575039744290506477137896641680501392412715779797797085861950335470536924187052473037925591319257503719830569153238004669308851022467319747107321168092983282445603787803881428669789657299343787429492667639140105633440949416609231794081088743787226323909472461941874908613788933343420256836657605985643815884773758651684194038495983960146904044589991777775236438157562273001329852105786500838233988404571438053607320058e-141",
    "9.08031826603720480225162650001009254996059831723188353696638141820340107063527572551549937155794002465827232171051119314972003088013775970624079308390049487419886302666495685747915691626501043908139779983433481748733809560073061502987665036462134298926558647689730375941209561057888272226496047969826529040809150005753288604655082295581327889484999690807479033941470295483902503079003402927983094554098913389606780055177097986275930415282415080693388e-142",
    "3.51594363270928392434426931887354257499861327874600384755536524158735971162034609402801219681683167752362922813293817584935094431078407243373609309282564557048062828945139419989680311947674945765398700911695371508052450636947842097178765771090634835003680785929536064868292188244669995261302828813446810261312941275803971129553191752956678459664587513730414746867051744139562726940937026969330055999640390577965190349717094999571914857303587676322117e-142",
    "1.37362612541378594343260119099079024948876864545119701229050399227531233084943279736948306488081705828000657734045199098067248277447862620158598257959329691271419525094875073829450480667548866007221088215796789699732877694437252683882726326137862772934682655642042063692886688458264967389599562196726187216693558452609085989238508789904720770592315456423143832038932123231287642878886375005977029006050500082736719505599696925436723433005783736832424e-142",
    "5.52029079770546813539036951032921031660806111672262786357113543913031349949836047470003266838275481494961849038054699622046289692945966220724342607167844912723460464324558804287250759551914322430372987273746464702162062961200607214539732470236346948933086332486256752322796492726648984136719270708580759821851916127338695832994220923229961749030814848624590061357980320693611373700087269533896183531312906493258440099055983371560796567499296527908248e-143",
    "2.32722946597923236652763337340738341873396036272450915521757183749479580093522816545890073087449874920552533883729633027078670613916007216398684027875641371533612803554421177121748588873503484060732646752765863838474445419968172177008299896370175143151013818092156671558398898762617675926349508297949144591182308440207795448286420410253138460257561153339919672802006165045026163754697840666346988403063640191343801279248952237751436528666341902587676e-143",
    "1.04157715981881639617212261387648606326802758226926094680272708009547368816170077667290858630415186580048272869842764369048369604550376664838274702872179735376069974884649594790328737416816444537331545460624133045115526527353528977884696641250600797615679946868405595811333964576131143380259926835000129395936258006358900910431455530354045166374345436944775264538172869322048295981904308814657102026642015336476370251391388821102540274755731235578899e-143",
    "4.93792467239524473249573992586625856893507425881199637560908941140498248034187727624204848271663857389581040402056433548293964627175260821008802414933206231154005104491811009707955413968263676230994848012797995827019552689697625750984560289919007234906883149615709444247856624913408817414506428465655698739958936394684902263355726534050819039092592315177446601296909057078804926825956669825707471420531996114649595144837646661214846633056965967901954e-144",
    "2.44217695969647026328146755169609662623736536294782675835338368144170970223706982796344260064875436878368865366393686152838934669095708173356521534806619678365636140341955570541585635611600656507325773298920439918986735308312910371834138793260140207662417249368210275990944917229820897938598869539271895032676502933241529060863116031512459907586964437994209093498612413569828491020429311408242301078285805715459233215513361736876997702310705771606975e-144",
    "1.23438311213824433316393894255292296121989117357814829704350113298836150071523819238526039086173545803721582582210187156472700626341182272239702649904454022892432835237622802053417923905415552086113726447033545576576504548151020984892160612391830422535704660259129460445588285874499807453591418697163120012820393956863305436360757717012394183653418867874065881569764228223079132612935521493452616851098910752288554833483998068218223546215126680686088e-144",
    "6.25800828948626435960578976595194204661517368088713010077109189063888766929915412514506423397087811046563833514939264610107040074717296679290332569335771433147222165407287667432175327649112684845045495103122511278066803113793431340769462349903234441339567433967458537778037224268019421155638170148441736782453251864713792838833149887225951860901997098037818584984908386602375400022107983106435429334615925355969389905534745285756257241147593535694494e-145",
    "3.13873671676141910433936902381701230147410622912486271806575394486179076230825603133933712907949672257256776152546609515733305122633656896432719688846052346063947628701611107757963546169236893584897124291161728609926735131977650025762858966257401383989727568001758205531949022590585982413626266614567895572693979707662731252853191042857532723571542186172431137096779633386013643796086768650181374237432478396830975915441799040657643814220384474769513e-145",
    "1.54361044621951863398516799782952360818292074742395976639354381121140746561229769041519593573733483312211847832858263782483589175188530403752443451325171471161547309889772909067176004084274870966901707769693661324561187208865494575211923356735762757772318115274846002856083661899506683399595562702793580462681661137218735675149383491748571951588385936836375729068889672221324075832835924254284345294127917102792971209090305839776809060663526379223629e-145",
    "7.40437498566703857562088711910704979243226687271673636920387244234748881039616375998297472494850937661366804544085729782452635721118722654079667760215098479043677705573387327166760397007666838178089728209482606480519843000124333744165983742321511628834335094005661760164524547913357886478918060679102168324872703614191958424981443039728169777858981616915770778473993834862390636708357598117942219981467799473554112729752109755047525136633178878120095e-146",
    "3.45391318278480249003543718713565706201970043470380352722098962502295039477822023775143761181445354410353393523829249772953382186140454596502592476692002727971668457434704037594394551643450314677149716087249824755702459562532249786212948340469918841097283882998981824473983067566862306358921009072710224054912183646117850407336745239475697449092630496629167095979147651353624378043015586464794763879071181633589275319889391423643369543728637138147030e-146",
    "1.56405946888682606557346129572860755777857861335973629679453162334256343804497176353015044247976658362108952511231726139311725840823866000666627255063292673435319807454640595907965928286981147790454762062657270973969820495557050610080906475256584529531958890197525889854007522436037034507051189886872205742476069264289661578902200869061726934542868712436172618919327505793186064986393057456910918731464662806359279565091350527967305066794194022889300e-146",
    "6.86712419379659133065879015120631404986830098971862795925356902058127008140399596109587190410059839443723055258807542038321194632637424138474459050358089846348915117592686930662548095821814933379225537451020819350313041465080616242327061030806731028236788645559781803245078293999889974195706300552375684817036944857598546476170035947574478323973794452526813278696153481401902830501329271234162811678817805076073751641421333312159006255535603636293825e-147",
    "2.91967962233404061330741176482553258088184529440109643341409460771493220062488641148943331924246748246742779606894277253087797561516813341815659818630328355137052572511787898638745820910156423811240607025155835626201200056321245314862420427125551032949038667695624520422746588254221641672992261896778230420231174015061692666650541388996862023142294550776049308110924083218166552549152465094012229638105207254952663173937798994152969796945228529692437e-147",
    "1.20016626680145727455760433049278692403162755991788626116630539903040097891333518796132592520060360106913766710504681407579406795083065555781662871862344743443833027785412571575500722053129542790509878033626052858074832094873150088722443020005092834651494309925088532090673947737481757725594018532772174143900300249290561700895587674783120179346963374949187312078002397447402644841142383140176006398249475622213206611231173595183850204141877338788980e-147",
    "4.75880701324619966166763954664548499468081444886742452287963590518947767295594950995834778825038626610688801416181355596701613435554950716234136665814498813476033150143217120669558121872087899450372711482704827515291212029036055681230200642944688578848318048227339896094479797605371110900817637928838015977869469022830515754276888612979390390656145646119388818211955808649834908826886260310621517647782950040335298219260645437741247028636565971223354e-148",
    "1.81370691619950261713169304545781972201535382266546543306137218114290180487823485413397842568846947673316849715123745101347211556702460126054809576215928824521409488909264860534216412923513039018335774173684703588960801743111144698804960964237202379259203777085615250655834079754513557217653430639746005671847210505711238883285909469573383108803374442304077317482730820638271516120096134421230851837779000620949186934942320712476068383199220376958327e-148",
    "6.60577552474329115794654246183140362416341805002543720495505315874056197704042449709720933754924945632539479110425432158046961358825123048944756349705408359068786570338920709449629043442053257749432268037699039001215821001555935089512364534641849175555460614674962660535030694727046016363700756037832008682946527053791482689510872316372457789929005121383931934121185149506004893037637870393682204664796248434564389766023791306010224942167510548073457e-149",
    "2.27613128392583763044723881018344145455118962505106670944327458916536126574246094246059327393194488495318474139389151705692613506140413058258189312766805246763100981881857623286097333605061840008475458636984903437115947218526275714063027833375030550627459772620720575671871975329644190793942402757870603699244153111793664847630489292461854146767764554332561921940475856271213439003525784371939532958243880553623681417498494496262177960246470984186241e-149",
    "7.28322952489797501812055290673909894569479588009803380874204458972348737440772623867079273818368606543835288977171697027944355623889835372697762463156956291853325493459681778673037852660013666990809249578494530028548152327243026945875496511074037103946680245449251346943874212568490047844121848197126424130800148993122852209352489944462061844416702645875220461540503982639164105494166845408990627148033170152875820557311818989664577291350619978819660e-150",
    "2.08291928454822471828723163900859573395720998519481007988958710202270496774753473712205384020587966047838868558556076374001130351412110991431150760153656248659504398540199468331524310768796739289734051985264920825669008541656018084904820153440702246361611562232318918930589839186067718557786720514708138098419048554460797820362078739434701501868969449222673192448014068994299129315981670990788369111183090242058221911399803889276283808844315061578892e-150",
    "4.81821116972881104927180062800835327124637679365424507861592957673996706466270228310916436026613318877093563728830414297543055247713146667559774363594361910372748204264392328906478078334929276176869042781601165575879473415136334411677869904710017542554884934687788641216260492351434210116224251020298204079813301454656662633287258702183024120481500204110167206746865323579496395712871009883336930164287955218930155388188176392994833619493540958597413e-151",
    "5.49809973286699030476888166808010962005369461655830826072930660611841143978340972231859149800888764886035881953608972273024202188240545728497817979489593939395297112550212165115224441034218868359311467708771373026157829919115471454005836146252909608976379062152345158774426103473102885042085367932274388887350990780735955846157985501662445130761967409449151140339675695784421637861578604869656941397677536910798518457414824945304309160323601647817814e-152",
    "-2.74013315899335198608897958911465648601489216450895854913312033962631758375864154437476501519852517617128819929422591985702563610817020828074859752213490735998573141551064574352400896097545067710594724112716460790212135896988973859758149822816030567610461426269962731717132866838148425134375595232944888967936331453907954940924461983389455384397959288568289109827665361872286776332287673570877153465695341257913076324318601670578754451694544438336026e-152",
    "-2.66972654273516266154852516011341108631915239119916132117085651013095607139652482924122431684276121809262700424816618559265007445409831038425008590018765470565748537790172772357669123730873661185309957258820276219437243125874954043846686980865254050585885305363449550367986010336070495820536656455414505870106233691694333619609099013658130331505563883907605810018928065577172334991452056115224446097680016672420595130799913585604963759885714277300207e-152",
    "-1.48502812093668465517237176273960239036094083594380109974824988303225090570262278498553286338018027223457102913811167890586569871098929781745656776781400011861484803293360844548043186953715150263097307805372807781283345724182873452040393023624111242606520395058184938438956861070325931707188438524600846950379359252434313903850253369398936984075095915100025465650193914624547493428795059210700885226389872278300128202641259356699802000188698249870588e-152",
    "-6.68952097614342354727725582287175864544327162596324426401872122343512514928475756396428355946463290785440140592584376973199530018044364192024880645673893978158310344698134939287522576074233099903962492971002828538949950048315977425250112569220810037559898027206786870312283459637675796193410059831416936287988641782631025282651421930612968791415093230718201006987260624185832965348663270266456415804146638578476808937520808998117009801816246288022609e-153",
    "-2.65977710891206794067799225206564579558299887659997409232837636480030601883321968884341541345794479866841530441164912161350634465568391193035240709192361973831699198893232390916824873070075342286274968943380657818731947532187881503883856698712823253979979417868564353407984865726366346965988619808636119561964009590839152063108684359311848447477353321586422272515213180833792725432875414256319180844801601545096892969721461293280539538925854622633948e-153",
    "-9.92889893207928925169265160815271394038618589146820650451098361405178482125057592441742742342094307148406813284909002012166809639635512795606240282643184417203750056959882156925184418393190497778875094748310423023510370820674646444814675872209521803298968198060360815303011370383860114345373934735578036303801639959222885234088712929717591708160860690226567555652389927660067088680546716147674931671975983608418170016717064438620645920730334645728425e-154",
    "-3.86917421929565949745015299047738170839541934821741847554851441737507004191016164041932075249779582544805176360120810594966443525008225374965828271699357804861054985958258238062126429207218431031115797274017879353846093899833131712419084177044053252777891948910433557343361717707848231341356326209574526088555245276785872707536796645744133725144296160889007915163222898806242994785158939765804994346111816330001254447532308549803535657634634633168210e-154",
    "-1.84101480037702878972735791171569670940934107827250278989126995707917942750478661381721742240056782751582022822294492567250426070821012541395359834016308859980871284540312423956741409403585257570366519310652541172592621987848029821236690902919991072828155888225514569606550666035877892749676402965387309096648459744541848634952052727783677496510585839253671599739737747245190579442488444444994024264111168819726885556366056051558852601736178318081646e-154",
    "-1.12768249723178248455559220856390105062490551971753050589613522060437200235029312479942134711759812407679269536575227235720713206219909394442032287695134089335397382228136421227662262782499475097748816203280080855814584269999966180248907337885787520022043335747845303680166980014716443532334427549709292972999440715227861409102899004740958905476561269852333326449801600060467185504457773566365548280799535210037092783755068151728651497382596387573397e-154",
    "-7.86754891798744149315917398796647006123828000901913150592060414227881442183564657062751100636929150196356442612524463824473012728719343427136741848660315341035059568986912044039620742969859620268853972333927014316620084613857721451196822819539037998490289346720880624160556552889271055698378778883123725903109072043830097671927403778224681478394593532129869575421624129285046742306267263136113485398934875887412447304107732606395855318001067114049569e-155",
    "-5.52806446056798742633087806080319321166527351130662961198549931713058386829322238001915617530150923638455949723301364387239780759271676717097830898407383845133694212869594061798599792498870852982097923935761604875586997496788373420085969033980652514794506753054833441147602790636615401219945560611296824020349912418579195776729623236351647911236908451971975892241406990693758024802648328292120818676969323085492181522060485718839298162938679549206315e-155",
    "-3.71663794376746859869811061950988433278113755993634954900184708564071169702644332571312956548741713696918763908944978093832693725139858131177465311694438698187333587655999543553255693615968168583793220194345533639638579851072500665891000489736199540219563793628594420422872961016196721606464298900231943617324882104756670917269870033652277114231171704424438114778833306081233745768767846564620289923228808285730931513957927092133195107324294682009321e-155",
    "-2.36397519650192887326445536831475315136951031558090129442562523090217390839365352420831771208911282590942142981742570431753628546527899055445032472672770704330166339222563772759072052802623328531584543716923520446073591146232139624064918626053680281435648977186336985560158985473203678373126824320432075168165898437639364528686391308061214736330451148195187577256843822655359172298808284882270588126953999979825481357048320646735082546837797738758687e-155",
    "-1.42558679280853699338362838502600190639148110429191438932657997799950413090231163694690775133736569772560147801566455731550458704953147472697899715485528215625108293205731866430766375349486250802304985417326697791363493792916285310199572351760100495210149593696811686508373051588405403774845444012947837934511845885156763457414771770353042361145243866384918201638455865287670262043629384320354773427278153650599967899288136269251410766884087347628741e-155",
    "-8.19639488711056226049322141413155429016258265360578361463146355609731603965935931938699630539586957861461186563841197598261023762801172417617836328654524220321038816344365753494899400745875917150450931700806174539805377286733725933991862276552608475308197682154320456586846550149449079734557705939341310554802947978893662558853780210588043516555006695708542726123639697105558914162071711866795441231169188296875625906490607540782811726280758101147151e-156",
    "-4.51908996734024821806852096145427794917272684699402383945412695222448971769039434870147585616836448844694219288227627235441597761660705102953237177993965543397514016009669150974547490061707789930674038148987972346607518994106209468857274628342034336776706515003625578515367083860750351875930727958652186161182018063910147369787294176100488821694925782014900861625924537307533463467382877469826163622229994301669244438434326623355137849356812912316143e-156",
    "-2.40164511355656922091732207650864807448994013632285197780152068852982560488429714743828528433366023921189318105338011589045193278116096628025868251256337740322776117884978278358968045549245077152218953525685404375020802161761756970561826971634126610451079344061855415665680376046727235318793655381853353365904219718079360859220653841281023175601011950446982988236573432029267184860884370624822981580477255482163472609079941616452040176270240129089817e-156",
    "-1.23552662721753064737418313627529386096331936835597636943462058092387008693428108150241934206551409969308339932206884429116156150379461719777663601702804407795221671348197167897040937893432433677716800976869164993468752788422101462205334474807505618278526580019630608102003957768166559083661430747538085279404530754328653667805903615615239924331293473831325052313814845143922938861279557259767273777527791521542634184670418649274429293062573564310697e-156",
    "-6.17419648748879212237424052591473804710064873434604790691082255799336064054151441142729284111188062469969639117112489341792610735240149994675150077835346065632000241104097155264336092194584987086318088303537749750727150116247640880888069675332790119028780578650589441975775456207440380082441393055985565183856848186458183175851739346744634236468577078417489848977625759548673375457455647960683647852540170383876600476742796241312680985276262810380628e-157",
    "-3.00543894731048482763952649106948427497785061159553386370697872298850370514566126378037058529638477664874163717582351031443537361060533069297861881901294579004199034433129443562605490250163342645649206899496618528644585716635820611271908129464309112423829841716464844973129974668880059901085602625195531715757604788386661383822823617000280815675182269177410533383566913703019420690913584433441284467582590035559050280733462805693091234265465804134837e-157",
    "-1.42844790721400857903320554431237191689687887247146149019237912953871702667184805318694346490490162817911793269315462225729305429789697192559522520516994614687947613847636520795058276505403226129141947267581421970312627318921225234368778021680156811664647386472819240812162408474549272169145533881581532378557121739181711112893998121336183126922976877026848695648452562709753807482395171645186005176396488474004905042912315215128692895430824608447145e-157",
    "-6.64367082149825824601353429577315363127675789338740865243016780289833901131257782326469256119522276362931042658750754370781150372253640188689088585830035608090377161153300483441110120423746043206230789412622689301958576550354323167539343802559122276517895042920776042918208011438510256493837463764467666081240611967546568920797165627400748107448670489268485831369412974600527858961991094410736923930760451377792532530100418086351683418789930510547543e-158",
    "-3.03063842544112847616728473032760426574283698308682329362771583957623250933725275793878098406618945322612705599198699558606711271996900857891701654960577384431948601013072520767611271938585058380104233128523796588721916454786913869062626624421698931753740315639426809135914333070191140178293054674047207781432983411223984778235404407195782320412225707296922561613460271216861794308108534543411860254684586146788582429727192820528086932914061134575144e-158",
    "-1.35950354100970399248465737544039214610398349626301536637557310030901216350843974972290566641567918020477257314865282587996004075095062249861826690685344737842208409185977541813393370867231497147548826409493120258666319525230622921119303888393789826037347339428931570315270988655924357142434906388432274877093179632811863171380576342138914285821507180213006545163252228515846513666432690137688372102364134012289680739004870315378697911995400938967209e-158",
    "-6.01650452580181972151145812752450432950072133970267189813842854302908194929925189659489380705997434812387795977492498894163129602136825438921085268743160626123541117690860113791092800961835519270913261970524714101774708981427950983420081034398482766957303082894769189364237497680193324814455731936356540835695161015880069382499597638112042980280867633980732607228667291828534915406642720088236860447822002605663801853946342716024058729088791185310518e-159",
    "-2.63766452626841623521655492150113524404330950224946150890446846038722332024918036649332226322474462963103082202402500609419642892260719716745452653822160828004448278815913984460685589616133960812982620488686157972317208183434488335448415779252308982881586974523629663789313208379858218104330615598652732378918308551032088487253670613913960152332263829328968458805314615766555559692484017052056662993259547056279921798707279564776505549603536214302208e-159",
    "-1.15167693273319704194044642871549126481992510499393323027858308389667039931237644638616816839750374143022775370080312954257293814746026403615988831823961952352888295596009963171987532466925248510518985240595041519294711768127692692646050199448588899726887138710687152709702811950934023899271012555235876748709546172412260677890996970882220554872676110812313375209503218227870476506465537239118475158144951004522564131873806874170123381947251741411329e-159",
    "-5.04186637980424709480363289731537634784919007724405091682395407376447502665206922296208657228556083116191502800867516041689236542482334901721512751811906922054795005332485950414723698495633535681524903359426519176404996748854928237827413650291586361865265345571906504490480332133340968251742524847197122474198267588868159625166403251261440918771806688094252156224498968119830393749368241995431042514644675765103495305686363517531346068201798990678834e-160",
    "-2.23028919986330730780258734051040784887962257733217929985949743160752093455577811939667545735773420511483124741644154081473561298663076283580889316000407489356078527033779774622507937844103278911261794577149285778723090501793752170772263016301740466513268110913329421850491784137171905073815700725381612440693505190770790178451106948848881895054892960856806567886470250982504057380004352194748140321685215401285281940576149216603452885364096414219627e-160",
    "-1.00456145939023868988060259027927662750797296616814543638317718883083583436248692745934015377945027868751270791318875345065789667831581488187550566538510005136641115543985258684609424816494964525571876884044739676309831192706733532673700312775152334546883680066959200872311462943035310236254221060948526030591890245952945489517502336907947530027348740117565513244501443631125825477190184655470240718403026399249338140071828914962730155171060711520212e-160",
    "-4.63418628346766593455079723746172855624178279270104672762939001471054460694075499298506888285638025924390795863730065470639410044974644703753660636500708174345628281534859392723097057687637839021417242119953334879701639438190642676481025336378174929324605763160858723963719763855567464291097592047165670794699495322474175649267406542412851349069362968887494197760842840503740813915758916312631221560473474645152074029124815840472857471778674810305001e-161",
    "-2.19429913975780614770785877493183078318513109253449728083005249323812053036674456112460540306603166933726578354569629397145045815251111106721037970546121146886350987586898410631365000081433124557522460748595536643803133732747521276835567041507383096381154186850150275936947414529691458292673816083787121286453359977708897192276804857248647217301139191035661896812442210098607658636355874048626443024448379251447928379299082580845639375089585963713204e-161",
    "-1.06401532116853420393380355060527561100801388324587219867826438906906039348882769824162939405751020584223921045240564226266827112574694493949068421534119716886388051214539098218623630166325039212984532976215060682191631301288231744230746677241775733068250967798102698603835532792460214727612969880504624237759704335304234656593079434718182161027147653470840420806920018078210638515829437736170667931239329155574131175921786864815612015582363334779951e-161",
    "-5.25216931530636558685410167946104403199144429327297249073401160665133195458233229820396513045920731833907142862614283153128129102790264924577705074415738339635978668678693908648946981892895504233688444622124266381707286845476047205303554206925652204835988660630791342732611508128677761625551771462256943737447764594692095022821993277675010596696403963039073157931139273690491210564468406223409649118938898791279097120012553419509243464237925855378770e-162",
    "-2.61878260000515404620637485151869279100029031854049059715124498253257647125891033479457452976732835780958962866534173630559096862664058598251217108846601274214760307851690824783984581505564043725595973379504660702650508290131768102963010876864459999951937385420014678597107266948104550526790419294643971216485860131225761076652866699615083793474122745179195823191229618243078721754851005736115104975410512323720989339529493820429688963696776038747236e-162",
    "-1.30891400134713902343025383992037556264433423612670903814969186880509541975634287136848575889848371144924273222912403046216496696871962672275277123573365309979968242385059101268946633993786127361179254631189348921137756921651419662695532391945574537273491417693912673405662344558423904460228145069757113669688219406482832191571517337633212802567538591693156224445496119388617469330947320669720366735973975324471506001084558845317900974102615068851488e-162",
    "-6.51669381310340163421979033184629028586708342857706193469147120386518852117241466475096691755286522861771967870569525419151498969861387221379660139872323527136499691688834600172830849530538919123454221751541102012735701770551203721923519632530233620843426577274673324719470400953030191112304286610684417115837081712347017569902240409646002757582724516634246687943991341474703624818145227310500818567925225657948653100993957612879877233213367525134006e-163",
    "-3.21700547182978126969829186434463557865763205444764457020034897156987851936015529214038127902396531205730670139415612490803704429569709879867452644887463883266224934074591658472893167890407800074051914204128205322318601767850240486687194065746397474492826632375881665166601677169002149433214361859048874970118582899423777502134630302217287236955296725809636459530561073263310973744153874610376673329636903545449676038271590572198987173087086396750195e-163",
    "-1.56995420742893004764026801477226716989899967305651154495611849164130273149878174655463390655234471829023502269619801303731087217271706106829276732964865134242655353072012851231711174271993718283134005130268558573109942569895641720094426233853040159335758862236308237377300092215621861248586116516764527254783650350537200350350624106434918493260848103908400008523834562213351532892948816212799566108055530377589122555317504656881989045783952732059826e-163",
    "-7.56106191362197554363160186652379073009527337167754921749680426877885103084232253962369242054736709345599787471232989253602191892813717726432019747675141890663137320340835683724859962879221340305171545455167889468586795542413769367034616363679361527563651374429749768320181115126962376167634235091254553782793866342958822713964784641381290237283395184578742189857411104584070885580920350009497835442010944558473490399664753520846757081651091207834182e-164",
    "-3.59061655132783689618233394154080734607021027450599533578974438288985141507230987805276220631094042693785975754295813000568919333120697134962505023849683249711544569046316120159777288829638558146794197292255017053580210506545730012586989537447673298304871626028298518722471971351981881839372148117788569949004736859639379358324992053874144905259419754016410234301548760039932766754040115491068257606275894476315747029968019437913654325121138558304632e-164",
    "-1.68077524627163179818931500155682661860304338639652003178069424114914830423672683589143333452001260195222767924131884326570373471743941657139300268800863895348298605781474968481730588045959322194546816063367328959647494098511191740741895979126558221937600549136447114139956872211741861475187342222738975335130858280559454340459135833799779731414706348596803394035067865727556780036597352115080630271638827526267843008826455128310918210481379949425575e-164",
    "-7.75518311589066182015535290478384558863959086264273746304879464585465413268691632259232519324073804068612100385816045976933508749003562147209574073800437130590549511195280627458999348239200598227375501908571708005017661709193666833058442355106147475035427286409572277102085882612539807382007026942053878374024598052491065667516032676379883259575077205212202460260048613253061241903693636638934033116235870227767770442401897993397965513484736141484282e-165",
    "-3.52741779886747032049766075032571494048180739990069407427428184618470356830333603373813051236264961731902058026719823865955824452665316928474480925449193993521746267978382040600902200755440076105870470991875080102324086126932263116195259927366841015515715558750447820473499827327804860995191613155152489748309906067741509863355700361534660187391705283218426107883319022956887241380161264886983662267358983390405301868334769931412253712895255041298026e-165",
    "-1.58187956613360099826759600403686956797457975738350460183113308460018090979846434930376021049768352165530649882044482063980128005023956384422323312662496894147041958045691207970900726856798384953171701979644920403777917654171703906898617865724906606397733600828729489110859920407176381390168711829453269939433674002183004332268756972612944391704910353954596180407970510154617318503958892429338785448910935736639312121715587466613234772557488100057943e-165",
    "-6.99623909715153683048359282317005849311388577340529433003775874875025296759828794461809179883239162625431575621860997080563316073224329845000130989935628594566523214522797858341517137898746425484454557137072792967576013808933270339312968968034249924102620117513233121683554103493997398079176480470351317327946238933349425007085720297233862293219636376587480621595587136726019238772525868298692063407461021994827569601032341286074297100449291611425738e-166",
    "-3.05338863690906776836999635117931525618184260526428736281579392590357571008156170736589510084367709788552216549857735998668476454000166523853476696591375890093667957628665433516196750397555298275676050485890996374738139834303928365226217896758423524969877266462296792762133951479725421781188149510481821393520034888638531149303648601166332410778046289429770354026383466808593080095734429402890491636387666352164047660212396793039674006749830855084092e-166",
    "-1.31650682840746492905251148859545923192958432271093715790209720528220795256500038727695293077102325031264006593612892976417493267804602845747394320066663422934478461192079359693731868924815528155759221534420624969059426532186572447191126140909083694273241761201025814111640032468652265508798509413951405067681851294616741116253534988345702239612970492348789259968383522966377612789732927461559810969685430910411356382454725163434105492607285637065683e-166",
    "-5.61924557971238510297489109144125289563213475833247774193102253591307452005518333512785940654048051479018051093274927520710179772105155125819173631168689775148579359478970413459248682065125463642075374445038892859588455903396435030805443943376675348433277398902171073448024976429485630806317777874046524229650423014586439999198687774233948912984974973561957495887326569109069757381219639980989665892487961800248201790096865198143839023198161234954622e-167",
    "-2.38222874515252581680758069700323488876904058280709362523022544098604178533024568493032217715967584701779761949805355469834098585079722321569480704407789289152070571640769402937320269915416851559798865171366863869580125807565684471908002659280465544278754026565665775749949929058723158942323479368970746705367004690209397175396385455163099724335841920065470115256137239966298712941539054291948091313367708233221977224172789964301328286923285654870840e-167",
    "-1.00794945304622735679111673496730005277918230931407150520577998391740767661446333282951809049448641009111270279414239798484295313807032622641423958515000513723963261841318476833220759197436315796395997617401365334704674271919518289803486558416189748786670484766131285020621938032024239665832484128634158958413392936633785952091802729326720362177956819833602666757170590290159190258959823128922985809426199588900299910979026866728130634706742909481814e-167",
    "-4.28357207633810837648542504906465672103351122642555009626939834593472907392333323462440037617292763714484295606774644882884990463778190222951144319860523551691990313644231839450980987349053925317261832798532601621785163889962616032229399383220721249883982837392652627766505428608219459776296519505753221807713953665031429983575735309388035578185481588396707560000400315855810674417488922484081523816759251376650412492992664544990887199081208436324830e-168",
    "-1.84198203993976286670587009068931481406347054300642578944560984051277654369501116980776527590550403819660200805257166439118308292381989823446238137785307841909878929234250825783269041916305783997859395425021921114782092234001869986387353536026446261961034201992399687688639741008310357185895930525786563741581574809631734410879734037660473829554171944339340552078670232961566393001512491268309765191298505888946607160996058225878181868028597933513308e-168",
    "-8.07203947197355645580776354219451860592264463860194327469183849227866114290182198514864221276631414059733216043460792275192158703280302933379829419143287908325301650933887578705358867207731329658703263490577216394261887318831880999258147804620484780568814814016248413836553402073091613693857634831435968883072253331203914389964305687047629392391823082058654684835631760642549759226474277738803237514983764652343012504108476470294078866575930069590009e-169",
    "-3.62367182153031831782415018929876588035855519538285067426105406628843944954528761308246610876795284379252049485462555293194140696479139199609753916678838330533747490195591621256821661038905351537431140314288259919145690565943355081376753029197762923291534671221388426195651391631894890447621323683582206513463391863754340281589368558500709573112066947826271923795384861734941757376369705489350330075429542304835788057361068693878550250823672002287690e-169",
    "-1.66910762162631635962196471786061526048849468284775201320136930005491454168094468898371852255172974506007036935725015754168999839413887760305104425955648943320037856095597307085322310538239143838855273968464777581045612202512068121793184647080734152898923248440596544323613182290030309223133358188889534924913067296347657419105742870148218774540404833915147311729483758625396750291319432279886295074132612738188923274083366160747244036303799597974057e-169",
    "-7.86905255220972219441834708338496770560389730514764772100803260324911675927145700181917459806653890297891685815809087982545214455956821379781751224893992791062436587963090771876097304195245510215222888190074090256321958924461937656352457455920187406625456382000515858534949384762327166732231500053437338581971376378370755235028745431881725625449244384842483524384474455893863991957462400617706812894679004055495934033918068560011078056698895472841991e-170",
    "-3.77582141509151511316950608910817525338751639061818422438999505646841656186764083337509730265717803928168819413865424424165168576117465368316479482880724777709911048094946072405071482028763829389609012518062745268460523125537400837202192325960421792133996913281851495040002672249995302543791288727918988476759437057638784005878869801806241579859063194289954773180698329170965231262450712368494645637539318789483903025319403668729487670285095912474002e-170",
    "-1.83085893471053592929871761587634629115384808978108715001697831818269245420942169239845746949965985342165053647126411635320397843859585322169661168672761498971794748924386466171279637130343858373862468513382031056183169177299204534894100861099099307137643333556985155629208982444458462623726811897882791195842469134106005440004538840968968096007018049195480793237868331558121188320562901788771534401514998146139952457619398817454001529181975726498876e-170",
    "-8.90846981908467572126518267456309807272813513585091733265138636954859343014738540872926184830712730713936912266321467514107672070097943285914244224911263031264986058175210609336610467739321716159777114908054299602492062889266941438679726643119631377129566173992958871884001123914830656548474731097080376137932535214650920377078693350710413829398648489284694610985162429730599423391955904100964156217420827690479495377695420522044975037716317634040619e-171",
    "-4.32372609921013919281144849019480890393987836357131457144742112389318601791316653097178234713456792896611022890361246548294008839291580872275073231205320633756580330376767269563145547183754914671884381414569420555736873608753125595842015504037082378660524528503468065638612094826479561049643640842413981235208257391910481812878123165446265416348958869328745995301217384134424976045911963151731813066410261623942321020200397817368445379959197512530221e-171",
    "-2.08347436415056353595105576975427779190899701296116586877253482981766256896314396187902824439935333250314792765854989154986502073675123894618549375316079673775698367891341036493565380107925074916959857490077623873531059039376107027891395772294851198472969916283903812389365518561357272219841963698729058056599729181957313963582482916091389598929059867338941967689313487415030327365802515441679619905106136462664395901721935741194100061931725285938719e-171",
    "-9.93264931872895378394932718770469987942975460611079527873046413532914884537884036669623175957262013433397885616828556042684893690499089100120565217328301847459773480171768856797858779161857210233951471123568460375408687724560731720411811144786271921510695534205119747718815358840763519138521394089227218662985281624608480339584866672492600806051264404512006293797563889533907464122961800910089699808757716740831610146391291406024832517770510918892954e-172",
    "-4.67242155585219028699834382861782397370412385424020805813686387686539402923766582233205485025876254562882788116137981350155916916846189899019979349628377454476154564201030759834779535255899793204631161227424242677165204292369104805032732964259545477136597015842663537382447180117701361415445059405802671912345492699212649411183604584182356628488966482263682560785726603911350597769176918635463406133356439015072921022949007076718935169771229396356218e-172",
    "-2.16441738826988156624512407102604671276203796245107811791276154816315618377680231279561389546951751817169320539136691517167754857815013886935722791082945213019580136543135263295362130451404395043554138489555861894590571065857494369063333727069632632236227650783540552129315392114187513105375873503579085051482170691592490741105812967016835098234888420239432968186910160155805677847997383734743322584291271000974982832803710011073325106046836874229646e-172",
    "-9.85784971899674352362173518100612649677373077171038102627334509283716114382707497321389770707113993603016738611895062779050551307309289266758407753768286279340692773257252507996795628419864713842058732649650297291001996049417788492385780967244658518810309977962529705489129560353626158365962807522615368268549669340878022025438182215794380018546038291308706867763402479219608835519202240732409404952917187748436672507008412960304063855977080837860444e-173",
    "-4.40917352312626324990555808592434010088722107249784179637777903326303463706780118656800137054173840538184932639924246276179142958520310901180758369054394810112912771725126692583297287828635438039665744984304613163142470312689900342897147788428572769960401830572035166561440739772501701618120706894096497489346016672587779435760430351209904664908774903230049940180343176131633244794283438999965139223058910212581344166112666867781801967286853466294432e-173",
    "-1.93526483601137177496411648004010856434046520994008764713599458173666159736413648644831449618057778991312003146438724567222809238675447054048899648124224259113345356157287186257155029653943193647526563725773850999650923823756396743580665621266759977244702931609318892912959644640461571140106858658165240177529759957171605307992932641976111566674983956159176677106920692159242342182260881636750830303621587661502551475104106079491483155648159690390475e-173",
    "-8.33357135274513530363852737369810716400210095196673768230300938788509356191326216543142983472441544897548620371817279871288344049916377494837951022875152737768076597571089393019089875425898135362980637337150930360692734110931668028517166344157465503788611131454013962163899365009293777654646623457596334994131417932177955379607686491699264123967619626087658038087701754054556318022069786402011685688674442673408822273143312197135225282416293027788056e-174",
    "-3.52229839307341261953395529177690166377227753861739595287460055456237031055517593286796073946168334378116557973230641052258938776730972068081835874369756165661485514490457700168009524563397198161413397792375376713434100023459514871552176690113343545091374501690191814363045553672672966543606265171615392848708850181988846719288334192983630131538697027085561305371132419805090332813382500103861500558152059234473923839346808243829816783678278443688337e-174",
    "-1.46328326410891429696992568167630908246340661058665146328692382187088055100831847278606583183215314951621687830496360692132328479555442507206356092939618362806434493424389906402115351614991935521801723757527481571578990920711710010527959448834497571192751886754230163145113827304440305327512595565990453764755977518609208726806138514404544692873231443358910482637393301994764456143372235517328898500580264295758388882336704503446659642083083840658561e-174",
    "-5.99101361614667993492230030649834687231054565614054246392970501911274364942238441362001760881519237225744337896560236014772872443041752008023304943959498648991920798735922654744627855791430973644762398942750616525962074339817564523279144315332067252916250898712244392317019757322912271628963249021567491688198193611912604588200684085640646375148213186575717472884967929084510015303095156038913726839997491688587894422211792265150002884855699662838256e-175",
    "-2.42803159552541805271115470439500946522964032497986360929731789154339565276226400303638145133419612276107788083385360262135620764541650165639318784623294859210918549290607868126631971299011751268300606417259427409019294013916335095547605153063682245632407102664838459824961100352525677302651358228929393907136378379415902463044945882576010765604808439122909093422253314296681445561697430969652056913617558484919051281342242712135861441516125349550566e-175",
    "-9.80469554856673290587825895260103914451591487545150317735100326918655064148022833613000402678611953072558197428933482377815380174878886834601319581379662926725070316643511304296168229599278087885821584043645790604818324799480479736592792211106595250344919007177017176498265971957806963081020697307864921638859453920760461512841155285775875217011202819393853056013255464834736561463778000085567098965345432889438504441984893857078947506608667604123355e-176",
    "-3.97979573697935291816056117858636144842559794851152198130016203399630634609302414241239101740282360501785552301294871605107101935681422592201085693251861396098919664284752720590653232508427562019569339689054098433639620833229873581000304177427235008422064930345114789323993572365558316928050908062942325765028746993679548696973107517118999399353563096373604807750943564589410112955318705635535590088737912427207857164072891012910149620122364138744758e-176",
    "-1.64072440846485577982221842616930849321519692494169803116329060339750977576743014874020040397063815024618875287699529733809983036260757779731502970491526362237358631224457123952407892724212036464507297646715591025425008779482408492151185187737993348717653102421675513784649194868466864102668790649702363321115690223581566317395462359030978376422662903075260804689570353412183179272757419811810928871030352637433961237827099636466532155396821944127233e-176",
    "-6.93929225317129014085775957585209257300736317765642271155695265320052570519945095005546831337802926232969041251064170141851584260489929345154998603419167654671837323454023031588107179547367355416185500568918372326488369573024261445707400603253286446950645742317337911705033531472394520786499971565052897308551380306170625428414082669914618436934393330243160133315930567732038765318831629772156816059126617633980138173272771979070019235132160876256506e-177",
    "-3.03158681155053502516810512573641089232469249146082764233345420416354488715336251422681164655615433017903307874152073996508973812411828156759246682212522278187344767905687384061384970562225063512007324397997511617294761177102037154405359981797119104035384911452966771078673582063358572096076629492265299365514255716801627894599450404029817739310273922163440549501652215485993024574954958419259431786520155187109305231346038006703860273212446338431044e-177",
    "-1.36967833889311219956220810053346783696642108122545207041752890038996309471910922226869190852102794717499428218661913084654482331787395534542128605285067640771501432898532466355371892865794176441119005330129138794482026384863403404461120280631747079548380833238700194971155736407242255503976131790094658603578459942846181161090123299755232070968221712100352659195572685022776789795976960813199887823338402355591299810956526121591372520634495097001365e-177",
    "-6.36866842798946718141558416375195659907561932530659418475666663925193156378696812160857490541539726929428462201498030809739200290678804041075045592495967520831396484473061905892009555174400071700587136398933395720968910964333916532835987774354005147045695521340578625552514125639838450287218065140742162528006935052835790313645454769967573390715567048597143151271180641062088625620942351722521981653359171559913568243073090282463336716961954209534122e-178",
    "-3.02024358213672174796181603865081324758303320230959406072425733555504397873815249871120679438555447902592726478163684490257791125007041557752439731809711819921478263989471168089645351646875994593571125704468674567773689716003808654720612715546059947867286514818719813132003300594844386790879673812731316166137241239490062786888285381117583131743393171894302138460770418912240853505365673851422657005446137043276452083915279448211583851949017803043382e-178",
    "-1.44575528867621741470041839040722042806172933454362137849537690699339124712232660318565100492054531029185204187852049843475260296916506158569570931830888515456743157257888558084527177413714885766870299376612504495720882017917142194132671576042880963601826770585061408581823795695116866158059270573507259934341304009745028921814448470741192896995303889697418664728491348208335735939112685799753496480830584866501505816712120209759649944882020696616406e-178",
    "-6.91919585726715637607318208188494794507570466911626459940650643932347972912439896815738687835916210968039329029965070333716638753840727690906165125188024243347318980505719695745861770826711456998669825062333977184590575421691223903594523001530325291433939582189697361993313340042670074552993255428213674347870768703902753907698672729449686286639611085916171222330898650562725431346372026256232889258411510236776757975475777353940250557151272005979951e-179",
    "-3.28507525473583539295366107797729957672085361521769129080775255287278332634041389707066323526174026694513384622808294172737786718818965218548768333419218771097312551554142086213520303758566540201375516044682920517244487939905250445965870305591181015731110209893503209341602255107811327784956529124191617633967025759085593219332539675048200563057096065847106622474131343677381330475044353035430538067344866945111158627676110248830374011032582058625460e-179",
    "-1.53810996569784837982443946666851444770833950269808184554178850017188278950650350734492185958846279171200190590124509596114150201013619765388718381319176209551646203484419024394106207347586177207603114309977130367688194940188399554005098509949792059323967296135327631022914684896572240940395419374182331797653201171442235879014025975010353591035251912960635116889542538813258853916124368296252500443379944938538274055472252548273278229349511480435339e-179",
    "-7.07060358748207698425124384792359667362358310875602208820529958920852521042925013110995705785062161562027497041813974310775268407970804726709222150466828163613098206421752192197604366469368007434058007725420200148833194806139575606538875054446652065382448217118223173772103774379881300221928094015268533705142895514218862293089801287409982676691978269631557729473589832977772915770789182896726065538666139988040433051347781053401360420219500566435655e-180",
    "-3.18040969080080605659261160988423528278338265584643595701832494189353055895844664425453927035595962939794762686031330550389046569948956777156146767282694453325923734889021267344108980309715702860358835789928096422238106929684060136727069205605840009975381747006018753006563497126480425638442177726848153630344308857755721398524922385872565247644562964266556951427428761380861525412035754738863153667953291461320641698349204132316355629703188775266160e-180",
    "-1.39595269048777954991182209333037464872026726028962382007026844211745406673090635294017399448126897734966054991778330849758654762685157810343723732518824031447636423234553735949608788094616213781837043827439360574049118181452083744979068992426573736920774238736224234094780595272922371515510952066106815358651961526506710155096395087286131482934682319382087628899247412915094389532639224572529693062477605397123477194853596884775540420660707987948916e-180",
    "-5.96395396461307071350215607696920216355287224341769228314798131502863540540841199299039262303957126066582827612630044369867055653792277389041954603777507026590246630004196507158863364239067905025892551948733573492554520298334756846021148118067223779764200163547637695076259442364740495271493631677242914425824289092753448287148965072436405567043307269830920049480116885087955450449373469897461471138449984570486520355393247372014860700197187986270876e-181",
    "-2.47368032135832735347132694489603929558586992040465135479024860886040596705802896327013005262336728895429665665542431171618222901798216100813740860871429962412404562997200569252051848703104435390052890407070822614831936751506985108703193831920538124631574479633243229618254374107216000582884959227548229558938720265528589924887810065028693466719075492386551166801579856410308749709743237637596212687970850686059162823745138208655740190220985796567177e-181",
    "-9.92982270850112445952054625164833141719591260985309496883293458462505855657804063349592836827754008111452738171849003543663498727795005312131885295692543989792067188107789637557940278027845010738931698636469590078725853378379790021920181683124126933824843242082629329148992223695263425356692738942872076465593782594485772198228511039794958194395236336583517345303499005458518104095393335750952769750583677565926627839085403706837844810631524928727460e-182",
    "-3.84134071675243380855756338293712784887851465384716475180009913676997252212612907831044924424767249738242867153229751217969938558150536029624745905532721660495623637344015633492321652534725540803636872563185326624773978498689893965836154000820519007172685452683858794554872902650205419009628171038767172296776020965022923888540480940387532054895190016752510951122637727493984962008423270366597708504483305298586592331852968408641893508774115943842086e-182",
    "-1.42292417313210009871835513694509169451395011368222526600972371070449579613436792082716636427273750768272537070436899192877436872960776249315266511426329527158551519230535824439436038467761348962669678782531914784418387440365303426658528202385578183031230411012520416495096449335878939818662413538565136123854659998554351651841291549764995968303699148419515244498122069226418171162315120238960472933422305118514901337133922716702351291894363027677269e-182",
    "-4.99343051850176157571288975824564269696014241793553409984714583152715746985080400642173591300408146100473570954481043210787054259011198330352921311817767605749063074453237001588555142381502544576888463399256617217093407214175932812272383353042963311655306404281658503560048220311665402485835066518309044672579297623583134417740273417027885788798150892662929855264476733573875013502107110068357140547700425775709938315491257730110302302110884952911388e-183",
    "-1.62739023544889706603154952927798547418068501260854915907363411489065324729634320267201202296219764960438098245789271935039944255091521672192821606842620510917777758893092513796729536543660275250823196942735860317406191597196392578872258573904161585585784091950520046597872942270170877667913151682001984276783156703124626617038516678847840818308406800392579346374924511344101124567980800163377991086166945875045405702410875767406440846137938010394984e-183",
    "-4.71584360722019682302862954932746326565107234966525505242349404844031336757973025948815019806295438479911302349550587914121865043830079887013737531169129917948737751341622733155391249079427700449552999460292230080001658431118764720622911994757256362149659146423630107192571873461293602867556428936797333064403639154413056416364008519257343811831467103661428805548603660964919896656665150104647460562457594848674911636753195592025079899346599816866051e-184",
    "-1.06956597315716584508563445353430569683154127881435947323814496792773291473369307747911265400885997596312458792452194952390049736307596799243166993514775743378103830686786427408342721086971979761849297525731313555101505387759900025223955352388559461483891732476536678636042601389988678457185628763528963440947606668642185228105984144966100910787904765394266113852618712563734079162450932462417089847326173545270058029747155169374765203031916840752083e-184",
    "-7.36778672614118618714894310896575444119548347527643801461133493764376539191378175528879784524558176942473899859368875144885511851356605795227849587888973806511076547664508420404868646614043450028532475401224665628757154474434526768973975539136922994154430870452343938121279893671520901612210736158746713539024734819491506599483323231924093866719320182215223889160231063110497902887117305076063411418064940273656272615174492222276092154445692338443835e-186",
    "1.17935692170521788227906230620841624157416623774749576871990157754934698963931384839491438551758313990527817802072883359703752007960370482648800395007081371299029449539209264502917741383104295898800275478075392518402515532575726760365765558039117397170965690248541145876947483601169132203343799355548493001337412216993678784225023777490297449208487612586474492589595103879775544757821363888632520528311381253767570895786473775700457544540191368103737e-185",
    "1.06423592280114806247360156314120101161192679492178328683074902361774510618909455886914147199366602888263517177387720012830413707540028650405255509728516932649489348397240560074185855025934184121729370682911390656013219898335321227216556931142677881749340167350113025094582660699741809092011537247007834257844663880530974783350530728506846217748340190162796850333008882747961175719639183340999914956929724859064114627351953743271760645637022323698802e-185",
    "6.57369220574861900672086326287120221463801150418921710481926184354933258309309633079335163701314480896154322217033764410568013546519723118096369950562593037913823506523578124187728566384520254587060163362366516887327365853486396777966211158971909368076530660818521475634840626477254810464562019207369826248052762459667306444309637123960710931001879092009441689626673121660552483703822800404226164814518694602103199450752386817578963739478889622956632e-186",
    "3.52307274235701681014750699189833387056869800551401170287538769659898883624620496630589279196599426495326520962098241713265975189301540449645503652779275703971218685701648120134013878146339640657650313451094403750085193080291164782872818631237800856087279541369340616352267973523447822705127619743327788221102635832618859921126115225554521679765043026206250042908883415605730517832963628926598838456114736129635484659091603547549501443929089315867731e-186",
    "1.75861612812692384478214220249427537446454298901785444957454627678575715212064286438807512655398283048596653097278680535520433099148195318905695995765842323572218156744417953936128527455843962421719759135866876942451051770996304617618475372203108239879684120418442013419443674738097913993573989245490652510725376515194095815212593596379069577858768018842281569234934351205577227832185871813143195348291299717062080984474328893471057248318845318613058e-186",
    "8.48114909580725543664284464432757739957057523550474237275242256713089242401054363704120106803692426014088404469624765913156348393068954658633985600945004844608616292586692629373924643726102530977596409382850286948565929640339671027847710960947502957747078821970392333869419705726959800692606482305490423687576349614266712716614925550931976039821945937711503302147138255356048006294305144612021720674629197774930612667959655972838597724181268303653078e-187",
    "4.05644865454119403007720255178064752656175590654235291361972079202256295631098504835206307710876565225798098185495419013232985543631188502542944981895531630835657766219364629924528029423774060495362048330455316355818096909771962155830223958626848493103522677082796128781344070048802236587996871118950084995923737651895920967691793576476067627604327022201973691313000116276800896087983799476844291690780958227422387010149236759997302008888987583330328e-187",
    "1.96506021186696245603778595684227157016849561803701430396618333164605806001933840078592586262021100170400284595469445415474951484731690776645892583245715751325429992010286384869793323147837236668153902424298071109702872410693617471485924704494187403755098035024687325428014310717922428488985499534786573976113669211587287698624711603901000582813815651049759986459961488634224837422412546177460557422336654705861979877916020697478918411861401056026242e-187",
    "9.78424072086640015281451905045023487384249524899480061521418183999174356323950228879200643487443948735362864828108312305359479846763057921487257902728132808196021155757676021697288269255144249341362315790939300897698367125572122447320959264237249772955187361500803047717570223344192082265051933009397823047802613755605157912996511618561762829690158007655730335892044002131722708004628702997923641996100257541146729762402346001017506123635333953163581e-188",
    "5.03531074760346623656018857254844142204079781725621080207989000193408447063785551889350108386616050650679175822228948325140249284427910847497141688115445376046604912947866598112483246879593172961478477421579260843209302222643398668984502006419660162702782622420561541444357710304945637558834415699308252177790972169860146865113534190990272469087594707897513552608106541615985486838379248282005335234753162516492087602677057970517272162108046137916135e-188",
    "2.66786284431072318489913362640500683010707319041239398947001279445683735899306148999045115398160008065193125717282610737954320960839929254639103430942567234011938268917024851444217303996271927495884023760411237549110970685543217112960028831953233933608755433083337022966371203652221240057465922240273971964550832500310226220514572363515326299279551548805585081243575564039638603328932740441225591884810160477725198152736905125265627990784511705863054e-188",
    "1.44044712651022271649304656250899969030345700249872251655049470221187093476636540880675738864058986065821990508518639301691667773076464831456831710593656939713027918833003261565876263026316165290820749304165597481433933649754741449231313875509757215873716227269134795382333799981375011395509559883471019982466410399760029459303133456066964745309242156470899778896745876189760124276123032371946645615329535347874627314240160968834952766137134212038844e-188",
    "7.83196221542036474063213293546520249563174632565043462178093047144957194554396776570389176640248571302711606338910203617327101920835613785531138797309109409395172582094304388396574658017675107153531677054184537373462586273197451283582844700460611208640018578985123019253055479524139025320681147131893137239046603017940177424463746004998598884113765763932296538014015752508505582120514032630493859179685550045185890102900580528995183686140044370901605e-189",
    "4.24474739559551330114233442461631784045733380820997594356517739160264476322262840287656170364721105898484076820245199997288907484261192069547013682005902723839836375724047986928312775296780533836183035404089180161792669146544044079348172897660148883706149373941247405227225593028220437079411488284651106725942397800748376267168035604930139571823180001468813295630646868116560007940399847599392775662464333681745787792224299596516866623709050971452574e-189",
    "2.27651696146439387457865095793336492760536842353692619402207852447477183064515650360613566272402774879382447923554606967676188633525071153565546294213042293542451315107502417587550828867425547145099961103217226943995636540500516859819530078121589670343572490185256372357822813504516189144155385652316050607266562942931895731547220106444498772405912021593577697668296910058227478671582448750227649673040557963420652618012812202664421063239630682805590e-189",
    "1.20269113380344586032833669360491384370990523709269878727533977818788735121058165879631634998724847832206992714805018867386199457372663835083016611512906357741424050060352614879419032287045423698069384984913528660980285479184579100042534788816304024240737679015010379960848193841236430599077491358032792937221193728386655515470370824221613934908230761047755282918751618391506431281708084467619728613230745740688801862389751521312294434219369658353267e-189",
    "6.24360138093602121374469283527142963032660358962853934387875121529082167454802697382047517647571975047934328277943986974268388877997873894904104510513895447959979335399088457045754531685178663731116719059111013807650535806768544437425279249149414543211686781425238475071225593619523078132733281077809524178398252145555636826698520186414820225798007595993997673603363255917729994520330817682273808634606108374658777514312654258547648985821167660270000e-190",
    "3.18166625004179330918649688513849827710767985558906367096838149528420566086749501169675454822393573238498271831319799528834718051912784131710407682142362958357231209700254111399198805926056755141484144899181628410414927409250170832457439074306446481469076417634325693801527141891450797513004459519276726512691253906921507457421029844000923639937815466983457258281071820707858085947921157934580225095094591834233084867677453471182440654956266421438556e-190",
    "1.59120154238605193882287370301526443472764417335805490149837560491720643367686302643160048780238621582238276838452213407221851140700064055085716749064415367467574616351329701635935946797800784251039679465329294778169679654182870874979845391746980737536263346249840384920354373519846062783090995307937042165922937885388201547166300282057422762672888555945985573395794013802501853796184834079950137034658129424026177712707387588612126326084096470417190e-190",
    "7.81221049504099189807905209330821232372713493020461640998398504740391574016990763631940865605917937173308296219449688274859930082775473810187236853766068023548296892040496625225142072691436374654318080327707666227183523484066431778613337082993536496278282883232687017828760388090453544662619738694742166410301583259126580913085911126093621927843662849304584731838593425682576550662870030523701019882518808815667453138997222080839641677388818858588149e-191",
    "3.76748588174822800068176979938813378236056917868557974285442574319111216567448201171367023221249622068593324263732199341667950599156603189190102094282573659924570888172821706462625807208864261180355680904417416280191094403091857746231975016086923204395362859944755379767322312414868599370540350956535438285627188821238019661877379529912015381068367500808133661455679969078155683692714586625348163365453140871161744851568108192855568997207010240038220e-191",
    "1.78606084614968448344097170524280257785426130567771551854746451879045239146829941114439688783190620340978316898202779466679242502401474392624854722482794801309736085478590480995955042570947199283107602969863038793875961490106730736055104431171207136677105996824829000963144876536172408787289518906502106694547583869784254983590057088648908732370778973801826107407310584484300428192697313351364048589740511569821881629355947695640212447476089003142189e-191",
    "8.33179387135704269349524973269016365586978774000909798301169746888156131247102017817258748158362722902682698086804933028689389857138172861884608356439825276924639487410881162427564535197014496634382522714410450096470417681478132764275767391940111025382025531227172833958725995417656264079649548417826236946911512650983272175218623711685898234697590668056825801240946426152639201174043438411760742854428271789449721742822679774171154944120837815666542e-192",
    "3.82947334964572839484244958971160162970187657823018470394188402178944069884346868585667809007025850907789848474953116695194412229702242957928689960281836538401507289329742465270839467901919812554402825758871634292181460639326857671246574796506233964402743618363021090485338971370789155804777624242900552267251002995550416778088683087018963369177286528925331272603359772221949464005645553880352014159275719099825479024728127374796153000513129615704917e-192",
    "1.73718957576537166345775368059250058853291739063316301567098947861002083179751073415826995447065023928855899273338790606851307709291903189218662371064376012421088581618415711766868658461411961082706792577596329242416120250610982182492629131730716216899046340075965952184748717070349354578943604944961605118938746243291754557413412728897054414253295385397460732779757308473093509228328597272027052357096230180510843525384684604306140877978358237099501e-192",
    "7.79598537681776939206192380954525951574673430565306291083545786039030016103502428505872146511957106351984127635382611110026695392064305751148147403035941367875710668262874881600975033106651829754724984994234587066218760579576873092539399778859915174641219780302061599883897716222166973726685026260832845040357539310778515850465416792936647214580130854968169193981625704179704249256826528406202864252305623794161201924939289675092181377253364890219251e-193",
    "3.47170837420053585266093677981333209432608796056268702800808176144926218781780909424459442220728110905255122873620602009631547717178362684180478141662854899787001358702625408242183739121451336424989344606009567255913083818722393753670815850493950159032491635172803900302025260420277138710174245701103930323835749395739814211582301007278889896957529733442436234150086613781683721870411105534269209734668422293148002327711010203670281149654996139371449e-193",
    "1.54013824114376258683277568164459592245791678055155124045697873238697350326749254524375093284033211493384079955921507639732970765993932884461372370636928536900333238534564749471488788871857720134209961453805565685867382345704872903570029545062532285353857003352301895496979536426793533218489801134871336308629366017357373752121646553313602691607241834036276451934755530270243710076202768222497766287969399397195985021841287038494385587584054133364014e-193",
    "6.83836607280539947087918494374749364935807494980431790285368763838815293563292563220272476339708560426536123137632078432542246698598925893589498790699899746311063874635772488984391739821085545305354783945771133342458888552057264038858538929150986806540804386352174018253242429288683097637409000070160552536430468376689842463154131256904931944007716260414552630818029174147279239444927224221557162657263647870669976884585654845371421888357087822287642e-194",
    "3.05457982257612177846998292728588894667640467167888977644756539293301916732066924140446264403587400627989112301249375830284890818162786694699615495831021332962646173701796659927325459387912396503433818825091295830434191422044448271420635031071144174952565334792885214471668346371930173472509985083829492104157427626228718651097149072255534734849483348869453480240736809963259999877881490831294690915005457576604192534252853803852963774405777370194338e-194",
    "1.37945746219553971068128156923618990516060413242626948988682391210183454237389326364911890056927943473998419096683898569647021161139196271394507213986934204058193753826017119922333261307686730441674004537392859667380899741926968788486915902722208992496628939032713265029526575701357820692661385811758501449521123211593138754749705515307244552751196036584162100609556851671101296213634275032793677393614639229277398733407935636713688559505254148660554e-194",
    "6.32277906654166144853516595565869118079754454037942916034270179056620259399865709649241380182177476694040601109828229646927243493435164003968934412124846652470148104626941431845885445148530423971626310859933458021260270928515766957470748311743482346743309656317414632797808559253874180950646688134151513204484123879104136533510251567341905805023128665138441818864312230934348242811541790237820249614453301384771534859576029822192529599313390770725583e-195",
    "2.94707136132276636652272551242984936739272232291715853028503697469485245235386630191656873476900557641311035014782291026963212537703849847696018810727712621043825834366082957325423394079834757883325674531838033338309534181667627603088839109586199339524013876270359375584159031992868714873495889642551256160693681671484021980344650295425599840012935706009344598735513020787902459141468261121659248209584447383622650517030946622842253886697280430330242e-195",
    "1.39619229746681322831577943739541595017608421967635560062666412178786314482512967849692125388069803043307786166957442288749260547669601261286735242518552473543709573405630636745311581481177612773372476630562955919853454683772270824274034768105908074725369815677152251396861051683649659805987602812342786654080243470256103702874892425602622038379992906984808161562408747792795422961633545912783411974148425103418973987162298788771016078898174545308120e-195",
    "6.70473934772491907535182555985361879534275404585670321871071465808014467202254025720016846613409885736865444110648841770758417000010620959913446154948105333110210604879818878645588100323859097609369017919156105541582692276206059234085278485813617124373483401208532045478406702547004155233092723773941645797541598766739329240223632643980470872085876618804930798353812243894205052026093611325609609001236912024836690226552300366677955409965949287546283e-196",
    "3.24971114044017039512678801408439766566265602019022380669383336205354371413903459431962586630776396913005048694264715354799922393896951193718415441938347560888598939491654302318853586839943730415178926497162552015723158825975806582557440260352773270609131849928381443289516216570707422039548719564864122256442844404665601143166033383179973676461727711406510513601386057819517905781692143162248183561150968529009341118642697193385197797289528498049969e-196",
    "1.58203339895891103144807853624096957218463476229665262699199526654365806372173530647447185616977180670293276873745314519967198704629304121823245899364025297725735153969657475152118921017661070081112658623407394859716615787009746258252064174070295598731819239804041527289942924413785891296116689629522727520235096731192687943742163537874204066010203903476035922712179107972551801404029909110557820571832582109462013901852990780326174712030027474580395e-196",
    "7.69940898368236414185799090581678303892368898329407802595609623059618884508908428186537265304244189460941031199808181952323236129587910028549025362174854029025486670798076689646965901600239926211934278452978416817028066122328630551726060156892407554889953572386776995061145034257612838515679657377330345365934736820646048353700564839650700933679922013857421638594451880344305267373184103791386417342655481098086432076673392506948889729411540071775466e-197",
    "3.73098360231419789764567279795206666447026699444207669304242384195112526017141836399952768726657310350114889875043729039201733951908995079751626970964867407160199695079045879026586424341802824243204710876700142162452597444904583992029485198956432594076731110156617886137319054676249479714526693461962404690224237467177395856102125595428642367546064171469750738955138260291646828670497014750451718637208644363569696090856050834700852493243812103959752e-197",
    "1.79448020170370532133128677420191554398765368436493339482610157475842429438428416213842509778915526663830167639090852656486066587361341765565363939509330812275731622905004573999098104538885475909773109414547683098793546134826128485141592029374830754803115520995035538369766236618656647048929136802125114268501378308264136601978578709600114352542335706342812000163626626129729619460706100509742232381362607071508505713376260145508087237331515620737004e-197",
    "8.54665893485601069847668382898169116501484949572978338407829842665270018265875157528322834711499036086917561792343586344660718862907515254816892581595971700634722502521854466875879153139122076330912173399672941015614050139502848633548570375963866969699444546590318687954402665548175661620670948159817013917846882836436861149552597819521110027862177367358470264576716090020151343041578747345108776831387678378659617970855995326772792185025576434585697e-198",
    "4.02450453716552198525522259665675527505228999792846553321656387995442933790667552649601058342306140216665637304104293125895229322316667222895727447203951231468948428328143253881393000888877099260857506497238943526048775667640268462236757169229974290779463671530826489546360259199168997271112913435900625500005828611537003051696863612486280613029837215552128931017056115219049347050906004988077418674463999991812657832523562405108788014376208404811306e-198",
    "1.87185041006003047970254970816642520637556199245136728107421873501763656126417657858008471349987347520829268345996814312727817678805792796249647647308187282566798878427890013627861211583205836896211951051960540632090864485272907334482864949774763505892820703921020457150524265703455692624922754757367856705568173507648896315524393806445531686343739121280062968927794742781891355069687043030053187424555104209764637090849319965235306982031808042088243e-198",
    "8.59563964351519109629763404826995107288286891209114429110436127706960873589745097495564958305642075025127573640244319811430712505308131587068013949627369070949877139452555116110191761620934790919285341513373744886815749746919304666590302888981821700988364082444749581760724635165023207454716248310062623574211313749807156201647432620636893476318859733176793154817010157611683407323682515935676747380580572492496803210947211393231351081934992600790162e-199",
    "3.89699392722478402699319451861351658807520128268449779520453194958579888319569895591167278001387786585598129887033740376382539073843009355075923451779808476833926205364649124005261642261137527118547827378341328073024347343523425149893300818008434450410925263352585350347523859364906892950569199087068213851100103952165117912885091548499954332094247513344861365245455359170088908644567978715181828955637787216139023845717824296381441295059298525868768e-199",
    "1.74502284407841135924188246124066065859465472839220810964288534983299779677785079440291620105461998668453494428954957029759829150455444472775160173272940223845390678728663285710299677197993793894817149312859743749679314557166736360988501615984891075330117412622274210800928475297666650855474195993731892933080720322191913913296918267826411042842762185363339372002821408798212474734429063971148959723767546250034809312011003511758521639507460992274140e-199",
    "7.72425337595592170871181154142133871940002462034652974068223258839318151482993217209986466793145823614779822072045756610058367959877860091178316612479159500731725199408212747372874053521639193358206785228758803902047924610553613605364312712730660130818355305736232826422433346496811667758876946599321828583760906568201852553233313418281184681300975534833103264000383967064451729299427614419660901210918204179644237978189738222376421777654469238128883e-200",
    "3.38436747489501562532018537665557788287898221546411017239113875924524602340933934611551514395760025124894095135289151034259776544341034263474463742734672950405346328436629728074665317856720174454111784928084280861763743314357175075676713291810300386683666531183591220940648973560224066479672376344031338917949212613126752053086087098060059435352282588669656336434022126018221534787771039483216423871973811114904721349869455892708795586416933184123324e-200",
    "1.47063794460151090804062770662503497141427382737698756452546003755619546141173426744247839903204635703912778358430791438232554514537107008825683390681071517167603480783533417944751876575192049927926324640269625753991840723995420303048785571659528253072453960097870148983668261286910549221722212280202498195414912050210646202508698542248511404560365681710173706126092311243449810449872048832318277428956099976866624546532720713748790437358142474039329e-200",
    "6.35458922266576991913012710141418263530721982902280647443753841662937555690458353906363513380674732491803544103226523465681170070859289547499610155095386145592719330964709600083208610312183384304260432864145588793791627678342101185752902257914370203517137073824243215279472712657650786766498527571697816581036270247800312846251983165910551937624196077763006042776602239046282251831582634216238924459435203049054809395811032579143714600183615254348533e-201",
    "2.73966724757071765461429745814152686905730499343489067655519282336183525396014108648980958789761681000626977066694722079357309710534076664497995831667999897217768616477121006074845353737476198168402747941571037257600576822937967346491882756246092069896021821473991219248232350950148987879127755541944539105793368970185761131549606969502660264843394957874879825087632050154800461883881385926894320508111279342111343348365759563972973270166899486196380e-201",
    "1.18334635352825599095540947640495323736497598321920348929139233152198627190233330423601919548058672619414662764482210935985251334684281284696490420799656126483820939228270158607238809004550529802023826501739248326395739280366834793698982835346100084124238332643821488607369524998969240668687284148219481298110054879959980359984239071483654157110490638516615643010882362958578666742288972877890969549379070152185113528411027414876692758053760215838039e-201",
    "5.14380077448245482625943635154629741711350365427675907064358160677036440978361519384237694986265014130451270276090564168552919829996032201722053361538709545269921314427195529831574182081299354983245819304963572834270710170847431981791940399124625590297726168754117228715921991647683377517330115159817356946339330453275865970809224965095891767694114654023388852045825870681573350613944605628869457908257035129759663365311006037498540572743618270764423e-202",
    "2.26002579309925905740329495890462613935414184761088176987794345606346233355192503750943440747205367133478943532136076368387440449840152812447911486066635758761307200705689342100047391618773836619289009028852696416949077339976472623360834174400156000737488384538880992653717671973976126334989383532243839130713917769325562697918251469754945557939751888905535963189736158746168721143699975115345154857307554527707591728641574944497091487121493919821657e-202",
    "1.00720218287384838175854089733567057747461096632541404260060338917754398770291305054008714125010965212887504349578022616347840580734838639807993871359260344728611108221291104867403380823418831498649523004073847511620221399470663629888242131818286411555973899971078152012835544968031257127021205567538198907811171774450848354597132844634490408022954277096075681512772878771175345288862515627355509258664428808101295087019183130346120855381751969205355e-202",
    "4.56143910179409154300542962554777898902528804267141355352260462968953160382663092710532315009214552198695433994925624624754356187129325473044993541687986250585198820138449302865714377526103130077747204149756208695878130224695549329461373117648383352446967306304605140038973914436465787819443784050496880301953418989561952507394321298406922469023461513230824593207312775947488305300987135901920688137778402464043792785794051692932237906047216763835169e-203",
    "2.09879098432026566430588593655657940381412742559188782018107611372404591539018958076873169176178354967281993593966752655439402217543214367425931158238323806304488261660409668702564187448575089213141077709756293901337775502582810249725759360530579043501689966757511824351532334215584405205941997667014095987593061232925866969779871658101186693311751503391753593869672271724877909039783923568086671716802088014034826933136554864189895303952918443739486e-203",
    "9.78889623094815814606084058560387359160456363918459450972262227788686172118285646792120658475622183975510807141280253732496664405221698699584321188871594747398074908937957962194727266795984106399357113256468706991475358271772385168227746999321473695354212131010654301232075702506303656932293980818409411593353160616919651318466764207238514645308544869982486874943731676633477872371933084393373469889654975714242418796375264290414759030342306119571322e-204",
    "4.61061363145455807251087606955366546386604119689415315625637377206143391064151985692623572348270526344123352901871110959070655094105087780791390688378322367078731925011542184323869404473747114356144305482489218795427231727169980922881631353056496540468397577664317201475800692319792501735757650544114654311802588987323978515252390387037494655594553749889788661079738391054159672582616651294248369711382191853419343225788236464445567284414593358556822e-204",
    "2.18319128352595222383393209555719915532271822381922135419110704329359313363071503548730023154245615121570790761061367476057231162275006223668897476622331695815125127605188781272125383846364540980819503636994387128091484941952886016317499901049421177175694950128546494124889107114642852200708377920948402847287873793817756264433941519672930825831710866111691489848587920521013001460804865304078607800811957410173181911178165883620008337723510287066102e-204",
    "1.03461162334833899739418110997081473732637665839088729397350708182996162879041257290146741783394194813007091022157076754068484624365940685587640554456621825887896519982549011976286197202005596700448568312738457893065053992957041905201253326679327756053648288895380220961287666344666498597705544926288418353526185592386832916066667080228283230196921480943035816015521025094954962768313508206538808167608123292830341400406044024306997650262698052181176e-204",
    "4.88729332617602251230193685795409541091583724463130116377613125526007365352105058480089358517636355217926002262057823291910038244909512234511844904357946089407555559261594389040729887321950108230902901212994469974245912136199193756304613230676894446306948730491175376115413441146945350919619029345711704610680647906421288306594057246617642739784323663993148298592527279684925428160745956256102755217128249771092861146607772856298837777069472796884081e-205",
    "2.29363942609157843400034778360532507057359657615772247343138301662280386240752346403282566385919410939795602615692136076253754106009694304354047733233304917013144912660588356390262000374544739811384886872928069018772234748247025770512819529876029965984011219908395313112406511815731221548813449726249414407223701036224417090632697780723120745883238826578273819383895770334511287405457754732972235217416346670598973778298567602672318617885763782808112e-205",
    "1.06666725560143345214699543997347009406601677988733944124963366689269576706722780653166064240475140489258281597992174078748588935223506211291848653130054019455618095319734498110681615963560051207729569605280858442459865278336046572891311086759354756286352538195985955552633385838731019523391926244446515002820371926941563014119809081911915236814331855000948545203869275317570535604229728186326324971558669331535975491182517311626855688740969575943459e-205",
    "4.90625710521306529377373645842315552752711481044969292711352591001246067350045105859836782877680177225732570968034085431207972364243360755885719114551256404023809599211412506658665077291436717990895392305091238591559138012989481387387379603356775322277080901854902343333213304485470011044689973234294038971909135686645750739742690024071744449442069645623410558058676296744463496130595934061201541066831601674688580850397287455575849940912216329525334e-206",
    "2.22895954638339105916767992490058459471242023497691157037154020541481632287459348692532920051492043817573710998115132416533071672157008182806195488505898456976668651242698937496997513429368870452538048424563106721929513652992228084454875050737285663690117733248357322923565932179670062952581868108846979694995408063547534981006700949783682058536653390247496433030034436103336253262236143908618692562849618160416832446429940439969754160068923252334829e-206",
    "9.99309003521566430667493121622160782888787645244201606927339664853788565910456305201487630532853631684130466725703119433753960513097401532272012692880086704642787635827070123480280264371097829124879702142970978599347185469533780535593696307889748930426116323074272705879957302654089266290107165568572617520475488359274891205331449548903676448228882276167638026910968765093148808812556784098774466980514881695257103075425784873586581641195658952296273e-207",
    "4.41913228531009173671221993489752418153078394967086152950360053036369398208324793980136102256521808655056297188819068184474269112876871159440753124481985860453006437323645009868823144122561584549755451017688393384362811164103983423756145768993692753134811983861178374787325761423231837940868888237335367967583003525558383574294326815422340747306893230957743881694060521189950809961336475044551138152395041001178991288360127600161102884671467033978887e-207",
    "1.92745623836673412896106908601903522293777543755263413538275727462802131589329071065456568527523359054762401077060686994956874182090031869110691650126400377000904500709251550863396963229234584837479778728350583787095687869797505067010536672890020704096465810223445374938099829201541620399580994699642769281474493482165485862182613121838415178571959820735627094166193045255717977925581256054118741399462202865497840210843517209658667538308076280051497e-207",
    "8.29490381016643745104724009038885800794532581970892302234488193680226426433443961233286820474899842119363036768137111505548560336183899483670484474142182318415441424215010130172476680123625495426529783613947201464485850299416781294144199867792277257036500082375930942710613132346464894134423492132391561606777557303331464657350343544972155502291444017490321772502586213095318961047052995533704301727176627604788950976737381210228357544178966445401540e-208",
    "3.52556465783458784925943771543597249544097472267285304380294524541630142592363359333609626737629527662806503829857626294460384614559962650792225956895070408170875318814379528435129160013432015652811940740136353801738951654962483453185957054351179623486991024185534717469710527080261065316599251208712057553838420411980362649390321345291818940348157645769468856678753103047482769878755195013412189007039606924046694114844949815791978808891334027593738e-208",
    "1.48235839797170826286513897215558148352539906702790847915299059903146241426985135262160637669839360206791927187378317835774772862921586992717939651135154609800976663311670460471793516054453450322882431357379531765823518569868978612852317555567150801025087922074995868947877507778694933591208428960217300550196394801923852946025145319748424142865781926481710844526215064825887289008669678565627515372462651286439212417755126755995924836593025471524652e-208",
    "6.18131115155391420902053011762538022889505653175945916570544570794139465341411148912077570658539914239700560172998116034744481626811161631878364780865435903174208764753772375494894626810063900025851786404250587857268024770118526158679342748201953906187983524857434714768548947447824281947692723393950926277495112272623934544396906034089240214361237313552677023723824550974511521557686257263969753220811828583014347445973245101858530057704967208963476e-209",
    "2.56535940049458893131858050359182413130176730212213041194200619182642612311069170295193743027168955590076121329015236809448461066508751769945833230412103312420490595002902234048019317697924781201820631384461210486321856263597250179937966721119616956070996777462725392512129653910710813261417967180673384226929751896491024263322633384455557248763799461502804243780911576725765295939375234044700290040003392580522881481459436826020774438116145187185641e-209",
    "1.06450638902736554562089348624637273897147640677149971283764509658076351541926740875203472779608770566723417084552041497077417866919595074733746580195194803048242459410310020024990377700489577406806248493192334103141023842033379229384547863829706509682151709500140195324384655299995339892169467840987569334254467943730999436471795875903975673928839147945862792569377118433555719818004093351074269243107492122537164637817703370256677159081659549313606e-209",
    "4.44052122089834272939918281416058354494284453370652501745082183782208038704914860319608530124755610255290308814718826909775862184067455517006477234065736449865160849438581247226116082423877848887735215640773995031968780478526875499946662769690271452988906493509007228451305553840402843466082276407635420434418110701336812432579320021416377332414161128251478621491182979300032425829271002477215083228383169003736020157778863282654868863039731438210250e-210",
    "1.87267437424089378445809480558978387041886061559320119275501642005856783397908720144161823151070032809408813282373343493232464738666058755190760972771072907869303587818064205848410255274985261936771979236362371839261377618814720069372593106791059507452687192384066487907252636956302159290185249370246094064950248030146454760588560595438030863025663590665904094857297574727612244244155849819098873942951693907081343488032094606541885694345640533630025e-210",
    "8.02356639105794437346537203629185170178017179454123652707404195481169081994080505975119378053105463081624161454342757636540068427103813450219223624544404292749802022081839292699538523736132487139638097653668207457981758061127485705978246653214517030229431443817581158244873017300421425786525367373937936065434842841033648081759635290565610056546123227992687641716314151324281044809130134301770578522656745284579930357566709644982180293039673434884777e-211",
    "3.50319446401673869930951835382867172701134143801357472116086867971215635161494028780278904708052473783725734300280538500006156299613696460404706101054872943135114843610582997930149340700878542068400532901081851907164177808153169106748722740340030547936771020294409787528842405658534830421391150569775983351145049642619137919152967036967052530146178160072521867879930291944824922067545300798790001270443075458274376201847906748019725520659196081710039e-211",
    "1.55912403058089171837063961277098906363127644213982658952285657481971539250203336664629601121042553170910588428658950382061037016975241700218530244551139763869124659758191828267233654788527270167585470200235884928232682355254705730862393094684215751789247088362436573511440284404094935555874733779038789704532305436351371023962931127686680767975280614203139046201055510412146397481588234767611690021512634548312858555616282331942754083386202423986841e-211",
    "7.05511744445408492369571415795270972101672910949576523619092049011621915481374144074942150835976177743521278743728982556493843535716716081867759384643290995193991106082771779966252798952865816595674353294397546388458177666281334292823502492537518909064400369882992763024931948102250846721963455288834154999332817221650601380048311774246115797998116874350067617262126091489275205680355195666044303944539690877412002985748624066841127629075946973563240e-212",
    "3.23046390855476772472046578567927415117252615726135968436551180390272239573544975058600019979868566909424106288570502315182018576048244762760812929339808605587588011185155907338083707524235002076496167990881989802155912644010244655659579376804558995477405410897068489255894456367268060022580617500963713981395283912369984885481485217044275789824363515781268478797434507166956036920465854099332699271049853168780624542270884193904914630390251280300959e-212",
    "1.48797776950350305396630898713608588850312934718242864292112284803304496713660433565066480075345561138003313046089512614436258677520333795093043049850057801670309945750824666908552965073849572174861379154488803565087022313566489211887176863683072998100998145482221155981048080052912495022372109162452923176718955498309689376665395470826479440054539831120195978128277646441907704570480905853013360859492652994421817176975022048881610023998031103316601e-212",
    "6.85279312454101976176358984764656307562250330233409118109089901926906181526863499360688203933071281594925520484621719184138501789068015997743154289346301149758649672970487374908533562627688076069451845419173003649115489873516061439322875830547225487159431457661434982723100672841829757456646706873755333693833286554119718052482535444354027861280817848066740249064580743549127388355663045120430197363606588674626054943618879981659191728887930518794683e-213",
    "3.13802041462648852031816730237165091607207142202016937333410567700465564702268625235812472367406483722530787695935625021277533531009802554972408743946541860717716403579980687791457971294157832113567646306683157837384881335619520095110590858166321878827057381024136269750580911001321995517782637989177885750811715481050983674730261940263691934488877679490716175344005506022365538270478223498887262633193967107843649576123684198144799902631699444128744e-213",
    "1.42183255505036180003319403873827369635901498834693319899511034678999052276187741161483744093106954489386803447111761699384989535548208865982819098791975520450959842415833955946688275199927048847378711210941018495843348724873779680548334279691291507476490288537742217829150403320223260563297677196660098502326692169426456123657276906153085980988886221477318243606305556266621201668911487086548305835468042682402002517764813186549599847697075457036829e-213",
    "6.34775143010881380959364487605082846246933571720380712930486164656736791850307875214863693620156989158222884775839476836636508928522916977010595902752512100833487623666996638477358813944896768055210117716412440627434260068767315839769460338616803180430857207778052593648224322038284765185934428628391717010461630919725258272158057525956029911353802799435673651338337836812033422665047014848656830660542119212810885144905219112039806877069054283505528e-214",
    "2.78186001751965776637855361398983099091012193754781905340916656584237578566535438890425651966920540652232121656930974028502201164163523194749609101784667039404038033057521042216261660473429760149154949549182689350776188828925888463041442234667167449939186403773809746071549118863852156943626416989130082272329973243262474212756208513159745809946682335529190727142135785793832828613037522528894114351825486673626536380893778719246165437949844922687633e-214",
    "1.19237870847588253338096527585926811839329956595022293974393972779141136808291869133821026255924650539026495618550077220326072274821907683305263382645902576385225833686803631949866142885419484335564470595312637140441943801231411400422183050771621904142861785558977396448971550422126327287304423115177253747437373690882157843298896799964504740236357177698982971758673727267406599241491083890756224057042199510738507771936814748727418113375000968101895e-214",
    "4.97916909469454490852102937929039341177832120745357087776510802885907961812965262696012270402936115145810695899000921818774788750828297777211775658015716743347049134961400797465368724226252590467359791529150014167992823939912293939700421270240947752533012847148891771722579219546866202714785266348293722293768494205802794691803918541076895776680042586447975855808398704109462127978416555772813206999921481398522239587365670931854027494757733231107235e-215",
    "2.01605688095890854905151181834697650492375618016403450484415305533465963059874107262348785322620153475555121541402317240984499655734921446081625307898837345071027387179049894424920547429746285833283519059376281612725268793000674124763659734610074091437574027388015952249125580101370511963250469207146228855015181790272873845675153764519593066620594097072184269386662530514532328074374813877246115838526362852041241875424274837780878652431387239547624e-215",
    "7.86398348913906419114342163206436100855958159723705891244838985885994889992224047149450753535321021725789060627792662825836836939575931022441325333977886971054450482165346630743715372338163427363590420560575562765854440195722012442021910732658793263021536430454121792285749812475219172207308993515457802563514389941665468501095960149497547908262471125865137850371183829767585089926854576818309693463717930110874847015586699243364151254577068448981052e-216",
    "2.92606931003213758413004588026543533546077691993861252300175720815613387094608042568263423385987333740084778871636679825330375319033108271272205068432176488520467602313630197736331289621588395134666899410048871347998777247994790522693228085623596112913847467231785848393244750485231047416287369827611316920326121340858490410926537585690551766509249191277548889461125112991752808253127782314068662686688632281757716742514589786478906717387325591739061e-216",
    "1.02099870937135518330126140891332516180695135845241154084611665123826526929816890683605656385902354429789923350170657773873436932399281241500629734903803280006694618376952392680831139415894999010753841851505946101066465471612350156717027676898468952640651442134475557349930745545518854116169174029851743514323582627685489361337655845659679929811893595030975327337852134817462513426124254241091026268011475719471717342591069703062698302196461416818647e-216",
    "3.22805566555538193638997859033746708255786855939881814789935048449250521369069921688111050749783882222205482869270773280420703452975004908402151076953723516103866348392967777243421745591875878889933659708951113702773125164528139777890733557462207515020948238087946982727225131003353896198131491617434077246928192823821663992240977353846563285395071715159504844644634773510104281339887263057289013176352005013680778676897805639493180920694532231964565e-217",
    "8.46081816372814101913165795433279974196022737017131876945279157236275545959416686502531439226300228019881851550845674743380342051248686021377141357915922131094397873372061411830718122749900374871357881986699531328363341821465999722873398336297490675298237300989197764181036585767616868028637293220961059729579850893340450048125419712502306932159919106630976886644469328286200960035769702485556780137339882640336066532753283259720377983210851731455230e-218",
    "1.21548945573103518783765525889553774295318948536409247861109119980301010239695736663170845249058490263480844148572289052841393588134678915062376310282010837370663235219429571581373413151588301321073177572207582280445340791009198654365799120125615129693358767794423830970812443646931211789987877482374224410343986786289013734553313657570085175830800061419195582437184040036292419888758953086483589253557050460162834468561093346929369515745085762085665e-218",
    "-5.20536135547328418051621770511970046584721082798634717967094434280130874416527666011823522029823702832946061522449875711508459536476530281830614459943913157638824584235872637339482787248551994378044084797955864664196330034600748299733648540886628453375529119536134667885227552456453846526619490635614672987889385967250908493340451836994219427661224935928491662138391427222449898518150736150017757030395880951281020847179395202091341282399887354944858e-219",
    "-6.58430513575064199546771685898343335547016367576267141700564712534984498944613691743418444629022814889409078749207363882103454760234390957077475623673352055749388219825027612986481687922734021657098527545155122234347300816282920252678217705253178202797845195221545819277725991193152862548517055440389174101802175924171206810250232785518063439019877504407481924625926852855117972827851896627709945347616176992041619717891333008096635968012703880292093e-219",
    "-4.59277384977722605483191155777794300974838821961680601470993729343056731815496579108983061075117154462323864078943820941162798647906499698214722842731260789796079709404409681739457931128613865667324595063495614351250324977720815696544240139653783179816619957376220805717514956070331826928217513195331484417566874596895953534976900167142591497722698139396402439337654186577797949932791941917968397012876855547159493940188438949342582962086075398912985e-219",
    "-2.67668658195250499145930774371520872997786722843006117929468066015310124841530822856236485634278480940575042909344142771696334177336323727190935292565776877456932918264143347769439744817078744645813481293748070891332924881432737323392013382735336048732978622261453354231771573876278409970755775987776221188514626254205582427323031358330652447791968238147935103274107769245953703175860260523793553597248580753115365247185713352803323985968262264623912e-219",
    "-1.43189228736646331677807875793570314718985376699298842580934831141535536828918632101662954739513036798072256455429993489703079829961844599902754903510557399047011120840571469289303281512350373195518741235642868872889903278827572235069240290913226742969509937332043816182769769659515387393740227102500576884679902538814513543439084108896400092272933852615134675980537942748478228546913706421551367886142722369185900867880566156361119958946766122646851e-219",
    "-7.33966969583068375875642817648288012107131402802737263396211357552282801588098328237992173667834935017277599635125100858995445981207772626777806987388574746598182933978671304828772170058811966705568598365124568378631975367805019369218936281132401118868137575046102098054847555719717534237592923932962994189775534320589747767960285301913029621446747084791986098019452235809742915788427394127688921093240356518724855370268019799916718978082255908648592e-220",
    "-3.72131707653506591272308787544686367392323940369548822787534614537010960939189192877409742472041251301363895834702557313501324959883037995422271271849723776869057407220637989457670992210800855811593626069670369304489841725448822955899617244844347778235142246368306610183118460543734202953294518595695602610321102285910453927512451610842009046018648626493209743226909544572117774111148851112289078750021558108295405161623505905833685097214650170286992e-220",
    "-1.93144259353388511027370238652879894279730618329452190207053190380413978993127498179301446023870927407170443049320754272101315899950255053691897495492745104124720864647323392687108220553156538222412933346151403991818116428934651938841916894583097266178958242496871402922483027448136175795428686021858163100033975508321776225358917389023394893833311951173233138838301188243017558374895138149281252207333700749676303361743751090032034191709886001239537e-220",
    "-1.07062237044337738219510003038956500794204328082886695389503930723874226446043238107284990881942081285598842319139530811747803520920421650038356450126236869028450841240580288859457161140045220468417435700080223168506120918656566969590801729254008961954783917797998973468162310685435647569632986548590425103346608534969363263718412444370126853724808138364289194405466355753354087016674431924421467347038746412951674345586968776042652758029706847668413e-220",
    "-6.62674256998605246245851980618803730919205545160437076366352613682027079327427366893434535139354176957027427966907496912250706132051708408182310149139751466613793766873450706584060878567042352351521304520070761572705985929122588040609436860677890623469652299549622441296716948035873843630094666785875167466122223246471401954236711495348584661468416504340396445000352157014086567628610143792623630148759193403752376385222420179964854915961948519461712e-221",
    "-4.70330991404709459747482421443573037685183061276844498685205503709186200544711406854630016803315171197422677224230670969318916150885905085442707027513575190181671125088362030812874041537526513113518648638092515370115144217374458254650503818182764053485887693798046634537563972079429774820700733453486343467310612547792115942110958662830201827083257718988903632335893904765679188278065934958910675470512669831593786748583769516570183064564162292836566e-221",
    "-3.79698484405735243744295831777802286561607152339676588936569066088763088372317824065643663025793125933810094413487674560286895393741337187671544953866736874586671263717992970401894201380577361514677597324133048961502501179833130390982184291185902151075022249213912270198261378393486136299817679177504239763433736774353360252782724250270800936555883392847088147830461386043551225987562206511429636651962283865733582858910099580325708379102227827232346e-221",
    "-3.37097129653776331534475761619814383196931990438925047706300220135554884751591959335840772664484011639810853684103547469318893400602861314363278088503883278410166207911474842731150266108802544476742703116331684545679369825337262744365263129575211760773139546133340112277858746672221067399030507316714596672220618016706033579307466705545877602789012200526705431399287750513851775090862690730955980719725619914544102520119330497585302193881275243662397e-221",
    "-3.16909135978571762653369621203170755271216151907009977171638763820113132126624601005566011310017130647310452173099746248813158511998022818802769843724032098794718826385515660412842365289130377894030496850670742566918718267714733679662579075515610198744138912824928423817870988305494758435812043910586902966953726333423369826770501676386482061276720146617615159225323668935107004604975213153024496542901871339924210276098066659063875374857815176200949e-221",
    "-3.05488153065986332999309416437864944357202770970040569124181367470563856682292259273669081394215975530855877155407180186093512045889096761237226950877559904368279921818214722623224712806637347589910050919090855098982483709988109395448201680595073109212708024904943830218882365843879218201735349324474172688868258207195281135612157528415805486360226903669217039230945248565177023852943703654470335630084317503870164185845368193726539679466219715078023e-221",
    "-2.92190960518423465774519491455002702487990019132889117922974653100423398735814236657674110819313128888088031184811887646161913429367297872685904172674301343203233390755527690335287184617531850087846526882390676256860500957095370876620990261964921512449014818825505578001918019393975995898150029797437755604237466235665400032411857608815323638406385586427577307573877147407014303988652417764742400498638212185399581658301725010901119552822554274689951e-221",
    "-2.62020998511319501420370249385588187814830306518343621476989627967660780156677700891900611363798252776698480050280615366258542871606006693935804566549972616561407618857405936315300548150320893986902944249349471449645970158612671837904172388601378570044757843191979331672581061413340358036117568159251611720248937605847741039382377493076863522964178131732808123883692028264388156632098454863107031212487280363377472085350579249028511110454134883786776e-221",
    "-1.85437041897063781181939004551727197942941107134694219114453952010332738130466271007637698903833814891837162692400836984157346207525352498622823812734404346005991079250670676073926215239648416285966336386177064111226637395991119965689070598707499430128154036651427395944189908461697680715440821042750611251427788436768662504631919926496875990056969025031718612117266429047168273957568013522553242834813405139628723963769331276206684610368319300053264e-221"
  ],
  "n": 16,
  "rho": "369.83634515753704",
  "scales": [
    "0.041484384594901474",
    "0.04327909774900121",
    "0.04540798882102988",
    "0.04778650847112509",
    "0.05030592387807688",
    "0.052830639144180666",
    "0.05519625919832062",
    "0.05720904320793317",
    "0.058647514627084785",
    "0.05926708702865284",
    "0.058808597088835055",
    "0.057011569251513614",
    "0.05363282492309947",
    "0.048470644930810436",
    "0.041397927721727235",
    "0.04849773481594383",
    "0.05399966500832282",
    "0.05733165389997584",
    "0.05794966172826661",
    "0.05540005342681696",
    "0.04939292360873914",
    "0.043444818966141",
    "0.05267254828576087",
    "0.05816758978856623",
    "0.05898968975002183",
    "0.05451577898188544",
    "0.04460296315986872",
    "0.049846292967126074",
    "0.056889751679092125",
    "0.057466989121592586",
    "0.050875282036949396",
    "0.046074636364632944",
    "0.056653737147390706",
    "0.05903531131511344",
    "0.05213338809563793",
    "0.04509536137948115",
    "0.05616311934223819",
    "0.057155576518552784",
    "0.04710720282919389",
    "0.05309583054165234",
    "0.05930177145402968",
    "0.05233812054538578",
    "0.04727190250977051",
    "0.05767381946332592",
    "0.05359372931771915",
    "0.048430359501206624",
    "0.059136321198505246",
    "0.052888200721498725",
    "0.04854055361923999",
    "0.05807559838843382",
    "0.048943722998025394",
    "0.05542045853323596",
    "0.05764204933595583",
    "0.04195396814149641",
    "0.057534126306880304",
    "0.05099771949686044",
    "0.055366320047065494",
    "0.05682518296673379",
    "0.045800402239925514",
    "0.05808281382394505",
    "0.04388883215695672",
    "0.05916001217344796",
    "0.047863270341130054",
    "0.05591741413393274",
    "0.05193486328636167",
    "0.05708750964596661",
    "0.052538029486286164",
    "0.05385051233989367",
    "0.05350427553189338",
    "0.05699012420444702",
    "0.051430810411632",
    "0.055379873659452516",
    "0.05031632191104622",
    "0.05912925084910396",
    "0.04337452252903476",
    "0.058101257343417784",
    "0.048021372081096185",
    "0.05743653990230735",
    "0.05090410975848952",
    "0.05331618826846411",
    "0.0591451045050803",
    "0.04024813788895167",
    "0.057946499665945464",
    "0.055177125162889556",
    "0.04938139060510306",
    "0.05787007461970149",
    "0.050903520887845166",
    "0.053164405222445796",
    "0.056999806617891065",
    "0.04935398855865289",
    "0.0535285356431962",
    "0.05721147437498449",
    "0.05143076536296158",
    "0.050632777047892354",
    "0.05822419301126859",
    "0.05604663235914538",
    "0.04271493796748591",
    "0.05750476939869523",
    "0.05975386933391744",
    "0.04666687569598762",
    "0.05033933124570669",
    "0.056404042447720940707409667290887885101528902883390981735801098442954882955990250148708096682401788043949157786615589525120763710882134853317766769817553730965527313450836859806304220193300875580485028269984817478511457706617712747839341408945654151213816118292700717667037975727087061128329841071",
    "0.057216202732761827636414979847346131264126536412316946415103282929700271950075460139832599527491454352452808492866301930878552486472315671028383610970952531604453279292330953317162320137291306754491329666590259344939570221770718654204767506184008137843189818222959814817205515745010418306219521132",
    "0.056114511760341361672163037333286298495104367155295781654910883206964714154153442284936757870592952382783173434795526822800786134356132449943060814349858720008879524964904710518455123933526311335256326040017190119497321424835537797110050786946182473290698893065377938297452363690437829691183846664",
    "0.038545425800361577462998108145123962331495533727627320427302032831325754589375378928558886061791668557443023119745270874887261255712197011241133525298500812270165459257522999442406806444206235839785075145467810795447686568906804898183065964320722093981128752605078370200775003274933591903446350081",
    "0.055154310697981114898969189328674159151137621010517077751880158758509941938677479822068471079001254774139091476143309738999278949006336964446516374025714293587942669234190559187631036608499050611395519408814132794626140909481065053700169547244514114665086628303312826542584046282102776699533523979",
    "0.058319624026003763559840725912241764681836203643978392576787998499414506629485035136190425268002079598465783109813631469379500874155003092303264507261711960183239584584804721158419190574966441873211967987350538406819727444267761447249111468006629400826071021003066948173987509227881925423400351906",
    "0.056539623257261290952943559588141837779907564202776066383234718210565509314362406629377063820660380998106613591224409681681747283636552521932883068474888809498441688674511085086149217912882138450947301991619078646880835124670094559001343472435320920208217898891826832136666554274096864861692228255",
    "0.056945837488785779596782886156825241843882185975289319515950787832038804900625821841157935791115973560763228349433535958858323891389267150740997518520536683972310147170333416797859481537996945060363349329173890854301482943875251214053176573748731830305412144032145663263609038542687247148845439634",
    "0.039796439874494788022462221074140866158297472220097202355144191345872206040005125568732533279554435214213902506729353765553153519701172254125752614537648539147836827316253419661328169328699662629097604302144334713172487481797418295854526843577948391341756517921945249425220896202564568111056353659",
    "0.051906130235023198387957846575936930822074502133239527545394054559717096451430951329275082793539656298165624576543874904709103174527437919349780412972680388173074507299023767656628799519876338273852696429065966623583397058440558848861225473902379234542180306045815801599589741034697089926034903384",
    "0.053470151253229162706735508715822813374365616726846147393289528725756071226504322598155416050553596975578690328907306473649899146203638314590112625578272812227776176691746261749713847911293311534551778529540546038837025005613729821779237657749264625728351581650828959699646267533151524933227679805",
    "0.058786557208389848344988326922916601037824192088258593634222146836405329918619012893048245100948601590990784593566604186423611545881197580856792883103958621515989749583738996006697362360887495979960843889020815886268348657079794749198718875652407164990491808200243008143264665150408678443365816820",
    "0.060343890412832203584993930848549329429092794800264892095963037282202513302483568961344929617643201580982944755058178000126794310740189513226290739818320597815247118798922526925679126426815183947663722935132615077755425314860164007035329512540723489891418177186780185124958625580966519953096941617",
    "0.053979391498346357325340423885438842025622652300547961277817151572858598421427053623249998464511328500237673370623660074855507817412715270567263843130778826415753821996596977780507124536769804611138157888823828879056272446664512890322700030042074198015622843507030623534198148912545687645503994007",
    "0.057060035297298210450252058076822124897153192878492710364285487809757815488914068310753289765539898499105784767120459483333404454678705917134043854083512341264402736656354055999002855885173172739657765764022802148400047554082274146219996721987240785441741218360655784308395961811572418733676346827",
    "0.042100830221591368077014518556882390280780221157468934558791304648417630625158745672205765163589171690288854089591053612369472077104208790049652179863703610733590998078336648799361959370937516682184536613440394551772896746030621922444221011695739304497467769386782274197365751732084583337426127325",
    "0.047726948459100822779563973546364159447217649395751835006988095711274655770545181846501140631476285606533841859726168592984146498432929488653392105715514106944949054393861984901600481943520062396301062758161172022097126047872634159917354979616612710489666781961629468240747357629151647049724715775",
    "0.043732236528869348250013435199803080622346948912735525100899014549153325925025061503212603224834321836350775438641472601872606886216803714775997227286803628411114328072864063920274267328607241169325122480399605835271877271253264205520034332457394004714267168675054073185621300753544767244309348166",
    "0.055412913766162800218837432017516607925491148300990605933298157175117594794454810473083373084750022504401904783741594124073084890636627230859087269155878657071338783050861007360115757613962433822278717930596691495989584437104439200623179780243827870253333695641435920048027439510987759629884841986",
    "0.052546558774464458638658059982691672415554770294823590291390120039988629793920000887675247505790445473636635079505659772823190213967733024104751335287778464524736063317216801170067729622972708916740613527798380591501681496029742656516043270986658076015709886883531810743484064058641171006931377916",
    "0.058667810441068001911204073761998378576983722650202253438027688441927458626419686038321314791018806672591692734936393846885080561508600930059240453211060570050366788544672185573139674074252173522530141846063963719321141228966306626211925921155215239598399953120196499926589782268413053195284682486",
    "0.057302303765341488693423829453690441658502947802394712367656561024545625685213696019460985741431911836400491200422946260725454833108342549483156117358710931958478724022923359157548788971570089657274515778638307394975012096558543795060047388872281394475008773125121226575760082976396360178124366821",
    "0.059258008859088875740829930562426024117354523405692531410912674226201939684005644264501563934134888956466621172799306961618224980476165001776772481389377255151286559599298054813387909389585461708535324523007613357382614719945732711962604184681790904676998921974886467373226820856025965022459917487",
    "0.059519701781506282820819731346324149404950171309988936947365841924158005304760137826089652990244050764352892334791355171426239899852137289296929422725751725110949495656765039817212395197098023238570102897384544400407284976818882374289937717692547961494636480965002292287877977125471003376114476379",
    "0.058846246544713754194370949945789047302824822899999004889449464180352823343934500421041761488842359148315122440687671108177730626529890614708054184504363926932724595708167904211873425200146250699682393019327888061884248954712454164844609416930000879515357512993445148054609247817057676937532620174",
    "0.060392965131706143820592833272280482556548692079935171839524214253031725904003810382572997470864147759415393148712534116335172234255786544023675344975902759094626035541626519385760106548549913335610626134736795460498767059361387563529147268260890571267703297166974987127126386014642309498135265221",
    "0.058545394775680043373281365984309285619410023133077535525736779053104674137590257141711835174382115449110972159890751510112497904677639260297197060833518332512344422502320480130796487485796360661855204694291354749362348904491226263410049324787801225617593234505150136582212422068071495206720744934",
    "0.060564562382918353631501073742172220137650291864216085049955002516010508012056102717891696198493900242688967589135315869841537535318606796925514875074843926591292703883833519707048361049518873490726028142029110514642702197336925068291189648333449938187066460991591856478344566093281954142717354451",
    "0.058848304908891996045544312501734414830521438323279988691555298599466054732952077966546490347759128245130366865797346964727900130102756921695884991765643450932380594449634759951667814963411775241158183291333606373989440431922967823521084972308832303210261756110405718798770770305092604836627485794",
    "0.060025209089232138291808561709544289448969923866520073140551143304096604999840222998476223102209949291413441794881331823861932387790843476958087072453233408895674048476483192963793050326598882893562822562181370311657574952102420047498130465857756708287053038610839374590421675461167022991742746656",
    "0.059599270546490754157076806741228964611389270568378430069536070711593314788498884626538996099815679299015622300210711789734004282412773801959698255557216873316547947094198123973478535081746966763478621266168039394773740796045569201380276661940696032364673591113064406254081435920692158346944657715",
    "0.058069657924380469209975287391311046874023617548311359486737561851515887594231234997560865517217949965121613891974353268772385196173021807782675532394431598025471788084312284905442273505412674830142057791943699179434953335263558329632648180472263937095040879168944188210719219631727837256519170850",
    "0.059946371977036780792205433357789621254120415976312023471626688770995411139097397214643640057172581016944678931714796597690507977017702674974982447595102252057856113867932655530907708264035327580703355393854744743339630999518265301297830424725604393076138162642740993826247281231817804589862104119",
    "0.053315435686537999720670268933770739977623840473921383126873350248775319020641177125128235127989190786805573872482869481316473238658433498595955087685759892714182552605002160525850757195393247404911207181307439986553536363627870499613367666311608344874307410478075930568481134630145187138004156441",
    "0.058296360881024897862685194165057837841355699055667072584584679487388591617192332221952618557262551693527625495695875570372414716204238405836917262928232016791302093775893738083445581263642475222736849012521192036271926306089514338756353136546325211686763409379470575436601615713294340153600883958",
    "0.043886671210108042726061502808008079878683213614639100893058668106971598908216010235360284460277052754882087394504549764433804383534082777849227740431643486071826342775704203796272125252211621214215250416580990491675924422013892525991689794830925447339454390168166875792991469156347218404542874698",
    "0.052394057112839191773736914176978904632885407230030305543634121557854446380901226426422627171791861931522061802261587734737873979881288670060318546983515818881565282347256525659013903955756108241697595752624683153215017121432353090198563179633511913478974347821914478923872435445889757235557824463",
    "0.038081456333658228808051899869967002848153743577847165738979488280956936388873935839502818694950179997361456736485130276075773833890238311430286866646482547988282569121222871954665903368778398068368590263856749982087564834011914610989334042747325609079616684234330204175376315014838710385574441697",
    "0.060182924049572285291163358738135313375484619250506590815209998985194488822403428045026034086443731636116134862170823759655697005308123455294833488977340058054442095701118685743231076695782371123580182318195999839479396483816159938233103222082852533972083470053375103549391364871284763044793198431",
    "0.052679767945270413813713027612063275980623196034617801673177524842032058584076286935942765108512859988802416048226376194713995211184768224345493727762942712613923657751706858061495707763534876529863941878330233504076494088546409115584890132423598105493917670019484425302079289441775792670231043156",
    "0.062275961932545603589545538459147609824324362677415051358478697352143251386204351490949749057434717556006695019107496618904612791455999481671853530088455740167636660556034825213375466997461284350980837742067348833502588841437879096260042087742839060379850056162132630999501450986422341151522150495",
    "0.060827790690512431735495605937752925733756941491082083920040610240909230363232840006137758543459041205090058137646674421863644929033066080673264190479306079074798783611910182613605127388323006525110630905271537562233221486045875457706994555891022512062797591050005828363705341283587546564188148373",
    "0.050993727911794130903829209613808492011378589465464382284092165613911187051123312316270241062543313948315760956146266433773087993204754288145489769679325925027709618160353443004129630517574164167285271568022771594130257300490081564155763179086457060380215935324633573942477097612722438075578516667",
    "0.056019954253981337984265463040273132690507452800958322979866800240615000852184876144842425243314840861579308704832334979738303448294835689608676815178282777343090580239235042319513874674512792616744453383656167110745602723262773901137741278669489123094087044957981469030509952011244059105963464228",
    "0.039614641791857590275251646501724309788689979243844961832487306865349910455435009206759149038002499134032166906679803906879885879106668196964973448318797233843237312472833295526935397313321562017626157980990301178017591532252971977150784437158066555135974576781762243920554112764855837254924022657",
    "0.063674680302573546830524184013743761634007309941441798619268131863585213099914836504332674388027645808565121968507089091528717926146238974808556326273110915006528822383395883898798159572846436852364000001335719764080829615319185172381013820785759557762452260959291736354990646304699715364450341357",
    "0.059828794225172460308944201716381518788062225480558583807222951095510683982951708343067771194175855781199210283744707076927741330355807568213230933056813063266097547420235053085629241510332165733569153201565390103636175394194255475624823529128964979256006284158843614369519264084636112286579208966",
    "0.052827500596061084238888580859630908380095506992473576217316080918806740722627234723740195774814634882840857514855320147113342206997878110499672619174081901230470961765077267559528514494063503624922238265863634894482672802408525978674479087942445280990026230645367258225914271339069594056542386875",
    "0.056615290833635730875513051012447724412309481149542791670749805670151064182772152898833616295331519244979529593390896027814990991461658337448819811449002918849827522305387975714453775946413753502637921127764602264284588571468594822455147324710483392459744364702759585222601012026051927583917510104",
    "0.044885257318097864263949050063890964827641966563159242341791727040484254782379996712722048226671863993137538064633714567408540022985398169156187660261147056535556942802425431960261073972238891520733615706686556058698317939732718358676305066986384515540206919161796245113082917123810133038625349867",
    "0.063876906121866755674073135239086034213464052023594767897053790604521648752804930933972241642289051387757251391403930807668066494628543034497726595303895704374906750265185929044305442527840920657442938912301820346451258083904204462289946515568806549463482724838913943208050896051604735769764212773",
    "0.062927893707901966665666968781738507868865766200495958742342500830673175590311757008468405346976340088354268069204598956550719451320934370783450108311205788167397036462469933991156347943261450049804795617054259067063630208614577050840299526009606453727549886103685336984178925579281032454136620641",
    "0.032402538539604000225583879857217657701173501701196139589542089672854365237366387917563653314316854442026570192092933563909979734089872987980476570411309939951851360551867838001239260340998899517123807082954607790053758291706033781198777965756117911965070987960211882635185340283668683018777525792",
    "0.065827088219201496996152608133282087709696437277240649091535073571110259178142267225497675143789219099492316898803241501344462297336684307510286687257301424578935240207512830907016265657510610792975857991046895735209954700823306118366620308957515394159948726834032330663470588293586437313279807327",
    "0.062684406210132655747326386416505555115199347064656053018821308424214486902125580565567298235230424338646403150325736516039134909341136943203570534436682848502708483734606762547364086991873348895831672234114319076019811380392663181071195576370327797202639462318502029646509000459502582076103287894",
    "0.039379953087127976532099288908641282175593333910271879843160065223353434454809615369036031053445485031542269111745679810274669349033527813588470278081952281074455527173217294106583590755036994446180329888393003963798913357613586227629733745904234180945401163516043849375587760997456574412780684638",
    "0.066650905881333336476802950141360907869905019195693744504602090127683928926677586824038564545726727776394245869710785792514809090316422612795482943437035434608069905504988646140696491651703561268649020332408543522452288564971100745130244247330495762379542958555617093704743683805219300336517155115",
    "0.063263514131909862806035491906366592032998823235754541055266828077440858233659437773926858625510821652316863289216133672727390728601649783564622813677806499234145465058951929535649830586110274263864255240369956506962704634857454601296103449459658008218993105609903552644240752495219795542513156616",
    "0.035696743790431907212364606016223239124365995123689145094808052564560542201504992499785987448497289814420769611489156904839018313305773467163738218473634010549568532991009902048984763529282029836759265622209084748917222273132558589862332411900121718779016345319362053971841509108392680109948032070",
    "0.068316683736243277369593905348367997710992388624908999725946463592791066444364064333663198866679623801215762882670483143784817464134018451733565768439581038823343989546911454393710640656103010438746028104001806263381930717211954395961391165970436491394891015721737557014357642776773380074159438044",
    "0.065971692803088769687295800366307205352091817143653552918980936210256967731410601535724263937868335962391350948706850237119878932634978809561872182149395905893904097758683056556640492830495887876885496287161018658849293132600436796031350428620113402288114106009712879764730357106442952146898825783",
    "0.035991501764413565207182384272794606413373237041134529850491586465610934948921674820044842319980601978596651128461167243782457442878248015125839660195741409179444279354815099763306396581831364601841550643997594239056686361365903109853386635345824227646189288120875947460694874691066662214041435187",
    "0.064600239625685177019811371123254849001791565023479802746705055675963688608960647915869002573354414917463320155670135734489291382961925616621954873287407581364148747739707058146807705279234101368995399189208582350424166869176106293712891609718578574338149898425020437763506123616053769564829125194",
    "0.064182208210399556008213409806198665781055139942164461134092505318709442458031296667415601007231118969213255045333740282318551438563282217367037893385007441434942981310009658394602831443616593711277094136642185111402021195516593876032222037679530567803645462655287869138717426713858487555025468727",
    "0.058195309199979669143154755273056231800272430961525196980927509580695965503918071300679724407956999234065989622321400039007797800852995827641980875111517735332833908818021107526159879715290760795744935691666986693261392845366459916716745115642809144332774731667702664776892381318693426323632647784",
    "0.040151306846259592768257296149878440455159769242981840793390755951198367570274580438235722132610136933099287427146647977841682310670226888184107325664143037712603666706006865582808543167186536381332209928849882677974524186419515188922893483598091202070858082819149885206037717118505616468930682007",
    "0.071983859270778282813901069092315531164780132278361040676955466645694851435150604618178878758274456427505628298552151895132036230294211589501548362013453700257393531224384757257370035778718204760653114708091004228725498028452732056295807549611378231974712061931747746132713006728043283474909418345",
    "0.069991678201293957792197655502489714153779508004099829569901882195704912649767947733232193234465813222254335981104664830242870944214137129640004635545649596904863582096168738200513078121124083131312302332635301071806414731304735240547920172066730281955599183168028312006007324384742123587777106078",
    "0.057572366973797078553695055662667130763438558453236988182976006492472779756311596979200473960302792151638481289768759259926353368464451862620068028951074209730139304271537323391232427099136026909226351152829578101776120732317949386490954473200075892939828324732814959368229166620388455841958039041",
    "0.034578514869517492141407984096086708134243414906684990073566498892821471516074899282154108380113301069869627878098465119865501274613960851689207949460944246248263906324709529042330060084388282379221809839742604821279772716509965573341821671999824050849432571806514078405896771618812626883951769582",
    "0.071126560809578228473190769373580239844188200006434356295570931087556609283925087221250978079892870069787425292818768246971884015254269231634544678416640220993720678921462943570962576631484251488589741002426584844426314975612838308006251781082018224437371600116547592429036895528227159861491799967",
    "0.077670730858327479974036959289293203241384868758406624809120704853478155254106078323657548658678095677863075641020655137438546351649757472705466132964874088661924827117332009000438102283763900106600380708408839816857120874027783257915691418930151719143491696649383708025972489508976435834306151330",
    "0.074247139881821241134772638832441701482973767938600265473372298856514561333679051909454615839567363606218618644327068931239708310753470442352377387005312157729795656668971679169766449496921295559897160048465704583622503909287168775892013614132723130447478550359976705896759923940581223576453671688",
    "0.051286610708493136257584107178845284354422424125714884515207346730036953978206079742750175161760267840603208992562210338549812973732003472341296272928460067299657038300801750928448449891390331721760689641641079286911113188089710148869009863924117776923995622301399481824693734010520272784350642603",
    "0.031695986893570368989748663574873982095478195747780823771513634263910316786932124692144816971334438272813333638792895647053489371748074765665973524238344870801059599965322482082230292397627760936160594251404053613473887217984586285191128932058095953926435749803099724252806927013790879024669641080",
    "0.068622168093234897335212150428118897595344662869999297625167903564080015675503823977846322226874209260480743398019211654802027959376221144939408867248727094993240927051158353272170016030462026662477072761590729185761041699746648692646754703920345887810180424467337165694452110403230720311378760124",
    "0.090883707414373715667852673116842746075486094663466502614893740247898377190365589957496798962909010541401413078601361520647916398135430604809411760360049255060924192359980189769911505765171291017691566568397901912631669336528732161603149019338600235743943407175384860300628219951090587661790737122",
    "0.097681834508557286034506425490696471704515883609100129621049821336701869729490689862192594713273157292493035814603896351482780077963184055454992618713355694104873291261895783635708560302450379660449032162821173260497194411280447962628518880291294931819307823777683959158574371089901359122515101128",
    "0.093674941645560931455026140081281897033770137304178889926202529988847231317441579787450375200814360550067652170438547677639807080372451307353652954421093080645530182874525433264446091780898747835728466903732560529055122188518437295670080275607996349431469335828018830645486822941368626157713959930",
    "0.088185123532794988797394947423857180066554051510605858593506851029154305556275354694685352623496285789086174485267001732660022905893870027100574160437786196869418906913165797417766037139611147954700385617554017421121503094689425737270100475961826400410461790657970401916083763106422899764457473542",
    "0.075474497429358591186187070555413218159395711248917674764391596665211403635397889746820041422895686480373097016871859351354103377830381043187433113444587511518456551200982173126208985940942964571839375804728994014252810675294068547766143006166562295773960521523994787175407991538593899883190300099",
    "0.059835768050769156658653087416274489015758583239962703957258210613562092212595730857462808252584292859053135812913899854284546511271513734855148985039698629809557855715223235839437861664746576093046262509711122337229848840812979051509322267913646779053278516800696208743865809315123462043843896844",
    "0.044464414681632095177974876766540402235754476437606091605588059233820460941907629976021322679125780838481895797283665473684536763144773523886205928808061424265797266238271290883946107618388858403771973251221940398990555292011410554369178311566140106227207376302502591808024904007689783733022343709",
    "0.031224297742043095860524491269691641852310947035744980267863702326521042830009856930555096816588294345997833487889043577326512647191571679737350662990651080919853120576826206423326935022016187554558222423862573036131105921965185278364214312227773668365554294169423403410318541015007787408179177495",
    "0.020844445299518354298892448132049037477805551440077499090369356989973894461761377971970771485015955164484864292099954884511885722356311719557780321827058763085778591716845301707608811462202695532779154771894084680397731712690379972517296877359104735076942803100600750845395923439904385645339669930",
    "0.013288868756106626800353810748615631700924178748575937251238581938623579270229865773025849793210685748634294383220493064814829026577049225341102480256156319752174419098506642371450568500412651098447121615283440042935235925315149390248634512677442734740603352666367800216962141755711755170626468885",
    "0.0081200162906915883184736895505175410555951532275996720795313603590890440990355345883016127146149507483362803930233608552065118655281804983324025155452826998962839848533317221842994646591075214538791543501090258922762811559616106481214365540618289689410134299386513931332258655904541623028436425547",
    "0.0047695413841787842007978476704623694400178633292488253360155078076282666403256941460032885558206664160126427772872435594931901640785685189482249898363546711574481132691518136924264991528180690518313489243910772931767910706519709717742761943974613471483593361501794381862139447163173092825248904689",
    "0.0026996805551048532794719657933364980782322545092025142825945453847819981301194010125279728172828508678755442180112626924551787125547646777279170562374689399206301207150500736623512242270244345409359405393886378234259566107906708035056535571743345911590634582141710919222568740259331237350946364993",
    "0.0014755942548266552152828169931536779022264708204396429587818441089077492917828036615975904991136347107075264654182386827620812566623339731574427891790469598926228367213640483090426475644456474864042871355844527258386173675140516515010238887785792393997986811357573926346733274762321527737092649860",
    "0.00078021987610770552551016060868164231356559397853597735008715879393710211007217304300079861340970901890207068574882922802115324403134834887470289465643857590149500036819083630831310954282221248030455979932346539135680702369872987871650448936276452211050181334826576723794880069704979970579867028223",
    "0.00039970462921066958227831433358187748063923990907669104114590209357886017541466745729766664152661179787064970375745779985318814196860854436050256002858154021159754491427286997975200822075515269000159349567310356366934588284911761331087669747279495503912927757647042317011892637123767502641240106313",
    "0.000198668652871636918128881107726386422532720492084768924273329743882109273761413408558687830029819189427658464718566435068048085039667445034092329747676414525985030186498581728850194891072162782229794004053881476115625082603844444782807567527577949942329843028489787665429247207362482084286027150090241304817069616926156614381547843766465900724119806984216961009708985084856940889296333661818292348688729063388030265024020870963851360985805313633156172",
    "9.59217714522451633035555200534146014160470381348106555465883505962792945813661561838460868368677895266173573423010856114372373327278178312669498286743038878900641933821557985015585543378687704096134843076708082646919779307347489453738251752706414316261490653770439868136647591625697119942126376676927487424638419165768824434933122183543990718675626265245815647150063295971552175395099346644339640386219926951318864541727994382505886503836045079414745e-5",
    "4.50378193735282395819924633056506570712431709972178139969214773725992233988864089058509632491951008676229307307767421207833562885052043022490860010089651164297337554527378676845317311797249931140412681752375195195369133819939583124081997011531966859150275304660459189879877574715841449895401673050838530018436012403439598518366460719581378081211503074314188877919166213574313961145302320917151284444415852657034032945841709297541676416438729823063762e-5",
    "2.05843996800856802447390613536752460904945722315942465844233830028952513988667847093183118500836194524552342105739759612156868940152807359027315652688122261588671998204980412389214390593776301722413529082022850447233264963704227687657761239060680194058387303921520745670677697768870885511215558341707132771272914979966587227858323281463218854003701543274231848290221202611227808729766179536112564934851188608200840866632456722361360839064178820185707e-5",
    "9.16618835628421318126532409091521110036179973717277374813709160557644411603213907517425028842458726000167123823349715537806946899590276963312782606697498919317942879132262945256666432797833397770988113494691936259528085193251294695378946408818708933402428016948372301131684980261601775008174570529483292563790760727685999077295327180686849609725576215211870425922575184482782338662162828865957175766908362407557874510519342360052688690026069415551137e-6",
    "3.98001181298001193393249318638201408908634892459181111806915933383672692696421248219846858719032784157677512451704089455890705473468005160571803351253421438132113230470857738630052288973029546012352019758590468702384684461012894871600476234960358995945194694082047133719156685678801982178767157161532492445671316069399829304289674939980244695027790931032267285602434267530961912748576594482048779973528438611848402949171680317269695403859862796399391e-6",
    "1.68636297840505807819994378677366146185704027871244530817349528918071888309833012614874333034199088493768197650393486692905932007762735966293129989223867953755647475418950420703716952700309000218952899438146162220671679585086316343756005031035925635246839603301625843567765254604618024603944880076957020638700290879341058687701668348074126800618054533077650158496185047795650353444783489265731984320822055003656705360420643434649879676230204351693020e-6",
    "6.97733430582863425812580774787895458238006353165465024008926172597660524018877298584896941343494563468390816596501417912225553965105216986736639146864506685433889999244903837573030922524056425977257841064051234500303415496080433409225742106189020716141729676788389411560652883805002000163922115227239180949935457354162159691800908927407232400687727555323512974929786596100996516199634669857993067071549765207635978845174217760586326808749103553635943e-7",
    "2.82083777171008263717587785189425581681228737268461860885613575255009147445160219806613492679545517502830825959686478289642406151153694098569427610245415576353674635149507700277906571138262703203420970343956503956998485361062985872727018588272208227911800671159331253184946262549347657556432030835722439735292094116867517051496929222938859292559885726825297769498390890141134891965086253897123738019171682094199692189828870090839708384297939597621871e-7",
    "1.11500139107480537650028335193564945332948007111313349876037017873229613543963300057107099496773775315446211703603788007249082058971963103450412934910794758299954531509311822496277921197963696436751496351907400431048720767347070857070852097402710259901671820284332809853826542661016678142165021813552943303139621869824757284501653699199017510813057255124741036900648925473594481890752351421469378186772060630252976835568538411940632469798275724303984e-7",
    "4.31144185175428479275878671368874622120755409639345072477171961318813769832517141484964090774961709142643403450861142444615546251038606150267084155797654624967601118674199426169686643150316835681236218048273915243864338828829352508604065855332425214742141060484393776182081201660013040399516997091179649557662977298116527835366030343601239313125094172861913038448038849075599997822450319254858251443985323450697310205362536848822312350709837391851422e-8",
    "1.63171744189722378447776665538452829812556362356908300897863276505395684622735525707875887138150133839432222078409342016900249860217351935702830015433797503178430642311346369789616297788385363086274446645598579765171365592783805668346441298570580727064495780708861266523765850100198738908062146914929298931080976085025932041087057287917425715954898227264356843145981234526738039793003759441422143904796117974452931850060237142700417523818140958282211e-8",
    "6.04719719617423167054970072390282171262725793195690492407810428750387403959075411868937827220105297089830234266206450083496751558458251267687575898319459418071872960356371956259204464423219749777427355842372225803043886830858051494342201692875331683716968393072636849755420549007850899942280990042542404834324293168246752139138158894685696981050584947228766684975725801807193325935259850630124908718600438551107819998992462250543651100377860722712764e-9",
    "2.19557805665943583970080985585672771187006099302760984336411827104760121649249098198155854361876351252297916440939300840487334619802925707608095481245988269858339031109463328660510015576070305326924785909908496533528504745955925589529563514801589345216629674101254971722265495240007551227195562064958293849800433762443070213639643237633412895278440622462515810409597172741268405986168304486428185725594048762689864749047554340311822225818462150866403e-9",
    "7.81297808218650705494476904158828544159856827811991262119583840759417625695994205539077534692108589437011785676577786908388057387532539779705619763347174074720957771006561415987645218098262896441786319926950959837011643433212613144220357959698430865642984448129384719905683454804774912692500338380274268955860367874879913582413242204752977010323914017521249443535234939439264162528532084938354118892250651635446374305128323438331081555322528333846183e-10",
    "2.72605320886065090838870062523106363740933440760102327117502239612963933101503369133215604267439768093822790696276619050792150079010562398509909319385626461323818703621144947007219952582363422194443215794547666202750054768969692065398974667808963706008763362717991048199021538066128466787303178146283673337798932893247368521598249748529401012681209747241279342872722854806011492570431574172678983312988861946280183850057052164548222228666927550668353e-10",
    "9.32974172572306454400603390341768557651450821209931088356653227250147393105759204495742442314770255557094407574133674331420040470075712688254336299092604296050581436699503284566144684405770864004163981455915981998246786542131454813117328959145188478603679687613087032857664428473432460252681493933834973327136336238134211870994610383560792398232827952671701731928872071694302938150124622368280491917067685417893121519755243773775012311414906816632430e-11",
    "3.13315165605530137334500668209278062292702453893973367072127748487996942870405777203381726417836100137653409062772101545663344723720378113592739233348317743264350652261491691518841739558622995588687098136593009660010693650961861190703687898629567489215497917605841810009523982460868855026768512464789270632179488550009551899245975544397690831271000688601872117918531764458723501754738314498013284718171686742179476335910801030159058148674077981092604e-11",
    "1.03281068924679745402596733042480502519269572336668728337409134242604374128449021218947822617924736022553723269657462566769817968415785974747426361445162806997563882026309011261043837906801972529806988515802175239330270101591130071768119273969160521611907538330532935754001123692691336017975069386873424592384416631472240673398898247122875984192270858037437812968944488479838306979886001273503787958185415888307291887234994853704501317386433365656190e-11",
    "3.34296066994282885297007286860968318571503063326002173488900583489641553777876840616995451697710338336355870085356197293487479196585351738572538477772944025521143757036925777518497049210817626137070287805081877042996681653109457707477694412346295542500156733437577608908822043824474128201506139524851478399224402167598158967803636570517702056171453220636233278877217419329833604851926454057283083816864287819778451631820975949556507000158882400009275e-12",
    "1.06279634665354579837734216371379350595641396934852423753095536203969200685191829393543124951072031973546436456612194056812602553828890772956185665010006164537527665861654692358569727649945005710235416103657685442339616533631172239012147120128498312126413683724967359145074552069156142264369602370446098170788157969884848182853501395370741366609726430991246579518061973812616289813114808227380287459705273643893669061539053587718508421608756496638604e-12",
    "3.31976910767867149566623215818552725198411519323271490700457884852909686061996867290090168813195518521127565304653173904055537633577431296180321473148668202784694388809136567639429451973205250124229088179575038569846207588401073569272646934694335795788203205440520012228722108252718843822636504876244097417992068980780743751428467879776648902761432160065585605352001132710619383147856809193636953350665620076547005659728562066798263915617365693493034e-13",
    "1.01913048240603031684502515637627416222043980873338144886730437893923790946273497894644335017964106530118874645874467544470903588451087883266216058022018762874355228012746361573636303387350960284832153945579048846170713151949282085372195892606328431424001608388471055321446065286470181246831822074446560086260220108312712604371156100512556849459053847443828748741396683756008936898684063462657572311957526405456925453692352063855212343158753471543407e-13",
    "3.07563994913408604060696947667773373241935446477749318519681700466691258552872078559599517247690416490172912267050304049131834440234194464605499153634332414620937550811602148356651221371757247284287000814448112521069018982604571154015491120836779978893980237522935050403851784525416566662217673330664299775840111339608026818818689538294132935864634789803413048376237886707140760924902212891111070852932478217164662174932240904281507594359185220021260e-14",
    "9.12724517206933691141752055166098842155664666115288922455502546205713082169047507483946384358566844121270421533044797760639390661387633277919768978219504395986914361174455494162294153625352552533903678553572663209548035079640002978768794304753530516797332365368689022126820329709120613068357605078443355144639208942007679071576446562075338691423339278909979978021200545171644390036366003091623535369412428044728913672841902158086585962450277788218367e-15",
    "2.66411248992003227115940089302074040920323625376793661230586989288435721969865024878749369260938915237273450948897465576115787824007334387255094016829604492108919915962566918093295659532776555372246040015675126350299434032630856484964972339684742041145612957048658958424136065704827155563038766285896076301844658694334008729665952868874428656121942118559399761252414841641411426449040769701948757731339142192813744808479511848765062169911021286318804e-15",
    "7.65032326679087576587698305833735459977603810595930686890335870548405773292572821601240652513514046436909728660726085374257125253204011305956726648746378305033667566713780941224669517112045898681457404439204559809856308270989689530958550564273614422172774830217402655103131739687923836242585100884870523074598649885962671327055869923894837181079035245695362371228787990963058732991270964872940539293898538332001974660545943364846584303399221521207297e-16",
    "2.16183784866495447182250887422070280555120271827999661316492914847364245444590144920065220650712642909854519624006086652309790584249953405364080139575705997511394333055199027020614961119475907471069473587559910281118007989994655498433412060213290105546517453922325046344920971001189620807629351783970913977942042473738015853851047943033843060434772822087201652012337663677302523700238244151378310839835049342254602866895020756025399277541604100937773e-16",
    "6.01285128336462578514046515135107095005727935879467465489025934250026479117896807688707446832831752682389002620725262905268426697811322274132071944734645948821932481367339710411758955849801029446379867893180788521949862368494146806964269546133966123796542601319042747302876892733931222802712160756307571359465581959158582036542365724298193449064256710315125308977745500317247413010997369047173647866184595713143819663866463123984029179497730627665556e-17",
    "1.64644101112260339279190671200873305660031041789968345725405313201650292664529580765377293990922846622773882043233640324524784545292090381736599530903853322042635335821952916795979810119593827333827486888908198183432112470645936087077048119254048525948940391658293916283308591893268521801342051500862545532404379286075902920568297348198122316923078771566930547322910959762583199255223364493796701649551759922298820355629353010368361523328217639429384e-17",
    "4.43926682426822053665970876693662783597963113262418755305672096173763429220101706541014224476390465407461554079765225508681053048619401578294853876501532989195757311880631209808997548706214745144916610015910893769357378342410616065670431054727710250961916536748605553290888896567554120915042398400874189378706921262532342983003447513951183804193942213990011739527138186277922353237277788745302356337902427393078964600071536285685866014905531698789501e-18",
    "1.17886349561185178062702383360339535422379871058257763643930501523570126527066616322743841221583303269402623510436759190470589962701532531644960940723482518274158761218625908481937669189586380559763022815168439765054653869629749351393194775733739307421061220869289589692338501061586190769403874271771741311242894819836652423070624726405674797070287342198053348565967571817130368687193923574111775273703406575454776627210850877224955701435827566104195e-18",
    "3.08381163209014875833506479455347615156360077207483440141981947528944458238526264113757295414814867378406847593972878267343443464223007165128302091489660627623512519308127860435879775782389405802704939458845807048145057085665593412109603541089367081435748155137894010946613596676890657748037810249670820158937717316410584420166580139699031786864768689450178532734710694132286474105074461992865703241294921334468547562110445840322510416891576640339634e-19",
    "7.94815373902082977674124911301587854129840336765879447604379417550230391164135572916198469693782006888705284762175294687839046510032776927800428978382181761935604479221929936913332754574361394196963556436268194780948386560249521403235341915222565509631509455395435635125771218250335362425373161977877069941019050272327983257093081859069812841958002580351573767191770415131075267078948038440066225399660899273974801114656417788278293845908548997949700e-20",
    "2.01872959896528671634323623612024479100149942413031609162883774649457620041977897452917650603402318431331882963068755103319588602107641990329429177604033606320627527496680949202766643228577123632727593696677541137900900792233706259043090499660628665697792167081167088351390867211024965818243886625807639038532394714601840618313478251512975576337976789167390756403130219493321703682827027180109084713012561546320248385070936416780173533655775843616635e-20",
    "5.05359436329161593737467542249330658169280093996142189103620559446553178482943761014691470653394257696160284421415479150313771052236589040124057496169208397128160332659100730553177145683649745390462541393999131338134398405299252142879151843777472452775642584768419741139507620252143109225775487835683740757505579968067400541729487344426940138184868331614478846877436999610634831194451484854158745122540379166428719305624126751023829005520008724196692e-21",
    "1.24711763078147274940595900635020372859386803414694480109893817807663324582567721132611657797193793715886592101606522106180298004460760731363215788392545090708357227312088670262304476345251428097300641141493950661344775324337403307764836519996656878936426055086260047313566548903137835243439321717665681834872544498551009067485776070501202161378872698775606544541914192195362705888287075816682800034029724355686696865152395681636661769414159049118237e-21",
    "3.03439055017099375305116789319598870952779651706822332478593418847324435081240096108072961679310641657366450357073135570143600104667030892279113313378038407918443444092117644588832579325419311120259629793336738771664584378946392299968886871047974256560828607667336940965997377720209985928220148006680649275135516962529870844718181860818421577457923078404767411962433910356006979156863124198320760881256215977166348337295556310596162976489574805014447e-22",
    "7.28052352301583179019541132386935917352459187312711362771473626180013564345542869690302165412373952852434182561128071786300917074848188501121298945424379641239927723169574174169773722972921398374177511773193843343509093275305608120735057214081584190573346304674230151802079766256703428606556261811433289945577168921308374569783372484479094274132199961954400962586465892294675184750328362115249745211097509938270795459195871982626504053137193539530733e-23",
    "1.72285538151356800692032647191987944372038800111459689362007712831850588314792897619560269705572395183466835490216269013391623298096959124988117943331246403548333234175488279545737555089379823527409224086885295330843813842391031348899176718351804723227769065491755653844601893147306704834975382460248338579857459004173117147336469611159592796827213687228061803257381671998978421642898226206126605492948039492608245298273001493181254190229092876587092e-23",
    "4.02157507001764452240059414719139949741964140100609707019529998054762115056280193785995086485427536966055179694751785609343076623392640100288012933835217704145558452514418248390849399204915868316065098533686196688726363121901608853237970851179775160321166617233608711023275913923537635088099899400146193955912794020535614121770456620429494431250837588611880250226993127841883362471933040683690558021188604114776310349085493941321631854821050364428614e-24",
    "9.26123450087321761738524642572805212679529902750623857204590207899789571831314253005319687678245382252097664400173202985922493697168955086357438792390896392107662039118022089330871573256126437137038718343858588183630107235437144743992975041420905723158607167902206008291349833514927475084983276337064940983859612378930227897909434774580275413500088857418543887472592975930281537034662598225560510931780465766479914145472483566445142865690123459322492e-25",
    "2.10440516432704762654793017883832899180868371911581135932410825324542188753515008779972883692507963738445747790662118601228766219541258866674283396177355515597608934148612150933558100365240573070292603230178382136777967626679080115846518816286905604753778036025275065156939107560019794385849397167135941850498019660712807817727620131222993911302813059386214080023897442514705970375870877864165885093167725026568181575759652867218254275742821818051566e-25",
    "4.71887372294826187260269976114594643805550160417226008203574489450156213751700840196984425201945392340419842230185833557561383801587671401823300389426852286598273811766211642128383884639330811060920795179627518635917231245526838288104282540378721618227648089928698682845432419488449832531422515367240456036157525223850806075289970723397577441793112668793014609925545761270001989974069949360501196725451803155255675812406255828267542429408053063030955e-26",
    "1.04437146866299399545043504570897753906990682510673027800470506581793752398299603739022534024108981759631619755279969161225861017759622503698936231816041073582884672384136800064187872347219040781516322736723634447796568456630426164466491011865400841761254944174751946260763793050853201505629573672124659500178548800944313256975732582850200435499077699338087838325143819278577561556741417240275739680139734088649511699206706708998728136479759297104737e-26",
    "2.28158614549967621542214473523871501526274185242876309801599647654681029630351441784283480043715318925225399461174914682194197376058584907233613771070609413529861543341284006394226991151367308897846329114889253412449283543676167589178816256712348524041281468832577742636876614279218728066702599630164428446246466073739093397359146242924741541336172344946779770107223264713591640903877600481761352764694504768703293033913347783951710480402618003668480e-27",
    "4.92084944881124639469539711960840008225980086133111490531310508868055474787046740476288689812145505192601815358120067853788833339698624577969064310893034911252713487835605442447712517592716031321689483675993434543990232755183738086025513424582602936099672916884049953531497342574683450051091377169271870602742550811444361919636374697148631612914786609577802449277063489975125933514460753059539793730576586152177297101860064406478421327686627998780701e-28",
    "1.04789872279261414486980481396395422531232550725900770584139373936853034426933492971448419468474304510471408095341824993803851499669831163145026368519335030522854650900711944782352540301902746378891916403174639675118671409267675692109270098119067498684031826718728489250050231429686855634656943212442585520315358639867486698314457623559450357972384263036606803771432747440723607140730413994485545414051388527374874870262386471886152979116564761243677e-28",
    "2.20357534310415122630123504004373228431698254271552836109900570940178256549260458187972552296093157327585901660098644773538136758773573844813124983426286319009373284377441925329623936359023653405855302429572317121440450048862530349632563689322822923586647873413354397265994551241919511915949865052581395783167701786622838230154592505660634935488684514564414137553460930179388234822257718603620640375352782741197703462273291637894339126529669820878117e-29",
    "4.57633587839180722878417817185568782122536740506787005550700319867017771912750219682443631692202778643822109532472916022100911051524201117262494728376970892841725824145311264591213092101527579430818972479110404272969403553978395397664223131191033514936307567251394506796955454571153447239363161827197175919710623484902917925850726711983797956074399961687895803392268644940242029406890257903666484965433954775163282626797428367754766525737555608202847e-30",
    "9.38728622295926515512242106692102565999125606854904777078722754905640671168007508514243804571981613758102900710330048723537225259916551985430540532146432103674123396202928574491879297418595213417370058739006213964358594975668004604180744162291236779316395991551413819427942979129075311892603923263232586353729527406624899939031725833313063707670812309545134923698465676204415305323378463974000680663772114201589197579114561598275723302501890821371514e-31",
    "1.90214664560147868793603669417995022855334392585256535637539412539219056566684734113329419881264737450414457434465526947737920590259299779575168779725713312726803935914854471548693089182590062811392730726776983139312288057599064745167687659343688675005066116150870280862094089883944748224542057351830740165453438144800380501975857092024085749255462678928084594502204250790422213333119316197309890251878493668982630811016656943956717284477636250998224e-31",
    "3.80783511561456678516588748447119646511396591479211072696008107515629073216163164326202640272407748646776186568208403541527819654164431464368579864321109868221499783331166408523440174271896494827509214963376753194932323265745174308938712814725845870125159239191996633587321743518031399376554351279707859387879337265433614518015196018245163725118492126313769223955103537856862042913168002820902448082625009917850302198424646151487941503061286721100446e-32",
    "7.53164434856388352998338033399069682318609231379902706000694770622382544265923189327579053480974012156444289958299699985328912931033546416587032591487310314772816123919186993588333622404403581613746723153889098157040536980611881245308657968447831265359203463681867775809119530341153744259060867246449618685111472017227673119589595238370176235515869808517775077176832567371082294919177875441499938862592338662361418949639073890487127538618153141028436e-33",
    "1.47205916582419387545450943139328954957662148198520445780663387438761156960112444335446748668929906560373310754138172370881105526000055607291310689834783088757886172687111389487140913221776647469756566315221600470097871102454366011728755061992283281703913888601536342937757761388511163410221565603782589824688801728283153825154335044854813508368230660173595211949447348198497073625967175184222590097567629384023033786660785911560988034637461733748012e-33",
    "2.84334628872950777769336733356430361878084577826701459869167179772844828047955249638134333971004008333085891645566593388378856538912157179188954471330845648386224560372859759388872535148213086988679562621114537747836264089086176172912654772350805015933805466572712875947090425632757171247072798768441975772035688059665474517559083164745252126433457509450490692516382834095432978046506902568693549798391777713026042064923867001864354366801760897337668e-34",
    "5.42809599504340843612789968188199973438593722155956593532106037896388821216990552588679701184698870946566392583472520457499335652769516358422387014831426338019537858794202310170945550115563920345233660500123205991048220518587191078063816570073635025803631339812247464494187199393917002892698231500482742661936255708201913278756656231749811166215936683244500207129569583841056558749697898370325816570261430032829658988879887637192524538755892622515471e-35",
    "1.02428745215194556550707018987275983280844809195914700960148306504685836119046868670095995848359359854567868726547052923868198138617028016161502438641307107959670197777939390218512609017543330555294045786150290017912342110597720028692710277357255562557745157582734901203811610524489176243487561414416960125725647121631240741537675231606672209879564260255386716163700882349775062403588009598203636651381862397703122946825645956277105923353222426001579e-35",
    "1.91071155275573793899828663907831564003284231604946725990451504650446094679990482489467759706696189778635154647953385489507098174819810417637964703048018572142018471098671370999705240629156460013609551598043308559299727211273365880708972772589666641226324648143647373987474276087728768618870458398906193515428422117266672259492333047948472940048700802534073726251674471143710850663361716937038155042119791432805306934025040882486891082288160011726528e-36",
    "3.52378042735943401980461853871549587423881081697066962465045333321088071845607520572617113269104999968605535157233339339303615461832300470874779510264177334705641787361242196823357774003579043895976194901913596569016177161921603827395086640219399829462337453872609901947090098855841255602049079804239698821881926690125394620420657810373894341978666490908500209645815621660114850104044549178743508198917803179798295851057749796273343097594353917404567e-37",
    "6.42545096201409518243583752528783450335314967185360161362434566497340542683671630765292836191159040032486082183529289091446428819034448406749548073138888320818211792091427891673260745189097399478191756203064800451627959125900348026603705047860186892486824009001040385935182434185369126644533476776506852957672205262915174108912598870611256433020270998470076462390113251567316264435124432459805785645351618212092539208148319480806378030419695221030886e-38",
    "1.15856194378910984893744270831465005882643606821895385442490439332231420137657293254554202413032896345081333646330259520675296289111027210925849383762037093963535262778463877988598356191476645054751416314932578121185138132365321202946223369071258680599305168555808564327448962200454892419008231770667176269066840584008514334685861543734416046826215084400514021676881183260528241728813388796228107349079232557461764628922287698570621163552793407133947e-38",
    "2.06583095973137121283576607334677083211358253645947282912467400322131840769468594337318540923048220246841336267635768551226554897928397202572841078796856918938022426265084440591310058596102066490442225032348246998238516461675344112980506697490543451235022823422088122923916747108915013086136165874905658873591803142067808295530943421300408284951928071229490665107906268941118371962715495896878711479616462764764018770002695640107087587076550903445774e-39",
    "3.64307755492366187642847993363020629246255446028967409963044317816228406474220692757061996705182305830717361763974425344128000888225320619892028857200779554002175499208102482512684418097682100509145899491568966878957795053734251029841161919450827279651699310002163426679046772272125764316334237367642605375943416870654153080127948340332821847859914858922108396739902594486913566064954451135732043446135454335867903542812361342117821696526536091368169e-40",
    "6.35444538095185683274077664483164415284965235164249803879587006594484188815075245451056175549448872426916360924212150140958102481662408495101283671959361204312724464591005309652692055391368826264727489890266151258603060779465795097675861716149840375242209326163723117948614930042544373165337379403982775315244993637882231513480835794906448472483545708678417845423794534347174697316513734518961280176679057996292787640783694236433497435043384714553298e-41",
    "1.09637531608428418299816742895475643657281332372942299456496470530527675459369970630186983072719002737218733198743489351427257592797724539348852752487566535592035880562222726546417937787576799482084432520279394977824018489344893381572732751160685116742919373811630281952850082533313471511463950133192273294842450224124527904566015309558235720025913454836639695640131175823804390070185944540887984031024006380258645344784460944163274002268592430679177e-41",
    "1.87132524098481043355321788411385535538419036254001111405356534287585179913356272911897607497587448146547375225350040167604023103218483145220107238704324422192274786536834538299084336933942740261279173070594062203551314039199657538200099761896900280930526304984912107012098242241273287124815875696639693740253015416875273112210249787247519864726583005362829729507304284267057729945905099124174506959040647787043421011320228073313289643431749302430701e-42",
    "3.15997114285054639203355141790200804379468994796481107495741224875189636787415681903384204068403199844335357908768002984477784748492076309692261241230619408340944586103421216848737917344761257214975419127518241521778134969554175544492144238996324768228199813995788427102887201445341440340385361619510049617446872189742151380802789634659657380385505575341257052408714572893867044651775676437102759793402991443092714889139245108356467387672907619634783e-43",
    "5.27953292154551441384043030331822543338949775674420192988568038457420187965856337250733288890752225630417012916466611987121524394157831542326229677273808045894340815175020792956073894100982844635495296438745071529005495886362034924122150929563215651467417402122064998472580177310717668187751576287297517637293528938785318238679658680142787632721503543318089160256305986288800559332806553000657080846534070969525806085651361712862637069671478690173416e-44",
    "8.72811632934469761408180026351373380340874547776668359311553486673824973548594887710406039007668227202231904942838223798285466556455613524111031823576400984413363191153106305893752226232565313592208163471456855055084178039515547020696444207983008827508749386341651451863165506762023933643965219171518380692259287786112809540057485063564138492238142716709940107472583453262802121080778506269011190035171744547351282033571767065750748561465392351046839e-45",
    "1.42787984468642950702778226770293978007704805668330651290435693166711456886951379144927229118805537802055077578944630463621363453443235896533751297318225186295216781008403094873741348866803486543768354174764989053045710553928477715954074659832939229471248186276549458719776653839660754374749508994408923135797491075426471986049197985722366356733473455970754227424237619639314540163499475238753407021477092213679217553367687932864168573290847595515125e-45",
    "2.31175492551295082925522102684294078596120818410743896348943919702251591151550318900562846690591595742002402150520017605083268642976892141359732143435690442783490007298729161068127602082973537010596275753086747323461531698978073446981584393563975806925985841842539826321369623248624515545308692765356007079622855898811233026126400874422193406897101791703573000061976295690536190562300637654835050445131244873185759398733332150655890368592944259709726e-46",
    "3.70427488271059956552803871724811011160667036688637458218321463209338822398108239105021214181906804827156958873603671770441633765058931512617158014167746393517947607599137325899993558195309673119963866978692913503903290169572108850843414973681331117183447444327683551165144392236490917364314337453692101887197048403105542916134701315215623288700602578972762104314188807767410987151917733633394100430283908369565111292948460996197271348897166847281937e-47",
    "5.87499688824763945984973678148514882451962393548134993348376139923657458293898398328499635761396263034251021061113196914884690863267144112138697403781160322058873822541829311856837065068086507516837934946726825560015952123303846802336131496059704438425884498261018488912795144011162091569771700831539866049448515996195307440597735853785757074726740997153176102770354935862196641810668141302714162794032866693423313935622151124862510635055745001490078e-48",
    "9.22329879100921874808287914481933468531214547319580803754150161003173985554752121509160416276014346309672924266681367199945707865635681960076244954443416560730997007253540807378415629200512892622306865303339407422922709609101912191547862985978816479294092201849735034129382383928813738490624179212457637321301584727775454004421062091178844511553529495336481039512252179397220953344475118167474187845402849042648493372569686805661167972401476566097758e-49",
    "1.43340782140530509312634174651037388640759992577607551008610306355991740722344899015298393778217038679621466780049642088406366887440315010889293951384159258979517190602407244524654046932873222166787612213419930584164843284653288878396282901282391061287254125310117065412623236545948838875360339283073139706604660074453755472181219705434390959540552867429523972789905008435002198917528148208112187200297980935623823098554905714711201550087756085554235e-49",
    "2.20540447522147028479685388964184306832302974495236937799671203868432490745394982346452717613530344235260828635717185493997578436030075669121520268922129780030676059106923018135428816643751339696203254882301298671102303598109064684882662947392382879926705505504387025041649689940186303230439080548346483920990704883122328673409206166556074392096743151344412214004115276188959914591514531311016982299626161907269737113867620343610725299990088365014904e-50",
    "3.35947454649337413695678279989599094461248156049163681460426654511547315029084725225680434919749062908573329252252798639297617473955485620728827917140457399057340443512955913077341130476486114858758112726015190137399364899105135514102746627462964663163089682607515418654678452178467714264140908252454434417951291352039472311265121225011591830987989305320837903849453385289131548928585563799092154655210253091000392905492873966495471598492269786367986e-51",
    "5.06696872184041684566518263341783686569077117330676356077055999735191605799505396761964676645905736144504469592712605207059152048461347808901428400844410801248482000809632184224271966333130178622412422455666266077604891703259566512225957034717800421247248328384679006809203330037995186226611227528592461671482237957051814684625796078576784529226906619999950510075092431434127438330595190629008686176330173521623327597233152292840196105678884314826677e-52",
    "7.56741453221044586299862244048312870015457887412702997322230442289692073495164008247145170867994581434549610836867258481097964742179390402943356093018281060099582835496765530537149670634443839494222486639868684309524511940023500062921195042217205007397724212084193569328959493398718283358250903519255343190262296107317367938723214348016878077765010485497392754500019358215420304517643989636722221449017334499890467551505686699986257917894779287035182e-53",
    "1.11917361697702741641585573761627703701602785965951975482322722110473185456102790340270641522289880633090669705952189983122793128326647500693564406717274946439250063790626777129695588062101269707851839453674426470262329382670972850873253525429717311478583195333374569468674583078170348344071561322558078761886910328975962887271889838216831097173866736885965534036603272989383478166353083597454198956949095813153212126694759045260656411721079686462464e-53",
    "1.63917678703338382113357398895793906126968690574312049075222670444895937625100065607877323621290512083925596435865881796321083874920511893136689051899043851594353606425769851940082816386962138519586849697897150493690227568284282127149732594647803007134764201271082737177111462341880521460801517729022920505815120219507225787701191582794549670072425373705499546608609861248262418160307425210249325726949969394442806249762233442409439072443181580509370e-54",
    "2.37771520786058615115938740336121189014311267061375811507688045976336398814542907260584762277561152802786709211014272841394060703081931499070446995536267333413476758439042768272833582482089582266225344357203151258811096617949388776546877548391111984621803551617090536314260767033328820131312074950409535784253145305002570719024061784225370988256452998411348507222134171361960826369976459153394878243899884816405043574752496759731521980124848348750801e-55",
    "3.41606773806975094506648117626740866116305060678210854718759216513118521581717654666300607164456747823282612351736503846641586773260863171301260012887253767338038584031179206939798500206385829946142159167931746401896147801696654788545216328546228679427808137431060399710571325663826129594235045929463252062821472308406833851463178076265971801394869029850692932846418656955065633080417736962333031708043117382224315444280765624783317744003335170888375e-56",
    "4.86129731767142264418633149280570333207996332583020687833043993069137483085026029660666895250558231569681824611060866340312247959612971667799402203485059468035663194593759698673998324624207594907053240009418867097371081331120956447448307456176156555191756457389704903821418463945604414262689749332810583146512103379985325966098250049184833838274288122219376280315986664835560569561493259007374795349190573112038856932999887985426824817456245856380607e-57",
    "6.85272071192381160228234978809781245525622794142856489622079291870255543258773651884982863446218669993139679811193901673956708629648163619908156531256303909523183999627155502407289302730698309416471789776847700825548154588593272288067080081077833381480840953413046550086761135363826196842160714573232010362333345613342816200500201857772976876277018901280144731325648725877869738862157948342071607265071758383659121205446032641253651880342299913687362e-58",
    "9.56939965906669590573853174923442615236485467774601618863484440921731332406544467750895144428423907883985501968146522028953033054055307847160395762049544046480283642112919237306332899495970701664208501868356033178340924714935155695946877225385141952566229083976198653888014589689446267270095214222030648663257109626267795769152647063296641982957508938564622998749566340099573341857452963696600580343849847293212831662533114809656056935044422331302458e-59",
    "1.32386119839728894764323135983750985735105842965262428912559426303344734908796215111458645117111042814771719908286692077856402322185254264978653430667648507212487077807194383444306759883246373371970684044116016176489145122391213899887911389497444134036660351570491080008086972892530136405592588286625600266159511887999687094239076170179191693596572725020592061325499604242624125277815164435302186392563616843686410580544258063998688308014913810131626e-59",
    "1.81451776954280594175732309245811389243652260958143112868135567944472478937709255671610209058341309751191358536356589057449262321722826886227890026609442590069669299627603082806175563735723166149015244944786951192015703169553539529591163755777601995755225120548137245769689808534585118615581158051480110231003749990113716740308091167578081893242393084401287691272181871789227478397804836462623734597312844105342086276149894071708009491969335119813039e-60",
    "2.46414100085528439431089511755655648862313587902640133988918412757744120813077279418142019306261851705404261723353652086355437425498892093813435993741995616109389132197402114137901772364030890741131301097556009485710814882509385933333733443095931543732974460281410269018683076321537824644168182671376819716678938107248206010998791591173136933872861894305043476927166344701523278193827715780854110582176407940026649786410074962938820763852357825018326e-61",
    "3.31573359606619222628063918186408229249254928544840971079843928064170696085034911900767797626797806585724589821945100939641434682894658006689535259285456399377018829574057608112113773582382478668688429040608233263375091269787783968201748772685853810366727419206037946596475499914217856699068646859140230378679483098112072886169939550052724584459313748558193961102705535617546381112493660141991745806551621326869912739405801636553832457629832576710822e-62",
    "4.42106895716801587796266713596170336621615710803024673671680466258701989631909403377365851484400124106265282451141885583351951641749965864945410941662291730679598922064879928749745747979070926091849055702304294446840311360984642730255065858698351834188177039096564037214366954862088666523263100615942192387960990112657560978611142994152464619248512393470958939192875801817581350829959202342268192124568263182326056994243827917476283195303178151491316e-63",
    "5.84160289468042973502631577016009171314945963291157603614906204365038798476067373532494773380308263030975014477328121311872000825117304965759791537718263895195398536334153164489847114788555941182299703664685365604746801797023566831090758845275501684203289212465803912671499081261987706763269892261337677574543277443945337057666278304374640084021859874236276403684051244161905442091386080249919591238726556184488784409375386954630768462099060575790035e-64",
    "7.64921770485469005265398043335704361460190371281955379313970795364515787704728221541368464118799193687255915268287142847450535208871772306012471226696884105813126453767893305169386921782668343148336398662885784987871651684004714065887762921872032304816981358512975883774176142480724506810233472623971340011940913053272956642646396424626049387705609543195711455194015700819927268683047131906841824388734986485788308934547674691172283233185414852044592e-65",
    "9.92670468957717496268029618421907328808778204550832085141342230016350815579479272617338703471346665096218524345403025747946954064903665081620895435337105229356390124348406950113636436808690928903420211544757629130318911979972399439349008692591127189499852226448531100491681581716938423048747839553865620497502521774207628518910542725635381801928816573765722171623001736525298696396353534616575515220846980182822563367375888478284720860227930772493771e-66",
    "1.27678801231806192188717921920719740617122528504604955910116563638405268908475643890423702617427729660411140134186681215493101033295165313224995319795666397301228566191704053511382686182254166737468389571835509975518207353462899305761243302005636624386584398977002601791158409202519211066526073323330860543136944446663907416071594265376828391710819464227997516018373612171597307115928130325891514618997568921349599041919184500083373760119003780659220e-66",
    "1.62772231752395141219548002859337884016216275611552957878015049800542556117908189898785795827330643871260547206479327654384546712497955745817608197308581495882192382203663958362298928704791794654099994303709305985435599949332258164173617349007425470097201095640229764859702393690450165076842519595063734589890502978444385391210021717252327893827085957675903378674092890335812171917735594412707433369615496144345206728484190503814463981518575491032436e-67",
    "2.05689242047234803240152196611638548409576562328113636967378365289128962412776179885862177107468674348137076317688991050819215682391485830379103100285887989081260069938972849415639937717926185353852169615336813819874036595298980938124569858645179624912715920088805850018946468142235119426891437794538251116757346518080427097473958961460043690381048636137407284808396043156128572229556378994574876036300971101275143757568714206541503186768026555499808e-68",
    "2.57652398841786263745652602120721949124200899008905308720424624166266688325120744699816103934959906507141094990304109194593761641418546391440032170992848634842145152168598117647597463855218481312757788394502172390457160472402056705256439131067702805540070873784686545506722333995124400077909064171013678267476711654635472041114468576075685721692778422305859643596232973196115606548569018397465562971656172977348413406978298294407492666433847966522233e-69",
    "3.19940692420998371355556524775413107107789598586348046305995300469155608010351546916835681844410215199454321296189162526802826683203866446290387236883344873443471199931171161447687830595681515875628373778523380835166577572783499313333991025932331350751550664692029748594276675981205183750894378932835226736420134418721995517858598248180212999835340819702630080473891662310256169751636599834655486330546166812323062140060242902140160897976939493007497e-70",
    "3.93856928742750701409900670569128517749030509535982816997765113829746898185803966193377701240958519463433876158033032951034130178926095023270947239898562786849353157735008150270049273808376211287345180411016024882413457905208344764220633509331046574902807818677466203352783168671853132143116544041787514170567632250483196885926024331762806422398425287881792829124387966094178877616349127646329505526408086150991103088501106904464431193023844627464618e-71",
    "4.80686565009257805725399887659429478841223416734388228853191734736411310178578563616241920128562406030073825275065391210671269971113418303040937474038396088665695394276512686360920130466286295699328246668028647556034115370212040411074974493660191231803633276963024440617792374844322337675857622047999370878661886422054554017948229159680371752113899760707865873770458949379741453324951783752355633126510391792575988793671623881451387772329164479818985e-72",
    "5.81648290619391945878778650164643021758199625080161557197926728544739836904288073887853502804474975657138012442589394538505579600786426599758597598027562766799352284616420802861129679046701337137002176432641720954281797454875390337662850609464522910772202816419978316265727160505631915781209963192346485755493772486664499464385427660804769639073794493864505490104211892708157310452468037969792634046071180912836514046408170090347072571575140833919587e-73",
    "6.97837229356463143160866729368390978651677158650420660639358510704418235463808006487318182974244152978691132941156273673997250669538195327555065900831696912592135110986572401595365444554508867071367032553542467962560623605116845301689888764553805891157555746281523274720648201033415671121546430186556164860913130718197306228729300637393261639074236874696062069088641722133016713183853454204084206558953132615643781107591980825518806760943455522824525e-74",
    "8.30162268355128759598882418920028333664078044271762446611709623573748631930234685785483627607140815510834059804728812489896207230591826726827094942785304634163642478279123702894756960668072134796859166598869512916387651808750756971034053293727466336562650705854912936638748795438112975092966040072557922444619518120104493656377032684438738648917123572288029015044523550464807533927572008596279190680031502561570749150936285156686625050013786915538582e-75",
    "9.79279666426155673423609569782341143561788219440793794146172750459756222812089057824164055068866518849612720998742702976479863005734817790348519628639240979860357037184225324085709473713409167488660333836312721704460713474436144857236008733833516494294061195129647081025235171893364822520199176519672868112518469320419714121878633958764790204456570693125115841743270355820435013759852051319552010764009864815556909535780206249757430887554144148158398e-76",
    "1.14552571158065700846813742616123554618918650372813260797399776277302886951534109543737788499574262205176580154439383950935429442643618380496445571008384372118697194131784325965925741634216951200324334985213836759196560713918050495633903762329798692659216938249185315822569312481096413123385191401035751526034092798731918997921572469267813109124086867509083642877637970123007197866992138102198713011752378039859592700843103578983865600083256447996568e-76",
    "1.32885173215091154565889715370124601091485231868622610060804294828047026016449431673280301101177489586605512701172872580624744820277126183027087982087675500715263791905489741159453001796399774977201451224821196703155909946334703726970711701084081653042997321099094527802165743504659284440465930076153280516710741934574864885711155867879508789348002043065998242770224814962924013534951301653778341863831152219320229905692356010839093110653985780196655e-77",
    "1.52876516298103823404109613758391481712157473151659844459786765004404827068426269181760681840020137040436285030597892508971596978557478984549306402089200372789107286408929329113342761666964940598293868171375925689294789269476541505826230986399972630328846059548469005280763589046759099148450808520617294411480909659847292451237992714252499790054399478007586491832861372440705721624598838587101140896112897956492511925839301423857924949746227208152206e-78",
    "1.74428057596076117952189810569212673854718685491036240232473492716639011425231089701209812179150970446558353070162599013450686083035226787821081336625761955461005119070982878507104807505290023615984554508184630024944936100057731509609455762733116764747133625165944103095998733448334902966090012697265066325361613710190531262656399662037461062081136170151265042881189327098035689554368061669310095927578403597909506499685398700364890559025989718011852e-79",
    "1.97388455912149599829743953790678522461293192713954639675880140144919251230221871237398125563120049245433373451768416438755701471568859531135166876810770324591244201741539017611841955597486820976359245695421374280909583289678051588122212201479568485477090355277337251026821150569636119250638763033972037265563857409468482905437329275738855261235621018225764187100142391243939398780623370376304724432809032728676343472637313783334945287510114730414286e-80",
    "2.21551804041608823194501054519678547957889068829707114747778605514372411465341430011630915810750492762751244085925671935129398951146156601675031835137307276549577772584877431006635389877600560144106028988882283192352728884048714239987488472856977420267206869806130594136604334737975049470305805413041306605122361242898897258875847989062358116875677579539647541768604132581649204225834787680168204827823578224361351687660928232756510716826831023920343e-81",
    "2.46657908888440438854695182467692602465489522296585492068656948030102541745504082212094133247487021952349027533732587645590093989117405577549719908401821184596248925364921132973013329882001088987476009553204029883343441686688772919366316420205721672827910936621469901866447039237404468861058088449693299030419393577469081419931868841571827808546750187875608554966440373090188200368584526452538757690632251650304771179277681114982630143088549765188230e-82",
    "2.72394839611577252615061947033833622924124256703505850219488955461286724001849729834552331398664664246381354714055479735199537393066143071542130750212087957706601187738892818924623872416195000201108142108906372300290402940278347544948640280783074331984635993065336521143773451077247349319144503667057863509226570096116284009224903191782706453838435129058381350685396441885978284291422409267625597300151334689970963565624375377730193832335426286377855e-83",
    "2.98403857653948907323827053043858577124082932818331299932753280663809289547016606614453328858235276368985884315836461205913636572452615799606732819714057899328343416736376856093577061155580057708493086087693450500153767970517945468399360673724687220739156502063658512469187911342234341981652586798602680888600837277704321282287602622093538030504631884193377310391967782486008492432857585447605129237847604304503538161858888480509610859483056889598086e-84",
    "3.24286718027096495666577386373070002368150464238597042524854196383905695350713496762384317814793413360068498106455019085884861502391761689533339848446192397533440204573334040337552395374132661203131010189494826199826230013553992093592630054664450178184187842725057169448175795052688423475559283685145213840303010375864581865633606874401879047511379026481158108437197092369396148027052222239705897332719558739240712952164887494734546048075568688731474e-85",
    "3.49615196088827176518569068366557168552857176141737726798406839341974676713269019618322586800415515389013947932438854998979433183776355927161730836076653678859584743607927021202330102311034476552319893593945977842721211195636937215130557388635315010970409578930583622786211510577152486664842202515632488623373734372605796143921736375693979588956495480528851749831810666638963313985145720806398758393624376218612782080795534067959020182176379205781942e-86",
    "3.73942557138541100203583515324576920265174954390876593728156665123857510005249133025350831949255693059150978625253298199833937199947133298098476658297496909415067896736789394364387598168931565857603227046672340599441810239378716143204321795452458774042509877903568358867996541691483267285982659419955934645610310445161975989896389645835939777277804613995984743070734630911433804260054814207907963173826663613191105467488249700439829393638780464085645e-87",
    "3.96816557169019421698875521268005406933281011672754903258129580995947037377556586975719246314243730517101235768024284787602170440515829809352059201110529055580187987500296934315013702024401055913729519658303478883920106769381112951468084811293092019863569145478875681249156526577202780857199606928050102069665298549037601725582351932550210265848687889212252237089683340894088592335857066833765364152946460608687886446077459962089336642910478905071000e-88",
    "4.17793451797208200706836428377845591882920552028873430084469259818392719697963289739546538038219779107297229208631150027966349787070111829483475153247395402176008415190123389550371977019580445107138030311325801227896450105347513486826535114284537891812989203551821198188612990697384396735352074897748748639749216042952852822478956627726861357288402607654277372332224076796989475733192055731553775438414745484730956421346655176554255995570348140407388e-89",
    "4.36452405687513333097316019106806435346293259379893138483837133633271420292071916470025714331528407424675139089164505037848160106947845553979361202689610962115700540369842210197000211044641376484279214752324058079368450525259963615783959360271912784892104992291593160628924316908400156195104964309991494035205684846594558443512442838634433444176112088063165403318824524137542922354130659315663738548143713478936996282570294700723649283633478838088859e-90",
    "4.52409643998154695502092842720711431995112885542965533489545439143230890724262539796230397175619684493223017988420878089039259681120183827526089108782379293775336346560429432793395880204029538713125483382578219225248518326131038968876428544884218209437274396408784740513354755025287009450594005184663258081434128196393494793159372927432652465823848891380263104037031721544652968884860591911527896012250737441917845782637801930152489976872301133770530e-91",
    "4.65331675523287213642950168198721765626314729396342453312341504172930665815652857996590957153906342671710688103297205295457591053271976310700443849397972955650196065748073180448315235304701085780232277052149512741055586728674012031295218584045778760643656084152322203474842472805851064665431007810512321587507979199109216858401966240033453359494436510545324274913897806780928007874172921204522090433737797519725355278332003413935107454553118106075136e-92",
    "4.74946946437422975641744439471262461705096522112931634431908617666443437713931987119131888166234402329428359299912787323583097004165293477528504852388658663063536862286718880821276520880418188370747663927786924555673038812159677679358531208345268272617266740533030422202415219327153619659140824523842505910824213119809442107893922171130412498491720645552519569581892683971034670116983798841365058844931723764336658300560421878425293749158360472504974e-93",
    "4.81055352940991308531576728057911180037320669109715590164213506519126260002111181595228143770872562288413126092662085923584709249086430999839698947754933696041475822172686333829916055311297176051741150811076950607716418413710983509535644417485871755951388569146687721153306939445035052196521144169573933940890163772678597095362192429129947643788604942963107639094566997205402713646047113696622340348310467183569366374663261874594802207682556231735584e-94",
    "4.83535146634793081965492283689953219779679221888693959022002938292644849955924726665080704166964846704862990175793846971778623906005561522012423071242039726908088553526254218185359996634270311213700449926335449878968039587365611803038074032494591405555886492270184021305600314299698767293189342229877964914607838188648674518547508197777316734929064897443871384669558792432220493356729465331830713405766813772170969194388812976043395874096487411990523e-95",
    "4.82346901299080315289807589887673916608425252926921371192739383228790719121398397380753708470520419817891645458704504129243550019677812314080634013647487240387175998495870764308214359532493291501568227077881775075585199104978450563283275585044062830878384234030101692042114878726640326831750473120244854449079640145556683952311084277772915748087414050167585768489729092569903137822415220990867562867190613741413754022877901808877259950130447505315157e-96",
    "4.77534364855489240299798479816146342177575126360210248932191764458736396024771406682015573458284340100056359548841757924974604411926311594235733310774880191866043527950803939124840622643652253869430828483542232830492995041531087892694684130372098347898480507982766166480413617085712789512335774180983545651195701868827780791316729553051921095171363616612385742916407029769131035880906827788103053676758071029803448249887785834133025702091475171928943e-97",
    "4.69222185086926055336754082478828419155116960719684773309936017227880627654687895259925831293195514770181340040362277916928909920608069194582491943990009627193713835231621101530708579400752117156898431404195873568483067125782423852092069377371937971432136112859523139445753543733834411889099929428280622438385639270951091980822063998500221837557004593287410584995530584435658377519502916971218761832314573628134889076330211153388843835752548913654942e-98",
    "4.57610661005879023809218343156045856165483140131221628788908203657330233377037075744969245263942431153967627440572898823409567000401991225781102619320604893035984458842157986891175083079808743695352094184075390131452243873105177454296450276816507384246662890318924105702764947953434247394872751880935779642433881200397045530781504711000152831792099213224460445910887277689570711876895941750003329967893302915766980945302370503717638813363626029611748e-99",
    "4.42967822725758187282787816186031863737341597349302031574965203047305086382189900730872031050231052172738199813440332094961238773032608843561786319188811834137866793270900816239015495796156456866474020358202052752534262395744914294498083215578468738467448656068099979481166160658357351677850531235169334366600597364656002918185385432986228956617247821446134663491245294482723375894275382049912485833370241101549242944621271849602940895678979211685478e-100",
    "4.25619271613636280680779085907475665906385109725123158620005422915515552365806035515130606045071383350417635337525942360827654092618439088045731625936243394123673644977361151365768952432359000454703454784706041845979156556680440134268971047380966424061488039887352241662377322625451931089936205708550636876513961759792974917266239480325469937694429586988446095725283224464267767028072254992280000969925055416962636659322012748637924629033335357781848e-101",
    "4.05936311622847128339425015712646447000823171479526405490736041914237840478881070145903979466818617735582219040407835929328302126018523919177337155957338047397049865329896602943193290874802618422399374193290838327156847038178792863865514549923434477157151823513996491599547166858543925278166682068129018926948261371295628626369948468921915811049864500933006352120246593332346094984741690538338175049289299453373539688250043425394366014585783244992606e-102",
    "3.84322966732362439242768634684005299955251775621727895695946251524909988724056488875208102887803334028632150608140325073171762147762061639047011196562882182271626330436472630600252481496356837330801043109280756317911257107637182284034426060153317330981868993616803147018075841519715521035648104394597592714708132753155747295794949985542498384268750592814857765878155585551156939383297027712992022408138433094468755677622507732441221778720539405316496e-103",
    "3.61202505854732953623018534195164144640875495268870763115786138236129866065687433966572058195913733522396059528881699549363408445011602246842222343599978530036608748594091174940727830269848639468361775982947887990222838849084983534399588569166324263173992317827960270694296044343811672399078025782320583449941520006837661592077599029409237190289618680658207431964345522535121921513673855628162646591129843452896149328471968052892564269536207082187246e-104",
    "3.37004085753668900494182844143642416455827981977307051995509142077093190433907541783170376285785417089439147845555418132282520475056187765831611977180040360239355267424747000102787036267225639155677515268802832901591287478942519758870569219348888284292019584717171372529916636932162097285054551608626071687422358579933830953491758932067176953599928568167490672716778930823893969693523444853870997509470157225966377559289360783346632377962944202658776e-105",
    "3.12150077420938660321778206078282734052475822859762739683149588830879858703016492573004639644573109172952586668715136186067975597019921294149656783434606683765385451632685529617461368247933331676356323732451373633892909086952004520324175862481501249167857693943623560598144025015199773927496454749980733978754362861560055906499181455044423712435903222813091594286485271648657925600718994429550189337088332771118297244667435233093110337910548376979393e-106",
    "2.87044567224982970352637768267905302650467797339556749974966969875466654015560126581450960728651673720416189815915852795008784483835810593104837673852032507971935079202985794551224881394994389408274552482175396532764215064037076509197072732628385592600916726070758918070890217006853946698720098109387167045163670319780024588635088041401882161447059830901068305879391319894598981348939203470786713744477859488781384592945861948723517056578595297663815e-107",
    "2.62063427856713937699278620128666854921226687304573704913298478891718548525190038698122339045209777488276303014147518182785443087216208384077405305103803079659185732484630400000727945515128778691484220994182152905746573324751920789777742950083970410249286021546353508095016621295439938456744799790214112099071447462052286583170356991021448868059126225829918783748495771008804744983939602072985617500847159224542128295463880680610221318945074487953151e-108",
    "2.37546243563421075872788185845547916447721219223812079432586381179734065901568254768623695132623264138920959096290250865911401125248801994522201600518023550120677003716737588785025187582958495263365103643926403128862474992906235388063128708673412885162728241491972822683052954933123973417399452822304218345321522367589327141067672982617334083860757826700592082461097358604050990494266990763064749459409942728719723521305628057263713641824793319708614e-109",
    "2.13790257593150665377398209899763545830768701848811663414318174726032268459900691719910363352337794338243560495490266762663958519370284672197686528579579599128450487597196842447696165220254894865698280775562496767963235851712026865645316233710809147144560105947876158578859382333401411878312119825911959002981799186741159398074236166020792362555206081093233529616161440114293958557908145675049003814182614658986781549534004680071954691383750427666275e-110",
    "1.91046395037172994510042320978921957566567164418858144008497565087699496349725149161874420780019943502194145520202760564810114581505054788061118149395082476409773055383084285416503035075202021027382493773046242305917355235102890808856516560538612598477013663353834321679487585671166863724439712819929055954509118557727813917053538780371609174841053813574821802156094996446201504377602322640645121305103780743949854881661819208656450359024724002016299e-111",
    "1.69517308314312073073497345991580136054030007171279412870121265399408285005169782503730669699899066211893909195038010393233352370135142538568556027934260896697995815909637622452645189347408931905312389051740479364578916882027233925447232696791042716852128608618163317901138996711875484926714587892424889696057547832751639203317460094472286641189845654019217337112340205063602432968944700088192026153769865287048778184903583918796676205252827426550137e-112",
    "1.49357301003075922814331477104741580818812571278245504421491477079882001397830091031600342572854989656026672620516002922764735675978152317683154192636731008440115190489993912660430187616757073077145652353383739665995251429537722026600560849424892034128424809448543315703288043823875744522117839563026968618218734219759747125561014481742940977515603112725351956533342393647858925432409262712918938659994013628775247292033889854287505921410164936720474e-113",
    "1.30673912594972695093011414245245805444755297650082202320823333381076355649822381749898378181198385027974403845804957862230509028872005553737872258790973201735030088145116534544120605132619155774675556986211640439047382733877815065725073252556195798448221403524681575451282358263206830457053338770353970981977691775296006103127044123346022597043610024587568645874664461401739113655771538195325797230695527524589481205159941622089830192089967355936983e-114",
    "1.13530894288506756935836265062756313276859895011371377124261866239105550986146147817448168682729061201609341036699220003206886027437410934575568811539208461557132924557070370317334725302164821370721245311791242657169146815543975476150937296407961299150071449388674214467599781126055571681876959720245910543801324812908116532966944877015778069381855279761344502533988913056484609277394708948399304695845548334175919386482606603651932919590494802666595e-115",
    "9.79522747591386699291098924178206042721958289437925762699408740941260266930232433493058848300400192171240257379597615692705775683621592352631439765992755724512249234778351674423480898793614102736780100532243394393015095749465856020707470478830604402457382587053817684759484125681128606957906457847832294837206566526444923940236473736784301127590045109260178208626204737043469754956183381225483763224373267592856328984753484710963360035096737382849668e-117",
    "8.39272040085057247178677879043711223978878543787941612324511433744055544871966977847205622866949798207675680690842313566569610273475221487085598194003679026393788639453207195056208682330892669361279001922919563973529208311730502695274052072456480871089573532024342534816295971497660694191385704834182222814853679458521760067525038079907905194759815858550727187574065861681643974229769158609295016281088775377615131049904464828959249280092219579013294e-118",
    "7.14152707622671924688047757261901220824576544003692279992913397779770445606651868348411948056472938752450091612316993073074609481989768009914877089246820734177629219485723912374198879676155875030186523713913056573393729027943736345511181934590124233706324645053594932079927645768790071968016934423392816428654907643389915909403475127844352841825342713781551996299628591300593759048422255490108051670998091946082850022447445732431494714263502944309206e-119",
    "6.03520113917136854140372189710165129672004023689595560401699866947121471562095706659701335017562746165808905070760461554764955000568126003322988831184528650512809828391421667161559059839724948768503633323503077524877301831556141636515022886408730660437766759880761354864115914392444471603835129409908384360580820369825862911432021676110783161333939319805289195277400171785171388260135172097121781108850391073846560462755912586122593358238911305614240e-120",
    "5.06543623731005191626932033581687305873820646163198247522709126011656330551633047079289930992072311153267206130632603955190293027820444118532986525486101106368195977754978720890813750907417757389440689305657273002563417515472863946331184290127797956237650158093646151058956933118408684415214036421466810137848849678299221882723839958492786948024838885580651340487727453456856620030590569405302493724886310816843006960247179139592702065458310514369272e-121",
    "4.22258500607513149218621616757635354037394114837436308602480786608341595515526998022707989104883738765961815847529014893429836637702266627141017302138889193253169422520306824288612384578793081356695172383475088910918008734783513083138284559456536400437726521407816549943270558113372894986898068069105217097384529642420707007538360858783458879842779670973261506985726150302208947148832103945326507618823490283972021119328917693582909607542562130344189e-122",
    "3.49613573292216630729490104614359705194460646749309273724226372011590371735655399100698341718341090326054061140857359058853825969201763835189985710476408720894459661510722243324997119403079614326264518105033395841944787223970766523959290666652533230554882532656775152753750396564450148913838128365664612253435918915044791267381492541982458668431736118660060247860316992938188338313721445372499493039394089944858484225730663079877858774029499006721151e-123",
    "2.87513530823752303624819596825641810128238558045444445643056688277251073577443650800802287791059180807576845220132167924765517121730852134769324180930865226028327730606717358905661496489508627638372551103753879774173871027210204090264278787687163995571922019304167571317762855740364746310923206622647229844218663296726391645703282374442390231628061538776768950601416233640450920321702549024196780642418309632491735911972199218130900781100206283212191e-124",
    "2.34855149107482846059116021398268971824274332645238459478971728793353063499112196354894015182133974372821137142742962600351333127665753057285601012003409177770728678746149225895769975082823712935943840474956058508724431218016244265596477075975620021866117641827840034175215537093078944000064722692230458287076787006312570959558180540886935228322302118484115701713848782935522705073959810824735636878171704864591680256365792401443762886463575569026350e-125",
    "1.90557151190000312261816529929985515119421328595346636524438596938510660091425403311312978636094193516399874227164883888086826808460623809228812445690619778316208989973720179431171833460933223871511688541658896388277808005382755969434565249778903904985724850251850719913156873830279171739740690946391550539009169675524562682868175138961878943980950062848726370755291677716550356813074370516240945026912581000777179122637236389325348642330497065226597e-126",
    "1.53583744352490044233807653378063460070489574037809058540800231704776996454130472486494663157782888693891501590616846190305650723093766221042215926497623267618645106110236476894266555034861050972176366486862254641370292518155126937965781002943788874673764709095812017062203538989449619193601482820040685256268929621168565051578337613797887424307483052465290452522661199390165188074659577486490348873281231454586168177898119066552636778530048005693228e-127",
    "1.22962151026056889772091432198524613976055790222029253963875750734117736567346222703796429406892352820516119975766244931343813751310742791829837163521563818601405356784093726223832362569377351418991426524874116386309804418618384258485188167463848978136364720515768615302495124373415583745184596057050297452623082952163414066757806224451513846267925976264635350894748359725606934624816126631570563145927032008903681020765261015994889987481535934337192e-128",
    "9.77946547881000427011735609392842540064053572924400242575450704356667717058621774297246592696571060484069901747722463436075055637251118635270038760452659916651518157504531631022757634330101577287889530138825798402275664994674790326092950220758861555832044343184847071647007966535232425199208031279850250224628456359061342423423768487464443673149945803799535757552117979891770082239680964624826639530304758179278386567760164829559885815608192085712954e-130",
    "7.72658196259438163747468637555150029450805877587586897167621002508484739578707967932998429039568609875951619872439633302398031740523993243347956666466985378662732783613185841725732226197814181653882340462503798029813981567025828688124754924956032294967018599173113845022667467411967841134183117309704388755902146131559168047827308209385492356100172310083734805984617018713961800988131369844303902195751210972609251371816887161287951934053457202510653e-131",
    "6.06456163120957891467645193051775787038464993455904867756450189727835703222089808055512632752403413551832030841364433645014004087038985884683566685521761120344512568813650520018543372087364543433479717919785909754077108581971435250738379480008672239052846313159121659568303338227089534026357241379353216508852569766429496039216508398083535960679499039506875290558479620562239769249678459291694210789737237241469947505810722904515571794319310361837348e-132",
    "4.72892127461907277659610822019444880051174737286921394158624152651204198403334814357598344594754577031179820933271176134781863627787297056718364407268478138829960325852273882100903389938771652220016346988191452161975654788043282785932486175300515876615091538677307660255255062554341798225631964960418256269495311050718060405981227645141788438307312731883044878986344507160178470225358758079122835178003518199602040936549760119435224413348204237839406e-133",
    "3.66341655295708294424145976586175730903596271280221638703937894937618649613353158901078130164692247824722456113681143977631350041025055527209033842733445173653767918632203871159342301053095846126436380596620743578198695272211467620914260194888713783409223677541428699052998871140682152555725312739197428759570168135836526494219664744211590608477513929078242791660803080076578129195527292879192671367726065389867316571411509596380788923604815136515464e-134",
    "2.81956983285852200230841910597168252898187051153459510971192589457942620291412819905391491911679526958190861896500628204113527567336092215680792654760107847706283813804042143150953104234157168476920552622981010401908154591046582917802893396322529724650136787421173450234668517583089272673212255033071665049734089437795028541144149301774240310136922043466640971458185232973676906609589390974269873162121180624789076385612732931770558574532890739587313e-135",
    "2.15606788567062128860740947836259820384880226894300297804236223218375376315982949745031815404206345132705476020935556424753149783212671858133966889540987505865674186157247340729130319873673633165456563142047886399367065761343316041186457323795871507885000545249611833600143854724118415438317917274273605081889207316830080359641095534306285895221282854298924700586597619630631814965960990417527860188755661361352048956323605158730032154049810796219622e-136",
    "1.63808196984952460606131288941080346683578547897947483866038147113417748968026827181548386093263809869507273050030697376006789260678120112740792446668010166137825496201682631573093472280182662312645953939015114868398311318623648302783386943437843078699047906330135186074721787608892879384151368579152474683675850184547320977689102343581716587054694049522796337622453811184515568588219461308354249666646318328391708160301096902495514178222369935960740e-137",
    "1.23655364896013056571206271479525740880881930026639371406125066676141572945132078857896395444137059959300937952227529102353496988727630195362405070373419563549469796325685706725913541216191427143396469471837871543661909474164994099362609980848634547040609676193145191653417692102609398639396189813641407737913605739403783557470686469642083479100915247420613316382886088556328403711728736458162387411923990521859989023586293321547326207531665675035358e-138",
    "9.27480638393319107060117352489341118847182731376386247430352157397143571764335426189074836221492958140775426015064497270525815383338666067176495859843800944127302061947544543626800876366903732528465323844261521484590331202143366129568093638499546688161821272534865820104741978331195389308212182551458237776020087037014568559241577080175266442676028320551619292975823836349259607963991002204531598838098061975689258298805402609791827862809660191959287e-140",
    "6.91228492161374057524557228028351255525210202802412865273690214335587254471197345230524045484662235790985002469750322062392006266653812623421848469639537375883363235119829257559764675538464422049339573887235268758623281108808009957713031773404180320106189395721826534780525802676637911909642653985457102557273141286881681225900808167647790222014832320158227452952000000705215538872055547499098518141373432098691037458754436963960159650063720946177756e-141",
    "5.11886349824685577342981152490900945697956548172042145084601059986614357841689269405166266692679786442344658768220530849712128358996923508219365326564725526575669296078196418157011272953868590837681893998086419316181644395698655553192588923938646227144814479793304239541921471737871777819953579107456061705551976345184443408751229792507341219174674713311851708292446356146048857044254161292580028949560195482377555950309368758325659901510611039474149e-142",
    "3.76678443842362285723033267164778936632815930854487551036616648429983745659944439178213909823134139323651588083629215571552089222399855781629218779432481231838249169321392157026300890835092203229512682142485444612863056191871388943996727938224876889617660926666667195248107042565562932234203307372169555544444453326096782209087414849636834646188464330493923055465458879643367609673510559677809825145434116919503279004853383801593687160178153543574079e-143",
    "2.75437690062253479219326422144174871036085473373601250118183597469349324683938695941872176123367413076340261512768701894731362498904416516169453575087220451521101945106492691840532866129826471248570641042986522207135323907045988313440854082534453829182895070633930627277662648588482925941682137892250813593941833949701720494166134616465532844253848371374446924141980394930052389825679622239818557537557296842316674739307861551485065540439140861800623e-144",
    "2.00143433186525087227067461586062627108311139511337407182824986700584579803369133128628307177177791666705795384885139790957220626808387323075486154934820072337088502834321534534229170169472849950442620394333164478340143462844447313926043896316192521283443531564377247759368507372273147302249819600606225180709655487371800962843746541322521898600026089875374890419340674975956442554618722174524031315947395311338975250539054409831025274318494492778899e-145",
    "1.44522217223685516080570953847361332463908453405284558447372305144938685592650884702729825262382018224684530722140812878060691365726173996795263262260925319268268596283338747906453366126769805933238139990657661944624386694506911875012860085481190781442324445980332958586180343055892318186582942088824097929484853711798452484769246261514826522581281697455401650461467704322736745569715703994837521760974415638465365344968450889506743502979350662444181e-146",
    "1.03708180224763883584473516725736727334046273967139584867621278199074781968660370804233860715061438546871992130505913843052834688479468144485922300182131741532744833050280018268047176728497969387482418458155690852820006554507809541057145253077389200809554793748863523416923564437510704144158071746877565822127459085819751526741600781888586999912268575108726826518803271029246600049886214906663635919431430574848396649906929666613371434644730733213969e-147",
    "7.39581934341112450532636559466273536229030822749421833833203662019418446308642475763759928869883795732661404886018688376057811584446775523894781402287620440004423052047555065618564681597580826538167234065076119531710313501422966987722110634107451416723587315634301379364059765692108781533005555685546938341413090383457465484279867048900259372853098259461564711298085549369585369357792708717000907307364092617768336461444592615838211582765340509842023e-149",
    "5.24160311399702403547064993968250319126774527169488145568711572173902834428302285727553647324985002060578503089902314208219356195425779153232174880236726620150274003401634917406751476568124939351473076056680785505127341707088461155360009134957410012913343676712456761400176994242288007188050861404456072835125588522631489356696299902584915814022547504484477155702785585211768855781946941239175261169932098122140581713758965231415003805484979871389207e-150",
    "3.69195272866255899705341623546815559705164648229957913066176583868143018375713455284115474614932606947548936724562418209636913140288169617379896101386222836074772189186896235591040525775355720189784190217247470490173795917100434831185217445674775978591128525085564491873892627333670689479056992044313510956888214652102949148167196486017765991696954061596591326793925111685506291540049184922433047472309685226857506870926181873330008099167466761152614e-151",
    "2.58447187815509627060497320710534476754389145619655447585638068386158910498291942949004020065184146421426852233869638007120388842301557590146094675006221815296470000132178943449902266396192966072151669480662628349757408115521871005542337807154552265202415870998356324085685121113958404963452763209485633755194270040233886089284318048940769159417076772552050809452965304760626579249329529276597769612263750930392476712520084171457722833545086495464906e-152",
    "1.79812806195440703754874387618143574773551256884235815310567166577853480491773215867754349160727070238493164474438365969940678355612976789660380656596937187650667619912576563356360028675324477878903154509310668196770809340878244993835016761542553283097411693680167313318603143633230897391021739087676325079429503448205771610105950830078932333806508183675678816572479255499171740451067321577604434809098402758182398939415465307959209583284169200357987e-153",
    "1.24340304963121051011632155507685238067490704960853252591056393040043474084284980033708186526226457498932589564226169305596760450016495191419657225486476641381595811261563073587934370844295182511512047583371782080966275441724248870433967929896517058139648887532224862716479405816485058115011339015708874527439572420673894889564799610315823597781893185220840974177663051540530194055665378634071707880274833319013905989000130095683656411173956258826303e-154",
    "8.54584553363832525104300053101432058628048683090773285150706154206691791410962610461277532527815083095053267066294726270837670736140775534831262517680455349106450207041132425121629367118571523719187029139078045052291002166693793604229139655328189388696391008533746578757006440672577345953025851064989766223575758842709969786254255185944855715384220698135993393771611833831587025584293791308908441604810039069427990500165866635461139630289536061010350e-156",
    "5.83793394915491503779689295954758157721410468797803107038532853885919336870253672451344139396856260946683201558660577639104955359980279176784988569425876471525164078699773825992177354496566812239507865157288108986986004925332022697982681341620963196909561606888019507360673720272890691892341363553237001247407629545322963352223067964170413176777577879885812324160239306331658401572853518219167700817975966996288759758004365007564833760346234624817017e-157",
    "3.96399865562147340524172575643451272121199054069891343362296084958713797671595661578487182934894541620517550878924395097977188605642003416316622264287120987924103781058128568597192846334255313269397385581391019787147149646053725261231066648423827553946434654996565739015957453598148391042505097749072612926893042446299594474682033501279166352671840491288524398580255993413389324460987329537174512416707864280756962626568878871835815950291917422149933e-158",
    "2.67538992692353717841694919482092783156657996623443586718914722825225847563010608556613324093734750676290512456411907956026900970911427991435107427684913568225269512544617841396261984360198017281538112899954092024426822295863029178559557472974497769963067926213324112000624817199728698265418059758405372953536740996709986376118220135601214016588968948398213938831430858567839174004919394281434664062281946960084896752065828549808069922358006493497374e-159",
    "1.79485330378149870342227420820389902196216187349806154511049139390560949961292278026830386163060404400124754650834768952591882051612915549751758151443564510727787212692131488851404816182610989733068839839039296919540987302829494058528960175324632847117281213314140681184932220945378102541321496803077850556862915638141546442637664919458815060728558122237848213961463849102490889029761450025708269519753988120234918527550236726018513337371250507229504e-160",
    "1.19692808562800482379619284304334831217921639248864943010050714055677037695030276202770927372214677904796018104872407214284117901784133488165924563693473117345984020934539735879647088763438815852176718441411937085249363860377523883492273527739532620582984577311223021265703604890901744136561049268964167695471535888157133177616139439160212949229855589494263019492762424155416262197232484415638494378960032153524760574697403768865013275802422870014946e-161",
    "7.93438485156107917429754239810153346370404908165141455671956622899305137550353818914562460970151992688615303053412806757328999980440973140031312470515737802375588313857766577258599556686579068147204698377969870913637638868420051655418006753293072314362611427921492204396513124852903838246986600145773345611720154102013005207087762093740462296476876685412872728594799196304195528418557664074747530665575866377734855038835833030952508566400450308283914e-163",
    "5.22845507952468319654977039175940978915459424990314278990234531578862684877380574162133220197116589996087353759937110135333920427130903342181773156130318588046403454768060104454741215115266938232545076853613272701457619320756011404972294437353912788669888371417564019716107269458047645218331304704646697368409379800787117721210151823471355605000112696577592885371861655038082891812859824261696221041550507431308932138478399555476991119192886218507114e-164",
    "3.42497305625495631998789439406025631160374501798589416751590410583486036140696389446011054204015784534646561828231707303344117764286970529616913504503664673262642236963842291087339347597972521051138410773668959932631847459300047852341023516262616756747395572811791655791046486349268405251793381297677974200876713272051649878605825510483206314815393628358831093902110241869251074725095033926686877999844151178750353574030238769435841252526364379328748e-165",
    "2.23035130350049519110418073003654592813981048932796465855985182941084411686394481867515960140225637170767467415516852580065852817755027282506985907817631461354032029439604479765508897219452063270694234470130089854839948641734456556332209021358049504331373619472186157786224544651494710797695580292434843292183603746919164211739057957146598385466961774416942413838754439304588598082409673479735253941116337574273414761276936813590124388291712571032357e-166",
    "1.44387746808131703554977378331766779626547715004477371718108575017531625506371728911284689994663611129017034539826138918692366953020731316044412550492192618210416059052809664701999246986329850892717866523773849238830914474878949840874833366036817389688361075900356804498057161445782535111631490945478593131732358358406689220508845820816651749300219103172980428454978924008602687217364157172749285319820637832387710240695860013916401700184968144099795e-167",
    "9.29259271663113356286610289916507629600130428618751893291939122821693496545798742419053077679563482178341634165950188394697597783486954622227080026521275003151903925140712397604890555551116839165681104724558987368205606634558369348886937622502390386778840566460299417847191483254638234204796590536602063519941958052268778260700509561865338165272335831448867124079665613215236514507657946289817983567760447946860666917607324229244308506891290986783626e-169",
    "5.94567889989180311723468877264844488478954446059072081112048212354991045163366158370774751064151770070302750775382738206767005338686616666126968308211418723145507899545082793863903970797344720282453347495337925560715770790405345416866184682612237740481415043229554509927731894096965447010394988904769007638398586047055415232660107363752005723795008020616532915936175160858285812237135191505848777567751337970447783403254974193402098398069011227952204e-170",
    "3.78209476911947773737185388421332550916338486410090473945964265343304816275061805969854258783393553269697291607224489225310831731677551029278598431168849783542659089772497517893586691485480907948446878528343325702502612526678650736140814926504252605328271876607308194135431932971567060865374043896823593759517055056530668879775947191090582357034846614540118203444414886452088493707688890044701992247535176351030098416772956766896614966372106799535187e-171",
    "2.39187308249836080004921487158864238744307280414911141090108438705802813302292452364877921519674025926825062280265610515832339897882715237325228747416774608308696591055491027758736990752387701025047302331049993701493980901541357955581744934486965216815280145201772152655439969381002946307669218867474115286954184787108239816388475523762145730360390782642432046341537063358361459651589637420458237225596701430762838434833155533990173337267798393194045e-172",
    "1.50392758362103921634965442179738427039500169948198201896105663432109500940184158552111384371091498595165069952417899030100073011036844691545310443650919950038500448539609762870906500875129446197668140268682559336506219549339776626494756496853204542522244680795867459297335096413833641206456514248889340700855426839883086280029172748688813508375578418587811638789537531477621013740591210900288495196481542621449195866255515476992726268785445270254057e-173",
    "9.40171380725915081039165896250625290447611556962374148013037359147376881756858378781184111998810897256908319126493092151942228126363778228389106007104660691157667632483209037446592063426836087634796120040331352576341607172759847766017946237018198018410833176089821673652726738372045890507239849035451797483569033444097857165380373761297317269836665841869023400188756644822250733879674103682575018447093057972728274231480345617751490584893160137346711e-175",
    "5.84368258130941663562928528411749318339092412585033006269594682980910448622916466036782950321308461446289848789059499448611651482723138456413478657835122991992740683563590679589486443478604538785198218341883532974646891073357910825576169962928982827904718909055940584402863989163645687704049719107809926145902628202007214534484857734878175336012418877460723107877217331352193484513845012324897920197863098519868615424896540514601743715435371595783580e-176",
    "3.61138523850463352389644846257899152170074611098297621910699469066461121070203185326940923112387814423990401531889315886835886587061800683968310285714227658561623256008127231086390596135244656160715739020681611334543487386889753636822872462397250141756690404861512436759611633556158561240698855449284680552162724141911173542872566886238790882117227963492215045168346754058609950974673563664321454679616947609632243004904215984471448433129244809513481e-177",
    "2.21909907314923770328322427031083525190232479954145857264607328435896424526886266922565742079663912185326727704666296159052924100038701274315673359396571037557802140066416944373826422698857338114246438730926686856388222736971802125656812324494329080964551546692875248363876511829631907957777754338550705034585212737062004688882189614186265848006746157422943659134129166044152958549859241527486993290875373217346727274860690719075510311360517023298799e-178",
    "1.35582376964953781423768973169090131403994169945639903805951326065307034057545767253383449194477343256628841500010031575982958756441880631532484628215556881856286280971064267471363760172488688300757729970889575798236747078300208506324136297958993612601631755454587741083735303388591209542137627762778105840367159200350021493819713238001531236434861473614625769685549674774016895618299413350843903012501011961156601633475561821399901626789058535675266e-179",
    "8.23685500676599012455247494785697332365186410942340350132949058773073127617188385060696793442114081321151433096609050074139316887503354285779134090802062753490234881760612422742721136637779553125628001561478203199902526969605611224358147236422515685592450763220890809879705163387526790268752099368657753883795979332919974019160215257399905400064450989054522931302259418378088991631701960176243014763693277756493388588765338662288469201996644991812140e-181",
    "4.97575647787298024094720946371697374585583080129955572280474882335186713955315745416114312274385711433157994275514846516315480535060280587614564583712046298853100544422150163241151318629311310595300844536037204739394575131561996326067454507459771228033694864170293950992373889747478608880108062752954856100480099198829900606096016866179402285637096668782646483954830147467486962082612504132631158804918362388387585117869590830932921341282811581334215e-182",
    "2.98885032811687726221981681043045035472504097506875368923157908271175199691398961416229893184589962128036342361952642071189001835126067462442777323870858072575599495914084816063854688174759860844499030361873570005970631196510050354950926587608914014613419310655156346803574517618770380455525997496605659729959960445614372884097414229356613476959129647279332911264943117008142135539030809866597037335278623836894617404104600433052984262250740055718763e-183",
    "1.78527183645730110391991065425527986982412170310309280342472479121677527748794681310748032126052814610763239173451714244055444367438456084982560430702798028309503828698095239260055262736317339708452889805616242494278260058196801638387369093467367126240318702876285511881583894778538327663338648290176443699130662258038430405882111543297409615040157134987747394799639521515214522645236011926273580973929282005368495979225116353176478054265541246767232e-184",
    "1.06039434466819671770209643159589519498311892806720223287756429044352637005638532264449522594509097889593830848396671144423140633416627315891539743889329323416925925188685787385543825880902460377479354798968927751671501514461120968601226726843467615605270603009152522897643907877028487735388372950696402153087831325608005608953431496104767930406559346552711520818854046367157278134436663989740105291502242137557725351755625222419369737146391321888399e-185",
    "6.26326789294997655853106522031937491735536925193250748502118077619802511975494303362180575622951725676987207340893844592819192939282463837900094646595560098533250085944231480812845520506059625966369856006634366288630665022024392859614453280289299150345106802533546568398005197138688670501844133829154506404930714966108310099974673770171018147020292467612397789469991060738089940088653173295299643965930053606868954710138053523457689946929745013307720e-187",
    "3.67885548927206656757021064136353338369124899452160798047047731624122352644679221864354509568728545156019067168297132711363037279165250648786134547788182974681398139910683094499479087860954950112996397815860483157023624721510284752020110527855572544355579945340292182144355590063774035287075040628030168127633956262389869346316428667662079481202661859381799497936006331916749600355742309688443906174596546273075135729962579923172424509133954397010898e-188",
    "2.14887024460130364728566373736377743860394301619970448601138720802000701751782170354450136626197241005733569219927105839342446766678820001194547390054145144969089520203062255737422018056732287740728404032898366506655153995859761780639302546539704563937069864713223780213015141375732914467450623093200438951111405316020600139432561984250653778450740684745906488928851947797533922916210244666118975312854313477617652084713530993014919668491191765650103e-189",
    "1.24824804478670915530305655687369959908376486200219740410542430608247308936383446288370101544214832983378651789927932853075307819936925585426518445362335872536416874310959114957221099707435077185826500847218681036402699742377281752117344664466472736202773905393644335758115506112772744176285035521767418765147835345960168297130983998820894997699670202370811973940188539120951783264145539650080987023351087202334434607405471973786287046614810796072149e-190",
    "7.21094692452125603634447616899500254757402310920445281819580171594406857074047653409718269283899299081761067339548750129614799235992189105265826441689340646469337116377741111168661321532420420288239801240118442871948704553095158823700265360843726063443046146563975763273250506481551628446695467698657417728496336321356377745757160199152668970112683453242869295268275286228111710512500187294425620581182289712905619043910348520676275250143572482985530e-192",
    "4.14277950291317575197012342461308096194549579824506917009425490415539067694651632011352659554610030124214776877270875679824251928768385660563494522532174597421336100281346178015140877758269446287092035206943897263652406116784195045561536610404798332326034711847426741793792074028303974280858612990242379014844142708621181551786713123598231489365182474728696145973039732918844311057406284091160015511356143249284864044470121029761068702079610536431498e-193",
    "2.36704664763105642935393808994629164240961056542068316387462725241973247838504938859197074796665878407198605139348646484034526727089666363493326870382203469159088358769289106937098971530395460772134555374841104566426873826331508313057876576429286268233719618359198416824754451638365088042258735930968524782262565069538590972334981599735054600772028661283328906626429101555701565075907108956212368070228297922004503188680027538450781509324417310614755e-194",
    "1.34506912993580686137947447789906439019407356220951824100799584486217253157722853749417449962357749842590589199094319183176737908140602565345718585049326650715811721607073998601292558332842563800637232878811961712290468731739039268533877901127830126519987601554821301093768432969968535274289125677813627078344210984111386998183604522710872518608540844782886312896339344038021385987564799781384957049580879730192025569513433230003187840449544954827573e-195",
    "7.60173015423564651847244864229810552778226386708417833270234150648634786325519172270589492085228020918136763258105004932281844530531962370308791841280297037710092640724712584686430035939222722614036370825969151595108033466483168119110727199318806750044851169662569716601971279917802843685784215832583935408601347070370331548602770023740308395452639567177892847365314999540915372533539743188092831912011459150548804230196602455808414188630621349832378e-197",
    "4.27284916477731860919062316386890879766774989291261188005594085940916497862424447229655937447938987031669210148455366504948509556917025235082928383494198873752377822782166431993899781216712362410137532120287644052873044264546751741849030561740114488526558407582746661525652728526473472185802368391443129846480529387173673504245466610886337053749085070741529953399934495751489512863521207763454972509962071545904103536803821067971262492706106112173526e-198",
    "2.38873026344819808988424259327508423842144352791084083457568359824448022040063713441954219601100463676556530124091824608613268807933480107875714557481506776698094703420185891472220372646501281403957378305918260780046581440902865014243634176142590657467978958006087962888041296770035964648980518809903895145893087991324752894996351501641801458428194107239678165447061050242676304549102626029657839288143017072843855911694855305530041146440118819262133e-199",
    "1.32821450020111841998221459356241526137446269742375703794998167158013549085373253348005083268622585623642075428779139666141147212784459529271835917611599979392739261343661197875498644902348516765934836890092766366588171193861238943967288418877573222929159308959287466860600706546757122679052406907108156105168434850994416655629730836582254783809539372994854092225507257009905405993578897884488208346613627627415369737058833443092911634430078130237288e-200",
    "7.34561141441757973947603726389018243710364330802817218895502481278947455270917779117217661904751839740597388498327431424041830471947674205175538158889189754508686054164804893933406963083728110504964289952968620581439746671210174065755908367071532233552052871371607011967792450205710114259004043303719653097608393422322440644485915964666483628707156961518904075998555036809940377909778855907583095343396079510019690148995486568528256644920900248274991e-202",
    "4.04066956593027383016199602565537004360663728209539976831122767958517277202306277618714671218519375389079399981314284778277520190002917607116007772356810859646619951373107389294369881424867139343521642395564808220305788737116013917112351459421711170146486970923687449804114587083821080350010658391138761519387606448983314182444369576377997408875687826878994888280292470839962777788761519117924914177926053327431872651700159580164563549402963384801914e-203",
    "2.21080966888215038350225428850219773333603710646582707450236990854561576804104798794539729737535650489679288105806811243982934838442422454950447877355782837896502756584149198136262445775073750359618723030284318737458604099658320342222681013419148796183431606455812264895441239061556647629357815092426926195992562737096426521582311363263556478894109327518918994590884657882221895289261259307960276630879272440908497402241140826499094261824166380403417e-204",
    "1.20317538949483003383464766365475874482475202856947030856080905825556339510200418776912825657032629595278403852241329701529314850711117948439904378748429285384888524906479782677794469451929983394153254762369963115042548092036211727237070187187012211123572564902788359624421863443490862335459683685861465237407683829312639018181420419174814374788045059573161903294641195283101510939287990846051332861134364513779752689219807474821759148887508332486398e-205",
    "6.51317847821577211048680310899699916711537411582080918501682577255869436759262063406759256798451140093127713617020018667531579459262804006612005792507831341066116250605317698399258372751842673020851973589739377395008774385474112788484509892742520354882916707196041785693053711482450207566329187531525156978258143915056992054045637991229388912078103243461171643070483187453473074548361444980421713589561082776844916010453454982055789553324583720455902e-207",
    "3.50711749982332123468052517953890604719787353260888771238310617960466563686898817345864403494741870959879459869176779055650176435656426613566301562874573487370196958680697402727181288638209326017483716220198036703789236772603536435572522213686352495038788481370914895486991798427186989806546513850516515134694831967558848800560294400550150207707705322676223711616982635554603456529838567698065683977279258844460077181940211840826594171042139005791615e-208",
    "1.87848508523848177437838512749261786922938288364420636486619890863091469903262269556686453553547033606655626707877745547337176402652274863572177372786605997163324721201590337586688288154579370624367206848102156370266723852168931238754090811068041884290025430686687127344564725539609985843979270591900771753049337665871739293869728467424182294217145174452820007626301927632484625348900179661200896943451468675122550053946665589282007898414289669909545e-209",
    "1.00085701901983637934595230561425277283238394168378059174098457925065737309453265255538202222628445156697556998887804711189568038354040308217622383434189177650572226319894181849828522659278674232161777187551389523364086665023222910894055127047691706548647418840230808648516999430171237174985401289166626524228804444651289959709324986110570632079737424607175511360715262105756733136042509357149922639823989175783426075792096541792244060099031449043639e-210",
    "5.30456643316853658231029009910492359060634918834595634611443577735804524128282645884214130937499569747551765911739730391595974199281928584598964968563877150739262771953075723662465901056330351456766427041066519452682747924664449215993761608258560634026255176170200084608861153422618426718298453064444259583764670866569216361321687559000057129933418393507242045189971816521473835249733929048694579098164019900368981889729322335681804595783344499268820e-212",
    "2.79671351607208943432245054802701761063110556723956171241045524646882908091654368391711747680887799087680726700184624087225741731029557925355801881937263990095124938828410406139777326833762121680932500453574605869238245319803316948572643885817229636734847615099303972031306604454927153918585892824377574273856903548694019479027114721956249381680955659181335031625784497777953703727523824978240052622693759998235688352987977861798676473587020623981188e-213",
    "1.46680685770315153682589235052247793697611178366286367003356186138714799916894987388782328257687021165402951458757300506110773233519441346091196092996856555452296095504789374143761266679122340320031832600073137451471083810700245493232575126983607905012732635376070432627568736339450071433872701071987719044207968785018522837062095347360332765336124051366408041751027658037830962970134454424458384202015399342028968362808369793217642671069106248660378e-214",
    "7.65299322837987353239642985775178282233672492122506279718165034600477389748552037604497735581537413753909827447106718829666672677083459091002803307390361852542665362250261826798753129805994742808792310703996532450452410065305912375150125203516297762497593200282638590157566838122765270578082675517988999292456550325895646726053907887190422484422064385009579806506451308962681066114947532496586828538542264692164240762464997492027242419046009404131629e-216",
    "3.97218728237476851466636338735273496983993421498794401641308828089991840055303834224397260149730563088997243780077532586392509217032069910153121366951048635801084943920943060732668769837281057494313304375081361006527063058097072998482092583409002767361388271793357973591802965284567492046437399939346341348645545763035818150197414422356983019101102162394282982669114755332214862727014243768629584006089613546825718800207648148402814807947018885650578e-217",
    "2.05104220261170727739557477908908193238936924951559450293443172425057022437436825175515311813383976414344195571246338503707085095571962199354288368977678018806827224487653266149163350806016638803472535726777487285385781239824848785424155676572747695436083672430614584818076601291390598931174278366638234459201827029215227178868181625828077121910741185595814714921316193252228840467035638927053421881815773737517569530254544188941835746550174570816489e-218",
    "1.05359191766353272992268316712368711034519022365864573530335027876626292344986650418980917700581715542505547433901368759879982367989114548177431530574115857810148483041077512188369643622051873019644179951556686461325437882102397244857122351809800863421135416678493891729581904864236894330678789282889989341376614666440604787792431997736044454901361683502648319078970240969053696897607357512518983500915073774308783269696837120118004463392189041062761e-219",
    "5.38430482787190529643645071434281941918144765682168651765790393912859960101113657707030813252198295167951766658844839608600306490390470305770929321646720478013525153747555924207170650887293538008463772704882388144100571499852479941744070432512260593122336776382616750147179123893114060734663617529372883913630110002838782552355068599025337561562035292042597940365692256515064262675239165914544861655943170093429988806134469820648992054373980297316607e-221",
    "2.73749039403980863274225937984789066054022151959125140446281894876437565989369400023710171361464197790353704622217257861775196552377341712538094952793147823366044416572347595796806376222444166948581331934419771214012843109634320016617847264704396885141853162083127070336894059296423071393627957385832282063819978707000125837939057498113978793967110973119237058531617918373459091050835134898258503355978821947579035493728000767932045163009593254377753e-222",
    "1.38467441044079558356358598793909121249870296162325010393046492868349708041083050535910140843601703929940323324916199620815259175352671718803882596016800541408314932017882930093287785915096148855234943327116921940763743989573465498194741617334605146848322068062301408637164800645356063834089842898066160430066236134371976780134280849400293689220691595022455688708999243480460679063937196160752635762078977650179535827236924188123741296657718583413055e-223",
    "6.96820836671080023372346375398283482268666864191151849318892972210079421453508554648156914152709198349881615387484690621440623429443409186218784243317911152125696177781648422214766078789755106403944085217968980976068936890004388503382798995027754461630521670516184798230202188019927209973911754971419107263570146825355823426725044520303270478090770442683002060065825068261537383498139949882225920973900686673783142878335470710321901006534058550292482e-225",
    "3.48882555454142629670208067387173505034696006738472827792117988464366117073227280263905523699993845736625689168806568352060614839679336333974052460916006441692915300557159195362801545978387812944300291402563916190097871563902535550320184068316007894996965022217989777985161342572162135579462214479886343894265430566622737002548334826302148840103079727054907310790587861886311600764933885218271448757249266806286675427174630452257397488775192403397631e-226",
    "1.73791395192059458536655912904631663539518957541025963679737810268635171581333307794375542926569615435548655439895186513658732494535444776834248016037950721197339105721311783909695967263031134299731283215941510135334818094382460849440382298690458484438261375789374276797949584028384404341620901072473220423891324520347066007978968576761519995157016678210135821917977605450176168327423613695068910279528580436147573846247659751387496666080517860470631e-227",
    "8.61339494011635810899123280932933822997201680992349892021620913356119157957635596185954848597451765412914121263124098374889599918327899725135710181638682962423710836406832612706300415151374663198863243655613512209620117534255505971789216405260275839051661100658315799683911480311574839536452193391200403450377430064983174557421403554165758812563500515140982717731200977341298417979188742103693485380775757423842717649029058396304308091452152042285400e-229",
    "4.24740503725509020013236716916010265577226097563710641006382303720446162280611442231673985769389065752451267969540233566127726264024673251963377561322736777160070212268580073443396426769121419612683563661047346188886736242285426643513186840125429060327506107422725636113093546918826617289095775936917696931647153067286909116963537288360834128599180764500324094653125837208664656938380647762366764444491174482273320788977220797315424944502298625935910e-230",
    "2.08392618986784483493260405569717609125532222877992793954969059645594390121002922843487038009165111774569951436731299038934099332597498906264711209815964529212896101735030654039805578612682598705775608501937894084689150824165789494508348506699281665895140321363426977497807727152932338030938784307738932306968536731811338099711093050076648087771645296643827189957481623180447362697782974259590045340262697699455615745356314321173357107894705465973761e-231",
    "1.01731723244238802479476412238042393931676525791351166746293240884330960923429458144029767744975781463663697994781121497504262072280535204572181158174748094801841756769560116451749919425232558164985130489614295702470727475216609966502140704724632195154927999849577332080248494906901177068356916254267327148336998277035877401127692405221641242915987338210698840368053719381017336619286247133702493180607585176703430371682564676377485295350265209971469e-232",
    "4.94142174241616546515948511232820491127998467296248610462005916463924209186932581222138861327481138095244236302806202239254852223303307044296463985772723421803404560832136992832670659913231563368127415463219974191136964359035687571508508826766731675368617196172957508577284897363784035577521365017840617749864261347662874983152811364104696158068883556601274890838834811879527712984805396243150450598105720013710041178103215524600987515916989502981085e-234",
    "2.38822311475067737488564466266693226554008346148997181057113315773110029184513375170704093037248616697176095066820109665810174290936939212152900839345378917545514460422235309714817223744410984490433085717247783069200300186225793891724579305897842608084079184116055702253767052889815350797269282439011623546159086411903403448827454062847525902379138837357525768638189047731584049005107240286894578868477386169204737751475959506633925701679119536690406e-235",
    "1.14850078050596753864079984589929573484893470076064713774420249240544348130400654295448569112134041621864429805397669434957039251031514468895487989853115704868312640374693096661812676936521841044310693896621328747547928323212625982793417109654137225463716048412624718665963620312590853134127710125290566910889037985110541637771226280239336430932095318506676225393089268170774672666368299037126787544469932617597169998591432881782776521416657844838884e-236",
    "5.49575096507399720763236288801161854893642878883404405255964769146074374116701036918114654899853363217304963949448333456181479090286997271664522268094928317677856172244340758966555671870392627243641464439996435858287462486383033157341661398655333476561412434278652518526770215832679740266379863183571225818225099859309602017148682869093995897601356017312396918953065533014260701677435305762318199480647633702190987853269254024602673891658279014480443e-238",
    "2.61678501392976242513894468185210078669058253980280926352689986596877798186743111880318258202587987434535760843519182480016470662394827938465584492962443910753328949755484977957806220248584340307499650697055800826055609190012761132483451465523357926858480506885405757907796290710253660182564279648214280223832800393994655301828496194523647420054366582794013764762175372020836696957784244406700921999180762762696583599216472822102834231592693497373630e-239",
    "1.23982432615076306610264288648816817478981231443977128315447694490411718527475721270320888201333742899507039681439968194076158686890966551091695180643500172124858512098492012137025433855304115816128865537985741539428788316141926178439881085000810945450189240519421169858011838440413072224840970373137958790652396464790502097275179502112859755803023007429840985197895031494109483636946575871817865082563156824848506164051205286511309390615237057018185e-240",
    "5.84533221959944310380310315337213661480138703023125250137102317951250588569480808167040238693355993591747790213982845420867943712432393951754157092591975834943275521737527323076362998816806183374195215534284200078151314796815902546386773070976494598441207180998620166440521730252344687747498891553982012016270471787938428009315397189909670708780748124216256217682914546074482672162473339989612721553508504683629296284980484298716758380366283319459334e-242",
    "2.74233795648214889133738208154821980826459983263889220395075688484631101878021770141727606285261595106845132569050083091521878851043070837340245189245291688421701096593211615396362810800902282683563140766294212471348789875901504785422021778848632277276203333807023046944360967142860876517469483242570898443348146891954727275057841020139292987383880079781029122480572051986483801384881295867499234098511013267371498828300829671245453830879748501728963e-243",
    "1.28026902440889528020106084163271730167601006108833548388938062385995474435038849693638611076604946751375849694813622694133196951257860074427818548967190431531247249702832072982737979928580743108238335973852484086153525276722063321955256027178055811130948165701073305987100599014571454004246981216437709769229581561922687365241280349214620443648913818751021001564510975322961128899673100953846940428255994680122663241063795518697306874149250930619338e-244",
    "5.94779120356896975039933906401614692514086886475082473117945049477933171545024450561106793267025027199203280025984941012418710055431974110355806775192766879392294099024551839454311360096457850819600994505186914170513273690326484060392837909327053097253551763554827595930238874099465328190125319357813637265859572392215190538609320658708258664662233988188154590928681020937755489659789812850058512005431336387014279073763908827212678946501735563846673e-246",
    "2.74973027407609219343447279057916574755953921156388532861195088115279133735813960187264714343940850524750225381348965411010649566221061513561169560424238841593497679663282450314300133713792787393600734414876708761642980958316000512616864707842814585357305029175349884596194040880705658218549149458898003029010419128278101808488851825966534758442348473427345687277994611172287177180840877441088285251378229380552759519135699373611317622136891307557234e-247",
    "1.26505684156904421900433422024720183866739671532010483412269345190459906836257066655003745142117264813094412893472638057805893645881086383362811998322474284201119088107174092523987404425117861043306712470190849269829570303977137325073648747258916397509469573607343682655497612299861370601876782458446432320487426054397300596752849167504793669349330401489916820056634439204729766155158111643599953887388204990276242132683681863226028199465535241679221e-248",
    "5.79190158638150862526178137837367077696641225010873439975162247567051248473427324655349587752208010162094677484556098318939874825116641443146538784146474898916807677564182731519537340311569045098213910435907840703288168166047858799497060571067196117796011820829659426595679140574182173418098483307078040678681032888348688428341362498143276966006070032040546136389060946244307323332019066197045418388910665309445199538254873576317022038797560330951176e-250",
    "2.63893742157962025933875515559584500665150576890169701131171096598189664737599892068113153497423950817912803836701884693117640695631082166870208023809282413749257161538988479614358162993478470872810530307630431446957338348328540922925526020399315271373096230320960835128556244315564540577245535893324504703113843555903523424809992487933885800562230688311765275373762461484512784184846514440731404219515021083197290739501239194225550989434381800009411e-251",
    "1.19657342954339403322106409934504397679804649992733208781034221519403135264848675653291835612389107075069636859220153319756316052686864384900287220761824407473039886915929644151655839871119892393982383723090878545252652408588814184697053500930147956709072896973780025450027220703969291425210084911456095214052244155303891796254677736652037666491125727822492331408002798112846262616994257932248594891061506275155699665270230853949890357572354870073646e-252",
    "5.39954908561233964582560592062942859505047051554431456913327336900633083345046597795042314765526957557566645366203315069232025374371551150221997394774558747829129212991013622942561563099319880391039415980478041191797575615089306228892923189724240559727824022972009313206254297324235203309513064714761858580683901123255583762857227341805129667044180005616568637865749631530136787356749433876673661445683406043033547931429809054005803977542173674959077e-254",
    "2.42487304697179672520888875170122336543127032126971538948680679163788662107550525040412679375368088194333655216642096958008555875362101632393596328460989020405079686125243327459987024925218464825648860745557649113544216180057776778377261933484749722207477241720753699157949861605292808925128223099063304813518172614088433725807280626561376881484357734301068194120208645835251273827562710598503733579092399692364085363956128940575691848070657021361870e-255",
    "1.08377557824623998661250670462822043739618189281484365891664295603445698868458565668921732046571541449585267463955490699421268091008336448606111707417229758169529593714641230170413931816178770245294449046928471628872191087727076588043284593026232204149720761951100187256598720582043633930205601611851893478957357709464330740540461696339136876946946484119681933944994699548529673609947426104957946586179566809510903105991898749183285150528313822179995e-256",
    "4.82074314682739082338495746803933957996303484333318441092545659545123925617261523948115287559603081219531866007330736445791437837285023187814068113729629194367287437070849637148933182048167449617884944943368105146298843015058758296884080567802301260862491144171791471606949004874996540122762570172006481320369367491065862121124820873482086101138787652635702791144976997145509916420333503869292520491579983093320534301902379524773592951396254773827094e-258",
    "2.13411740871888010927163675009913285411370232879822230648101889261275133547311142822461046903162764461784745562381813046040300710276443175604979970583606120966376638944603608696837156420613608898556110463555850180460653686755594018079341628726252853543689486622528821701339616297082046363935967043423415857678988544993760322625846650730996250159064101149900094622641058973168207303628902604101706251311920965999441308211612118680643478071203464226484e-259",
    "9.40281050575452269417280047272839703267658555044271253720440095009193779651483895611628037661354993778285053386578925401059045635687869846867041898008821238157294679720943228432723700907548344045598318915088710381357549200106501020657887335685161420847977921145972544828255159943514802382476243289472797187650625616002094707125606589365647106752503321169568309305385202123229298282450123081842015068632801412671712865986441132582351183899285853523848e-261",
    "4.12322907966095349746680323430512733565478619868616695402687007482833066647686395764115945451522669704438944978758229162621846236178298668650089163099165329567723406808694918034390490551170527427592829850842408698705178417268675699529420792261312609072392780896798129266593791952283592645868766704788852761818939850828782203195165898674083402744341222142176177578265830747556992832416666331430169887283916215892306149749926630115000338346227859385165e-262",
    "1.79954605122994592558456569930733920056245815741943233099332784421412255263431736741442544703405430860169776924827823577248032102368325330116478101538558803383858910310934297516546461699944386235293309847226679088384962266499748331648909976990559750204165533785325920642103412242879115772941129425965917297267515106734897280415821698515600684607437326598255775623306393483630462827482249703006222345057777260469919769600200765687746257836021148371993e-263",
    "7.81698848797813958924308173303261064974719129424177970985118532794715017749387946624769024028837294727851880179098037068650920347895671334908524753494384451215732971839550511153843794674618703989410719810250802385251313970656211298816176726222642924206737893052983522112027684996639035470240679888924612850038708198869870607289101216526324160956049557727527695384775008186400575601283689486705830649281342027877975773800054408274871576402522424236676e-265",
    "3.37965402078594097066719990936610079801599630141107311356275486591106485967793675262600477882849119251444056261109422519563867721435698859498989112284741897143734923202569974874621044759552420802359730876482747569021022547109809458098578071260207907837954858734975314515446735066348643829518512839428936289123362694317454846141528048296487412565669362406637877986937680227117614675636597041846299992110281797710237133578945945039075959316858370074064e-266",
    "1.45434186348588296428741432108807471399019832433955683753983900599218452384861972032847912611270239214476136293982730890604085200812590902896624261015296003839288401219031823812549109345323083457376190043921377027273555773159375068235152097682184240529873614486523441720830283582205042242073779102277761452086067100840422989679823785374811975928037107105030296510199849300020481095850369695680278588896877455846972160512115268389774059469155242025888e-267",
    "6.22913091159307274854619112622939843518156330686735121881007087731599892346540266214604835576425446878730322489978869385628838292087097487207723581945136824143622456363153849275163198454862284328216422008195976851161565820788233767689442965995485529253508335291953397044812513680420512824967409520298806001697309701781536509381147388949874558737085840690044557047860883493819492797423596891357186259718312036152795932358833711453751959485888602377313e-269",
    "2.65558539541873180165679904520996033371624064570745014798815686534818296104035041227173991858687832057983478189545916333160580047643914128544666105241814850733223813307516658287649291950588635467924525708212955565879351878398379760004247428743683855688692795278161127940301273463746286478102647922243299552235719700131681583456463263887900819944980648669534844004708507824534995391692485462335602524655456226469878121131488803856685073128300059557349e-270",
    "1.12686032438925948719736113350865345662253690589175861823211104565926703155217742567806483927997888490994728163526542551184468430442163641162739668027340937855504776671019893646647654924045566901190830318390492000210361246226166297441781723361178293363700865532275552638445791502230512812325301528390374853347406076830241923985698817872728039614274879555537684432818215866087639343865104886012066643122624846788172955544847947399199183098248347376197e-271",
    "4.75950757070165003153763711904034144879101939704809241187071441502972958933258576072706979454063159490862999062536973415936345066208426908990647402567782670490833505745111310631837665949165431956884801148406123327483948926470863240988999975198547735987198464505192551816279793148091307848745016704207157402801103301286121182706218023228200904354201430510138612772727916512227835519727940978418322587077071166300430909126525044157008210034077026847426e-273",
    "2.00097268239585840896461035644580781390867316739563115540760823955966146200418752879941570261463930269655600375120968463529396861874202623045890482869382145644373209977363348901540294871468517301187370847478034058639378493857602829028373228142722975850922920823076125794222768365355374523070142644132114981835062640571681107366298521749728632035628500177897986147270040864969134348498784322477213233799062096439581452723972613877121142396864055992926e-274",
    "8.37360672486605465753940389427836499035713498402435743304638267447861376802556274737005737303638720676076279888925619943726992579536055212726111899195341332240657034103900807792137936987096542284886492411264808988397898631576584521023078806789242564138113701601766804625131001140861893897778302881839508595382386306390325024673929195537356171853467772765816443361131368635910720783095599497157203766725042537410742118456510847727228372429551349751415e-276",
    "3.48803837650871253914882415668784560993764410128120262738089146942814322112626975460024725364031752917514389293269097073477885348718767820752698129973488353223275709896344013049639831796892001387824160083834495071250980773665537854098142111260485185938222631533425546363986326746342408718975130362986238852233310803980023730504174592817980628035573076615880738993726744017899273405815907664760377231422834154935704613666161068058753122711401475003798e-277",
    "1.44627955821405563965151246442323693225861417748264906670883130813306428458270926182445604696386429330737344868156324488782552232203071712796175154585961773985084639827124668889199991274194651233295081390768335702830314285733573738216463434028469256969875734011045066519528761275511021466658751569840115939078241244529310539976608387741922915277557384831360102187045571741898422688137686925136279214299135358811634822513281530897108108053841148088659e-278",
    "5.96939775256685467320187402808527083345770645283407683984011590872144638717928064555553892692070178277925668903652397849168648249658895058202903727302232948403217208894497714854721601832311759938384870872889004765005615683306478138028072564277501329938620882650528584319001903341026850777802426420285952142313460093471863763396903192702773883203276407780017974514372211532495190065195567514435761010020590448754959210042768687269853747405954892296918e-280",
    "2.45256776063109453751354061474152679684814631968857064091036730766657039199300502748947268656253242774231347031295396711004411454639903467789329809568806567036443002666880546532200413184835802564239210950300721292636252114693384583089368313245997214859404949338621643874968624044947695706158869990226836184403314775160576577243084401367513044351935785446958082903949743497277808264981363090467725015030483905432058647409643758102841704601097934100778e-281",
    "1.00306404805810711796314380113540983582342718187350663963311983613209670338344395999520994168627628860029883350209930207887981388377791576237187337502283060535977293490648806159278590163862701637524745287537354197973670823865383746874146000428651968466227173088414492135684550305272657866324836917845371970088707521994062507500029683924070709525777929135193174234978157646495064990488042294938432430392110586520893387018401295445944993543785669992770e-282",
    "4.08374264144522945395996729759025436035744221105425448235311490854847784400126783204854049940962457543761717931625996526347612522684877907880006955564279563520616811805201486436230716832383520408174037391919519600560525575899588107749970731045328390370499911550388574258997210734543775765883890398424211146704373391967571142596026438978480205258100292282817986950630985827818948127960671084027531159512260315408848281519466954314937103251644342697366e-284",
    "1.65506474773957373379588160454078561503229311361975919610460530473807314388780639354706522999166353571882581157893649565504808973777005184164054351976491696736606955406398479793962503159474816947728354755972365224265721531397556013404685447336987648227000892446960436511357176948617147194975783993929103711103014501708590218171651144065057172788601413624406220819596384746988284364797848300812478395197992536080891780530594303013906408815792773649695e-285",
    "6.67733833507393824330806757040766926531955435832834265968218793974173792744796653340032002210094446432290601611605576607945643412993690229045462035699830040620195439756490575998570914150054380575472977197006644936971164833632352501451469318396128484060795070775577917301903590042259161895385245705453556093986036961857255992656066534226306329751541662333202046832547957210362196001456854703727082756210684684266292718960725700231932272319885831819907e-287",
    "2.68181223152227417572840600464865979729457243278966563538605178978076937457336798673828596846631747956319873340802591648326586095087450753677183590808103354347122424368032742000463976780117017759850324156781609538132837955095320623294340345917595069787880616552267651126452736472695597290267491526395121167556178174873751486220115016765163384677915285120494472123203755275199124261135522348899633785596508710095583773190626423858640106713492890569041e-288",
    "1.07224675306597990425971224285803184389255692952178220422780440146383858199927690647723283694710019919651436242464423363949210477951726763529563605180214048346171367579290161349772795714593677553867251977194832836826340872560592371501432189458044695219698739894986561807102690560593256847888086072632765971442147484132874479397271958838819561873598471687700932959217116338628715999762479088555379201235766321693050680662638929909051950934106470128964e-289",
    "4.26783156146196998486546888938824371750421258161409510773056481918823039432364439385569810493709178346561848840943780312722189215391726749296307912803462801703173611889646595092867844334951091113782576755303903467899660109571170554944227835761795911404367909932641932938477169528091344194989201250968630838240563992558644085586235774567363019557140384372201896045061568449520043524249568091956508606610828393278750299105272592529506455630721862124827e-291",
    "1.69110551652863655799395743746608878330253362389765871149576893207995637991874141167413920119347014498483195605446688433072795300248360447268269954063981686571434877468605063152608823845839256207242542695301267271200755352235090739897451254773186395644583838431843754473685573159801179507838579783680973660175863476651617154719827051095900333231510807276493651921207205446712079762015447646589230395802479328581883751897964769567453981321429494992311e-292",
    "6.67098198076079002549318148341365798209485897480327612744771037302428019144090619627861506094731587888181669257365947451058790164795237348399761850091455376974268505838303959864499203302739863856579107641941604081194369159006130803150357035607285177802932785055610056757619849211100899607789306586629773482660927158966214694735724307652345644786062587229766757531564117972589426486201466613843578665887864615615287393489301844083383722096432666056862e-294",
    "2.61980611586373066182686437722515618121377521547002333286427233233642183748886070583528905268405007296371229691084075364218473466741372029903492921707468708080951132879231442943119101192961932829360379960449841149341415034305422362540348142076353078315636110670701709355398912707415500869578650344445136819283863079285987379217198362933459426476768529755318156202715641028083098810522269285507106047405836584508733050720182049187743503469635326317130e-295",
    "1.02426782635994406125858685644851538136688500730597346283619014252704312376405313487802844639875321266404183984929278066928420344227019480069517068610514823739464523415021587225715725744429425074970737637048507737160691874826789425353480772963911754377671705676951178928347888359722743948533898366276043386722282382551136875204224035673523305441331124259064251935342769033027722512201034940569379556512225144683009186073731951859292597644735051453290e-296",
    "3.98682850424695947720091616438059417867306241740067511601498147858202380800190131107046487493922033533968214160101206738699347083057107402751026734313413333067487659769918448187714217270256055832347719659049335525121207202983011523006581868956333454555518604692142337554919782414535421253845507236769628738312489951222533265496097481932646219231717908487072326237779372168425580336129943989075302002015406807573640649307732155378282495039192157708134e-298",
    "1.54495504469552265694374876707286355457880782386041993404334159491508546326238036725609196904524846948305278230868036040732205212326708883959371838117126409365036728386294240918874649159768541797625550446618390477534140402727417393601555880994138880089091013618748631324497233760198684400912545316329140950904722145493715015520220466126811171556491322167588328728700269525969453259776705621193989903347258039875865120227732175937060217809526631372675e-299",
    "5.96050434120904323168467800464741023734618873403759005621545988797165293543831950574367675600705847332495498001836721032708896897898929997127993562432557419611247690106430927551944394078610087154930331342500161782250594859423808980834511289490373285951647464067722576070726351971887466351007673521024455171869823625902500806379300782624656391326449085486040615367329413135247063717445118673421852523964952065829433915984926953707902126649226925636286e-301",
    "2.28946293868736406368152169831925721881380972710510430597253127638032847668499357427285609624321930445541327758202425386838729292672539323815209044615663610325467224473138953974868084217837362203523093944563695223745124291307625959048321144434884195344724253257245723120346050326998138385001330672880064872409342190909666623983483472126208955216559216698703322965938450658242732403131408540032679368240554842262674577310718314417004819014539042588788e-302",
    "8.75532411838929961989201315360634935703499532219562486714632909328063352331469134369973427816026580761212826172710494258308065657968923975980623507047932572578843598484316701196557881245647461578398027848917079173396544436090998017280530295068435752547129315128941059848914662871064678053583564582295756519471887627970100989409714683344048591641537451173477423516057433565457319624517797792961905103567176031955451610765636968612943428871432504336193e-304",
    "3.33352234880035782104593908693157209117637081752138284880020993112831853494378916252062942260318510036050849066889382842380569905086163126964231167835608066278988887797266070823815749939942082996721966965170749127691742283785991102466234501660053987810789231841353945448995306994067726027389131764408440391316172823434069859480061088269176302998477801617738892988323376905417361288324754072108397666625194639132152835054807169823801645941837176966251e-305",
    "1.26366382990972590265855672913331142880973280762469210731534987867406807742509765600163310642582166796020350589459620569574143634536907310429577827695441772149493624497147619639813982270055961272061684999951332321104189614297666049408197010636776198984886740239021573317471283242070637587545911901091738940451024630935396445446925510241661569734498532548134153286236032561732967879521957831314410366946591811182186253301839206357658144149238300509434e-306",
    "4.76937273431461680427538584592749605006534496260809680808998063758060276920250270665122554436877056276181143020646893777205834824108460592023252469369809251431172455544954743094073371920485487072551495929551641252007525760472455729276860767886375721337254004907449866660298660282238337302279724442327079378965920994901565202651809912235636273461189665237338133895115693098670974000001321060661948251934283474276208515214308631434406000914873124067559e-308",
    "1.79224329124164810405315886990804581635367140434653746902604118153376675872941248129746091675961926501316651619059375503645367620946895761577505597462136872137656159217759576917063572783359332681087229499226422988202655677624452549182518050476628651719475514314930893226260261662695196178749618215511337481129282869082617653338574855059071046082385940652726390688423410151623995544317444571122833381094018410901173361642623238077052071789228569914663e-309",
    "6.70568412211450330817643401588506668268147134756955295754084957045716012239773367436815809801335315496389598145075541346394900026361459035126583630774409529415277604768802005824495075594080463230660936517860691629281641366353899558445874703549257297822290543520123370996723988502594894415271120488539902354784911731536488395805694466857143938750009162545966384460801191135463292042658548088144450894236074191427626263591978586772862131631007153437070e-311",
    "2.49806691646774496017602903593344742840135798717980158301958073102716307461826284528739678576403120424568226449662264307455672820435349618705781864675179076055751119008232026770311715938533090813627820415950964661303011595388231132195380611140218602221421853087918587014329654203694764471758820486132481987708731697274400230902587821750153913084430409680086629789008367012824609894596797842241916222800182894165444483454163194118810265254652337181669e-312",
    "9.26582914452239112987085396387238873929909792413314195297791818627421237308572465105905223782661027384263078158364046616320299286501083311960183935967214523412482266699459204801146474997044462119365524151539320521643180065233806190779095584525178401777819757681259964390424061135245641491140636562383349437318028703487756614614447157492390068605112763856672417353256593918496895373543785118262711665310792279175005746994667639592135270067796982250773e-314",
    "3.42206399061326875798344228752999399601278093521590735262337697263819292703066457976863133671387605072951816915781332280208319843740821421168051616269833910669105428387061899904782849659613382640676385686762515415270002382188274258386919742401683709403634213430584263105074040258699064725454801433112025548086465686141805413514487444259218853089836590074594088187600933812393087947139205008132161874558567658297238929995897206316152851100536098193103e-315",
    "1.25840355334101003076247881469528474082391801929464594087001174553110046755814639959169851610345036596463528921584629971054361025982706738983390106927862291746833560828489656939304041681037772405355849718453522560271116645206680474027334634335396672111411761527864720717338630355788483103218260284167447098975366967782569195576247366503710152425846869988966094820166091266954920713932583623853684749133910036812763886295356624161745472583268185822000e-316",
    "4.60769843727152425365969227457358938773789865571473583081452482102193927569464784183636450215595756833335036073110972978582078334303401838272179376663696963044193296963437243233460395701156183845431720872231851461766768114063652382434086460157194784730627596754435690598221972914405092850817354660205160102618102973383937778213364915788498057972065724431752210556975295103732730895949619009283434188958068202066318868652791342878240056895493941718747e-318",
    "1.67990519006927759240901387428078580369316746692441417684410827798992276527649084675577479653483295657109608487964873274509478392546737384358467255102301890251591781087419435285019781525189333888814361996812755343018708934791572780047082522504601426204050180177392528208361132583082576535116828704378367148052504308663192483884077883547511580354732107554610858111961581964817913031052411712568411025164380599021919097903100595986015521020658944464991e-319",
    "6.09854730203411617313122330857439141333715056877909204675583211412119641577431663672193295933688862113017870242607297998228287076824240634342633670195420483072896950338589065127758236197414473546509246325761002381672606277826039081734421681334990532483203676906892412497512668434265570520744539150095761709237626800784951139617507239963244746609809763397803629625352465123957587426445464369721576467068982424077415694583260233562321380958323109803271e-321",
    "2.20451566868067870709669485381683669606170489291152051722441344627194342429792641258749034645238127947177992344435117328410502904454505669050581195481534360233630493385024372322654669513807678177038716269631773320151213035820146767020660380522708528084306801044739193079641872624112344405693591556421849360830957842526026525779813838023794162995442129522589353822179313792153436354534164831026899502902532280491465379080385289925320774558247477906606e-322",
    "7.93504508080230511265951563549811018359190678698133131545654923910372591055064348748408518146039863609773084108388806753059238894187466325297956215898070630255390341955867649096114224151385977429535518362620844197563703298445415008175470391940962496106117090426574747789735301996785805805202390547161640276228861496435361714761027843760186676800162430066555630802413596045810178144729043556484687904273474727416138212204330257965243533247610458797110e-324",
    "2.84406323460991742251629720968315382660859617428350155420330368867346860314238105967440640146308607798183724226432275080307816681679285205923214042497318345517979824198612228681088745610619665497742693131846864387280174444490518603391017747602515542073676572821448272787577254486152484645057567608288736427003661590049492370529774127742256458475814494785869750432161989575654744412253307655029974156406485425102189263341630241440312921249773341758075e-325",
    "1.01504885324651486623766682739517457704777749494341514154180123340565604732904965892116786088136099623096345583078446633355186565289077747807705328185209162425616067320303292558579261278694608130236525655160406148378568939082760683358481417670959741362659178032194655685711513402905656664093980238575267790822581689480918049945275629621232126023736572999232842052336079086142560469723830565791874181888525552530468439330658743897688076649135913693773e-326",
    "3.60741970826777803097964890582832204917292516018210658518065159452294162471253756115806011737821642108841902507910655449083676945769003647860101029384307316937633966961867166557981342805843772915196568255377272388713864108606214158430438226550236540804335856218249083036957787045395940015294651612228507316275014947510168666462088201015047302787317339354870684532966895985818197128673437732162562676216285152701894394811375179137516812965040317438704e-328",
    "1.27665220400918159325109377008807212208350901927890677479671638492228596296091102362346125844042192436631156470068872452813486736868447798643652195479251375229177367422859060221010902290178907376708171394543165080553482838896791243324940128897887326220361901286131396437087377719172164198546566968184373112958645518186846935733706333452384948736367911233132543889763803482567422108290342979614648904010443599260163483485600991171600548852076974197864e-329",
    "4.49902977060996454761130151712336127117135254598642394816697777248593876246843085254102352425564797008573911620725360751366796683918409042948830643136880089777678563057611681203620750640838691492322989815481566541943652238613002774102764462351515732476103273069817715682588313495662113358985504034938791149253293695414970389641972157122128275262725037762181900815343593955747088028284882380281897060855999138798099691915494994802513560372747919688987e-331",
    "1.57884538295100233134737454198361609848328117028140336949168085209958111255597957731123894838891925819987621492301443174710796513048261097568077879501795067224025732756785320791345094935437746380076150871719128024543838401289437437988577469798833135100492755181098018366205894553556162645950385271885091910738954307958404642564847787521343950587063078834569261656112340313146178091071311550859366365090189182943919481637079664433681723664795196327488e-332",
    "5.51745637482702042662540231186086585304698315121968510731599247764431248745464214854864358878900343079492654532030247767870304758906601865022934520255003841191961346061532328427891114455876866399557296096588471652336390791058783566480259486963712752008160753220228379559419137011746098216776839273563401711284885336701013042085970681168849634907149621039269287103525026386765284628242710036019998056772773766130294202036784170458605475673681508047997e-334",
    "1.92008684516753208343592329649608026916210534837646002979821643631325688477877828945667128668257238137461732646790378034336652666598194867321142914415921261457536994752906573299088989909198598852515937531568430303569857480409256971294708835696453676252762664670118377840421001005914037841122992878422774902859979147244176366976909169645706127632729226223756491761861757133436660141420974169119991323090449896551357777306143892364604990681215298619818e-335",
    "6.65410362986330955165480475405723842627876709970929180778148836743314298800970132755688568232444258830976154709665519114752771691460799448994219096770453462605668670995651674196775657336974869897887086183725620203769191250115593736604367888930423216110983313173806215579292272904015066175487863191539291439654835836724090569658937455777374346317430234799243100150440572620914932375448856902830386198069779777009811274306359374127672389137460059645685e-337",
    "2.29640782900302957876311855052371984639228128597486626659336713287851256635165425304064897162788744146741403401322666805948449280307866695306769022238742162856116538476200544961471726332515228361802866187644851648152854331649742694526330584098235650779790591546062494903976678085831355292741285472648884371621749120367421214441424271721775273968886978647645318748395424249567741611673978800416791149052627941659189661303130630418245452762546996636357e-338",
    "7.89229437461236925547562376980006879368652690529576517697182257727774386672267583477618247284506200095688109767082873159449554406255396120499686633231566456877526671951463480362895784541482422901554913605935679083809175404808580748981537997330273399889858261092454323578396070706203817502627299543776878746697433902440771850145347129905040557887232684113378264009659441358887271129489451409234727996206190090823205531131133271359167957400034132777247e-340",
    "2.70119750094106626388081926257631010686377299362842115355627173831047203157116782179469379738214299931981748755010299477517266794531637766823621072575613260150780650031740315862986853631545990137339229341351428963404322353583218299384646298746938082062677526232301653824165254963085403763111327656400243162860831677981028872568609756259459977399290128772718453174866470317169429878473153498933836103568229045903639174825954361085785719700476692541975e-341",
    "9.20687399365762429787483867676757881785041294007304243078632894861222543171861680541313235499273143676974097616903150719311313207164086066090612298582686419145524707236604422426652505677174981979386766958466932424044105387291119473715871740023976268662943387717813822337481886252727972157324145041759589164457610351789398636456009826919976089893550451424015819316087847859374985379242681373932702033032865283268002265553387912430609054902802581851426e-343",
    "3.12517849356712219833856590659891970612145419489302210111809548526650524860158031169091350210285073736317846139674161838665621702279542956915888145586731948368290184734716051133098807815831341038947484864400772466202065912561423680940539896605269707653692645867594564241827513427203445187999972183400369705726102255943840854853063542166915934107387528862070223730072086891764670529129070380463178185596023393555263173634417193793171115839110976808158e-344",
    "1.05644811941509878946578345137067523429049933383473945481418369679965805444939319162734090998863311131016676237363749677203435688705332701530479453626662341727680336213316678049028617245482946100826132402898649324976137932296186373426255825034128607277816082884750188598029033041761939572806844948120470064280165934337719478241856621825031038754570252529007158563780383014172608395011721613928593250242284445045914170441286312218383098597683202041865e-345",
    "3.55660942795811851708504981799450640175859579279375800094690570648902749523432388764569990793729540892146207500778137575924201917229065101425083006619281756805018262956848603152997839898446617837470730026027767328803202191812638205784881116811460210757198078552182970098490791014801535599723878247869752910823913294366939469049308469184465185386242684469596564712536515377422179427738665963481020426037329299575762753189721419443629612870575406904738e-347",
    "1.19245705012936845649661227029445990449805121583301738881178926989030908520753161849995600713555973009286871445988350470258098258337986130994629978059426162524239535872956865355211961983530157016470397014083414920321793477571959420286050440283519624339731631461249272528978388251049899969284815368914129393330690407658205784278754197905999858661925077021278545901958476671827295860419048443658586692199869767294162814773813112031988953654963211988202e-348",
    "3.98172977054168504253085752575914689975629272765851046395100765949145731777095717831058927507147206993038477119283265296212599304100292910596117163608854076697844886163807334693836665810957757164435274232791807046691643064626128633447376083139157979102533514737741083377817137996862206201114013070791435077489378274309524603374508234003416501959616075401640161000465304038702312396215597942530079134585741160115209995763809048515390431223470957381807e-350",
    "1.32411944913357381387021076133704104813297872163546070556914561050246494816083087833969640477714602159601350479286235366325379308215247776760392514459139126450914353881009574800582170067104420822404698455941509297490807350356609196281037032226426806729681823708469654921170213716900992910044678411187975530767646601053366262294761450769115561399429747184245398258603842195599379179182990189842150090443779475431418002594065315258176544652293815742499e-351",
    "4.38543576481310914250766020231819736892424509359334566856150375085684524688319348726032305844647557106973900920466199174998909237676923797233558708941550275463331323985584171692911318466576165144895203955333744406005120493839867244899601866551137933654914706208776356587844237506168086764591122026684472741819273032580766504059055411487760443507490188792372206335281262433255436852399940209886537810688046786078061810472917348275478485200815477201054e-353",
    "1.44654648408749077815085952550682279620294703790168986545259070751967022914693072868397925817116179439522348503368488081046250351966051302540933749559922278556958219130165798508253671448924869338728128698892023796192573900176500537318859668270334161482264547974491889981744112405249376058808430828617975750503120612194613255819356031434885837344984133515757453707264072355108386708529231484626083893972591295435712828288275788165891641498476279583410e-354",
    "4.75214748089008394155831238154114033440090286959535384891501298566751322380378516763821876672150145854020158529973111900301196952146056206220515721859806612731764283713269833527222903893395590121118527200646757035168172907474232513361119551834180114126126302592347273257860425108145199447729495423293200055900747845116322055363823781913393713384954494669989141674919740391239296204055929765407411269038815276490080826657399435322896690199155597089809e-356",
    "1.55485219536709562273999655966394381396169687681760482152609999037710877682769700785986403179615410240777644154996983752075827615860905413634443069470754205772174845498828207524560929332460968147011034238768595116605289358823803598198754714675907476307411313269845485623557293511963437665171857059219988725917430803498322696407182953900196291980681456173673482220038508393337258648088151137369849815136277326990616546278780818423491202941014020965654e-357",
    "5.06680029843954773446859518288599971888061586519125481537639558326739017681850991807302501203966935711541150820617797028401714517281094949973598386105638240183770879982864729376845444158309593725354045988826370350583691996702693309925020803552496184067877373466144462643400402797208244015785026676393883484792531080520226531861308656358570840227951907357352327583891200707778633946159042837980980836616335708716391429145261783621856818313915665653882e-359",
    "1.64447665523605573437695515926200964361208546187716408201371579967292002606475596070105121236891577442470914982288170113119710027702665697800559572562114027160895697880839803898969415110979342487248108446933972587605836958662392145382905916083622248204563579466200245407040338662012470445532754124186896428252784243207597040810353087353878416334333669886188970407508025704181083914643982263180471799928860778770343312691504417701964664977275704044492e-360",
    "5.31587356808853215991057351686012931463453178392691686965077169997865046451980916251108631125840103528506005122932913639806270842876568580604082279889575900357028338832508879013040523042255675258142235167843066030749397036418340357293004296751229579106616802556884177044177737197191385196107531380154434909909875131629926092289430415483043269902179024534539145192240408963289488995839863775280175628187325328198268042128826961540329028248265380707528e-362",
    "1.71150557577140777284725465712091960342214079050827513093669999200730424429135585206892226892434517313951462542870140957268582219296355691066431159170525026645602327803394694325104792436921481506048797903060164242734244461118074128049864473923642266543461296567048490375060322538358515083645022405696947966187923756906703376012335419731085237068755650540270042385401095130518578106623434935040620124265447275209507116101576763465443576255448839030978e-363",
    "5.48835835661327398921559780296707152995157758767675282006938120967818739405458498517396639079914204949925835847645575572807668189115125428540637105926180812908295661825271026919052286565971631361559914579253129863969410666239398589833066805965573876481424894523552456413271187772025880925729423219434671984753561895204567754030042866462329886544423678658565503555011683968426506316361960916630556701965390182100605734866505603848791510751010915572074e-365",
    "1.75295503055052546597386332802719525277956447352120652947311526237270843058642336260273852276239019152488946740157760014594771497602336540908854215434298813336196116000658720749459943070875805649848884101779216183363443531907918074223388217804586041414948624974804154122066813085835759186214336371642847903218619028761886970132311376102811472899333848245238459216437087366002528527326615139036440938756487967824165178092800894659777348505899493958663e-366",
    "5.57656734234012381238315337558719252822240347105673959660196605550834766277394629830087592160696673719603390865320833192187501955645879751270610862108542377683426769774487038559570515520281757531204678744720584224342867832890239767585759552914922507170390477159455936891959787039565193826010142404459626785667056694047538725366071591926550004471471114912734936793824194541732396984101008922949092590980095991515463436071582527588053301134913997451217e-368",
    "1.76699231549919702525720602540228597735598295377091471704466294037216571580715311619133342629452241345517086618933913234185536387169567493833370195170142613283870944301715536225940648602699629123253315626722795636318353039649784038429822422342434360194938766451039968426207703032543446129354927332881260259179356767993792747984264619097148837648180709059956025925323775718981446547020548596706942641607734410712476383152735669978751295740649009194608e-369",
    "5.57670356846839461221584488681993502515306002942538639303827149960325893916187786345630914798258302866613660257379678040530768333513518770843263279702374531648389953118683495545151986235134367113725508768768813638438411325608155821552909503754365126364689589453696693642200967469860719491067564261196166627518529684538597056287428444294945566471460829956898433980939403140369403868585983802735864059460882756897922809491848367713108811610021089941505e-371",
    "1.75307012308306142413331098654232677869593329378554736868659926943708409130240657408563394874016144400804871367951134729240033505532102108931005220248456109412196024276126888416764044756951818681554184913480484805480011468147357226735458615389457041257767953022905614272372389983414645746972100381195400948798880266252073023172588399652580139556822981216741967549226843849196557131158303438777284616992680297960436951023630010763194461922602838066045e-372",
    "5.48912939899627166918486900139268369446392152562382724601148779473548684299428166120682813316675595879356004327744447734746268563115257771204586723035659371793238906223566980599873299245374731688840369189197778034444885092410179222467662619171023540330014667925103985678988629109430064496650348865613432532524771442126631077678149034244264681975488910403695221409579165298792482458474240329862092772854481311661324396312386777728621745719800394780644e-374",
    "1.71196037698923666423291320595060024933598853479049254440761073224229518628050294503482607395477683359550613467337471088902497350712584775683157202511425409542702560183027572641617223794378675453434497411326400222143293190691327703813561064416003723412933307882522648168669790612856905655151676696078524519066976220201550943043470285870156270513197674139699520737435303018627992017366578907904068478360794010102683514424159035562473887603340732236826e-375",
    "5.31830939919723747504488388577181147502622855382932164538837697697308315975361691667160901616300099808946296229928492540138688036626720972635422257524236146814919878941142821890965892702798462852173193702968220139758263225960434166135452453894278045113772545056742951836217320215101429451028091411997957131156144849208829264953320425479626467193049389140056460527236504145879512006766580683528992475705534904046442831504392749415445904406715407886463e-377",
    "1.64568501925140165377289076288938037728855273373733884823198433822199154142617023377954524588309166823008068345538448100351234439703566528646847813558089486495802813646333447623800813666688576807194138333611686937263278667568966777334775277701664233473265657161520140110971832090214563243000472559367609269562738927685568095164654891071945386162674124951543355975415462500101456110725295842233216560330741091875017485367408858533946085693051133889093e-378",
    "5.07243648287680059924163858085355522361570609754138060086491224837871996783196915313083870457785955760574331694413393792852906445590218583668936603979366361311029591923370750349919923642320939756396348269843152183578800650596095576422365189045452929796378173248630241318075171381615076035523033944462881200195495193800424154031095101227455859858436433379153710121747130057613306530436726498552717200179498348008647779406831932399478128104506946563613e-380",
    "1.55735222754581915544391522161650143547595790875782826651337806110950425584967288456236107129354839714916727649759112714556220136307169032431373681766827209140526063624349397044944909578395118488971207627667848668506530401692365950471243441644165683294905266904082605266066893226196483584330630597568510777819720177276039795425963333191145963979094082083333444703800446786361490969690036399081460081979300759049210930663451282896361715669037544724365e-381",
    "4.76278455598342403905836029616206353019687394224376176420907735369590249086304009233982286254225103064366531658610032846957556173896722448116352252494286599738012869039491438265966196174741502254444093064241797392237106163490975566615347690255157043459427457550343585662632196851643883870745481415655186381153051122472468708339842105155529536779215829346217285384628164925972076351163208693913064107879394228841088854655859109770376032173747578558871e-383",
    "1.45091641854728231643750251410871190976390659758852431854499949524518908027700021198005586066729162552410257915972500978287346906772116319545096360068344884746572456397353417276435399178980807479888266784598822441387881147780974412007844788623132933374887330311672328318650249992035957227610005362078323557788134628312698165567259115524765932396429374726307330031855199653001238659799947941328966370102483433384187865828748559431256089623952697904643e-384",
    "4.40285843036957819507907723223878533858047238764402162538042201960734124791279611922598844625779998895077677022103316781991863322605780630166444916933117982101539617650203929875395353243715485890940020690128511231561709298262341172376170553365207939043430005768634072908640369586915185821642311822181722310071210711958304528536546850701305909006822887986006262654579507201067552273464592311510512779546626632433795708520895393685204714070797667801678e-386",
    "1.33088765724673521139059849105595131408932083555852557681826190089647512765319817302723475792133451870604547652044940763314377418892898240728564312578217852893635974770193987098143484277426835613868278554336517457196037448202390985870406126673409587797813854313473933520416702968788782780971133282167486027011173764722942727236568682987933774891898856607654391264365643765094785465025926164450100346797362836958660916524461818273045771248253200000054e-387",
    "4.00742949564024625580669849724887044727986413431741632440803795631825542643475686104118599089396748595594517214651353165446990346874302241208978033261037605082467295891232536657764756402562566201914219571216695491810391119115296424838947913148333046106853572565512841350106975913225778487472724211092829974705821561615313712869960800756526463435733984649208515045862855961499402436486771889205700243250387543047770736993129364660412278978817725414498e-389",
    "1.20201988517140005465552574102386131886499594742003938052872206771049889176987334237599089228555782359092357439950922082092533350659648053201207526946569647312177238748502632577743918872466279348325169273154290013500225734882264137156653905040389212500124717452052554970899319345022609451907559917788739933229159109166199890489383302691862007601087404316585071844364161382048525201119227805732415294938611493023848220496307259982267691692781764835548e-390",
    "3.59155168263623121798148290631536322353179858935730366073430330499811712772370913795831012434636614745846785242107329192692004848903122574893706678177282097831744653010393437381589662689858895982109234580087164219696948694491693401566724904591511359389702801658121537255424567031163034760808771940631796132182671378750084475730261373057160896105286512983818003750675802011327775444556642085475780804036037201999173593135111364111942787291162850816481e-392",
    "1.06900741271082648978211411517715867591143178345942973214381990939035356150827934072317042044287965733295534155822726236999539101806750517120300893217984447955723629925898459238205947047810117190311032926103441242209986100717997845168245708715240748536733807294753738637693623446236910878901871352469184569826318627253516191150716134520532096300033566736009997310051695362644292676744474910517014276356485766176498927849131922291019455886027273678603e-393",
    "3.16964664186784213250670997522991661441328489894331537119743959695792197680791571634465110035026140259369490921945000166649188347867757537725417841499073834429563921569154877236518149465185232762934639616645861918973879198226476097007803440660796597120953077615839811892207653541157197401149962883580452349699395805367567840130684333953240389363694780627320481507466939769530116575195418627921771371039708525600635635608419989328280048057377768586361e-395",
    "9.36215678840612612830257469491545488397154256280001858672761065693005800887552422123244693002104605667117518298791789988645406842186357972199673678569632833140711250751076346576206795498228110628186848441470569586197212353735100450822929403059427277858581149345105513484407142446328313680073885105357156005678995968712030726765726806702990834552178354243024164783505213427790102084437482625013589469691256987749457328381418786729953380601271057313056e-397",
    "2.75473151940358054377324726478057183817343607333626486475385018850106567319841322806771694841345630224309942857774695325955906668549724227427993816335198205705466660696561594826774574663907999192059112670790800576997479393922029721775395498000943163430337383190862154028877885971798609668875751619522315324192627820891556584512172658219215745556421017763011871457472073513275690422134065806914043891207437259418537697548979077680330073134390296540961e-398",
    "8.07466135689067682510565153759862750355047989147890791589142619332834849479828411378399581293589680012831426529498756461790302251168317507876923973913776423903043695189064221762310871615225753923547752687654925917117008553756812097640594948437786300123100811645618115285626253991766848625913603417017525813297231972980142385617360795203660039249834827768551516199979460895464342792517814208379354294241448631862794477763962491779936067882178325139357e-400",
    "2.35784025206808425553702027678952106022665006407593267041180963358573367251727835198866910658995302017839130010540724445195725491996376704951558668903534154496560570191749166592818912414008035358313843141245749384142870593640722886608359897773803130754268660010184551095163049575370312554362753567887104159721234735444311845735293262545850859221925942120154635491525735876249081034177398151122278267463231021216126432155448793353411459518138097572552e-401",
    "6.85887350714396263791803498788772412588415416626796361015512501474259548376680913367077518205938367392347011198108337899139698489868184232638992006319428674062109193346057031209693308421722141202346924351654971987421558768114857749281881559870842980174497182058366018669508441201147451250056122102376610141805576996417512219431859874865162292847643955535114360994851926776429410329981058089915349243672971710541397231066965606215583662327984801656287e-403",
    "1.98766361059213021417091022458314957937841499618499259775738493143728253252523725527377368143798307057448630792586921538146753046480884610845544360964966171718505282372927838258461267398343265430467078577440793663598804183444894545875168483822661424544794690430606710267074576748902487491672924808170415551431421508612682024051879385794493205874917282990248678263596630627053008805449653299606666332618030425740019069442773491237879544268205740028646e-404",
    "5.73836230006495038089393765147806915296384107274402865640850105835641328855846955939515097507877610406378010708004441797191589564713866558408945931573690851058600486802407111100264274105517590582426976699582034207787168103598392119975026081540289746955725354210022316701030145660598882064799312764488669827992364272374988270322233591849089154814265078478033294404195865662434361001388065602236993639994587431797528640390068872014522577816459507064040e-406",
    "1.65040799921369054225914671054414513278562369762932735841013820757365017943472868321307904528089470900594458618058489813763877685278631428239032224502404645031598619846838330175034130657896089217694332193649762519106010500132674693181223866246336256777322181261400400482981717277582509626846888751741896388132595065997275006933265008720354869136781313143355094644902077406735545213475793885928193586985749837804332816624335457711099419672997859170395e-407",
    "4.72885755446936878593548407115943605975348356876258644961143415135746937054259717090457719804838712989046656674958345196970928315140651390116502116986945046926522433174415765493718650716016809305286748650183254741602111597436424553293419929831586526011981762797182624200450924350288058020317834692750289728896916209076723849422768169424498429969931642660679402735608948974204357330943900366775023785322404739107362842027259073377920742255525817667323e-409",
    "1.34985141707392171881136852899964066716976863056417555981156459215695242808238356792583386909172742032793668190583028219159684448698046294307578324554036700436983600470463342712463396152313746425139222681513834788372040623882285116353576460675848428666933258532780224467368155904722005062845662326389787391215031717265405164892316562342285473799680453958525032975795809707497772628385441592850970834870791478666606940789311539803095836845995473898182e-410",
    "3.83869649149816402477534934747439793541924082817632639241632577165616857902214992551001295490819862167262051836241470139257320047706650704495233007492496633190272007225991183946394553438578730209540606568655406415798122221105523411428148117875887630806864972295806986266534918751284734105797264684258723830729221590221637687591235220324792739590167560576421078923096815254222164444162690286390829838727286549670857277004513217613906387211573389704208e-412",
    "1.08755917671680355501958288661858282821478747039918886749276999987875446892825479884643272285675148553894818029729431219962671833346626439468698658386380748720008434035864768047019345519072962687415527154368290409965537383942356637887718523273960861844853693259784237426216421299156931570021382434474102534436398094444765535886418957940047815120674993269028473649064207000876540067566658445899937999993482540969842673207923441460914122949342342160005e-413",
    "3.06970439571802189716416398312633851263327249486550231281428894776956713546844955966644111776378325978130989096565671667509750561316919184577637046413254080895960419479547126228361145377871356893031472605267043225395598700712814074983637497043273329774126297131083089509784109171847417462616394421334025282920778133862028315661479703782819155086978986719401956849426051055935536144576826233039046639284249264926600184421383570011900857096827452020879e-415",
    "8.63212982785646017214826817139870979092606468205961144412477294714693954087327169294554890705808089470857166640778051327165624190141498301820379701277408526573624267694011740734813810897631356077458183357162356297240376422582353683261317140188572627987761860148818732515329929251859300030622755614965270193589892417557518118624809059021195399706432642225747953744823380710336944321993303475684161231557271063304856865314435668828871457104369921271249e-417",
    "2.41835647329309552312152291291832005154727542550314502351894375217236136108275199393698547836204909613940256873544123688972914582126630648312082524100690054013853355381016231922305613483594379265764643658722082724785089506058226557982696273545667136958727658280173197678694534019285294992987446822410443436307821130135482029426049282926838628224578689792909052666383246510125070142117803193493710754897090764108365860999367248730808873461664655853163e-418",
    "6.75004709684812831781404158184660170878994485901665035762944594138320627571584960875842440512901598052150591999632294274166422338079474531263140938454569454040163707795510247003924840167700780178269545605190895685005395320275818787558983887867294917493608488637840725819603948297217476891984332741301236710632198346235938829030850594121097308010691463572300186241134599290494962045587425508907719340120300703625606360694947280844236565049747738672401e-420",
    "1.87707053028803372550610328438017191554252965822193925481704332159036273174016061517122388760301757423610291977970657481327696781848964967937124582208285015055158183657121134446276982821154389201133943644897346647215712555807927643611410964371848541447408230046813305739447516966499590998009795445444906884160527813889570209193744600940239272034241297726993005647619068164026121984674728922476419379319412114071965955156967991516160258917141580017277e-421",
    "5.20049689264924228087084494400327276568510155512155895263339459781441273820896959260734997757916135982729004106345774928571066676931144012277838007594390600636117033218896437621048066028577321146294388496400971310154093732422752395716373132383218102294553961176639246816429680028545266409138383840516682953908402051585421623742490273949806818999182225220596966584912840457897924675811562724002569439486407968515481198600376914731277541095840187787581e-423",
    "1.43549835120528219578248280629275283212315701002528356925527840556035317056683894342297457528593714604125713080384779450244684825104174825537431941864659400734906210525136767878741287664756641395335349179193219754093067078385262573205426916380901036377103970320814587484947915854037800716278627182822966739472047912553595761124814895659777307660126195822875780607216214515758975616890795282073046780655847660661283376983838469699215914183736905904645e-424",
    "3.94781955905150632563060378740730920788042250907880315094642686831810489679720792505280775053905176076531913963333618012109252892918326539927107812994469163293844569651583949264267046212874504577506475195866967266964756386583786246225748533035873366999890495233923618609688680400849759281775904369427551619574795669278035035666945499082121544620926518468860124243448265783149103931854383564491615435518775173777412419173037015244927506409855306432273e-426",
    "1.08171225534681729526312280699837115998715960646086675116076774271996444238658502657834114214613983143117358039433574831951935799860822994651445930536489762699502543395666336227197431032952132125402087721618867831126912149021523936007577576748112306142380558156772706567171322631201360492371017248537533774284677004316965302693226100555763362105287159897822993270486328784155404434168205910837108285866709613536783426950766949335695481067686461054039e-427",
    "2.95303892949306161789896828447520654316650093308133925995799879537982116582140654088341215380145604366229680017119900019424077603460457592138689931879956467930188201858981294212805816744200849451727732969052166239466509904785188449171255664607793844346120375477746365544389459726471162686594360464199951083735483680323412548750577947800674845658857215165184553176390084714007461956337366766413043209904039302169235632568078281438846664494882582421368e-429",
    "8.03216562541309039951035280783187358071322674534041729193213668966633472814367827087326739597020292429427681241489346307331815030616022757395854704209957238979376228089741731350960195982786820060047439909128101336715335908140191065101825043192101329288160774057050152737415846242354742850158301505226026307177284846296279250611547010037240594125073784176661204927384614608613169919289185644703574389682386130098573758180698223493586302099606121594267e-431",
    "2.17673359792791446614895064523781296844020071705851303353844363728665193696730857600285653095952146746676363190495567143863785937682666064757787771661516708171683204173738238360301918397489271316995671491915613972606783609895755144187464163766403039918152146050323785714922985179847782097888226198145154815355168690977363538561660408377040153884341438961092966077776310675451663196705263253962015004622060287418293951386106347495534671475605436020935e-432",
    "5.87746589897442225154030097776627260448150442861473389486173107500853575386804940906893478066969741422196827006939306897200913884046576203124675706519511539072258324897371969893540777703805608975964405113993460306163619362672861732175354428102539895135921681198370611776244276070129821991196273049724695449100760270141095158546758311299450628689299059800635718836477886974909262536993889209436496935808335549314813056686072867331634389351425423394865e-434",
    "1.58121244621735139657414194853238093716448278153942313825536309796062556226315097891879643037895208561438121512501675282037346967420732120966684488400570774676715514003079463806476459422996881053110461384058209888498476851237987062175071781782289361272689587174348193241446903353762541478117900220857625755950547985400117743576991830602134047403323121975932582923653256410149824869293014265892337768964027764585861197782402328236813379014841375039569e-435",
    "4.23846541305210476387955138856978416362887049146972592411643982869442515833868519065316014628732322140051103995593343621654062752410434594864566428769847539138561875020129403084826553258641033341862467223939681962987541466672979800427411985915304007231449773011560384684322534740077019374137209887608533786904116356682691445737005288996054709669108442755632783260790353182829675854076239991849362324619267800032215194655043289864137098186022233882381e-437",
    "1.13200516524195221866258604508619614841487641468850060468378035543171889131423682818055131523920088809150503969249691151767628731007612870302603628043315426108305778088789905982978528072598545301384934222577825920125399221840164405863218989743914133757481691147841122371283122855005724964188529038706420913048691744345890780287482901059450477204416200293403915840579056987801996098724753082104009983299571142219696505569357872327594538168639896344584e-438",
    "3.01239930740554927337646952803881958149525873529781910629236249337697149797493884166386206808583153830060114185705678309555562534222503440672527461358255610015427828726731447146983329009122714929988783676895366788987067208950651468901343486657517883043935793525752234933759387825020333265344533800823434685298285461813159730030417217303482411309278039212818275193719140891832210543854120387603521868447723457040516972992741317095428536649596263842676e-440",
    "7.98737442248092398799454504019782612068446244416933591741917599625065948748692688284513364307179238905587313476041387435437589145308486454812978514765897975903944844260132079396951349654193381597477447647261740601426923292336360345729542945866593340935892674893332716770002579808730254352282377118971195361550808093399391683098826664326058434480499007488113848915005449502513473688835759438608334234270462625621398604927093151279218313797910354271930e-442",
    "2.11021116689185608114083137372168280422334999393749018297532302507634548104792098693164276777702676849294446773826229253759708531256675622932678910525066362589215069765940222340578635135952788034955593232510179271175239522325030690541914823694324513807197299022011373344426611159371207152702972681439358369718315930527861502933811069699875004782982711954489074354714217849045491746467450046267340872830030557141939548133375731783031641700057073433371e-443",
    "5.55496266119976326526588313427969637624709455109732093679326455952228775607484830025669439810976452470241710907096998787567774672805730499646874852216731124422864233051002890133942813030037734179898117403194744678426025995680249649086917821777658265491862005107666033792172130950527264838633202235179056380680649956702473964444936899034582684863085076078598135584017779349844476182513965705119895865808847949028681302021148483215957201552387566653537e-445",
    "1.45704410056861909953874170405308269625110261795208644720053775920860327362037785950749419971122469784613610301620668847344652344714176101437512694532349606605541967348510209128592386951695804285573740598057784374178405526172048049439358132254866982307021967359173337362351053276095578777191335902845826349451973757467555040452188678163049096702161806381975705329308831648740651238167737444748316611954240338938799142095303472535836424813724487725272e-446",
    "3.80805783301029616287131958980585361318667570024515319128144120671113502541036396945605461517559542738564322578242690520216642366847269501283204781336867159258433122988164474981220135142350446057542933891070014470388720254375361470043112539293170065502212065415654873486050503207621341477256513951753748669451655074645769356230802375747487229194475787723721944193009832133758649325759000837203101983314506206143182442985923690294403970409531737891606e-448",
    "9.91691540004796699440279270434548350700398651165376333089185661497509914319395696256919914823899728788359862249841552183494806461283556256650993617013984632463418836045408278605448417438004220103874479866885638057341899422896764830112980853150692596508419766114534854614263004769641662716496596539535721901162633794223359463971076795770065786061763212006758536249078100205396830211897040139631689714094481792149362148387682017048232375338769788161806e-450",
    "2.57332626381331743142867128201785487715889365574042388391960529378083276810453015944307431488915557856496820681544413100699443313849248639141692838156654272033987417340238329921775063203932301293432689378750147103441429311891512289153630437051995434216146681399463670524416940525499710829303577322910621969593162794582432685455738399564747486173205967325854125991332443425607602149939512958448519681145825541225169984722720661626373202114175391197454e-451",
    "6.65366901467097172966760301451460989201897089314756848511831268693291067594728580070956707063754591267777910949296410419957336824414095027695177858351197596043348204796544144963458063381812886826599596762546552316960162766504888469957455684151477114745236160187311829840108805972243253075846365688620852932821225352859471275865475722375279866468300352583798681990738971518097098537129839715898062062559649996569857139171193235801463804030528485005789e-453",
    "1.71426731241332478650228724712315393523874876824814354886187022093745743226942156574132213378151749382136332580150777678579148845469432369288329633317369693210764768558512202378799223476961776616742997506016970902056538527559686181682796979431208173404590124847653691837063216973612208467972429017132661544798497353770653041737291245977310636916048337852747287860899484732275176610242424464872519483501016613033612207370652890442946265684709981854440e-454",
    "4.40098418142877295698028684565512429271239666164668195204899717751869025779894191708208672413979776538175813675939059106535842463337279835107596185987051611112957861941122687768513322365283796774996597607625917820444481003801837354685729253088789776064294362762282783598671346997579164981721785567424448328087586719009155363469421230997129182291965277664239642789244773729511342934553175590037347318248829758795007690336321656000201502821499147599636e-456",
    "1.12584311036932100628085955595197849889619443576779125220910727644397526060898782965271952975965126818426492050627727622154929455644888963768709662049363122919914510347764334078320390226525169309609752895011397273251027352358272994087307585052597653150869814172701360568898967019583029367020373050147640161531378084645734179889905132866893570863588766490473971358195330803148504923866436915896291317101983173141348745867652516891478407368917862409196e-457",
    "2.86989246798555869978239803853039255882718916405339435298228703490547062126075325991958034504230880147111240087105668914166299708126184409895200773121998377178070814802037415063770281028211156177452398383203633227997959023443695500986739546060523015064735348569503464059981528473384156471367268071456618498300166947399528513837758020499582607615345851918394191786444941811599239448147780224572377750422193720792993165321472002407636117695920295597836e-459",
    "7.28980524513799495208593237246441741781810048668155471770903380302660039492858188838141965801770641350803871465165934445656977058590314520608821164618395892811006291710873211532053217671994370127493995517791690450199816533227287999087826858904953665160119953807776848395587416687278775153198457650070862907009504137088918504627379408509528736203322590331074693655483777837182828671366771070381487800651105793828673661685598675043082069313221104126766e-461",
    "1.84514982262843356174746743092815297420195101759398798040383609031267885408082569616518990433462713204604999672390967666501158170323891311799613848175776968934521560459497817107776849921060999959150776558554038244041252321976291404089892117145242548945862346696199603812955984802884256278533775903729448308126365111581828811961235794804434990865212878246279030070534572501288534906219983043649891216624870535187474193547631141831111828806115354241943e-462",
    "4.65388449643207435210100045753989444953896879956770210608320495134668913328636157097963170734004789043581573322434761985649867119819794240333746679686135084595846337264803532724715937360390128864931747910200762673909774113914135049649871364985252264400179388455521448699863089365526815634391609008621792027796329147358841292164984784755110444952420732459138971141341716184891149634336115703538093673246392661361645933320352040728985728394566880518525e-464",
    "1.16968967075244240036204453776576557769785373843131192681169535536164152429742981626554879142776066044294788214160494165827104391038287323927250879946253733628919560039194564079224544659345808893713842562579799432118607417749040977498953126401397515456331456136033011733174730960366517752469120280483252940458713861444440224639636220834735153733690792975575066514321022836422966803301377324051556898478552982424388659324266083201481983739415662973806e-465",
    "2.92954128582427569220105134205703463514183399741104632341180697866883904927209312959788269901135786633268563827882276344784550459848474292849261378219387907987097331112300763452037840801113042698957027726542177452159886750435602787334984668054087297005758043733094373356009711027758044953810225286514912989558353141198623844138299705049436041150201819724585077867379637766338878960399344827816316262308471524497163134524496253825447888928269165530524e-467",
    "7.31148036239442174552923729196296421617961226555231225734967674853475347272190328084856204165608260917385270167948829939289856004352978227715114979528524140135397599625041604653370556937584423612414805064247208461766633547816299960667704362500591350659141454487558220611228574415156237524569562010316727894532387769322263351318778279943000368775290231695048972829318052776562349761554726282160777359815995420055772279843136508527951041878088388434529e-469",
    "1.81840468695458129993065931758980481598582499520793737376585070316595102598866749105806739547435724383809163679194685741822871781978781414359945941000801147428660625901170592224656584950257577642941475367578397019036118811328737607719255265108109588327981976303180008389174930528199598276325114110479999573053022838652643018638831741026792496467269533114433753314280233624324166566857640483327366580256162922570152075760011697446818424912461974383255e-470",
    "4.50669416818708330345907308063319411352621457454307551560176775326714363707981392232137865978671041425207023067294777364692926261485602578848901270523340888961708669741805117465673433098191229706188005595721760435310298785097672137828244495759238722733366303707315358031995993609688334126772387824229974041906501624306744648929065065941934745164727294672966909087377541736415293654962818652188601389938110515124762277935485257100768551327140668111918e-472",
    "1.11303990157010833515337565503314278184152691568942908274599484953610628541859723941998494593396373538920847522931988177828291325909751492776746601875942711681766116174569479147599724276507096899933390210962661452624151306028638078411760513076882021254065793360652992308357645426939664519721499894853269718449982625926005359400549305017499308249018609729117797366057323547732230603384379420112389400139756828696937387426711468237556961763449640149085e-473",
    "2.73937351192303740891218550915416598301481804828361786627519141481862236128474001663490844189556429676798514039151243105958157233146475570286191104365971998532994937228485215494272067213906541389908352214622603384493670141889847597554302857620002131000990574240200156536656208083744127882848289109457328621934428346917315410764882973744906582431488645473616962183523416255115965215256612233247085906911620717183981411630363738783001482250231824907343e-475",
    "6.71865594340262214056132531260564954075161901240249983542091914258460040985012934560856115950656857965505480310804857716687574790363446307411254031383640989083921064278170320758262869967488425434763804394665950787932536412687438807284492124263497597371536135564275950714451106477009991158202279865746425932065770504161131783789987802955916815315137599724042194506881031145228284575296923392768885357897075214816821833550839679203022867193034541295524e-477",
    "1.64212771886580416879366272977605599063281439350468085896549201664965799066151925741458956905741924998360747760277138172513958763302346345874037891753253389754035916632345264977726976226178058473275217076680490763647415188362123956952460823694530681845870997879643050753772898903984859643625480551889440600502450261819423698219443980869999207607394582331455734618363952580912745848854635197489799447955843234035853832092156545426934017884405729392975e-478",
    "3.99970150284768752276519283839381091380261287997230318397402375419610368082622861997171962320499904353562956789630192085868279997126277725647951113835337490393229537065606326242972418884043373376927439049872655269864989491591707183432012111277944382166617858284449836222102956568775031411882919280334583098807034136382433131967194226663941233365028271293247992856978470329572426840304964850580541710603986394982266339270788826712244534915905440577828e-480",
    "9.70838694752104120182987873225005704847289686904580770533585679867101653182781698204790495802101585868329438848810473944269655180772165458796408753666228800073562104298075333936119124425625966299321865756026668491859309194081955811628156200807800743686238711012779851434500238594125660431984071548265528196650015015402843208760826651962094568689717899086057139855911413403506761648680925388927155927833078038710529999432514194372480331426226696970630e-482",
    "2.34837873627740066420635470683985480189989535855147822693452300527201007992962808922583214751556630855463732896195193370839061632659797498961259011692376763010372767650400568794602057078436601738185858897881043723189658948933053591230223197870999325780916309942743847606213823711186693071908936263790044453557225127898334239622059317373039866093545804135338275645555541601928248100889952962195523221679423076602701138582731326479285490765715687882234e-483",
    "5.66100415646742664836587919060803931869182774965275886144962521567306543918466174912826723152728001010660490755288124281351152730862866016964251720822254944171526745834881309639382743060531328923735716852269754313973928130977168591451238556790111449383012632317744534451123248488511870086906746803058593028796743691341075807955405915045287295888579180190815286442417938676953175696603272819408860940054176637785331887337825214157506232576244484603021e-485",
    "1.35995888368775773506514901453582935256160218735233452908925925476636109582440378815833070823889283584651593504689966286193226413854523499676099271596462190006798175086690830509272706490345577721130932050374582874777671741293278717959572187890939940572924560199174010528245368885169945155795128445983130516800337059645096023493602903892374825582441402652634285386803262026287477602908125995345772698559766573484914429319222945972844615728604650181469e-486",
    "3.25587512938134132406779037855796151346916653277477853029405249620027140832378562505783471054480829566233845962609163165398500065530301196170916027142425898552162595086302529805610706081563288321912901097147949920804210719502167141458155738124603355336051720710918863580606145592448892642482733340385687493836053724856565406379982189713994601032315675828606525734545840557559710225526981742516218057955452612048451022134158375717204574793765360601375e-488",
    "7.76822930672873733584760430311367243005703543560939140442534386024489821678621832313924891170802307124934401313019643109911906207854826143096146845919545156824140449099294433107239927432706446585502789617368330302539433889717791537744056031290326077086587775958654862341148974874230273070680284807485331897554346424193422860050532651733010797352560473584786611779141557548776710783825715345570998002965502662445017707416960366466448677827823605549326e-490",
    "1.84710394135142372346758126055062280661747576858190420185971889140171547552359752350280317452057366730549745910907559028270025890230885132914068420842958039273569638697010469874409527698537253772579965761552336226629142733664606952321187273059435915779505369562199972001338949456452790699924990554438803365889785111584402920885278284416441848738951856131174561426221709282250926543941457221562937299511927678337181192451667418071440890465369466606816e-491",
    "4.37701759069512718578792608559038526859375695019645816689776087443892011517528730362475296091567869453663884853186253852226429603308965855153295686148054275176991778823057791140857666872522084195211792293177374302337107149410313212607984028507245815669534227068996096819870912527701379356622523354152883413598648242156331403324908938651220428914548845413159159268040232253293804929511577299727719169056492600037583116233746409635024421859932455647940e-493",
    "1.03367867073354574389532825066223877836370914535359322944570608328565926318907446066215777009965397910196411752955445810560437901698805942922165809646855808282216341110466786641723557748720990749355515039665473116726345846569597560226313758999322585677826642844837456375420791413834676593411970888531226197402194588196450579273008404992262062411897685783668764239018334418940883788730912577371335207948335968393805960993594771440535630514016277227043e-494",
    "2.43285240038940688913794566706808604305963217144101412838063987583467840920759318363919574243788389637382417916039954993196951063431170683461037784731180710047735230200714468463989349564883418693554071138152830136080284068000820698191378087692798303330325168499071320998266103351348724633607261316325352877448394412527378485111993313941481178143905566156404959929000296040425171822798127632896774466165296439546815063716654788214028242921822692721128e-496",
    "5.70652256157373848603797218547693082675622177113193173138676739508260722327418165983731401046630681332821581808205935426989846152607632194857929148376696127895323323014839143633275461371917428520204327928749436877624365216171780824419338734296551101368132781722048010933761781033843251878985900343460009336859487435062011778807390354082162900520761501671495764505923392926814642778530937142512895518403599755505451098058453812890845664329882649012161e-498",
    "1.33399900200261707434735040810300042318885111141020340946749957892871413261737343067187447484486570251258812730100189485471712827961315017085194343180535840245572641497164321293085051421583021602654712556483759184915457408440344240709295350237361067279545015765877355483779090201426249879551965684873952860083641257895098677534976750434223076666190826462653383316653070145623593033701765066569613525634041399710333783531058524883508382581452902053563e-499",
    "3.10792312231503518877079203329076749872994478566376018361394241742857327297817149249043327945518890470642036140660160185753917604054916649257966415753411940997050636636267489299847264695358802589417681628192743715769484011532346429176143297405549360255841834824363690518920715046863254024813932180824148897515221504764095640315756151030176886250456235035900273399392137446435775638608499165203872017531838677796768805318501261134669989944740041661028e-501",
    "7.21636390745574884592542723669286523380360412845286629412633896207410999780767749623685488514713082549858280179809911034311098472536465446093822709047022222890989673867212250914095286556739330486868603739238371027958287173961606017359050764329490200513236816835267602997589323729141989753444940074740479845257905804516144357764041552923322207722616633478286324953902767729093695520490072344503543894130491784179771222712559516488293751966509164674489e-503",
    "1.66994653937557547052443116698172361468922430312336372847688256394388440182351629731527111234453756187640314864888759370441981555098083053669532716456282023101179003789495953865784275619270990234308910302669499270215226394805320150835447825742490120167021431946686774355969853364831441070381830499387718935278850378330667853200565915663833247729383156644928622262056651945177970558882293774530000730742641638804046718691765842417053007407236726230935e-504",
    "3.85145895677365043760625196470274183706031014314438540670183685535214884466004879598358530226728390594574069200294191446090734137276858381834700312241417984587912852402065028930236234946034926338824059223161786078511017028002459897260836919685332844980721872494842673606608767249820446998422452839125117082587557042054657751896998364329837427096762418285999213039230716165636788356843090134257681600809748276359391858048558757660752790507690719989407e-506",
    "8.85297246904848295110628325945788824923610973541581687792953370129164760167237618462746246130545831207656557521764336199670628768306513246724959034030863810642770158576646715160642537011129013551583717860268925810282898151494577620269656286843484768099681980852329429883616985132523722732705371103964490323866997353336375698342357405900780914754551309831374378345266821869059710205325024883310640117039264797131578670685284447257403752681953578329770e-508",
    "2.02813400677935859505019640400582142533161237279658296184324006299422183768389224358948272507078905888326034445945223494770470554915640618792272789133054239267772401033346901557158844251344395812390116808966778833092031681863056760296357422950893746315041121974534953390837200369493614149919297836883145322570904858942697495634510511755218457346416519567216223640715638737484374446416678527676868954085449046336819753929717751902781099631476495103529e-509",
    "4.63074030084711005541628977332444033190555062077012599860418706896889615938714798031487578126915761348403949738414615638383328334962664017299613827567724205812590287534609975609332205315978952444132152986415377020014154048760595913291129779170406417570668859505416054171312917190313754334417589746058858769612319237300069145016327468272895128254249517657598302751428498138024065325672896562262178514209761624461865070311485300159527070825134696850374e-511",
    "1.05378737535043899013926001979249289864988572176891720480024853580061864819097350453339589972268946519757183706634484225954552648301815028514488831054623472026950105938101316364361945459338705155525083213725564561470819202983200472373032740227819380363803364138499486148389515238123727286301884827419992594573239600103076925179229852493297121739627155619112931941319134176592376791442755914252943942537485198769013252146220555957977878601639002811608e-512",
    "2.39004939368054976972425046746470653524707298787731469632864208354436241469322504026331785223377936551605326225007042136434380712923211461682668082612186222973345736185121462765488616858302403413046885329079839593021501391217179205295657322639365073723087662588884782581301437769431663936545412302692759064595139695309232958856253054186147145227568013377840485546498669927116947086562379071956799930101411543459417863766999697817739417450251557158476e-514",
    "5.40274666851187697233620858859645659369497549019518127582622272546075849572710731315488190816279770056949458994080116502996491888316893871024449541461667305583352871063799060013562865070426017414389395905017615446257583905677082088457033061210078393103789908885926190499328344838047039037215527236737985107567131733854228304636054632671530414011831480849756450723507763785537528728000241827221343912749416501501392633011730430976855383724562547235290e-516",
    "1.21724693348944701763051789368836389640334374525310162926376606595412877022682008723653702911313576509198992842897016598759901108417105592865523067094722555077323194403569586488778101945324437533894157891297824284809816184483395595177078434475555724719034717765966973467981651669692463259086913532795927738100782985732035253252767659438521981594148852957076963889943821491855341331333432635092792806572522525180169537370506689849100795088417992636473e-517",
    "2.73339022010571331453953286975029050281673088509197221192857895897300417652097465655014017749143654948349753137067350811023488237859852389492050740457431930291855376690101466151196046531606776954136792921761520658649802894602573705681290253432156438903743970937477695800359821060750375957876253692960229392338476814593868892181547753381465533157431992418110635680353346530352098293465261332071263788638174844768426635619141534820566151830834544148379e-519",
    "6.11766852034342026109560997961557750231515197618861766059292033962141477921994026860449371870219950605934914181632272998548551364671248321382700739423328820376208676648588397231564702124559012205561791807868029123863686263226742764748134195411065762549790585842605927219208875523021301941249749058299274375087075596029865881378307157099825295725321443376688864954041592163687123065312510297479582884858788516999210223040198861178460481710584233214445e-521",
    "1.36469026022566995714145984454453059768818406557426559239649126163227748706432238713848647285634242999266013894266772884654813713513033301634706481640896954124000343380337381951663887089439936661702709472180016894865846850378916609952632584582410284894546567817308201697051809649246352786431326014130905567652360314273827924145873033925803843908826064337636111167109111343422410714552499419084147718864116253896313929875314926995111326281545245890750e-522",
    "3.03423047442428800862410113813563920130831472801473634055158924883412411543031616101172703383729085262794917668113737565215427757552595424562474422041498435514278581728493721457720563900532656045940004947402350095503640230015103156314315076134228913722963947766316398707405977214734556916603703972350397688526882532619655227514602119061306827682880461166241397680560388337043109143591017844082314773011854455935409326688411560483706622831643773911031e-524",
    "6.72406390587058061243388129278570439172956909947664185147726446304783498019866590240762137840345785921436624055738261695110336609747847712456478604958055176920757676990684234591130776571932852133128185535547755072008964700201709819149891748540610437927385759658405023355295578112132325565927220762705715195640627306097764851543024355608623915517268333481322051562488575565098089751487366382789847250954117064065960161827798629842491471269174242809667e-526",
    "1.48520482591756236264367689466935913351146830879090267365354885331991891413498538468199652890050351013588932775552704147613377526783367065149430794950104786051682130445507785158380154195080812393684512612811065796343899635624835023745469663209071280000364073027804427702921269673808028200929500167912398675599466069885854795207126436768322475184247191898355279636605190903902403783640686587971440250148651760606678201310582459709958191953115693706746e-527",
    "3.26975020426686764132538511354888587742903684327645301054487162638498231826757735261571245150887217200508394743972136982206433801836836448524357966679627077317777890987357477871265719603892870200893144935534858933355779359929643282571186331152662116139944258566905916882267151833337829743065605984959116907880770496379533865069834355308395029209251368520556758126252614133296833996094768871749409048384379812014161861935488540212958382751805925529385e-529",
    "7.17495111971477851994100746026479528157115172870822995133061648058491013855540123579452840196831854716125765222313205261590660551882146675373012683955015941833708329720993072994968795381276935564899738800748692404308757044232110177855971674011710123370596331368728706375099102761994678234092148257021872276567086186433885660477066803334259514546565450808119574786508569428249947149762745565085929532293982469934795083426085322070146030429856091360766e-531",
    "1.56928527355958206508885249573722780949821871902450357019962669190505442041478196467693771760629831922398002302542791887638315689947143971875631603108575888527637507945569017303628370330399598389465977014651829307661216012018409931199203126150799034406713414703299435606846337157862430335351225905913273904213044657622556113853899166760913904782276997592453544099027078594911213799037650328058431077686083636492883364470669118113314076800628110740047e-532",
    "3.42110070665973740423798532767978974906118823892156880265303202836958176778868320462520629528264961736433071830723002457867652610150051628958576789437573184992411611631233131113598158267871460513898491773365295826541376154607270391360420376487713812305037212488552048530224752613830179482376774724029043335397395678835991367304706574067574369432204905162358494916526176201328613728953064910846136093468225186153076586648712595836518825881466503789933e-534",
    "7.43384055276164026844626272834707451458574304712364479876926321233037248416438640381846785400672621887061670406212052885963914826851794127310619102721116898891785753604401682824503735577930563504351709252176064331892501888617818813285442682057091465080256047159898753178864182242970040155789416513653180238816738530300043221529556957042451101480825864610328295903160609288533990118684032943031339000051289594113456485242948311281316864483873903288373e-536",
    "1.61007629808720445114423974564845981312777554102609777119248396856073297201436793992909144402942880077786678583734290961079460525930335993143984347316232324244472995225270146268550346733151231005449520954553100015730411595956449203628872558190753306517494471718651993547117165325625836940111190869623031677993350095195051312374469347141884521143537756599474376856796000084516576476794647738827699609190542841460428715897326979552921508443427799147638e-537",
    "3.47590504317454000681800160067767738746228088672461048337657476901221737517902175637897013271237847437006094830859936523323235047675484036800708835332896424549894262328146754118118821087706900168293397970222434175764372604851419415004457112382210038541142977288157104041291015655462501900046346552356497698467797390973754829577144214253723894946121122286379144639889522814109774442196945316188745280579379930237096425990872209268840347921127901263741e-539"
  ],
  "status": "FROZEN_FINITE_INPUT"
}


==> anc/gd/frozen_centers/n17.json <==
{
  "a": [
    "0.99999999996711384739039488265689447474118807170436371335298649686075222839136891576564891591310028605091385085306579682990032981438720504638120513125309776715394237567036126238771075171410901311752566862488875825217212648729015270462496196234995652318302066997882976180787631465920296954565284819",
    "2.3542576442666160524193298678787590712858728374364345177996112817171966738296515380045041929734991677139984679530856895322193677615782701477782512779640808542673477208858143484827102779214050285281416839925621859449472106565176093121448023888567426227916436065426328483760667366050819043681266284e-9",
    "-4.9577898340134886523272254904087028601216489189555628155312270590820222402643289001854209743723058155975496375810695366607478113079906649550342022015027755012410995550574743044606101575702258926031784683798943284108969901264335446336256347074924327593367811983278056140308729911416966995355041285e-8",
    "5.5536099160740165052907017316853619448135740789194273063389309017221644222368686652128511410817715227617079260918150237255304733639162246142883756611851156700837029934319966668388292627952500703178791877420777591504178812476686247221827064655797567469806194266395802559250441113609723705207673765e-7",
    "-4.6906769907513357752657117773831637949836720893465289504183105225498634051075534645825576876653564085721776710200449749595163290571813462884080002653987051372773723745522806778685619342299297119433626713467351019647944236990752104784717469169363972537671224588799434926781327984900776486462093908e-6",
    "0.017356739246196824270943474925124401878321953258011318192861238508541611013847726466046837457117308169002906054650317171816893554829803756474686867120333809678537647139842668451085647163271209286592217703576952705348426997864237756847839860882631398283122189211257772702166443182967205680830232250",
    "3.9216004006905388849578507040752837558946930006305903852942726108934903662037131191609960312643853384520253106285040433028856626702824522915502506505845219006135694835338623228238998907517580784980538726359824753643453969847785946858064562645912150422671279633651876591896818858528010953716865184e-5",
    "-4.1828670162138097203637419374608923900290050928361147918756271330383954359512109074637845379728415133347795441218645778259687402852764435618124989912918473271396622235908775661487659829038023320180423183788315948433452701758128921322068363845441758676318200891191270866314357563318320020869048159e-5",
    "4.9487569184636340165736427735806416539789343214949818901007033558488547631946184137257984183775184153803115044512419759577424150643724606354510514675407205952445471064501294147595805479411486263956123200429063371008319894840710459116747055276671734458296043689904830262385957145886645271663166071e-5",
    "-7.8202490700943610006308567002551012887513591945054135039223529970996982703268249901656367555671102780603413311090313141804274050937832619297041825327750054122484057910573319609475995194409034482892730231846631542299233278384566788293570102125315778705104143132764774598089789007832128236616788143e-5",
    "0.00022073043790054890634304375217065030808972157728402978374758499707253693793732980799648221988727050397309067260666851382495173473413381411310360493338152895978838945921218991499913750112978542556656220296577577104973001592858349704603382785014785287583344998452315038985097313192265677989195487187",
    "1.2622059439810858119462723225986629404261483158157389032908432657564997587843761647989787342142393782282195734506528831367280600756985618595215720484407817572448326987533504627263779374923177796656281746332019004632938570550529997056561981350740379772287962531547872169536036858905997501521648850e-6",
    "-9.4596929463797532056076044127054962180174850053623540087620841342624368859773044814690757815988421470299650418201150513619039392605463111768961070247148656083055021141794467349401160911282728944049150690570780434301786012707600599286178397555689886838828885384691759552425513123281841488545451725e-7",
    "1.8161071914185616887886235535740246354391129484821645977783120356466293198072014410505032541705389449806961020711495819339468493297135850578406260090621696125748582880198916617833951179126161611585440611355295051055539391827329281993838780268249127848815887731686795817538610413044633972531272131e-6",
    "2.4285583257394626919022093827094068421981857578849860709147906606214907953373014351236258537589489885490131666937497423765851867898436734915471265882310021562145700157212096199166124278576843188118865136964675873467261731152708576739524996359485850077076727646971560833254013677420487717883926708e-6",
    "-2.1458771480860135179337314749233564667340861131808809679457046047174122016321226795814028148111960043056527327847297541258585258144815565331197021495435516563616181290092836198374568426769256639329704875564572378354181700330742797704097019947147807876648464577977717401596404695758423553392518005e-7",
    "-1.7275969840689725636264963510193161349288424676715385994667513069310325971827196145996102892773340583480723890296107466316087577814125271155442256349209743982569456636805971630848702734119581950328471107630356641280930918191603133696844059295394999061060183669942478255082140076823673786316104149e-9",
    "-3.0190870206034250242806942680199865792469657934117641445317781481797584321450903405868539838565674860882909859158437516826941947660730883749054942258534905906677948099370641771772859373545249495696257797929637956613231499921872273392453787107447843531387195189367899107260657600060706355905362114e-9",
    "9.5955179987608036765677803092346331584390796745793118598064795226979394865443896513786696772492192509602789224230219841370372820384694025475827724211674145448566014892304080507923150692217817424158556807003040024592905066566703686202663777878242578262183191756790391272487940405957474227305241742e-10",
    "-6.9601670905994991696660502439982789078089235028574807324719026956825404450599416865077480559416136334230505243472691499121076290745186948896296975379471511945277175678376991300885920628398689098750065730128030003258997066404161479585784997705616951313464609877197223881890721966106879856400846571e-10",
    "3.0988243276616092235187985844475811453593978522536225842697268140457393879241640420888619148465018578335167091973285610758465961872347650250275276322939546524720479464190369931535060196835268170668711374903000481756160777782278788083223173491909279486448158195327628588867106397343409561336954122e-10",
    "5.0905598392802566765915991890826255825952352778875160798012617678082237828146543204217280395227948608891575220685301371259714036339756019223025535598768665655579342588449042797481702020223275041785889804340374290753008878645738919320701800073420158760024915694750807785944943757815808743046678062e-11",
    "3.3561352639338229826127356494695259524454515621874050886464903171922680982175488099936496709095297337311297870669867468010139834634820413000146378754747593115392518297211400741848670185496154363049292070089727679687965550357119897472139676273702425760730046686729969558981872077994882158847052421e-11",
    "-1.9870320254806349792715294210371919764808440052390522147423897409811331993911518472716992889970504836433811317698728769360972993205346483716223202144828851040694150934894851057515748181028755174187865493750874993011715471874974222930420369436059284476581293039262941107306152553761716524191896208e-11",
    "-4.9853542559381056936222612098301111329476925606247065817451252961324540803353077688045690293441492306933289765560330567843888937811779692683568426026037862784901138893238825591047895626962662740734558994544102400299736880656339198894930408491353934813950003675079371616435300119110714850173093590e-12",
    "-4.8015308285015765138772876829285462762290045499774623775336767359016245891362019405071468090366038788359338603649154282967113195939447718028561991214491130366818447446926857313546520360855710134379453299285880080982760247781326442177750222221264721515074719223592554128270447871196838970443734799e-14",
    "-8.1349797984962353202110919297342210421885145714304616571188192102750169178811102156404885510104929785937951746228820354332986876674738534538289894656161687725632534496718666687767421287829983209248039104958870055784760231421933515002580192147059400382772662587424932128455713082061044502921092712e-14",
    "1.9481590044231409613065731662086301380742197668297937241268037769392928753611561251783633310025813499239449070449163141731029135881153013059293058566949957365866214548843050340885228368520179525247231694158680045087981300073107158508526974469979900269530675243519359422418531326028363400007982719e-13",
    "9.2625908171362112180938608014900121139329010132918970557346122642920822375417660737706570837698834090997839000657587656355959558843544665228580732586030901667163834945819797857441236641539724623389531930285127181933877747338755877534063320591965339482523321157990543140410626623990751458822909739e-15",
    "1.2259988681333577427687203509296313721624925794241419568032459100962527755765165896674875856357671531014172533776836480187207144035940683930805240611872993300809825539122166293142903621414806060912369849165627772177507086478854636904244366542443350402305128076441152056754602304193777301027014490e-15",
    "-7.9239625784380615774196710082028074296578699912861248157900162274809772209127827339868440059189323298187237705253754447226523449643211941441855660996170875682242042556634233986204913632831247056668305570495897274188187687015066690182691646834125332069348798304914028502013321185278235853329795977e-16",
    "-2.5116245678141723883173228622302253187332994455943794630681853781155598950846352112063869224169308881238028129216309659002039690296670354870226391370414139577183121696779903870553130928118271982803560550538489078943221563707562569597351840867345197242702368609909662421950886666333989752547800247e-16",
    "-7.3839510692121345686990665054181125108939266248659006173811956621689739769901505662646901602859691274661267597789673554288277378528113285184263767406378804137588407793381676498962678117996684181638925879991012504580331202170234936364412112243019031655482316008528594155352722005881758101552878359e-17",
    "-7.5967124860602606613274670736145862024771826176700778133758355497996935380351904116182372312793212265916058727744996363932503980673236382482833715117735189951976478471146526151981774170412164966395905147547909182903229367133788088049946373846812978444081220546829170255280564799770892798429639948e-18",
    "-4.1084780070087483046118455232357324886926798311844063870024232490906596363818509506444238227117887278226436065045159089083724812619131597663246033156958067451143936262200573141186371116405346587776008200979399067113432761019047957282556155259101343483768965627251453238305494654825698755604603706e-18",
    "-1.1347878193149422088745491013052948147564557736312105853122358389798034581572877989109699076582073009984952513817584090871315444128990761338527431012845758092393844439448002774417869406344692098659077230269512773731812616335826525306710533615740524762657898207028079422728148679889710912247181658e-18",
    "-3.6461756392489485987385194984078759664434165432177799437377708015520051448251232128108625517191504309714333360989911627198124299802097897924279657114849493865327493648413287444838248005309352427751146928131705844919202344663968511197286133410353644259497973553130202448200613491871006230836881279e-19",
    "-7.2544713872522652251983717161556821233688854772232898834568594062221666428778855414394989526395473458396943376158791567154974418547529445790763544801573065024544221151703537197819413976480242995706360809290620050393512076758151141063081146079998427530780538713122535607701116112452077793821422758e-20",
    "1.5286077008220558304761479511626368506208073440613756563830396069970845998562128318062744677147906354480924463275230615632617214229169299555183178379855361371423278274874026011502292105113280210859466873165516699473267798261404017892468546301210811033026674993786539646732194865733061315359922331e-20",
    "3.6481220679376072401465433486020019337912269388948690372867627058841283720767108341904995057968890246058128031078220279355518881035664548528222705548121342540395141634771302953978109391846436593474153870753284357242734551411847491038787035595687248618324082870083529236538715556846209431417726234e-21",
    "1.5742426506880057871646378024815927715024154174351710679441703482614048496590755525079459018908908347554708605630685122335590295859288100661307635262620077067779488490749337490108599293728970274277087163292802643228514583247272785232368717512370330319458117415410633531770489803939062976438672352e-21",
    "5.0495429800778991223465581709674155422942393518509545653032031012578120538599005668901549624239294306173865277721829736608771136935629152507095396117630923492474296034501863930773399283520124164397745243049654259397090707216907139827066389420527081067072135476223833283206478561253185460825856129e-22",
    "2.4187433512346681503560422203236163309918576613827266148754782769941410367479555466473160369440483517514215315955646449724335211111138935546396470115178918009499166302855797308337453633517776560041403597913781728463512752617115585749279414005793192355717597925850093113529324505990404378337917234e-23",
    "3.1006865093053677479385687461206834849255299950919551110529940640819874960561170383108933210278254627565454059756990834833835100708270775163536503346935902640630643417739406810195976561756331825877230262000340706106284172808637281778964331886777183787914247615471593864009251592489646392939297731e-24",
    "1.1803616536164465936210052039501962441197138137158557990298606693485900714549170430948121070765015418953296544018302694450468037962927390225438124989605683423646206013052459130026670587157124715753792985298953835586701704841155055676774255992772180108886229867280410283474381247101433056161933282e-24",
    "-1.2402368280741575769544637532780190164596451420641649796525799980105607075348052585367748973036654235661632203161929781069248158356641909216949805410250099431062894808501140800416616773220921806840130192364947961089398898946127618765233771797874225623506800122391028491176941886792696427582240993e-25",
    "-1.2575579002810000154268144264073420014286916418123780255348538807561567142432925498849075125204126605140724464663635344865576275429969496979904640803351952728360455857282362938093060472486341370346822799860733767533920629547542029613402061641315197060690747691526795491113401502694173926912208566e-25",
    "-6.5393440748999201193868404975757511201689483975635571882165671639480351310290098261457027804910728816928156251285784535853716210718213661625640305430054854973951793610557176507892904727664230680145212006905608440695391012601483986533426660929253714287662407630571306508330870573267053377123278843e-26",
    "-2.9578927176220440028238362078690478687397522230284289847265641827249754199910805930791271614832403059227489397722510227861989624856771537859709551500528244480362208693823189239060392386713234530047635781647938363350254824954499313686481667402927456720123420664649348884705126220555958116330485030e-26",
    "-7.3120537453561919128940679969325661000045901609066068227041295802030434297166565644141441654830137848683507176183324846397535032027425277766170892003963446474704391459067894463590461700406457548006214883812877743695463629168950937852155116845645585952645765923228260075617539658731230946717959714e-27",
    "-1.4201433789513157353934587242906463388466783851471487682813013773077327463787862209817558808412008854261596288530877180517660027377677617905393443556728417362945494057399932367743502187530491544882439859444794628306725277504727907342073730280808322032326342234943895703805576340672586307626696783e-27",
    "-1.8349682533564129608632170599460190879708998395333494770153163103873084242750204503523352008959919743729878921957079112315875516288480720038950777956601490545137656387093563265868028413074593174946391703043553768822535749337760028306634578993904416975293484228339092973836865202003749443783271083e-28",
    "3.6114030436289349960727722707781146498794286311119604544832505610249562542912069558267623781456457882587804539303201039339771858646181863331563786122210156208065242123092018666460367890260195521436931132591076740432663297225483769502749725957176801107784447002723428726831421361868540743015756004e-29",
    "1.0192855422224250535239892961178336516824129290953641382356209471535063315075017252646823063569755544848698714142314605360024742793866520956558055097498489551926511093816482503304884456633908669595282115919212362425265999410217797283232955176024316943199218637371761007679085131723376039133094039e-29",
    "3.1256053829901379492747136088983467797566248860657420714383847768223586576334056457495470477645923322164030686997912686539074771058661077435701291118310333388378257436827645799808352009641991480920850180909028496611991416746322058201127498555504615050390542067374566373977391049892445105357263301e-30",
    "1.3405663695468215767341488024770471114249422041722199003154389357003376256213074987247093883143599147170623743074944022147732761678709046622551841444367529621285830968480441948334344491984210086033551584785464190289920985844086826870754025777831915612452721798682789689737789436037938626137212231e-30",
    "2.5879650100726226472535349877326239346638996628042736870352861681377310309527732568669203637549254780346000982990258210555375108645616017467074139672396416517893430836515432888364904528642258261215920188544039454288425711461997526061653684145481630728544719311128981106889532422252364366458804184e-31",
    "6.9010556363923155640400023483785573144410543905428943331770948825983215286437059301999141925611594056828608254035411448845966800464300474522186088880750973938579475997466793842331702862082729051454893318535762388904758030889275287940620219290929145675178442295991268571852834953513193362117340664e-32",
    "2.0769461180732301200975170650091849433273991059032974716439714653308778216693837309450372896612927817993263730296269924948604579409294291377367308369292116677389464789343544621630774957552072801120920654310078977958004726750851290103233364198246499136343242595097544622766249298302772712403424632e-32",
    "3.0253136608506107655132031494609458843248486262533757256454324865659229049196383079598961337453662620110625875213276171785167641825496242826320377529079240832082095973120696185774930601391797229090386491141157582872440082652012552664563399925839389064917912579113460384169001603531930096956567277e-33",
    "-2.5084064777425917102674957828572660866050152880308406421652090806548398468504466011796956380268476025217988434546650317497537201384627650576255663998769214182781947352282795854142678016714152972122376854981434182972555482239718841192544576095368408182434887837419474711686865495116249560100319338e-35",
    "-1.7682055034532988649622334839450138255023449435854509911685936922079853109314279609568971554890083738492445235692384086068108960785818165816722453210548676866569171349105131686372559693898507264793850951525634102432102824110661881840927786135894270578890297570440406776523044120246525404895603624e-34",
    "-8.2441674442093098539291103674751075400913252793406920133801963676775368986885705179783349533615508904875085948139296027921490837982809302102214955515709312408934177503975505085991935312287221144205902990602620784571711392969667925969451210533692591172239787882160721450763083176010425631903552924e-35",
    "-2.3199297031470539975691799677557594613393105567993040326955971193911857760167931583900988276656912926145942308024980506931156405097558918277684118363192715644472121276760275534201685827488161230315768241487782440267195677696875645085209481300023612828226382530186685379360532350975023994566615108e-35",
    "-6.0872111339149188782879822044152877787807499289926966821475458515477043910228595646124157299239976586586324117735443133745768816850230212450749933528478402838346116863331798132976206563753762356101371674818545528168869048051678349147159147120870399269453572010719101483565129370786631165197192536e-36",
    "-1.3628254236705114500065280567999794402224077971361589451669506055331287958501809357219005520312493566992016760225269116038106457212691393022651497114476756974143187566215317748809879263339426784052048750551766469143341645187662191618747638912937533160163703981257716910392777658652047607285683360e-36",
    "-2.2127924390604236522361645104367616307961246611517186090153158344930257095775079557286583576914178842453575214618500492600177712481103251201630476210505695935238291589263467250858370641336605362086945917088457143441530046293105885418886077118527980033164499262009366693195112120223587397173654221e-37",
    "-3.5816899286057893140885624258228782837446606661617170305597892749510149088607885140132205979871375496931429140215401508690671339071304235274893990288856134753979937391416713347648943473366367550835942065109445730548981450290873664660468206245772690486555425033987422185671502105975425718540005796e-38",
    "8.6223601103673833097753569222173866791877851775287682492699451296035169910001138809892877259575760984875286142727605958193916735721616104763988412758246867743048302292292728400089104485422149840481005260081376896054712188097253951283612046725638954085157367661538507917317695367230776456789262102e-40",
    "3.3177645529503618736585254513856612722252324896793994574805272177941096948386336274164819433182334778080707508814704147984870178928256348971042333696152110703214819334005845543408851531477109127488256947340171288591466634391602812975376500859632927152405402181520882058089074942765627963256579408e-39",
    "1.2782090734482488989985817859830773445429552445267690303014785879726233934274430411773640739843087705665004970340992955675647555368841875251630445692985717417073508381656626261140911015768118216704698252283436258967923166953514789909809529825854758566979485436115113255618512851024215042556914193e-39",
    "4.1124822097604556032647156215812500814577265243519144444643094951390941623035327359055836104496580356893003831737443998642568636971795478665159106949582145671678108752132174688352786400865070220053330291539963690949727740455849338795308860298878111426146952135728133105989836577767224446604338495e-40",
    "1.1269392979499272231829003824415984975299635050752613902304507444392980500099082515036423494367650216981714265074614702524169643641600118450142956706215423114296440812380335155476494011886089765635220534213650890706301227005633226850621180921397436023719515195472483859807170735775665705058881755e-40",
    "2.4063648106493054793480045351133170258592299938889304870341928262759313016484048145136857838758773102601054070520347404746437714048756180982993721714669436204773571650730900208040552940974797644054029933965397875306253470430030367167989137626699051845113549712063560705493283119071297668099462935e-41",
    "4.1635383422863449444837344636722536898671323021943617524668190883396787557414269251217684542421766814391922701956783258435658142609589680256877293557790807782184863010230775610862335125067596557711008246980322402173055946999427025022810676014741707996286917829696709110144014508069160421803859039e-42",
    "4.0175577061498884938291716451100554381775424821610494001021394840363264561949918910084426967318651920005213948083872739496639841208307738831965096176607134410683594495179560294928388681920134195259209526831724392687338374458350616260267685629445121361216226932377427207131329767612040402581957424e-43",
    "-9.3529962818570691915580384622146807614284908110186792529326001911779193848904918995566823455897123882052562987255958431232035847151784698327966573744836087614468478763581934632850862426621403169985053483658006430098243772501385028929430933908087272855656932211860239206173993756819888223213270036e-44",
    "-6.5282633018286028904232286877582082848168377528886570573798565375984904893862771622487387688250969692834683750290050042850860721895543812599543607659648383529616745054861034061424611275005737949552415645270122693619949666022864271606568697203616094887973846230038493745939425046828508364428318302e-44",
    "-2.4451099764831834029968938572771271661841888033928812270784646019002386446180742293747845505757249264375140059500309576802436060122179865432397646453671956866675288361105774267279180285073415743545194217551862647562476341772991642552122030891150572983733766547623682802884345882061985679719664966e-44",
    "-6.9240688087270385197466249824773375385326324648742438027557398224773361334074570675968819309199474929729129443539043537073322647908220959038321848105172291262651728724009105032216922617537439683498351591187219364645589033504148273395219134367126293976420056344699947907182801781578149005124638415e-45",
    "-1.5776548652053059588978435705959339726686609034478214489961211402760521226302551844467291609316850359767621872720988369637500324424027782575855457798296484228179511868170720890067604425130609907120878743776610043667640915151731298993267367651792279772777544077958582262655182727902452329974681840e-45",
    "-3.1486377420124010607959794007927082648247109594581762488315849117860253402303940244454929170294276403485490298215682438702462976792536344865926905326659905524693086278051401877920209036135149459110381583996922787993609824608940003554175092708509507441722626933074658397717276859536524028987686827e-46",
    "-4.5799618159250631470991465576321322421922305734606679566369274118269140198275801947972756140676191042451231718971415214080850155999236972144258556778052509692834457201345379242278504260485909031176074259122044556658134658515847101113048944442231503523576174760021547462491067537495236577146780518e-47",
    "-1.1008129274286532298102109274917429442771881090976154308933688177881255098039265808809015986680500837427440960550977342387056565674902488122994071096784098396972720946150167690524883149015029576190238247605077041252037463712133581919110663222491228625712832662905650572351536675987017021766947008e-48",
    "2.1389962756704134772857457218456859386034608602853833292055988684289496839625137751358249575036041417370579169897200746925853324281422034962976925584569862556409706186824003481439157842684145090011910927478405792898152554553935714487716771012699363013143786771227354357093990713992985141294724876e-48",
    "1.1051134107495464308389206689261517106015488034874963644537003177506514044405603444996430216971446904336787863287302123074645272662001979284528640766176118805506365808940433784202690659664186083119562453258272034078854625860774317433169072544132945451557812387804565471187441125070659813657382145e-48",
    "3.8407055600692021232577174583561146562712544129981784228731499327268931829575043054425734516188524474109655389725412790183958159883442083411706210577136846166745839389350447522528400102470213711748085305939801112052988886330143817955560374182590379520274208163752749351291275757871461631218028724e-49",
    "1.0354432785499416856854945221808307818939248579280995678230657079771938124391580773654208812798742538153021854165046562152658865431817120005342508500206656757786478816844627828201269183054185968535026881309862133946179693857588657932172641166707095902156743965107603450776347001662540753302575818e-49",
    "2.2949016106936929122743558014582520669586601642142791305732720039865343674538947843608279518127878146500312383173185005321305384100768315669719967592142322754744367499294713442864924074916068874308289316111614936103505703792822143028721258032058748911513132511776741431489584751133796345378909511e-50",
    "3.9803966858993543872376769180042985594622448904713175771259519936359977516721239374676850060194064575793808412859885774083555327742368626773411557519398874952276903074404282664356656996422567675450335113717585672151854940682363104702610973416168767288345960826943597964958685896410203409853421579e-51",
    "4.0220343058172016251120149807902326526590341421966569465502710871336797411450469536122807958297620357553084923912123062053086079767048240043165939104309359408794558971176589009883450169414492896884021981975995835308985126427532377182872052397650868374982384420947118147188526065602753542659519263e-52",
    "-4.8362312469131163571990019746288148615897885733776903398622068530368451458495717629201485798809978950490131934594835381494793854729937223872400664629440326599483986422821801269661800205563399216346752362260813451448378714625019622801944880880075452287872516299824867051528848969712810747030509416e-53",
    "-4.5130272333024218311150626855277836054182579058355943337946553247081287673247367977768331712725758188586429509372735468845052823840431254504814082002932022349985223919721879051940306036568567023285978028852120818450052034735765526294176534509926060964152722697091575291474047509873736822092921000e-53",
    "-1.7341423115217516944094199882986919646032702164972735145806316661122390274575226434623857920422717695980973095514768759130864106974166241023322177001588406655335115594099354570311661203992013731435494779094807332664939475431471262328614515902521890877189817412721875057602490776130641190977893923e-53",
    "-5.1733652720497819683782699990586765445537169687756934387755216512291246478290186972984932783915798666436883419921036677881980901826182010235620967295977343980373298922319197994392840182988691769754542419423096109587781347668964991926168717658563520032644316636405669990328078336071830813128042996e-54",
    "-1.3415085834786668806157801584390213949965509346759252592710938799327243168599192930106644887241430928659855610883888530107327284174504513971446952898692702450993413635711149869843083817721068957010263681224894189451469318284907361268722928947616793384050167592086226057918283231599732739209403698e-54",
    "-2.9337902034913537067492225868122049502300036063310919554016721404317211541616675643805237915084689948675540440884725099019869708809990543115502222662200466952963925340079446936004225902534791793621989566474609950944569995801085181185556537550734734565835088925017630607542403118607229111326708179e-55",
    "-4.9832822325241358431878642373386337032795399765235202562396420950350856749546176642042103439768712742967725762111410982363337967701380136588706054021583400871054437070196145453817807498547351245448700200701399274506247844038096674327015460994802009768789641606444162927358336432583834049583437470e-56",
    "-4.6307974928788656015183273855157237424830173338825979622433153752956653867699170150086869255920881469915861794676177346515427475360376357215856382088002309196678742515139943913580103820085254732374476192985182288583090253154669667403238223587737348450067523065970769350362412550648036622794598125e-57",
    "9.8823684243823722838702155634548313542514916862991353693923973389946637728490862601924907040492418477301806201654501999056835619587179216488482362717309907935115728036558991468250211851658297879402236289231032027783200464584200231853143848926761027344897212470041851676026755664204102533500204855e-58",
    "7.2215170970142961264299964843037183617113731978186808468451163380383008208130932141509249694597268589500688742834401943296539896145757267079891041461317811805427341110918646820689553475359534633976401917748345598883640928444362457431063516215108316324399725233800198507102609755787141915927906870e-58",
    "2.5974849966759397984972476839075270636897456288497245735938327561951016185672537921600639058056631117794775312988229207808799557080031905004657026197055913748659033463943475887515173391010637637401952908389847394451813981959466006894624429885137774367736563547388791133758269380301693822610367722e-58",
    "7.3294668769828839982618285330591419961460588173922863766383046244719796406586393578814055208702360312272894305460504212110772443465329690720028330780643412690056761966539585913755764467676941529186430463482361938490309160122330141348162094880207416602432353139334524490104936085266316918975030531e-59",
    "1.7542100362146492038884141575796809608383002103887923541422201004244730001986143502375570878331094969175718831473378053087820418658232316979564301668892344016016945173925742679515047846133136552767223870576509003418801123767124127472891133719446419974802168890413555535210018016306026670679794678e-59",
    "3.5514876442440842009687252031537187814955453938198390661017830233743133363915809879587186594253383880935899780321729417330213706006614992340355171196625892684596475877594207830087431331888070252292254805903482243994848563538775641737646970964505897219590913459824544819783878663818749690382091089e-60",
    "5.5795921705950973430680831342013873809056407915514667286658008914819088101930152839258927620300136991874511714726134452003070896955327919919690377490839969154060416020304063540233479860466782195366771944492673671833995377881438503096590086045712244751479315965891181008537084293177160084138989094e-61",
    "3.6238700676772926457353209699267467192335886492944851369512295172560912663161085491447811329227556350474374376348586724028089016561938604003000574060606971676872458343773366864675853141500848215205022825195883270624689365325729386150461867959369375259374655211094832308115059885709182684958169899e-62",
    "-1.7916717199538386762808560679830591157293689231081278315325168176655401157019989271128665675442097636450315475746415051278831513750044847401431931495054271436447545080561006826919662233995685715092831793148796081519343329056797553368298944198964868589988136984026046191067156772467829372811532557e-62",
    "-1.0391064553149702818126249727626836178243458406558793577722477731046696925328318658264388126739530837565505235959822025966380010632768102846480487328088459827818499308061205229003942189776344405214052828526306673463593030397462560632866995475537972656814730422238629020721123714472042907104024740e-62",
    "-3.6339923127145707696601939279262765876081228873895692866014127022152588106307049043212409714164663142764892946582624938318063171332439201277697746750657023092497113559262570200216687700349052294676864491685499217585701633714254013505154996699764376442386415898161065292469934341785468774125627066e-63",
    "-1.0062034066525427900188823405109922017536289942399403738112493189201494702046513207009427688997755685937909585559111141627962270248143349241265286620219779222014484674406064216262598575212259514791104177242506529180278706062543884337823123193783108784812181422229844660480105671515393992182330463e-63",
    "-2.3281458885416760984119899615569485606595641789268847233238742803881853694009152830076821446125445037262031034393859187681666733306619695784770724477884292707916729277670799846673292299545777081957507717333748229684102085181948565014877250676136807468369068323743081195223607069160890808323030881e-64",
    "-4.4443120511649079896784350903924992517824540396581383044210238561969052800233264264054562147117593975526683623899898117857309841004532158118790167284039697208981759617505575026021673319851977082598684091966566366868088929910011145326005972614690395696945983590271899758033108372259330391145050559e-65",
    "-6.0297477088961900397727303560861756745118648748794824255500862503980310771500438637135911904196008350447882007154915840047947905658230309517217891136884309099082862388824654659087819360609974748461758339896935655445410536612561468323661380295435256170409254505124825391142182884716861761660164130e-66",
    "-5.0387380558337829119406736526604014722870696824400473356315387741167064847837367763686198846757999019734605025682084503550729101829623229571915183348667446912742007076001369227557707008822487286991289458067209584286464839590990377641259618568793120147624697839366341678763339559241699344992546496e-68",
    "3.3639034361149909988692449261824930922136869819200296576432906782267185257782794507345747756712598844757480399991101581627970598861287261584477027172842490357657119053037537193303632123274214872355710626045447381993305817705787327571643031908016646883853818321457908863527459260576733698712294005e-67",
    "1.5466685398872749836684285969395797131726307394130450723695900729031862037024844634031292383851941172662110596372917572827574775933627025532442825400458750728542489306100600046589393025173207072576161077825429585781954844935934800456949773836219267023421730387493236259967275074432563483033058114e-67",
    "4.9486373649619379028909693043498034847601333648880702051247493604091244162713867395262073753356841484651396051856199113306585511167866150727686481536485339728530757801522669976568147399939245970855519896512289725242841042587559437975377102361852939675091646379687343943355471160809476128143138193e-68",
    "1.2989304755414243360415100929191563366805693173691453546911718508773673085676272575276911885199344829176793077249338408131292189643330334243329443121525583592409851000075673650840402437617334794967637400510359650582202672399249596510254914265796072192395383262698198162199450985548760705146362270e-68",
    "2.8769146074055731078927714156899057944638602697235865465974280857315706711005857545013015374519480285166652847681878577110606562421201333692390203827317050554330546836724845865427511042398683211706907364334475603683651999929082853579028486826016616068456724467531332716728742437052111911337840228e-69",
    "5.1439381939471895268474212547004301763095545774973635453266809273306534788241304479494763808420734411616997547943335832391774610930087425202105241768026593494717687909046773469115189186937597927670316741299186737752322359235981626113028436421393347385530345771119560841920656931555973028290101215e-70",
    "5.9063923447533706194490688378928921967721089591141824553455157656557787222710126146990265046685628542191865551697111336917856397768313978092981670434825982886262263033570193651770785193624630252016146369561588591755764659633206758843972948209875378909562971911013444087621507154523342497716185602e-71",
    "-4.1881762690495044256276549517286357985082462789266533211088945201602533139867760002736174775686334068378488680140611609242510905549436846387581196228551779152675159037573186283804348653243374920220547504329893642182900380361490329999228638388006150325097042744679518082999594559581383154935541633e-72",
    "-5.4192631017005171640643776544624755108392194563267813356760495613773595927062756855955839992116894557439122380574352594043550941045699500400716919738191560635967908986877842509207277697431011484349594765978078670904673321392049112008141712630573587807560992370489143414655089424264945020909992284e-72",
    "-2.1774711807409414533164254698591296550346745062328903209183261012307362257134375001747073725008885999897854215271823793081498784835676202688414643994538914413414851439762049691248567060341947084510776820033251501044954382163695533071555872872739710540318918306141582583157645945787508594552904678e-72",
    "-6.5170311670669775100407399475960560961700255943316243537881359595880033042847094100209394014636701352940721482753517465500300408311529842736700420513961221057464039962051402014395807960774736965303936360496595742362665631623959923174508318961151320272513468230253818098757344443893508448333678331e-73",
    "-1.6221885182383435500525138263626321580804226278508322213263087284093917580585648314371319535806599390646341541462463370627630710179545623323328746602850582123449843978800923232022673567345986888605516867406310355972671794284894821439358145629418831933019569434622986172975278242291742221294451729e-73",
    "-3.3833993424458384651153241455592705203547413995949237854079086527524389828783426269463983818001423751557748130124436181149678655963297223808428261064563517442846926473544191211870350581609924725474397818149552261585935190756799074189637144217846571441339507069639709011085320994928909448733035391e-74",
    "-5.5142460440179235116146394320577411482915354687964212336648148694341897117787464948990334419110804086366507140311664621302350067182002324283735722617709543311355538713618733551288080831690537073431901632113008475164958281865691769324160305671718250649948719192073551894802287571718942211349619288e-75",
    "-4.6760309751987030027397340485266196650084456682316682468057723770204183405124983323525668928397504870896328764696551494918389406151314095760561284205808337242424595787031480658709722045827623227926976107134320102612041628791946095695343921670782486035732389708949474801726815695848283485797048419e-76",
    "1.1620903675982856666727421420730686245488252523211744382663785372509845181253377108338692341487209187159695643011216615787262814365666248063911253345825162092050760114985948910216208713109347754738813378975091490967309852073680519156836647963652418177495570141518519795801757648852601811142462257e-76",
    "7.9528428623433805429169877475614590336607138614324711849052828995237019157985404772603386153368014184771434812010464953348581392024254407769588082750572629069167137886560019286032863362176023132628196797580606385725572203561605475504079250379525792055417627257282331976976776518829296280472832264e-77",
    "2.8714685393028933438445776101924582470522529320411858882946303974652060718844096600527663326288125632143096813359223760791050252136738418390510696753268406229296304635589826734579967797419184505177165329143508138216300568154513378759210674143026127005839192406419813214930889232315123153224242872e-77",
    "8.1479632293124097538902864006344050280247807817541434852919232105962826191711417403233719359770135953548582372031026417650314127191775929043344029530703314087213521025662190882114221469691454663536271261547133852486435405411212275220531539754600531513090819869321359154270278663157751626557886397e-78",
    "1.9441915204454812455857350107451567310672701684222744669580890856469901804831822018338441313468411601916437134912133837682049010297504512633058588440278775119633106134582926837923586415904292701578468954634258865904533106500476982194853706113103470217006693698509145010422815332405152359106113085e-78",
    "3.8649781468142403197832638833280980376574717711684298483261073536846058156896006594268892874148693144429953252409266760005180828968609820292655056301161397903166615889684647689286654958931514694395186429286305993906162889874211280254483420777631678936111797696016658306009842623437498038942959044e-79",
    "5.7559441533990163236288079946169902639492799418015089196853619709576951751668271926743863333871361578692905884186232884830239551056839180573362244120224338659894688369243951529892403250151566796229389610732401665736877930308284066749383582525898140643181038111285457251518874643013895420310334363e-80",
    "2.8459685877562293300595655498281002067765763199749579121546928624422567833615653988567179971204101308700565725344767147880275074858010195541294522932997444337930899955361321520744811525128794254695571543280334039864569248383633156459298577429958850149071069800383570521205400974559695866955365980e-81",
    "-2.1160598350266266474870304695880883432993898194050383965333804903101746401637826915315867738244094006788360667188581662051273239628135650177801504194062757936257919967536722297930981415216771603133198868719427748100664367077717041290790967836512382036523768722603890708602198975285281608155801619e-81",
    "-1.1076888099516843946711695562358544068773303765166543567996802290514052972722425612789199963852454803300673415284332221191451358605512168445788728254674330434382815420405427425561400521808341978639633215368155406271845091547556484972705125656420421644469419795385435448014904695221996524745240262e-81",
    "-3.6894500232052207174887222897102939378652594666578913656472084713650569069569331977479355668342679114672490995985499439548491705650165529786283949010268167040625835787561493055973897012085023872198309713025692646856742756039827210421342632878667755912620188523221042478646551489407176538046963280e-82",
    "-9.9356206279511227405324246277578419520013950227117724459001213888874210933286997239623248409190496555992468187742926439624949606361646752780984872593192076836742627257408985351949604003406522588944349869876889075660695262282381257075221557012634159821693132489266300079253582872758252503132658064e-83",
    "-2.2632976422061512462842180712608184801386170507132735147473010521274610043595607275041626709156055678831164784074210802787993610808131391378540060849424605298008438245365958739515018397989194593348771249765720579172712605499809428782942248552305998750456714221441290030638520877845747500850430401e-83",
    "-4.2560554450586891218592934786378956214912749915714186887346068243697474567794553775274087572271443872932156512723005660899025407216694656724768815620557852682388307377459517633952751088480776201673714687240345515181490631275803390408830335313801316572937369697005764172455278660149398296198990393e-84",
    "-5.6608559554728932051897703711794998305991903175511977741891623740865519793849681385654184227152599101139696396873442066549330365246912136429561042457623213473792341737217902286221281628528339425921335998218289931036609205637759171037899841355896692711535057826977960782734373425910335734987269464e-85",
    "-1.5426743793305374708807922541679524541204701943446663370338356652331215795865268952723083584300032394004074960454973665847974356877689353598594935608748259596709242253251553214122614123371347175280149622484040843498966261343138388408409833411280359127183323429092226687968896709922284053070271117e-87",
    "3.2725115200517221371264907271847143982922475022633777592141063370625455650213530084120561825284836769991302344858788386116699588747666221084243995212521989026690711594824239176576976288863561848567663015089996695076384628029665782647053158755148936985237155820003992916078858950592561784988541267e-86",
    "1.4681521779716747576575809841161157932058490223115947154020693898302537925634510811807219958341761772028730816134256344112518350047676623616911136031659465316239261330322384962195502522159908125822557204899105478026729168927055198284103894093568468497115837564203669393991975863191863133836000975e-86",
    "4.6123051893624393750456702059866001184418278792859889620979108540614638260054077242013430094455189325346724060697772156460375654122557096800789315753692437180112303212685895356493203428037862905224296301129021601169297646632856338692468053548338683616855363565956259264584468940400977904160136151e-87",
    "1.1903037221311593329149331103387903575318852300541181409319088364015939766077295791141122328592359133681836885538560598278555247876582343596808704893065366253356501221236899948569427474142563895044364855471459083465761876044985909473439805912391389863275732890085809361326274538373833055164610416e-87",
    "2.5906117864580757726269662824193191801272489153990933759968022188963932421805140549455310431308355947280721221568415147211821235391207181373164262663943773033695319594806356993329895403546807876242695824375151468486743891967063188613192054641092717606276813336650823813220510307562590947622389660e-88",
    "4.5506215451562157428286409979678735884522805657127070184267174380798067640918606346960753728290358471740135120194963303343388461638186190893865139814127885288709939227539436465013000903908402226675920685799419007159589831364910154855125768284489334433616567102223310220104269007879022325873266683e-89",
    "5.0786454458702511318482533268578582492310140130831113751318899360257140490031238825180872490521249321365669194879801968013377197142782887592313361236778297322190462260721528025627006655375292180122167464186690454587015635818304986533707073179571371440925555149886595146002262098337227037142487410e-90",
    "-4.0428935702144706447272955624096737769511165273563497663123813847291597735223968729014082570704454404469246055104900154764645740753907425399242150153853514131751448432575377372526828841684681491917155190657305431691076342426809387760590406172967151469193347310850076134245293600765011980310842912e-91",
    "-4.7747085615557296120221294923718251178309448687049792804575028217052295018752724835987191117598799147220243996927506302611280902725706805270844488546402810598293517044717261786498491742756973522214458719615561870737060917070818821286050323623678241150191083192277852007984569923741755806299615297e-91",
    "-1.8877991858980567849836381141950583491983844238798002918616315952187180418034844743960960948054149086875119726677584349160290782364495025044388983951140140621481827701313591858093607013400544049859204419237195126589217662440046284659712710425755211747364787954926321952419254332270200928939294120e-91",
    "-5.6006271686372110684413545264349928960853493378345060874881550073111308653512248359410886317953402899090993844862837029138644346223622866973640989923883957590667913867593561492779563953912725118803654331282882487159592645345758896838233039567119234738773690836220662563366394322146274342343668169e-92",
    "-1.3848954428273532782044523411461869124702057271719357877308660937538789288042371027731027105955245141138915071974964485734275069020823049258749762823454208233507926720921685490010787148172499313805446909425784849054616438133567764068995586552217054975038099332439604522312288461564500620183893000e-92",
    "-2.8773148319313659697424209218153456548019191007674108563722786606314211632125647216621967532306884827408868873230224565943692566865750069007258824920128199698223424513424126131100042847795404655960572311412412886773507068619636779177298310024037232403339606418969347383701261002856957197063950181e-93",
    "-4.6844167042456836970713024993526116236555739445454426363844393748866497011367362860702381570837182065811505227469410757370604399764814792411815072137282952474230692313657635101283701263841820815715681607172722150658440371279412589922499355769398998094992906627523079164417538036047802511016617992e-94",
    "-3.9951366219157539529352428344049883665605987709528489360976590305652904868544566848869327799127126831033562677624828810350481324772272197576650797403405981326069850904262726751053308009461814625762640868359940180760416329603399885684626848402535047908102182242442290967266174416022306836512800492e-95",
    "9.5964421538390962424597746086376480203640574246629240678731165391344423620682190486502615958801571893976469020218350461110177810293799099658702077340381291516993332716787488233805414295921364595043169585935769974410969314175282526407371836647519581440537558014341383377591796015436283763448268327e-96",
    "6.5850992730807155053502997229117014311875323054105723805260230783483773846941864414042877049619709061805538785077188671740746828971935060431536123348571339755310869314662945398627250222959125745907025553335502317751514634856849569647214924863097089517353337699594470278977255351456517022151585495e-96",
    "2.3615746729409971932378700907284057928303075761967388292485460491315207011862050883331127248998910670566745130546470586442524595373645218345438075608545432205168382808956653860018984476688972861174330158488856237769485942174376749949958401717857447498834967651159648286548800292813048926114166497e-96",
    "6.6379998499746011246966318011643062116888512982990314780884303741085456738706630914604927945915218039987043308906884980463272032292266405564601174500198773708638770224738137305121255674246874157865617959696834135004188719218024646419914255997448649933876873812702558670213538730089269677807491128e-97",
    "1.5684765932030482067967836541709614758937857966331599751361098646802069932101982049153236750148023222814757269358778318769566001827853422123329685047423459677968876753900148356570161812348649572626171173801667418758323881836677514274074875988990448565718899598304424415163184434823579219848916664e-97",
    "3.0906896302165395292753758340443063554088890739555247547897238283784085787866897716710376483202697134531577778003958210886374575257876241941343365848383883594851060216484189626431435501864417783802909762191105734671898116637611210703701364885389329941395439257143397752777374768953972845091308618e-98",
    "4.5752039897324221751956231175186301208789071272763153329486251173251431497526890790655348131349275469629612508084869998662224853392084414978089441789814752655611341334777968454353065879886510821404680180246201081607898051463548767756142915115663713302154179766999734187144471738385864703808824114e-99",
    "2.3004884434900886486039398132006777484065575424468844637606508019786102274464744479298576480604568381776206792804038915582276629273486488596184042289327887246801915805564112565208119172123113423155743198628760505651802369802686372552603517909250935178109045213705406041557654601657014322996215868e-100",
    "-1.6411730123005931405290372477804359051329953303752109594979813637893918113451320557559374957459163077176710946184648384677848308157611030585340483587658014869427819551796950111561957518225943462120997010170143669557374688460976604239098433507916956104563335014039670815080481085696864997609651301e-100",
    "-8.6102568059612785712630363327975710431616604395527546566868734220029239231776711832134052655740596291333880320759521904292739270242352201071815379186855356656645441814483825212238196396790084750288407029969055593612549063459437492723972896428952177737355786396574037198998281716097914891905670406e-101",
    "-2.8610720311784206850881270789176917257295371783213335986383734546161574783235970402223870905589371843063470278573968210305360748977937092596785671277124232291003407438139062504558796585298861639027166236575738004940221554755426789143978723485492231320114670643115629912432248637469229759965998935e-101",
    "-7.6709078958573766879633205400650074372330635310036142810606618978681944255699804132729547207237441833139020551746011116616984738616780635727430881671084977833407198243656398846400511611973616605188123083121046986816106314346017253623712518657656590769593960596522637879849286433157871622786391296e-102",
    "-1.7354982257221851188826934618932932226211518828372855530137990814901954624502247013604212591710637957691929820698201614513741633462082549807829644979742829956147401171118676997864982495765860183616763976615209906700700855325054637823296779062608745853230222383004320591029196461667838752276601589e-102",
    "-3.2310146870196986581421025910894747857279062238241452607515015784078313186215777793685098590353883084091243471845833414453091372746376254330606434340168017038542756002642917253681252866202664366940954988721119217736249108855358019669990606194559863721075489693089315330856027358262685551741891114e-103",
    "-4.2330453790829305964864091951168829291994796653902471658105072724333710367010844581707092861073281276944397237203554077148160303968364199595410705502954266777361650887730934872074041057959601191942830707831213355917429175227450217947500291718980337898254453736973609122264168057038737853243776912e-104",
    "5.1711647388134617621922815938743063500808287123635429885165041241611669176664932422777704378185916690429122871439791128384849793212367364501945735276515759386801757174876778377411307422030554991138491417363523108728601112707186470031012262410000690949294857863559770784334242145790452566597010879e-109",
    "2.4531622479106116775740992454704315149644622818991243059352641618918053370489952323345453912803079020244649451918337598332926728171811831931834305408507189556189799162914203317657490419048006485677110386446344021061258771377734419862398026179342209326945790142251953098953377593909457218232864083e-105",
    "1.0852185373359192058955847905325019090945963540215026025645329528646088365084455280265766803117379863236076006968190667415554493666401660477560976716581845434174398016991278428884751138202018354126391667765500856437100830922898051315023101775560749338439507127656676553224648055054379322149072471e-105",
    "3.3798694202631803905253542371555838602167952178758041341963038811735280552636001525981531349968314847046780404688270263823088833443450748928899216274396213943711995886802137230588631636474089400251398944574768126804957205282965158949999095271274561554611062969770497523820536716694184724463238184e-106",
    "8.6666158315338799367133027473622787794179153340620100847966989820643070856697026623636175460944366736342147575224102092463235896189074727403098825410186880376572637701630984179185801619968980679603690307798118034084987524242771655320289695717471673337876821408411332784474703465254832499519605399e-107",
    "1.8763355372491227398767146009794644203597689493835856093058570343181659784390023356461855589937632709384729932197938644851024840663427989783637535311627725278751326683309127010728568746058109477779139520853400107318727925840581221465717873303046145103503021315652294221313578413087204056573609952e-107",
    "3.2803645502972913211616503590254608764622188119627759099579580640890176396980913138909518660189193466988691109620129801353897027265604341746365216253363381715146197695246479180584254073748781285664243495943028564306309238049150726908421235306181762824026943002231460376103544492310839566666743031e-108",
    "3.6428385854038707654233380153519859768261415850313522075763087560365683209052313973351007519240435319243538065159705246878376660028653191608469184389141091774421349405726049843958585542821384742834459630456471597201185852529428984600558888188411298205350354122319059684824174364050791219531136069e-109",
    "-2.8817599725326155888623979198859341029735620137411672531634629234476160752164647774945310011135729233371227863756375717892764441632722433572230876985535653194973714612240985642719942732846018927885946335835568430261647943759849076991937799482312209117089244130262334825590155172636717899865121093e-110",
    "-3.3816136915720238073754778397196541159038941363886426164665342223963800989761999692799058776255078459814692185908048377284965641688923932346744157516374971817407091930328311729236396454544014826213313317819541819087339180506826986009868068951461895063280762592547172640528002472765226989760249754e-110",
    "-1.3277322256661470446596387718388836856528128435631261910528511246477891347663122421283842567608536730519653475729043753918151671778570978853972238554019950122857663299685049124563885813697060143666127761567657287440772178800700330700775729988827360724189212857294913048679755311464265269705634792e-110",
    "-3.9115616416689640520531079087113779695128821515601839544864181973082946017577710025275335905925471841690018616667055770755093858471716251900392173247530686117983780184840243773396989174563618267213633531746885479242844613240516786051961599124836376862917783925198816981072930477875840848269008475e-111",
    "-9.6082709640125923741411439898375191778722112137153608657461506864037652338750535701385888143563768619046209096402549017980337483971289404170869475556147845326298795979036522592406791287418860413395740400902845940988004313448634645542257902154979889324815342527963694727795460821391724407247440140e-112",
    "-1.9848694675962015300956778301263245314950445180081057400062177586258840210269649911869504060888432649568639333764856951234733452104589623589937080433288071849321658513477357043189227752680002556511220887951214444940913802682269458292396803815290365067778199866664470056887858685573697497070499489e-112",
    "-3.2186886516390312850788045654125452071613463361281789178079034361931183491966407982296556008427749948766232780354226339918117104277705069308499924982891357487116678909590555380326080138108817424393562990753613275510154726312246977564213166837374952945561952592732822221510173849876205233815716735e-113",
    "-2.7559988378807201187936072965050178951104202086847920733155212352295132487375862892535808813706527897867441251634376643158383655393899895861870802073221897246606878898630694040342613146812890343485699938353246167329019391292565706331810412621696603212670159920368855774381833315513946477256971430e-114",
    "6.4097393940628903040628568554889940576764108169982302834649010802237817136823280759902163529744568504532529468886932498296587542928711928572360740811551951230451449275868175215437658136861025527996892460552905602381022836386766550515227796903069700136583669711348414786392934036723399582876762594e-115",
    "4.4211582675182686621173286668100420450877713003244051404657836837043036324989285455477521711043774596713034876437470802505721295472130443456916828862400523894750560657026854169606808080104836498529194150188384648274940021090750355859380934531806760721473568267497069682966654492582315242432966577e-115",
    "1.5820965476404665268015204663356935222286344725067755909096212488384406945043015512887928648690847702750616946835139069457811891696616315053758401589057351560760004401413349647727718466166511458184219642412765401765952236038235483778954612329072407367136775442343587875357400017448063163797957654e-115",
    "4.4331669878785585704303887600097541361086196446691422676759049615025055109742347977515754668373480846511139549257642935805441119136364557632348482893445494160327401871888338318039195510067444434544472947849756027771520782775007236078657593891197484703688630989743980714767341067091821723242337416e-116",
    "1.0441079258737390047267121040466904689477403869023903041132223466624009463410265406972361346746623030909331138334592932255039218774072220340724815738576264152244046996656585171772462880748807928259036106626439212417455930881579657855657837383747336287517870159354104917179300566651961557216855635e-116",
    "2.0515171665364670677289635647997911966858012959771555418218591756060017879589446786973661747438185926649986712990583738119392689078421853336903125277336626757360161830782440800980328440694092791119170368763258761985788141547005387546007177646295858032844657055858249378242703354448590086557565921e-117",
    "3.0342605787010690259051850661232442418453600265264693008344511101787809916313862169499339582948457196271239761085655802977486742434288315484794387598179828214156022606209858788435557218660239068793570975443155214073539029557408395827324356893128443288301659227967391067805045883260942771748216889e-118",
    "1.5678156690497512153865800230987867716376639410785829722301656244526529227075023479918550648200867530895707354119550573996256956195467019402522031355524641269279522698352060628494271255196747362423707257156875218696727936175832659274991565136978677826568743523815053151387460829513218770478570348e-119",
    "-1.0554325849292476203782946285340164314198389744210682624159578551949025726766046235588820267355265966331700500662600730710087593921862128761888175275099082304809217826450416717349332583296959308199750163647270292836532056323115449429570007596458434999118572086000201107042460610354028770040800389e-119",
    "-5.5560528388800214099908580080145479213977553878289829949643063147527860315858864855814422300064160100193274324907822269529060072877942219522433165884518149526982346831482941797461576084691916628946437248238473739603441926338816122764602203640314420856397913730505573066951661939076964929547808007e-120",
    "-1.8422833091117961605926103188537800767193435550100332058643357570275296895463133861582069728829627696415361583051870536662532359139468204483463189781595423290097113500011976436162123382421512860332844266274704698421526028638769105777043889825545611791272170607683818618522415207062685312221646224e-120",
    "-4.9252135712268542357131050215286154620705818861997233865700146504416566477866992855590330949011693779353214612629088453754470222009999788784536530090514461934871359213163088572079982285521068234265100056743430272259335361029644275535232729015249663685549168191500213093175511848839073002967192886e-121",
    "-1.1113708713814379108536795555062075712017160413362654514897965459003831130176310723121430411815912172277489801558148633595207055214602950515994539622007442942148702972144264997292954976197024723509919657621922242222367821580200342126729857635441094119943626468179733075223416520439729187687530581e-121",
    "-2.0660219944891360760448852585589244380954006883613943629336113925770972794741339555887349881570199237924634160069240864921923005807735400139098974174713675299576546919311370850365440227040120415199386125224313421577038240560979014964628204715139682560899284246149926124202727919081313224388232168e-122",
    "-2.7152284806538590198287749851154656501371067152852447606749241395808646824873696786518878436340979184268852262379332054968857990908892083528657578691345147481908804338109823425483167856444490345707046847254055906621153564001834503567525826178513891028809652279683078019919255885135004810495614322e-123",
    "-8.9402641113233043359492357549612265998309563535063581271279207683603630886236177335256855484515919271550900054638230851996474698769572916108831786008074959087342435985954911031591286980975506597764688734604811226309112099177395029811199885670396484187787404508052608913785515672322033430152018091e-126",
    "1.5207154074189630926722584334953137805066974837414108440899625059234541751455393569275188997390589712621966357176760229852603840163686252632303085874135775649893696234825063480891090587116313726344190818725352637830540293794423845016975885816411207350424687984707409807769385024636064144545175012e-124",
    "6.7498915402228274647692320184694951300152265365525695700695623414117527878961895791086965598358526653986900733904631344223760331048679071782450927362455149775820617968007599675496658476548306466933606254696618278134251625873147666046448954849210108065522538047336499718764359591686828791397846492e-125",
    "2.0995682160284218928625646169859587396742298759787962185342573801772471990256450538597912602742970562617658620270042022897752139235107659699004313755202796984050612726140491828489256132664452264633802032160175396754198279330630909854163630018525110202003589716450565487486377496231045915515319936e-125",
    "5.3708658085097377367204456991160346298319008410762011685918578696357492498317645237510676490991710068335155889618298734742375524186853491593790983448428789976812366401269342145608345576259878709460104294651299251563942995975888338163560897317234142851770910324089415338409281874658168375736130933e-126",
    "1.1598727106301103447404884631217729406238998555526930090004252284155398928669197093569518100557517701228609827607132634487644960325292828836616071812583648860938817861107475708037569599523121696452951587839187458028346351085431918901535050162731774661091022107754598062788671775490403129477349591e-126",
    "2.0247866146505591059522106223447253023352886733688148411391184471018282466981565504070898631596175775396666347752758480125775131191801308386896362902255062605269372230235315996404553605062837309235378652633750637484572759139281525711772736799234071450056305445564354917000148807592788698906006281e-127",
    "2.2598422673090600400253948413681711438483843946320345212412604669067175145942230507679164964301312397865667999498301757472549464798070947996953353412656515877445110319330309430961301409962703864007959622463726085300719304731414334498159209961227090761940032134318511395751975427944536527685638688e-128",
    "-1.6654333417837288869611443353839511782373303376470641846556922142796605859377575474706264294695469260988083911788732185175581790919584504739776908423982456862186401215681800812482849164716730894945357668523746698569830238044575772368835648860419431135738786313678103935710838236567768759125909838e-129",
    "-2.0288001900539374883028670905349517843358590995794723980784802181704728874686588250167089151402396326533433641253317531346996347550718980744609522107363742827614321128620707189730102237350859616424810248699168738251653923667759117898946119547782290102977079979492287060896163510762225656465550852e-129",
    "-7.9736547219515110504689539529769698655824629279693237680241644890950696532089911950398162474967665895000240002992960153443026515684628972989790893122681456043822972938978384021147144468966225571632599289893131805831932333950755118726894095282025351267287287017651804358242761627993200702971102612e-130",
    "-2.3458785203120155335001398026642086776094217335447610118388010412805524597446763476015545732559281058709907058564577776061690259208849449718790846450726040690332541649598605698227088165365378304647909959709634822781380108126098593356522317242898671203507293114714541949658301043623459475441805536e-130",
    "-5.7523907729167436685581031089941723653823152894592265876816492162506323228536239992791739337195283744455565000214244428957005562623136773586583015056666095327817987214209713249871232082746436102863472212126868958975631720797960446418996249314850265340467391008517815602056577068112330991054987805e-131",
    "-1.1867089273606120387374284355143320686131567482568736524851758358226011924057761489855191790972953701138542286234276478222960291071862057690334918190591069219190441711850445271889322556714007900496453941306940807891644041801738875642345362062584356829216647856290686226118179883265169378179037712e-131",
    "-1.9252785264089104579090747605707247263954504461797754624963179974667319711151350211557934853638724931292966013993573853592220928082459206089740605143661454941044382702295073128684549021014302391088620269790264490619572938482576420561298750293132605961823346995717521107072440968922822255079765414e-132",
    "-1.6722891259233508480825452310815823039074360717134628441513819575936303260502998412304217050281285774714237885142434732487930847070554057858652830384113512605312221014180318271726516492338712640388622839935807289646848064965623408444107620850175899748921869909921486880682639599244235650921911127e-133",
    "3.6681037304486105903624622723746850003347811526131973456808330443819358662524777565531693305514616475082122149236551963199816608305052082429538519252233737087720639766381687731251703501803519867934201793276741200550941170865118063538141138404803345944752671414986335981993416927412007727769233049e-134",
    "2.5701370439243628953224030101061827129333002800972531478625154755964725344246706213697145974365823662979941881281450850920612739679151492647329254019031060467986238182007432455059091210748092671185409560761046647338938908904034394903474766060997470266184355090775440748115010326112372263406212986e-134",
    "9.2012861033978509775528168606730387586786170685808025669186454641567389583955865870439829790672613383494800926540035583900358790606442798334092555934089331598632237304329503444038892844532610535197734688916236431843763266466473334740912784260350948033410506223593106251902110130597931182427050687e-135",
    "2.5747777017198216027094391589024818548456595750940096298803629184101365311363590689464208549163576125219714871630360466651278622582750781772191441801943556914695213509879315296319138094632524530854659226218005377963190197537900009555089959906811208556148881777960511494350215726075694038674548966e-135",
    "6.0553978896919051221435509375720666481396482266101452942906109345439266888514478763589550048337628195478115012952278604654914843790248824788529238994330831276442089654032467004206632497594329746870566710955020979103688934771960073773024770334265688865238082904280604826642314071421240863192425843e-136",
    "1.1891793938971112791440483375115507064921331347700992286532149541961169135202448474509759264179036942423931777002654958834373353401748224855916487852673499354237945835489685836599239957970564839644096934953296129423073947699032805241968204201987747055639607118148620710632542359539386621522312334e-136",
    "1.7642230207660847085608955497492814230403434907195071254213921690968311537892311487277451419053088346615633552996919613309419824129941814670810828167062176798002496853431771823900362949302443235651825486003024940290367963685244652042810270825188333185296502471790504680443574753524281643264314168e-137",
    "9.5499283650824706438263444933223621316008474826876743841582598963191057039136263607536653776706569714062237800632590704761428481604083585799092633749451066664152271727149505757655013389741200429701155205903578330144029540213556334531534228612877840941858661653487623777125278828475628921041005356e-139",
    "-5.8871811130368585312171387377445044426976265859231263035836137152751484003490313035391200084859242743038757040476058733793172776933992947122617620601709732430802349550166639234489003737986586250146902225443189572310981481579415625546349183062389673985850464125564408245519747016266452631868139131e-139",
    "-3.1324167438459996582647939567649351323100893377689596068869809361024401833620354215853776486069133263978573151914546341019260490915664384400853573423098998544752256181091769667513533572745128729175142858478201859110334874670782199205249152395007137412858085717075409245223537593537979671920915849e-139",
    "-1.0398057722982618147929600513195481533173240911348564755402719897384657421444751803827305753393148658189266429121890092629320155713766801150427296725862585813805378965344514874774685996569387383462211031977436466580056359581314136871840446363241340062739148402885995851858839806021702057341880437e-139",
    "-2.7783999632983381915413753580576121303595719880768178649243632372256031086430765712039808590920886869352912933502100918798896457568225919902164299454363556600613133488099228278729071607676940255629467695085417930093270985086096539090710228082424309434761192681482323835340321115547828900545835912e-140",
    "-6.2655201933603102047756266365934213764498643283380130547689550448537915775403915612260354191980580980313239908643274379418273343166636123806247366559481395763983987697038442791162596551543905370786228656036916214492765976367497085449200971551288747957802672123251396624597947365683694226635550980e-141",
    "-1.1654013507246558157792406764790727403360895589484057398590431680906280171707714431664386140075325896826475192708004051236214387462269056024993190055738059059061541120964685944872685952972514508603317579530383871399975266019404951264166714964001092934563103884539451670907311671176945014788924302e-141",
    "-1.5412544051573870254375681269591883233634063290221897648920739868753427046653804444030017931114311894078903372434173581051285233998229054077658338381052468464756963655991482225010327194632234720130271423372440259317022086849293404066395420396336705019922707229578735385170811999683289162279756094e-142",
    "-1.1666941248552183262910063819379090679639575247158810920558240040991903599995700320251825958338966389111272410595624605587427699513753751126685546509446711564853466269294948916360863561291837537537721045531277624059648005586699659393293596047146197420890838383359372034486421674706667251243493937e-144",
    "8.2818560619163489606242144403948392225319118535962087450581723544946257679049484539792958278514542550406495652561639344511614429914995892467858524098553219703137015261546214773723034894091222290572027672644385672103512198851004407595605928637606240474240623714487675164201098287073058059942475215e-144",
    "3.7023807176924859821177173133164032462784628336846115675767751829893467808523456920987346628588465442340273558509293632826997303500474566949568400227061127623819923672581896629987396381889903487005825825422002749936478995185579997222766018657973622487266449623614573259316106053463857827069438129e-144",
    "1.1528637466502473273591630180493239528014321976993863014425848551143863546652091893456669641745530908355683826058540765328623650762909977385492616652698054460113269448917320709934561562240757648379943875509352592864479888000520518547004362195037769237842532229274825293358904839047393073736576127e-144",
    "2.9489170421049575444214380416007381345952558512042715873505614250828530895836324831906740586279869472229138826558688046918876846902409138173687973687904601103347987205801627405564208956937433823747754671735653201321683044432562322788763676659112898864133711895765709236531992754290664534334803097e-145",
    "6.3692592863743119219477930535591117988563902983799129927153707192182114134582783535895176248850460077256173170157275450507530178228212749502771713622931204544505629898046028653452380643060364156580648518977852665059529735933756009280439512046782021258016653436122172999375127137595947526555805158e-146",
    "1.1140824126842349083382799101752633052247084430700946004910623951631836769398576496945193064582297874437433558481408720621482232761031703769434118555368128532387367931526557226841680519330349980214309924628403203938535803060682762941408756699842644659987863755181232231267448125426490495654686109e-146",
    "1.2585209358447084124669600626490355366221097478534175096225099902205536921519576492285091011011596381963663857656401350803725734980281194958610475533268872883707405115152082711906247830975842908227530515553529569289844643660066961904904749459078391247395007548639552246530365351606493913394881510e-147",
    "-8.2645506163895735088884292816154748398859264036747574183217419988602796730705565319948322337505950617854522900038201459280590058856787522550877664811967494671291612554920236418573687214139639087312814860479655828180489952427705400697138841431826787040313982243390945754616014204912970195424873585e-149",
    "-1.0795719879632813472137315513753698359088712076676412853829471913954140384372233607340681512323535568562175874075659146432920981442931083450131944976723030779681313782870883850937264519360806639860017516534571574285365960637251754689051955679546084693328632704330029941800600069104630128475760751e-148",
    "-4.2650549217953285934966571030320832009692805974629931260239557835540897320986321778285476021887102844954547597021609884298773635821991762340873267544374444147629513174508457459735263898184194964188532321483079581368883460428236259893479564971437451329193172477027627863700740593752966936687084160e-149",
    "-1.2559883188390461294571755185653144669799086246267100186570719758608441900858197117869344660392194949210089059141209200502825925701816756588454911235492356083555570590508484721744430412141382873522135737143715135915023754599962490938903657298892448935924369455244375534326264524440457190829019625e-149",
    "-3.0796679183276477451627578693440109551078397184917863097493033953583703333307731094289957914330636897830386308970601141981230011892101040812841162876985598207783491288289937205889801130333064945532243282595791126744316738722648386840863485295793949557643978874790715394078804156662155506146058636e-150",
    "-6.4004243243382806127128828025715610803623372782381539135624091246003131226269219745117198222868717632180693424741312994495909456411039194406225901820321945523505533276543864016693688797334905602889665230543255369941089290769494304718883331762008490907793613118628005163171921267650018429694243851e-151",
    "-9.1477006429058252226013401098054669691868443976965945780835662344778944172155338826629153111414675341321467364195175706509778962024811029435583639050287940867414731841841901100137800845387562748845511216625672963187239774086976634729437131047643785498481707983120130309619980114482718829573267921e-152",
    "-2.8079312708469135225922405495077701989400931106273216741460608700470373084922214675630713453252371968360925200954178287851685575332927423884743367893511767202580890646861649068474697137649444453641092760712361324512137431214371240672270731638078257942040576950785787200373076589043187525233288484e-152",
    "1.9351811760741242579626843834131240673461063030642754675053075135360243467128603916089993612014968258075527032279785295005135469635191942519344226706463528825601902107082474813937881336341741382730582808223210558337956984994723929185349706735766436303354441830231593007488101098957719963126096127e-152",
    "-8.0259758775271950971854494466047831211257150996857426485080138824543829489779927579891844281764273103913672104369499612424291964836321597170484710279719730785582152305355660640143397320154246502362965770998610659491766118750305549956445658114216827239299754364906878412039051026676390353505032339e-153",
    "2.9625057824534094249821618979042602893681579223181124209345227356927724410790089000590190396733855554667055575275673294074358063811553697391768949756616773118201703004041975072409600902135230467146432847136622994742997284964991900291337801463938465192027651697685127660362978229776378760501136994e-153"
  ],
  "c": [
    "1.0000440921520481318886747541922455037581112784422134806787475856254801490763580619764855047909758910816684202819459383622185228806726254031413228257798659629608216956649367228795439715566351658728807683574469166920823618471616281505420889891897706924986947737886953995081689352548491096497386357",
    "7.9917076480109087712536075834388327872237288566939434827520645732955305618582295924300127419755753974723339843031270168762884603191228582566133914236376829809646645935415466821350296689104224305590827189812720960747469326372175837723796042823032049059308670962069940524234917764593685791168672350e-5",
    "5.8819273686107999274052468324337769749240924779781088778233473710795315306686104491827929234772684799282648837252271602821878924016794754942456860079705805457744401511640660762565778471467639225112619778201681209248418633710962761851162171750806011513454748871531603788871136071198456412770188740e-5",
    "3.3814342576474352497714588529247263224012029672344142406270965035515036282695132700861966196675020208484270156061720213785013095458348739177596069852496885830665370041228346577864251589808533438173899361987061633967018940760243840350677787611513033777932718733915015433700606701415019472507504540e-5",
    "1.3873081311847456416519233340957681325404538172550298725557625924591705629250068871913788576102904913273653215453881944375595366553054546563475780039710575023277905287768100936032012912857685254073194459949167946338089421853456459691423588899417354845979866004278386182860952762463131236684434712e-5",
    "3.2246545255035579408300925205848833829652437157557962211176322730429012621930478009447198613392696479023527527558113069324091381518879372457839567407672804537182013826314916838143181179022415282567645103226706743455304788189848417723817589805687260033678918627253066966343893178893414723558808147e-6",
    "1.5647583519310608096118178475904394480023904388184860147912179203694737229188865460433334791189698715085380273420142643332005408222556975770860779984937822849766764344264301398767060237736481520008306143357770400564508204899724524445581829251013297777521836053690833650798360666793176498945084237e-7",
    "8.2827394481869020997192561250674584761013537974013613323208766591972852630199363960853506977271309493503412633241428926957246059225155184733326643254974613558554976927409915523040731809125199633315932969339119556578230429339596160216638406358933032728872922980988962897715704506982933392707092921e-8",
    "3.4632106909931109425520659787906814468294081447800943005630155621127974197366832488643683167438238791777467093398766119832814294050998211130461340422120252300843336574783914993032517038378798111882854915457207591363534793337543200208838607061285865798030696466568329605119920104311291480775118398e-8",
    "1.0329492744237702375540801867183863618792687884316531202124060260810349417401033482399479991957702231405407597804640346611649182550412390347470799933670195239185177678870252320560221507323793227694922208618681927403173837550367867314823170209967922522532884995446524302836077854480970775437892808e-8",
    "1.6023102682002519217217879731314896427699157480044416804577809278997425007504558865365933181676822495073671963198617827821048038250268776207127546259704356806777174967362716693584461920703262025138011230272805392554199426546980807590720296817752651789091688141627636429783564189538704874831277130e-9",
    "-9.1047842991269113446466173186280381782014038744583861965651141163547307198072978681295971339398386170424069741246768173218117964054029337938531800845907663327413297225844477152830073617670344414298693571975416680937747332418260598759116728498665203263829804420593483059134581026836338923651268327e-11",
    "-3.9985072227339141404341657456864782188372732473031556472719309392701392902256357598244834799441698017992938158536013181377973913080855505146329818069774650709901572280849177700903749648465715828310633958291012110539813161695063000731784915638455052308171502834391213919400588460341267244386466593e-11",
    "-1.3468148147218780519052439543218455617370315721923668996407687559434843533802257639702075793720704405790558059575692816078618117665471553122294107192887765540663860057159368863371895539636627979187728063949308304606914729262872249007338629334747699078727779658624820576156160792070739398933311923e-11",
    "-2.4812328150479401359184053855185648232707517509842337348685496676273650429838615979373899895016768284665215164697729275779400047938264649128397263250647979487327882385239816883492865886934636535742112479884492544222966317201066577205871817845966796976592451303060302767646985154418593538389592451e-12",
    "7.2694719673015205485803700765163922570401533985332497456388383351394438076386043573146637786640467346435795298101511590855237558348007600675237094051615158750796419190462625816636945809944199848161282380294129403611974896925538089483931184345982297675088449569708186090841320669601464331566803010e-14",
    "1.4115250444434476639769658287602799053865847916312831899619473797930590765682561416462398944038818842241530348176358962047050006508969470663138121597556242396701127046955769796107962224524896989305325784091317472463645549043138787647425350070869587614550087752722507045421237207279623818358722713e-14",
    "1.3970759325426403078236356649856735745423071111418237180295255405514853039334178961712736511768545125447943818716656478265430284079299642855183719478069157483120453423927722249164629008518681131490315704551535954281518000464324078960120550633695901776870064329469882182168120049339758867933216963e-15",
    "-4.1021660441695163064304467174635948223592286002437177090476445072367636088865092050656624071186372990878871185580561288922767741200979529163225003728317774535624311574289352920075032028020171294736330415909937727735653171537962094464776129116862060426711190297650649934097609496837139580970931924e-16",
    "-1.5721749939574096499546565428847294061405107140748711792151457726903322077996883942979258347581089634544920911631219140967586670796010566585723206479864676097677053512790994184256194124063271412958582879170696842074842064819638280668339819794713204834039818273000735684334379158909313679077365844e-16",
    "-3.9755582123273366778393691173946306717238417079915327935715057463254229090839104973167352812754012006236321063542528351680326497214366334155544468578656755082741602187619656104273957610632035079325366811046565563861805300652968862514916573392312382256723824142657771622003758346281969136365226628e-17",
    "-1.3812849605463581157433138487003454756211047256700931030444253986873804746800572111809512373729173412580830433619129687592332387529412506524192388532079353414431068220739882206697214686727098140694159099214934306401724413137084291728927683322615998966659273440242862953335066346134040275127065096e-17",
    "-2.3644627194015155876460325230222027921226613420328681327346038409369275490514095496414355353027998452430145780129955345116061246509045632368110874339039846255094121974703509545844263225096680548130260970798875956891835079671511482844028451123878555374923728629464715568904599683455228045420208166e-18",
    "2.4377207836330213715483074409827042054763081251166627074503095816435876816508983280231511527936671649474538828086653166110241906315028957238435943971166875395023449722858083789131739008051359053465829265025505815350243373435442022058279458294466536594664474832397870391611756891893941678570801066e-19",
    "4.5151049578310159499176558237364794267539982653192560851856254889993996537633189497617219946937680116447033043484590095340069013856259073693647847985652893586096515364457544050202640212316108591544837411018355703464225106682714139012142186251529882160427691273134606663640840143289483176361504962e-19",
    "1.4497716467753226537464568783070888439045753932464380086029739238669352119683866121376597717318126131323602933178246737630111472426022147399628706736715276122972278094275205406974860926277734678303008502616136850937521746676613787205404498429863274789744176851829560723582862437573460770102837506e-19",
    "3.9808765767794298063586617626190865291332928246996474286742391348741310787862253603224359515321382191511839369511777425031171482370788881864162537444853563907412109386535937872277099191346744815485342363740203281868558643502387506321399504088800446083208792721059202350350813373016787750770762717e-20",
    "7.0719135640108801590585537643318033632797990309184561326734357427938326876596780277161083365947597492279850291364601680890880024146016321726730335890586447725714841409560595818197030951441108537780536351258747726700277148634401373897120288613422745618026198365304873587341083900482739206329142689e-21",
    "5.7447397123563815173161075696320668004092539512619400764227178065160748606881949686195346101850597514774708906378175677075203212221924761133008113685447056044551344980449637565757196263090678562080605770962733755006432622128282728752835217495617512664292486406475446744614725522620574874344056798e-22",
    "1.7068860781266317536787238694800582993982541245738487611290794903266232521711574390313979800634096481660186863324552057897206536542549762903050592895681251194835797472848245289174639482076653685177779050745025526064923167950290409905524581465912073599011965124250397639674094476663415445144028854e-22",
    "4.3268815288397142365916071870604579440140660854895062961949468926282565203359185366254840673920641582543984055748996950251582496160276738428785675278544350955803647083110705628206437407112165428979457581624205479376996824895712555293227684519397383659423558888402738866137759100819567475231605408e-23",
    "7.9595362524008130867395325204569010161891451281968621022992217043129389129308026691794630950491213492768169793797395993985244000289295641915531171973274285699795845631917107221135904316653837742724993400751710256379281438998800446364877684534440748116041648967089845049353374026984376338076307611e-24",
    "1.5666342365149910865340295792954402164306326768425256075933137010011222558483557032563078759062975023840208205702422783229288239665716212809644129840874931057307687297471690494733978295346527057122603121508921399597029484574962041137672306175237030407001189221579785660123852226175795114745359306e-24",
    "3.6281359832069375701590221106559927364044258724441429221443085203094149102998582824677271178794384535172377828679003639556458346019148041821730379972734322879613421974924503169273764409252032887375169775382212587701540480474578392213770137766590489484843137557914674738057366438833686491454706488e-25",
    "9.3412110346320925955897115104092530961848406550606502383387877865348665541460907429247322965047553376720511218361157182198254353561060707650988699015125727344143125784003059066571851021281784123046757922494826996515861076730856401704206687355011243719836801509238634584545180152285434091460743785e-26",
    "1.8684654812431444280202869687504031100420368529390232224506152090130609411365514229103104670808531082223956073315443670637116347599684316327649899591702114796776810467912927458789081691346763479257961765984064295497830982232471818580774661525890512697182005591884302137634380085889320528069825276e-26",
    "2.8611167616803000700081806591847199766615269336565758984356443685065728745969800334265796617005740244836973837967741854601856904617020650643963801800495830829317456010356210662770580373839598412613272415976405110747160088537275114445774932443559632961708678445127946102776120587730437948096642871e-27",
    "2.8542907129008256376366496701174719763604624341699002471341040030472387232691438301397748206320039638821257630247656910146913995553003716980937128327320010454517711659547162591120581612462574618107849461273400860737759335303516918956983219218478827561777449886142001863927623101314528425290293866e-28",
    "1.7373986455121233512218539015525050107067678524437776830634336462257033859688757007964132908751774664506514165461916342043343770548803908033141882625840544128789113378787160571701390765585842006073331115003633402611628097543206523447555517651307776471232086083523957163787497364367262311211043273e-29",
    "3.2608634373287875805700962081476368380683343733570758510085649845237888004330245633647088037302306547427362724215875213999142117805301165403913563827240729374851537252431567008822432190625259743273293321928557223943643435679984523418941895122997510396011326101327483849128864984647592533164277131e-30",
    "7.0052495177746224580235842956615713283931426418952606669615052103786989034029129564477094216760357233868013856095206294577149641925938475771935214614916349032329989025886441505051808853766402701949605175993099850297100608608166421386164315626869307154229841806852410981291945671717722378542358268e-31",
    "2.1711636424766210913769025979456264839794318384939244297040556636178546252063984758201961605416688138301484707743342097771237506828797794117698175930350405916681366400098204546221013223523534174940306725543370137319458225885745887327865795954826457074763101438569975649372411341110361413872600276e-31",
    "5.3607451818907710012644224668416713065132333603206098181768316760961667987563407896964290945365673595725246843266658908511455356481205554738289945979237992741116111496274244043504794266748989080575105207792852029318599448688634939672113979219579426947797392242275065316999816403265702482588164675e-32",
    "7.4657937117845694573777128930732685415864693042740551716449211901090147246897120365239411880879480870406522706500229027709615344383434182338756354319523566197272337518017631410514854381068081547480816691297205238491965576551024404471204732631200045713148728934923616800776270828173839243881006949e-33",
    "9.2304447901788113049698895046674622090617894184151039661774904479882771315428500114173056615931251327697425827250945692877593617428606379298068135216450243149243007917231375266156921513805388899324076199380122672445104173976148376588464295380475583945573164618640968491389761555054008622536970187e-34",
    "-1.4041887112341282824734993970474912099048039986723074816235691723425450318044047377295007132529478683767399014825187778698492216575076391704759756659444482873707943868943551190985484197875470088991047729994125651628090487818188440843642313889058363120562932655837668018652739539399035007270722692e-35",
    "-5.6816253513817267629274785494890163942792300318701755900688822929783320467048782913348640910012433323333169938562122616316624144111364519450248951527910326026094074597772095159334447940734961798557349851507533389664996920288318041517925301888432111207374183285510558266318300439653465126952799151e-35",
    "-2.0628612810318230341739420603921633101634561466705834564295187611751106102562730522054687707182877174849803731139385404423963954786118826626544747800495041141125893700736773368131041905760049594810065052327840673179998111747684079601737646350770349164638744263839518714834639104813386098061566046e-35",
    "-4.2597154139630127922065904055025366006389021249962560980919629733980075520898337178618468785512260511604159228573128967426886485831783047893465993020539216542585148511459965565527924722955024108315235731555496667925375762137242367322527011954730518411226255975864535113461628015566091490970012069e-36",
    "-4.1961933696436691567224659692591839325909157131083481466035295133626263056212437312854413465683155546441653831989889578010800184307205089448233775935878632834087862160364732212835750469426466888753774333956178164633318963066559234922452103942713581417833568930151012899783055663112799466239339112e-37",
    "4.9646747016642353512513879770187744323653859044254897984355752449395879812915558705952125559908884888416206020033380831797444425527598229973072709317790409298380736282841794869179246380604410700895785946120421921375139939771609519579364021380578742955101573414739885369543769205747262446718030709e-38",
    "3.2444809836166980922691793299725726987039973833014562019461244020795534797842724508353567750681305505977365613644887964484058466828223297343438735264287661993309286655284306980770983101499617673791135342528920301413417626284959701751136123484084271398614682638019896113943150069349414570295449287e-38",
    "7.7748210968499626697432760111111293461777035533393049573655678757486499341571003928457014280674506630786253754242278248310470663790493342265676709536362459668612160879014752983802426111913723639375128023330104693556382912137031260361208987268713756534848994799840776412038953552825588055902917944e-39",
    "1.4682466899042065367207349317087022000333171074660616027625231672074844033415260719253299103745225308647024477782902624800173515626958749575968345880700920297949577287857084418893403854368864670566236065070763375421350725885884531433429653796990878622927832516023957503359896956198286036041997410e-39",
    "2.4543922914641618555457495279343420650349611131470450869759781049816810703875612829764300153281754000818330486997199264993189739084693429196306877848051982199159682581954636877834496325973052245305583967889813747058896416857419933416380493637583299896706164148338626876527543335070820868033093448e-40",
    "4.5827253539084590304277064654457277862349205938615340599179095472023633553524052083366333896902380329276079950805356845308018443640752051584625401431658576791720621075982745516646172332033972817351205020238526299584790092524775572890488753393603557259352188864815267749519094633098614908858301656e-41",
    "1.1463042742572487174211141834927424301411617877803139981380440439960071700974564876289431178210442605945450609795217253021355767595656155098048394005623474519986013615967424096505421423227772606464895234871879934467748924803286930650763191183028809130651816113685505117156078982111295177938373217e-41",
    "2.6607498859882902756730937390035575511788301660198393188280780260899625605925596961084071477637178369394904722150048380563094269688020962663498735441202097868209842842477142928209760134716953326598365531320419782377502360833868068211737610030663343951362485384053681975876884082799712962883682416e-42",
    "6.3936130487425211961454916261606919383605345479987176121744879308105752021159836098866605472246099575422295930028921616827144806174381093527205449350290110043493604686906536904697793808856239357393325421514307857520191366602374498817914881712686517267918282706595791300038115813893357476810210037e-43",
    "1.6564281127057106648386051762163312036830038103032342384363114970072819130531206747471496894030079205557407038200744797605235256195240060063604331095564396664650958505550259317696699524984608477998342664779984464482012795563106630072312802051166063691221056368389291741545123304052931713483083112e-43",
    "4.0298153812250518123116941596924478835965758873755077019052339693552236488937570225200353924660956876994150626686960289080621667835710770865689465941524620700040431079844140071366430068793262840576056384974931505965577668116899404844121017002919212305036569019559432148497990948571543603176651675e-44",
    "8.4396506878629114312992996945685052232637526886879458836569804091141607626329862715721818125809504463214203331905135409906762637300822219048305325134669223037115188266065656914167433281617793304106608871912745646880982478317964756647627773928939713018249673415330292942470690866516239947496924178e-45",
    "1.4854948396611035760122925709376672965634825580348718561922900367701936512947559455712210694349046860892268666249651373021310050898883314563006823330056116077318097709847134494362919597313085935770966743918465107357173795511844546371387903782133140123591787677513505960230082730292120615326420408e-45",
    "2.3669480244545741730123491943598814408538125036991676290981604876661881320751657790124724513652201688336285574453535934956713249857923547326587580990772787860920337171688890545142178534897704244672262330688677007672141688333453597858538690201542783419800198877387366497734555280587743315253881482e-46",
    "3.7918475809669864879009970225724630103314724174713773656107997962649177848538900824986080077001194043534896008599255860385616095218909479881367302789301090927742854872224135977180951172428929845589092929050780188878699221643530590806446290081818126542017366511982250750502374323219635716775540883e-47",
    "6.9068373151616838496368300860370111807329014927837748476411890670994238789721157356676022295380893797551510081003084835020601982818475668420827318598283068907418646183589540871652275857219749662913901154985248721099560701779759393781484995886801598102107106631011904187964396950726968127022625299e-48",
    "1.3824845163508836439587903706198165613620750321021614164750202035286657725285354582050172954123725395921137301405327866387079370743748524864914807030039155828551774527239906583457778758416360384709158267652347352293195476495538281908276705189967660014689212987494598291998832585676866855584145831e-48",
    "2.7244521695407933507205251529191749983805843699831987615192150209696279648424567919819479859289323384819222935468138221992304218885150823475834740280305523471469156001233428879185733749692810924608401033430605929302352264238145372026950608511490511635225253838272843384096312205069221682616280317e-49",
    "5.4469957937843070899334597313406541671781311243274448634908214185743941323997124313606131329838976756285805180840808565708784967980011301034292004261284359507561281170220671129225073541891296195758590100314455148178173075695456712329212938706862553420956769380265320481419932398741465415068481420e-50",
    "1.0538265243740931753191222296802851926319648580990062154335156290701694984145523297861739522765311132275702129191960130140540084080510556624191938334818724503540200412088502301755420422617800399240782975406457778051454042112451533330648378966470299989467902857208892662061055471322889933288483067e-50",
    "1.8565751990705656366948967890931053124902208398862931035048273179188142414492739789661638854830535521624414630658030418946996526648730030101641769659121525537256079469307452864760885444546509050114800810273608244338486996195437139296761340634075746180906516461970709630830270004485345436833863858e-51",
    "2.8559133385156512601148812937386280330473322495292801795744262151802400066098469475851810462329553718467524257515775104004056060684275552034885966919730875490014996639298084893021752988470200022721982797629919004996699591240779174496379608765637464733928203113711262672139629824867107961760690246e-52",
    "3.3886569933321283878229176259607642799836708212243284545421915508894834589799346626464199247839874902470422326703115286076248316689567661660217331485702401094683932934057976398316585906518715910155659584807666733354411653429019281267159222062821139750605159504290513965959290260670587303037865744e-53",
    "2.4986405246022111513348003483780695145743270412854031690879048275359557163068261166372710600604298430746561309465959257717661169984650149731978383132107888475344237658670121634548314559557233853434710860354480089243268071755643442677054346958093350462065155010943768719620371526811550818344790725e-54",
    "2.0313116317846007439891549276507281186721778229764163109324928908334333946091661853580207598891556947916408257016977300715295418066854391342726559215753101041515645286639987773645585728899588379226863069209584221688830794475988699234944273270901557683102977663253761435788165489376722563814948815e-56",
    "-5.3118146190207335624040196090024619264729464389947529958856098152669858180236258290564854974180648180413181981296258768398969281116149978394608486954838815548091085928288208503933460900313804578564937118749879274660000496812194315706479757527780329404946746616372839071863475904360014695799476735e-59",
    "9.3601045123339178603027480799356619793844433739674918511246483929604773662987595018001261250558243673433239432006340665276800944370266857843986672583853873874524142935129792106749778338236431446172250796791742685280801801370808673369853769283703179778713922600827516897370353797198345867529754155e-57",
    "3.4992278799541571736432801012632445958980416052890898865631064149128250583468404479950625614403427159993879409514433537810949991235737670826376653558149694718887216473907774457138970267873601437725514589239360453729474703962013567170028351467088618115358396827628365878717014111419079099943344659e-57",
    "7.3438269776744990565412045043563488251425156210461317783057990669320243849762492114933971038256691947444044555352356352447298760805078350692349435300111341298316342232366695278907909053820762880526865980750863622606334202664994360294264273698678097240945397303263329839313962716527003103561165607e-58",
    "9.2564439846868011268357938391906697326170514651066079935947766945931976628849998011316367357338362093047978931817695734091270991076768840273532767766170951219878052999175489126468600696816859288883321988618925814418915273645288739827497832655990572114392676831114669655457951231633611636388701625e-59",
    "2.6156065977507647136263910630674871120840372545527124226340592486610899709861411358942781612906004495833133881771597730000502216092373946341276827318348967854309822125855768534279487950402334813457874445515869561310335944679588475780572454017140253168016267827481309917342119435548084628508491029e-60",
    "-3.0974846815046239117333677455076601843140290854547853804891930290505803183022211806297742093325524236434673170135252601429310181886815177346507624371987399103895107460357361155402167447678593035313281848033026287230432683885587751815958775509996386774545390155505871022079789099745563618203531843e-60",
    "-1.3002760621506028593470529547385781927003295462626089487805529078331260050720370616236563381390737198217180141161294499770089739756395987749879302037425664508973900541855591102494485985464515074796069773776941176194163354331252521307283010754367461435918005773286599588205860370288868237559710607e-60",
    "-3.4421069766693762733990950839189358172825626118851569634522515218850149388327758950885325296498654461309138989970807435226081203831389714486966336792522567194142309253970995600103744032021584914469090544756813670745281258292797494445595402045346735161408284455188044878647625743272240094577322689e-61",
    "-7.1445626440143651811716926452705001693164114003030243895911910693186176723776449390942562609664481126987026958070392619545944848992204744430948290122193848363696687851419435962375791404102918647752321587005186774635037176807125382015613870230286602277865499872215603492658495506828359857357502933e-62",
    "-1.1474473338035509909591781525282447791237452628637941951997327251809549674216700362902692938226161439760167831508614345471061351650029290511620673317893833771745267338715284396195734047901391121127082084371488694204554365435788637772175532001711303015453242986795978757317304604924496511660200763e-62",
    "-1.4409172612604781414858180299771106743421989221069585696983550548309320591394256544027987164405433357178189894806100924266107372026490572823872784799684517225254682123323071703213507950905484683265658759906033863641232356421075293116945482259224581448089481496419895551371227971271422286084997095e-63",
    "-1.8833556388418607882360025817912363606646765496885170820584758556199165497451532721035058398328864147694340760494999324307569737773194270397563787625836126889174779992669750551084771979531003020853095219754266539676181560721237589498543716914778243272478063219946955665087001770791102727603323900e-64",
    "-4.5493915882251559350654506486616143142206080378380561453516304621051529451900877571681631366210597333406377203103604934118450477872197977699405163124069777257961068395645066620256129557571218228033470637822679439397823081963673585900982062162514419908284165902366598309053463948967704187082747518e-65",
    "-1.4903238956702233972287991967342715164637835129228218022709094316943711969241824144111594496821514303966732790501161955665224634770027413731486519879534525255282418653203423180605951990231783759448954450004518202010425442348459301831275016148580957535070600676017734956359801677780286024391280120e-65",
    "-4.3010294495254335084273612279633844728308518918180334325432250817930142056053016975379439586288571140479581052174894955398233300149926708048273884494275545893439119938496725071736993531295511826038515439880932511726733855560383411409008769612235916582838394320772260742129593493165616906178669235e-66",
    "-1.0767481007550483300315354161976004096751365459914320212766207452664071425824078141303443288243158056181873621681970402543161246990265068457921781465767856229671629955652523675257430423696001371433326255532158127210907260131124067557115792164964037859605465657186030664593139366850527376414253995e-66",
    "-2.4286529592551186931244656753009118929072687150997888234458051387860169222824756045405160665762346886278506188830567772925545832398565461108058672014701878249502268853931862250485443507059385291799736077210670857522756422830920113647245064195627960310941664284642319734297394098025744086306908647e-67",
    "-5.0770224926602104553440537537270396376712967236267574281627416617959468684126744740620394821026626453086884462546031938959968018116737596951374694298180471132665753328147349195094492917107157029754714184084494803433308123934061409464209880646179022184823607887904976791735390619331731686530177183e-68",
    "-9.8127658272967708966419004163044796549247606339275924520593200257471321443240374443023971474349251491559875934884854645056473733185506643283534231713598837100692945832612511493804571130291148727692827028801057708446985010384798391806162839570443219762405527800200140320421860653563401181140196557e-69",
    "-1.7160925033056524757974808817715129119841417871069686136373731549295855255513405922897719262289981022274852255312475424254888093505634970063630777431326427868372321613049754998376514383731100699074510470171945552781358132376265131161645391154088657368310742323301396614908420683110717632381352508e-69",
    "-2.7965713911030656297644792930567075447037978348378700787423259614576173596490124304626369942140608856363017653695671619092288792684875234368526225046701549287267295631575123496911825935787612807326606481629414925038342622174308861639383366636707572723977840364328081361589810591075033113409468045e-70",
    "-4.6037731922209932508456835311739873646353898010280636170876799666602252038311777757193021079150347320037659133158728637705873676886142299180206676506892038947590558709897288707174649474085756288718735231431523748557444716982492271528145797988140064217545330679597297756706668511627244295999721961e-71",
    "-8.4319279036543649002199863579230066988477799104878139668552647894795458582648489517732654418088574279207841605315625870567422606195678117706065080537200033797140405819239629030961942384177733205294948859226111322980013554353811103612257267964932976397666979490695111642616609699068671577590015552e-72",
    "-1.7576728042941696550830863990966837024623648339886404102796688128312705619256793434687624761959585107992713105043113183209159873520551096483663592810463361459614227053260495153641329425085134506138005438711063309479406159482284003280546397777550211392961041343600410694635200713145218756982434286e-72",
    "-3.8097708327606278537138014515271082165056964875824044095712597085005428064993224459000543569489838732960335347097072487604151196224181649944850838688060247230153222294783610850438035337915958239144045615739984701678298103864675326883619575069116583238617208631307284117340509620523864380390562934e-73",
    "-7.8629526757450623318289109791245382605825405168799832537555715811118798812383699408780580714787405386461039983185654611687387077815122450819105810316316479814164931665811297896066904712866296241200840550061236471333815078419116364281251661092582026280164032317051051551885170244722218811478674395e-74",
    "-1.4755393642893824617321270700891824434035213555024474420063692488668131014280839509950439435050707412003866695344329470461009745795001676458967175768158054904541390717809258890013720696623566788094073231478705567195478168846633244385541309784297202091566521221338082062490881496776588029697691898e-74",
    "-2.4572852102265715033626139318142818493790087369715268730679463721107649330358828530772704590242289596940797838309945391965097725225794381348750804155770841578488875011380920965576253729527746911087926448181802442345133701384486619624962170317196679392561285337628683923806560720408675994284754558e-75",
    "-3.4784085158272568696678178774103942803230237929302745615082735076582140253829741553389535013110980789703671238334052172784958380224751291506533444256023406382904031675015778729628622145794464540679224290074411414739914841979745021372824362204255706439205547418840263927177562409438781718859660755e-76",
    "-3.6813105668566073009426455568773910698136919372836765624195108419850136849950701662826501477394590521269147019477391733598354044973575764608859579085530032601485037171268895289112037766500326362924844821633977320096324406753399089125087070848324273231222279399409259543071044197636018404059178311e-77",
    "-1.4098734509555435871968621780471921177012360633715907149973212979516617141136187777871040252981563936513821358758243767428062641701150078858636966599686169252874366600406933659294077590259796940821729334487034348488491228782285683448081966057336132478978738261128829013638684222869580259286868984e-78",
    "5.0498553165468974155548278297949818136824917733909164076805656520284494375030351944614993499253532192141684455256324362865705131687410906499414406424894889270575635643929671888420101328560552911564613586137733703702750299982377796949045026607560901215195862363970586454686017467411222124456475190e-79",
    "1.3639626122128801605764919976283976253672366343973403717634228671085478289405468652640085550799722094777883397837100475486155616747421499384892648051421384671050758263669577225769034200931888520681033848842428253068693774395365045313012791704398383610119727780323362418549981115114253367210036959e-79",
    "1.1329646777892450391069575778007308686907365481994160853287997698957197534867526867504455269835149270880553380423014587396579468923168116218725286294542025797672837860591186479581361293249308688246809657074495391234352970226005369148555043631893818522268863263828546672332876660710182053119241356e-80",
    "-3.0559621916786066022931213697010993237331781482303544872173294971442327829829930263243821602009953178219080945301539556706126237209567294722624797081171105279698915788708656399277718306770765993954202269527562767897838645996041462951695560081132381793953667949874774163203252922470425503414433450e-81",
    "-1.4494637741235743625885428805573241903523917707003641424413751040895791868510147064547290213635663172391939121716548075889127925260324405799007347330064400091189063586691631806324429552070788717561084207738941238861202158449364895477501202151711969966673879264207405036133656126321287302693568989e-81",
    "-3.1585883589026373274214049115033772556149865826770562234384228363765191837432711439395103124519561319137336601167833948105030236210383984990492842826396492704242932607221465765954770695010594169730703687831098383313491425321746826338042208367234979185934356154609699745798513758655364013783935267e-82",
    "-3.7601383262845140113574716093874664112136829929405634152092756874490197481451905535977135797804483057579469508693238869980154022046553209121625728358901579220724999041694759750619354612532766918814305860521881884469354732587954965599527485673100839004253148226634149770744746532274791551490880768e-83",
    "1.1457028382274441386603560699442822294816368877791536614773338973922278768172579112502776144878665660990960856431980342135250316258597829937351894404714173241466837141028141348911094751559984538146303737541810738926147398971419635809471757263197424817281400003824098630152657834188455410260166120e-84",
    "1.9359202355285459221199592984120757248514284698191749111661713785434198032178059332126274202079772411375275945888580966662399440956609757019698037075829199135440002375959498076650089536440986152782778263373748159646956888735039459856375855228668156722198419697371341860940534033327939070519514364e-84",
    "6.0710437622332267473421629014290490061382733371511970332272473214983671187690264328804751620516783812101993629037089835624691018532440574240800837280627361002768591975784674772595449508126328363660394539786448371040318131734378265151299548880199613239853059851755683401041798213955485335805517300e-85",
    "1.2983366863076853483806154428269852210621791379669496456844879199704533728140945070954601738864762473978861602020117622507058146482707562657467185471872039977134275756497594185007795880372269371217670376606465445148006420217426796616676104330972394490555727874758957112832672131239479074002986444e-85",
    "2.0550888660493058763349040439752330595318940044370341001893773327747796642068834680743032122236785549037592200455803871404170994227274980719144029307571348423219207363000932536191711649155465555622414417449157041307499280201091492543937742251511922758153207227941098285401038328522247124089810193e-86",
    "2.1227468492938134835378126368064532086637277835855915603964472058313739274522191754431804252725274901925307903648126075074185960928130289371659493853802842969052438787814100073164989077175422110683979136952262562009659008415972895063101726702532392949095836327953655285789606137206455470616121596e-87",
    "4.0022082272095612757209160809228885052604343345396462722443049083821577838421684806442309115875133863161325760121001692921075044787751153633887985033044266940182366561464768739679569584381001236647294050539421631021212303184390147615153383247821628913786915938466645222135004101048327523477584775e-89",
    "-2.2770893977601370464780219097714241851041298097666556228362054410961552467397784862524228022915469539508987496177814725609807781422592198149679776738061242173251511589708075862694771885210758160588585446094554442225290234613193902879170059792605568873537453495590797480327908417416359024548438855e-89",
    "3.7012086688601891574923940736144231374034346830905755588206855599550257231440282663612215995959100950293963630180287685041409321848908200821742918920086267980589162650941523222657268998995958486619527229956055399799689821160418830509064972935358495787070500823656360901568954440378166404058968292e-90",
    "4.8618023104626457042324058218758324319861212813281756296846356284634812104594227706440641929287121855822712855602934614572831184047139474903366621107595929223214352473930835423763006274225931501894231768221998014550914500414349905444983447999133276612296002132812553559816214783042756578844581431e-90",
    "1.9630352021134165764179725648394009931321576253932574043441954994432587215665423305361330076430967766120894994135012635776899432995899568101067708919332681385611358423148043303277949194094755258110972945759787022475362539719649979374786854475402308354497590492496021764042145600876088204156429088e-90",
    "5.4860065857785106384510787174380604050076936377401253824399574565949456143344435851278790473627289528472050056494548162072346139237841002962107807069218456853478281024903407838772842817778898524401873452428592697367931506626650690439480617809419301632244051878162361913737885146739918681518775192e-91",
    "1.2277028693948771420534869203430883210876641863428955712338770575104350872944083885472736894857076273117650665959260117278501985943443828448063844147322677243609639490676376452154125336813512320063980451928212062489670328231066232161712179613955486872873266768363351575573287430522033796084881766e-91",
    "2.3248791863916908875879895860096886128272503148191124122500997831583360563718254913050913524436742291456494721975162920462449548544901583845055962578707288560641661406341249408227258939887408588957438809221009457001126730731885156411162243340846830258502625068392522844381950050754035128482581057e-92",
    "3.8230027876805403123123977207946148655446405751650773295400832144972030275511077944621936923046672634661464045097535442931909990054052101578465343199523014726084979920427406068763159801041187426434753516432649424449888309266997795034231718267097143547526617341584209610548548203684603079340092364e-93",
    "5.6009664034332350539412726069363106759481829630536542535099457614808897144733945608088554471205519845617714691750184556535988106019979065959735166110007488067514369122211497744096297992273161424876675132280440089801502813421751945878850050615296342853579214781605662262939490502195269997447732080e-94",
    "7.9587725318959571762206490219428122924923654327641524850930270435992591635173482530764372544204812223601993182160386884278483550790822747972964496277709336313043342849312665369596213675656374076103722074817632206928396229176896184687735795216489125658829721485301686275205773388504525163829600570e-95",
    "1.3816886783139605004240528492727070399343942065877221597392752693716829247491236378942322935741646072961852635559557121102833282285287596087431445068969641155943203425639234793526933493033034747613819172211665946963829673998038634425295997155411207255836112494264608771752356493981616306152777612e-95",
    "3.4531309413387398760381517853057753290623040849353795759831468703313520111429703363187683466264612387228060919533811820736935572116975472022518137928826794669599011153234473698649022729716616171618200015708153684574248804123732702322161539267341797754593861558766690148685046389292597283059547500e-96",
    "1.0087838486832914421124499306937419868944641674706278682833663359594545357028668954548424785729399395918835939585500564344014701056373134511534975978556604034199794146767241581226357830990856276436061243624716844283198471878232837400031757834631641449089112339328982763969644056886962148260631920e-96",
    "2.7832741524141605587485013326827840576256717452750580532458331177438117739713041182877777811621343368786071649669835084380524832684536179500627999211611659017230015889144214942591442000205357624591912042848746815311966651459942105833668023932566222137668264800750864149820693080582534980665648096e-97",
    "6.8322483795626673525389380276228867120150036751349503225302396176188477572223709489875982321239513890515733309884342705883812526280393278611024736023913416788173695487034957975735578761632675957599216184487968084464406547874857666020183613380544966762771467674574946287713027641165334044752720944e-98",
    "1.5056407832866130672107607410539641123199236950829027270214056402684453006586548757076485672986619418178230996622799302860036577304917190046397202350381342917879221849029095899363860558072706231276482706155903107788392155481944106236174885751557481391069528199503037949355135033597358560775749851e-98",
    "3.0933135696605550316178196707538789045045040382144333206656705150972160547679939642866547168775986232736498530014094368218346005946455471400452488146695465587219663512097255034854897833169998742056315525388513086764841838286542418136328086234957286379797610608616879431087595633404256483317085306e-99",
    "6.2807196955868563464694983445090513559795632936324922844532851939194492130949163619950021537158686254660894011148490834583970001423293318206613581235112563178298153061392732180186022737252800351115965519989173787634321632405179860406694935270877921673714957489150450213366294632763669970843501250e-100",
    "1.3444879363195914124986889464949434937420706409810546028314509710089971452976759526830501099715079167132089629519642240347518601526525526449997000275514647984468857986281875934236856563023303955966536332075351650317214369189515007594063930399558143417214322731302583824067930090164506670834530183e-100",
    "3.1409915063095175254585519338994249406471583416045346632225040101464478901319197820725960537659867376354245264037310760487143949050914538521691049915071756193322824500080288567023583155776038061293620803595800208157345602510613003311685294576322114807015410233629320857084192029568870334026730694e-101",
    "7.8570148497462537565635130739352795139601416428994779277841077228565861636821612192308540475540615528724355832008636910838739036347477864750979550161892996793085731300646602660709434124880406860579730824952495947119088533991331421758906938004970116986903441796721448805190105894145601477672668169e-102",
    "2.0074124132297346284796884528982885181006722134047026809502789286599438076743470776189036607312239382631571425953516838345073242948139925275860387000336898058802630820416465750620474856977020162825284449344712900354742296589044000321649599162349020819082168791383477152717142302989235315742098696e-102",
    "5.0331324685967248052502249973204232863085021114698568201079582684526857463011507778266664872585549534886554813967648510728543968245934351286364227401943515004537567852327981262661038759822052353904931059319656795822010369881803245145204914499495578633014998727578227957513211363243977066805712506e-103",
    "1.2116635652526436274370589525771610103972231882642866896079838442156289757976929654457655718155843607695233721701593893085986374607840121623442171757112270031241071756153817821004479736365515316202518343469818877276006905387712820395137022172517190906427485889563574731601321522026548275476620866e-103",
    "2.7818240837086853146021510719908493694021807030028553137638220056715385341830452673032108701863762927839578037855311583044652503942327215817570429745856582739325403307828761171725206265506946405041725301542783890871698105542786439642697252845776472800867958799619216391535072011825420362390028058e-104",
    "6.1161334176811854765232233672390404183857716688918684399593490198509625377493175941161619043780426182455991269530212646714833524640579285539384399315057495801899325295738009226148902311565228402710478912862459471022338117310535340625027254146321861903648194029370012759418153175418401179917393571e-105",
    "1.3032856679647464455616060207470538167389767470777159518110451264051019132781333814794611064529196056499188447867693887968154628043417375435677503365896409862962287491817590708901225198330343186687979147609088074774898453497167101500114238895559215759436856448663455668477872597437105237069170802e-105",
    "2.7354204081384559634554765967629676597647787037045507324252859694953077696835446416764426336688741200492581803233301780406137347309314114475128562916987130706348175430797405873894906361172864116548801238305571909707626897055529228201009934084404771387188318401101991361714619534623054871512748378e-106",
    "5.7386842991572889032214533378979581147931564074720739327516854239510643485319729458361261884807007588890469320734448371450883876384276775942281865118735881787749985404885185596128886023531465512429777438317175130430994869712617657724214242232902358307953304326257850705567404878833484724779363472e-107",
    "1.2123403522581046497945274506816943404760455727503216783690136638762349460716724166358071579204438300970087491692748658091263618145612477746468194299190821565710376033232470636251435983912346167727928642548792770727951325728877317908506742295367699568136394731766650579935860704363699258101667746e-107",
    "2.5735801220341577901540428773314916955549968187642912850469813630740006554857863255243658236652241383757420604108009959717879841396405911897057064862169323569789853983395439819912056075722936562868114070981759035561507563620053410721725637892646534715680938673101936150808499817129599209497044458e-108",
    "5.4415926644738594448226184320454479270753028160548804124100212012681595213929146770707294694520532198072118082365632447386294766144834695198969614076843965402237271759394520548044390050683530731216776638002398255842093410186951900092434171229227387965526539675736121377892827166840698581402896477e-109",
    "1.1339403933491842659565909550659589430046026634447514693943217437472838419879013244044337561225436839977895855162494021662006742899124890970872944463195055876725967769619232482931145047082821727177527310639021052501538221847140378752209499166482594499965376977294712557064826362639064583510970411e-109",
    "2.3086997802078335994127432096956063387022278423909560202204277915992218441241298329308357609691120181660239957135471279692086850772788400769502668209150034611870647817484934393427517437900460749511923841925099277144855447647990843484339380158636096005906395372523618255189464790396472330644854015e-110",
    "4.5706078293650023308129793408634108136044295879914832744916756018932442208966618750146598928614888086901725281663505378329274727444937774602305039952052270929613773066390889969881650561198049113622246821092090290559681493757175179126313866286231062037620546151434450067463269730927575341626967075e-111",
    "8.7992331009137797649803106076573494393326809975701235572172246056639264559443683119592233201004340361664739335384528264852677865784717266164014815529044602004655651549507255961026917001784866500849561746697405145100025929393746848557484638823317857111960426848984228792821678806722017246150264017e-112",
    "1.6563193948178134740651758073739785556501912338282097204706357545311644625844632735029059473959142075728905675515936979997499776968316573624445614358296263635726094986253827797126008062791710196826665900021648587004301063895396140061577860550913926852266112231948860595259211302095821745931997529e-112",
    "3.0791581741421439844217659897382717737730850065365391191684686345730830942514128806789767829459582996747890124182617497882294352379724779876358680378752894907344343961951636822018159841254585106278373436684586175235649126068002488671575786023484632651183432819301372945249667103106138354069809274e-113",
    "5.7181229538134633971571565175349364441135018843918219104210964585613740074215178756383386209985646507331006958213774003079919819879749526467997667617171714422019527286331524685040586906307949037597479017569708589383355883310378728948710483022617904696714622436450975809712041019743823033319112611e-114",
    "1.0682479495023418334775215350768358496360663306689139836662473908616342977131135649372929683332766718352992183523007139923895955278798685295115218572411100706202712783132619341866558395049630109351810074074480274582954428715258149428108377374449594967308357177761372514559437372367370731441062525e-114",
    "2.0032027659530454781948006548678589722096377799282756224298709395133044171590903507917772295277262378275582020165287265903562172032970466006174455500041074798705499064173494738255181691428333015582636674646725976222708315446925863077707155043451042371171180497549673121127265242842446384732956851e-115",
    "3.7264725053576468084518170358133963671901674971148396736891125432124837791220088539141209246540625227232343851746950185597572124857534747599851093733530857609082929484232952758084136703616051428513428119800807248980702368119954952764751542099027219534269423184751747916166532726610575034039204437e-116",
    "6.7589201678677052113709158106270377293042600382374210946876004478488190833151555649991952828338690629713037687824506826472244905117866351856374681728503042922499892946292473683694609580658406980896164756996506469032933064676556805746875506770131461366917999601306341459477372421403189860856911944e-117",
    "1.1732044857343213056227490243056230391724810998602723457062408908157109950063615016515485027163453433848410765430793322961668911805274701304842149823781807916089773406892933565410269541648359868707577822774696621561571570371104425243230832161086103829434617586888370718121207209848502642565148701e-117",
    "1.9124482688529865396512090309395077106592358560339111251720126455837629653907556418611724265799031820820184332485734016139346830047556247079281228630868816488435178988324075593525845856777933241437269763492936302245283697844130291588519561437749339759251201012931314560628911372731523585683941229e-118",
    "2.8632495318428379195851302351310131685699248776999977335377615407988210870719836761774558852447144145623141715126566636562403086752823229496349973186147629420923372365804844817415165579461680744570532235870879969009677741051982787132918899256447113566586972534817501460937282282349203649359997210e-119",
    "3.7970342509545125010597162558134727294813411403736862742063259676541583823349242269178035658148646320736878138013199521077775661425073375672400110474027457045442467588955484647398210671096190336509108251826274632203054421484832156215625934943709887629680093077172408280358381827124108807400381085e-120",
    "4.0698064103413325826429371244919686833757433848829366457383036500545243773247225643278594537237791581720472071070993716582618334774533056334199363310926428741620370232117537163634976330597090639602821983601264324902390328769833787476681498279105216930858737067048503617118480333388745599882858063e-121",
    "2.1523743298144711825670303386016500415324464820399549985008475959540775636610346956230482833538445504251307635381884662876686934428102878059379787526312832010753918219450518350940978028709713622256251364032674110048778527451903802512735545448339812641176501900977556190386568294698178681881533597e-122",
    "-5.6852783269687252758743652957958186538626073231541396305666230597867489912874243732929153222753172864569806090074286886040927434944868925306894588267079553732806681055820741288215912527485707955731784553829971338689357651690946195345455443469692543504717578020385888745323819770685944387796338473e-123",
    "-2.9350671584625043932366528746058623598169233362384116316861601115701868596207864514138219219833518656483414086919373344192670514536119117435111571732896701860458598872831118826535746394331027736512091907497278577280833459742835255194540968698813176867311382774857084019929379349202492608622121730e-123",
    "-9.6084149395769828194023342078027792567776894903127134152580081922538226226835333068276583134870246939306556834126599974408780936075862507007938034996634581071030505428096979060175444920566030235868063761030666840836202457271074888445453339402524591214743274709102113386091054921036620096809052604e-124",
    "-2.7832019932585377113895801042838016004658284790386400814775172795423214496976040391004797386780176503825700359528273858892606101209493110663851989501293374954087932922179856416231235178144469211405446183301109211464311746913074627027429975259878913437721730239126121642103891369661709042050266064e-124",
    "-7.5609410666616170069548401473037862406437480389098271702768226421391443498223014131186031209338422045851439898604937566635087345944511869696517015651024691917112822990044750831216001435735817856341926330285814428877286838036805904459569642319833708205705925226211328627708410739552286905972967266e-125",
    "-1.9454399984831522382184608422791487688292129017556852086978879649832235998218666187924419895222446580499531291179430032182227249082134093499394420787555966596002961876017292591035318364448815302954204660687165998666771335597629469491163241299494552369396913952631213718634280854009941479170898877e-125",
    "-4.7484646336443631263422237578848474577444450542606575853004936014192213741356260865894584513231366430502704177435174120820173889695378025369877649291275322605899190372038720448081588322286814290844310805043269271681201190457493846850343138079184590235713958948900798021223557039655955477872547827e-126",
    "-1.1030272477053080909499488783859230409242954380973440795446087066199150538638092825127999844400496851382603845175424049615270385608571328148425625919274890354108600380864324383385849283884550796407400325906023690409633000164165827790728587934497204153239874972572672034506602722923167999838857161e-126",
    "-2.4541810115752825314177327024659368387470641946952566515790796606306825109201805636537408924951395636653992043685806834720621305349336905105288305982693372258596435991645867360946812524993463690060671082700495133818423721521082252781127026265886424714670376383641318323092035094028575108888984643e-127",
    "-5.2784493288033085313309068946406020368748765234104643746739619802794531218123294747962985272602011945282696356716940752433737424940994759307846146184890157787790444928184390772536616768422471734586666704081911170761878034324965726106813157414202273438977128421144291470662232082795189646992900381e-128",
    "-1.1097119277051859280900036169646908894289929133891715248589271572545165969096285575128551920272441062442114934285417534397890008947240163561271586132323748719748433775292700146952744839919276359858225858780408205345293353611511772292634747668599243016948270559861317979909226691738262842191537736e-128",
    "-2.3067103674396530735703783994011316047451629526445781823898564433044705054334571473036888860387945379569684444260164551283699416744368018815738150581439167630901451541352837837511551256179397775437483568078211424466094508630648924636597854992464023900523604820757636123542116038009253318154491351e-129",
    "-4.7845058906150118986491880593938184677218354878685610176310819209224859744616708472597618810343319234926633287885565627349416932586007471898518940157725578061391365980902029410235384290527197470886983357046035887097820375360471561705055716277774666477728161894742732458183897749114088510579704358e-130",
    "-9.9428291558277140654350023311749067768144609959689276509224565471245506988083408384457366747818922343581734585883278435983092508917213989952501275911926571196008648069587615143614499473258446177383607609674866993766816569227614892449908672287741238518063012890444345081950135660678461887578824549e-131",
    "-2.0658885462501878991830195752387865219940169257542072293855354307534782965537659193150785304045431469585021474087738467113955650864468140443026302126800138383550036559140620161959680052040899913902633818949848335477400335977199674541668165937161739427711955987394154582393487109974526972075868381e-131",
    "-4.2639596774674401081101371702791651742694608409918845968062017219583037360688347890935323287383751010440070878792810013837792734032195683768673191035264858205255729408973811676354483703678839281831736208440276014685669885676829788845259786543189331657891049289119838007777490314062984351141627630e-132",
    "-8.6772537206535940966828079268099060269539183054437361176442695444672022934892728065005769713336318943381045465003811279478667805277801867710574665721310289068244582185230664885907296179487450322717554621648021835776684086123826811070124280737049240929137396292327306003518743170483763106343946340e-133",
    "-1.7315980414603636976811595107463753191310299046446073812504954046055899021235371185217238764477996230423924317575924251909477673793772192737400167542351732793231446894297047218099426122586248171583925493986165295803997221687929821531937632280857221500228420041563477012613464231542226259816975526e-133",
    "-3.3823442549406213854464143427008641982636675999866669311318946205193051707331396306138001585968760539671616972649738814182781656483795270024216803029100894186928146251634462234109670341506675025494176530236486185949117363381431694376607321718827574032163672480205833457632480907879613702132914119e-134",
    "-6.4808655138327610269748123335474269094963357105395421435712076762396799059430056887826272536423739604465143609319456415558970939076358573646841959359371722134754106568400061778994607655737906342193229815213811183616210168890567004216816749464112234216102488494289043151122025984762286844430784131e-135",
    "-1.2249895672984107747949182289006740780590973036491117800503590176942368482361916498277320678654261710136869584401371522622997149371231098268041638341616617687000581802219487298177694464793762027915075190903121530368520502413502349345582326184803230835636033605670426323979298146011530922562937466e-135",
    "-2.3017523749915902539249471091137698620856328026733045827569401858677648548646553075032306004294155949022024745969239164019913470271243857484534911194964991236351210348919614098244692787336275701367554972713013700706931072904635968650860136577322785113759773742296831655332154466712185779984992951e-136",
    "-4.3311954061943966863580877995234671569569086133272354581861148410295662822253845552022170800733683328847521261806931805223862891255938645281799769535446126380626344575147158863364484704021362821677218216905976544637428636337307980611925132260643928982957053693302882206919989034418666918140531589e-137",
    "-8.1943200306708943336679368497980108402927778397525333671585527491536747015681702229654703237968971694020767200655140631517486982452708278563208988073170957320121309100141621241237942558514733094064176080705578211270022379704837841380060796179649805655314645673436068498027073321280355895971496295e-138",
    "-1.5564100108515365007550219449855975583861942343547634921197330859134996833455217077780145514250221365253374139469456886196763153089230976219068085849403705382978836889439871490471233366377630471588075386146814761503213881492429472333781330696957280316419802085122692738368963824057371971443725013e-138",
    "-2.9484880800129794804952232314038548830993479633470556777203782413336799556779644165280937605531043955287224139776731826236105984242772907665191075404097354947002345923582852127740325335430636128046141532682775043232246947593115628474398177990794357902406340412282218515532866001344120238317893916e-139",
    "-5.5235096486427747792274691849790702490115157695001018609102178057973482210403631156054772253681156360268812465037517676471215248618516701301318126658439464444587092500655535141549334920420361260038204745191585155113524442407109194917911246544652089365207176459820025657911531652977356457375525804e-140",
    "-1.0164513215661107788016111744899565988954918554494231802295569364954584952875412272199050871884033108409051597222291020984879212114931531810284335353658911191168784357825591389030423350638437942624425329017807629201216448516690525135880196442773605207903841035228427630878583510264904019169206904e-140",
    "-1.8349669650564958776703450466403372861457883147499784659701101368157352173323343054024139582171271592198876245402133544166640396984802460242939326417042356287104662277955695144692541118758301556074505675887039356285305623137068813240765355981440571931632979136479108024106029026052095596452087630e-141",
    "-3.2694298150839453577119460347596141263207217306954757169974056984127056527610270055545040904231987260423054748779786288690413768040203817952347182807847841142016256654800037001475045293850555395431361854917411281129377206876428886074091248226428605568049690415456253123202371987418853002880435071e-142",
    "-5.8285118896258839131098424403034804067493522886301055432646311096153387147656272391272434113910718482999756041338840341713376611298163449289424877282007800680382071505225370558109493147466586869741803376158279774856352405918177207155669497673123232914543067536523402121769202961686232589937864831e-143",
    "-1.0584581456093858037475580923135840389125677013383118749586020480341496851486745721772986003381610947466855890162881812759802926296187159520255889107870934047332096931276866030970346247361182811007490579141081949280218781339445682758117964916106581249828054122586041865455047573107870315688845068e-143",
    "-1.9860093063768083026288397420649606091507062246069328583812698249963462862462070403585214461044283406988342318669800513813415189571083723362107433855910120960459942842145048470278284296594825924469298292435186122193128417887498222348744441964966007989910384634843265741845191492090039098848479702e-144",
    "-3.8564969087492967991713851015367524608776510833046617363251026746900876309036369380393151018421266863260029269674968897582882802069962811952866007184188759470169211841514261591300339972816863221091349279103950191834378183301975728839821533024408534605910211061170779835283553383233939269402261840e-145",
    "-7.6534537839200314245621721517289147339228190918485915743346553798019004759659348318409802967294818885299649759513860159889720765799713470597565160312243466430310859031865756429083037078408592113424548488251364936097072291580040469282370359557125976393321597549738835676825909241687324413633456669e-146",
    "-1.5226786727949210122722939515406642930216890916547624826645802572428306418220588654866253784394520216110248269342698396053822426542842125634943052270827754357547828955057968320357160917539422911055628544234133899165521308389331315624152592317277191927458272210830308037292151604716532116356831293e-146",
    "-2.9879632231335813102641185420589201472479999633868979022120535257373521244548173859173385265467030822300634092655368101418076887502216754638631246733892799824394540412988405970750114082110798646722087330583688853882753988365289331900469698085835979766255038689199293420447163091249472476094628059e-147",
    "-5.7411262762214020470853115169470582354558814416086653370052733414689148745807777024395421747009328625540834879640289284882989158696321259715831007787771285873971799926449245582812852238245559387476536280242975385757963465450777899866449109357775636994435771382546693744283655884095331409656660011e-148",
    "-1.0841477305074562035548315923748760036956176199731847976768247929938471645092702025406868649103543962364385673717421587161525668712934896029139812024262158230195248286160311345745999467727886347501598048280607608535993741048344259707573150415149569601073634757312075010797640823455419099986587024e-148",
    "-2.0396062560388500835797229941524819469845035224367178727622308641698632590897302542861360067510368412967784780573542410999300934441598331416658791438036191054708724508219625338412841941000168007918383585705500657408849338515677962437836340793471514675838678288752588302322340148428640756159107978e-149",
    "-3.8926410712778733067069956890610409290878928125841687389456543789054428656678888577064853565995889185574322719340121909971430588073526894032949874244998966779863464617376946116398778429267216721690040474170446282026405824097676292679927667774281279109967221042279755141162546906614389028288400496e-150",
    "-7.6336790218563616301341825409706859432251276593511971852105717003521401015796158869632056560062994743628266761297134527875539582712714048705528872923018922136587073729684505819230604594981969495392857272984441792935102670649393881163188453914416612559550655275728143011562282832461354712190004256e-151",
    "-1.5356985276015328246664550004484599737083400353039757621429322701358501329985628172003067808820569704028058315388089327028521463620319145762111986478611252246079359733386659147979978633203130229126873911801145369102429726697859016147471005162693167651889072577496248683125572356110051508553396024e-151",
    "-3.1185993673555875765859580722553031535479628380282903910322574139447477301781094487448309048780442461579305821804540978358692069212954329727405126018322984845384965896722663552077534616080089854942675941670405816060265527721387694312896697326268983907688279450792802288470959121775219386846792298e-152",
    "-6.2523357911507501730536083812151456871675867745144246018444157962676069490445933964969641468654640351886873245158500826775159892971524535714646569393454075085598490302414605542190081244973368865654982073721735833531168690233458871691482712863721202000555627225592711241435471944427303915848720880e-153",
    "-1.2131412307352430081451233972241735924639007701096710265580678138733426261441584291836582677964199797990857020715664225532790521173306115680755399877127386570440825024987075678240719997473052757714878599805956996930244280459741299753844485683919326655250974968816706763719334593057074942315089824e-153",
    "-2.2468584651257223623962575604227392186932900783942126034256840704400352280468814276225040946064724293167859581962556799361451069560442196665034026469152455541135800853828062758993171856383955838445783804203121808980848543779649864990940335540124239682747499126711952172280108968572532742007792759e-154",
    "-3.9436174212892700411767471690756175707224710168314149055287819052871581641127326131986779493712364853854908549455294272099504835377080087005136787933364976120367216938815730728208533126279876548133399562908267093554566419430312490943435036504605781158278376524694230565830622864002653897831924592e-155",
    "-6.5515975650111256424243240739620774219875186065935187177447827471979297165428712903304455917576902999808271110554541947314796672876409469078319398251925586753516949240428585577018655152999231870318915547252288694834447728436641328004307796481832222005032186083745618781883976637725391183822000764e-156",
    "-1.0337960318549954372889112581468321077659791142590753233440143621763319385333303820479575400748338645769999984219539458290237191554755033235146176517264307275816842906250558935207240735149992264906726313606825105766514521544291595348645905603101091802674438608661678524974611485215784890784238836e-156",
    "-1.5530516962399901523253520307096730054419024187112095211477678683118960104277115076698783708334237844968534935276854661909063314809996651982941370286707741808075825718364178569767539009098318820762253923963257474314370130469343582731169486611279113137666694529201463593236180506299007562057561302e-157",
    "-2.1797928930526273988286947514484374617746793992892857323229361637544574450005935384874333409596833196966432795669186487253771875306661020545079405342765729434438723790176472472117972756759524826542426226811759237094705255368487338706741323069979273607289947068705876624175311814302209530907707343e-158",
    "-2.5615772580177170453061066330773980564902473055304348758037857249184886739307608319410462584479337108350769982985917161572211692127617418049206386665612697125321266949767050955468196957840308811071361460238058830649223738238597199930603134840024875205972785775885571348341773350696515336499711656e-159",
    "-1.0605428988152743554913008007454444383453558042038898333108914568904948099782968073550566843348132200568236789858327420939081671971786277981320987399195514296458961294439905914623866280711133257571072337682314576408728430849184572244516192726506814599881779234068514026391692778941661689714670252e-160",
    "8.1440251681450710103737072836352613041254669400172926547603933529366865785391451300180090950075960418945920163731406557761152854883320186071683598232502528007712433617537720601308154080456543783687176112600080157714287161979359344705741707449720098556475543961950624649496335043673318436852376492e-161",
    "4.2628204856951028335703022553147645577659483559296913196756210606061558301189183059579668563412014140709857290433309381361400209509514141797647787980327723220156588514008995926346751285324305855845563924192282586064601186714556124324968948700849590591294028233104327558992606138109944851218877718e-161",
    "1.4969509435938761310032886341600090182353736543480395019304432504601364899887043201138675414430244723563230054667730064203749535673411854613273114125023204088072193714506696981124247341708334217547053667287242318008012673983345792644688973293459457748922797285164407309365248834650242159777253652e-161",
    "4.4641965256700345373584669796812026696314983893040773944733339770391892119877740382374471606668455845212749341879111962280085538404229571834586876951056990024022990157199253904705004969869085433847589409812252370146348075591830082853142491113763463588342189102769206881295826273407534045091546578e-162",
    "1.2061471676831248713545634507228447490534706577571278172263707172157167429386380324092087882036162976372379910040776273253900703604292308994598945204231403521558926371722575946602794272463594705087922335646611990284926201608052474652469415321793401793077306025747669407987206587224533257159141912e-162",
    "3.0451888977515213537419712616287225476261712491514477172323843034035038413447828028485703997637244168655635218669444954177651939087574835807237042924377226236847153325665886824073978586078547841413268177155712444850682534428851633762543491530364044423508480002604300988807098461698347086913999663e-163",
    "7.3341305939809514794686173255950420729506884280989563421755949716862895917297693634394377699693602487253335265701389216382066145496998012044798460737822181848862617281298374056803696178114410170823766485495164397714069359383948045891707446526658605815922563465820362296679084850046600356601022232e-164",
    "1.7126320342523841109221422681005392329079589204833586158539322045864616699485775511368301369391753107682847698275114532003328793692528437326101104298242148748373723343985563427897970319212214299689637852183593331089054147968516072659732203947476190321135482957601529497255064930245432720677215181e-164",
    "3.9277832056305879077507721135680094988020015768839688987220180609214023544219253499117486891577113993195802955032745843924979533834673179775422016193700575443474754714576992606583015738263753465246794319279388674478535285093353723017741086842842448826245905069766816501039331475757513991616348458e-165",
    "8.9247742842165605814577417819727999082402732618069377793578690641597246353089011125878639506748249369470212151368373638437806296043762701412079491075257523869679728918938793650769287723950569026243672980696347471679214329232055228158319607463677137170024889051010173340328588767799659692630185786e-166",
    "2.0168795672293770746812662299712320057086134087681062506271895636362935030196319993322063195936262955267809455544575896590837830181720108371478065622577084993073678525961676777733587627888516463242087072431647966477677327968442731282248510354158814358267778256554617459522928649208665330008584639e-166",
    "4.5276966415614275254948400420594055540420920388961215798057367738900073596455068652328478410749808313462665091751380544662276896520350613418033476310070540281112821155110228163221754585654429668421149233439045284179444032948297560548533363672458936632850735410144395385787104801030178896350570202e-167",
    "1.0023369313039163140836585940294081335402139208091294215331478343492740834101317295319264687400799457145820772670221479517161724955932902072272190507111749778318065142284799549568872978334395559655670146786377614569456585250720535443237066315204485038818003025594269124164702615524262537270675489e-167",
    "2.1346216271300059748708469891003322348398910356380892676025185082652918718735862315873749596308434393303381179020209492134864958904994294739726385505648998735379471570105749957374487282653476410002365616711183141099829585791348323612400321511313757225960385134570791557372466368760201311070916492e-168",
    "3.8807815224247960695355893482425682342129160728581572370698261108210888086099367494656054962777212458226408958695825018585832437649022638761005207891618630443635716107545037009140847555103652602820285725345144183590002197760652350686375764570047094354146440039048937056906392793770269209877463234e-169",
    "6.1370069869656146542266035830686034559358481453444864234915077766625298474037355040508213448190446240380559330856468900530209130417539984631821595017711493512321998704289714458025194090240365153507859691618248550805913895150665934701132745500875546896811626452338126385117093601662238914313581889e-171",
    "-7.6766058584780738570479157090553201578779110714723776789645218783636589208813568861351358505537684048111362779198530863658767121352700367138004660567170735476399542383797199229787968165769125387163734202886273585078157575583059186778256117812361830130078837464670310601139306874290684992746969442e-170",
    "-9.5151307965983148653765849792295319905881404260331809963418435046698637614079240383009202584696958293825395912607028662899476535798698944161058376029415373670241482863563909229391694643652779795434877294049968187319369110006894342616893557917683289858759026280649686059034710243179265705674304580e-170",
    "-9.9838990652530620959235173099573430957112539052537189104610276446784925205730246638191756237589742111394676456719712163007645564275412395843133975821864754633135699926626611837734359620675730066955753866148076170249605705991719872537315501755541666251126999108112509502954177656221839718745164817e-170",
    "-1.0167211320133683790059328784449724489151540945100924324832225768406143737406112040775670450202682993313677122657519837411897327214956751932722846751359523793039200304181396460390126683927542127876064936154006573108733519783084542614137390286001226271549639039233291796703506764798126275341841626e-169",
    "-1.0293321996318463657256025824305978097627792102023250600548576625375998312912532974071798994525620172126643880375570120525915969037799749160254662173848381892618527404915623453898353235292637218253829647080013100065987634782968066071451576016568145596849932968788899662763206697616595248014912438e-169",
    "-1.0409820112172176679402819638777272442502989695552485755351588765100313411325182809479173886948367664556324828051978467060802524835002884708209660433959204866052866872601074175675715507224172278655777426733901169885122948804306858867259980909407316143865853877282348229140228996084062653528820200e-169",
    "-1.0526592087634489834038373653301645111922046326063040664067550266266598614560044071332256416472937797624266822073830984059588316082532964038821555158069319395146345329540044854673667209763537131616998683322760207663606137035028297881821477555143769836372206380595207195364052345547282059454056355e-169",
    "-1.0645654647516929817108825177485407644860977476593316720323540771529731537076604176563415883978498493493362409998565045890410592946942846862092820308165434194605610901410410225663236194545324881564259564247433220009903164679134562683649459256899269401008233968246576434909194346002849719158743004e-169",
    "-1.0767233797100066370525095941518798500836854765759608853444900739759801347663101856063688757582908897581225540928179380039488802239750631014720353619260852283787145937784361750151465603455357884423714712491854343629733721545428652854975636613695466768439447924807151881903894794322180750451680681e-169",
    "-1.0890929467960629425119623836962268590831386223197730130216029637335674638814063532930577662911012099462361934864299381725439354059384587119182457455260004447083927950998545627692830101258609011384522241919625684956023663723405245417903215134910904757770501480357023309724837475089954177041956179e-169",
    "-1.1015691186528957111615550015686443188902157296625777309634806510167982699194909430871804320010671664897586866096702913910799292882709082747596154639681914926043471032736921244260368218363276645818428477893427676409620273688756461077722742376560449321545978859977169188397159696285222173796881259e-169",
    "-1.1136641142250888828277246541709707570844804987005615918755084094300351806273405473588789080932227090844864399928679551908660337673878171885185968226913444216340016139083122057356795398953943358849807155378043050281792226086145954726311349770328818886094974392314103751423849692426844472272184284e-169",
    "-1.1222678834320970216626913579837269704333827240442193863114072664970356513232402497579330754071123045093747820246983599736951181129266728762033902291932613641722640873842935463473473560204300635872755497620095501222833695056298588883142454650145561439962654696424922072696539045732836132085511809e-169",
    "-1.1224957100659559039054310537942657169074283679093863039197607824433026078702816660511292178040890738685095972079573337750967460116213425377954611017289149651646590974978356546407459703516594088255058013640376306964242230432674325895481717252755014116281141777070570091095419464459623995076474860e-169",
    "-1.1093429891266203520041087396732382402406146372083422629576256149337901237641612297579228320651203503858814625198686521306381195121002691022949164481909964646563572740843619332994324686482037885719612262453646267590268837729083043648359649403662877193638530824553915866741829117705991837905368558e-169",
    "-1.0653425231467206069258647244810858554880372605968196184985845592652482803720084541339966380058463270317902730517762493678951541969238093906834425709220211378855060368456164364616860821502838196208833676200369282603146910904613322341778922509724856983537288895839979561157911667763192750019621821e-169",
    "-8.7869967453982178780449088255140268768465645840970269131036137061152962539200179161334804368771306817011353642525465782814859896933200254912538459250324542206633717829463084778119918731961761389860311386304688621294514818525755080160474146359652979165147820957216858880457408562119250310377787752e-170"
  ],
  "n": 17,
  "rho": "74.91722119388515",
  "scales": [
    "0.09188567097582065",
    "0.1127361027149571",
    "0.13030370564819188",
    "0.1376346932448521",
    "0.1266811725158446",
    "0.09093184084692327",
    "0.11960480587905334",
    "0.11770760260230495",
    "0.1125962600833774",
    "0.13791726159942883",
    "0.09799772810671128",
    "0.12276622454656186",
    "0.10353970592685181",
    "0.13665525308796808",
    "0.10499152379720543",
    "0.11027330752004327",
    "0.13882064755261386",
    "0.10928064895937732",
    "0.11130600959712594",
    "0.1144572484353616",
    "0.12190785450011263",
    "0.13800733614387006",
    "0.12306091385155872",
    "0.1425659420398059",
    "0.12403647195926812",
    "0.13562982262630846",
    "0.12436360468173058",
    "0.08402582904310048",
    "0.15526280169075385",
    "0.12711492611094924",
    "0.08745273230907796",
    "0.17500747719171722",
    "0.17783556383678584",
    "0.14318346140645916",
    "0.10580721197292844",
    "0.06387161955736559",
    "0.0329108405653088",
    "0.014853823724719679",
    "0.005974222879054229",
    "0.0021679676819620734",
    "0.0007165521784199291",
    "0.00021732400973467563",
    "6.0852168560479146e-05",
    "1.5811034425925867e-05",
    "3.82858756470412e-06",
    "8.672289883785882e-07",
    "1.843597331899548e-07",
    "3.6888560997420966e-08",
    "6.965178395139843e-09",
    "1.2439325974059333e-09",
    "2.105716505862503e-10",
    "3.3851264404906400482656407707865191823490825614031007819544021779499595063883363360718480806965399848471433750613989582891127347813869017511838694573324961016323041872749835632702505158795723486193544676055701691237928569949660924868512014581409952513080119204877094692621574378781751200397499762e-11",
    "5.1770894443134596406469958769753806370501430625566382400486869721267585216826429306742236828963402326916417321055329572817009726450476979957488854985797370095903549590232696497559304539467915868281176202359060587408927092674085963333120194829723255306278092682982545370660457003926262946288484148e-12",
    "7.5445886740664146713782414682305572008242807363747516011668650559535078670379158126407816626853057812135581227136196525865522151462748060870348148440687174191999020791022272517206120181539070820464667250564469935781910053347847150703667615467691595188624535433732242132922756789649234004564749924e-13",
    "1.0492403957890862370338175921767025037183429478083333926917987764152248282957938412635532505036400751967019557583560499868361587556936548879747947327592112102344696363717526266048185320958404849681113144285420233860659137037214468374642389357384021953319846668144196347754581756375747245825150291e-13",
    "1.3944654131982562979669218440084792381362225800050398431587286915954528607591986855334737436253770424534329034475997178856770876993122897085774151368384269617565267687678266144616236419711723107201768929161287750839897876665333156076642535111063048891771275033337257075631501018945908617464245942e-14",
    "1.7733572305212366079485114608178889981467527413927377741370688237693102488951482807435690532425323967852783586846680386866705416517504208714748436395212258675809416781008451268401027698682871616399546416810971896880527874838338609021283171196916517802461505165755447225937680642256049205621818207e-15",
    "2.1605584815154941213087033563304978402069394688171849383313908924452397866632086503656612942054373766476684016029193308749730792267199476366941761909912704500343343327939896389550949057056959787044737844162457458446430604198839362163900229848212899521793865939191242507026858476570180445773467243e-16",
    "2.5246994620794616413027107593119084109211660464947654452007572268016446744553712446854085913967265091976319240985789406283154248427097277065705960643663809471591001099455508483169793072131204655120080985273992554325821276257215024867331512294918627778820348536778149403289637387220939274437175367e-17",
    "2.8326312316719478156002592744399407894287395028258510928258873237319981341473061372211869267075168920364277351417896269701576441195847176248009916691664625025336937549701653801545794118576142911316572629671626263312094177432708225903412717475655752867923233751049177772591620306821369573087652144e-18",
    "3.0545204091623910964418848523318201363405440659374534416686693068727699728776471219908010692552207156607441314495907037233145394844339790969590109486588609146119429685678945151619222568082639853365115494728369398388285827727433018719981254130485539001941925593996008634333850270817837713650155792e-19",
    "3.1686934035321146488312901711432513351122814351890041737525597317484445202939414241672818687698313482487978106189425723732026958259981202918616993641488432447068802888347882642270843585513381639539254421255507586750853181816609221876106301422401191006516401975467970997149521760251672957405402371e-20",
    "3.1651255238757576765646614677902438621940820823034072538334443451702306923086743725414996452909962180999207636747075120935804341562962768869490356391101463999153541500203218195630691098972800020772189443926984060973305187796204223543314305833618962790251391781245254052142660093335438852517712055e-21",
    "3.0468018187266495737148124075083580891397477924663960188586847878906229536426857760387597949988304211208468234450054870900269438871134987562679635144724905129850684514583504751822942605404173583842133812574760471097690613417422142815256063122301397849991371880325218839971432142948730378249960464e-22",
    "2.8287229644788865779398075920370773597514077839492149827531971032052293210495201869024228330483394584160680595644239977250588973499419184763033299949229201443295927670626886631206985239374505824038098586026829029791765006991906629041750962492250120419681633991633827403657431953423134665458527038e-23",
    "2.5349116603255536380381379587808978216890735646275642037787775002605372360096057449353190343498090495130720434939974294693998953163372902520965937230873215520467230001284099636190526641903302400101281654083973554224020697208425300853267467026174872171538415842625574027333341601252312855959357259e-24",
    "2.1942136204417126396659820721209543957212601377831045035635942983277665107044814065580403391338734559582723762800115377271669348283079957102855827700254242237367062254730700614894100521987411106724170718305157925847516466438197346487141472079927567802256236300804033160603150476372380442013793636e-25",
    "1.8358682134015311430106408562281106127035509981024955216250804518978453369538854748042639963696026150742595975544421266235783418831316145617618987292212122355267590982866140754228643317924962260778377267728527733817106414317619643796035150823359202560064428260678456782061895523159206033889958218e-26",
    "1.4857301318448023981638898105350143398648295543948768322739719962142122326633181060347226370983239804682640098051682683096171076412897519356541587443087262359156306376454716411252104445330891510535564960492419076774201922451242229772845573598384578435583900541869477892146620565340649183412066076e-27",
    "1.1637265176892511188105984799551996290814108341786826714079184581230526564445809114188876259286465810164062978488404335323163603972996883352431179094058489904065082950684592106551241870664210292858926675930171094857635007429707572192856393296794647692368236788732836227630491258517029909280952707e-28",
    "8.8275366533822301377912210755004290030587033079304671014960860760687052578609393762418808362138341751655691156131126503597090801437303686714966407793418911058426754828842760912149197862906827905384331693595917626854012220857081424400394577912341948788301519105886889716963972210075495542753226907e-30",
    "6.4887319700649957537392980910031435590464915701425657068602756392711259835128829642058975061442042577088324868659022711437077021802087269148073288242233839100650908132777131961480393390642851650667092965778665898151235555131393695524897982766881990572550985728551044448727832898801604865053701656e-31",
    "4.6244037800399583911467220697554250339118297249554833697394651369477458967589623028266825501042801235865935248921800822388602000111642953150476502699357203235940282845974022854866656062872750566875821222916840239679932369880305699558826981782095527546598502911142456061049537951754060949991501595e-32",
    "3.1971396741860638115562839176950297093918083507985083014158867116656830595283921254947383387664444587094456188587211485908550656895534444994272203189434871225304846259348572357431246065705479536016742816048479849191338592902174536690375802866199118344897295440175730203644793791682412660883476585e-33",
    "2.1453729584617774300029574038456877506098532535679038249776746605767167126877674699864776273079068724791328037840699055455029646801153752320429559120140314762565608247859395692482353692342975275319529958801888995775981158974408353139573785717357884960062410679900897166776315023293226966569034226e-34",
    "1.3979649576663036908072344553606009644988285500312361248337522071705661272159446074300494093413396426202482058143348425487908863083279258409304972116019059638555917585319309467112184637234764988081589682744867958605389038932554739090457954655429881506471876748899066329348025620644328276762307317e-35",
    "8.8501595018158332790271717168554564442134697495369446281259202782342361614439258660778216088951832560811126231106821587239194268214715476365250159514640990135845804903064386106188945484597385166933487399184104055484885036041744648066951050934174253241972122736847662950569253737724321879741354209e-37",
    "5.4458893787690616249665864671571613689592042476494772753074091609843819165212412602939812721289611131129879898426479910164056760306937709297772082074956918360237181507272186114216999970097573590470961305338261470438608417635100528806211397420068598918817418352795806659959161215081400048468306304e-38",
    "3.2586969268661979112453760390004771055244958760299330100416729884263436385735428883977173790052182785869931526447346587613978067867303705070855021554798386554830945498136171021458384961020510909863937223688057567165935162745278710835789959636771056863389613476232904730715172541352957506487724449e-39",
    "1.8969873944687050302809499843697313927148233781904882210858590420669464964597596408550434842647024001311423173665356955674744904941651184811495009643774889543117726169440110661594287267167320683260307660497808750690708026078720947412633736912267328291496333755475670008292725700147119385863275997e-40",
    "1.0747608142639145753104680465296296615955021047544596166726964840065771510622665565041145903831452236696967143766518115250598810381202768383862308182723832929845342075584329380239190498749005389701010625765084576569524015044619799012470686987628708522003899223270247774797037190416122937760949730e-41",
    "5.9287308224214971877092758708086736511755916654865934388120349104581543680972832854492064388522673087868360757438577560525476561683801052837170490556139691829073999132344709137114536170681845819868285744853939833476961880388712942246942917245712939763988248255846591030454659610923965760601152132e-43",
    "3.1855479472508504515043954659018512596267066984588191861207081174792933818226860030799074217086918656121008306172459654144545206635290332462158495009924871868106962533312103530773595553510757461693866452643960005646496486915800707063513038280191135916100510122068581284615586320286074750988014118e-44",
    "1.6677988592791311635040545680337937300493668979702776318602971511042088668289647765983711957046262516830606639592009628118098544507471020305026828061492719505079207393094508998990620169449224725110185282743810071530425482450331222322440742961826601289464406475613524430967986814331669628120750401e-45",
    "8.5113768896030913574724587984583364303127111588907845235646966926681350467834612608805580873068496304173746023638838879044411613749656447216244340716601388379289632703684357565737851246869157685521632795091186889218775686636254117177522184509844181161740151714848571933807334825712609036980715896e-47",
    "4.2355250535658771285357536922698370332243030801784682973983931322275149892877383394741396791841486511346338529224407900898578004159565993675557455560410089003656854727199362117386108174999190278414026053431692265786392852882078232990949065221816592683267981519296303691845602561905824255346902997e-48",
    "2.0559664109643200776139666387765570238391164930039720594095375141224080820967244262857357758563928845840752420206721981377443077881967872562094374233469094337695843615527776210480492278654283929737261247321400120066871335032070367596695202538057102346821827324318635813585439314367789980577276005e-49",
    "9.7380442748820401852405300418936886712265274264318554057683640398376426064686117017344521225265401479919892703410715680299605975249295004602590120092746491781320820974684074450285404756351041840336957423571503006099027186948526938262438787569001786585199603224342933344944069113282934360973966123e-51",
    "4.5021077866443250115094077017537988266301142024501478848072922228219458541514379996063701528667281485719089011271186680951299126865329939211945259072103552691568679890572971215238393440142124846679039968429347106349353880511576491005019275925671545065414542273095278353493291456989288590628445229e-52",
    "2.0322909481626387251409742193807440722170243804401390199883310464206855418675228042756797746997423044012696168598465817274540370623460264039638074566030212198874205441841899646018029216542409198377072653919388476938655967495049110160650458605248646247268076691253840427716222831057532211411464864e-53",
    "8.9601511370940614626257711798271159136244201548458559367775292734581268727892037350468332084171508416171629857615992448789374080516226063445505627922704942369272008227440442694658165330255170078788371698299634613985065091056647599889028626144939997734886128927361022965828163529583370808018608291e-55",
    "3.8595279545553756116947887876889339456793823656464001222299227209265407250808635817705099542001979830150249643068857803986494769292405508228482327289707022926901385983315968392447805870766365104163524617247116462911454829937156818816166095468497885868622162003241972387023447251590608396035136924e-56",
    "1.6246839491790134218101604116420882324478693404543835799527856518273895899594546662625339987806425410035336273816922691503948066763458685330450711182050553530989775330675284596123779143153889894220296166598563349885741431584789480440316671906741952048417832045177301462215847041540900162185284482e-57",
    "6.6856327432450825604114752585465978403899871965621257760154870455643500192936377120533050642642339568343306023945459334953251102251484641753148463918090487164763661135342636738118754732864536359317557262745546654065382803753302061479626966678939882184829750114292178280663113709382115907445546158e-59",
    "2.6901403337865460478717377087243508750211575182047050801977674322426127673679922194064593330988173562456049195041648679078126136678162480164881183461226786728789410462144098535621454728661000772992832023901708360442461384431117577295866319431283346868922444136845496753937129986088316770256838434e-60",
    "1.0587244200398648855750214660314420000141678247649265233722287966008280248491173769801325104543127235942384731243820670872510594155267643499236426506601951799280816663154299110796888076059751098537451907471505224448919205787633555092456033097691011389575743534410919132621039690806291582372939236e-61",
    "4.0764330975756714453995620521370425254515217869601145006517148970486930580214654361748595937372697828667528814556485999852023650447337667878032378515911724614208152745114883763000834957067569606491029761515014803314316789332786527097936340211896592157550659199554478206490884061322319034740723481e-63",
    "1.5359535341630839455591953236676032754601294316461912570873914051036216134019118952378529370761084478378344518639088552056227098488566143602737932185793023906356758490511313955376727417643879204432885041415200702278879844380488205076197171141002160562207362660132898280058694299160989260131837961e-64",
    "5.6647982675275195844253263653803364473112213055580566716517854200273889620200333720982477099874357901912638795733777977946368664039349615644770573838552212877582979065296729504279192088156084698517357684024200601742993731747236191686381041032925442603513143362636217351901418491060128332492917720e-66",
    "2.0455262013124422723578448625069336909598426747749138144341969891231916565843808504991050106286989328596561610686273030973919167466460990498016832533071668791161526268507761363240175709147792375115139315393323836845885955889896187650525593834409177702390833175287477325082921304941097613853563763e-67",
    "7.2334079411870030992173576763947630017841350491104157486735286530416712381819845312606293497694542274216104718654860237782797672948039983695179475863919168294517147308996698909684320201596718558913006015017366696092537241149259250492988756060887833306472598384972732350311899313154366842523514469e-69",
    "2.5055255535936893651091765376543218768112551503045773464617653005953155251502208769435102764859013983811538025035633282356635596144188003062837242466149871468356803725395183605400791427090862252469124491697690757818535114586616104955660251049484743556349839390290481477453231174810926684620140263e-70",
    "8.5029766831754200567594562580695761873203167234522185541708986365686230120859600634490935764622528817456688699610846705702477215081261304354148913017952178068215067433044566918857241115844826211745902234201838263323606433745531819495140079435548448040087093933669141091428328954432844068819796654e-72",
    "2.8278440960289917769858937018111921445874295055758209454230291330668604121794593725987541101259429941259106478870333941381330001742427572028416545644328208373788083267654955241820995450559888134447352442757034366634942789213457855114550790159930401368053783194550225486950050305206075562930411825e-73",
    "9.2182000562670266200963672513096415231337962120360622054215189009858849179195046092593667399124431957798783187711775306865623520354065418333907465285614313416754975839055368760457695616415852575488698629206923142185188724428320616365438217855230720198696728485401190654449227458130580270333348984e-75",
    "2.9460136627232880055851007301333313891727595784898143995910711705959395209038206575815358795655654530308625804262574226912953120694719937618547331346755524532685830246026847496289819188838695493482489234332387728311074833010008308996363792888482609545181436475754635371486798873274529839961737143e-76",
    "9.2323250124527801264102014129950032101000478345686067750379674460769455875731242044755199731140711351768760425061700404209616623542605424476393303703602064721159919577727671480386715858493319467095167749707937313132197438682252989390301021564454643474458978096735766943978196260392155817788349339e-78",
    "2.8376765731924679796721644184779890721111530341515158047787969487753088837247121038716283459989689662824528618665242768039592567563894463034606615129065561641766008460456382590122936879325494547109605484580741146612963136843345226062285430090323199473381635847974165906569749641349314120338111924e-79",
    "8.5561044004113069824621730878663661388781307641930616780571061426319030651070250444228068898000368496198031834079716176898552714091690256710772205630264856226177756033734978134495323484226591232250963146967535937284123281135339376376606836143210623043392253811564429506694193685746261706337866841e-81",
    "2.5312479298369623110322956848563747990565134295181617283972535225406059103869100256758139698394122354906586017658499574583926510359219552961693286452688084444608215680384658361126084540612771844465833320844155073434699994869492359235503583556332901592152969766800298004357165818225179533604978258e-82",
    "7.3488776426071768883534379378928632725839976658343402709210760996718361363499451638552985978877186675750071655504307312766238009816627178977808376070567712815360173735458701194031761416206216849060833387650584294368493937606746928996840847804494279399055779924086772499716929249583792297789155233e-84",
    "2.0941879129947114902737905843353758552042036387392906897568453597271367943637711118940931786741187769730938006383780795797694195922240308026495122457319248913556287585389294700445379780263267112947636750202548444678547338178146583361266474753464987468344586333766262067116125716459429879121314395e-85",
    "5.8586493574853071667570868428233756539892236246442642995592641960541444817986831624751226579483778080783751236639028378010126923532235155404564713459860824860242209748242096628399401457275972076018117082859441609323338005930348638168555397632625450560568798376470798368850508167240916792004320617e-87",
    "1.6093255642213633347063516891521857644521453550893164695743923594038112047005650445005795149793730782419759490213546071720221012514438279091274281231955823290700750203818591912017888566458240095972247801999737887649117820884423093969061711776827066393900410675761809305521794552713179751711148776e-88",
    "4.3414082726199060577163797638864079201295996235527810442920208984068506865647901145853177884284007638419528389723916037185911527495475639966300782314774649706868735280691317940074439889327585393990307003394086130294922009730996903468687398711742393171153620631726043934483257114269401766988417447e-90",
    "1.1503551165048776086565141585886039700438382596150937611002726192916272974765937393907186405297676599547491845509583714868884604749485598075907856639574609604333977950432375689944910066137563388003325399010772503315348371790520629187898836285055777353970382800553648561746497139464327877001018325e-91",
    "2.9944744602243555730638770214139666483415992034144601364787462537514300722350736279108181013156835284165581694925224153851300674889745644751415423163098034962945474799533487173806554322938616623218079399800317391003735953328066070479190835766082431680231402170245943017825062217503187075583047383e-93",
    "7.6589295816660307447879327900385000550274968203975801386913151890871217098910625827805917533267455038354886145716498094665537188525301658894312946505287617092964273453892571958682582820852792238878687408979973052736736947546204745223083445557706486322445122753951068361805770357585320650658040785e-95",
    "1.9250603053059702381492110405393053949946272294818606275998377065376391429803312083500931694659807326621932971723566482204721272471108937211776538984471092139572524445327584590229567576997405941144520505826618560473996363306255890682994048203352446695452423205618831420292017780142407332447695619e-96",
    "4.7557398644467623726767340119191528596650269387908213896254483806407743891950405732781712795842527112289257785152227487725338101656487243746099765917411401375177252844362658860540901474080892464698831913773837252030755840358041598927753981663687212443779691544290153258010511910794838580323084639e-98",
    "1.1549328422170108442907514844272523920613850258035691613906442417394137690139640457713048286604787347578385507805158162929484535533131737075194416038931265469550878381708948950681958329084248353549186886004350643470545573877712056704547270702259041239691424019371606890520956641736312462163640124e-99",
    "2.7575691036803766484126869572823265780617996283344908697642541620370744761226710652729828076764601539097104059178669569847135494729018441181519970843902702585520385352268194048401925913076380800058950521098882237551179048562726964569749001627102131652231846325398016020216996117282905396077706244e-101",
    "6.4742883357472919054016488465848598553257212748284751785092891344876775871875558155349095750605825318576529571370182783702946131034467226658601703178142542973023512872222116532202749678934630228203910737489590261099318112863955697124814747514913014736954025118273931213609950287027442405163198910e-103",
    "1.4949180022995371972262481075095204745288348720677055242176248067255302429188524087904497212918162209153256351634753164729737089346360295016339913059053736427101617636200378052600247330369713328114215489141176799407270161615630106368389791659049282323349058283535108553956598847483978535586944449e-104",
    "3.3951971815958557175642522771308806029910163382669140958416141128408399340028600590848468432514565286227742342932354275738683338524300172720988727842037707647998234952865317546975714159873161843667954251843007854382411853392230294707280090369556011729927795318297738096858099527640101794175021166e-106",
    "7.5857128896642064582668297946509783643295755544252606867226343316092142544933672661727090387125411634218921149184975573294023317081250225337321764454410401120030063792432578413412190415260067015193812044093387426409564360408612175536711570715999170638489579233387142570991579716126552426101299650e-108",
    "1.6675234776453644424342342689720599887666872410143262142795098895072815665123552472909887420471298941228742961532619561502364224067225052545261435782304930065202878802210188195678293861073251332837515873997309276681540095069059808585057785458335748709188647236934175868575884470911086895933699210e-109",
    "3.6070403385915138105900413639107641619884234012821926469056503521776873257818852351680704603335339198257452716638375323076319527852441652632495781981429478493061869349277033450783156139069896625836060577805414996218496937588614175465357484507928026139035364606163545936970634848604885839055755457e-111",
    "7.6787729624893043612038438381000281443717709022385038450225267931751875375750439433201018835672990288339536140902009606968597581604172446461038756462151087202862531154232548182693878261471704144227838920087220882746840875200318902062915910108797543869694666535499093577416052142209659364426820248e-113",
    "1.6089840500879740260710118380718885608325295346673905036230718456684882711766585909199493848671479118623459470821825097682148337297179690958260432588211700909930798082881978897386778778011615404215714565578422443691784481122814622998342629440063435763730376381988527542181859619484242087739731029e-114",
    "3.3188456706244875700339126898803033277139295503246874778893719849418964886276942115743394750082518896572888688573616899198655959055802449423349780971667665984010400078837260200273831016536875586468040962885640775693461121446262331271917202252488783219131839008960488081717765119084887721182127463e-116",
    "6.7398954018587150496758066815733071440057186964441087589170823354809516268525901258430707756480039326193702749405687533425225313357665464270554673809305659279177622147216328549741648008555586014844563492197374975328567298474859536320118109647442433930082733818759687437611069955094382325117410398e-118",
    "1.3477349274067663474720259921656613460025323419468450204861808083994255592938150786139361613226982700277951710343310495947723939059400604425967010254070307662936548270009922331874756732089325504621048612366283048377499023901351463562711230548122744012155489443297134941246328506718141781429494300e-119",
    "2.6539612954863603369950229082163667959451748205156953327662994741886718603031137619289693298282300539868511408142494460650655002130756353038193031945190237766950299908848666333534934701153755749758494492332948657106977203543675119089444141397972419184920695269116326441542286338942696644425157601e-121",
    "5.1472602732149331978828388592404101804694810036343167921201245278453795218781092837990320047136173700700814528957717731203454381952683369929643282404332670221741017447115305346024318191645534630819488677073866728069052343219050522839638262064120627078944956027404002803736093074063413531210477065e-123",
    "9.8333371009130305151855724661463117257872447197584178251708881824254614725113963247509756077757507044401065706154175726936469641828962381808767568922534678324175596263829682814054583284340895072799515318194552268249901755536292517802410060695007832087471539063305114096444217337618945457791489716e-125",
    "1.8506315317282796230797253063483886992199982786802346909288441447739974852186144990697415049885387232130381920174990622702916494201386055984972789361149025503890097066236374234507487426462534189632512728645822422328898820124050846878697568059969063824286190049764057445635173280643911096973207254e-126",
    "3.4314950864100702662405603300744521760240535861738438874169042753136847161375850611509341882244357298815929249287550759907315521106570451332706052276815013458676029759362413081259242821947829822654809306008507804290353708917668558419944800405534042347153863434697024185182817358828453926692497618e-128",
    "6.2696105894031768498041682468035668387782276169532251727916595386239067821902114959295977619463988455739084570389170293671359560358442681207506988540232730881061040091107551017233907291472078325235385179937870715635448772685550819690063108272574427487257267770537966157483561809646331885293755484e-130",
    "1.1288600624622475660439540877135052190565086609761845968490611558736128314151257679023033762975024637864429001228515636053640191067283063159308732382018784443803315547280327970783620007939278433983830545398953164327504439620469357676675662630833913603278221905396465033893057625860191611608332354e-131",
    "2.0032255097989948099934954324398220261226375856588039335126619203147339663667452173175602475582725554095509305863552958148878025894447743599562851082483922951122684638401127480716400544297174530554645439368658081284992386062813210566550077506058393211878917592743796392255739813388097340359594004e-133",
    "3.5039416566397929371147965261615572114005594403909964922501166169833329600935655917719964631366076120737439307102359566788376603906778898235570532320389026201890109483479445324215984836149550182221542326416497486666856364106156600156896226160191563202209064106344246023012539095172784783093549499e-135",
    "6.0418168881647731266383753395124323536000075432866417097310733526078278802575060911490298438021930009728831664601459397818722871247104994697245276012135120766199346147517075299711393257644823135216659016602988534267826956736678218136969958144481885484123784498808063681123240965626312628349435672e-137",
    "1.0270878541700837057938373672484153386178810759531886793499426331996958667520545123928191075159587403815827672374324689621941865678361498234982756414077330201570805693827979023457776442153635662140627647641762395929964044127086202367319424501549403960099563621296871943534736041604579828872352920e-138",
    "1.7215591798253199672142188473693012187155670122692745605692302971789632710251141889880180253704740836020231796498105341551640772216712066688783311508357550720427816204014075058360280758457349585696811060024933363493164696626036542357019146869498132260372810131200623767415583375037549315615484377e-140",
    "2.8454762308527979738123863003901716844719554730541283714046254219275774129703564955058832024312309873151828941385143092430513046211072309530432453038685862023275126925765780670754365964061889581066906156546393430165618935739431813013767334367931066413552119915446953401892225910434166196325162669e-142",
    "4.6382085123125276097187567276002781751508334318713681532224285197884287040274577995644255002752974384196924834854875585456408235498227831499164612801592444390109553898740089597456549658083271567250714232808772626932800366660431173915278413350957700583147496914860354836647491711033298903648670813e-144",
    "7.4567724836002871254354462008055928364040327501713353421403985134789665744357325324905392059213345762775913624231987553966255605845459752068667965229689372892568189325994831625348474729677157176584138339811024689035726579719170595596352808347813787578557396416836278552583613350744469527788016418e-146",
    "1.1824947546688657200146415505700613618827755759377648735153605359124446056817562982225393729860086204192443590001730851524812948601869622602539197668048985958655225283410939963930088815821422412293981474210292698286010753483604185425715233430117096437459162272423350044479831718604167745393903217e-147",
    "1.8498522272313891491364993213658955061190463211983633208154298063633507401520727338712834177741963217539525281085158600559813937856476182997703274572600952929830925654525672853449918861504985262761625341445370306087161832457329011581463797918243618414778903914089129669802809127531337115075165362e-149",
    "2.8549960438762621066676637753912353205063198869359970754026803190385689151723958988253233298391696989306798873944840380194564396969000446148939624317557728975935625760350390044337058382233631475248902539088515584507569930793557136143409383742120641511425961237585778911007806532793049759976052622e-151",
    "4.3475565073387666296775861666617603755001815034965788687114340761545519767416392374694765091411500366049151381587891494973572702227766832854684328517944929888645990715713402085188704606307134412056912997103544758103234119194084979755636250767994322238217526991335155374128825177179789479589666149e-153",
    "6.5327528447047094488331313364583548656383049458774253302044849566981529849600451640401992740611406443075407668870323292867640151795418357636467731624842136598891612987318583986051705014613543247047178836201723410643721300216743134936512646682018298802312628235818098613337069581607501865117832775e-155",
    "9.6871927985954337924311526505885203322791322176856746783006246631150830773915097323840037677293179316367198953391611192025282246314604920762914813272311400473138277992371989459286871964549637251185074215775645392950677381956065555013583911311197756426760780288886053427179774619467895883694360277e-157",
    "1.4177161569371992121686325711037525103487989886783618195121931811584502429174309560533397978120094505902614156694850400049279155098845677690499529033088085535606590688948760410307844503075357219104103612102016020752999670042020727490238965592156941286736136704401294567983463409967476125859959679e-158",
    "2.0478994679034747387644177514904394406100334550879447406945528724837520315452874864360189168920098090174244457798262620758337276098880247181648025551663538740392976563122168712327123225094045482262852405103213082835685492994581824379649647467811050808326202773037912870722350168926245929193970165e-160",
    "2.9200737434790299624276692190951562188371699477293411969499457314315504811829901005430858880612835624436298094550307391174804654522430271886741411240379069140201954405015494767329710815243092353756924345585024638414119795182957756691709827390496248857628354187851661569841312845488765692225393610e-162",
    "4.1103819024313671402104177769093670951795192032968695511691752675517868595195696098397306834126227748534540247973346251699902096350863582417522717127155184893024026738413033510905353234363906430249301165300619891418513229011930254755195619389152536377447846866221473263393463814476221708617752384e-164",
    "5.7122936238016841016279196334259370237024255857206130880430464397177734093727216288490772951020831824877065406323229404835088601154677510103048272887840428156497333427718398216422146568025412202537568885872174593699272438999549672427080336776813634583895027468154679486702812586244535021805321359e-166",
    "7.8381792864816932295152662972882454145303457535163947928771576255452190635064798010210333040666884675211129716185112832349312873732947708912267358777119706278319877998918801771974234404063026652280257023688158258673906836053665654386443549949122618830980026243900528408513756303827498571557609834e-168",
    "1.0620183735253340141317468943050007358848780945817683299121751475523881627726393327811846355470001784312341794050293902807467103149021966082738830343419932901617443982585043272233332298979671773791150953755762734022528288172356994863196179401989822891920414093680684179229727714912375214631615203e-169",
    "1.4210076173190989031808441862129184663812298787515387632468295562759501458684724758155429914873634987721435595411860976867116175124200313531226690127283523818129659198998724115819385578311751838145163061011463157528365236573164235720685836958945180720605464213528949839366548417998610875279283876e-171",
    "1.8777735898602970606968969210121133636365000951580717835860578927922124509905525128464458818128534987253834339364652299654761435009386774377210443947566556948637945493811462422549351086173462073816882615725981254871038039785124564904712674076285129033087022388225264938749155350224033315615870568e-173",
    "2.4507947629033679150617286262657787809376596139909284003483091425641417122910322674756697719958375622179402418858781034916049696352854193375721177208158201369316724880184978210082456799862695821683308294827867263627862723760902402083086610100870586084590222879891076538643795481666308877653642391e-175",
    "3.1595232990877034777561762715671291953257440623356683955659134847887553880630478434266746547287311319780026166909757821141863561010702038548880877892806862218342362279866542597696997282141962377995596230089404533881008228164175929052148825077860460568465314861277433325615920565364346921189256517e-177",
    "4.0236542083577774915518676227502281385589403568141853133457046472987609282903209586744604957617534217175454067600158837867415297849564648445786549250975538595923704544726082277465230466350571045676480206915027676714730294831565940037774744593062146420720329091792492425424177586739142170695911604e-179",
    "5.0621772452105900841448394841027432355077622239416774138647136971102041818482508294325575691466801593801137088101352535150020274521018728454963693427917007033063086004067909376019835937987335256720110444953742876541207150822143338665987234740986277006279241271472742266331552447100536808554891412e-181",
    "6.2922268460580841046504389473127356469754355289593617159292558055974034653178260285573300837434576959414259746541691282703391178462185580382896984514249534912134709940653921244983757518763900450020477105816724132766803246713116028588766954761227002211895624746603582160043325024028522164173662594e-183",
    "7.7277671718085893931542723023614220816811195701141204260762070248908770121531092040425585551915663424323990700850450927556433299112035597860531426973939214728351076223159346469067352219198437024706734011794834320772454014512345991702847614983292167404444937671429250664068423782794577960741902009e-185",
    "9.3781726067664531340725316592688765433592108679011817829791418062502661153843096711665544158768863703785389092321654966724136122155199598565777711649966050079171384366997521320781149935897874848532367453101650292484949506889549799547570541989706237171585266157037815072246115195570026483398335372e-187",
    "1.1246786610442315066171743241421410855884634882405910123619454825032462890133092620554914149830746113228051835444427892413810746748098488829977576198660141475818851348887728690695992617456136757352654786651016385406090954015519405784825667086342952743910411014372885442844576804427741493557676339e-188",
    "1.3329560960586969454571171239342806306566110285014317538410364812532153538429140739484716213899245146590699703697436706492799453793720622761956187356850051037048836971035105064542093232864778730740503279513305089327547383148815345447294856727503544056561725692024318579636006765460341519674170476e-190",
    "1.5613890373060521420774458346888840226682569223629807538972964155646862466352431984927009184166713111356468894803802300832792961546124176060837815410938559551334246504356425618387594500826786709757059114425617724749331269222690700623756212478631403602754520272454840554637757980956449982855242653e-192",
    "1.8077761666949318721468825874242085925020025061804908449731405985847506714519355286168019994284429588892364518728247719706492569377114521893615949936845065857368080796046171698579582689497582817082886781252115461706552212197566893863558043088733421501295839033089642776445353282580980836887083812e-194",
    "2.0689330091881663860802180931383968343211829320837994273634048317496108116159202953214349981419274952146297845596162713166837259800040371184323581014817328993530281513306870323757882006748971580130529831618295457759165004521489345156822839014818319509210240221147836263378555745310826308872271195e-196",
    "2.3407017137379739596965211808868576539682644310554217410649969451864697587468393142702060897173416875328538652575527335235640808298897230000532823571211103613598974666009183775611729960819389807841463309796930196800469623495501780185282021347590384911291717392494619330621145372044032142078417055e-198",
    "2.6180194326141628207032926200493165512281057638498530145850977972423738045986658905590795189175773734949727685622639894231317078588414645578563010367642468001874903647324822135390877129298311722103900359019669635266617312423405722019414440287957511684396049636431242721497545333143913460530084676e-200",
    "2.8950477758937085767767639727206054370206414935588591948507834188207750488687850419438575832868595006005817166032962319305741408882228701845806809180765225516332974804555746234137525363951456373581619425781832198225237992183832007854096384295361281644862212421440642169603317542539167463766579975e-202",
    "3.1653611482301806275323215623956645748066755516892625714021231414792102563691729667027010324045518665648302652673495585274257998271442558129918794490926358399416377707624638263245392038254774626996268796046817425401968667558907054359215860562108676867437650552422569986775950145584503644120944977e-204",
    "3.4221868174312208513366226131830574064254965259226166625279995232727935300881331441588327679265675402390128986326509934300112223076298145731475665216812361284345790686197025858578195418671114453376434145456772051103997246820151455383123126661217882836557228219804978797109341999279840852124502883e-206",
    "3.6586848001857885189629433348512386153939431682766102558246455066037436721750606383647510845591176859448678046695928467547491971708053975481342074107040248311523459101861288755220902224188966748185281356538295444315850808240337143100657875427198896644564698659474645585799744984520156467515592597e-208",
    "3.8682515804606787940090938286159018871970207186793622191066088533670174132991084223775810868015814492026538430854090738544931216252514278008437198271291705107626962693832753666787446929363309977754453529501940514044077154742442458743826537468698810487322589269768993897095304363003376473844507098e-210",
    "4.0448287608432270650362691224725395765658414978708417505807887639003863464305674994320273485429417152010704490134608324728273575298455164932938011875082922018141247251279654016911767157597168145880424429057911638443993994256008990583749846604610165353436274873669380451366347178723067587147136760e-212",
    "4.1831963468880611178169298755808347781595110527719251137762714725861367901058471986008110426296062810125715269751803176429337995401060012665668971653499842278112504002060091119887343822260579189395917939573836222090875340857778445500464720489995582812708166707883352186826963048569000152197835204e-214",
    "4.2792306908757836871471974652262294308144013587736909085008808416266113747844683821323130308574291208548165999959504727689351398006099832390405109160180640079409072871637183152480847451995622777387667709347593294523983649655300349851616299540433838440657601001523114191750287407524500261361793635e-216",
    "4.3301092052059728768651376953840387240026939749557843148710506724831137253838984351462945690109121333824300355219170878920655771560405746917433307200262398716741475743009224748192814421689033248902264745002351691452406996578186023156639189343786194202343222936905140597641315764000877970529705469e-218",
    "4.3344476379160659632933950409174525872519015976839384244457619963793239958818191651964210495467815652635383060998950994237813641737048151350315548974146293415584120542370789156136192412629744493419002066584640947387734559775383519124793033833885729657835513523410583817447125803680305173899954591e-220",
    "4.2923606497323134054810807659571233195174573863484254870788693564834040759382773356421518574812506970531212468313955175920150264435520391416330380717954286197094219332548473592520884500000743925449109721514931033713955254971748279082747767801741234768818886218568438681362007163575861158484129091e-222",
    "4.2054421727209276824274948467635546523331671004727545411900884791938026533105286811631867378392815561378590982387674613605115029532033204883123523456840038952726505102692913234662064544732052548745835675976228507769731472470964830906671842804057596981902451194990466307057059389977902515713405433e-224",
    "4.0766680122166844008372802879607966921866304298497683337995734135386182403634685119526851809263467438311029314684338199820980515938640044502043117672229768302125783086646605466571278977284096077517988378157640720140770797848366111634035509855587947623581503054134895110482218054950356561919862339e-226",
    "3.9102288065411134170123056550358758414306348284641487578231620498246501336866230398927742656725920299613299162195331173654635246193539746182752564935650729753552415542543788537565523821359192243841169589480544284060440295132358755451588758493736655758476576554824370617035986759536451566608025842e-228",
    "3.7113062622153419321870739383573473908505755280526760338740099841636494906943143757145191655765526325831635648994921669734253721250563587005285295006511360518269835962121946930848463888402152889245070693376619314669927891753658292820074450625328003212273147818957203304835768544482325322951131239e-230",
    "3.4858091215941713396513002239036288790402288307146723475633370080671962136012126531440800277773682466288442153558664337976208288224796717790503909888101955680502308553500590269279149990970851217185852290966638394973724409967106450253443728218276580748078937299165902766483824891859468403762940394e-232",
    "3.2400873294988007021245673599766697106582688172752242561157837111486746207662027184236879128220438677212200183688834912926902537827761168535675538306297797539244009352060502089130737985573500650106356027432565546735081019370983444723422518629766923016974236368887764154975622170281390019774169926e-234",
    "2.9806432504870762388139431231842549431419895540494421846989603580468117954312422457865214515952319537056533325658544185316656001248031977161307478890255230751034940659402422914855620198108093620854744458048292545957014101583656253175818214894277260973350182269783400517607965147844214710018620006e-236",
    "2.7138576242491648776974341372334250859698936580107484411870766305729023784324483444049177284315288329052338871163974588169881404658880961067815131291626129358074877351118538479285279284235030825369143299769623801156609923848854027256316975207720249696706667588837151802540480588351156707989843499e-238",
    "2.4457454583232458923455593974656147120125424827389367635220847556315782770424675684109981768784645966716710150235649368943329724510880880201882820594167943321498371154726779903389065041856517545223792716191652217617976891833798852765513846151191125142587671851403892028106230484390547639289666228e-240",
    "2.1817535827037902215955250700290860935278209827454259722737848323074687035556207361591750711893068417378177975442288689351232308320316385994516990579450204756507901049979747543658396264426586847655684994901260556040761095201816545441742617058691431594638027691363857224169390186003481177225686093e-242",
    "1.9266075334861639728231000764820044692766435121949424117758375321393469726861050253870165346549662022305847682045368346762903399891391491995244640664682663346363406189829253492394941010686809713441084811035577255029759365013629219867321362671664157562341798438327360075388506601014952196145050637e-244",
    "1.6842112115376584656748581338977814499908620369801687321185326370409032891407458961582783066723855309024299355757715730779609064324536362044490513046464744331514074463112286553561279677858753306465801172980930897048756031543600795340147872427573467886970157050622969105804950782107433373706645619e-246",
    "1.4575987653683652717687474252172639052171399884971519421924768611836163863613593653028858818113725624779417847761260700523216659013470822534326980709783573551312264118514315448437194336059968520409991556605015800814428186757933534118232993559318105989547706040908385329244063289236484044078369081e-248",
    "1.2489346943753047667234120944272664415087413593854040436777048164072878259806823385173089868517803981193586548305178819203058496286954731995900576441952258246234727401079566327687467206941455310066452682780323369586763359238717317951698730750271042737053097893215660760747679258107226459780779900e-250",
    "1.0595554853845071802508896215447639782582625362858018255820480521599479860122733697539322408169868291056649662969692520735286117571369023535265896207636275204378661966260255414888042821168320649237838056507237142529675195085077663819693956906299202006052889890236415443780879903172910176777509619e-252",
    "8.9004430337834766778998994739742163558623360927774715007480922958309921124890621386590845051451761306971005218252580783621765496577330824735008213865214533762422268279773447610195775754327677283837977128701693421701205876579850964384815938822097849354855923807161587092352550712104732010164295069e-255",
    "7.4032937593570753045991341339398278407297217510490321576144500389664946070694328703959856192909127703969930696703521178369261394605627626190383733651543980047317359219454786669457416801435397204289371301508466587433140051118874133707946561922175114119578302704431760828081166661169420917237250022e-257",
    "6.0979667129836138498414344402949826016475049754054239134721907739707508490097479193549373594360399983800447501341281532029566938229964773047771971651345293787784379519897797941666274179629910915869555604811983747277981862864673225347799434197200684287559117863914132691453324306115548352917110380e-259",
    "4.9740813609472910285696020843034710320652635835548702223614105207758503370509478605205977310462499806425250528053851177331689367505878626961761134462820916382446888645619673431027040713818415227146092283272785398968025417757868841825747597454531551648479817828055402457615203754035694479572661778e-261",
    "4.0181795270456088825032095571388206549110887213732822658076765226990406588567035794882145291198701939582739002310749569669762646792083946854886907408879857198044944118065363290325032022316999351755765000142410743625117866960025724907771066062258123486749401875151922453513492296726567697157124395e-263",
    "3.2148080365037266287987384418286751414047900385495027245648444939628156276145749843817638536050302912671933178878930462503435829225913430160059915604358304297241388861650197303074201190615223752145697568586653049628176713116996666647279044800814896240452043260557910757458048821280842642045544261e-265",
    "2.5474780292630106374724657943370564741262037673842120932434522281274113145540494024651249085240388077161956996814731467304213417582453801269491611050351997964447891055844123200986280088369562364761924178857851340868979992433119420153890101780857507621008647395361223585144735420076055374791570811e-267",
    "1.9994740713100306282767660123077636621092634082263001231513558731140268221481577039849011884624174829755572283095907236089258504400406137902967369183669047053006024542280145580387862828707846010706356508324490254132833325826079547072820871092136813101472264339203029126527860604188474491512708829e-269",
    "1.5545012313500491366035145540746063083904119326973057256635659663854045692418766112541155364944883396307629340259174747775322602046639420233200866829711845047573625859986913513205176870470135075351634498838284758450123972139631944041433636216585709252357732629580200610748768153007576389034824575e-271",
    "1.1971709481297409782331881438820977008713543403013593854090764479589055679775576962120345894488127670078874855800429414887821901941972511977034979871159660305081280984248439371479111994447446925882445793795341015658301080740682741936557734657168524444270127665478220625131018718622532011849779815e-273",
    "9.1333630604979795643561386675014936216887487223624968816615918977020076129848976131229598710555672977845258751866558710980147835896450775669753454509511818281992964947433916360546894226331215612009048177977382928867302367128498195812970338926939551502726215214043415716722132157061012579424092422e-276",
    "6.9029413963202866008238208504528784726089071404014718329298472429246814523464862309142804895934473260639888580114460750098174662814287877084435440941801645472524739277520788500893946796164785360475173750629349456366132330727670436144365030906030575183618023113118512830168411823969241035795417055e-278",
    "5.1687536705563521393644831144523972583093299377429180785205671768242774300046281387916498138957628056240879258908528751925838633954857939540697280612960584204486230562846040561635205982007790219274569611145668240328074871049630917456191142243655417929852379759196001450432350041701631943509143436e-280",
    "3.8344648060557381509512192896462478599129351968435080735248906571347310360662194638702573352517334860103574041814292508956220397493794634123259819398901595272510179666010119096975295895010881942653726302576886554844698423162514227410409030258954996338703247805145828358939466562780986963083422191e-282",
    "2.8184468843594293705043223551877205226086495405170028017666062982446777965983309033031343758332211823208709253513361659426003635820566662326094960130893860071741143613183626403280104564161366722967943828186242889153572336335807652527632085959527431039094211360749501596553502888291471677581438041e-284",
    "2.0526734182251686109562074778265246850630088378141300329126278390064504448565215828405821316116650740174754193179065492117354243932416265318154002840836468659405228463873402509945699729596426889189471733343506149405577296484941382681610197866724909441769169844389748891264656209436891674149495511e-286",
    "1.4813351147669891343678690587414110561323763848361918681878851768858564715137848178031864861154145574454925174372058161680803065539746975105663771875667028646185192360083626153472202225455076337615490450772648674427492851756591101696934695323993826751736798591753372993675713884600500017316164741e-288",
    "1.0593235082094325913556514550534683590512345982009366197204133663834220110576804407209147667613016981348114401105396686702289036548965884176395346839597900872584836509065769221440873943542808299072066674360388281006598006372337377711677468645542352744948412248394382992897958563587993406869968610e-290",
    "7.5069572169590171211236916279901113774141706249853221735356385940373250308318123893648373446358158727453872254570091899802442004728825747821286096040068102342904487060550777245988479028648515177950856304287881736330951995003197461479277019858713018618596694187957413871554562397822947449320253889e-293",
    "5.2720236079693492535912193778992089635298656822450532802483084607773021047456111058985834915238269867092750194114793193024929759322389725264799577943394351500948796435685966246488282319029920738531048382117618574126819655389987576839505509926916418534382687225654053201269129623415470318866000808e-295",
    "3.6693293678537999080424282956094146723771771112845818292858043825496524136502235812195667971432085589965562752500824683210972584719104458822232009396721253171437627622284225577209098641272208807129295217800075632703747724589934101814297135624840695076424366740845864607247633062236876654626049168e-297",
    "2.5311022968059472445601966401758756483506700785684206651299029948913251620964271055951262491813549195126048824824607373135771081632534563948094976417929993931267981768747071889888555082715701972309949459025264253264649843267309428659965739780778950586790639571575969046621491731113742630879941102e-299",
    "1.7304692777245141593513626371280971541337986655687486974798978012642445118389338073292505911628381055000485865816938234111038504512779851548493855463184581052981577709512573368936826446730185524738420174023204555738396056173412618748938130004626622722960058111235100875462690327372085951089434783e-301",
    "1.1726452996458529842060768748930087329575311234418729645966732609616744080398758583281812422707104450695635790141176578778909701579067422165065329400850393469568741519352708600550841378576490846500007575302929909836133777123512279178822937286808666755589240766576833399356666415541110541604462447e-303",
    "7.8765356968034294669499130244839673184583729192166606560521106768103931719388016733940929815754293690542349027026919844317048228909519866493319504387876799186821582600468051966589551670201455066969521051578821338229275292927042830430531869951006597752241595126282301834496037151298981668130129476e-306",
    "5.2442900054464380733650778439905303066900513414708240356959804100331391699196270157941279627163334550757467819149043392858017567110518920404785478438396701554695924135816117984984160852888567056594755967330401977593456013886579749606202255473810871966886141583102530259868501333324781391956565117e-308",
    "3.4612896812282643305311774258730797357497238695907486139504110298912761475055235528261417139855200306165535300003442632120100121612690835515885174653571325822845911246216267710601451659573199863646390196656611360864591314486828946321295183001974761486301650507038899730771147207850634282158617309e-310",
    "2.2646743204979857367432923265674894894382455315316988438230780361291309536108590752595111375488988155815639002027943742748364260226251822999903193867300419115686341691069836953857525904744297403303691016360281320974200151516878760095949163501002440791011263143569752875814991760210106846273651817e-312",
    "1.4689490782767156434291981885680047382562127791579078939347320477154113702138683157282402095932304987790520106214807739026173366600609245295557503513291897631585915887981003568374871803484235734191778587152165059097588599041187145418771127950956418539902927505330804856517933839543539380173109086e-314",
    "9.4462051744723827031023547715149040239676849145946650360493491344241535944409428007513866851841885348244681501637660497375458503670009908333448358687814809190723469975594246292255294676685051258448426252441064769463578662804284979015861490131385576512175273805793906940728233833286034293900534122e-317",
    "6.0224607822035513955311106197327285499365687929840012368074511060488170629314000242215724264470354115681724624714751747918296598239602341539111533942769396346015538121196852726871343356544666107627730179258827235148906464041420180634170681804851612468468257230827240188549342579997138371204962879e-319",
    "3.8069111565937844659961927231382149142505070323780086639716958518226697550756646606231001437264796325292082543729560972057730510501349517364216786087245491538379564014901485103306278489605119516267427142008697845032833535739834764456530179114449711997786084772951540097762797136040275419837885828e-321",
    "2.3859959271513884484915263429161196054404705791276941656139728085142003551894650785404848294927735782119809466173195342429613358728506807648454880645816832672981977535441656131159757184305439324005598873020548171166328237187307362206824084631645694967965960855495126816380058363533653118920817443e-323",
    "1.4827937635094252476662603503013113146531618716491919391397813545377171219710289112788408918022316234683974021503041086786236143532210228462084654573046474579284172681825008888935632681935149535548820824296505593182635741148143698040675367708794868657372752677237167460117131222907359642423997394e-325",
    "9.1373795126122285368222758557714973432857535077420379180610137858156549909387753365561419607766109041257048482631336021708491915686527153538183646669490645583992246143817919201850967540610377981454084560871450048055999319969655424649283763565628579448841403203213698948806185331858122300135344935e-328",
    "5.5835198341193920495628379782372861061877738825501448151387089323870180607624820719175722456367258915899955376787443399619596972016743681138528842636945961249903700695988652203951207834179239489228044507880498136570552618456025569381289905540518862074454772182619474809610480377062294076226306217e-330",
    "3.3834163521857690934432181484747482791508679370392914490828092856020115367395224668390924555807146236401537069136829239273253668010704463163362432459279393737160557256393955695424429803507858198936727910394970832807914895843136864423658572669862969815646229852934623934868792483380393040774547816e-332",
    "2.0331956256404422273500910532529029734054819236134563950449386409221535015714243723585167393192442354480082215091349894079271485848805427921471071398396656956708021960062403169530019163641216296399188496198725238136222773969923336154055291807555177469016508495546154809003553918077462837305643366e-334",
    "1.2116981976128620396965721868855594971028579419371470584665824615187612338672428296186713694300050646727125029098033815042592376932807400868115204005489738017257659902938710772083494531590614639137513280156016687790699444252289741699268831119644621624378416402518186296401673913965223073296961144e-336",
    "7.1617050541224339272753388759408475715465853081166300988187957310072523784565293265361884964779190601378703618542809772897508933957101252485313855930987918219055623622090489857934767337761243688866899666483802921833197091689903522684352436759105753200296126735196582106243127543123641269712196768e-339",
    "4.1981702699491463132497603224356700466197290536337487822314985766156428989306154538626395808284448309137726155267520430180974705675340596194939965110529446352067819209472438325338586371627570358110260184083367623748851897165537791207272239906875331537411437952957578910692764193849996578710093764e-341",
    "2.4408447854029558988532252461770739589713787505228867341229053940283186330167015325508389594372163990339822542588605663674653596450806612305080608533173639130133804897996791046757437993941641561149552194731853598328946548388458442706826442147904885724795716278015225640220694122967250327391198559e-343",
    "1.4075748523910578155147657081365024683725656177137915545643894628726659609196493824406788171220585704629753756428344835812447177563955548688193950475422431023592713403895306133768719079745595965700748794305195594584523460126360573426076886191631206290268436129536004600510246146672172045593908153e-345",
    "8.0513491125169324433545997463758144171474500240342593394234202124606416704751102621451563021276152011299315741855745016675183465366869833655296382579339590896340248966064529288281402024165032264857392883796442266039130151140703828806329645021284233925133230359025118917300277267443206642212564711e-348",
    "4.5682106495574093240454844551232318834329416999598812040687754071830095933953174660760212500987223789862598653107588824279051580339449715410383881872814921998446616634329512729158805240195702686571031194035313256402302709863683288769682475132886769510454713098456506420793378385157449015459393988e-350",
    "2.5710957545026482479836581765723819502650334015532999674984587915332465204703974315812072625934712947174714745104285804637332934396580676753634408642189747575963085065112031640379673241547063794332184110852689516811377956126404949463895156874036758798851512521438831968915222382771573785510463683e-352",
    "1.4354870861621279974796792651605140970048993928715015960218450669752909262489419715957046642870197727849573483298632747991943982843334902167576051710235594275592061756922197424857438055249249702314095796975226602404025372323066415939960030883961255010309734955187795117316019393902700402266113018e-354",
    "7.9506633507169470954900719844950992074898149065878367747821228151712529304442676116681965092480610229408908548474929961695707428260737065910113544303254150897966190890573543770580190566342055647617442761333435386463119241940204217008506457542770899236433881012388204541159607874949564615019288264e-357",
    "4.3686221958867256624654404191070028683660742431742790426021995730890666838879785923646475120891586694854449686514212275161545626223440852199253556110398168494754768823970837509338954077481698398165053273558677414565668705269123012241745802782910954864393355591749069738317537090504791296913697891e-359",
    "2.3814230758119094288961304954313054441097359548953442192916054511706794134918054369369347758242439351644977858539472675498632363025167017661634780824251892332359789974915255056094717387515463818798256515207036764358629062438091455118042582379493588586649554016906699458785213641218641337052454959e-361",
    "1.2879332626970679452121073254981284424577568114506119098300939593583063088884798662568596258420152626950835569973773696805600892806676051449494743636114551693560786900093053355113524367411420970095270076611903410053409815471258758084246409283496791336050384019128976098087783330611277463379878753e-363",
    "6.9108038909934704393846683372326874911802017206501950942809901697067820445503749440381397908319519428410334355563162665459415268335247821456756828664172507785078665706827034308452320554934321432404146961901906276180133118746485444506839504283378215841056923274791956206710976751668006162958277153e-366",
    "3.6792199506345034362595573790610505815830083959192574402112270826169909512101457175417809677096271519956925699727308879036261983334236916802063355816758059317530433644974815872904545819298020396550834253425820475646513007007144975660621366251813259068013248763022261502952533917953990271904029335e-368",
    "1.9435170914120560804343340946135684876710651895001852968982399509654355049857135185073528360725063411058814040576475426250627323862712293523248962794355154644800693747566959879543394440001019550077102882101235279183888469890891614869739660093075602206034017481187337816623377047008957465764312969e-370"
  ],
  "status": "FROZEN_FINITE_INPUT"
}


==> anc/gd/frozen_centers/n18.json <==
{
  "a": [
    "-0.99998532653219341184050680095246834491030357707960487826752270519344960823973876417080828021072191113081331793904668021467880171949053463866891554453658576567930872951369906925945711700412358988402835091358498610225593725716086706012086869302033987563127602126854393869652513877394326629924638369",
    "-0.0012293498104111971103400521872766901880551151243653297814790888870504059552209996689462037977931260557092097280955608591180120511255337347514875101274124656478233026486255694458434944772759675861946483110155778129500583451472371488485124386978610587629434434626136693630440374337862156724042788695",
    "-0.41604637716896596853418035757309268089500410144472736225832698561815937921218584302467549858775469865290077720080211649677325654470027176144437263784519774486054115065055092726735996592981428505511262534421477500987640689335294777126735996373936899686627347432855261916578801676285284551632452980",
    "0.036422011570111390451774835312661066591927670298469827346566485051628288856375133434403403682812142031408827538345647856143472690281897090180064050919877749301252509232602287899685069808487991778180570619449506241683198748113355242164403293010591331430335105157921289407218594491454010292774023508",
    "-0.19425789577753123694570183860255689175601806092259281771871046119363354500906670310294589240177338032030763832625018252396722165788806537656278770853260349382706141220555169477654582593991603930966881989246247950643512422639659619189811683758823363649265093937107491682207307767450896368658868559",
    "0.030025631110256958902986093634253162826021804973529180737352598990529011226319055586976904288382558264524510910667713526993126269163486996982714642541048521439487880315177863549692280968033928362569230801886006086603590753834379528111203488225208274419624335084836715769021272599202459741249750498",
    "0.022866518953224282943578435697805069407392414656740977551907449104519839767043350821999106870367442525948664287273933794566117929032868029684530146168533935282413967089137241051449421290944491311296686150022990232811287222784699221413558506578563080417022374578202344433707259639587696154255162365",
    "-0.0019667624573655868139508559630898947046814639128145958670230531328872989285136963640397781065325469133543454819164595591851846706391431996962800751868141309443555101540852907270462614311426085209015562894859406253510245860110960171103961143334321732624952949089745090631396797030678175184865002442",
    "-0.0017691370127501327874479043297331927166623513080129312940423292454847014482737192983098939606345629966865818178041939241406750168173700322911346470049742006665574517220076879683393048870853629062587713632690334032054590884676145970758456598820386053507009291664103776988192097790481981052310535528",
    "-0.00074316770787060750916920189541803454674115478554882814303420769561998934898529733200732077877954658788759620027580936672866398992820036309489020386238062391821180122509424601002453990668741515280321328518787228919133673620727640341921126257611770786710488327575661923602165196433566537763282525387",
    "-0.00040223083308847119347666555234019798525698307513183813635831976789175137344993613796818278346034393213611945332271393902493455247079867877260327260020533036734519676038837832650631571544542775211213667499516723219948782800492825725799656572454375004650078214926680397344284576102945185020049256432",
    "-1.8046918937823901118689100087271566743433104291902617677321131684393283126031388865350578377282369561353146977020451315012273407146265888971929273480329151256256390220758752060415223753436572535077011783539119719222383310762977871754392256293645963911878093256896289601934099298389795304573376893e-6",
    "3.4638962481676377531797051064717901648228230193034368520332142256099736814500947883590437403933905914090229055004944331615009866762214103188591825085264703951542670836702953608701973582225554034007004377465609520934718096638200252215555688773042492940206480977357075864961584135192709182088682801e-5",
    "3.2996233171684085603245028068322482614269486134914992379913108311361881215345389721740688361282136745594423041851429324691212972042571992593676889554939485276564385801250693830527822642928234946212319714224285869796504746434102985953435842220215017573689619524314515370740759428283687177002482372e-5",
    "1.2156214856284799727885466459255559295434338083270664738068930861577647592898906996578875949792770075779020487395674321816397358142709367801682966049125422369651036748385448337258873918563757768069174802367331286299677753004807063563689512753222059763544010869249010897817899790016900183467446167e-5",
    "1.4159841066401371236641362235025644294910426143720242746399257967152797576696229996642689888712333069783050840149670976782550807848727179042194457306945881502650189835689785683584471010449255119004804448550980520321387145365952933525265105620217492416115503577402478248349468706475597462172344428e-6",
    "-1.1213107179180468561759415588334277202000310146606148177286702247283444047417001512819869051395231453718913217145323407772988565518865419353051978458376279859504455257836920709068827091961000748573343010332279109591398379871527829757944508193534664669832982917347801747347984546402149742823276999e-6",
    "-1.0007079121631541878979505723223014331094356778681559995600001558308690694229038054628487413214928582109634346316771376166589097385922331627889470604793567712527023333555556765812118212901717503561393657447938693753999278915076366949826465969264087000345462531123276618366192615994150168445715506e-6",
    "-3.6325742689568109487287363721070430652491883632036010230120040463092943873606945188624525016856864608211903022899386366654395440496744029184703315244379773106988637572979137816845423036467601552116976244924674088775903437145836411265103915216018588785877549718349567275416537874792270749772716397e-7",
    "-4.9716823127484875186064596560552837753186304918923056327856477677869517253653128024632215463208787430816216962609674861096278292784973050803241123297028056715766030727833820993113886813996576743861274688623602128285845400279472299881600262056151241147716798627751944142945924249997854891649890080e-8",
    "3.2738213713257015493897890279193152222014631959329120295991157527857784589683872959393591307205983145824679350400441997928697436728264390543933645761206096676885074272330817451694965900538140229067938622551063442972393242625332304993697102091733023577597998432760741486310955572049219989978941977e-8",
    "2.6648538521975031508986607833837005031249236612254988381241923327647716180037481347060343903928459301305470621844151505798326649806161380725888498716300211770096959315610938225187959840340622623962652218318952634980104073822590027616230550207796493552678989163032010754663314407072230014830684238e-8",
    "9.6158160712627371378907815147889164923856533404121861551689369803184860256945643838737916148652233028821176207130444691249996378158340137640231229157577687603024266535909346564702473423374626064043628207526905059133119058030337444744981484244076624248659526511968867638977065056062429959099669373e-9",
    "1.1947116590101920015398884073256484830138022249200018915037595505139191099284184248181306054463256097668966910622709929066884114386075298035491146024311761406473017926637300544593469319825808946787857860571718108173620288980968835837975811167669869224190151505778302612413789684511823755131150822e-9",
    "-8.5598617688417324613128254358978844820401337854123495626610050036411097699337028713079243444243162291662495622916176605421342780459117673227291792798468845992907540333912822009534511455361944517004802364753539320103545279413248985306999633641556878567139983561627409096682677235144298785751904060e-10",
    "-6.5005735310034025135458017376882436342713956017046140227597883757327015217575563661840150927150076010146505482132022171434252063144789937030118856134857019574576014675903048836473417652514512453128224697853153237052642193302383247242384034867485534982972198540533386885245119975538379082923341208e-10",
    "-2.2443439765771099535490917585761973635908961067098545736158548225775475340229096563626011589080825484614581567953352129963224958566476497909547109017893492770111999753480712560333061153098351509208297602150657035275306635981548677420430837616966587738273471312276772766974444584851523215352165659e-10",
    "-2.3574671059340461933101703093786269566518720155131055636430155541821581732256342128562396739668189973591280847786003943702867243430130954555508507497281326984286426954013985741500594666376840835378374436304036003412208663542955449049317740118002413510431121885386833396337548668410078634611326552e-11",
    "2.0834491437781854173176004314779407590456857041286988513142741717048285509877506745533409889315412208410437381501901971525080085913345204044596660330843761657576980133251997949436584652383060418326598857343962318833719633057367874141564974271563940180657841764036955629883249547256613114412329459e-11",
    "1.4612128276181918938092991539594117109849609125116839566626747161784628884128209361075772650750653106550016029563002753712228095595100696801087906704427799665474981378800245391225420579784410951065672881180760806956487648792825602547545844520191454615127808181227153198046787667682555001022307460e-11",
    "4.7373298533074279704435486951633462296611641594787822060020940452777980429807908520082349806065288187547370613374104549505373949549784592435034327200583123318238340855791064653978320138483567218759534791040480832583743659075426838918138120025504190843447925679620387047588896005686291973791858868e-12",
    "3.8863000125815293962025263071786686766988465957441763039202716652829667938120097208501336914019831145337121913291235675898863471813491768509159208930381797863500768428810670621451185927181491089416436297596961377751903696594251105179170643212699268656528984107704890112565463611617907291035142413e-13",
    "-4.7621159449700109268950220977785856946941468356414856367715630793317088839306423377261001412980913818001529653777670451562375040118826248034016199361084320262100481458284393446123366376242717212996141991999610340092835145576513729413499071946783382831884922556703676854188837091346546838327713914e-13",
    "-3.0535741982799368467013352850779612602706202478308169732876117699421716068538547954996164097465700112624357232278223139938784386296620813726738641091163337266031777999111390490954714004432457464132423807336477318865671268804593856247009877233313466729298151423028859339028027372712282011057322855e-13",
    "-9.2162629138191903598429177436669133360235518208559192059607715030696600610995031962936897844611570865054672446406157922691857232479080272598114903051579516467905019550823556800353236050438495562710149018351242361242685561277128274773474392039163419115470987760167095351513984718854548339576734163e-14",
    "-5.0399313155883290600788348104919165133276157883456902582553786925259306736586981531198448078287662408225516281507494244791884555969804558551177861023498168678802661785778567878725489448563411731564416144575089798179364476978256152719675190305125749201400529795185817271065034382589259085829983592e-15",
    "1.0247325822896910763511446479761701201043934428912531938186917241219792770510373057120858811374710495142187795939897900091722439344203437629901337093868684431093307569408092484016593282676942447556251674883959922416264786504278178615837234641890228582607824842299079534903410452174212631122472678e-14",
    "5.9916279020845126539198339782868422786544468098752829408620440349526124791827909331204602527345430290947985367558295161347701072107609286705725897199010653999446981974572672656764921643318275032168944780777664975714690960734800303698671743604802455089922155713606821471828018369250321410060053658e-15",
    "1.6719846428326856603518052989431337810072806836475000893617687755448637771013298890823160614912068665947822063967248941081956192205044970832587138543373602685755132324636810571088001929734510623665520017777909241568030999860250502047369157368442322958410560914385384563945547279168020361153069998e-15",
    "3.7314382226625401433314142568121172909619279988262844643440619899528348979663202502824041035465437611258402613581731637369791582490585060481192614884463836945403506809204273162078124887468641283189155644606539600959753758745500050370967739880628165990058866224647479333193803136766155884104377020e-17",
    "-2.0846881758996137998766533122399511826041039122248858888083082725476493340067227624148050160952008396264674808046641850433740745046315830327629107338441486738980165383927221182049255071069735307465104920199238327624647036216505018129372943461444721913216579621986369226778873118552380922517228236e-16",
    "-1.1130249794199618595216564104362977982926974775721224488982028273587890112471511892713474766350739602720263946841740522883816151517892931164561670386627006898975535552196506052959658103201216995209963278111599930006593537811111041030917719591377509828748874837581352502665952710695495701711165913e-16",
    "-2.8499552638128040415403163646807618390790853921321202411925697615020307046167958953385448516477858281427898068300904768867875337236273807677797791119984355112432620792038331409876113884563267563536787297532427090465244627685091336769864528413905214130828167136433756605085727381887168446986100790e-17",
    "4.6171100663995632304117233442256772809494359927619768068762420500143239956770768124274175887991918453290695743347886480771711310730639649307563439084105347775317570678639335654876536462364758609832212638981128595332343441453403564264781968519946521027251088846318384720592026737850795981811396255e-19",
    "4.0302706311152210064924399652620332642815603654268508338946847296155785482092647897826366209584650625201272347982979694375110661912677211808858630527291562719220719399126109218297278450406133162473621458196056541210886461676872221232822683614933023402115379444126826914510558430141870949158811471e-18",
    "1.9701098134469340159725619495849324186282310770664492720965118898840964914531394404142370020423939946471105838360028886964109218287170784293336279406405902466961923756960312545586982377260074946866787541247035857291063105403837992416804239851659240144166361902885175866521235123052398926289918113e-18",
    "4.5859138885876552076782141868735868471077437035905336160418108080669313212264295847156070378438026449361414376590399979730726792541300894533463361892240433148555273982348359375817945532336587372412349153363315689220521955664998031504839125185841398918678654978126728879380730199234875300836055605e-19",
    "-2.8835598831076480467488464218849648420708496699571114037556791068288996537698820166739571482576611799262811766401790821255899446410038628318954001390068969744206364966320297727688410170347664427648584162304131489455142172163231542493144294427889169320416165251684658842903719804781141173992363844e-20",
    "-7.4419124092311718278700851418091771369876388884587752396718902298766469791072440316737547928605927863990220625373362795296266172098473113043629779819204601493735087086805158846797825623393403148306049966830617122167393458772178683218523092165130927306988649388050371127535832818275317917381410739e-20",
    "-3.3396878224289128334987778761804699169749776736088884950318487822303940694701465244922901275793865652955954279022704770035761909834500341922669078402644157639562805710442020724822736886434969431368893049924981879413468957419363663431052171615975856074907988741292620760667960296141585967754929103e-20",
    "-6.9815032520142995731632974318804207367698517976817778277595797275565034831060202460209769315397281025255761747497910142463836178201268170891166278562417711638175837931256058951162811855409602545369992918646135210367616763396531930614111593767009165939062836778632336921403630979441970330285191814e-21",
    "8.4564000442551110156133613637078577942794471748942731637438104088156420252871049685820244959503235011836126429769236745451237529617297961931152726067571633813582570830139898713206063135213898655854594176494632338312958038612939089209026280049275378582405604104040883986649573129443828704225063715e-22",
    "1.3184736928287299739176377713300312715181452009191558286605672920254876652824936046118822227912279103094916987786105901665479989369480315466005681040580261166888010395573161554330219744986253761296900410993237804300678707232481298193901973204592284015452515810880699030760007327902552892641003818e-21",
    "5.4436997108225335724193244249404177167685340527184356182025363201599443837198960234327490272730632528149712671134373439423293353433755429861102272247828555862997966982969007177012020480480631153780406049841842775949337800301990030820568555629435677255540034986644448482517771241387942727012232606e-22",
    "1.0049065509986063088221412965163805454794709732862624767546329925316223133367576761216103690804866281333029631564172830632941697151742386964048252656666716302855397492206198708372471017984861754751554392654049838743246594947109929848199166264312912054183290823859264707314813775532497587870341712e-22",
    "-1.9780446319727462159509259849576553173557177099284220305209356941262216572346090425416394544723438114774738378772642724378015911531404484206683164213003664848689331178354730643099407687459516437101825860423693229697136412502706216825139518640429749316038882670608482866818036288218991672741024838e-23",
    "-2.2502168182781119219568343266179189964668271255938293508744579703676796099411633216894600592670042834833963058152399646665475149392734542539800373319485076171122866171001047490478089815025498716602820159039624485712542634223672378937151998183769174780040144055817571486608480278024677142671290085e-23",
    "-8.5589340124000802820780648742617267183471385279449039263162206744885323827519006686007977573738138624343739407586867505244487873785505499852528158036958715736282124881222514268222277458522682014857263922898279303988089731429111898627701427982387885891721063971824621377925966885296197841011577348e-24",
    "-1.3613828218551788143796556199231538468652708098062290638100420100606407425342274741491939861958891719543048439580319237116849483354119852290051052308352566339754206032185880707262960194329315870424285195390724059045712475331435157570530608996237998254965883220485269923870664697063053733726781819e-24",
    "4.0966907158350874541349836935236284737450096971578216997356538315609918504794632029231610042387630895697773963837965471750019841843688444968505818405972586146801938729849174011838507112113412129242684451956634747510873902003663847768275291486198665749382775337802783390280653808405755302917517490e-25",
    "3.7121896042432355707776276022194233473368390814175468147898779923625885029180786420662573990338067525369672667142702115119358027218301179233529859886006460254100262872466714522165984710377666817231628751554659956433306412067430437436198223574046243500274644814060610570271759008537182440312382697e-25",
    "1.3011276468731669321622935252239434008126638709983106616063266467253637278471542637257794095018356133561466031153977649629014584713525318257933896315000454930609340111462853412359899844998831361457802824895504744715391594195096151590498609922509166540410097840741483977245702128014431535172350726e-25",
    "1.7166099074006511035492797851659512372828681141416522577055846291243967540851456151525102256507036861222305371616672075209215875166578949509542110288675304659855374056850016118750406173126550056784638212396826249002423218771767545361874816667005369549136037088387574750756031121461521290066646599e-26",
    "-7.8250706940403323158074054569245936144055601126230886516048736809175590997974523887902497006284711023680538122224764637605474395063812744221551336309475018613119511783604068845190782743268229858649261976239244880940866683225456037108576567592359732493939585375393209424865218367857174903477983560e-27",
    "-5.9368191766408684593519973741255520077824244014069154622468781476342815283223652799737215580156843609461545591274239223260255170479345343769679734652590805205983797157218176929325473832665396786433018499949844254416191128534007821984938766767203571096692952103913298118604861133855603177049586927e-27",
    "-1.9157290720189321105420034852298072829486122061977610167094907271119054034412492974222212576762267573053599105278614160638596955388656516050550866596355789122146534091647558657711417025136050236890056132690361565889898927101380569066185435502252658694608625609525500557041933563483581915413996351e-27",
    "-1.9648744553544885731040279228763339485414403297140549656139033691369793269626051587039536800110326273913874020417731491320659645119300428756372927132751383223498939055469439508695563984562392152087999715389504149852277663722884195020392704753966939240737631392563282077542119632814054156213438860e-28",
    "1.4075486869715966825908533673644258118105244919001200060419672059848032873249388220843244813130436204191293286133155249102057416689276422740775074227922343110933269128823149536648008169739365544818093444770237565789217881577041308562299583044572145130359255674574061297568223302587148190807879567e-28",
    "9.2270360490195491318308505061979691801568529029952128767743260870309764553059287554597768349503865713038102708497413588607067142179701902774119481257813655209129179223030628566467715202422266180910779862434942603063916546894251417039618927921810171908245819546619615161796301989945601388740124389e-29",
    "2.7347008017249164043664830276505594618392040109435806610453050186594831581392913029567847711962404868175175697612792937305119840363189494091070475991113079785390780118445040050055965436613179151221097582323422813327500154932929817429036412882541267885123773243122000121590149818487816825563279099e-29",
    "1.9163651772542078959868439996564000676381850692663896873502109939265908007969024300026027742556619231269162111525707184355659449089487273139981991859783720196072497856521417138708243419052195444462374297567188783203499827956598531788713632425585483381580650792383770501680124457250431536177612359e-30",
    "-2.4141205828201245838742611251741533727938056703900750717241981834171925308601534900503793197555415726108194469271772292118901367620373070493617368196698340730001965948255214270318866666743155602104276697785497591222206993431770382964760735108431333573259464174027552775687201076352512988926824504e-30",
    "-1.3965173491337627375053423356749098331947218232393831348517115999038404002072188879717277189754209309479334686562154693564497947917473795114158729361901448035798533431212086196627161493997062332331428496994513044789078031816000758900191151168771009826999924034832416597347627261354362170655351987e-30",
    "-3.7860282001274190834735993027008543046124441098043600991027762558112285821418108000682087281779879881673458041176471675108650429636325842080824856364510464732746160015658942948602370714381503829541343986538269617932953750075692164612251589990169575326002403023826996521972419129874670118362202122e-31",
    "-1.2579981700649791038316980196305268119821927053036064841838057526523317275509637926689157906600668917595918296391898204248763944733251953560438025050237426959326280264028096728908278732976567892998311263626820131301482869442142591327293504392746690826344270872352581366214407390985222980218853461e-32",
    "3.9803611683652923391519463882454766766376227137150741197301825584367214462896815798407597164643352983658391826263672733726383379831317107408485269606702502274098126235763461834308393607258950459770300399532925521470633856208337063238896900774914886326468493764268943090762483631953213953744608371e-32",
    "2.0617694942692070588449711957313300552694158035113851003579683950648834664113993774974295127753286628137666005761262903155397545030032049198338565613599305494952276286205659817106844820858312132312963945568088484157223692263475634279787304954870691514506241634631947114304387278237609786505497104e-32",
    "5.0807463970775319560086972035083415441245814931261565975032735254553888170577876453749491712499354116017956973881442933685574650111698646096311789417001822331529114899149238338730032347924267534784191295851917858356783337717667256976535093754061998123855192680568723069364383358351352672268612779e-33",
    "-4.9728401845520749420260127868904581131955848995139830943979171890810986639717774621751331007807185130240913472803213472725437686123993638916010073196154213122229781188248499068207714719123093284890747950766289503560680907603770211905050065705237668347128080881301175110284296222824324552982748514e-35",
    "-6.3451826741987120235407635199686277104177417721617581573181803244409011500743344995682288829083886617948687043837496904980702109916820476620782777201961361736955210761251770305668031952403166484714518416429638232936204760183358357651435185530871249265207470394815991502513283084130591254685473737e-34",
    "-2.9732724150016102932202637957113684910916714399236167660162439455291712067130992846438126814687929251218717504379940383519303500284183247328056376314078274788260500890903726023407767866444362573514957511870992998327077779571416069122012943846950962906321752052033981470859483464136621888481083089e-34",
    "-6.5983557637038586742147421064089283672268075700402754600216727452931104423572294577603212321150351196472362020343388776498469663131456407164710595134290734132709765429381037536254097106269779072153011964571083399333688540936121245133321200145034341934710449042617907997851425371939147227870855658e-35",
    "4.0742858712096949348821362284807021958494083284726053924455965401487809817106972107865808005541037450281903932788029207020541103290495995037987727726516082059670375133288635173474493589821902250024850307920021562277777170342862624266320516318114142247352965293533628502847855323913270866288973056e-36",
    "9.8209807042480109073421080918173812391078821569356687066086080512489788543867441264959972044744534211758270638211318149936681630617867177854073645792136840720646538381295039077804377008446385039823501773498675810406671990922530736951717109340057969169977919213683254693763537531271218285574104035e-36",
    "4.1926422743953924241262856331570802115549287163685462407472147835750831702030757549116619402238235525865064770069635082312084101120010308865435445043675080282269527110912237982426396893277518182733997080268668543476253108655367696463283310541019511336124162480537003171137010675083947006679878829e-36",
    "8.2663534269293943241847491078903731059252461556929492146878808770843856172273965591077370577904133996629218669422292768757317626137808026072472552618276258508276140916826148882682362646393383252955064923436791086536649952224957512721494143336261689844133228129723484833915264935058963184760541866e-37",
    "-1.0513597287916018252979078877597623722278293280935150814436998156561232181480253275798094728360508681848351833208684132863730664338877864707029595109760670160653726802814982827834954258018120506267504261645922914506659957722243472540610121756793361653942226714353157598642138185595646182288190670e-37",
    "-1.4806271638690855611397569496841356687025862403939879911444091775876895370199756638691651896690212750745163373293774124151641793439403825012597370013421642848772687952460724450646557373623813174488867788808113980165917630230540163729369969872280573200324644678101477775354346495575925147072108784e-37",
    "-5.7853209832416298383735116055825169685170692319304075386380132026415711854992725066446644599443710587645181479822626719801196172523168328734924735270245194581737395108264247193030386976413713498097805161125071726901978901012724647392241979417451662109528672797726272310797841288294403592163749484e-38",
    "-9.9325279670931366660417366995851089591245385857362852177072621121884699930908544261691548590896079630528474232195358216302111657722584066970509238310151847269893615166532524876077426174870413941839324748690163079738702102918285795755918493837853109009908220835345061114213250148596013864335892908e-39",
    "2.1264484703018626112780214210700659192677942951110276709229648435301168060814026780900109322228834308175548343536305152786995488732292917599374941555023157151820457635946330812632308195683705489862336471852888404586896793273616201208875672876005143893491665350560462818025862749839310083388840562e-39",
    "2.1797035029821242999598541216565243592017186708001827892360482125070505670811500273422764486023198947513630963944194892524555913153673417621706550690820794984181195310128138711618994268974828144174776067274352579343146209123194690173574673216185252146989809112354080301841733075928771446523614365e-39",
    "7.8153669696917232326647828539813404231166837604457769805148632318445006188986844950674335507765370819298139468593276537340531699524567487294070484498853773219226217046557482536793361404632946776518399547017124061125808766481651503822323401542899985522811252438872878321629461556469548741580711240e-40",
    "1.1328589356343376332935901085035595725645004007266476062948731821389605186018385709089926143744213070250318281762832178752950175595677178532184836923157388796374992385149735312786031835397400844733019473931618532235134811871379181403991809412228290650077294404428865575303164482386742729494871535e-40",
    "-3.8292306554293309003645915876323103612489134359253811629611894301992709808318689010845589711030974494306076105608922285544185044560943501671107389307977889710381167161679749509397522609804396407958709611472779143511965152253988445198504038395504594467709200308870969565061111585140766199091119883e-41",
    "-3.1395045337294287965433319735799164130527771792239784378748277742573903352112643877243609566375992819073036935849591916964819469925343567302015488849930434477062900314226288979532517111005328189594277167578916591226176762239118869808116717668327619996597780293009673339451153323409750697181832646e-41",
    "-1.0337278254647919786402426505589009752119868406648279629538807961331147378407544294522377156915191547047250775444000712212038780384946999324865286686380411014781631225103077288022418845490264142778195255314541099955617371364298729296235516805543901188857306542704122052435410183336466490729469902e-41",
    "-1.2023700187464625612567205403980113020792205460041871050944002280606892877027890271561687751057238198567217512588052233868797548572960550489244937224598933123565708146132808710927675637881670070524123021679975556758368291654267082832740573118968041968045209727276619195567661876139726987956279063e-42",
    "6.4198831883193518065085810100707647202559301819660411164744456779161583386777186791767460487181866382860218797534446387285226062343509628245142981907771837172130963514919609308423264671592036984949671908788185665039564267014494500582459639821590553457632389253975168171660957299780732695336355603e-43",
    "4.4310891021002970851603142337448306005372478439618477103561628152648885669609924817006712797320374763421693695748373690254412031708950592810090470854950311757383489844344253332467190489482619356643879130618107862323550082154417031611877770576226087623470593195995646126562014258652337997767068643e-43",
    "1.3383989191396425174462622587411051391951867004794986439228812698021428428282480136662960766624299407986277768981311255803466267280295269519096056322078991820491641712925573138776875314070241794690884146892545875205235891840881605192524622649021249006868057793997292970926075121236125677163481991e-43",
    "1.1366564925811105477102434409157455315177620605416257112135773659534792655404777186736655169052796310358350831956810928034409825734824342284862342429880283365084200299296445662879547781739820596850865327057148925710989223413291239571450173468463893642121831257069154295225654298384302942262315149e-44",
    "-1.0235210470352127622587883143480398017703856821382911258733709980194523811879365762148461152282063333423833859334170898700309917076819083841639048781384319212287331843248146372370650327494023263172691859153745671139085917296958838710383970804533230437164255589113729211099850657873051000088122488e-44",
    "-6.1358699154600490295467942933125354916165255978672659601031738999554069916577051716485488586002856316262732750762786652159053032719337758435606684600968381793438752723676070175294188865048709252069798754624199600089096270592172143109233410384405018644480950165837385908025819218576886713962067070e-45",
    "-1.6950066249119293302824782003255291528817503943798523345306187795909007154328494315396704070898066512216974537288605352936139608318312990913605502814782895800064936779189343236174320888930155131244358701316056776017122171012144688219945487201839729214594517344531496610961492821598385485917488057e-45",
    "-8.4149533102883845013797656702357962873693518673549309928303721395784668927723933465561709150266964285210471285629333288157455791167395867417351833363958247920426443116998408608941517154123131348020160045706916571524031153503477500791995998859590354620785196381415186388699669288675672347827091443e-47",
    "1.5702025184824543402423604196133663701096191105332505912635573040563214407340296901503549282141919218795014717832018025053149679442071665068179247238650325714224686998368588705864477415440099867230307492923857125888180647129763148068983747310222635163936856202065808758546867596577100181786645329e-46",
    "8.3438815605047294574584143842618928087560925848799662181270950419415695379715985065482284419170755594242281488022757185492584802389099154301773546758670490813257003856160138899012295527979312230335804111728245261817094830556619861248793398315131984820767978264051655134749186976040611245419856575e-47",
    "2.0969027793133060922097133547426149430521432409646190833137163637933524349241481624869416511012427929527890240435971104053726047476703897801130324466117432477422592803008220020241366377881673752936018681569735739471642180051041826492340877679586966439657078465664544928048430581116108430334728256e-47",
    "1.8519183609694170732613021196968329939106201836097067982167576140145158874814873920995644086082504607297206194892050556569878203514564108426710142349759391068574252187890951829578015655792290333825920016317313934043703113899047536483848635214628287857182874802204510114908489571910293563621824682e-49",
    "-2.3350081778724010963722266528964592355571514819477518201897787265040012140231826896746159915228390169191548063172104903161110375843392191131084037683689716208731765855800063650009058570495218136560528256787224422743622154413472492816368910593374568380597426258979211796619521007370290784659211592e-48",
    "-1.1150384642834772351476602061827601881018056709716685237422654672404447993618849899027365796155594967538537685728946406154932236379431028150085659821375292990975012378579891102341691066403359211169753553152107899278754670746568706782673475604668282944166393159497077413221201826710552563605830417e-48",
    "-2.5283639792904378114319357245434005943456180107436957898196231528585869027053927426597581517470183003679691835908471729265948089025517755181529644809986861646335988506434925299908054542814054978767155367636598156981913987176631003713761756531523928443368310403487000364641536439104791886586877970e-49",
    "1.0111441301867751101444586473416224046045622459371149971053833768563086647790437548351651119271398339736046087510331996464871957344518546052763544829033172503078594381378136727030096816533023126741422239898604155170273477515011687039077743630501731057993828134961116454166272581760005920189203871e-50",
    "3.3823377554198805711914426876532833269941091210030098515377013591628461134536109147261711902057529240539624580540541709923182252155442214922654974286930267235489629673071601406326111874253713156998118785849333409201037241593494418020669847087758901639860996523452757368996353798142787906052126004e-50",
    "1.4650256575325662194491632493523742698659072990315235641116400387526433957653093785237980666361212778167102915237880694549300964546955584603373021282527949766568816286280959758559496014526050047908004788491657687567512431822981665545295090277893473116237774133083174738536868136737170984026877323e-50",
    "2.9608008291321488007433152290547016559350798451861704806755448987969211737852528859195970694730340687583482922117297227730331321720684385441411086188060312887706724574992340283571855909436319059657661542041679932981754536578438112030727225529695784071729332472290354019969874333873743093926431488e-51",
    "-2.9845988008796257360316610395345161968700596188840832797266903626937819593137825174220430684791856181748247987262140361077276895965983500825273730992414701460401158178886409219267216568390518445572523447973813955269221097664373455212322545358251587339733642458140241779837769279685462497808875104e-52",
    "-4.7888227275229162499182236420013539880112244751897231310768545557488077903573292121005770533214382140033182218576312023474027916632497806639378409302827579430619151028291183226592382880979625370506725752552700426022876353360167538860053521207579994611506300096032225615736776851031860862274465569e-52",
    "-1.8929526935493690634527560693879863313960449666423071411853589946887364114190178503957282080202040052950235043581420856006462699992240666625541798630733119057860887599362608842389930101753297931468693349831983442174739673550752081340684232447515000445880450945608878875986494263546576861130575283e-52",
    "-3.3480317627812851864593281402119847047527466468757369959150746410730778709106841013567793985971329567854833828061356900951184106033527264903261208885037990687814644431010791240814379590548405600860090471442581075923669559850214953446382857216631999918705761263741643834855357522532981102489651140e-53",
    "6.0425503886212362834532589951854237330016767923767595832842697761987717716643638739768424362756794610771622535215654349070408296348551432369846069293386270483721133029294412774386318209478014168419587145124759121097099309007593260220816957214967976133111295763258858424816578788620424578473265043e-54",
    "6.6436041259201786040806243204339180120496420594705500427079176990449540007813110157378931210357523670608888713679139860437248142518526133862119945616549583700636109658228591317431942248041583939684643549226083835025941379224847114288608496782442182587259139298066039463785896330568647969028182898e-54",
    "2.4053324338941948421687241270740640501959548499022233526486071370526864139858960412745329221654049227554498461094108985039058691465170342278547762239441280156154506883733971257276053258554694427194881052492929486539416430215230944539473233128006940648149186215130807072136905511708142871897724256e-54",
    "3.6205171032430941123364893237598212660415465273897680768527093849441750587016653880713544533155248885724936924353613459918087934614905518902730874522249575150167908135949227559897211138720714019888493364339869595740879834601878762813967228000679456448916889505664335168498269439390908779307447578e-55",
    "-1.0575531798940102585475256248494299195921880403835706167545795122714421513600023434045493883181414692799459204567389600327173384997930042371872847839485022517229925914538214828092961974630115625986301483283677070332631292718962193212789637884507976038107119340655841515228755022550516357133011463e-55",
    "-9.0478195665589556781074227124829114026880589890194260578326737086119174755328166731771700412860818832022391815985991056573121609014157530144110853041162874293201047759171717814882045130678804490715035483832684354467166750851733935054754220373132804670138987378806536592382485567398126481159185716e-56",
    "-3.0049417987076216047270204082190749581651485999583126108621346885372886785229823776968905443780563572685446864666124625957083520098673005023763956006833744193403481034806272107214070536871131513161751779711264858749792865923447906586206101323269521207989931966672811847108582813994378344027531906e-56",
    "-3.6784700335644053341834569986229639782695483479654230420762576490367802750699111181557277672223373426076721001539700665980563744024329168556098914763766981705672027889451128402128937775664705001546707878646200944154978055765593820026485292909606766234392625477630115843550567367937990705431182302e-57",
    "1.7070346939802384061335433079024706014495294973526700655151717362666786219662779957635718478607661526554609429703002308751352452196350272410548522237565267381258116091609798931958247240502174460779842152664476758364019649202626559284246371126733131748701648695028552982543408027480947425527154154e-57",
    "1.2112978255278648825551075425266587226196319505587658202341261287859422004996665050621473280038155299996511317567368277740972206643830972467381214261478105061801061744730927965649481449770396135989906071800420806766342299282048867282201133172402502060593684981832005847857820688100543113287020994e-57",
    "3.6886467505738727031599164263623480663012189559687291591402265585388862271650013531867427997880148015242916194025842463871416305195964120503935890626576434530865759185658478528135341398826530052704049116596817711691396387830266380267354825663184620288951858710326207954881710741145536847775362010e-58",
    "3.3837949848973430764816391821140417169522153303750009652799328093933145995779386773943481430569563855389068776361823349629463804239781186734368258578464963928124854319794998816472790610572080592982046386075407549623687181859983153685164695660106405200087228571438874638685750707982399030415906757e-59",
    "-2.6122700592457419922949808450574524391305964164070063602312549258486028827282555848863738603567586563073709076039973038079048870695939932963521764155925932550797265965631475753107255671315276626380793602960166983151820077549200970410536689268858216094277730673356404409753617472918931172660203802e-59",
    "-1.5957837647331878939928854236190157272994528109602695779292483456076579245527945379185579503744936381295105075250540310610126890020559200625094218730743118658511163487538047225755602534763352517284010491385520082975756648969654019620891891463748252417472687752229498342075227100387816053222882516e-59",
    "-4.4446048121350620683860579414877014092139215035449661385637312006503306964060575696232829367142285283286601441890179197707697500881323015332498246859960985103899353219236277412063701002479474886104593544617896201628371085108964457468863384629401058409588568151824679973524613314850296173258152691e-60",
    "-2.5508533928197574680168187688980328944066414592399283689237458245597987800055899941991145541352095947973668359365190089199230300136472182013048606135570795134974691124490591287820990325794461854660121537571123844215774758291316721329902014607046045972576747634898581621016856774741286312374271501e-61",
    "3.8448329912207365942119115956432042148997643390399906670002299023412515476563864814811311036729661336245030295550709666674370122804625396148604614575181213574630524220039962126865475082889341597600933450316619636253278108746898245494787026087350169811328743006928389209357242952938346520103033350e-61",
    "2.0703326995665841346924495443644974234602149330346600669511013747354445163264814184815283596856358052964715087201634696083041284957350860178729668926607994031771615152539873764730372060232976195401579937357888825601750894828167924533347627970071670615332422101965949286935947374517447060096512479e-61",
    "5.2487505127725631247688043702592879092866079206905180305943536376277967630242750943200408059327761490372080538944854659063409769678730566358975964604331721942273137454954136384622357252320729162928356365641526482221186868680540278199580624625208430664954363342142586255521094999948334613511793214e-62",
    "9.3612480178854379011059950824332109803559742816974888923170698669721137528885286834297675173702456234980743432009379926469258111895015988080516451399417133518094199907497924327654135880053682816782213285850702561399089278639713334284586348305404948158581352236412630685107454754355694540754352145e-64",
    "-5.4891306649574306696778576179975617342928997006844553889967747795979490749254917627999799076858416551097651187365373885326865041483415663791086070755094002108339289849078594428420996254978715091045250327436550675572846057266458891618516520059490028569441759262594800909994937907050882526776246641e-63",
    "-2.6464993512597270031103707426076886749371652976685014500579616302649468050345780161507171272048064501143401328985271112727648187057457239329301351560260315505271428425555906439836400931256494563620961133815697739659204437104105549794807645623508752998893496290158790134887954312561816364366861139e-63",
    "-6.0604724345118093433159947706685130816044416662202833539829110513570695436365608259617663602320662888020167394690078707849229318789268184186171960491091897552309557034030905067597178834849683790610589005018130495562957478938768352864401129957964542705451723041406979145801574280533239334017491313e-64",
    "1.7730790303321468183883188224124722888733378369629495754554661698907579643044568219882246202041834249989116253137486293659540806539297174828679778158472583006302621611506574604080592313487978629253873032515248078524941499086478954975315142149006618649487293828585889833763075548673405476309924216e-65",
    "7.6427812711718747080368911328170323669726010670235638997470436322522775298450443502867455283399635259481654395923813681741152567966805503832993444221539545561055318020420336402873627300154474827771207946839432382740602466223312958962597765685181245285994209355727708377113874788601653003381421985e-65",
    "3.3342379385535047632148424153910490455967619327766381603268172642334242675321768892389393596155824529884791370182441296469674142622229751515350275242549080104627018429246006620113182786972705566422183810633548298204788660104793677052919741099407052915151551108476808175678405620196675061041242109e-65",
    "6.8173998112000084414826488246688200640870139489104130141131133501179740696172474879164885962546725368067208484291868586754526748284440927429643427239934717287627157804612601689865394932995259315016127780648894346656367984431411353518064073011712659487822906345108961980290877228181764805126595961e-66",
    "-5.9705750156248939415718150524286533080394316868691961629379179103125489729100939008219563705151622686932432233225822482600357990021931142846590261898012106715632158223638695384442905621068277471959959549807546575040806664992057370779053609686910380677130985452399165709745017594223473930642753978e-67",
    "-1.0416327939050551837496721631435781254602089235523192607185666478353765085628680225050751779974092507057336283893660654664320252536105117415436154147014340809217691686052192321950092392793248759537297462877473977680317273132275084281647481312713316574479388753137690477615335884328619369630224629e-66",
    "-4.1404676434435627650552147905394076129590052776925409172985775977734975166735969735351436971197248651088077464799564451351216772024103941077326216070620030252454683427465131646867236425813557824834809900812427237871433450965664384684471672550490143845120512303565497221471910294907531371442162742e-67",
    "-7.4292335363202620341993960748972832077854683882053856673382439292306150372781280329126944495045060792028827419462646235138946909625541699672339038008585869767001067978666372542143380144860447462817308501758889283471869815593126033147257207166405480367963536716302965172336048453714286405552442290e-68",
    "1.2143530656322246984407824376020664573092311493216804301064163100502328262429411178003029507376909536988724634110094797395252638557736174594894757666246974257756107622762400705118160960902117132194444784861318513821830617400128986430025051485950062830841101994812775057136092931178393019792398463e-68",
    "1.3932032678051898127052555863946296211666734999156539934781347240357348006082276664836235602799089422451074354893765633023723143368781323693890339648318124045456963113806871206182611625800397419941837067124840078356640101320766875297424918094514150954587403246042499109162795747522596038025495156e-68",
    "5.0671954795185958404423344178579230791272472000411021884302656422851806899877393775289743394749006464740672674214511744386092316400179738216429662729031905442557028115120015684782796637985891611278407625095932051714425548093963127319647043723535337957409665925791943593372730099170900301913192680e-69",
    "7.7705827315558785942855220661228950504730695713030665704926724382870720456070947774836134431013074959949918079116443702153043206595651161532069159476759937120050662753399565290136582245112435169585410245529120872069544646948219553246378287521956771700799025142077949585202073443881946768471645376e-70",
    "-2.0884360967753753888049805722140544570705661989737108832901131121058208917394254269266415385839977270961603287788457292177559779371271298196157996102992575214007925862654691847525933384752869723220327311501717759731130403775994540224310670113414263153673167728532990013998835641506376207154285143e-70",
    "-1.8321445217173042939453341982403172983055911371467708206305825479142574903449761328564866623228499862164250597328507879411596380595590950056949363514217541201866625226494807017671470562871161203121839456878716275599955237615338326395561301787951696032542933058476113172201210461973985685448582608e-70",
    "-6.1091228783231203110212521960443395030911573452580335769557240650353860101999677811031806828346119712950046494782033882084210500365956273370007084037186209290025533462939223650831097632964810999614949833694974461849630385822108366789673158669356229262613587507159330311331040500923783564863503239e-71",
    "-7.6728056432845456842600497013278671283535247811623208502081630239891737887224913997880535159860281419924912320057383048141367928546046739696363968214325398059085556678799082510594953819527468989849215788580644788355959295331047460694110692697455386455420264096626392522770204856676553365196900842e-72",
    "3.2901510111310466248681943836363897158301066481164288901995822017341807823890954576633454464215494793684714416904380739945483999941773474038947614367037955620279210935464053608073900958336514828087282419154108875607472380210578399051062155812808339496430477348302354728514720036329828029404676577e-72",
    "2.3721390602482762119024720713243699578228153019589115776622338072702854072518844450169641943065430222029052591949524282069375982341116557633664407230564997488988010799993997619039483752478230835338154202108005669698014186665058560360412558502217120512623932648967532124895052058031207179672454501e-72",
    "7.2506614338758667509609925964074432127205336951269339977188774985088939051531598975211583023261990183050697734870936171471117265730484232702353608982047119270192618275127195205128577794909971599212228649874873007618879102490550718474134299854660388726782927227351001918151075003432344801401847539e-73",
    "6.9149045975481369741268452209299335901292921646130254478711822894184937055087456379800947549535721456785557587620798493475417353314129184053703337328854866820808094776784635373177323974552957690908656251004126331344878206074167449619909821714488561175882787595041158069623397770659615784938855840e-74",
    "-4.9028089758973880199272578022433451860316985011691660265382679033610042346595135320296737749515924533318815282155273968308983427906178808017253355749623308163359306716197265000461750674888095689154703025451253599829748630094197297947416335236510712104113514231075830140443270646918724785623981200e-74",
    "-3.0267967763724633759851402250135267259979871788158811319908490581215833437858758260060768147186276433266732325969011951977544721908376383745177555951161534645995633507861629978205819295723725879604444835031122551399099852529240094282688153609348136276235875056320874138023875509804931037914993348e-74",
    "-8.4622856708139409425398984498429368627176954039316681607229373423236746038179322891775664620490386486778741930190089800534630947497567661301417193396714572097463393818425651615964783181934686442070172039030343340815195687842305796083984646512799544131291766689718828611482039701721720495047445128e-75",
    "-5.2135911399698176208770921795803825988065293041343066349335464268228198929870737377419162048392475313415818838500882204411376198049549421303908636113966831126473265873755362158309940622786443987253455536427295653938421757725042385468462114981861797210986071034237978275707461823240195333859716360e-76",
    "7.0227074911750447523651100439701263975967534329534303427860758602687054122741707083231458941098128023554469280640597301218907186360555460922407581222431907114358824224095110553852971286661474638851952519211002645558055958742534281912443184955716690760317236990313470207055869076602090832417329767e-76",
    "3.8088101122497420299246648378979851478163668191838796523129944437075730692421060100541857187583142859516385506858303695777919915055873658455515321372341031384185740953172215094462559190864700156058764105412904387742528166757928705461205797143365999464332207803033239565248238145703507077735904727e-76",
    "9.6961574043764302574975143602401339355842530771602837384128582784399210661954985834426632296484618453976875034111659630052344811960865324173641151283794588130728120101586561855135846891134988283734554914375696868729979820100664568075129662926229106348981491694822850701692514775056347416971438454e-77",
    "2.2127213841131018596393423465340099626915836774826131625617079479378377070327307153000504665132597858945124513224602632465911778917144069114425694614102877726332315576492233801004518285442614955848056573258741927083826804202010321226737254266425050620025579693044312152631468729478185487646233248e-78",
    "-9.7591454184661027708361537787613599787804837769979681263446964446251065943170679793936182721236989699255030527688642028676993310376031852353070013268581085702648925449549621531136360481635274651465252890517423733665095679516091809967177543907159127448842786016053570403067202675558500049357811493e-78",
    "-4.7288141434393027121789490460862379789203626237278038281878245603562097979451992185195645064344005119823074959603088023341120369087664457565181914897240971705802667826844233892272812635689316732272739908260786202442818474837089385869344239890757575313010863865151956545985881610205007497077137807e-78",
    "-1.0880968337821515238082011254726470373126927230794764181504401626356071856365174974131539446559090146746483109009959832676469388255931201315292186242577151470444835900859876734047010848224128015409275103910898853478747747729290722804613455744054873079731140770585109175024055192763744686518617404e-78",
    "2.5275950464691598693906998189214743596536470079076545337896184393636997024162295119402943939901622131917534403914310999454373599243683914197475559424563684521830865657776684500090000711883326081559285190151668904497601425545502618863264617995784061015881291361752668220765225557927862698133559910e-80",
    "1.3233739840455754563244859457295378063032303584351347889071746479123910211644653044505603282445114464768957187308878430337948483196426770931240573210170832138856823227702921093571846162932093139096497527621643237682080230653904647162581268290631877246605249060898424691860940693331504973608388264e-79",
    "5.7938973850548217552767384576146201457214908767737208175947608442158912053317496418917799372745437088975956350731750398307387643639034869809339011290268446558234288303625564277187820298677766664886116061431059926025044969188759496738372461076520997397564817217594222401853657826071824436950682680e-80",
    "1.1915966203612025258456173659623544036831786956804242113239210482770411620375070287286268019198060582590358507446453214864040549422352997134729016346170419664865689156727110749039698207225273207245008495799045548714501234787103809342960348473913280025490190905333504529112805214621959747106505480e-80",
    "-9.5417845222538625914646425144265294474146068150360150032537960174168731600211072846632657447868070563352447731856403669453820677740507051633572326257653519100696590791683429342630205504257170318317672093325572767700799096753267289125445956431058430848246730756058544306966406138513607821810253330e-82",
    "-1.7578815384387179105509752543969967849866570384399257477253696831162647416781607617107402344978664136211617047481330639982928629388129191613941697068947450087866169502061402821664341515073129881137857739000377232376119588968089535542268468982634231732698127325815759741335206991468602758663202082e-81",
    "-7.0057064792804310084913057729933669470254840148428869574628438383752115078581621475072937445963919445167547705289515334444730457780386244663795663238787759538407429918890471667641351390654074748014190198377961570460205146752843818404248527351839184470698521292252938035913390059924114746533564959e-82",
    "-1.2664156303229835624070675786107092487784058127990172523588604298248892293684560299203984852934550287106184933585663807295035679767403209530310813386128197830382095073798260994629727974519542857873007338169124522659334476277573477465266953609538073901549588491819929543015495622208231094067994603e-82",
    "1.9468922208807076520601665766330553281676707713565048564342039161007964028396343370275140499248024023839643830458851273794233940688228551206774989024073411035967627307259145442621883860162890794146854374695804712639129967115510551694977627067049905927723400635674144076407095741216787875184352043e-83",
    "2.2934599220306379174589338217380812894359490801371382697458417972545794622984358085672417683200297041835515575235827397760121739167287939599640233099605064519874109130076952135208491927285431425740198882126327918236345181536350902772852382128832369260401156733743288490101277819558202915644800802e-83",
    "8.3580869578449991791452270547299090214943659608238464864741208418566782965477816453171172995131693731599315428747856060739159476919865587602668671730685884499148286533303735484147395418876834959507544261996468524579359931563125620173482310497606844368748510509520859675194867878216378065968793411e-84",
    "1.2944706113060569762826347233973048557175769247136403100057287232898768770402311460305007870166172439347833427667964895698967254123580498161101101895889202260474771789117655465224171801305372904512504538086263164029015084571752133273429934566498938175860962707988632640009259228305381595519917092e-84",
    "-3.3061422317329015605210044388541465291893163075054466410480963469027325852225243713110505830726165383273543726258493958682550064476773948376810567839748943839270550564894915965010350888208522843619362255278820703818115328710465231572628672789925501153802738364726243685702581074670923831937909246e-85",
    "-2.9444916924042307966333329519098878013748625648475597745719154169704797219330453017780187889755483568238691728717472643593576319749513409446278155359824181484403620188793608200015280077721638473000745029944666263167079688183534625957507227196579032420930795979693832725001928397917167895799034391e-85",
    "-9.8342035528990322938836254824542240624505750238006833608743527341582396414249826365456815745005513005762347717844285925845466893010132372631167564214149041594094232619152953161907912002016415537908297304639311937167687537718565946085216201775394515860271932583606820156042834406183362074020588389e-86",
    "-1.2524627115343330503947735765819219921891788878011296000198065889271601511556312625519418564374555605679740829556294824279807038109365793576782772112413701826915872189878416478735980876635218687584525825042480237720507068318553614959009818980536685710169675369366014340753605643754389114589929635e-86",
    "5.1191365538616631208661103019492653179658634536900927847195199856840030172576707880234768892868944333555469167293501302877426859432216915485561256410575252485237762767691705098082599098258574680506829002708969321947880412545487209231361223868330422205247025297456278130733873008021237392522366671e-87",
    "3.7251047188093870795864278004837248943501465267563931977306048732559613216212325311361414498018152954536270851075411242282094863884597099191701207172534145192139198637505319780372745273082767372776109733244128806615547477611604774758458191549560048935963888566853617621169726757618470066540732702e-87",
    "1.1403087709219815557942011095096645300207324961189044375859038376821432939430285960206436034477603681371293006057995816734431147400358570466070765011453969536668627122710443912810929375541934754302601529999443739581119723752610399918366419995924125859805699041199214917351826803695910423787806613e-87",
    "1.1109866593429991615236372162479615802663969119301963537472109616111029126142559977210984014397050460454120910462857517815595813838047529590214459884600613918985186146292598144982046014901870990549779599962134090127183966955037422531897426926312391935115370579690914249250757123393308633331076732e-88",
    "-7.4853305936873568266797727543206161693317015079904729837986411365868353413059746078907839171079961021635250437658355950107406991433976841801575320580925628154692288951493227086834175673705710078027555626358729907639927631174690734800774166541276970081883815146701984397714260331320366912635951721e-89",
    "-4.6483358778447073808861549905299706300398945723169236156442264442679965190700083989104250450541392235541254135564488917020071493241855831190803897982316641393935448231504640992666225543888494660393643663409552899408459370912930568381751492560474279919062475714326513075655228754452590182453790297e-89",
    "-1.3015567763560836498428454480654024194775365248513031926789284696560764705305851284339926894658619407710339354751307713057401387687751086563222854150035278795441127472545132600092162693816455952691416985458966366826955255497033585693370618293627175146990843535817118639937430914716595155618930833e-89",
    "-8.3360141483536565332756154544462909974764218768250216073215559506888347897353813450003740175172732946720478978766001373559247414427563986103610156756282695068284400842043505264362604538039623712292613140881760978300207824783183792808636703853717634970109165414400353701358495248682115067472614661e-91",
    "1.0516216088462971665217520791566856360716553774074796776528680134669024176972994211146125607665774125798043430246296918194786662703155597513616610422670667776670317423786795843589371878608382412088305947453709331531099613935886158604376648451981221970643471275654140591534335999031230452039940036e-90",
    "5.7250323413163480607001223354034675980967871331502952959460971432574928011632184799138744261802056749353747488263483790963825011341971263654998335902492157640610966321689364811547474910920917479385621544509476418123246711507793393869508920010231102432467670796340104454428668729361163825722339167e-91",
    "1.4599549511615721232319208891990515152474257161413213317908365389552974355393870589399014755587600933383564564593740131842101997748306347484161886022608561847228676615005991760686255170026543559473081166193925678351882343878928876058125845620524377842699184916354310612874809888978951430229592937e-91",
    "3.7589143680918801085594832052391196646468603461413149488929131314186456198572453578260077982364157752778563586096438115689072580917426115023927060488050361370749568864294808061866038247513169661389801959050021420591163372760488642092044553026854427319131848755171999785145857365578884878419398200e-93",
    "-1.4334453085956808112134689280893579383476554642406550094153947740764950582867388800089755320598694816601918981619004958554438501684575627040776317842316227002182030035383080503168118773469790226068798581709850828353003323586019829285394495960043421055765377781670164744120312656627514294060611757e-92",
    "-6.9624476094045748536126625764414881417423469249334560452134522240703490856451118994623930875144734421064609534160555820326050866719899393920690554122296470002316296008497037042494673891356015635027811113315746134642532711123183811099606563988374249343752247661859256582853757701177571960496402293e-93",
    "-1.6054632453034147211916036535541946102935566257402137581845738765716402383940492456017316612720628037432863540039221895454573059763958595982903187706225905347005108293400011931678877862570403186863850616009367019519892742223697688617342452877229248321738514026993896777149395040148663622797218424e-93",
    "3.1544205814486270701750362837262049579663984179414287058161308697162392890188153534644677730914384234187017557723283571002948925449385773412401108684588024571853109214669925686989480094089374826208943242989361446009495593040179924102411543556321019952262251756391537926153156680907841921064328329e-95",
    "1.9072152591090942261475118043207502501459658824469022052227099801192950781827274380599011931619666218420948298559477176852277094167541747251162771142007740721103125824437637775322565493389902779112426965363024969385878343559234299984061359647895146951214485061174222497385213773405407675816515597e-94",
    "8.3624883075747655729405988935513898642423707171915295549131118219820394661762869428188596688695827806674232410432421111433877973719665739423559624230394436816996968316959595513682522252406153018146592787623826978998808541780300247576345824795815147208589022497579028534488951725868855493190537999e-95",
    "1.7246070814646731906697634205561138408803231988133536829271586754519400591779330166170266730853484774864681101121470388787432314561394539252631696177151804673775404599255127753571724049756204042764434142268975279277041332539079352290413710245133628028305011989792622313783966171937481807127611802e-95",
    "-1.3034085977334055704700821584409743604667210402248382729160663242681437795341838817696268870965500781738700010763701272578023072284491304256786107519570707653749220922032856703155389006275476658815263415231307788015172923676503747357917708545797069199572100882727779680070126387462733073434362834e-96",
    "-2.4868089907315253737963729021818203455253091388336998927805912269778633142303080282506639274471353740495158487625002191549905310697198875218851946931038528066042831185667977889092695844057160978904253770666594471343738541861116919527881077180520308001604887720326938666121069108302206290074141654e-96",
    "-9.9195680855066755446142649983061015655456588631542813696890328238888529912232200502063179959769222620586464458189047283562587572880356068856339192030665417941171512479612277720340962213552807917525443288053855700343328381133172585414749075112183002492498792558172551345370610236975913810022095449e-97",
    "-1.7998119456844389126204060937676177843058397595778028522222174658310179774517197787948893498805327175989452739086925795362981604649258776319696981846342148769695594387605715877671091819677337149476931663042782758845717863919041307046971595267275357379943652500013590947451690691126512179575715799e-97",
    "2.6614099375570491363216836514032194703582915275753449714140123261568971050081433673777983596561231228965998949687538923826044892334578814713157905849387377785128083527556312287852300559776510831523202594131565044579603702863729116770234871935857226146883006505175419820434304103440150473112301092e-98",
    "3.1863601290858868012538263520340496300168771985127058681902215493185822798609443682957178352325571262539364848159907503295328349216768288557673288344149332286939655926246512233355866747563722683390547012357238371133860591684706643051591865897051841939847375754408283159992007874758337694103478167e-98",
    "1.1618027159202141990007282027441714193949713191965720387872357350763357756463137520147949444999150848237498104923306437628790495455940086680695056860062019879965243019770032363806280388466292344419095243324352007693216546133842213538221184506612518318788154433634171317269494358537467056301357659e-98",
    "1.8086843927592166023393398601715569883861758869099695104861199716362411362982639301835531000744056996787646462908576305894955562349265109803148427266636903495305164492551673251946230339956622396737512024904118511342920454351405840570651693008860877561397240737827205293121070573211651903479095951e-99",
    "-4.4736955779986477685107611839632967568148342190365587052768902998784086056182687894960384432381400282696423605748139964305889312004698460725278063812864236893955386138989831515207577654863305632321079447353048481564248592768158078673084916793452709971847838964610756569345805236140092408850194457e-100",
    "-4.0196890515202707787181011464429106433321993556917434626811295079230827986645113091331624058641468733172674234356690196642904262587263180952281829703871196283535067652170565918885818476386162944233114317587018705344750045959470121167318491807105726536505540590516521659993654367131930004524749237e-100",
    "-1.3429080604959552721759083501014908861127193100631714639120328772833901606823322905639560637318183348775477126620437754866805343895357014113722725239155115182799887669811930364760221848076167643575140227412381305461946797830006624856459960212556072774491998733561837326929866877286728347287866157e-100",
    "-1.7232522173074587229968145367328477161179717571466750362382652849120861039127689515564322726272600717930191531970728754441548433344497905306963968330175673947838081530846767265065877383918119159810514421160187157461334881172124324817776569601750292347586876904620675395166320059119842089827259597e-101",
    "6.8354956594722992024595460782686697161592617714228001694138591529952248370891729988097518359102258486380426108143903073047872087036797886073596342951407429339204383117387032228273098397231385039145545034246439014316446740686291908366554124840656265174909221336115146098974459488998666530974948949e-102",
    "4.9995448735148978061673856332189603878110795109957023779937918390516793563327534056472391151840794883338909916498835718272731701149365930153469278575130481870093928634218366170581497682171221444307026349580731192398030849806448138347921776502950069313795836110824911207375866739198647494304544901e-102",
    "1.5307265978019687753248170465276490419486668238942151836009073884996120390437370187931717948082859169012064216693880720002548496713304205097523799193555809010483612075222809535743826599875429388757261622831544715815700506112920822074259605259665711397261155091779680559368699413923171229930303632e-102",
    "1.5091823602445892491993348564079613393507996615288387764217143571157777632679951450239385650084209289882437120750920761417423296621855221239974335264158847587244513900707015425968165295026962227308449971181808948533581775609671114916489470042389480648484336013775824197051207248094459382317137013e-103",
    "-9.8527165187399728869279089473494713313791378445204831342640236082424299737583268324361017426333197347932267435173016071324085829907222005893043186800855288603308580105790914080694282395251383636107235731163229275911814610001537257322074507357554163000503457885445619538564949172596636638678024611e-104",
    "-6.1366272372988129991433945896960172661059617096529092102693194627712165202014305789935649805556695100215005430148558204799677075062692833534712049305683577068495759932637833752239760251752298746670573263175452192976522864754228416942079526687070270714894497392293571510949421834713482210196992210e-104",
    "-1.7186371766488156503099877597521235122125941058176396057522593599415783419490414393519094956109633469408115424153519637002256167358130230476540700512616995997643255211698250276972513559667903725402143727302552538403395679694962462017312329116058453069667767086464391088350919677032814329409811290e-104",
    "-1.1250020073821114558035236185110462009947275265635427559841370265642578792149060065495981368632378351380442136299793983443286308587900437314383012225687395418949968181349159891890968719237601348492193203168606735936718555367582736722863230814911234749118370610689908788816722585809668778172985874e-105",
    "1.3641065055731519230678316041126372634064002067421930225245648178412322245642305529804582279712987457027983728223901938192688715407922029181120544249895582309581663266929101401816297307616808870114596403080874751287735726941704349973002654085652759924819646297911318778809913573264003715038357945e-105",
    "7.4383551678090128731489650210146376500052248538240073124864770523202615671513403521668740803782246089094980004249331125206818495222858438393218962873721367914821178356268893964788532987016678623190928404595577043327375398326900092010328757738012969243951674700335669828861330494057835670146770209e-106",
    "1.8974843216718822331692775496220707601315626679961427799826902077034685361009735606900768916936508317155262812935776669947211302037394929736590120477892570860122929833516461197061673586490126932759341487924947789268129231385574342915238556883747617272433501663155185238604768412572052299988627441e-106",
    "5.2135634752751533164450574552065887620881144323045391113379675441905551328770524783261093332596801734397066673039705758105350652201680589214805264654107451096028845841921665065056523044029361343129492490879705501496913080745345106086747704029786998465419959573758834948799704223206602419445476417e-108",
    "-1.8324448261010177893804653675507543363606628459121931373791052318170919952647923475271717420189023202646277832960566892153142622049260684834209302545948193422446031208788327524459048154410236368959109874791126330188058066150861283407862417831243854757852847067586278818052057952775034047870971364e-107",
    "-8.9073499533416852572992608426209603341344134611966662934421376326587040642821444787592339056540566754606160969037056456193722212715377788724679554644871825713908119879088147382826331001624569022371082207727821466167546377854412671694507267540120550326376890786536966507109456531998214449853005593e-108",
    "-2.0550681819209379063018963968700708676854297996533032287210258281211543706024268910579611487927919790709311852215352900572899967130698191157771630515535459194355057851191957425567763252509463345765054534932928635872571099817412704500561364191221131165480897599197984646715598454703611940084182791e-108",
    "3.5965437767092453206469289940405591814735430661725409692819603425565803713694895036296476020532769652601130685837246645861518236171219517078370850952399671142872681629183150438794435201850733200101258554751908394821239652243488164010696289850456273401442017043896715255282339024347895497115329459e-110",
    "2.4032474332321652091388895620682983810188793241206915612187213383894174585756141218032811163164906800159862843980396968120237596909154305912576668665078522502270727756493957121505204738160727489577409884408845556812358113140199553093923096464166273462058029712774735760086470089019179712959002935e-109",
    "1.0539599874800542129312452710912612434861477113703106567473814533252270012453569555404795545576337545769880436998997472349471364068006216824362493944324008780896374755087897561383036618889304490971847801207759894382172265304915880294520871300807548254918548754462719673790622749415960000587691237e-109",
    "2.1755879873631439417724523465976090451723852164757194744670910088575789019139003255917851231788223171067863402993336543284059880751440437649909063424440958193572127509085149114869563638788236555519750164073438619281674552581551144971239504145302918477265815287825301065916992334314747149855887263e-110",
    "-1.5850055832803025581826354158852379695697604864148417112847195920014248701004741443575769404420293655604833905455973098873366146385496653342366808584939059777162377735837672474189742255114746513808182797758825635531834584803825021550849210876580360178308882569771374276460424492016568249919153237e-111",
    "-3.0896862465639407451163508325249772303127649686566190524271580775633298854994729219185240502628157406011961019016600323118336344970241031221629274798172749224613661771993697492751886658205861002804239709741449174236732656278894751509244093590815645013742433423955839036362475741668764179054666131e-111",
    "-1.2322276958570847239558623674232163033913374672777553981690720554932577608403209710330994383947758071197840407298876613642655687212665798187057168162887435170211352930204973331380951047020263368935376960428622114511780912402630312848321728744554087743401704023985272677044153295391005879976611965e-111",
    "-2.2390462697298727544669479734293796814885077399253178246462895616629451289006238143382140042533485462128505148468402932243500870792459936844324117969686913175386576744488780179033145138990405806267381006609498576891083309410819775924184660469633777760486724863618085020248947117407138743581183607e-112",
    "3.2310824371206838329487157875946910043352693807625991853905618682589675819098596593695700289889836531457859612448605666235032986098718727613851878996374811123082560758474213656202243714915582598422782636234154756762752045836621972642197337659749837418998548411235554621244794395005557381109486986e-113",
    "3.9046550518691086621629961175851491494427271903697523252524103473049471001662784987161387765895620470225774249112175099604386552277880600707814468612934217726815709145925581966605112846502809600855283632355693081873244165398079809806898332279664724182842856953666985956069303994139239715469349122e-113",
    "1.4231180107991160830956713287622396670649949601125529343641130365873397672414855627153782893215803984571445699352752882608222538085429046990045760068245248696126879370410083406738934544988446037323251843534834267473195294757263751110437743320317882921593136327655609320806328618529582691178098070e-113",
    "2.2206248807764394258309537532161743702582242934523232398051282080813382985748827116546937137752842540869559709948270860540963139122787823199414661237929750421794345228321549296822077815727563363767290894846802675755134746366457038203509890813880876522639329889708891077783423558818338679927644074e-114",
    "-5.3837405337263120175673699074735254779391492713864629794624439978554205819384536008096196092184813113210341011988768714744752348012725286559516152130779715929341912073714669421227382977864632037224825883463348693170219257714891046917417232852950254121219890493779844926663690575338081051626681263e-115",
    "-4.8601274383123319411947263791125094608885663528775454940458262194430985222955858133743155863271939777242681570395056828960183140072242248039106502997044346494984836679980580706254109767905636987361482763461820172515462473618251552239572383633594260153697382705300101995230259150991186578261979871e-115",
    "-1.6227785352772766751454715753034047312782810030288665599471712150476442261226138984211059414901678891848814045775793997097934359691540259128332130023831904207692013338294674744211982793972976900498662592194783129812756524122652827281122678794950836574827203479242337211956927181393905934612858598e-115",
    "-2.0900483337014076752299405186519389108856817637963678214177112619787072468086899195298665529646565623233601551497791339929066886210672249657126981386862839633043297670199401018842693126206384315388542905148773924078184318956000630195850877562454581422093250214448887757092300341512257094537130079e-116",
    "8.1380030485324216355048826430459865714632433660798398710106731512694557080931679137259907099802818988947511137670169269732768190817492500713492466797983868896805206174114769655772101722287385468042760883852255227964190993500047280914651404331185530326168145806267547594639820710812081271058578381e-117",
    "5.9663381343636546731597895846732475524544699704844894568426806796598669237146589004572706961941342272832243438365581591421008799987795792054838542482611570451540898224088807273089036696076872320968228029753958656371935942566448847537748220719924786069255932170245764661076311564556025038610453640e-117",
    "1.8255892947114550373287824500437769685825607589435543905526506975938310850773271302181391428847339879239860956411985581296819974082198722495561816066710383484632990131712708935192662054662834326627928248981752882078018240697945122711780501465478121077821860408938950551534267086728537817452572490e-117",
    "1.8109552460877524589896487950707603163847173814791349450752818954604292907541211688938933696715182778031344867636364678882036493086014571153877962611113069569904315772724271577390778652468984213202052322246336282406381546708520895279322684155024400985536112759806855484482738880913131589637412872e-118",
    "-1.1597290363492190961535792035838383285383800376777653150885950772926127566873737834945506984962343734764656325732121150117974900565113096533361419569828821097208258692832068281577455511065382321541655456629648241460000259184503382210231878904565089259097341702147191146179657456764468161842996923e-118",
    "-7.2307633447793979221216146886241866330629439291655629489744153079214828844719212592871854338064449959916811819650564860591825672065755145834419988535703400106649006971881792476725730867464341670081466224360463155030783228818110548908754016336571139791356976720522902440649093214107755804157005601e-119",
    "-2.0237873068812548470275862057821112535747427160102796210628186858768527362002084454539809323470559009381479729129366465762540989973653904151477803119402216813537094284405290238603384433398116778472577463812846379828755315258353576247349887555536545319364515969539210920089211730058369939104159522e-119",
    "-1.3403047049400183470474377828246123413574738170174842878046068626823912478604467958870656854858173968917492843676068483093263658168560581606940518781455797558308943054064367451417822435547338359983085994664700887086064031967921939261141226664403620993573523807747220851477929757845063685608187202e-120",
    "1.5872063939077265559018443360846056161416106527549150721541457694153054902689763643398663043248382708212450749529728531533307536436278932797022182831141633030340649664349753595486378039496754849180715505331220876430062789138782747599733074018567878788241933540587750653355142233519392521864606245e-120",
    "8.6568757687113236121002883103947726776159503205874903133347994294240164813932479217014557177901856994404328618108653783325405096698539544268369554553815773627366627680665461115902359134410605048867300776866608421066586688562536190316408520343933658553091109261765286865679591081932512210445981220e-121",
    "2.2070527358295457772303829256210606937865579351646958251899535031463068631363102938191122286470927426081328342241492283021804843279893803898829334356304417802232704227560180166689347584464629826675130853575012239580424820723564222354970625032520446955008771390051299608839000987354201935936519429e-121",
    "6.2785121683451825159905181634755880864200298906146216390071241678017423465349294831718999027057586136529874092297073102201621899748481789351613233971788329114692240004342051956261607289151922646335313739433782417338853008918002111439819006105311884795498967033341845597889807231619521729505409147e-123",
    "-2.1077752100309539089096927373815206132985845247018223816219790071069659432976100899496817848491113789553789478953957655102353479463453516552268974537861831829926801228783560738259532882447369058546339540512307090508778663597608867059901066167494725743784497215688399303731864969773478928765358703e-122",
    "-1.0242650955896719076339874575209491101989544280159437599878540643315397845124180753579810441792387513793408322118697092462233221773276473505025453376381871692682735361000401804789949679732597467659747962215219863875581125980722335681127363186735792031697790111102054077031356475958945161835907293e-122",
    "-2.3620602923556932470489150642201261333758344253964895274498764304876346329375924471673314977613210119393362233880012408639351940490071137494946036175369272552719801744331816115454093508841651287307136348378018888621497621912099736161268004479542648348265442936918470521707102062800758604412087293e-123",
    "3.8427046490792650314513937019613798029024134094879074526243483240661251150055148419540670237466207723116248170398690037617017912440870620448276824699710289476608401084227480196846034695369910775068531413278139562900426034285339872220396026431294514343533094787305729539363853854866996770073137001e-125",
    "2.7331811929472788733040242603116658552828059256184104923061809362706771809999603480125828882118912808624817519221167957983206646477829086460420738780662298859083135295702243202233505531688496390529783085452292727112322608973044204319864300553261724863078821956849042089067039977666750080904270383e-124",
    "1.1978803752863246140006294872883860348723206667996520049599667578611694736481362192584758999741760606463047017978312139103847998442064003529413119867832546905933371622652248460600495724153865235495652238894319387396814441123069945728601439468240994300606222810216205523332986264807372302096078645e-124",
    "2.4720019145800800009452865119781736361410704194964723241091159547010457494323524327236736973963593727335450224753139515039907845709701085283185945459894243710610480559597666406703106774383723256833409628273348129065553096162625307398260422055024278461815375271979578328188821267264016982950910471e-125",
    "-1.7618009729582593716455822412797070047056282367113501811390763262672710472112312990145620406237560296620315304231702824083903102911404722452124799446228118931042062942587320169992206206253690543776644772513930656822947406862887953533169676611403190917896703678737365665171853755091268569501880024e-126",
    "-3.4749769259586451780964237828507377262746764207127218667784522638754543150955247133487696062551913065649281494338292685787625206029104240664383099776634101914962393869514325373217851397268684339815083783594503299529443202443726897916968207074473892182357953647538461580827231882552737663696761895e-126",
    "-1.3846737044673635331072209624062628324529935612743433849494138691508060964729087658643986099174737366487709666242087899691433701119907317972602485126987832211512413957147437490167286065345981872333783141598972336668586151618481750944848949343122463153604977183411784374631270476997415294578439233e-126",
    "-2.5160896041193562728286563769977042354144310038080063153118272283697675995824139581760849154095719312126857308508042857022516790038063206362483679161174962767330400405161189411372622769976440220550450761683343081270144005388403039488760507863539064103437801098284357007731536444790704966249936346e-127",
    "3.5783937232518068776503590200361813811211441294398573814858210849896650825827489858304550242764627183096386582879230733819399038786111292953256358665458444857598391823479948191144505227675531877760572271814251565116638600261486287105606771211796442101149488319775801111233417903329417856220260445e-128",
    "4.3440068616042993122649397177890573863585616759827529814485275736939542205753080195962079432269455234841324133680625982841838660433702180653834852317622395483336740799165941496732199085600510106902682619603425652340266824100717732322968145155834102195551535516521715549917715241271046554276182063e-128",
    "1.5816190069881581087249628833674066525996466925842919407149106680619412296784321792196920317070482477267615867739158120998943971895940654020488949541418425640218458902048629467844955678236318892197247971551228207643872627073831259758573019329088735549026879194857283458296659283925378622068431572e-128",
    "2.4690506403881635183910591981541744373424666966896015479523782430952537355525130182470628849660203410957561466266238219251817665040391306525844556274193933640561937026822040042865456139004625713592784875807420233741295738951292592818685537101777540946861426690386586058908930376466676965313158993e-129",
    "-5.9153658130545759014943175050452545956387701896533412197009138095046981339076824448438865275770453218551086641009103351941950875124849254313905337974652720103089916687911448558262867798245296463200788294776345317741998521886073655616151186269879722927030950998789567861948456494822362816329731471e-130",
    "-5.3497557774852524400961887333770090211270539615146908297890209259796791026214710356852726820148870449162646944110011776014126080941280521460384357823963983825985970590501864470089905159292732182259395543820102890209644957115391603035287411104332820074675404306384908661350014305854172981767665423e-130",
    "-1.7842580553052770601057624588099784685714667597892539659020160720428698768617735724091461629551175666296791752088112956138321154673430172277859474921163142285925092404505702710181980278375711283804334116694336261950436280853476491900918687733411948083530872614404988373568754842158968593717318299e-130",
    "-2.3006312734687651645120999914522597242088836398947141410780883148116945810781056128185404860012335659511711690154914181207846211737532866722638390602779077918805759424158677087157425168339787611462919595527777547313072092940763622545547641640068377347893679706563520503439598923581572939024242153e-131",
    "8.8610842280875008587220709658062940582492767035639227732519603746476745335918268228281058003735779982124377956074919376738794562966234620002093704348101514050925070406294458964760024762755537456380019866146456874384393725800207409044899586006701954428422416695990082540859869275473524016534441245e-132",
    "6.4995428457828624501664918233964243074685596769856881835837346649215673383326669525938325847793681936270691800551225777216583401189188895961771501286775581270089126107093250677863823170742700547772735563969464941483163559513991802173947647130075895303970354826374678089115525444874639455248875470e-132",
    "1.9864044047687574936323171292922747790157697638048048833046605184501541262593355918969156097825591072056804922351959925772983493659788914024704944161021708570644021868505013597673679052271062008746970102899324639172041891502150772012264903862516541339197562055537380152204292653896313620382277483e-132",
    "1.9751294203346540277492844498808594615033494281469746495172928727906148844439127961625948987993637145685030340169242486157564435695930056951237776410813082148644765918748492952683130000865351715879215959495046769203776095577581986911718582361883534303613204750655630130258077814039483034501929067e-133",
    "-1.2509899114818195399622148695672675991031034978819049966565665561972405573659859120890675537390488917665706460235396317387975155502093927077439741146806135291726008068056838092119249490544107427686452362001793528887747405405593007404794488585888791943244820169755469473917715120127694371496177504e-133",
    "-7.7975436782203364667589060062638427069684666179537877170326840109106809532473483853495444639058669631129109504031586506278355182473744855695278326563176017047155609542979734807549701242570565583121665682705149484206269113350786772119980662429718134915516450008568954349999901693647644346047795125e-134",
    "-2.1798185504901876315980888600135159798075853528666242167789526653356771919331837710292799511123423329715045593144400271165886340393386404343234177534902893930473469606651881186473970908353112370024148917543793185133355252610001228944236108083377738923019259028751074147713429498259665433484732126e-134",
    "-1.4509818616529495833310633126757897302192724213716272520367210826943391106971884052681487774162981628666933650454430067690342294627088493921837986179602595959285179030138149133803746291713051658211211227557011631970072988418221040701593473126177560694988775141224542679581708813421322660801042171e-135",
    "1.6960525999925685116881820971260798650124491532783597009242475814742127320166265636277752154695283737632381256608987053131767921354857419194829410079304503569066948079185682137475552022388111007829695237457440410412101673317077042469988835348556096018264788432983143854856455545187814826151461104e-135",
    "9.2436235790553304042414410428415553388873582581323789227572702588304742568147216193801145802401352982423943351139405320687080928048797463174517104237415032393746660480375889394892573803735643484658103416837412297998728678905724893512029032979972493898438495033489723820233102362636696444994292107e-136",
    "2.3538572468939385613933340381261764862459009208028460366158095248404170696207231148581600908483664513490128971608832591024589365716472691651813500271930618373907267302286338123135078827411262777665240128674632905541887572769390747111919818762597559422672788733123636470264368677411869621324747293e-136",
    "6.8043694118792981038347399254508232756156013186146472934079933956700755085935472069439696800120041914655583274970012565948343346826517383109801073162360561350535764299966835982045778319573242792401090312604988953137299928912025419461060954962562750878953021034046163388380215653534211624242450054e-138",
    "-2.2313769519435897053883683658612911636619607163768323654270315054581968318405279786907800682808738508589138496365619662895841691777286882293065255432186052729135306041765096285750468973585256101774478708506053960597562525965182415943616232616994515293572352851105060872112104349927188047602748272e-137",
    "-1.0831966921925341803626458887754117841166736875032104214043123242385877472880429586058577434070457683921678084299399375186482453359856362142704325249451390197707332111147540972076911678906558880322767900297889468797400091725303216872148537857111339974353084699487830633759604638515424236170518334e-137",
    "-2.4951016726724664085689995644006577765515974145723250635885501717022267811940102866922045814244956829508270723954955309439377836983381583179959465008415901717689623967365697885819116020304965387115395319221232797464497980209872244137530606611734539539623588290408310001835501434695731405471812355e-138",
    "3.9065023023328189266137981302645461667720680187263642862247795924064163106264296553401328056831080243403925324667619428361885443368640855418389016136732734725927909723274420128275625876818909578153933311140282901558588338389396746825899578660941736363218340539670657699839540058549600452949409867e-140",
    "2.8669472954772871698517563104113441115081598181511972022818325501458486139259041148420207681076436246694645836155119060776618884920067916114408924522195067195455715701006128867601740723177571922895080959802961975022266589462931839392090004280240594516393544433101767186888580268715283725681327255e-139",
    "1.2549490152286542743110194290876761261860330380896834138434698811124493702124914880778692109232630660298544539284423071865110830745205080385371385524574964312442249776560228994047799550700679599289761166405100044565028096373327910156816041009971050344025373302355932011070313816770160637659098656e-139",
    "2.5869711755774191225166298017182442069675705256807740206627355575993215637217892745346478244954824227962589231429327166981201168549800342033813032989666928781938209417860198244377273527273751798468115947455385716788489458891873617574277706677077986789516270892264023867143909503776010342690674480e-140",
    "-1.8228537270925697275372357969793501813301638871956065166318202225644892683613227143232259651824368693626217798821997304501816308327983122652886809301007190976991736572538156778277491571290618676280065768718801569023301493026869835121514720325783206706178908523511047729778947616992610183590542548e-141",
    "-3.6122615162727524115592429318311805602111293469556458743576868210954518227532285803291312723973912403214278994123103703568019822838322938985119006613633134344587824779793957945728423471198350984088053858607200065498443002030269618072603658486921659499830084317286884181921568695591960598308839029e-141",
    "-1.4374043156287921072430149765336517045450735158584766828345244208587364180026686942427924396554583303607722076721012358939957471330163878175212553485693992289665435755673264226710417914441384361787025333100428871699188144287587521494132344837822054699294135898883745511949813104790686361800675800e-141",
    "-2.6091778779633614908529957879216326882967747287074045828129753993980389210434856059448703057711753665831092701556627400612913423058781996431251332799194657671151457010332350044368900334884395047550261672429102668698178918625350388195257008251943978281976390975653769847287235056036401893066320055e-142",
    "3.6806367379074891502717804291983194234710547461230108335944397629936901128205349325453858795197963445086227756297239082795513414134205358540304031966183307792819170474796901958651255583254363565819043829713693216048025798684658119750331923041511514419698867581722237332892169279590358747996989468e-143",
    "4.4760009479961682816577483627715835609446601233015941044978687823800762789877381610455635928092274542665718100697776925464400682172399608429272722776034501297477145543546305336117074351284791899146331582076480027552428891934143132576850152626472403457364660558790176410385565415764263135609621686e-143",
    "1.6327799673990602997223442285933988756197931914789148822723422180821635139451195281739070053869846415925351251952548511155208480580531219387600051712206743613689890448443156582560768317822248527532369807147866042881786574034914731999770470126634429056477204565378750935781772672370580572377965732e-143",
    "2.4324864936869453885599960123454261162915636401982639785539511885703561480760685960950764475422593977311448954157262629335275940497987883039577922285197210349362862837683354849816854306745771470331302936870169696429309109370712141235385325617950607161492094978801710736513663264367570886925797440e-144",
    "-5.2861013768917996949237247157385673633203708937912515203332083568196709115311255826873037492497305837386506989607034567299409924480928385461288624548460512367913124831514734723137491744743324174020082414978334882010516750263184380884653444857161010992475080845048848300237688517087008972772774127e-145",
    "-4.7924390909092022881944918634690321988691650933308642415508755005977500861757289386620342032421796357533201923468088438777319355471228294752990117410126792808425381157629614501697393569094736113121321796688884337835746344830736091142095154436793849355860247954871864823917917336114611975997988407e-145",
    "-4.4578651747854127017334528807851318245804745973453008334142927450774306517145599893146508250183288330864163586180816252048345303177947085312029159901794444479935091219939153715191392360380141471420158495135009207317267906978495613454301222693818949043496921587590422667888456332459258412433921317e-145",
    "3.7403483591027127604996940612358325594452025591515148453410909343430430219948502803065109353426558298977086634794153943859252696053645434670264734116582883418082219405648253168076932500807932223698675005374762420920188111460388666036860893982038490057683281961351996426449989090784211948023499347e-145",
    "-3.8533607323781225713117378919371965160621824858315113199726989036003338066161504134150421806326291373432774628091391438423187581373992202361663018188331283564863946519634867375638388604924088725128680344188519627736995361746564322606882060428445873800343678971106498010686647286708127884669614439e-145",
    "2.8787510262386786655123612916674127348554409454486687219068160675582418910465125296354100005445767055214809170305629067005293081217279389666828486183622407035578861569719485970430575699712325187380915045714483520958322496308034128002961336408793549248995568114590523887957953279011624478564313185e-145",
    "-1.4352481580113723256683785544419691420663450969018742278344831031835263453688780845125383558443199679146558594742925715653994232868549156246185225335702415100309084285147129168284212740498244937803899754712506644690083203484276651374979732839991650781688727968007154669547116010546048627111222290e-145",
    "5.2853082062559102026486976576281181927738815389928486615712385173068039374810738316171625177089020358951895603084710563693328552856066845069517571846092996353035025506038244789245932600949777271193921349879495293436173735454824148213560593069687597277550942260881136511823874579373825718803559385e-146",
    "-1.2169671969445998965523210828845178954529060018216857610835883939931680818395379803735646414291758727228765564638015852694846979486050394580848126049615383828644302429586062504889562552235083705441719799670483712597594939890156570772710107236185744544156890228157305616922462387146755447033712289e-146",
    "1.2120851498045047183553691741166630156494387069953433976618010521333206872003230707336353549513047389775888166057823827799196643332219460474968253564334940963853886755000698648917364732639142345207217558780875843364021716623777046375754341329906700269904918460053527139908480810725596581792191692e-147"
  ],
  "c": [
    "0.99445125524326007199876052671025195141977653907960343978143931991518624615638618041778175901603541847763853680474600285764116854337894666710804575604551644677185458656676953024223756903219213993812084845551674588344669946819189690238190565482320833122212386465205862411472918230653643229094189166",
    "-0.0077897058438601781952651380102804905230049865799552082646692781736598853559830767938792410561705309443377051838563223321885658657164377246658420265927515086426778314845212223001642219144672084270919375127153689538578759062555020299500165060582068358668513978691827702452500973404833609896668807411",
    "-0.0018421269606550653315507797441359292019502408735094386363153448843752398151566002495088025829688178823466083491164916939525283583337061586156290410226457638975285821043938615412004889290156030605562444716219087847544343699995602451893191431893945739335219915667302744203591119767673035279385400377",
    "0.00076162730060606991213335123039851923283808811164041591003161731147168738570573558197758534814352601543860645157682374928035326435011527796086333562346606588234668229612907481040202151744299087452238974530654293588965895548099521183585605655778215972281979987286925527576061659604851573424319962775",
    "0.00017848291110290146429465193049769751516124708069835104741328674663058492551873858696050777962923203959974225289701559694072069808465444292726550345749396640728066720700549611821108573114547941214799604555306240897733534203258067557904162122207438096714735167487208917053002517223052580125544372312",
    "-5.5376472961375429878795130145055065638623930136181752377821838698597814362884079703660538578527129669601098158954095334867898654470971753379374820514053803744352171899867445388607948302575992472549608438867786014895666011881486377329458776148930586085633052159567963462689688551509268756964780784e-6",
    "-1.7236974478857759291408992743357166053567291537953670447768239174422689167225656134512072034103053598807513836806608926809063727521557413145169737302163600977021632231269908217808473043874997579541319374535647016438430761986166156529449929780977639697905288786832618850539208133390739021132584689e-6",
    "-3.8427949352692478437772744348347945530456502843937115324467594409617255918982951430441048611659473468487079625549212565909951265682548033312474518724479287839449881988809265240970009984152754796627178899647787092100188820112196230350650745300105383665521466397832573404647166993716878735692090173e-7",
    "-2.7505030683472603025589202592385162923045841710660924091863430258383676823921169990199841632818247611273112235124654541246691602468760261675839080463586040232792016327869368048983743615635317114213034296802291540632426084014853657633116211912203583729168822193399712313743058699293583631452597450e-8",
    "7.3793064349028942762661019277418409381352101360195184514568263417788301231942064380088987565614583477748371853484887589765998603108866833478429288812017905417014579947542121463619767619782101437384553874392091922581222071418178850530861290038709829162588788067457184622226778218899734425208732020e-9",
    "2.0124853132894555727772896320965531941079762139349250162830746800856880326700194658796625210778683144464828702236963918305557746443918397140655323051471953408830435055481218611399198452818818667934949292973752325567006588726595273344631335802328058412431678327438100134261553161107919648479142895e-9",
    "2.5698139558685986876779129510568265654458271500140818499327657573439191349214209528326501892188676084406508079934313730823377475534073763416274720959648010069176317827897374039477692336678671300428705367288806338651502032052030078072294809107805119258763863028619527280600950461587053605179904747e-10",
    "-1.8471917900307422201370446761888653662794070963902496277425027154869706163936818476431700437331988932958342502856894572988994826662559535667764960350699171110394866644866620424818506931561114811131672917491965075077365384202497320252650335449128682467928117345632438449984551291340492973030000881e-11",
    "-1.2377866022407928109031705023169229667433316616637873372432710763356093103083505537134476332504506618843341082792316176145117560194338362876531470032418344200493841116676557293388803838834446029722415556180742141590214013049913999728366738450437700136763006471664446171066482701655471312125692907e-11",
    "-2.0116238974481478357139149325456338639746797800385312413119438740624780597226178852853341251781578428640051505504313170943856837106086242480203645632284776940973409657447867614201186200590027479770387939476372521580935751818362157389568305432953813273651822346330853046238798296634922748426816239e-12",
    "-3.0273090763032316308675490522627036204969826744202972488573086017993857295625272053853244733872345911249292013104537535722972263496467684683806312524934509854552261303288254181125849056587829313854672210659958564936949665981482524613567349105723830335482514021862156455285456222024704401569659127e-14",
    "6.7774006488620190230637414076784909847802866993379199647560453133132363060130501732353451009687967757397366039697391417790056320761154321335607417723009727084065602165698273984549117159563676232835806808519024517080376986437144660231200855179860297137713793232965740553720921729305904254788503724e-14",
    "1.5841326270059527489600657872454064401893180438694860761849884959247964519482725934519465423214254985808246378239944090888438205776112715104933931373726260838372546671898967573064618333702760953754490772291667892298345262153650195294243547447926917124138874027118200014699632023060030594047925423e-14",
    "1.1092120505467271150895294988006348428353976359431293295046359652467791010621728457026727379739828425623951586144937094781784769441401995611244252492418713876585243884787882023927636326226728663632553205469423641664901503516459286199452846774906272443521525043879582664554579183005357373665811760e-15",
    "-3.2595452920851237595811117611993190768029510663577035165109944872532989952845644321866999931623582692437604117999998282806023592259975930761047835043472411286836236708163628150552720155594735332780844746710080544637977660552812921752218763019693407277151056538504957553877318911702825513744346177e-16",
    "-1.1537660650116530252921655139697612305689019108041876166472625201607711475941430865339290793460228625148940987534696981940928273833149284862137189810360326038396001745738438036099480880047511357891482860336485456635728882585839409238078358524833915521585264143898590378534329461295440300272936414e-16",
    "-1.3850282330611288011377616382329131560766062738697606838237486774641940068560161523119815950635711041189939710875058331494021625038280755281784420530834834688541497248451711072927120601296246489112547022316019887583548595125273348772750463813768791978199733757747054664444976973115192409767216252e-17",
    "1.1398194294210288349089153779876223112397552989593701933709147037056678438326024140780638900205169250242505179244008433736234281576111378664382483641211157951776905025057522975641354707882436912376495146988405463437867177006741722274349355245691483984263784559989572090757066530175011613786388511e-18",
    "7.7952159193124963591264983035448282302908819608444420063391097169250818796819309697363991364625737813158687811945053655185126759415779390756341966513983484824358367666590484187062869973263344139834328601812392751305231385173825619747725865728267606201404117712572038248346963039694154003240872809e-19",
    "1.3496999704315961973584084667445648508119391677146359496541086833216971051459817144668571357385518297700691152082238278990411199983677327424009391174158879357305008003363294811605780271338083286359709770479852351621539385785715206531749262577632533130078258791057941011893659394550671049877210368e-19",
    "1.2663342359076623993843226428507864278700983049520213640108266669099192844656320756597631486054038720911514527766653915378083536234855890844857455371727054326208832924281803348654946323737737007500168797066478289348138299879224959251903110768575629907964903014232691232556824692437705720153928959e-21",
    "-4.8316232241143190840220806907093528205323791234862711349825037872615519210294990012192411871194824179954360549537746757290802006044691335114152209488160095744165938084941221709048841843674763524059651144063692362081133796221479685147985458797982549256182167007132189276280963064270560879581194053e-21",
    "-1.1577227620838189082482199069101321918861005738624448707758152765786101783457391459240368883334914167936080003391836435595857074541402879965133190683289633369935243587199556470280783820999591967986523558678980641935361126328916567615040432423915232428000598471896395536478806529207391774095048012e-21",
    "-8.0840371657641801639775513800270645973328423996197328650902375130496689267030999383690212174383273767683020429079579600583520149554482736409710476218968680237474842246539717071810405813468786491873480747675943559490636771613876801057446359005056765613524728035549585824365446140695451700754001184e-23",
    "2.5907657123674941341484429498613201900429322005488587834160065672521638428689134952537066000784654723759672527803235763021601554184837638394221588870266820748703048173833938393651653165229467209067694269815466910661059145942404679718734854595909224707292688014339150740226163627579576395627284364e-23",
    "9.0831661959761177121395297337975491936781979497493493142274034840967651997703505764045125386448663171440349489880719745225621013896739212262267288045253589089425133100648893037836832073675692634708232383738503223479532125536938899963463992101501859360188408654885609980731375241907855503269288058e-24",
    "1.0948311419257216856315144926424585872768221117570966944037589824254281537778634664559546209401467923288238681088796297777142838373934958972942186176685065990383150197982681106482361870897479247852156497314449846129763792952953310825829478777834535835448166411781929511138517482110120946041292679e-24",
    "-9.9269177759130698318517320793288404334875690877162931974215727216744569694413305040338681710575097664518399934178291239082871846355800592091209741812909072848992979584114760918923044186029317243910686062212304557837684255174108499320812574176492052286675439360169543956554031899258823162022360681e-26",
    "-6.5508996736854628050035896312293914061579768121574809893307139853050659555227195331459840680322194626208181162730132980959891222063113741750671809442734549657519705070411131884577466262811663977416700548220758940638762058862021887996243249337585786073195090854243582735405905552106343495714205180e-26",
    "-1.1301341310591388420610152914368698311302014504409867952643713791924950330232790898448748013347196697826708116666465901846404929815921623153673592757313512687978180631283356130126947028433783585286914005055946141988774425585695562134177148687671624807859818755135994465208437872628771054997659787e-26",
    "-6.2290494281800176176655091902889130512312157838406327560433847628848290872791669462141563747850823197738403713930959408941122637551987741128127696851001162008813549847836451850463295393947930852131868557545803762338791731894483889268161834069146060833672266319890617491607461308845064220941258439e-29",
    "4.2771820106570964858472245915816127412257702712005873778892213940025711971103273807460367700037231660905023634313245264701067123720840897430245552374047015532110273640129070762904538139425473256176777116779505480189805155949070908826178988091396367495237245578662898470587364034648333625393977997e-28",
    "1.0176755004766188101035998503071908626311063142003769356927306076207662709012022175476846330805529075244358241320053034120724747666270255767123648834707595987344799246362437835547468095254389789381379498695316862875616763360293146495354023326445494767665460962762005278340597751300462248047867508e-28",
    "6.8581860142132260785754123378999281760733323367876311809879863526800119041323358368731024270964651124007731408152438415308599843265738171955710534279849515088393842872141996073328791891824791970740697456519254230163791185828629288695733142453689241868774323994730299235937202532166404917717514546e-30",
    "-2.4078460777893942592782194178547784698215442317189340126855639278418064176675212163317110315521496297931538035796189033641847686264631196475153289282262854969319807120098787647505360169484915268095459949100133962029178837297159645876340976246668901167787951350795344867372935858443785982041721047e-30",
    "-8.3079496980179486029867638492879739342189861235126951278872563733260091635023851421287345015923624351507007786080003973323168586558150574366516105676972554404547166192826309070127134369643383563360197662890530060519865390866993527141408172305872661621120168612543886368692830217248904084545491273e-31",
    "-9.8530668455183823851352692745516096348931595887877451604963738087401043181290669794367302016554606932333594586674061923924013373598995434889892960417952960654235930037938593190274452729558134173912205483516638192739020439973563949441464569580322904205832381609774737490866998747837407478163862194e-32",
    "9.8623694052010758720114745576223708788654300042275201518448238203513267734119031624031824566473639317793144442317637377773995999492363015612621877690303470924780388079816025304322747916891862146105363080774026576789140012357593203099591790524556744508219859475364037313275711128906205756899171705e-33",
    "6.2002850822555506818480521802069091663256171820139944967203811128639715898864934367337206610823229724387647944753572721606431706869466687744184570194675689732434612519838883890934774817880616965041048442186215137270489147963534479795972901778240212005122867965636840919693189567049829206683128847e-33",
    "1.0565528402508406458483676762609074730312898131832273875350829603901876235298535988188121320917843984450116380519596697187411004309261327793611277762911294705457715994602679428636915121189722549867391863185731745792815254263857697506883580424474084510057102551182371080624202835575486872880253779e-33",
    "7.6565199967569217975047804388618990987882943095990861367764740161668012125912177288567835127397153397460264764955925216912229861197717121139477749286522604658065993189384464393937208874061242783495688212685101813598769600661468895998171623650407646402306049045932329875043779063619650012356669562e-37",
    "-4.1794624502885756069540619431246978017307788479534167709151664142375119816497978567806821879894855087664743202548677858785755122507153652133474583758987335974756284941301281134816289673511315235504048597372553002064534638364602640973613432219765828217961665885371365436332321311893181257336677534e-35",
    "-9.8037836239894402413225367943958933936899736225043205048946804893091409162711077914983407385474968014252548938571141902001659871096230534098826506260899611025775324119933995615891334855050995096633426830248539654526700389162687044273897993384571788196615774341966419583058446983906463292796602398e-36",
    "-6.2960379836238163352958219963936948874124136084030575268999226806570813364213753679216760567773237441383033888853727000281639137721995694500875421337890341796758788409571165254550654146529439436081682531582763020080542598670377696546236824912454476908438227602016822808708773682039871018813040199e-37",
    "2.4338902754294290129597955819864902264969393651685518189638470140347186815806488067296528419943055258776304704666106529090340765369290425469187929809891194656821651271559415509070285471730150265742926123644150289117760652515110959586227385972714935875228767629093167611888691851871581092038790183e-37",
    "8.2120984796092724399262040454299350058687332408413247736946487418204298186848506442004597914032979161694752111810215592292829672202864616397490693569092589666545199063063994361455825937877836584738018126962353511634357702112984817734652312315441020992069601173902920948867743111893042798179698008e-38",
    "9.5207663964655835669410648514566521051530133605834521104742371348385245685041397206673111708350375399077885260373001039505171989625043201069676419724334922524859241256579257036670195770893037304828786676148363442970692741314733183608735149941417253544680721398427581412221449616173712595453728024e-39",
    "-1.0510510053109296504615605775727205043137761779495804095761637868971421560021308860590920074726080396285174333609336793961102437202741704619681932074255992217860929764152922827090994970614109944365267405396524623262375902142174800319478319133431500400713257862929386506594559963062976994841855284e-39",
    "-6.2741046454008698460355481322045657173938563067292661599982098753628615979626981190535072357163668991188410019980468990314901186827350551379755349355753408272227268975501624403878225704336627764733078395970637522763415502641835299938634415347744859035792325063714475522791492559186064020390291969e-40",
    "-1.0510303526430329236188222190766465097564593728138882695191914236299477114517911625926008028854533736559218781495824054348733285423871480828396524856981325546322923995758384149917927963982615111274316082528290509732476144826668553778664905898492357521756024700685333524336629307122243866264320492e-40",
    "4.7813827053678501149622631141253679028141921740373915673612699531847616999416592674339158437447901041874116571973343272169126888485928854954369727661022285718670939963938271317025332651467673994809943859268991196721006065874123267472817738185673604875771437310439179070976640875689088643903668072e-43",
    "4.3279239806962726504878005341371154806802271488896047212401845982192529341269700315813451913955482868912367499973423008522886833518399375116752966919171710362060891919324273589933536728960200443043531762961006328479778502321697062840788474539237286407562188751303549062337734394442620171870402748e-42",
    "9.9730963247841814462501227546479093603313281807321665411857860235455672240804622587290716786234367748453826158572468377901939015095267806935929860744740722804441341610278171935900148289644040261689380467489330384464221911539420348415485772703109354054322288887156315094908433262762020902005282705e-43",
    "6.0468488205034109707951439732500471725734802901288278272054206719428007982295337854083048066944646803981337943285616641987369835768052283219808846042001817110275202129949757051612589949873955861880330148140528205980592988338704600189729205043397753881162492991088845551339153184412226829414230667e-44",
    "-2.5878343449509103642844799111681137908591332114033005625831975195417720866153688859500731074447710180522023055865875188710261817241145365028511528259608060601166222577529987460611455442973630734037608938254822038664277143961468100115782418089887993113941223841853744204412950476933742249821964598e-44",
    "-8.5167014082147073318675513570431246186972526991466662808040717915508059242896338643422950646916962363059827738923631432015886308513288159412256900181564692410607609022206888528267193327354835797642749517106427853958541535753490211695226576220524226898619421855036717047560605876282043425652776972e-45",
    "-9.6132995751024153143561449075067528308106052616697285519492473087436350891604138420382436703147578719430038062115210927623905023796233844927408201819597256094582980393691969832125198769189186209702349709108649350701328865501944661210725220218021049857427239253826250377777880999052997467592966659e-46",
    "1.1688023641478612827976563834631631149591102208670538278933113561702776759923975941598932537925683550353833398495402549650299265753362748309696875402747215278905344591173056303131570971331336600128048011100541398835271093849962194942253994576609551542035393910616460654837616339412435384313748863e-46",
    "6.6250177219807862870504835813513284110808581285241268616686673573891065220829003995512630747593574352119127602172155648642908042963223902724529416562053625605356867916119656082649837991346504422826270247475954037308210970782239790594039354166172679749379210322521103507966931839176370458245353786e-47",
    "1.0881500845675648952891704032718690725710391317746568670641981356872009872782137413576397142943571757889496483248784102542283991449550865027960769958780378610764291251721653521824264064333447582052005138405004709206439794741960548971802076570666745328968544596029454772526576664418352460514277321e-47",
    "-1.1108958643341931908886056062174581037603341175584564943296296333091491020458823880336825261972258071154580637221244534644498121220344610107858874861844423790107558846482771890596169065051574447140891189702642082014297055195017296827786465909484077811484917899294795230203891429396665825669318781e-49",
    "-4.6549019630136412242601446092222462650914773980455295993742256720100687006683055902490118946650676651203601860542148535074379082694443400753865619987615847415490297008796964722363684042935392264549685522411236252450136751790052534790701727447718264942973730383158191460684636378041988298825610533e-49",
    "-1.0517564953155960611702810255402537357350959362875346720345128593336302186469103484974126851467123624491818504836281993119536080225501568556038746849780444571998522189534034035400219098757935627442090457848578775225685601174428154242372194895734647534306055827255268478533835482088673660057611408e-49",
    "-5.9705879053854356553483878883816181735558271200244189827051600146604195027114746145661609476365305699245178489170763678114364174238611988412188120800320940556592995457154658430825257593099740896626983417546394047057690729468317032107837195364690728544249174892163452316334691699427876179722003977e-51",
    "2.8457492810011815269833753186525088997129151536984346881953609410852623593880520323065698815471418047184481084981895210483322390064165832232969185601713840740210577500460380816456318282892366899050487021381851879896152886199230687224059100268100804858648767438750067097136874219277195070093332132e-51",
    "9.1247081290290453477874717058782478907192411345235469452290649286593852861775270382866685523550993038031633892564191145778176654237779151633615981856886147417083326893384861840800090556412133034286544332973406667761261683352823861259003627000071008209015366841968239531729673941527148269565780865e-52",
    "9.9987057196066065367023841732824567921479379235725405488731676840314433678639304199569715473868106343091049520849716544401178226039955764430851152878460435571163398962615151092877944489746759954582398679083622422039932649362123864732597406799790801464628446133773150513830356757690235240326791248e-53",
    "-1.3367576508182832640051659883750922147311007198273155241682708910059477836976920107014246038327258892206571880671360345688616347106663577964360309326198868030607368208651109675843096959404713103412073508723891815333850958752595283854779434299531041976006396115176449082078275398430979438121787841e-53",
    "-7.2045878032494858417614614953585975698601143647630973632205299372790061578596819051394540940614030814983173484572728597501939524037925778597375333842452454670650421443367218781365632068377040087213351141756921529829045157546498219215534602024795623857514810583139703724359185428022028475037676100e-54",
    "-1.1582517606212367279011171088213791365482682189620410345364062913944455519831302856820630534893862285871266774633091579317865805364370895365044465581818196635329228565024123248358285998493719451114830259004831669613227934021196141578907936787110854591251526151453575109332653926406847513080000047e-54",
    "1.8773364067412068206343263291962065240535015032051110637285792831815706365051907737033785137392937069643798740837065319428211665410377575211886440120195603829789006865249846038789341347416120020756605346674882071866853272203307563448210168108996681485747223434780468860014868223763431883463557467e-56",
    "5.1417996321825580420381099679819828259767394142885548945260687737476795062965543597895599327857935718259664820389413559855454706036391523687837980154360071384121103976519320388789673465480348600461347404767330975613244462200947567912205214283639352973332960901314162381901004013101959346911297890e-56",
    "1.1378586252257982226976602617281613704405765866423395724873893863254022585145803119914349593675578456988790337245431741116331877935906463758833428974253172194066501118804346542804045386209554434358707880024704968016348341111210935921874247031059223258944142248548940604854735730749013790956786795e-56",
    "5.9962722800052174506108462141794862477913644671795074173521899121279601303671329810878765763431598745540421274221149692954096150998878658367859225468286917315735292269073381811563474965340284061793823551188197849906164172826602524080944316396418106299696944982409600671607670924403859257402804279e-58",
    "-3.2050390994300432313247942020597385078064459307492913372832487987089275168265855503647233080682994614283297329492914267412523859206437436990377243388402582225030249393044558771611787330002507974201819895130829440403830140046219455516224176981562320320177318894166551750431778003176913278871509725e-58",
    "-1.0008025108648933450917567390505366964548368477458768955855100995332841166488207084128578597481800653389487899260791831206786915848041240422011376901201004385788961204438559334398716272260684101672087110891151502901795374605872191616807315311264859022808969427047043563088820689875626167516115001e-58",
    "-1.0620860587522354269039012012014680811656315196740963877646887480063757621006321227806613388022652334346949269598509045786027080999060697050552410360455092479933937740946045838309010721043118726165412252232216494996873492533149353117138031217866059497381407369360151852432883482326716656739179603e-59",
    "1.5591786505032512013629090536215860879722851964677846858343869509490786418499984163306344095266714748422703455187801133881744497612757339866297577045684980389473294204761484571405653552322951771862580137275415471253088335690182508758260274077429201989820348090964530287892999895640457584239872923e-60",
    "8.0052438758152763550181468999386793220772800672452477522873897185407775972317186555876462499039878097391446041695201308341451887747839207601195275776456530127151463449974930963977045114848344112245437922097907086897015579922030596716172229447057827659020812385846167040511221154156841535308229341e-61",
    "1.2581046505079022182377469974062819771648940507398811485651823028535504050570748303237427615512857730051693242372549296813849407655522249322488338061951469992989755395980485936056640452430061024486977754441861871701016184979734006391437078716865841373670832063264621904681029168090115568287676390e-61",
    "-2.8346273968061719880139414021988216411089698654502483113075818947612147621367158561653146412391585503398336237015788409486632088685317325271414281177163487727229051042145652272149908923785935223837902597785446201072905926197090681190335937165739838269997422119786774393490204408568154184142196414e-63",
    "-5.7925378789423012787080875895397719687038552081666116609527060984869355973746462703810164389560871936117363493522915467463278304013939907618799662261210296478193458692323397529223954559991335608565339322737096119552989548649692808015259468279795618559781585357146151756135075759449745982616553041e-63",
    "-1.2545898107515425794247002063586132977254732656512018825746033026893881802155035367965420727164335339865862528105056931206044074194015552353494546882802960810293460392222495540246594762816093965151727467361246213757329668749086392269798926713545720420886629136750838082002034119411234333714824091e-63",
    "-6.0794081122229609248600262916183593477064659165971363369315697177071037525032678969464388419507064648223118051508261637121844152304157804843090436502225497766541908406484259765056313635481594513653352657995490690913402703221848816394352738151870441540236111755969937978468304244281958983689576323e-65",
    "3.6742981749741000264620774249602541147861533172059876648366662671892252978182774908020697957825170669854308287766620438429088115610011897537002680320236507516668041801982289630685173112210002645068169254188479159635930254848290475542740064916888904155557374217962754145408599063074445918148089699e-65",
    "1.1172303481811202962371483961070425849100803781854018368249785077980997448971551579358477694299007790681397015394624829656931720719250899411432098897044535860267620191971183161201929159244573497552384838845480317089120892866306438207205697248309908460393332864978516284687684496825745564724928026e-65",
    "1.1457744063286371762008064127769966874496239088122495130287921043347274664388040871024838198087304062873368255857105880284455089644573965518752313935077004131091100052691096847712247677916505122930673725843965077102218691489964773811591495262240611507641108570736805217360187513835141582987330928e-66",
    "-1.8448844251571306064890713619648435087892817454470412670002915335305048483132455158033361682785844585033150268933424803791534911115822038341147071823994514079859645293250000284376292383810275742458541207054656893481152397612386970503882286974009148458776274755941947727098689271455215066514174524e-67",
    "-9.0416294838197273085737131312579417945020110967349234031395791630704145923381988923363174588635768206003362517853888080574083684987488097821482255345239475298168321867381182291394798742341634906793510107125239030097857988856142462031949257312296334013809654790019522861672171321286521968112685689e-68",
    "-1.3877202102393621975965707498578522486204973752053359582820470345280640613171735592969229643054109634727822787044342249417658807438274878233536699101195918108365036745691087665405491908457216493622629003687778066054770138422440464614354613875610022833061553698873412676830221831730661343303290260e-68",
    "4.0489382524229212917009029608098810522982002450759028581717996982803055835949093907136934237219499953596857561405602535495596714381256947529341498914433631568131540015391555721675658100838691523751005458817871455558305824426394759873619284189200996296021371893099055222181575423028409902511871723e-70",
    "6.6248257881270454723507863336183873603959849203049374869589755049489584285944813954138305609510101663762590778095407263677888477874697623090544810235806519617378000636447799186776754317593220036506296139248258410161684531134987763597038878224720374302933141253414652582470341445040143619087590287e-70",
    "1.4036440678477041162563447478592088835960747680200018981997566538815791194137666657499869223195099008215301260663024324335009408006873496446458886971192477808628885528413328324406760759139557772907747298490529818502393490363688634534277193755511973087778913031388199377424024344029333828060030340e-70",
    "6.1850786372893011689791449337159124582801539518806294817190957387561159509454570813146956183021102015306527357977588986857922245227939629624933204917926881821987675826640196715201117341198828458726974239474982560604620353955250824820091422277542211006713069720244128795391900014957146481103917029e-72",
    "-4.2700521614032355719344778134781302655988519041931937152033954830345874470436752602976253507030266854619551267815798032120709517025816826457371883468675678143851349622098409241944307967298185392262844069241019121434860932993610668774132139853030801045021021245541127848604139697868058401390100530e-72",
    "-1.2644411938922477090510076864833117223594435559787977709934522757062601699381778125059409390100741220826263053350305391625824443943435495455439968952674497465664773464956751153803877582734703400611840268223451791322347492189083748549882761532651011786567966576647110099856082566392257542616858559e-72",
    "-1.2505044204842552435160209537980544338619257363758224041873693228787550500864330977449526225372440921179539188492207603988224793800082576627640548618773413765410810622947701087252680491462782026088485061188618097458657334431251051438083031705772968800159804104561496942789873882566417020834887277e-73",
    "2.2067017148708699548486749248073517871501728515533816744333665355221778668022859826920350343840937905854378841992775305481368858475382665573812824551994971375923798055300330620991233645517306951493395800047689937941660438774356576442811954249548088058198028463549475535937438147281594868249513597e-74",
    "1.0344055261738668639355789422217523260591766444847025666695380427464540962674089810121471361097664572891782044112362240039915348239105951565992584004789251901522699502444085480859627845259623983193157326861755101112788402763449893496353651102886193381465261737673389049577969034383380235858788049e-74",
    "1.5491100300025377693567789756897549067045559329218280885149535213834686155990506235458685069367481875457206291348151424333836113803661196092270636221228498311795636588637498997155520365668524789098893732568275393710143259070928848395265798552457406957952331056822781094365224838545560941699095379e-75",
    "-5.6011000385345792630031458801092900681340380528372936696659016810997150199111055753074402957181707023511886557479340251235090539796496855386651441187332131950104366834581356126007847385094431643770033455241331848678289042449402203902051799943599890053830773323241761571587709785027885856737266769e-77",
    "-7.6673403230376013554591326596233903745267223983753008838766325444206732776788534375613021477214795961082882383167306895010247966846110781582756688744901994714652172299095922746207792893104534885013150191681737769677387213254982490408454134760648882880643585250319751180068346854853534998610011786e-77",
    "-1.5886332903456626852494160125675483160405526839025477591383775937530899144986346968077492012435657238949447634317746565455145305135042188821908008181893985366357548080881302398714553599755475276230753211467521552192143784753510836990318705746593184204732642996462837013300198518437861288945883448e-77",
    "-6.2794964636697262881126737961709695803280787919522073524880184796230504075571656211318346307547485343757612649071941044407117062319047085127727726739236343557673855248248283137078352935297316460799177629195077253792073280601837294333243797767435792645886798489558431487707721110474037759671974855e-79",
    "5.0160102827557407416598759367826142337717713304627252433954286678187699811263042716891315653921430312077630406351058226421315977549045388086973827877942287229587126671846518857423958924560851293525768650606646396423376643581238419947313029193560592843606939722872037636031961520079784920807944645e-79",
    "1.4468027561488796877180481589770811646315070657939947113072175471082485563631807914778128497345013498789354642895217225715453828344626844092938617766995304187771823092528041710551739587366009061068358060838026403559267467076862915111871364009429042126667992524274959467421257233878300829010123213e-79",
    "1.3768744238367826504974850102014992606597079878784884642346925891715299719386057803163618064088260855547784236291733330080066123001221743915710947920645530081078133932850698491433329138245560181408374911239284985446193024215535022630262164509773504532120968805690637140974297904367389624418947561e-80",
    "-2.6616983040037273755539235903590547588340324074575048800784426548781242391919853960166799705368031623854667519369424803224564904489995751931713355583296601026536683845199315856545108518638964238310332961039394756523312899619807615191143976332662625365303389290363597854222734237167711066712059594e-81",
    "-1.1956615215716335377570275726897294465693256213765766942064750649455075723552548165404903496811369859708386337830972261898311818560819671457879444573894963755926672264052781412579646591613569465617523693430512142521571473194244474298481221764882974233405057324600665886056881411517723365919630099e-81",
    "-1.7457777550077412822821177456320936685898696030958464067704116169427639510182604914642285820053121918500769032656602392033891617400532103320717231044067376548270270931449047365500906050578058098252399865234228209776939994557555446821256599632008390716644027486662133194957057459545810768604627496e-82",
    "7.5922291108277940030871073964664833995191535600324124877051279555928490263381695143045768274052294233456445373100435042161812019202210977800490844647857954523124965978958318493943667375043381444463836409027492843225684507448310046637842886022177789902432585437488968800555932752475068431742393743e-84",
    "8.9593741962876057347381230565665602387987956622896611420314135364035313845358228194132236058892954664845151835800959691222422866294785349992907923686691084072794657029515120336502289673015092696247555886872584375667952481517880748562432080793273906812119076186664535167421747304127096686540144814e-84",
    "1.8148149585925015195640843698124814673924773316128903412351623375640338285116059868953616969542535176291217723125026891364722184405477810162380165723739170880497179410600653281610861728405988299355461878233369533942342949217002221420961920529379878697439149522308506614439390687440081533802936715e-84",
    "6.3245387000214610707625769813263382020254429870420881791383176596935714783570724160605153887987351359192017451631298262588097075001557679184431998104122083808826080296441998331691314035443844868916833715085530749047673335051541139570771128531996553215093897188996427237601997854949748910692166688e-86",
    "-5.9434859290528871865739873396649960903939025230002919264304267425348138271858748609664767709328152706246725984785853629386520779904841623497511108894492020353226855304238575597267741055058539295632507127892828205283701020440472114289881982684434055857580775797253846400894373067173300422910473627e-86",
    "-1.6702761031761429273674554231877617351793702117314087344369799329960803638181575933697377445275762604307036914389708209523759047369264282005739959227175984120864806401725712076202705092773722733201056115275119838091300629623308901989147239163725056053205173851082252073904712000148482738595398581e-86",
    "-1.5261294170661895163503821476054151794756232142364615610468135158465132534202091549642038165375261000468841887433804530781127403144841382614572711410784256698927472845569221099554669449105416793834315258750187071807590234022901243597095081965630195177980135515426902803470395928572174240059990335e-87",
    "3.2318658482267781432245404592649886868584691632965154584723394981066710281802006079230099725999711610238883946438849902340034164958876220200653299261665880953311606460037878095177076247664281661340667369257553968458500181326826713635382991865587514510338105366465142073926780530590732704857801305e-88",
    "1.3937517193834290507105335852918049016306660493918181034740059977111244240891117186818464418096554042520609328534035178460221240888178794072231484454769116110969442405595548645964440187350490360383879903177589664568558128279750873476923999471189346925075342911829078237157715895058458057184718822e-88",
    "1.9825323056948417346786553483693455712612773128339488130879998730405561309991854155369610982561878699439023553881846576810429417842575546770927070724181976524007373822953253977039759023983279614741794420543265545028656100171003854517567768649875009343742203829342721556590755214505899012207205510e-89",
    "-1.0150166540225444804783082034240909623781226078587027465336334997892861102464948370105843980396369421874972120362428041775024867397617052750638320467922122185217014539664573537489114123456240923155457643654623069333374452929352435912653066214459522525956618729937635815545833645661020831391891127e-90",
    "-1.0551791978962720365131318589435025286941417978867737383031224735090082484138032746910060898201513847158836523854334501822499740474512299609503362355131887745809647255370921048214341969056297424681579455435512688356613713847972355185578909811704967936956930298733997061461847264172528605067733328e-90",
    "-2.0890744991925218699168702162141487047717857419894944363358776568461162051779788604217914422504384333158823051394253807457878268619470767936759543768715735126720443462649129991677003023167205915254839132968214058592214286292325138015272220420675903317502360636601651514292618599274735291630414861e-91",
    "-6.2731534951477723806071741421308051300962332949288118508492154026453110960055081656191217363535977487098543857056641973085363311848760169104401673566678232871147775220795052410836970045439995679887109185177549383732515466492288018511881469849890627443532568777529105316871384980055287598150758598e-93",
    "7.0925387786092973436883702758607310649108091696407055083978045224945706813811732112485263508968348108204380734710340834715162942867196502340446287931251340610263006281091921606389866558019907970750002380172971893714906698881271212517233982543447228238973672163494698350494870782736959662320002555e-93",
    "1.9425165944109748906754919144380765521640301808968947073322661560867284488676064687795277534437506017834542037990611517435077420385751816952618049630071402627282501228206931462092742969260180692389598649286788298017254911779150430027243601369313554343969152717700469073597469780364009012415539532e-93",
    "1.6999281713984358825901119571536978784056647011198533456049897561327223459333762501485118366581919847589028980662772871505141926380676653793751026078484698105726050390775077147572538102201617573240906245675368175089757459112028590637273757059238240425307169808293498175848556586318350436406656037e-94",
    "-3.9451603598041332804444867723908398309214196263237577701873639388341798755427567985829012912702780778977171694676102036266482264203572855753626190479394313090908260184084949388651206159629342811889921689998086244541025497272947162669079156095996548786571947173034183921702636680692247634483805494e-95",
    "-1.6360744668162148713993243767565558763380165389535821566950759509062320557010003257848664289203517907455643559334305410942281999512343308288675137499105617611729065235397749454357161709359379982132709551561296935114552264000328962461378321115607996714364442541149334500068901310591257066878096288e-95",
    "-2.2654615690355784178050367640239148960117966325403933016364869775551982718937938128132114414802381516457549116163625876290201586553790223491565452384911770951014132656776103633688960558909865774534331863002898569931206241825117997191521359772165886390672191679277633554003917427179632104745330486e-96",
    "1.3437315491803096554517534799211418646779086928060424411086731587229143813527330520708750440355880650454275967319569011213692220438048378941015695671396870899504346406953424452456748125913151105638720934897183637297324674082545880171118594844099834193644869293877179452859193583970200942930636037e-97",
    "1.2508891548552700636415313631243193496885883508137289660120241187463489050762066013493375839897183646108988997577593571684683002743659104341981649903857612157065599209448788239443916484393498830909430469069932968967922233794147373344197751985401568129929895395457511147631193296039093048268542999e-97",
    "2.4200553413636823308311896762851027778776002083747365199643251470642682076629710122204109467571513190984099497381703052755628760567504211675876007190790758895261182019366828938602617428424661674298441831579119391395515268534365333249232648181402739574655903939926801613973020105814571406201175447e-98",
    "6.0646297281491463305917128415951373683180794313322969454795425253120669436772015781420861936240300578906220551931151588237186931742416225340471929996713739324808275762102698762363722109835407140245745929883701482889388379601185802458595308375590166178879979299126491748471151129979143273713580862e-100",
    "-8.5137065966523464288073315679747000832756618885151033230753485838621895691279875729567296566715501529491042239956270437426197928352528204479471990483049128463336571286781738796844841397308541477067930983364451332569831497163119781833905198669033679743117963535197839178952095477387333577015609238e-100",
    "-2.2731009609863968860219893742255056323323632600120088614192951527338660688042477608729475360510872134912605074426230685897508259865313962767010984961151581823382157444572728982574243426961564685278888216452618371479491619661947509080356321122995203985350589476505054462199327205001139253656761496e-100",
    "-1.9001663835606543631937972495409522308451620876889270867225230971577604200694011382920300961437998166984332582237103538714730753375958328736551897153794985403259757067517181501758665198583677521761981111813064180430103776417190590279177330938400834192651693194875273152647399961297913572534671036e-101",
    "4.8369026404487303983161508937655795151788884463460444721884944307861332968917977923543773779033862346693540222354679126849256955023300557651435445929194384787574645057057484116125278831617904424357630512003931497906224240478747586168568502923659625571134130999511359708023390671992042496506681621e-102",
    "1.9318744397354968028479255868904015317638220434667417124146557895728680079230151574756581355530170050596324818883245038603090047110243270062995343560483404378418426903995341426006831561893148823409751825195138912878508841832168736690627701324040190919502611774322406655149123803149186133812513352e-102",
    "2.6019973941395292790986880682435406602607098722955320162454309807384270931827821885902466443587638473849276515274685461931936675994455655018549424321979099819208456932687917217904977706118290279519057604304108810510449589993537313568671829676301617451377263261841061315295507062857391787663942097e-103",
    "-1.7660421916313126793485889137487258182942599007762114252711274589045309824203330492872880367091264920723077880489111248252246727209482721112436804733693420042723169801557012966649376195481391868943592518167069428484668410829755102125093146502354629889039729537871456004575249724756952832621564878e-104",
    "-1.4911064519645967796473055305059974047665034444216625306449285547618607305672258430903654736256230066903292908620907096763580276794591289232762111838657166247693003693607413293844883312207789712601852420833783369802893766459614670642898720341016208511905062576901010407683405713565797171219929881e-104",
    "-2.8183941007461520247528854983422791965935802716759541184657679807954439075284194278322965965746893163246125867670586254701751263135595570942423629995994007635682907735918329724754753131272568628346971908781816142967884871289262090510538766203083515009297271295720904148185507467300362342417996193e-105",
    "-5.6191029077437637994562185175229046147110595594970253940383918660385131564559083080509138627837442563852137685812461509856859553573800526662083123950683348048207649674449887616874450270746589739885778877596269306456776781997606128813166062670564258852729669831724921752405816295452722677649107775e-107",
    "1.0270329293796774260680649874054203942844568170618655384693091666606114800789585640604749467056986350622714315272287650513558202177147623085663212751562389911354180461511928456694647379579233668477510923495788500454208743581763523506426933747967798243191811169527470807388545260663243333583011944e-106",
    "2.6738597631477984656909857298530434445990220113148731537368889915050677755053000324402561922257900217483213096573104104169524685944610075000141121379915374220649328830850805899580894029111069154107999567796760967484482188497343948544559325377797169088319527874919625111469919813103226793138983592e-107",
    "2.1288052443620398985786229494982773626224176707741725642172972307899236950145832218718040612518268954280553136548257159550269782233612853772640841353691447384505258866372858080118367212243946242735467272027612394363079191950820833567272631218233955433958108716924896715905033979837010642712485637e-108",
    "-5.9515889995837432827785812483111067575459529840202674955111491864653613032227192802801606051675780928628267834280177898766650293441747806124146323317206880898573203434308010133999200251825089621401403269705868091733597836478654306043951711971150642598795176720569333527130225635630137474192318642e-109",
    "-2.2926083806159958078376303447752666221048610660341744589851877284818254230675086319167699355397325391979827939801443911155647593753402587374981204020451871074184611715285925823823275859951591855353488050594455561018318161802714176726039314895730352965084644542597403694022917131573682286297426709e-109",
    "-3.0010396195798208312403335492403556292281435897630274514040904508506210641036589163315010504100025754151891365017047096936301552626165241101943394920680488893717314863888481440140237629567487685855927591342601625176898312588227180795905402968469803363827766375357370709074760999928908925193415211e-110",
    "2.3082907145517027646926436652371366515896705569618099613640363934681140131705246769223429272663380492916011515437861726318073518794722981315105409731320184313847482579844928710660731771952134861050496815269098134171513804830483798120727962698026356588477497890240593060590305225225741651316966142e-111",
    "1.7858289356769654969254017201627431354041421535803635877762906219779948096468357118958986685044009665061461002274068511184330157894116280604918936326989777137072424227659145279541202330729176763651100510795213229089765072162058967762506063139655461967195414245083915894937524716420121796062081949e-111",
    "3.2970460965267984051116525865033431753948469841014519319813756490557765804817345901062601842365259415065542744577552732515631142144194456500396498231135522768016185710058328134991650956732106927360077921767234396316611966013051694215567008913873457809838764957418311011939613804258267714886123162e-112",
    "4.8307803889492922996198165634379205623505359344495623845113479224271557254705849119314867062403917781004706594412761176548044212265723357883118972522977867486204242971080737263497182631304880836804280851086305692294423414141578943842532294229038023885231414437805926022982041162809737352855740809e-114",
    "-1.2441540703032035219614751779874333547356785316707166996394714159898359083403527319454824713007925453654753938702744857739379195805187299365063521934814718098750341462422630499632096340297930739326861093474953379667793437552669209404572136192362579175281008068974044169473560551925481283182141530e-113",
    "-3.1593138950726617550536516824629485831730031671470175898626413281092129483580873657475761703460647360924860137900954644301432307546876717313305978962255666127944691553619456955204961831131383596631384537578173573774202733194819602372557449604855879140350790219513823989902362550095200253009321876e-114",
    "-2.3876708941856518938471667397606486230911431579228127658816037237829734093211097092297859319134751885516630918257162398154035602325967880051958736474711544960142071393903757625003779558570048967539448672129414394040315668597355844367924827487231407669041179440944159998644663919281060059008116241e-115",
    "7.3451964948716288595386645715114725043814534367930380265787373007153451492795409751653113466401544763346122453394123485058209953279488614274620724362455304257098354289927464552180058306874275616760620093534596538413402565884556946596224929967564908928796121889070975642840862535207406207854349035e-116",
    "2.7324151724624515310924854265299552427828915137225268471210115574141666332857536689581129547308098286631099136449808335140421333131816293336538590752917557182346861032741659656377266405894728448143583898869620110759713711697122231555466326976987179814381076600724730552312387229346173709170842935e-116",
    "3.4731226750182305821188770210096048583324541665042599047727768576054503901347188622202515221301006655206404768540985612555006635723382120537715950214630121684245797107897704193874385044111509585363828868255941948985639509065557931607401928874838855207897770015467369640874077817833689487284244508e-117",
    "-3.0040485549256271719759119994356849967294497921290860926127040736122365457984600666313188196443970907512858429854903105051651658216442982763731427932269818770913374891255116999133945512880107557369744651434768482666747067860960861611687038360988747912977094652725933160942891996034399953503801963e-118",
    "-2.1474574640678429061815042325886269318245021534615727371911831643661691721931391776090041119627634017103249967819638602387239886493269758092445580481144348523184090749899747758892320192994341846889700181250368678160049735496797489268579492737513821386657772044301868648859593427207766865425209876e-118",
    "-3.8716999623190797650235826927746627905116882921578993179318185976347458757198551829512640092203137771068050724865114555140168412809914811929821784325189994507934470234057738235296522200410459962237897849251613927609092740824842776640856037363431653927163280053197188405726759659109960298716616582e-119",
    "-3.5593564404641913181244063862909916579860828063255808146477071279997805757245885519070496282245279376652121180308900506728182137877450494457782493905023241993597826963183832714539364206409436039646296711069212075491561551327508137275839090319940442155297109757412509315292952714847875028569953496e-121",
    "1.5126056006922489382797334907852314493386812448758757476495515848463157731288236158804715530647599390372020781128501245045710456094470304270238428658435026203790234920695738081900768062637337545085859722949098511289005673259600474963918174837567521888970479040907151526033514390031161346361201971e-120",
    "3.7472247330703916116714783563882757351589354909918418770402163465454031162742462883218252770071264724829425587107481272657439709363293541073070606640167894378346337882455402095213262972218909273806749561951794177551630232205975683288232870844252546895348874843233467476196777756708046950820348167e-121",
    "2.6781944980537559240837239053971125033593410146886595429767149679800544748415005811703853434245364558359181849722938942960951861558541947932378559719101576949869224776055319999859440969334020541267992757431663223541361256396221860137357195401733880689214362934911466203200710631000978915514278517e-122",
    "-9.0880985533315085123443491967340942312392866250623448192485231057745514842790822156310004960533608724020200044942934402977189936588247992964330080428856973780451374833394210757218076073685152771829563739644985592445320953178042862051660546413467218832680622128117465924115879463900102664779029341e-123",
    "-3.2687061435288465118882792125160458208911201327529546632150067144319435398914753170452251522692624108135717314793761854804310036796886003463578396607458547067911492837131258490410938768258952025734515183325858590025126746479904670767893953128992769764909877755606792990070693934539025157904217403e-123",
    "-4.0306150397450842104847539933170923068954095790858714448523590510999037758241346455159748252711740498007300748347159317154457367418542481026846869497690264283964145651502990597102367835341081557674895446672982226226771409797840227727353215796050030691685751416622481649497738357696719577408408542e-124",
    "3.8960977739254008666144820151296145288808880913233511391704396736587558268481892012801073042673781166043740315166677112132503815201044591462334921295899665447892135083218237095628997969193341612490779866456931418489650910198563088099812677297121392126494501766571861112658383432135206735468470164e-125",
    "2.5913535125040170639492741771362203106756954577223447023155442144646781630301997478839048326480340894317468144919530888491657928330106896319436158632727593072140164798554592172575227474094769491848916288010224959454444710587844795330468937550581890275902399381319932829491461392538684269206181265e-125",
    "4.5612877282248932524382440904463312058079655908747038242538234951495668905033159602964685717477049696138434278824820824649454762048042554562253839983568886375868467208934609155382119973533163697835581767463937356514420226311107649281361244678497878646298880948647758799890225033919785260517175693e-126",
    "1.6190039552198251139344636977895238020855472411748900268936721398777765590961014778003297771919949239796315309641343450392205299816035198422682362689829340417155379586636354003142794222310972975124144208020936314111924510433961054535461329806385710795935814174819861192830247305767208995057533955e-128",
    "-1.8446931309161601988259004247483938678236937842772667090819809206123919073848708974841178582819594584177354847011753812007152212221609974701985506278167231619659762440889001208925953629304145275560104502504667713862577312317402119685436993176456216029255776785728824738791371842624847752207432079e-127",
    "-4.4592751440022728304518541550875386796906567395276325904283229452854996172740759929758512557111524872359767594253942263874565891334862170901325182941440239224657648066155222312243915154873715309648140920376037422513955044497273334490134524177465828322560193547243740558523032646461734081610917887e-128",
    "-3.0010606659514828525086585330567171512192584294192626833596353308645113885763018943978219320680971568313134636372258123467814796035323132841817482426527585360449046525064407224577716758095577989920369683775720021684789551832473435888185425266040612312070102060035845475424915615521586681090528099e-129",
    "1.1268741651196701488924049782139636783539173528701191518579304769652000110192835720289969180694834442434489728002188795115380908432127928709436484416334188093011459721540174676371761790309525589957077710190732500453289903291842537856891599361964428669733081232525966565837016752217316707428718527e-129",
    "3.9228986118239083501304755059456790393498278778330031476568055499840158616160355811916975996250668476036366643157952463675065966631368335734069736764822125607670823819254825182909986421583420641196086867100484649549775613333954311410242842036143732359690011857821970703827799362911982227940152906e-130",
    "4.6879441216264433119224474030503510390727858013137120291602160837833930166759264119989077355161286842667131558448828330727472440495710079463773899541462229609474580427195091984237417815928826653149551598505506703347263168358232168637077551946431406646889844762754298425009758888535219823815081255e-131",
    "-5.0389463593449781155106935146981357814869623020059827880192473236636770098072326591854844877160685154257987549751256286316475943549714960594548572146172358139416254037691487284130126779650988892929645090058105066845586661848006352213613187097152473495669644262001866827549543989643995883570242898e-132",
    "-3.1365346097733215220352543950335217453247134036154433765073086665715080907507391151223390479145288638331589253576592697819060117998265179560515641287347381335053536528291181595818752549470044893300275653815092692820743050002308317025172093944070522291053728709892552367122689653486137992121964750e-132",
    "-5.3886017732130122712321850312316858814666629811140484175732510279182838736210012875038625262123112184732754639897287227471974153708589056745375980815555940455964471355571521988721295358252055575311028128355293124680067941296499221483242700367049211446360206755196912786098146298380415865008759842e-133",
    "1.2358095141044312771671285307997905379173267576074058450646233655699543427864176625159997694221638448695015023498128258438771089212144094562731871577316416196804725402602464735660945949002290684455501683371413742949358715667890449881489314014865239248642080627243489243188483562275919940543407781e-135",
    "2.2557524480712751546260845661710951802208061304423429944378499748500702952557868223929359714948764750949402466049461540968668121274047095128075014722079765052875943238560213185155713358077407591909955757568065093340917876217747991591842377602842383060945469840354254218192402803116484489752027170e-134",
    "5.3219051190635055403742347681082382554801837482233094099766104546568042845962838332904342962284888693888918295276344959964884020140526198469403301167742731190462059117857456497336662348989689057733442170810549665493118246487086310476945009470111654678001315712706494080898107405006729818718187600e-135",
    "3.3557256804893682516267249820421674940981598651897741238295483201694466777490658481792688400635637455058417780248220508946494085855252783667814071498471812256923843538207765882186539252799144851199143177526403678455429072445271638271673107586219220584959042352910282876040863919205283752802600717e-136",
    "-1.3998275133376575716904103391206182211211669835205731966275812066431626487158841239106357569913946160394812711246416590160098588238288135130558976871423604089900150905589681652995359112408786040884789026306226229462591881194141449774368557370163198424264000001759289393187532268601164307535317052e-136",
    "-4.7213227845421792210734591211982252516807092375199546689502132682665538941421034898591172521849601159812394413563764811033051047665789340233429764071831115739180297394875102468849252068105426540919559064918820888780855917545346175717354517341688323729507732840748686219738777985168300926507208041e-137",
    "-5.4618387571767045488459819675524263611100375744287191472115891065358789497614591716546223721901966182943232767191357876759293179392826183837577589853946980473574026729481098211110273700838370026751210209529394732206509290624436333706071876636629746931941981475317111688444380267383513583141351250e-138",
    "6.5020220005431603583432236608941947874750876864376238697644051422759567113813426737248900962338861645952360539218401401842715863008907843299080267208442083575244498562809891123231330783423743665700440866097620932910209363134727563764422645003337199838337388470233791020827169893781535611247069260e-139",
    "3.8065390672285499614865232619958880411750643081654290340303584251756973101199637157728737562846205466004886527802029855811690201647137548461719158805851994295448799787532189056233470386698839237041560572218832039544554184926312753618982344755724330058748394758278135839828866801596064249299614053e-139",
    "6.3810339143823691490394657782796035679016363123317661735288676074504008523633459116328084346997473945666712260574663773919075405402204982121723434359473485734954785753161077932233161694273667252125458562916836659862596803596855925201926995317998397587089861448298447829669272977227947418845660706e-140",
    "-5.3286276832917005553924252898165427356546971927313294776111604544146541075552288253456442364183085239609228140955453706336805905375105409502692738045119406163255562959294154904628473173058447600294761018979760622125876728106018821172678908362183069712493282122970644536150080746266072615523577707e-142",
    "-2.7648948115732792133023639026859380322857902561048107606884309104742982048590947266946162239397810272130624496588358707268409402600947674441364307885977560795338985441658523800603808792487416917510120494125314779787338640279146684485793691584402575075766535631073879003361958809891726406728820586e-141",
    "-6.3673323508601769167309644930536743514772488853988821818242620695128156044982742712486814562118195748301646956641490491853446599253245237178454331926086283459728761168252337475668936972600145433980329474954298063934414169337407702431017028546750645662177162538588276423232031565697991493556430906e-142",
    "-3.7397569668637173858079712764560323884551255719257687729589424533207561151282677367219442114940710467283095220100374662116498134322698177819350718930768281855635809796588547054995419875467553495204368651727401969625181850862508946014463886778402221328076097065453742286880473468080007684025346886e-143",
    "1.7416377083462093993622516503000301665391358000723487039379962333147736538141253082671573721654956268839196838840468098992132930669457413712140805974894459423634579723541439016899097275621540840513113234129610868812093225495967109242070721488242391403544539714575922905165227821041365226662194559e-143",
    "5.6963400108454887383429231877804214644516230233628228042837344902748754944887174111345042251630211164166119924679817067126555887149983720237978549290203177203902215250125558713069634056335185433019434843902144641908409617068812828817902320007759522441689094858864699100866701020425552085262394998e-144",
    "6.3715791587210681238986932379867005299163314030833123122893104144938507033772008069059414979533467633897951385684763381451740939974807717830573280399473536771969526201322008145533603408845045373407597913654218782073804885587289833727728911011562887896106573069528012750621186037430213673690366987e-145",
    "-8.3737271262984746521544974752247320356318892055778273906419290297810269955856678216070386049913430797963416671423811355483782861549872266950938354778169667684599005861587289566411240031380603487297806834544587050913795264106682450988256960373695549231146556673589634023497298564607612598890100704e-146",
    "-4.6304995670151691529774365088322934130482582754236175753813344691884548627050266401345947211844154942882642576901768318585552222770372566354503872690183102937972953679830490169094133462763768175078384094303601727110246871122805652607726662233176116050952079547762717424563079297285662289082805974e-146",
    "-7.5714552552339790843272895249252723836505119133982192572722409323758783827983110648341200765854959977890849516611084602750603958334082181880981775688255227118969961368833838083374668267331814275214322745604835275816396254394712701176021208516713001494232371952274402009774148072503895167396186965e-147",
    "1.1084636217113759373448130602752098477006507719554179429193035077919529755293844964970052001114239064205332954431729294548967090912545413623264023839057961890463831852312078292753674655727449348196953431313110106696913108779508609619921407276465059526737441781305469186910480907705080842028890286e-148",
    "3.3959380328965891996747161280543723551342618227196363835062289281314612478796290677977926294302914151056835559834065088729828135872727167512247235390513796292163225626456784682020091024059259894547483837403361364509776217045912432486493628863362702145314614848474136908954566844169186956669279048e-148",
    "7.6347952341599963064014577086791878638815629756277915722782406561897460932856883748846449673608226310722995882657298575002541043964684556188516598473038025764361461694309211884455786846417595441087251845676564711539056640128442923067612512012324256663975611728786364021457619486487220525633649415e-149",
    "4.1479311781524936926781947896212761414486977838857597522736819913617417921573071883176598706499546809817639469481163114551692724368829831200388699280730868761138539082226666319960579057386582467018671647920531018684960380169429205418957834183477016591782672788526048749051600508986621155827342093e-150",
    "-2.1698582376420750238986608494650503035962548236657691594509859971491049126712789341092065102644850777293616661079509104963986051180172751778635819637001938537193705734151180580245075660689973809005760061241193655392995773182289934473205780267260019047973627229407687095207218403964309122408896743e-150",
    "-6.8877195975114802362209650632133398967311862171207285989910343035941622781632140361859498676012252669446230249147269730890284554502615977374085720123110278697226922030025858290637604703162127782623670839254474502711146079115283939816740723519749892630005595962227139758724437001846625470391300728e-151",
    "-7.4392398024346163231226582873138612626987461161924126276897598705207613643121933627655539994046679853166675946796746408695631308197810712957650238279866097209004572516601065887568432130708499161346068002655670348989748549240413829415110807226767809324091887668974512480336442538891439097365914279e-152",
    "1.0766586602658489811612731437348117918885712792590066505601074870730230174050919322805812011146120173691243376440552994306229944496869223829064606731817494819165897937424218225271838610039328800097238111484777797263675330055556075095664640362058904767686406214329636097812891185114072841918375262e-152",
    "5.6444749592539311690841657086072898707518420978996408497765177196952868387015724307908807942115134902635133121736909213220989339373235047736288833713892270779504985229174842553387935157357414724505887849460852946600842307463226849778763580645342909737195379280725772539286623770576589820624994303e-153",
    "8.9992585304236916962679288198242171153653945910051256878544459036354855707233360571108531515876645368074679397691160203021597532526063289268698444511514705031906107887742426945818871154343223937126624038798087532209704159787196645799141338881088858869970118471054695762064133519528789006072720532e-154",
    "-1.9061153502428184496179437255380615330208266817557035677735112313689845227879457390750034427759626182825103491746170747698269271727494985121230052720113752628531410690090095621973886497393436224523872942734911376720143471430467186563533833298534283508343922763324105965159564716165987409511046438e-155",
    "-4.1785691400748874078556051740970741179298290154922293404368788693579501155364717852094557961066965988362221491039739948114680059248657041474359870828097706830707577431790361059320199625866472434370271905203226625357493152187777237666559631845935739928884889593171639610560449803593524824832513234e-155",
    "-9.1720639521168622154981272476121153283314352052825353410199478679144274617331654269934337134725851828918719737936758017825841368516173770063097023174490829075787265157264298221289039414047981523168761579947199230010174955879026998019519037457645840523670139338424642572557221048533321784689836661e-156",
    "-4.5710094064220507476592132983787885951195694002620234897256849338697702820345532800929881239947003682423642041648201776923488092669089373594718940517701418070181078408308000609395871871247860545084456800952581321023312028144651533202380814724090087191432505321558222385408153285798809444991289349e-157",
    "2.7065498098682510302439060061536563767861142297201310957272861826774499420073397749014153478990448827327974727789399501059107266047177975189671605358569723615826246020224559529338703722419102374175716345179487706046268524211464811239954480955404904276433770910577853944092787844276237499890739782e-157",
    "8.3443324182636884411201342464881836805682424871015213891142420021989387649709770167388792221105533727200870503805902105936046023476850503879462256979626761186336276099219071345430507034562295985344435449414488503369650347991430476942665544516041309184313389208643723115317527678332854111084706029e-158",
    "8.6899041686776525423977775628968532135056785218319968069501369697225675218036897074509608457111517390611732994278525329747673727048329043329404016068138164182898357920357474398224148765980747575187049568844263921802689432044974735731726197692461754762538774733788626351167893797758969869140033841e-159",
    "-1.3823781066736312771782849693719521458506808358504753808722435823021641925577028870029518604359767247707875036491687020608838850800037789036033104930526736102955857464830574139367239536423741742364442273568646925683312860238890711641891791658186293484440334118889708520089695702097610699034259688e-159",
    "-6.8931015833675709303387265909428599646865475503305781951595266218949984914017007928176625261704402281164769445959323366739663821151406286989547249693815615924732604976332681416088411756637549487731949798311410983690492035239351626595021647876155092882304718426452551468100643429192417109863124590e-160",
    "-1.0711587632072390574061320573306688268056314402718982087765665951833897536569763865687699596518106360142620012424471223175255626918019017728088440527061474245209859399617453081238674698363930895673186059288130498880846409829176988510789182265898211581641282911565303613326826635835500753099435099e-160",
    "2.9986944457696270632263070771214354938193983008820480652172596940377207968788800340517305472054829661920337489913485528262318318887307537836861767007345512283518939570812581479351638156665491055549641934973824947239481993859264291821871019113951302268573633501378052862152211353692261992621403180e-162",
    "5.1497958684827522493747397631703001358793344356825514363693427535316454446739505990570788124918069711073877577123821106721238346902358536360059018007064876944028620564152478496378690598615648041901730534365048480752792841771816899331598916688317096462085128207573651113846650371640577347508033649e-162",
    "1.1037274839616382641223266947963465414449895450037711550544837934675446816236524403139709501090635874125793579576758482584249400617474870136364782225706606259969058540025277486952207467126739143210938479256563102494985460188085450348460150227024643552817560670251592833469848534494765153560297030e-162",
    "4.9940831459175747349204753810950100806691248934369022643061202937564201097074885103493279897217718864176337004521076895652598075170385737402386202633304530854267367446867266430263654800678167568599161743634707540350125376263948780122097975915183097749788793477951987963221489081993709781557230736e-164",
    "-3.3794390918453285725796610726501319926952060699406655459653993919153292111386578057839874190588150108440263627712117386553252221156009594950118220324228141954091188373082386671897371979813236091618803976389758949933817870496853061033150292830567948475715832705894395746201781295191357167846362690e-164",
    "-1.0126233209264334128600957902452516643559716475377015285719545572993413916893775139244179342543084934691300104274834509260209255383665197794486228136927350867620812911769453806415825517830235951723179344874127825179083616003268879517318982718340453919311160158074377632699500219013127740366776671e-164",
    "-1.0151824219301121323000514174208281029706391499521222751294918372121219231615915606043688648476563335227772331513830846805152686721169826722398169495784056803839365753717325201651955604345210231684295759934580334640703196806221004888744630233000711879485471360490492249152924797257431035208103482e-165",
    "1.7727402963893497470818584135890989289116321290647083551077564756622163981634845040318872620428218379943379665389144959959188310547385772985898909329387272523105196944588114630424625773384739615394198973518836415251290837205735731836700050019846591088440224603041046138930452948014761633996338045e-166",
    "8.4316061562957398123950893474411620279589548283551182278313644635433200598770293504411520094234517714230984253184600237357842621108372795066914183096434438594146268242637712374660702904254755615293809298595695662720598455110602337194925682460275951412907355458416843419832210336041824274961675216e-167",
    "1.2764440453632462970428422299030995630699573639581761337842273209695024433200998895524942765788835893532820183035350031131872518156257263832090275178674052500480867273423668261211054687994927277798475523565095729560512282777724173463861264080341979672039359352341347154799085648778727142699187596e-167",
    "-4.4847136173610067210534811860854117790859601412169007960519623261243008128067373820734961960780023182306098185699897134547636220559928363264050047983465178154132095616111344022456129174489856163091585636988830503924320969031441709941645338888758819463986519602161234309720100678970077604841881021e-169",
    "-6.3591996122696349365652856856719661998127173775012338810496678736399813656694633598103315933105064231022603218848032848785571297292242113007008753164305175672051215150192001397541195815563802350221603297064097281749676976692109879917082689227920672259417480848307498118232916332566941050065071343e-169",
    "-1.3335711876040506877337344145251556812585371265840782733945493240504884101893208739307798403037562802695045090024464779900348192033804725299289676673397897654298180478260785313700239520866540811907588145080863359306875033570580563879413057118003590815593911078914760075019176948962435567258922739e-169",
    "-5.7414072493861282083414623150757754104946068041440242161206662368638654103774175793850335185888889412739314735304592111162784377731735588716724175089888226021681570332268116582290585269559565362884588741598009589244204503861562812418774055722583417968791859174584324010107851143290915626675027012e-171",
    "3.8748169434426976415263523959701945830069248218161570201443822037406595514722680518068397229475983186139300197094489359931206236865379742073604108937334294788039478419285198479927572155446453925938123536626692444893408856142946962572830026698496573663562040869608966333563383039610199273258637798e-171",
    "8.8063635126288995995388324885948928461251030729067080901849821354814326447660988161826068473804817751180106079770208819424909472292871592014144416668297769258059672286372916055794533008662051599795802703871188250212984598741548531193460583191520103321370501353878825397585172033437440134210815999e-172",
    "-2.3307182116707073399626749589834313614888744840282749272610505959677479807689968335488098771662691442216885008814082669254704382604124801206456546327269904274934825564998835180672452664780947575995816396182065573721080820791288360058378794001061313118773228073830358342254996076076311771493625398e-172",
    "-3.7592111328418940770023685498559679776710713368796835409464307024699777931879231931595891385318817768684757849272316663669981608800198566781529933375693939200476134101520210498982432149304082506932568371005207115582370656228027032931127784540960841366639874615905065307062277079216399519954183223e-172",
    "-3.6514109372224711680866536877195762935040500804017729566995589642865611525764648744753713336465560171276370299263603728203581537616258503107657529067998255285376072752821356195256649359531103418125688712143558011781352102830946080330981185888780730436702328510025879855297178408323024263479704145e-172",
    "-3.5796135660927297821120448185093161383896971348893535550956519131404921700158373145492975309424090075367157064274814561383645198192023361129758715721527391046539279947921166235064515297908428129723603261196676856305279061982714797918497505639353088263232152897081320846800060788730032464609169945e-172",
    "-3.5802623883984478562056837240155389286061945081844487075284803950199224485731635207110076979097600983749051395094854042355804251973797169213203784385428515968445532868167207309025881536106919777124679273594034762270266729838143863572868616909608688189424484025589762612705209473452658885244045675e-172",
    "-3.5969138991461043525875364774510084849987188799216175979522435679974170457762391646918487567184369450529835793095843260329362806374757949228583798691623160564383799773040520976933350137730674630735578669028729006852082783327225903401111897946307012991944302046797769705080911172273171006767311142e-172",
    "-3.6146000759063511307209234459753577266458257755670234915313901160872455952988495055312708517647242273410774964261181224283737220923934877524227013044675221893671997746307079300778510860621397841834716313092976742475813632144730455143759750939713393770039817932032375854327555439005953531454825653e-172",
    "-3.6320940411943994000247812417391527075656706360746335431471399197679921883940787276795762529434866044442571306171676836248066626741369232696767601427072525828818325751491317563771046327906026961704237024907694076820536033396427140489808432377884103957531372052118136992904933966357768985430737128e-172",
    "-3.6497281416640680692021515608364997671987061730449638493273976207088748650733934286548990647683401326375912943625309805120118605370088137406136420829949207803485512505742187519222420384736317285601151842731435497659447458178135106826704189623806959051044883255857153418980754484078229869175926601e-172",
    "-3.6676374040064300247503448306671939204483752069971068912107412325935324974993126072948204802451839077209687393264669552647296478777754431938585245906897446219969393208485130607981127728730796055338267625549844745270293383586108397405995412943108676870941966227472930670146199753240142121092333210e-172",
    "-3.6858453049674858469797366146654906599382883919880981164717177747443988521001974650092924745048753460074598736257095469824616494916846297491688128816908381579268265683090351133704874381364976118913971599033480183591904571651623915229500483458078000913584012807762684880497676411428890770607252312e-172",
    "-3.7043570171851166079252595633942031277728963429691277704696629905183019877423062315341347812579940309779990925675736827393899434483107013479109670196906497035198963343361468706694328381227203721447120056681381349072824903269549486903573062353195168409945014297079134555434657741022323410448996135e-172",
    "-3.7231781008985444764796475222978870536448325698715528367169409564014791730282571334472621305375723933943327140031385912173153877709264843226841849831046970084493881700112738406836614207194412899562243082663896019396069437332064517807966520819965126122170804234276760064556690346612818969727162515e-172",
    "-3.7423151021578062429940267701097204825259609303047192286696703236242303029834117461374319086954646829770012448560596331973646075414802963965117152470542256610918703331034334249031217078753485440976190878400699471888272483448032952784936374796310599141740244280847807544040559668390151275654596092e-172",
    "-3.7617749245268102188901437244576290751409922857041858234045257616587993657754294016427113111131117294416187829167897477449782539215611654311817637477902632720830466740546503077140963808238102320479835257641770587307490910977453197074227419999479332198349337780674404345449680446397536429341174422e-172",
    "-3.7815646580971558867449720346480291642338828942099584022724772599442210151991626132878545340148192699378104015497132471673127134865149590957778966531317607672246756932636161024019916013771886716279148276228448596449840764077207898763015755281804342921551081185833404158071731347327161737853413901e-172",
    "-3.8016915685140341942774345170460790448170566758800361819288860911320441653466582117473802411020221490992171664574329083090486315796337002765399694028951299094281579675542306317463961588492460664474388386322082639259018558230524740728803187565925240046494026527187881806845177140098338785822226319e-172",
    "-3.8221631053652933114171576090500865395951711952545175304478967221754016120123892098454147866588790477238689581450668542403359356724726353512669807921482222799756825105602937254646971075900408802756432620017988088447044805411596807039117233452648652410777886125442603342731461800855064387593675779e-172",
    "-3.8429869086245848016632133075712920308514054679345246072686607654511268005173280586009777724739578387497428830755140992336091064415527903114496821231185417397615784687055408645652329620847106627337000714481587136014915471889084166084946908856840985934627630715473341380188635295132036785324571752e-172",
    "-3.8641708136137232652833127674551512021602131789629536084541427357036318071158997766715430488101884256167245262711734196322693048532748483034296112722056607738697702326921221189848120044792588579684681334270486778943137291230672773697865300291652837115228020564040510188884215780662481480434872873e-172",
    "-3.8857228565851594620515898399456154142266539042351683574908193762759843959298174131522084134495167808442740353650843770974159242598358339589067829137129409037054458864376588651082134070220040112872524683866633885982127970740788880199165467537673205219657726494910391852680295461015842477819025331e-172",
    "-3.9076512820113985988650543195746519286087503290653945884789318056530163742931335442245577066525393300505215966596719235655112298713872933003604154440666263058773651131383623903339071986898068865685262870342424759969946888494809446411435362314863775637670831493820456445433148327800082234157382781e-172",
    "-3.9299645418808517538229333625785326533036241577871286895561034636171250037085251461941835107897653939987684475669193950941333264482666094844198870185428045029208517969703070471507501567975280184533658171697170164657159676830054211771657232388281353563590475456852764394147498493558908975001742469e-172",
    "-3.9526712951989847167448978528475221598530056696285328307380224793062988364448714088004446268004595767768520333613959980543436419036909387497341073289256737083756673099678795468090055979845773730885311480388829105902101949281902940120383038543517651528102287168807246319415963237195159401005343611e-172",
    "-3.9757804716991781616186435850353906429859593078258366938935759672879177158796515495704086429930842091730913814030705228089764153160826261809053968160149219793076616298145364364184850907787263330566597975520218700312105046243089305206479550916417925049759129802746396099598441753778646525886176550e-172",
    "-3.9993012360630881469702884422556659339909859642938826990316112032716149855277225757959777960527680783626602324339042214608588283878511884846869771578252495989542348540493729092038138379739429090619813231890710225029879794100705520701381176055403444582504942680313633868169436668951579963048011180e-172",
    "-4.0232426141363540899240139223534780878504089354933198107910940865515545631087879358180655818633500409245103527162773271460935046438986487569085527718325881231023517261415493067503799906605764813435208256718516796426839590933963045707334813152869256129923668855189507088053031583456580229537322631e-172",
    "-4.0476144002558542579447623591094695748560157918174976034474970041344684475500446450260232885334881592950317871226967362169215568484435556954035614890617188629781395231752001901900035903078958001881136165507720549154470489114763314505577117082326395548031637811321491195648641357472376202215575551e-172",
    "-4.0724286107796541979961111014710986870346798120773104037748410638628574904071843972052789587036554793747650655876670728235855144142877444275016643477023396584394828532379285351363319177974471933588341076077149418181473968115228902753388067332097368162889720091127291389777355452730180591943849248e-172",
    "-4.0976906129349325869320442338315420691688118288744827210115100202862222744868551075297465352940296097836649078184025147504862993835638349443503869949988932468977403242672569494460917206137871307745378878985742490270524741613891557100607246173459617080291909380760350650612582060808854340150243166e-172",
    "-4.1234023281299068655641095185098983448755907146830385526897946411659519089815317344492634556609437895039846874592408578571743001088792452356287555912487460237884479065457726753552125628442485815667529956631560136060028369597100125421573541612592438234226583902345688915699868553317234859116336489e-172",
    "-4.1496209838479690751851467928198201306079091757713735444086755677873696052845046190497843493615721659692925359345210124825243148282322908922723189189549357654218528357224482413341062035571124932839446921765511685852214238510787870843756574691855188761797934165992338079925154951879298099049007410e-172",
    "-4.1763455349117783531820134444613479251536774039382613171401396893652942897831261669825499973876489661990444569638931220922542329688599733936021821286357390863914349905666956030205898280768652233309247638849318918500158397159245914766890737395974201693206972102080084896213366570757927274079783872e-172",
    "-4.2032830670608024922440336614912835658488058856187903696274373840478008190868193631945345171927823848633049094486213702050690187862312269755820812994189158124694727141412908594653710629210899724580110718213152877009826985007686556237091163211821108350477687797476523179653588720195816061957715140e-172",
    "-4.2309918819233983219727369866169310907883353799870599959550148508025695052702951856082591193173142683904010287777125484501743313640114903967682679313642813122300467094968211291251592061612720944604345514937960104480152203986699094353314510147561273418300866859443869263082311284773386953585526774e-172",
    "-4.2606876762417733722005596007232245815226588941894770091778638306589246579325484131382553434107282032291474955128615183674556348807122121591195519688479442216307907810389402783233929811765414780219744570976617856258288647607438868247060682006192191289187490117834107139942021911034785840343918781e-172",
    "-4.2869232613188753421418332605158750461012175669534349993834761250724867646299070821294898842620993132197447112186986723278362496935076830302668973745843430264270842295235143181619088523339254813219613034226315372513874199057799638155159302313024409345699938219193560299952052407380246490487426468e-172",
    "-4.3102546276860052318313723581735027929729125247039244100055582602803740228725059183997548752860928546927116559429255993943403356287301761193430621998402784076503751729305203121855403349029642492735573718679209218685960573454120210272456161032251624380120949745357455984456089177116775404995766568e-172",
    "-4.3647930341754291267474659779086180412919925621910122156239033439782146449265645593523403987143261587197020879332433972741134984279382509009425799953180521731637558804783678409156341953415804111078524890798161749557642091779859901204556903776773061348621078608328991333443251205687374902491016666e-172",
    "-4.3947374335403226102005547386873131836456311905334264608218838870623345693798992073678800917071714057354932722082179686277713995277680968285986112850282770633841323438550346607058051825338911813250847062796769335486158761671755788917123904497779340735329752024226357279524974689788120834052967414e-172",
    "-4.2750255462488419124676185410727103373942944761437495560725667134256906242232971989859306110404683456221780851816425705354084281622230373539287745835566537878959584885544700099976939793497488065855297198526132098797662523003274508704183416332372966434313778723539437744295041105305931460065698314e-172",
    "-4.5373821771409278975774665052138560837680186040996530140532406696368856652637277834248025002270106294779849444468478331106526886036115171802713560892527802845610820187202002514193449932477183200327222443678726196560962037372919844362580535423240253549275205544787343852189293293023097056108289486e-172",
    "-5.1091339470419119279770047207090197060010328242847169276240261322642291136348329734355873262323807944178084660285311525528501691255029927442299093536728612255440796733066297285414674274002799744568509576158660586071007909342941632153989073998088731122516352514633750705914854147741687632761022392e-172",
    "-2.9875331606130994056189523237797333875144669842951307047020103369918346290514423522569814821533010549357238007459072631170136612043279868748333048733185730501449557562740123999458201166079064062476163563724500967721049834110730550457915413085419427229169143390036300482277587725725364190232156965e-172",
    "-3.2250801085494347381532768500771976586850444476830693698608034423613506486643444824175589275386754449082737300037790877304387641739855728759570672147873867986937911002867891853431048964860635334648549648898713382873842800231090768041720284882322419010303727771410903060406737433520660904779922624e-172",
    "-1.4936993368566604091528592522391108744057848635387967472583212424866763462909975327414879912422261426856644282749810226987602733375495654158761075903752594658470194338352513997566264386945184092864914140420108314969775888436135192205046222968636114376448537766085937996699417914401309472095647815e-171",
    "3.8744413608872507477154310462631865228068361258693322105453982134735934607508518709955735872911683620070218337583965711895465374705208733193089263400160789521408555222679002564255376198697560266246706820842447901765877062197394488382364291938205725013377129543474377741635365364872581137909907777e-172",
    "3.7489178955784836428618182989269434060700155668545694136172745537988228325130453264998737862470426235114484681737543032182135882325302097772017129220205050710200864352403350613183400635819370762909343487378498626467619438290864248534012182379630054081687488253664753890683527432210509926568033485e-171",
    "-1.1202347607262825593952138518873635386581990599282689442456732559476701519041542465714238287635366312984262387098191481897249554227552678215664061106973849787482168255783975445127284099670367897263119216731502135117971828057964028861306509340866107157441108351718637874220327422342865277475827332e-170",
    "-5.6228291078679438914407129720560183369695042582818439203758798926984651110530996479857379333918852208207137312679187190687710015451761262648537689560510725369311073542774013994729196564376993541081977430173016033694717052170063175267812131841719368136204436170422348892949581628823600564417506360e-171",
    "6.0298499806360946410786418436403672466228676306867976152482043223114809948485888329900108539387681220299072920338464832394822556379280298570555512084645410925218482352812285166405345212310143431249260714865989927919368322180687516285525648899409131121188163416334204429372362266336858270866889670e-170",
    "-6.7238557883579391595603491811568866935347958654181326864899218837926691560579708918632390478477352925371448676549930023815732492048786324042133063408789213232669983832109781071309771110961304401785506621715333691057849925853276229519884720973225172115520272909133063968328331531886394397495098636e-170",
    "-1.8510411732788392017418952986678451897836143824806324316677394895506452134602931386037846503292420062006558451920490116906476985262141964252998626566666134233578947234035439673367886636186744800579197356293622509162055620740221456502927129054502932324892826815366424029805188364058919056941411898e-169",
    "5.8283782626562453687092523940473202049951721978164677855531401635964710648551029942835983638992083303601283166785428747516524607224132803303245094914190459467908409983118476202263547806768997023304966570601525335372611779793877344138039752518551926022243075256244468147211283495751478398093297017e-169",
    "-5.9908618317934718462019965212824182164272798312387105895936968410524965370887820146968558496657368669080335303694610266232662090251430967736677827726874916156119014229734496871096591161727190189127230587255184987041579763811101405092026936564777231734953920226376733920949483016844241914953256845e-170",
    "-2.4275863233839422051902152108518777400535250795159543327614496048144739505087738549241524891538338020495655318629014061895380739758009749658684064648866744881292296893231282554807012093557424501621618979066489507025587856923740702655078678035705928410816031413247495055591313500091076755679380190e-168",
    "3.9086829795702449582624637635068813678888667066273167630504173187386426249959961615107236145125648141055465972790707054313238747251323652611966473433520882181146305453019889762439482539876329640815489715093518520751748753410034923410756128216655958883186767308062221383737219107530889651468730657e-168",
    "3.9418936665869141729419762705569752808016322008962077158412120347983067838319256977528772632405434026440560711451736360525210163266703335789287586752744246933927188756096003362829713067521636774439139625330571347401523349198096011717151023663125067654740573182539031539303040594021804841721255004e-168",
    "-2.1271290697238818724563646769756170916752086094502687731192282684741346294386918136386161139925270632360265221793028405608516945670187479846259788414217267564466541577213581136478597042770239637550170236409880533625075685953217643691409919649446285093376030955076962884411342725825915046601370130e-167",
    "1.7145817950968229743773801082600003619441910630657941011576493669045869264373296512157099762364173806140103094915592757895171495551317070912176199413485089292276882766924411697669971442505689403884510927014647487956511387729872413694969514760128106131893551609797989439496449035469251580483227044e-167",
    "5.1761551468227695210259758850238764529315402672943386912153250664177609129435829570892424284138599391874664963368012771720340393501184804243576273509570882683467404110478936042145496292528809154142722134221918879868225238489797109849645077715526772539363689890131548899809431762138186179473734111e-167",
    "-1.3813143537965065422462532194446939232788331347402430906733346568227254416851255972758724141109183993036956478049855209074108057994959869222884793237306781434899798266461366983241378393555466612421569983851227667207622118979983497881088983419179568905133092851569645125262399679298227063401518481e-166",
    "3.3529369779078289498797303301376323606591899229154752671695165568495940251847745281438965651580625677017267897395011750833775467412151796373368472321943588549844700285865767667621310187045599485235420664538331905509894678071843005142817682069372728829746558637126316042334032960925526085977864470e-167",
    "3.9495868630719545322942334298390654211212531954260135176279788098719346451192344616194846393286071017806610556943652443597998673346641451387788685790615595344696690601623540374005514094133053884314837731757014683839554166671695881209313390545337248327340988390558857432893589078914143254833212368e-166",
    "-6.9574489425933787485853457738496773558406605150049602157453343835910507368749138910335025460565649035498207145730125228660567328869610549230574758648153881097633232407263722655816083844213440676237760069684624710452516656963159066101051416695562884537899797206705722589978823711076389856562158869e-166",
    "-1.1543029286580423089980892833999728502818179486446359932209323625588550576475477173690280975776631605138563135987717868095358114846126215487397187983345128483622495983176711615849242123264671520231954652452032428935409463480039084648678366358359173102419493556801921451985431395047292197294817934e-166",
    "2.1041672987230838666970416392030146660746354042416594071686614108619065528170712498423833859324654171161966798266217231884877334570620430567335653880104420915202239681355031960353997810217731433676664204373230115667063763518957166282840606040094268079751368436631227460386012883981795485402254654e-165",
    "-2.8231532887567061638045821744510625935292267933988996934006316702237789534433032742458431667113064618949124473004828294429629790386025458586965066417414055360260063394554872397783012477366500438313972121025997324779170391564254785023288086159043867920870397603218081059506396615424899836568504597e-165",
    "-1.0122281891865512447678965132268524328480183731977997441819699846279315634328804949297139992985173648657444881209849162257543170220387569473981385137601974440596184803126130912603848012468492577458211803726552866277764889666304090382426328292520627186398784038999550172028729876357096212803990918e-165",
    "7.9742278836582724435422972653951508909100524706426719927415336059060689006247280175746247882279700119520980752370542373351976793543290052550280604251884185287930493689730162160860412733919335639769985343138822404886187829891895190502799088212449921354735436452358769451461411823694454291736291081e-165",
    "-9.3964187134261115758258032090095057903184646032374186838785108415399445117464803481090910279458636059643993551461788014905931942838880032552608210838976006108829815178211682396902133910806301954451519026344999828941628823833616840750218799728467700063719583271205382375216597982095209149317330381e-165",
    "-2.2067313559219769695745630092760139663320175844926117771496135689807526614407066861477909153946109136365282380470797633881502416200411084448554070775985378574360735248921793337843728761328574800963097791254042490656461990664195153221683424886552071277030820464646949070542538628601738289442043690e-165",
    "1.9774754172431825521078838982744322814451103092516539307314418435480502959294295807386869958055078579959558256163013549313374210341299925094538481981172242244276558888536108916197331725241181689841116317764109204478650096371772364206512225693496565557742161911986067712266861764074470265320249762e-164",
    "-2.3176780804075825973580743230351081658696093978445535006340830148938788458669445317411215288697417285933766838365279325991359468865354248829734633348616386345060004770000737200311938330019245421218696284736832724017336626746579922574474315104488622229293761443554217834331518715907338837375783038e-164",
    "2.2648408905949769224118687922925024367372210515724194183947256945989961621312296040863407129373645858098262210916119228928331625732203565869000608937188849239614723094148065145142654706063488955716625210439036601350174241482792763825362626361485549482722646682714293946948645847873490903113233829e-165",
    "2.4962741211078226333386249347542210845707203483124599591920391647756557925215993796023185196430182012112466857226089545034646940468800563149073837211067088408244452507443959534228434791117269659684052456153935453084444416272997285584006217642272416088689335440140145772140793484557807346303709440e-164",
    "-2.7965756258581661364271427569172184493890295345718061505115644925532795691098057105503950930673683682250943911990619641497909734212759136847127729835166083910360176918813872617005560569846624073079688614865437505795536994015802466625332037903109314034350172227043502841388208241740616522157093848e-164"
  ],
  "n": 18,
  "rho": "20.807047789264114",
  "scales": [
    "0.16616700853986008",
    "0.3099166737499675",
    "0.15982705444911716",
    "0.2515563737592736",
    "0.19488809429220072",
    "0.3685871765099167",
    "0.23913960679994467",
    "0.10744896915933404",
    "0.04262702509429755",
    "0.012321695629127803",
    "0.00276935752360378",
    "0.0005035274116213392",
    "7.610497146508305e-05",
    "9.755900003752313e-06",
    "1.0773306823611358e-06",
    "1.037753246672687e-07",
    "8.810291054530837e-09",
    "6.649974912712681e-10",
    "4.4959839387459525e-11",
    "2.74043811583506e-12",
    "1.5145338586480339e-13",
    "7.627724722936411e-15",
    "3.516648738451438e-16",
    "1.4902065282473298e-17",
    "5.825683098728063e-19",
    "2.1080796575619535e-20",
    "7.082724123586423e-22",
    "2.215707611452322e-23",
    "6.4707472224079395e-25",
    "1.7683722736060868e-26",
    "4.532557507177932e-28",
    "1.0918676541317398e-29",
    "2.476856406848368e-31",
    "5.3006509486698934e-33",
    "1.0720127203313165e-34",
    "2.052171781597128e-36",
    "3.7241829973159174e-38",
    "6.416166023048285e-40",
    "1.0508422589782274e-41",
    "1.6382340655597205e-43",
    "2.4340050741922915e-45",
    "3.4504710823622626e-47",
    "4.672255633108475e-49",
    "6.0495543936994e-51",
    "7.497302577016541e-53",
    "8.902013752710729e-55",
    "1.0136114400862249e-56",
    "1.1077357124580674e-58",
    "1.1629141252031721e-60",
    "1.1736981647594504e-62",
    "1.1397219253108861e-64",
    "1.0656099734430363950763786563959702797800216635829060221367245204971558095956683369783994683738462311193938268293245711584216842249023290068036418752483298942344588726622529947722898587680557004356889104369744854967571138569273968000734692394276810948661084165147970666614775948734734175983874820e-66",
    "9.5998691059015009950094072672344883927919735971907426603582854932146169341898920478087835094058470911821939498300820978491808168001354108765514645622331290225926628145815430886396275723109836892894811359364368382633526963934998702554875240192860610447486828542526080477074421667501741845237449208e-69",
    "8.3387135512370183141767891400528170837324023893984820352444414888044597507857448333798609797429960900144448002342793495963577080296606943522506532086261487868396535058678342594064109525706716232946250970903199686123361774677208261131228985654307703237106411062757444293401169811512290926816720697e-71",
    "6.9885567829633823581423035090240825712997657927048296575853726242654026260658857266341296505835198724029504981248314770532637917810893544937584082112702867867214589966453277923186679496281180657036902195492309023153731749452242695078056487842538322664342026602412640074584798841756987629560422635e-73",
    "5.6546819594065905742363220922063582442686256056899421001832401041415883798377416910908319893233249502729736004156402930655146800405989336374348454862463387100297310180765418905439213294648996924452789780831277056960213615230430324060639528743422827674009005270784784492884406767165713865502019222e-75",
    "4.4200662077530538710658922683366544016685507225545514390088771749165278228785589999953000530892583266776957632959604897029293127119925007079687578703593172557594234627066629428897951414066518657505866886254857694801231804672444925842755622449201525374000614078097657044247557304473365010247252610e-77",
    "3.3397009473076472844891747170664840246224528397699980524667361796889020340656549616966443934777397296890630745680072869940813247283915834561740421038576818857834015414073430811360569239593970251234053783853270565489724324901281464709185661792909420220733010045891497598455781241998878842921831443e-79",
    "2.4405855795410284515087635462761175686792575782514342201918110872255263628439194082960549647267897794907187665008769303784927309017236963382573105264584763889297580073213167019680421593353787199784334899500089161159323137753867405902720245700732966703828696271732284875224405738627167298449452291e-81",
    "1.7259538862324692842800274238672885827711236682556282396882964634021906085529673267701768523175305803605329164936492630329754473738119950819534796974893093654280137738979400491081604369538829334691907143050718660853437200351693243810264903902007113065837461131465275099379504418368631011267920838e-83",
    "1.1818056543816633226164066987535236536548922926064157253060725881664848380527555574327167235948741038770877466939308997195142029349313662103254882543943309131797033666689436286693959274116058012217626707727495404728421650072375668639408295409331902089296431848839571499932163128653580930260467173e-85",
    "7.8391706092877055000029709065636634580057744147054715835749064000744255493981138713471538259291418585469241892389882506068201562292286399200810525825595746450063616873972609208324870918483031199755929846777245328578205745250206228474599729109636092564656540343969368533950783269055246456494064649e-88",
    "5.0398727663011488977665602242715367185415387557080442719180521392165538785484409154774540556722809890292467350151693914597853258786824291284871717148994618574173764741565962343374060025438298815422104937742723415599018578380418586865168194959043944292847017916949363948287123249813231331924887487e-90",
    "3.1419971042564768355715914420573582450909702907844778810682749947718673711624831185982838804498567435265833762026495428576769986298379736914217240370759924440002186459121506956457987552912573933992608306829623892705229717690435294849018242718616371832856098146850686328769022459352049532571404399e-92",
    "1.9003497318989458378110911000641199892534323940342918492544676439636639692475876487570311275850390972765337473561551094878654442045410807628972551269095016750604075882512843231761041838777146044908233151795270648929432156758855456315624836136282300467855721636949300066647805140971206419430199558e-94",
    "1.1155816873124967789282314006201049688090852388045472503133889818302851658283025512992956841869786342026940722464758644916509454864659811587571526196816701418985041629634328395041514442449028925515208046688188327105165293251039896394362885919250067429561914118248173557109553721535099727051245851e-96",
    "6.3591912432636140202042260752835901139694466514414713618376974042381671107967340832094754217263822527173396304510549549873900930832748879995843892731747806805217344719269434664399800511358112094326163888598404948713498507643179383680974403749519877679830417990386939343403907977012213849172429094e-99",
    "3.5214533666154310753531974416215651991776734167233608161664158895488074506849773173004989417556999385658080120697965649153900619887325168522588510309340994595384033697535145573816659631133083297668543435659828176210972852507402586648658875183715720479592370508607476711457251505168738810255976878e-101",
    "1.8951473227808743134230300197715862238493128767879618448378602950993352487349267010577893119136856034089840936046970005580912683393191816537422779585383742012080143526792186540155157726672348735444609430709964128902877067461913918756855200978191395250518952585891687173732263602689364812470046925e-103",
    "9.9161072087192132264806102828922508339075049600917600899205851217305425466131147747557190789616024118629870693817386172708276083364845910740646942246769419768035557872926418928710597105724027061549505649121367280763596120288024809606335182413881251523671265832920239107676075192645749719276166097e-106",
    "5.0464722596655487913367881957110495447403908060121584048415520670078106730381363799147276823349563381745233791567269891367392211935727680082747859801589895270411565530302966591590188878746123409686136322147055626911737320898797833486213767637001366087934749718236630946772032271730132836018102681e-108",
    "2.4989033999141715012604192796385024530488321446184857489122210177354551549449209527527241266695804950749162035791781312639209274511470855210812514564433508421010647466015008727415670442646838223899251828169184719726573381184379141705227192695023494570805937531099176803262753240383994751777547012e-110",
    "1.2044473789902143081905579828575916222128217344825200817839684342700639517888129514873334602131226735933307700847604372170871351769312203473783407334162623607767817618395190994636650998425684998651793894782955066382076138485040281445795607108917901040192540174083587802851181760907712432850662590e-112",
    "5.6527590569543420504559216626839746473374200237284963409820434103696790001097389574633246861830865095705269581295904946138204804695192609825997128105379955149755070015393713439414457998096079063818119800790294224112272717096729575440878403332120676668520667339287078609923706671216287705279379261e-115",
    "2.5841676330502866728197936419560025906508652249089666668316905088170936475712994561183600105276005779386127602788632195784753675222831401513930434981719570539488468366634602816951302886700271863321463875027990905750293103506477372927305578069635782283795979523149099320558999540490722702268579521e-117",
    "1.1511123028952536547691996344288582626402369949497908934841550383818964682077301081401465547107636836657830214329978348863495375445644652414784684438704310478067933608475999442498382677028054579314918722075084570609806330250598071610008073187784359644503650598300343998497156108207314417811261728e-119",
    "4.9980071110063103839166456526141279945678613902812499952180088062152843923522849317905851153988545848414677965137618721082786997096848355408527468083605265376814501670005190762048013940029074663349772789632975907034756814151780433602598881921297737899127490262826579469385725214036882783490870086e-122",
    "2.1159228454126727387691332830600252611874930075813715332149426035280997283966354635877303093594926607576521974322500497401214121791238624263584580748500543981364628575107209894579664949346756703788729566885181234149574998409762809661078854451095033508698047968138108904603845766510716492630683459e-124",
    "8.7370455905682337452071496855352701965396533464218245061879403217777143362418484279652189289195541435713518497237684329066257571425364474270676050756000576681016691758852777893430775222830767596965949610437785245820638333706762991507008030960223424867820464482912851661506895620115784313125064858e-127",
    "3.5198630837002303186961950092555012207741635878799880687574306588514968339927311304279410381334013860076359479534333053407059327942628252800561091310130699051180234613716382764088684468244579989837257518525972104671249979621510817426759633361662444070425384962356767803226075629544966143425379250e-129",
    "1.3839314731790290834471382036524303583040183002204442187867599210297047360870405717422191602541387956027544846181875699892572276208227080040790303500753007884246686443286945156279947610538403820483919190429616545291828709693081516533624788082111656251716148084427609456117464152481375030969776306e-131",
    "5.3120126223902329575095202715313154474640578744140034271511546458266142242125588319480184638573171823175240166305652455296959910913946164524109620871155377115142602975352070663215107492786132808268694007221206643974281138726369914383579777707348275780265396168262996128275122291101277899452738690e-134",
    "1.9910596477614268750483531039406238640750282272163112406476319538215450456179446751786312925930203394232854740737734279273649588036156869692007623108510684897333454454980210868688932931489864379009343054320198325988535695660219096024614601428246297606081901823706667959819539760699636350103113597e-136",
    "7.2897408861657427769999546443349736923541852456065337637361380805116130219428143492078539145497536229673633873325793333502658880509009509556388190726951312560575573972440657297503865084119800955473407329681635286852408524341198605240485627429981350360179651486252716171302882241149232900164491335e-139",
    "2.6077243344101039363649665973438900629390968119957276830132510309841355396396429621290657631837172563784626599984975448537820928397797236111053794167771191247485107174414064794269072178490302353009287804904195227977822630440059504064421259314305029593473872431836973600740464472560700006601128267e-141",
    "9.1169460541908205356137493684585533899523149059903083503295728670026764894159354379205369822236583414977576655741117851513442716584946045915785311279291598511760305146639595303274263631493198531791759028765288690567881987279331037658731625615098772568403606303427260231978735784337775014671984872e-144",
    "3.1159385538656557437349817478115199303609282398254011953449152519589696842743168298266661362463811787294867834753911521743539416640847436272184555771535745613786502367749983062777513859981954685302018134684339104881215193834587010181605861769570111639192743630832101539166836719038305762331524427e-146",
    "1.0413369410311589841839548068014089509714515800136167758303763693598769662050790853856401283200207922894708204132399553469313012658041064748987515771346059691323928892232098650197259034819090698657135099312171577820290555887121214859705640707970526120192268038596288814911543177163441769768313642e-148",
    "3.4038088116043334622377443444524082977549344252039593735908000870897036193189357764594732267767743990956919953250719913379408340214549324058222390592675806516676971540384582942583071886158662877786786032162459296070966728934441117681579250674954370873085934388899713581209219477447633922399539931e-151",
    "1.0884706584648995885892739316672103688282359099760281888528561574116774351650873759960141308149002310614572100245409050965140716524983058534195388425905874539751859545476727790031939662592732520811526112413059696408892856048574716766885974622348490796547720132146937762018277313539798649804251192e-153",
    "3.4060407646687249359051928275111138292548139198352023995979763025976989970154175076175112081334205806467246564198600812341050473785391071459949896358094075288217866826612364190572795841046453722517286054830059379717973867365508411500888573762652882953925643110376843640415451043458774913409137766e-156",
    "1.0431964755042503813212861943266340770484765665668794811059670745386672993118142301836688006088029204500519563478640893945743911324826485067032718442031738733240127947231025989143696048347230666732449990713697657168605748458093125620479062759891694580017302914009792404874524136799177979792764473e-158",
    "3.1279871629724732909511833580781019048195457622583069348754238835325000526797580522278727094762085585633857456681871489873840720920405472273013275772134032321563741175801529409921257959350016685820096638666555898239786194767204149850271524630648674856791181358820066441279384883313075587159904830e-161",
    "9.1842502734150319317269736879347566744077009354584223654841517218454161687944045061304480776783940359332645688397823300019573657876116503153168616870641038211738883381267586487166318562119239416525256871824141764961609345392235128106341819822461045910396808726663625090114687464347217441512325563e-164",
    "2.6411777234142241628070938628330005579477131529307411946426768182385271635880503006623448990105656337703004747681084031163570363332114846206638198449044129844739445825996947289924655664438950424297108881671366726797767405583668579244094997613467921986607156314949850008492625652554701148669132347e-166",
    "7.4408063214046959347103266849508035410435494142360674385898671090129887545392634022618095158916953517078768031477282550090457340595050056614645816649254333440391857483638499556628598859132076332032666875810537337446975429631683287327271373239443210311228651044003610158516138039773675510706964259e-169",
    "2.0540083561981753622735721759131551968435739856924365751591080045423871357555410251373747355692997404918875923029920968849574462884396437587894831554124011420627880303074309084499264724724105992743985428859710853326064502650080851957450906268723633971143609926549641469481462447465515483993897994e-171",
    "5.5569150171130406821193975748652520267991640382684210227903890852084808987109184502106338002542563763796955658967773898157288761917841975084286183713276573107187248733788765739770750953541629537486494504837926794581165984876582724090232540918769467363328411397223753894687336782879401744843260581e-174",
    "1.4736771720397266854304923749660710093441069343593597297987926133217825962147304143645933816131805452228420419984185156065248462563718920653900379343819904820921641066990172636937000523025222045891024339139451157616758296639843830305722915009773779522426451584960278201765848887851569549086384447e-176",
    "3.8317217906888915635292364149526382266725778868535501433514500881782777368634095854844760232880765682489171572694362132653522470815728563553649296173315704670989395410227288555516099709851533499140711162778942291670646628422110214269472042727478606181554788026683446704462771797521474749160717890e-179",
    "9.7699615701257580509016089378572321578301219109535182151222627344144943164113733161282135438755359866533888911507173841760154682585547902044363016068068935908292224631880009835601865302244619426932145181012329397994251363338672374251174695304808299450616146980643990875224065569020437415037717355e-182",
    "2.4433272089657607813961992663239243791901690317516764746295276835105693019256105111938781205566477042201846462687240696133527788412606106428938705438633913097999505307336899131082954677874192311150330767771794151173468558651794471400088644512253057478377085627661375602495606563696344437151980529e-184",
    "5.9943391726426467519275162393926865088086031253523720484747196887344198348578116769358369254268485004388575128549008565515818141365059737816126921898454289201193871511459982471995147933562602418652611314769812826022299652191834119220635336113609083271675057514300259020410936911196833932755690885e-187",
    "1.4429502658550843863827569806739011331583524274470337829814455565636753311756864828871832883949510414195628430944389460710051667894370470276657434976934246507786654364495861312014291705650981593231849309638684561581523690334814567826760781817408737133492644705308796632286344415039608609346038426e-189",
    "3.4087074969297615999329629033489671788611024172251633508095703728937690372041411637095032107510663209564211279315587135249620641914735798433818541208059980097949215317090910009713982222585901407737654997546336645984229474507303399816810499066424350136124624429018916522061322395820847546623360554e-192",
    "7.9037450227169833261409165950857082610807434085331741760722302755005491140089794281408435549142353360070172114466227446692674214074651876802973972036597914333176414544880976163369306057530493155578880961657349393519349572727001781925591990314510253776885632799173346494428065955540353391957237885e-195",
    "1.7991028167518610424848407116322870977655665244699108541311462901805001479803538322470457711738504256202958040925036628360975830016929774301783006765520095268733560452042590528017241334490430593123763054860637048714699955496852903399535661505609121440601663436944137858783885829098631055222405251e-197",
    "4.0209863758102754438644844230718886914421318074737775006892120190244932248929027923802528140343055182871315065375135182280998986838616139455503120238926587186737979020994912713798491375665388062752492627081576744401653565823823888540485679665259396281155705528001646503676836535229556050691719295e-200",
    "8.8254144206970213145812723780565840832539353047696009455095501776807662974507693030016403252804854190172864991886401993560822628932043127178145753208988662601122350099430224520736392317036961242711181908784366189363527445462014377512109616656289112851590097062094682750158618440188858364844925499e-203",
    "1.9025431914994926337874267618921420658177704030646442258450750855373456015566312248320745256412342695508753762989857563719196459826055462762617965139969698984759770991403035110796578693847652419884293234874490925887859125824480476267358680600309880167641179626219872505024297054804545406606630805e-205",
    "4.0290309155476398727224925543070023095955358689509795034618999774656782685615338227913963062963077096874236481776156938432090296715416862184959537088235920180933235876312877937418930629809645621809421642758380499958190433436768959749228861227932448990193412812704006522721369486559543313366599022e-208",
    "8.3830458148955384118246077340581524736574951687645873034272454033004125156274462267871428896548855202023508598165324626086739222104749270393612170187411250654764035949795873243599632235461895506533254723083595031646217692312239893417757460199905586081276333560747880096505272753168857880336716443e-211",
    "1.7139791858020474449251008827182514108780993540710986566702109355056650617208055468566343860338318627113061559520689542098929105767376629672869959623081469796712167062875079980484332737446986562956463498565073806683672875371767341845611589010023620377269753660486483239828042208571756770428614094e-213",
    "3.4441165135055785901555338068271627902735941885744969582839510654749171063220363494664459472565666969678210088873170916290004307624849879447582187984492259554151900955726686445846002236674703295315555616863789175407947571292394996210880621756976797797056670135709096610774330839196039777213158980e-216",
    "6.8027371733825971113940034572608539241327047395890951634207376434056302947875384944479828340759692332314010635723986095081597597655274501073358482232367085664584417911131266824853879925495157223680082550798671273526679974746748966752592827460488230993639821210078979052532042104499025005623743324e-219",
    "1.3209518190222348250410332728235162598094449765474952864824588632881044798613618940954374815074602577679995892763600756238378886672732681497032842518035359171392166594042580725520856868780285078327796334870728950919345767392022304578694358320230361455787359883642975530583346728336751790250277760e-221",
    "2.5220312638101714970433270703279239462706337651806699602436143477501265883044167485400063691704140225413485307725344301518729062564510186771437117703962535820687327969648974979427305590842429430683499954299962568379538357761254194164363512966796663705765721871292461219637674915465250255905103232e-224",
    "4.7351732562436878576976346940868275406036277044775671351584101743392318929713393769681623696452789571883855325082411867391577836081697863843121508378020110545408535105459737492188510966123702303441646891261459209861555338951637336450452077682772559172654401047108247679373771282809335556827608502e-227",
    "8.7438738878672971721522878685846237617154133223652951365298028863534156610080098956613151286100848448249829126685230664490138111810190454203322373250729417774189642905702346012185809852882988770269138083048978404529518477342449414170496921881394663810281586223765935577903743554696707275739113556e-230",
    "1.5882328537827086403045031016919002935990838484402230857044212211329258908913680033259304119158227997609753457528611488976630720121571957099249122193106453017283045521212788719822339390169108448490271874868021611973339567952872031927699206074349766146170747756009148885593595347200689105046737619e-232",
    "2.8380852679453350301700708771708747602339189615930443343094412715177534132271997550223626901951204472638078454757470305665188902726447398292923340798172748630587941440770005002364595165993140157533785142265342558814164490446542457030904681240680612038161998594645177499554835899719161571008211212e-235",
    "4.9899410296782602628021714499186371074397236850781384692253487402731543339219805639986968992088849127014477728048872128110242341091555783184463168398244006093922129891220364405709651184199073747199930578552454019527390684588828408706621469506621901092900167268641897360599041491372142982915262250e-238",
    "8.6333808386301526876018608891272246216799801735155488778082388270826516558998539103272737714451907406711401106287715558505082455694334349332746944806471154994441568406520936488040102038710245639896565428328486153681970982591718467420765521079323208315040468032498388442402178074881694233729992689e-241",
    "1.4700692278487860453657667338739147209401670590342051058554014213883511207337139164297456053020692304271146307697105624347246976427713870984144117072062921312168145647485574834564495434096682755611104150503980470633867554120208608534320431416189236630504006788517464952057202388269699175363097340e-243",
    "2.4638886464217351259345714156313283349163500004005503333160385638361844023400320179753426121801426172875989444827962913738937254427154632374250205114645682971535410516130955652181877786595664160729629524100366342776685601287084217947279976290351703791091925949881787178510323063371436945418754217e-246",
    "4.0652279086384295234798839999366949750098767429483931349601874354697989155083957652296451094250045502171320851426965066569898603229455151523273331249452667949079439494204738198242851220591445780374515800939471684508463830529232260255791435949069350496386026354760844697969554175345791238241976274e-249",
    "6.6036270158919834652461905175549528924668191617269549302756651842469164099118440053263479325638238830444005200716147067721639576776259596621718155708548052408938527303050761046414499266764562561414620305369440106104517710779772432792598771294737894818490926514013374183677776838522476608140797055e-252",
    "1.0562493181205005462415227429911704794989140141572760790138839783649691809307178101491029976554530088669170318457545774654768163582504149479413329176524670567863171706315282847225521120308251567931991304170927235646169991289997494812112541503687882586843850418521373310882490116028037735468636655e-254",
    "1.6637507370522914704590444129823099227226542975034759220052434707315104973243769605564691005392526018048968407440488855152478594638902869690803505434415519937898981233580414135501398925316704444761662894836770341645062655076024842640540898129123314575870285980567621614489124630985481118891383706e-257",
    "2.5810644381468449770748842740033585164865751788712865130701624970844996610155452361491297614464527874253416337522497789025016513841148534000330761916154767608453296407393293226763328547058608070116222545189298806398120041213077360746146045165984700294220724724898351047888336091900411838843223709e-260",
    "3.9441033041001405499238840416652426318402954039657054427139433585548421966887870066924123443791644342521618143234887612121281170351263857296250941745080041879774260736364184842126073441211871562406257596246138952078876388452897888490701302795077346343327757760566728364830085697691627857990519594e-263",
    "5.9372575681270462415539512540869068440742931021288614709710805286767244546003694645870463631002079414514594331267504479673406058532879915921008854070283024943184070470280686661365155809962307860828882454969942497021406355931963636285397797222724585615367754223806863566065901584136064184847573136e-266",
    "8.8056264862157806308758805842994696142060675671732094444652229989902818141083693650696534582580222937278557887716741779628740200185230236742780237782052875485763919022123912094612361271981295549138204707219943759252560625139162695432349223418546939234324798985760450303770528879930384937315017183e-269",
    "1.2868243126834494632570958252688601333203018063083784196901929815327399510795922941876900902202751888768076962294909397965545169469629860421431445647978757365099085767268263986827389671134402611719406710810623276741797132907637672288297088756493608823399449738904759692464473242312001951440409589e-271",
    "1.8531477384681591200615604703786968601333189938371623033077104728268777449479020744111351870949786165843932733683066246321142310694942108724411296786544363160468190858081377734664268851806393376823014508195964277069603284314043335976255827355223894011647108388337979499005033079472084811309175940e-274",
    "2.6301413491733749401106611389726561555682335362304600064249909538899458183259353329888891465091105900665634939515494015050361330969448147523195694211560947577739352686594067858487203542008118455633470943938381289733526944140205909941707684790351386067038113207110381970333367971414420615805014432e-277",
    "3.6793591994627794628982276368457786390923526425875742396687172031891392116106715298407393554836670595610570853853196990066818263016363851302414241341241753397126249837325351071502234448487017654208291987940773941031433489543996506192575658586916391227104420815342065757001022103619365654598447096e-280",
    "5.0738132276362698419519539013507191719987421466410014582833971677766266252910514675094703047680046306464366521496083408575040485309918280476341843594415895476515051278612434747442605806070877288004704507934184908716209795309656361854304521692410820998878580931718998215638283305282037868683199939e-283",
    "6.8977975292122042948127012164156250188720528687961408907124041086784076375773062126163660130847390055753595312820866832150993768651147447610480331803437181308712860409605568436316523405466483481672521448073709137695722276197474132851347915228090364391494641274571585768624637343480241850058639223e-286",
    "9.2457882459347844315142199829631981025331427313303834943458473114218817626006423104751304825612487363964550275501744779707850443018428290665286072117042482592698154581939124740382151268296334919601887639623161397957418259075584892009757211655675332903023013361661164673531516537260687782221678513e-289",
    "1.2220197211111581304401180130237320437485755281148623309720900377908400386030238154411204344386168355308350415868689040520229546247948824049351384835235417708429526355928591713986123221004133346842413264358445346152181916199142835277310164293600566467440459302538785743462544807108258861723711152e-291",
    "1.5927803526371861276099649274097011569867383545519376436190626020604337630291367014773611891340554301387794542099796687536291449232187794255611693033747803449230217290874131299696148129767209937682166818042549845115243516211380952220772736681159164972518508125070888389029806504887545186266076374e-294",
    "2.0474768815854896115908025332738144604632784012583707528280217607574288167946008670216753360321980995925449917312287376480364564812816990910437091547737555921214721825861178309050995807690570745323809573449270964187195653870568357605671266305971249843771825879981765915002959574103823862410727606e-297",
    "2.5960259097585185824859205012749834415518768302292062361747806949423064862499784338483241354480029873575074424766935718795381813109367583544036176940378111579671463063105192333406811136688283261040020826335605316270718698516754284381145189443280412794930984436512157991047571515150853939420999131e-300",
    "3.2468843963926970253213339795154610683816250166047338044543994104732831376389038564720142712472617062598393037584134196026982183300299523859473740197282592214223866318298078898491053821786180529485370032162838068262038430740538305241752868356609529179647063212310450844703283384519127344321650534e-303",
    "4.0062011226041789621636528626890943034857513857435259853806590900116994867735448827871744580777469048244329438736026678571170178990440820831063942036024878958264509099110582927433218000291065309628782833305185663162628941175291805449474393164953970000912894899639806213110679224696639020598502055e-306",
    "4.8769305909590625929969611501599122386770589050258566755470183643673720340851555763781744012366786540981591304633699337030483841752692214535757497216164986051137198435736676681322804412995186327404556841408520362337089307017256697814930729820439863177351923247150727910724979792375781811392178412e-309",
    "5.8579755637810677956798982317149518170265619511718593771722037741415684715766351145360214088098680955192088102007271110048565906482643965195132826944167599531469518975971744222125612962757556731092195598217505576291196539425687964542263008871588598731197931087848756985492556464840736490510034644e-312",
    "6.9434356936132982963162904752742313770991428288664790674219230034503931919375845736234462451250026382385384570335663436390424387939728107350244651095932095374183913211341439641487363270869384230146795722667143669826133646346539924789643517629367189643369954548075270121625598692141338399212040846e-315",
    "8.1220446594476215232247546411024770243219445639823533159459280354508455776755406878492207508003220116442925333459071331264016823549095602946319298713975532585199811626361705062214481507171927111448143398531478140602591791681612845880703793589007846000973964529826999224613781776403354416744568439e-318",
    "9.3768751013663343345776913744551143626364963816500561108599707704311781678361101583848905341058907914782828174990118832299630457409398521226764761339508362827854058580594591304607454073179336061119028418470137108278347865552242729949685717681058056127110519944226343324228506761562624815858940189e-321",
    "1.0685378430277720878294090314277235274211005469103645861528633456973116758707528975164003817128216506944929067363427768092448561349954076962926480338387528063746804719221913585757609712217005077416164587537553167969387006221252791837106925993302043399634344633949964030067351084317485081616906468e-323",
    "1.2019805319944316200786119725052031130760447632246075346333501830953245737462120602199793181246550957578711375391132150670748745741305261620799374945303987692130766640793456623494133266638042194458748535880950798738384424683408226352725069632036222899596242094828315859611115103877806787762666712e-326",
    "1.3348023614117410334291222987161822103490949060878505841789994061424789364310965246754386351332423004193587731283492341061133758263217055601427917106210787050301223918604456622015249349077178042199625106427342338255270307075501095406278261781106110018008385794380674908226730351216580124230405672e-329",
    "1.4634715940305771246902219879030180335271259895269271834894878842867870250895232947292393815517103137860078029818271754541886887370687327556534904807762649173835277136518888943468789669262268158217468972357782933988361091240857619281447368367999429501236050229849099360608016936862999336089922144e-332",
    "1.5842902934931013879802143043720736849006902005219919979684913668873936447465982901602563481554106412881008724848264409090574195114954590385413432837805879017192894537505499994666299505665361294123329268574658139847517510253409332319844085775403137428615614722277973822197188101052941071608689158e-335",
    "1.6935703676253408680174378012795144399818060645518711268187446129258879848990560587507378510261352671898442022850489186580933179762725867037454529947587384769490191762367099213651339476514156174489872074403869897720647668827004487490623373078327436458591964493454746780519168277312207570192771058e-338",
    "1.7878216808013276374647902187718639382522842705737495379839750630435501275159777698605774113885604147580628133957414688845361782412880781383776998832711159032824055256082710531524914405940036862708240214225902585408183352592856804966235741685599660011641334051738629338229690436240204032873220232e-341",
    "1.8639387561571233054815775871289655179881856641581489103374879950594318689186984213490781381373851884089241066603321620797966883151620734921690271315377627456251273514888344392809997540915588894408009337149941399246117006079642133343075346194741602306659106776616074935764017125469287892098223427e-344",
    "1.9193720084212883606353194908775791054459904031777913129393117610320613656928074339975923478283194348324033147039494076047862327047386771298076516233154549976753909479869705786477173045223377185255452965312570108950566548656820751796048603261484573363583048761824815058941140922444383667572195124e-347",
    "1.9522702373571000230039953810100501668212720410568315681090315017062381150398041886069040824885065319651025921370623993495159499673954545636120635312292614841911987899893752744122719165297699407531867621387230175605013961727718327574319237309508037392008059554532514199138653165999224501890742055e-350",
    "1.9615832280186445681530811831280664159540184097976261160250798532872489139369047294906804854115824582974237805649839522062151389861490849763922435199420360615434772536189569143711222100030041793859278194283179683143371209335082335353058405566419742720384932490728833529724062099710595923034588017e-353",
    "1.9471165422505242816321227206179004436990355128243157190979034909055214041559824878149971691947561805077372657920508013659251830896080707793837011462279330497898504680974535432123599542991255218248448361604636442393197953227958856049164554791916835547506135430794571875365016328226676761503394653e-356",
    "1.9095346033950887493279474878381809985193115232167152216734710979350717642215663758287826874084734977103329975641001137602872402672852456687907701080998130169517713743609468413158055365513785917833793701971039558179202016982561648884956521182753469906090033061554653078741283022944734883782813017e-359",
    "1.8503125374168226776595291840486001336859937030500624435783201907963441641219811848543056534984464388660294835937508914617102640791766870465983443903734413132737442978177180518938295955663912599115294643012107153536479773813748570443284146424279167374004006296118995613846816514083040108601198252e-362",
    "1.7716414679361630171271371734891226884667640824318710527333349438786610930095977644348045307438169309079188394552547052666363012417105633882488202939831080510244527235767165166860430265513996433979076825787124954989683845755067782255393463486681283363948733869221193694386548244871211379366572338e-365",
    "1.6762956258993671132279740823247683623884450472726069955484995063825745448840630542352831193719629401770852322583723942555928400239461984725305637124168924791776240358329746066548142121163425468908237976936026128065831126422037235749435426056291796966029087299373170058766014892217736905195018532e-368",
    "1.5674723653703905949911619411962113535075265590560420676823452426450632790370470080613677038117056217907755755159404519221424163198860056824900660819319571062602142870333057327006545659128580268912901501157099519581967586227938574337612860000368324152478957930740483691888345562216143862484508418e-371",
    "1.4486177386970056826673204055388300258679462821870897280982246107797831297735695431110592390761177173635747039958607939475044866084063716042016338658782101738648861333599826262824058819621330410311197640229082485904347024005241371898226359173857419219354151335384381543697549792829427354134757786e-374",
    "1.3232505882898635640548182103326006873076540669695251775082625939117637313657830604000409495368427805026946534456289005290697524940569590305289189128132279224623714845303675764015822697444223406528930637194902575378033138046619582646005635873195467119378931491841186497204740932103870291607519955e-377",
    "1.1947972186146039898447609597864719082928742340391083138298484898817998888304125154156637405388610080970570504901710084849135549046983746110795342373542065491819853954376706438321452397809144660574010486694966338031979455052049256235046733052095221263382486056295165260955893343580059409316140173e-380",
    "1.0664468108084190638116815821183892240070857820685840125744006544112868063485060247154539232543470779609371280963780233375259920827216451227085238809814426565634377442859985312966907750820299083263410581828931994660887474571471354371950073887272752678874140013446343658069247814257801296904687254e-383",
    "9.4103511877618012892931786091544342333432613255004054751850754185537588991189132014305974137875538258474720401555439258306043305869169089044248146095160489755048458593155956541693451205207052708943355504106461799659373979237630582721606909679407694669783292846171479062915898588824164258580445446e-387",
    "8.2096097587351101635461421319373525640111444418853301818226746007133852410026100388198137573925124591169847499888670548668204595190370527414686926316056305498712591274201225438469061982078789522780134831596668144813268656321468619618976450499069154118568924770962095282825604006967617841904514254e-390",
    "7.0813708636778819500978485770092187370984124892079332285434624891247900523677330481461221525367375631541316505535519595580824251227483046747671431170439758174565644779652462913826935431766601083467228851763358854388269330277513445611027357864786009174625834522854293978260062706408596601404907648e-393",
    "6.0397378024274227146818692089681178348627091649548613869545833169300354246273565002899338858649963328572342198823567336783094614117289874613983824366136301075706029868444132524470673173843810828755423114691204606533242283980327461932578075374313556614431451616682564061747183903441522711413729364e-396",
    "5.0939211003613895093870296660477607576764561937463186350268735876281416082938102526658273911997578210367345373181159100811285012772005860102385627683803137638581483976753702901895147643260598277748501407706533023176044934263245850729734622645642801682992205867816669537546625076531104802745778511e-399",
    "4.2486101431140246653762333268463053449823779295659173659136849109971049283443546824718526776364236714356427936961969303116932893440012889787042175079610056263219642508382461422275276077762647816834634420328976919413304467580968253934019932792115273212647915641786197886449870262016922105165921119e-402",
    "3.5045232296668777284738999957903387755633778774240321740006383969686956014910281859592971633374645821540175274624318103336672805978081859948427173656959963677825323277310336423340862546152974542482465438363408976999111205554214052553212916700626214962860531609456256407440224631269749690510373014e-405",
    "2.8590711018956260217280632804448668869094930952839784401256609800467213104990099584565718381112106952453651169891425308145744490429013356971281945390126944707773225764065827964816608467239949291184077017674360345713318132047919754910749407581373955232740695430317327402011308317038580432857982869e-408",
    "2.3070721997776887269130260556609827109520039705738525752982020969540791431720817098810465539207925175180534353912041789833755539160612874832305087978028161684022784540640244873093998734749400304848176476067963992585037924006547849913055760743747255412484115950756577883497056086854339754722355028e-411",
    "1.8414656065355193558826522830526709340750834608532692721042854602151684869291540112544804900209548613872763467320968293835041490540522513074586288975312331585158219043529261281657776110093608683884308353587885718266905730725596156552002592944232010735535281570922478047177901385416193054705802365e-414",
    "1.4539783161270211250303318355793660259738508390577638386015442354588484627108683538496019028852154645378739158210234891167910071696371585939454582274015436125238720133507728539906342408187436270184763342577188236657423044757349676751715730882265037628363027162426498639808125643083044067323519502e-417",
    "1.1357155129265172442848806147973525325404818364298662511170199919472276272130770311806776669150391958579011832277446263651676352769984470522468044641478465232315226234275109722566700460428126183868586766677821674073818719640244617688561973946663906782146757973811229280711442610144434769143911358e-420",
    "8.7765461610307167816998606208470264213729053524680769468243626692754296107178931238775911446977412982510077970832983659599452252106189962863714612638008462120650357258382874168398292589225033957395175397577357946727997144857363242389532907908534231698391791192682734326726980960203465912230197581e-424",
    "6.7103481965577429679486194966913118398772787190742544274400107675052196174573515618023148400718500835513569298948036859855051563830579809835794896403980595927555421420854243425397304066347388134430036435473672587989113433279867785541409666919277290335480917937602595782133700135213143505062354097e-427",
    "5.0764301321565132288128377661695823361943476859783756882004907822170749562940746143707004865419303385091181462575927935533481004419424400633080411814988493332486977617879413461295219775313934118876596447138989714247900476585952018698017130617051225624948570861814411045324129962286576985668304997e-430",
    "3.8000390876076843994813540038108370201758450389463533119754735673116781904537992681084464709486104940253347371313128086321580711807640052016079245076894649597978309948511518245520249748141098575035459004723063839689675189476418418614847606607072382536789341136696964136360971319274058293521144595e-433",
    "2.8148684425122094502488271576641510608979900126652069199296736857351548204857980169232882128916713318934425017299255254706604718067930646313172437799650599445686718668335460736918175937728838936073196830955918000796988690946096985426333140155061924053508599924366573141365414723505656258317389141e-436",
    "2.0634424961889613394442236175387751174194022973440565530614637713381572244459093627288513974326952570655519697547898833570033177552051868549437174355928783821974395355060675521526399817338085479027785235166608468967077056687834307985864439520716423384781865347586759072849699398308127409080662690e-439",
    "1.4969747070216169907249471410856203864961940863537082280336607618330178530720376468217407020150550242960160398897528103383073502757729476690286617216846374384914148114394518579707268881629250272387975601862068731661259709742600664332143679363065286633525634675267872914130015767473116248618681652e-442",
    "1.0748496702545709771368176317384305710228706281826951297575346588557316263303326888974111907392314360956821767639957923852368916868233502030716385681838873204824287281338354812947244439817701086793423019810116613431283856475286847591508646595133513678090895264361850682597784976884294575367201405e-445",
    "7.6386264811698233174688923566779806063693817723399504081260382497774327609337104411359304221689407846725265079124134671468069850893691172551318670076706423316968442296126245337284807313728205177766607314470874700925193167585558431056784618640903157903695216470029984397738116533719961387199372244e-449",
    "5.3732862063686189026075371299393771259020775614024603216743895418722104682097399024703230251491918100405406857074555131735552990486454678443293960818453797096768282028309911994722794849994006336633781217132008928827324938688527590104783429715738399265229843450441941007939538921138570954874293870e-452",
    "3.7414889298605619429541121392079997701701246773439209760958624810453948571793588614496369972125190258310916126135177643274374387555980069237146444510908794012214960796313522589255874177713422355189924736128528426476469556837572729533846073623639116497765832252572205105500420571011336548624509715e-455",
    "2.5789988886986276786328109914699344849868051900033433801299205118560027176730915004574258927389843500553016304584388910743803146100119869909946002628315339842802854843595332976262681407688751827920043272814379237363336778829056559211969489274684150180095376407067295464468164944302885566731061732e-458",
    "1.7598766412586510128522707084333730145977135412401437589648644623582854568901403397194652692423667526785229685861328198825272968071467395730372995882043432276002832331174123166657034975260451678506980232873924772440605465825352544370345851426717902527647966924628931729380499724457562173716230491e-461",
    "1.1889391817635820108709992279673665791771788002194840982671620386523475897314113663530532836514069284943757440927139987833028837400805605748266111460997043688783719604362418101451448276748548122708565092603942545510723010846536210146914340816362411493623243055717541228212901847970391887482249090e-464",
    "7.9525266344294265875768710212359173499135111308828094800364207261041055668298922221615785794277625609538517398359656411684534818189858069956201492730950938114634497838686701762941079204015413920213125459583015776765750671161693615468742697698319669933480431279972526730554196629911797173488858375e-468",
    "5.2667199793028466407534284150787221910568329060560130364589153061564970152028917899019675069780268377693721082088326690103869845440220612404038210846130698694090000413973409684988623522012734521863406785361142498953077834280083402937484606645426055589057376415009468650987073402468484785218017647e-471",
    "3.4537129422851364468697566113245604389388926820188070664718110955034205916818871128098431836502848159134617844728904403525242261239558589073331930313221079795925712986787030616785616297027899926194505846875642329582674874112205001140915519705593033789908636862387991768993995330060150254895859138e-474",
    "2.2426642568445732541988487183053502109427048507315497069891362265369141447961132431561495569737340446432395959474832306953615543589047085361319562951804965992644269928823693730610642547673825925527393313382770397453685669007352864840339535651663059971756255635113044532740578790263299553607944896e-477",
    "1.4420993858271919484144747505717913062003012122526217623573652732588047833304699748241873117360716577046813978339391464004683330660854258940808641737940468510090503891535764248037280869169356919319952802445753226473856664765437017646565799292899855086960336049953625010290022499975044606139366220e-480",
    "9.1833200247416034804689221447755448369015573275936372250105054153052872323559955771810637064537209669746892305142129701271610858405393547072923768931524992373660090785847314318143087285107069946953039734149112868946500734472129862698340143667553119980353976769257618366372221762617970622047245799e-484",
    "5.7915969636062332459675233465014650304583989460731525010291554849432088206340630088873147110022408516841724536812387417329643733144806196701715811747082432061543786664441702140294561657460214935527783360634891503445003832416063071666203976187860648558483370294976096583343158399737651115965213303e-487",
    "3.6175231641881196882729554943317675876700282198063814616896052662878318558193885754929357662931965112647457850377045423487762700167310076332996264609712820601887428504581069054595104999370638716296664649524897835551117470045350898907981272148567082327833678180175484912567726261125283162705398927e-490",
    "2.2379932988558338844621748627312718860078108686371674929241544754406829663456772827324892508241494730187566717917609550127481017862716682215054976579295879642835671714880721739906888220873548508796363467953972030786958454605912012439995151364940706107347653465886493164476129453523090998295865567e-493",
    "1.3713888637372459569467334590920323102837021712834451883276536189391073249220126448784377465282002536656530960746613050833110086642626969322864316360883538828586924826885839081920520918997089888700326052643383982311983979482434359875757407553330394804272238100191115167615555400368471541417473492e-496",
    "8.3240857381506102126412368147664256754121430839877631381536639244530483119036016271087255836484853575397908204896868617479485893857633557453955794548582718064286853460821123565342786780070158356147544956862722647429577462606513346935713509848699752643771401552403291501988612731658921887605484976e-500",
    "5.0050231194960665842928655770023198618627284984241745320671037424180384814588409755936999171514388350026561698563254204355439729387304357482676791821366233982475134038566220565577994952590155739321089370442950297502756132569696183680427560888024570729422779419559143875510982356219141313570372965e-503",
    "2.9811826904753418507453608787831505715930171474013736346673447144454403501454443917075216522165376130121385294498264672677833327274452523687004590648885470824910164391606162682627319963421334989244221217402716125315218715478686896081192196947587561775971297303800661157975777200039259516314871217e-506",
    "1.7591513877620468848555542913905136386818217019692099726290476510051529483046993086236205059006702203218030782274532633428189738453242574484046722296672684659431423347045267275832325419821840359436773412550687277013453428693451145989662605306558284338479191052599433308509772761658281163977009484e-509",
    "1.0284162808781800485220010843398387217155482355269756193350858769881335753482983965684590662864689078820789793596480155912529487496996558069030351708038003108176230032406422012527217422741443875042924824619171109302177765558362977553033490224079835788679058328213476894917997008742773076304200653e-512",
    "5.9566842685166645579972279656860427337605130485830720325582047252268923696348938217092027174319793645563502280843318788517449641396626045311621734335664828837196397742300700042938839516248288304987102816783403573409375812219003639904505326127265607326702219177471000167197460585581893698219343303e-516",
    "3.4184462874502395932900061110235619661148739827077052458141708860253546574302103592602894868317426826228342940587587734899733560474184955058145043349120560902999338726349544834859976538183912764900380860292452232091886945474832522520827284827617667589723611857124688350342324715677554239025357589e-519",
    "1.9438374339828803613427533937048095112353268656655761344060658615659329600432504708145862457494320279384044866090478468476387002271440354571665643153144792234264758833765020704153638221101217904927339171156936079295209996240561971201256699437438163953863173542457758442834156017568414374789871081e-522",
    "1.0952579520211873708935841706528867590022727240691855530709701562605264265132247777357826525456835905284452088310544818795929680680962470204973682906805238847250965258561859844185107222053918479831726789667628197294950008743555061805489457881081059727112991140980281457156122635306996117564081709e-525",
    "6.1152794125580675837078363114789203416225873620508431283245020750035655756454671856222994491942881007220561970858704230584940696714920772844708575937856565469217002513163494896346152514185264985662440502408644662337824933453646016375344491996685721277616403923977160056028779991429074081843061120e-529",
    "3.3835887393914257363388757862350339327140486730612502691933517638012842599506981232337258399661181105568689965020538228077806136422412495372263852064628379954082971740861913138676926011231160279645039938462119470185213499672072099944478803079838504410588843148299676802211621111326801065650930602e-532",
    "1.8553165099046298558413689168296792996835702140255648693839255351541839912085569268891145641955864010453285702782623460874338674836241931359722899719315696467710224704971172359865497462228967555209042319712276763613301043430083669808646705680937324743968474995480692724353875226501764598254691892e-535",
    "1.0082198798283544394723288537844266644158159932816120859120583875247721318582659419333462164978533604500092698486600517319574478042131005120586683474374325268318873305609685096603030415180663400885763948109289069761432647865042603325853666454957680403634565813100731631783257116457281651349669228e-538",
    "5.4300870403841885208669951947624711310054988284295403430705962174409587704863253023614609938361753145041370330980771998983914911839592325773291017618186185424791687763109757946131614802882013149724785929199134798968796745360212877783590748488182554173462334423956239167376208388412114313445613012e-542",
    "2.8986109958450133943533110398060156330606389544163879126622343136071819126037525637457541809236802011790227538007347512639043367812121390476540390651344642276855416476785809997542631629842914346527777689468616314458130235895988794329841790230447630476127761130750166081558107210129152725550337808e-545",
    "1.5336344582061351722909298238563564733713148500714050814590114598079149821944819527912774138528481194638060169644866978142760712381684178850337275231856048372332265354796360853370892840216178081411740639034972615828173115232945558146539996259341751351061277315306980933283001567962963107068447806e-548",
    "8.0430278990107317360956771267653624425670407237962596825142565605084196041687390182280918169257237202774139991340256122594128843566177153787805646454862721235573168493884137716026167776697259148401718389579163646708593942364760926249664123972700274405655633413364541899931097262555057482129548726e-552",
    "4.1811904908451117516853529452362703870135510877192280308178521519939579552908173236315615420726585600891662977500399583677119664523856204808910501624852549177848529277279894851774879391862236960056639026088403215644524395510927001530377882260281195580882463036176103494451947196703473525273751576e-555",
    "2.1546647828348067734208741152983252183633345470580944337262312357083151728464852408335085464353030474774138271323438718136799691088895886353229874081761379405827870515171155196621541056117859633103118247929806984643313539739602858116798610897712254203819971571237779357132450862261679772803597788e-558",
    "1.1007163716031184646179550927217195543822896037095337923169659674418782678607940407958733266309367070355333610626341616702256582038425725206016602338561520468250149953105048178337671347441334602236637310371669423808017798307013247801244839551096908028207271766323403122711901031911807499329005072e-561",
    "5.5744692098777686351162685032687594898774260103851006102699936177722592743806630382652401346398961047671656408851627290846262284942705945613424442530810871586022800495374402410715533015154240513429048801279303034457458319532700582906252450266765224554936244011641616716475981701825064850666461288e-565",
    "2.7988542613124751302696967820228335781906830380719406364905880266196363457158598741319453651341567640111065294159618945232699232617588039686951791088489673057782472285496408229122844739382216364638144512463301596806411419853806127884693878607368824901636389176963995937902861247673899842260264418e-568",
    "1.3932269424589352729211365664599982072754738446056751379262930095205339742817799244030538693500937637843384558652967438104230143939637494064166211689506846980734267671993748218315936499090239347770902464039184722576797610953679048459658161959503149381708805309426246651594258074059503879013486270e-571",
    "6.8761329778018106836992707181931421696247687229884374061406253460724696694637632658259697203677540758988343356129848933238907629752046915449054799151923276448492480697415938323891773970932199861367037561513310699327529043372130881593009418186610213689576520737457511124095191216059369110904606032e-575",
    "3.3648318323356942934958031822681382746515012829301190426471815178989199339461438417564745844463564607424483228875792965167137739698881311237624130385836785196741708971518760295521026813645698787492139274514979393429385889198746695973986847027903733431995746318374556409984879502813385941399252609e-578",
    "1.6326567620812461814291364904640031117072867540863432786240261925157710404089984061422036279854557878028036011228720347279485639896014386821342135207757984100115705309294740046614992602699434739647185377627974848542766842071699489646180459093895255312907313097166709148560674154642813223211731297e-581",
    "7.8551494503470431621141949841295776563294753009950743120880150385377221419847918567727554443133740414505143193051740469954881857038535051053373660682860769899437145128045904442073471533062700057496475805582237268705407488491593686126093166212991536846818378906602347052101736251201189283476719474e-585",
    "3.7476369968440737773222622917902699219953940160502596930164270648606707286566257094835960143317004176158493007896491152557606458975294988495764947328345292278924781137543295729222339901879357335088721793202653115569203148337962784880604691763718111415884541824890227907627200551853814811343050756e-588",
    "1.7730436561804659343328103983297697901050781099417608458910654287002550714216549512067553432877655567700595222536266415591184467326374802288230526680389300013258576041615668205117155742312641380496493901049401672918238866701343186920612403277715823106173204419389849318039833282514244957688001172e-591",
    "8.3186987888224728288395449948810380883482793614281297975925181993197126213682072838612871875768239792767266090274996759278181934622479278683809825563700057655086974853459343107296125452508021029540720495171100303140251305022648708835410283268996729688405843286199490805697529430660062731717834031e-595",
    "3.8706198071144697479741854290808731737349639900784361049954138815884537691709536175282370046079832916542736708352757338307180294575493929785248562669069636744499023318114158348160629562745079768741920777035444524218942944339242811713329830318757511520440067868169684732381118097574005163109006521e-598",
    "1.7861163111482585659058500478839387982607100735947572171091629149338672668520258950439073120872477447230752687210842401265023871805895133618676770848313753010036466927121261877030908880118714842000849581350038725513510507934525647779615052711989155999177949523788293826996167945649113294028656215e-601",
    "8.1744379659043558479986520993557679805537311565813778062372003688900346754389338017238921737735821189446138084986303942957426344227184500010638985728409104162799547095522172246152883835360097049783033172757908158713267333793918262875068708799420873099424506306060282613010172966557835498234671873e-605",
    "3.7105623008108000042101981876041394399317744600525609569337173707811052566353146405321387309380099023275438884623013004920790183185280730024932183282341175452885366765285136852554376358065896638635407943047035269270758288826229302973460398536104270923550603493015481255175546076714506555120801958e-608",
    "1.6705897324628988942219154655149025817854844435066796323744763458950967115213901669401695376885496955091392163809307672211338726978456457837903127465067673315482767007940529585168646023951224769429794432325266236509503527777448803777785764633884278870958270363696382511420709587122944403823864089e-611",
    "7.4604086758798113439073857110594222126264811652180607248796653744428873644214572499726253654105476210479135930420467100965961096966307066354845124794772196335830856588225095907299408579951552361606927023476685413419884012657666432603787200023961899088199557940983296879822729010919538356433832780e-615",
    "3.3047036334629773129047511016925792020970980616096055226414940896795790181930586653159383933467228445737234171489031199474314693892362325152201323352504102184444316113689084309817191936233531297286483641943795565838175921831498951831338115450478290644019333613907251758964661607140716075575694443e-618",
    "1.4520907150394312372088881962152220580764536705526336492729476141472828307852986383071932840193813208149122619910884227390349306842405467436374635757630317050989696413058013503462236168923907436421045337854587576537112288216730940674260139276456476997884836815698226764821546642154777571931504863e-621",
    "6.3293693172500154579501717098424820455466360904101429143758000684799114334500274482027993982600850072057848867136509490024223005563339394839107852260151348918352892674378960251774404754679268625568605733447981076726897447528919009368369008396271699461165305794452259804885051705600747185413918607e-625",
    "2.7368222926432153370327016886146348466004746355278654021830210022815558426879920510216503706381680814103999526453933316059011476039934125803929214966324104267482277565662718907525840796031854108149734271052583882858199924165415339561270827348276066048431131773011481279516865937842778094279803276e-628",
    "1.1739946947490271309451947783200208484268247571889383477157671068656226892328016495735458498567568890856109513553025247579048317032620258234742526901227856218621757072964576074172587327314120423893749961343745483255881440571078218263196469257926247313266403052037435730858475909800543730927556448e-631",
    "4.9961197072651198015102657492274652899218253146683857878891095984469939204625926839173184348753102350927511797913480390471172966040787258202138088754959662841637866539885575933506262812029913446236561994750161108542922882006741761969125043255474129876698341146164741146679415427810869054891442711e-635",
    "2.1094070062129258137367137561608958044070867615924101253407880131583831255896335933647539580270834407410078256258071942477271481782867751797915430587635580377920869215135797260118423295152076444136473191858752997046673883336757823798386746438779849556752901930178685568356878051329821185722606134e-638",
    "8.8361352332493840172015063237007835489044318406921141534855274069494984074623666409415144818508169757653966564078267732753037779252354653730443074066314945169931968163503650280992854069837929362464836668119887204165237377375922435591752884547654112354146071304212006522084295496958423614921561214e-642",
    "3.6724188837414803552049038017831326912105662017196112235712749169102951461676092708144375975420183935206200927054984153256666563707160556979934241859803427425583790935339468917741587000497580181493702335414915987403168592128664672119557613136466937501616722385574449182736801723098299072314046213e-645",
    "1.5144094793609142467945032132826638843020863114179982954282977692328844942133325115286717869498299745383522143939902511896126617683221327446818131968711157654651032137161815286484232720533367884140107781637386903310514220559317914872251129019600760728792659754884753224732790978355936015708607300e-648",
    "6.1965353785393007005325025891848761866016435640578050448271625317798502586873698684401978535064170246425820284408063985596492953761213707754827394980514249313134337731149715129697773544105162150877345545881694651946420097038717376346726535241210562621398298999148228808759438312826157853573457197e-652",
    "2.5158353116913577324247120484385932528466805230811537113306831451218161231007064929402743306711781006129371435913708783970716047154775327467121069526902463824268243290431786755680121994879958174415766907703075451899842053738819285841777026433277087566612441726901021409991720450630041408709432774e-655",
    "1.0135757144276010684333294986573834804481743599490831636232837517016406087680721353087956646747589638295004698602237784979129163375362361646572032514452181507004791155291225251399094786954193841319028545067561860719204307272713094401725401285964596170086101701025235846110365314436286884557377697e-658",
    "4.0521344614604727850282216179304913027543526929684419136093600122958622904422015990869078534890244647460349282198430062660552852280157522341207092380973965724712405958852417810275458438782903953238327883496119158401314195595757265057349707920746492406385914437186818692600925215338351155703560917e-662",
    "1.6076000684095322283276110083890443019717273829007898786161678584718613080488382531936574091596632566024691481875261153956171241437292077636755689631172137017636032506866984205751765565991238663374378338508081220703585880963806959962147262563901527182528432103203217796417029774410780295214405763e-665",
    "6.3292383868739590979615463547342112459285791847875440120937484252577810052308944693441463395010283991454936732788889054133467343321527356604285781094258272891552282667799776571425114048193442684259274404701156974126244121124358213434783670165602643825893960872028929481251635532327545246015825987e-669",
    "2.4729584326170338272302220669680025854493789641919191840552513308453824982230480776364336572951042133412205252057444580389337957021752691499959930779167902127748780760769624858309804798697983328891803235279037308796564050832222081234061412658645527320909742689310867655331683617295930648758758975e-672",
    "9.5892946885089676354717136719343013281848973615213104376469398123522744143224068027409930297678668175470948387406614584163958309888007595067752948750044527820906824189856196276761651221312366137837977098868957985512500750392852306360168245986072661873137838660069979092775649258146714094306617121e-676",
    "3.6904001929660338384042102933020938936478158308561314832912263158270722890887789674643540456745291542550233638996729612499748446709427439068011873833101491207395668801327300320034304779596590927012674993554701856827248475679235628503999404340923489412435025698619169472931778557735127824354515958e-679",
    "1.4095795320515024253073894889565952081453852269297852074054703223126898826546603496605187179745945318097080175956999432990220568387978074222759790555380491176839548116932667489793404673957201545177003405877280543410733163826043883756619661243830358883693921074945686087056429269809305625080662805e-682",
    "5.3437644302892704234444002082684132751935808803928994868284193637603227703348433932138201125600806562397605952872806312241099385028317925792258893436229630704718071047983471977388851776706833559797335321067798430192617853102535421969456229589975110722668212158043391687385604934140903629575386740e-686",
    "2.0107533929365590036172234672015311009140330087939556282266633823191838773666876671268312543825956526739276582103185588161269211903438693652804219853745541837085904861226926634233271529733631971055613580640934291393798764084327769835262340986376857233300871937596206710502533349639613378357082064e-689",
    "7.5099353120015441176472171610361015541466935006709369015605312326157859281801169722474638932467689485103911207476327292842570899408608773156920851317024655821966697662710436190052366396916296593865057563822433683690707515647611291151636431377804169713567052030827329364975031159962717710810354293e-693",
    "2.7841425522419955835993354070026766235053601527808746168822682263913300561687704748589925901097361896506148904852526393344549089423898315109461496614495037554037203401800448191576526615223552495333386464705679623324695754110581078859045059343725119140202983954881749286548012774007801749512975574e-696",
    "1.0245579847684004765711969386397376875088612761118129195104310646317430642786729788675975241612087677505175633686298948418347356002995962809332232922508581729640134496703850257182351461035133662923102821735614490114648033103845410744875729045992474488180964981176522125396105737316332459187263605e-699",
    "3.7426847492896086623925609970720954237571287192513919931410457079376227310673390084102500154491197348021854570677161664057431093289973216711907872417194110634472822088401684826396868258405606544062187036531761812711093128404312381630612748690723302397213300036850771840644573130192446378103522931e-703",
    "1.3571983575888773225782556718682128449631273940193244026116573949185587514158465879737314386320510889182852840467293910097854501080278640973505456981717858609917304253494452895293338996522823973358896391605380257122011401119184655393291001839080009516689222913321392513204515168425914727645936929e-706",
    "4.8857183991786444478469436998666065361030855239516544729046835266818753996626819944472822982456030146461093714268594543453787269199879195638107837780449097444155475728655185528153623946951892519280026498208231661401275499482431471642944958064509114846753378582122244710473847312024739353417898556e-710",
    "1.7460237107939213129392183086291702324816127536747820786394427888222040214522286500203443270794753174944914504590387375681630160343194644044706285783102096332505709268270591290292645005200359321586437660710932381777123391185440257818558115173669096440700869086789298266522527985074726208386929053e-713",
    "6.1946949964885012149267066220428410338645293660139385761250441549118989271181870350477955714688449641988893764833715027189722560823774520263078338158385602627685748372013278741452188526248712128610218368863808254416625447083906442664437081721030283843055281070671410259317204684145203738183928756e-717",
    "2.1819721774590863730492650246574122652660468700762513576617208923797212821274675192239768817335186908174746924630094238443476852047487432765505713099268229966841650413811899040084323572518391762808059021643979625529922237651796816286852505239959571086953428568092149951340671627680005667745377020e-720",
    "7.6304350379154775140995865541665755150616523648414070492706358939755559515246314912863519541698245895738332644529974378917852926989716235835604789650443525759886743434918224830561829972861231407275893267636632004927406446052155679651009171365459463701727621940310042847112007459943791990682975294e-724",
    "2.6493018350682792095114734584897713712251456366180251988877431175309090237417642073104559831365634889923187157117607904278769781856610162099509614211568476296881630219613480827499106708395829954035820783958933858462622010716759838646642198967724426501345450847150542375494853287082562804205558432e-727",
    "9.1328598012569956921593227970709512148882355129753098109007364789705782156816464596189325977487859866253023660063432423904180695741034032642831706198206975488399059949015195125981341594564951914030035887489797446188554122447258491562963878648979295076904735653996834001007544263615563020036439646e-731",
    "3.1259816950430146824263542499672337351747157876899266916448477100333675704896041652824787662766377986785246077510865644311232128748201683688441138521388465170777694379948462464827139244209287321613466638434873008319871324263474781463114343779265649404943740533483132113577090996925962293875754425e-734",
    "1.0623836061460052067342072526840125250800943731522301338993722366631141214351255640174805200425564926848371451263467216504477582126060707412284405157576406901010759547464629640081564602597258066569595247501890979710666636724154838730673551223812823079328984402931036014662259810594106571796211460e-737",
    "3.5851101467320744083835639026077416883762486501235440172214836777652842832793080006777650733972505117725066702082417225026452917710639651069846577792555064222203881549151530357008980694463900478285806544487982709016632641304880996676690633841816535143913297956488427124672082935981514470266169474e-741",
    "1.2013255250663119926010871561090235473964598369649240169332529771441724037416019885034379676485373365027795670519272293115576527592192635289717602645723636964381386267925576112392313671988197558929113455419681720280262493970928730629881869908322509338297740910687727857784056135939393794832947712e-744",
    "3.9972999180597036299205716052438774876584925986732513905440373559245505259965762313680152348915220039469853729183959368286064809885544946423203738980605188404987693510798634115915903774951194332596609892438813910875102553505155895963187934009296838101151112859790540545136824294073598078263181736e-748",
    "1.3207824414058814723013235946741903358056295905757394989284627749237600204600948562190570472926412796210111633652736886455305696764474354472346125042116434107756654217080208594431049702402997891712925114885880955732640255446458410924318783145297940495081352376170466663018568508357738868303321690e-751",
    "4.3337612323521169419399182340547121490239309235914240282521109406042111052404632366131626248794335979344235884617933162567774039774324394763643683972375076597507786032981436004683914600570556709169252579831893552889634270673638520808234420390769942321232651827787254293101553874565347630221079937e-755",
    "1.4121419692723839515419034167397688740581594266243051175343064988522536794970908052502634078486554490354990875775225637010651187256885552304161144656384770439420903802970935857558063860362508537830217991626649838794807771558446730283387537180775708198448844202459320786902047037077742995795824726e-758",
    "4.5696390785249151782656226862174507047270620455019965033300936187036448966230707115095505393933931465696078471863049661765070434240535373268278780471340766434983106100870532070892531828707391454084976610513247901592697603771151123322399628603227433599050248434604494111591842446913402045691357645e-762",
    "1.4685407346526202337829231418838101742816734836417417928040214200300204250935738333957056858249816293611477379339578217243133223342992706929251532878268203360430506975929686334633062678864769240568754935828209488334913675763822797320032703605764194149316167180470894836894767993346852595213558404e-765",
    "4.6870650615678932793468085107436441598871209424212493141836901046665488725484859180267075283339986151391928587108153487350083804271815874817846885994139509972684181119487337597557865768123103658494088666499673443159024618378381805254833584372168794725110936224513320997078368778087864215199217504e-769",
    "1.4857204812934388345682586673892513134066808634702795143469086528002926082854841866036478400140186620047360934092505425813537667413362327558940074025092980125570591767337689084921203187750626362078718519857374469684766512388282975477230886998174183955711523501788107985950015355842908084931038768e-772",
    "4.6774006253697303168897905394981079689809281626485800474831093232231755020832137483030071799255539279857632566012242642983517262749119904992440597177572736799677420737348070638953137382595679395556287814852598472938471391810710429081576514950887802051620322016852777553905501531495559554381931321e-776",
    "1.4625592761543237610205932822866088496606922068552164404708673349219931756097886135389709967630884507686100617747006348941357954560121837704122576443816949929897236825121206265172392524015995589338620106441041347327821540716553845640034217076513044507401776061569172421617855378690262568179654723e-779",
    "4.5422797795238909453606530540834189985354570926834468814934613734270261883022488302743567662017364178564591911134767321093094018094478626578335513625002717203771987947827647312329799460798481295826457360018041202611220377914474934326139715280258645010971917376977638686365346200525045481750400031e-783",
    "1.4011859136640363146305655623588452568052333535157370727031078045502427520408919746566520612830745894497234376307085680771827029006998321619984517090979207944245075328748624790839556425417695905702852618541545603856086606842866740943560708520603025603858852773007382954643096633857930249087256808e-786",
    "4.2932782396261871154034006939851924110809640642540143522277532135083508987643370275531231341403886336760004426944982784506312464774856030361206188804628406827337878078753239733524102026777908854550228453404382544150865770188405111962581958138339850006124669711111155590149503571189819284580032487e-790",
    "1.3066628543669212059332187464758529854535864158339238997450700222390391260255572820021118454898981648923325545810394795647681998708867446293789698417309749465836862408799966937377852083642031432510872087157124811279228436664629181445588412640978289725194264586923655511851325203718677623446967570e-793",
    "3.9502908526166183307521446212166353826793246565486353311327689446623080455635876739646898228435483440318766463448007622369582666690051080029793084703504947950541258040690900946637282690137830491293557567259870387796822829672760412268120003507814715019376363170884487727706971356286063796517954424e-797",
    "1.1863021952950627476820956168394541098826485642907992662763817525802105326571310431246080072302840709008409551100014143100867653760965405567547203778477435545630331205262555309563324599462713291794911234877291494334440507870471553224313516274333115027385625353518696916525240178586094085327758592e-800",
    "3.5389300506572250806279804977874405285494201141666867087503347265904557517377681845948514729399878349399589615975674344126925437295434829299994036013825613491794832427132339586005329309167933893212899106375701343055898746910895130904215080021972097731020330392975721206699050626253621605316105503e-804",
    "1.0487418359892883632314161749551082925483896712856768159706339971256434016478645855010104870629106725473211817958828758393291855606734122390621585421639182666998628926352091292622385102739007375406002817692732765836134967204865470667081619692865294297029821420546901284662810707778290549745116688e-807",
    "3.0874128003480285982390781235988496038760842262274831446890102628339196154486609562474357235680018939208685681232667599155383386825554583545449950003006132839152550300914781055240764711400714625674620085631663949934138810325998557217164377491399381309238379491961358171517854162557025470109326209e-811",
    "9.0294180513613977878041021864783134388621529664205650684898641360822026604803237756161461874880971026708978848236232303498614450852929275449580452474579423756678515803720300120233224862388649934326818393874916311538385647342098199563136733555015493791365241870778228266389183596709098227715832043e-815",
    "2.6234523003200218631392349586633120615194715820627732424395110803223064910373861760784947410672412324908038433452750621631720685354963641964238022698702997128498522873048757319538410296072668280191234137938203402359099009965574446745055689143154227756720271767688900790498737293876994691966315537e-818",
    "7.5725869926597019792339544510242142466606504107715931281708706934486146671298343204394785737335152890197389779340913180122153519175816010168115865323806910515007705893385493535201077829068854515233364828284448141780195830214042218795514208361613409443104788721504197037129906034188493289116373627e-822",
    "2.1716125003899558630413867251678391589304837857957528536297011799973117555186726488094771313052769772283412306760375098849611562227623978968548067958359984348731158646743514885649743724521929693677481471713335745175260353299815869958705223118076009079642659089129586778652280560520247623851894769e-825",
    "6.1872344468056758947389088515993279660727542910997987399914802918823558608328384429719379284957865892418181770993149507304758130922559138998177300400348656370303457469806054664471722124378366852778506135562225470956007443912845430115109408423710847458746484868087471018957946101200263447214535183e-829",
    "1.7514435550510703279758580331584455524242568609571211667628722136354838706805277353690546756692816273963199778067094784921848815271788328099666788872967616317343767690602235536604501370536163355863960329401703036762032475394906595416346769224226828948722168874048520516588622547562787084543579035e-832",
    "4.9259516849089179992597350686706036193713181805656847414139640260750654132803923374303747460691536976786323535653758898893286557757312236522970043888617410018163270527740858489468273244949218877409434911763171575535556887274867758367241380363896275817781167806534999785356158956752219685538448864e-836",
    "1.3765361364842535413455629188110688620685688479555199862213462853262641789260338498197383889401407884151257512229852372909010907465434911994813319027892644866012770313969538161520705698151305093151198322650580063550667434850472266618965615567633179651272134065837209621483848298110453508868590589e-839",
    "3.8220602777712554937168581832628476599953522447012175283555345337299759454690509591460912450431994518054956409822242954274774036091802040515444909766061690595220330148095242691145072625624741759121440309068254727375100074046248232561570377619578148497917556831213224744078412205631996861193678535e-843",
    "1.0544568567583025031726035270154925087691134284154980444162048764550220975844248914020067755069662816567808742919507592387883736502502470203495461429584941927255726758796805659750568584658373395604371547092103297110146279065137622500652268480997977886117942927466234454881080100441719792257384521e-846",
    "2.8906155281404049706987494372741590285400229521927159923638117622634288931654300062079115970786771015977361256239134782039109630325661731015626377772901782509571169846882499940979028454473978104313385708481312214462508190868261748271221507800112423812797372641816260211758175007297114567519259987e-850",
    "7.8739180221179792504843239998322357382092603713061799127296340697530642190608066563078534346172739064714603060380676137391113137810829384616807033833233322762899174214725208375239802802743747200287132756923992902377403769729046331053103779320352098456360918112710646702637539610217112308130658957e-854",
    "2.1312737724155513805420395820847677358104441899762913884513927905202386719761510310411494547971296746453970510934440178786800843997746086483029235465742145663230460832517766495503984495370078953039299201404078345820078304879175829975800120215309418645358268243514627534238111613152313381213568584e-857",
    "5.7325002652269428750032680721025332419418155201373012180525611888441807928151483929273538669569388486031005535191055373529504290683409518697486062467866482182781477262099388664068295062292845043258088002062604380797024340337313829480459600517760794980279688714976037953897414459282922038101802808e-861",
    "1.5321950688047864958678193734055324263990140546829691832776501703686953873612113831728059582601887859914424760067495891947611016619223804406780381708185303924928011169620593686856534263947635186481351316642189232840993420049380580963337811024314178588009713821740699622381865919137804995292046580e-864",
    "4.0696565463788388557656269417424913861767984348330688879507739868142329020786866846990443253075227441061284693648212765441003590993117914941331615186085808410144895688213982630104458496014213045536535530516384984124948848041233330385299310065264193615862360016647190132712568346910402014812119144e-868",
    "1.0741964532516308579006665911772918681788456267274414792376307332853440181415676840914711760659303843240692711224106818794786215336607383473161906744488481462936100121548644964123921388831450812974625858236446241002819257130778651648439929292017241448223485109568118496908004078984222051484196583e-871",
    "2.8177366871977475910591219482941381549875823129822625407739218547009754490203735912976737231688724773786647200060586937681618931216899398459319076035685907748258280898372309984457803748231108811825597100170660439792314956909945089600634475936656253217166129187370536786414406256894745127941113919e-875",
    "7.3454137687661632867407615134280194057118330298400929454892305723016657059215504392279790251682471253435579023497590459434909395047370453032107526032758031075288988360940332539408176958966625234156602299125349082450010811072523160088430348298213650736917009614306614577673926425556216879477349367e-879",
    "1.9030038394746397331730959036768061060145870862085485515437142040819200791127508538673830770292717611660910747800690364101491654665343745056851870859499440892457817321618392857102149764705084333447987809762675348237140113952243092723907997187768968949785744544982362837331308251650785719459479150e-882"
  ],
  "status": "FROZEN_FINITE_INPUT"
}


==> anc/gd/frozen_centers/n20.json <==
{
  "a": [
    "0.999999999461533235480106113121368544247158471197316334664587069358113232979917053598548462679822188867300850338802024088827539730628033302714731496819808502823472059032835506737218822107837897692159142784419376378158259850399729934657766145992173131390765832798253586010043701621871685983966320407418063911445068093480739829192205740761805307162917866768874564317224322358566226610383198662351587869438607519060303844835850819114213814402347197449836",
    "5.14993539051282954253451199968368305981259104961283654538822607729487549926644321075643822816610904817377802686682266333276523085311709764023553450891461553668522070694320806429231875375919614854065775699745134963718647019990598343682303884604141458596543750938984054652081165169671418451862579237453589106359572697599785102404394214866021126696014401055393966181243632950318213884487799956023489425445697097206514041415364847008174379515515608678093e-8",
    "-1.39202110260451549623451611901527938435300817769026130297279105375015840852429743922487447918306565364802311911151421510728264937294259062172765043235068930135137920965967302099080021473947318976991991959570759569791624021534815069070296502614580585568047644842010265440450254867418736483588099080998914283998351779007773454715017395805408602986934224119743905811814462964661688285209722380551889964931512707779261398279566686411096845040561303693063e-6",
    "1.93620917364984673761935723515172365517997083181766656638738736604315524646633535267122524227088355354945292890765961219110606797963550024280933508024792460666066156255349326387263003639683232274502814869327306917000190923981062927469822285730723665175048198838207348554336533466606001803830510040195515387686007563798327303482614035220230529769510796119633042412545892350992448251436312084938025665564888553764060798513690052461651357524003071688865e-5",
    "-0.000197689733797011266839849015324720028243580860743699601458123565966858894225305924732010798283524104853762406480444975336430476457624826678588571643529854910202064706131697559987559991540795602292189269983782303030423557237454038067327483146736287421709030722447319560654266410129705359493371730116791503848206107946948493762211312618806616004703171858294098234161357313896136644264290090839879362103990059926180695132374900915462445837005647327989060",
    "-0.138713828357194949169225658414649103732165038341177188879124272133933207363049283709211943737432438017625640413119510791341670445260413430147212211343202982656205303330043223116481970115713708739698037310542492615611728515973034983289969857113381453027617243589754864434432030169006062841854427135262836399280131372483416263470734841565549680856311432718907317624875403648944915631887216259467862353651122488433555195693119947301724058467455744144683",
    "0.00220041674178416073053514183263465218011312505049941868295664287446804065367771637786081102288487898824191916532649063792228623927712788714680469889894048682674887032156026525309098809424097875564998345625836767668038982006480850834678255803369545667565620224714028507785339835127414638689738515866081408830680638295648870519068587837363143345223039738522164970246868573549316601952387460003355752274415547828778464024755715174032899583284720669025815",
    "-0.00262602887766610910351925326874745746849709968185567739874856307752343907621014725690683485472424478006263757987380724393024459029700397708533967798865279291043402861161489267381727743409470058627536880260859977851710693699879880991792703159883527439195586958253172436557164310042852611305531081933960967846915940361079943970194835789036903324291171276288036945037703623110543124134969049366112186090057938805914000934216506249914428632787456386402298",
    "0.00313669440910136937055621840668985146681148102295798103107906803913508459072003132392163457212137212300419808802649807724669165275356848233535319571292305091968737189447616321286142535449219623312659089200952634392493095196086716516661573173516874205529304563004791666907411777950996152381505090253727254505801911255494594563585731528912616036381550843396916221013453563161074015401508822895246719313019363851287459522544550770859018248152119311277810",
    "-0.00504074008730074994871575707893644832216415896635941941845847843351971241582561362483862298544682612350485467126273282365992177574789459210741898759613342632291701326329706135371140716205254848379259078388544746728548959760138757790243085750116302991527668190678187058559238400602235918557493447805672940536048791975587432965366356466271578541916191126500360896493968918041561038706817016609985338433208482155213654168888493765661338093806072153811539",
    "0.00690458581359509801191782343744410662569716971032896363990674168601408231331085265276632454744709289274216547088097106633233577510290370603413747880220862277548506828237535579627541345952190058660425443078977789423321325174677886562016763910963810647905224216743430637351851806584999162838575833095803501490055752111810403565532397364736131106041748221963552806378431546384684606900887820826153067829694395771548953704876095346288106444937638110443273",
    "-0.000316732117987364984192844670172777451552977639403609615405955917554153650864418637497824532943908967527818763524584871803900681989603927911740309845525926067984139882311997288716268307698686213323846816858432634201810404357380680871701525730106620422549404368837994166493305892598572690036652131158563359381412710615098837138964174298706429394505704180769884286257582167369890891007251991301135301633839195471993739403766310172564709899182695788185445",
    "0.000246949635561912695328090214528237401271294950115173749026285449051080875834868462468695837101832199121522310166223737433608196822942269631636464530056098873842555826733719873854348232804398171146969363957246613579368185457625596077751999277556633416627469947713087345849217526103252327609336543310300239825054399567173359861923387767452521695774160162265289386130004891271860758951774505108122454913408018148555677823361473054429578635595555674162556",
    "-0.000359449001666223859976208658117438063704419351102567692191944915709267555894731907167360918226420403996989992754968503075906969003204040806180375994821839477766527509270365700688608243970627372723596823651514113185940262323715405520709541055581047286410650343915059416972941255755785053225634356961625549552400025289001162981335731075607694164389121126826771760502461919734028456253003807146018142374889603257797226568269453318738785647734695229652101",
    "0.00111955656748879064673298782558128584087838408513269738339730191228102491725457068526901052949046555511104585193476322809393489358538479106505252184199083240041167115803606231153872769850886971152118557333060561971747151783425529672183532641839922310564764600966595278349748075218402907359259319105345230314221458507193297158475566935764166641964932203809046723905712473436864043394232180403875725561753901596368536782710419598741650712211166533287640",
    "2.34835451490674609756296485597033127936194533958663695872953127763720812675068200983229184023484316913018262244963932233174021562373538820182649988440763796094635220699896368919290812904538855177963712128091613968274826158837938455571225357256055434759756779348067650851852850399329120652616249129415716018203575642168744783561440275753854309686861241460132963079645094814992645468693875559632438053518332599247539226244451954873297293901651857353972e-5",
    "4.71210868993132141170361248897401557952558255516048041636284985450954708866469193744351890500115017735130211689144150950884127158812941496700790562806680788634723888352888441159929534664680065322782898129617700610045838331416618748347611202107213608392743010548242148416958635560567055861789226577397470174536631631024691018790934800365076511908540021852958511501884418769077183508771698667034090993466116929886250399349390160853004325774340417709614e-5",
    "-0.000133191317246680746534093714903426294971764913543087537427123792155595412512677376681623277342389573032492885969777840060862587125365449154759863448718772815354619318536012082603671049867730022347748031433666746549165078969286396888203632959713584534936537854441419762402283060726483406313944632851569117345165104762856456213477827904427069279170862877404685113093799597694903898763782575351150964481615737541325133366946937900899918016369934036334058",
    "-2.44805689839218397434985143378848320309058490575833017909731476298463271721323844042083790849024652091878415645507953351929439200146830253499628293378644987079679001411652565549731827655414665004394538044994746349577390272961917158845770435381663509271717974975940192065331218180038376922563185916771971269141342296076419767115269438216232516995049984405724345997740563461922192467364723450395378328961500205661469512786167028810644624105166568326032e-5",
    "2.58966182261708961189282521838211661227608833462337257936840711640964272582780482850383086977436789903249449958332377976077223770397754839794204024193768628133297613058675507081601397271713703955061546273631716425738419354807100159527015087940558050396579317568482999801108883343290632810774523506985708938344186531269748029348089515014550124667090426805296714788218258623352159228705825935763798217631468867511559856704146764556175069728128119737561e-6",
    "-2.83624684412462807057772717293141187463534956715871567012656935744884530570915835459747165373450316285797537158089541333716581360303876884398095250647318111118984438372718330592020376920381098191764330889706050616683233810533093488201297150434903887477743594573253907051136114087287691364203626928084004226060086619699764743007493772515329776460166859712805083832277046142347106756399075931413119543400409822236682187500717119405900146950275847873551e-5",
    "2.53939042787744429493669696286305293634487028221455692740654714515386676004094977247633844326921890328340263056783249587235445672800964880882388907445062333935048157955446329475094403838492076047678084204873016951714227961657467837360303710803198203971099789985685066780797409356745586333570101725241936848006223762393884271234703073630095422490426432853373568006978568425698390283681225646878157823782805902518416240193118410380475611282651926048998e-6",
    "-3.68313114389875034409253541399485194596863337996005599658888013165024487490509082781968257618484277146456157981470735387787361706368917718451549841822421655760084697359225762748597328249391410748774898002914216114385934432209937337269255105416861033147501349059006956143176804648267643238746856275502440201731080678305910451649934820486567525198168837896585350741096220104118812151692485983443383958794090105587594958696225285711261427373654086618021e-6",
    "-6.80146054302959984261416464700284311371836099414644228114336226413229445599407086828968444258370028774664179295777112261063993595248461297042987186414889992895842475835903783980550281854820475953653361463086150651619191909215914263634995043356132865505275806887118900250733309087126399101617661263958918042203865387373138628021387908367691740257407992305739034763065736272084347858834933176968692386108450915896389092064758640659722307721798861389476e-7",
    "3.55619456139259641439259230444080206046981010297058082661734895419993769864932966424001912088813439153337554593838879195461591570097150308746494732237695118803924325307369457764526192174657870936975565602868467557500632267531451480495153927496309534718643637023607821666553407470833299248178504703183275410404818202985202453322713921021570551312776766571767938544947972218068989626863516937251175769176326665876473999823389466559451102216291053256395e-7",
    "-3.73477345045184644287887347555646019299046679396514165726967828977349711859795254937028411955904828450353041100240848961473988588162057352380158196330292099036605447275084315035530719638741638224711103835093556508042326761884475847130220773354174636589966743216704487359169697788105698731430496008453068018946279571434009445292652323651004534247522054027946261313312236207684188046077899707608245671846238476613492739443739144058202684318010623149228e-8",
    "1.06765435597778774866113672158419930636129188144184415664693872346093898968575425980759793102217328504664198797467874813548830013540439118894371796422335817565225792152265214146933523518341948608185484311713290681465275215187616737555380157192498708677116644088666458469690547756975183160985589648179110649666739654227417022289396266409004458908415982129432475013954074694707957991633845639388258702488704176152742218987637968419053529336962563002773e-7",
    "1.87992164868419737792241563885941746835593406033005468069462649358820271877635907758472910939051163368636256248110294395754612211377019926173477806068382831851037635906121131085059489531343516931065933187680815368987185970268432776463087015081104526198042374345763350940887296459086408140166406585534400725382150899357231290038258462775758942691853121474628393297563096267820382369160063409534631260873943906030932095668033226603641390410292837754351e-8",
    "2.39140413761420067292083563499555765111834991058505381984145521243822637425672172910912268536372554484447263499679329960373183707045503381690058241084705022468102708445754205187847766051310324004208759481912506323381893424003927933770535689862077178868419331765797385865165553302276957507305116248800698865162508009193125282256908578007130847571137302235691312660599386291072140037890607641693086039235791541269170294920448218404263136306982918859704e-9",
    "2.74465469481129111028432815311642277241491814478532886424556471706378546149460138733848151612285589277115980614472910992811929447547153066001503318529546713676420579217307252387156692602755055295961779291217836843182874776904198639259081433234694308732602413161678928291894761938026583460879607649173299337820382947571467351200904939053958261335159929449780914488381529866267919499985505198713953689463395215384407459874599217996438971873696981582091e-9",
    "7.37347204010042718274294503657385049070329669364277063463168340016299512770334312977970865115971941590534549201195934850037838488833429659088793055974488081051619974934585903994417734529622516962456104344750138148650817120309642420368452026474280400040770739243803932007672103655579727167395504135248489579641621619520970536167552589334456846239770174480929556383291931587794608468217976719438187871831110118736063685847337359164683911132419816293507e-9",
    "-1.33767576148878452573451256973982908383884144767081646988433939968477219759744460160039361597034384565871686657958245241177287955952658427404556934921617911065850910141963824152111935436669012580410087003162850275486061663475783768253729921954939077851575335115766443559231417644914824800488304204543290765029476550682596404102496550562145677010782373199845443150407321571591825612457650518293267244653003164125551623704942218453301868868020704240552e-9",
    "-2.66388815734380974621570732140263889864280365083800688659986149475874681559457264439824158690904881557518067088786455804034970615636739457646200404832830780212361990565137466370905135588937805454823941378479543434921372010806580703562868588804809133832618754938468344394516038881806342631454006756941214909620099024738537691519406031125920489170196774245240494743276301789275277371862750792370462201659201040815384312676782028161536221148416914026043e-10",
    "-2.00938240760064106331236452076435768973792122676739599953914294141371824538742901887157073328106068499431055160541626333557969583830822634026458998047082860554969311944201711103348851487688031883915095390612795064775936919186737276616365256664356897843010758699839414719533956736263204081871920660554582323022383488928063311817166410911389305530334146932754765839848425924249534130385356186310093266038134472010431457614912467513633665321199688379724e-10",
    "-2.95795088770002808191159423732849216868615998760433337609233497287765170268059972793928804995545702202983696567371797936537485507680733689297710014267277950241717562928428052656937260704546091994935353229791562652638705707436779764292220793911359590560650896726161815410313398033039100654606830255261919657976802164288953647776617635510106370045465474613448421243020524374522863248828740096363888787108609216006463931766664206615624402137130682996976e-11",
    "-2.95485791613181161718411375811196994397178852731491986435767967138624088617606190495216683185108319261892286751344313537454104945552849583107022914117411931885139709216794272839302436611996268997342100102436318756480911014218257431338877747212746417454868729632455672526354301605557555524411747336007368300112174262301198353761448732368188924327010265044766438886179114453543716007009354151786025138016578495538481326853560376298513726797510810049800e-11",
    "-9.81886491304920651875081035040661073142136198802062704680770797091378571041808163298146916524583002946219779987069997150031579191546463920742998406876205547668691113080454583486122979385656033702706489715737009488355563174681126606962906191678521588606342267249215819153411423425031920830560911506668846969972368685115227169447568737756479824474261764674420195794497912359865569160803644762403289240885521612721929947466490555530112477859321826155104e-12",
    "-1.41161922176286872330608803050082315665054131703247301978848301298528182342414860718277047802671916191240698205904470484459258350842529901578112418368821859559723167040136873369224475259603672719316967486180854321380814095644466036630407074696575591465016032858752207214225240426731084177466521006770898374158912812205004329505540371078153451895453098834814639613797818679980508455609651637144056824885778609728052611062726940282446612555266792743394e-12",
    "-5.44806842980277989830100080450626379692535368221637188392693005424266285971295723049276948982023476067694456343411764930814242129072658567464816429686507952439458462688352901143318832664106636675640631721429230897281573228878885690493288234403526730738490172765687300810542181838259809222839245955038850913244558538711900486711883109362657862531985457434041247731083479648645370244275305025238160592994137536171974735369932618117320926402005742292973e-13",
    "-2.78279647038490691675470313677848702823289922357444416344796106521908478671356905153348238983317795208539809318619738898721669662262625333706447044371926344687692862678345118068410518148483473670880029932540810223668230640967124128804715663229288706526944117819621768346516341910710725613860703677087391621269913769090331728193497217797771772351893284421222443251314866804737389154952866540231806922604485016284002186611239824124125179438532946743169e-13",
    "6.20625944282819036627840832442360692063606866065001861743924444681992957663638890027441945511229200943627879252145843247561009278151487983843767020574823139861513409627460359267236801548024888339292696073897502174294434111609597451321175003240063799862880742477148859847652493581868050050640200274341728816757750551425002810831631147295432964779159736648892480576819671635338576741774117525508634153588100784300567139574588029164006360821743703258952e-14",
    "7.58154404712186887237615170005557899302748286762643204474522732365843739766074812538866384308831642604608291909528962617598490360999636260207482409758160531118519601192964944180648874449946272492297208992738640012725366779290978641174005963701591682253888788691643146580288917870934270188075228825618570391706571638950116819078771947692062074637296761579295030470041556913712457325713128575519912528617753502125987991445263913483638553481949897815791e-14",
    "3.94548638612492417852827968790546182172225271175859315595262771859886086921445616488882901939150167944635124122200559855959458435702498446708890839994759685436037733916665772434794399688358196392142587212357866850577643493801567735622379077268728278596967653902377864305261826283851574303605586745991561925720524256447284999791884295335301106464855376561137231911199672710543847370155462980951729356313241759487561887042604213527143397526860324304029e-15",
    "-9.51569514442606752806334752604472797686322470788628813278896091344931763355918564136741345075079629415531419753725654580932159325243815672073321039234281246711058776431550468351470113454996452974788242988181158053074331954607520602020719490112224998252060024857146653682559021961285647987798751696044252830662986200421352729364028146488249626614716032423759598147462648830434206673674202465961380747124198630113990992849555724797635751328832174570750e-15",
    "-8.11033555071272740071592674693018205986364507065958287428575574433078768942231356577159527299841880850797741104996959536785920200393904501984335885588843943685250920844043769076376489403666863863712491383924778752753182220181136349792028851998773417385818549735887649436073810715504211226845675081187645677091511347494571585465906249448854419776461102230206657467481738685911982209840738159005944177495856497379610044357263001150174438710836929272924e-15",
    "-5.77782035156120859767468265445957569294075694345876582988683830906573862898381874038822015816623168309425346341197122175490768551966211330288797455822026403827748936832500851700414817845090792191993714890359512253834947750584645777731071877939454180706178822363282610983850291184831117578697980883354753168414643321939408489322350359006757843364826856299689597199028313126624388950562550787848220526895920453651801587075882986844498821362530321609120e-15",
    "-2.96395677355803797544865332128458944234568275827030578042531914612006784398927409962783640594071662831949230358142586699928443228820094670021460550329382000072934194232988888874792542096711918125916302542174329139737347812517282939195944848953912847964380337363551225284454292744360121373026501800368695280910353569387080189185727461658848651839251008299039626585789413286927857173513170638792064867848673053536885761656582388085445707035439401529876e-15",
    "-1.70585703399387338859221722720023187113851220511322103337506396836073632537685322218919403867713005180407079520267451002175311532467691415856267697099755103452574509255927119162868497739146338157649761523874645378337192672780894943530890495576319670848516285205186175967500320009822674670052766262606343550457213203358121130634157859412689618989583863335931912302225442734218293442185075094637306878256337452739606554346781020789207076267728618300962e-15",
    "-9.17227609427612973555552224514437880217258075766753957690189432866362475820235125034842813603269989999378235319485800505153531847697611771706610601036533051014666522196842315560450803898601610178600419806760270023598059011924639708500650038491035007141821169620282957877344676792063213226390452829499268952599871284175999407538792797469504448323730544368852238577981238702585294581222198770158688620257086320517300905381013970378043169813288258969564e-16",
    "-3.78780421144188707642080766247472083345002071554825292541003637897960551786867615394972385172584247435752216296304752901322605406703652588045247711260775641808951636502007486819109969520306397161908291825850849738975713878855382414497013065810757726114384550147336268572425916826333648974209513012670086312938631705114993037489479049732448215211976833365469431690177204813947929101575914337687181052692860022556096313794569262431390597821447074932064e-16",
    "-1.19560180272423169035616373706360802580126957135232479908529792461293700533668751804785794502380278281891754814329008236819905402313285036183883343497803217586434056804821713267353222189619766745995184617136807043705623639921985625235021330648229553956045709965591685964080400490965557332680694409868193284068176508223824152617753204468400451261941215702117030924763360171580117392631663672725919560137886256954623660344445256603050668551662365794273e-16",
    "-3.92244982379542666539667862699326162173058750667265303331125293144120897410430104623730516277143168450092493188468277945497789140009170113852997252291649185997492786232075729593891679478343666825045312937918877803581035111540500693026662314561488451021781696734210245937386942790303858099754431325198852426741880098135211898159254347867582572838542900091927450849586664957414246677228585277993869977067352679582333646401977674145195594748052897763554e-17",
    "-1.56607240929786652308398993056016773780398260709460903119210489580719609881880145616545533547643102257338927184841073109144226309847248305332257343425318202074411805138435029043224063116257212515043370201422045290926983397539439642861040162044465009449451824660625831859210197366151010437695956017916768358866728298948644249319910642851036405763557200410180326134724024343191885333403392210616152460924353196831173239822414416096242385311035678525957e-17",
    "-4.89769374033954022126177589476649124105097864103621383246529201860135318759893576499887271978619849631052506837050845178855787388311241340782777426488100810229840047568882722073813328323711879336402868457017211511662832255569204894256709730249129859506306945473957044118255170949326412512102142549394987248281832469675846743243517803850986349033364917444903541857396400928004055369748690881746712829449500647312135191234396639826137956451995769889255e-18",
    "-1.46181485306656658739316088718101637218731605325882878890369037514448365580225705370054045781181129001591505295977193705280636681501962966386845501762065107047840850884677846649963586976551610895117332306894119149432447821451439524810962646937528700856104706644839478756143109060440965110361559912010990817665257355502527592612321359487748039236374391345676432993239311703427476224538592559564585266352338625400086692707577693867003647863892845760607e-18",
    "-6.66060022510688556615906564240769421772168297516581848615977097306766955542965086815289569821608498656248198492128251529654866791311467591382446030401666281010665019049869289483886793438277266805756042747228167496670187133367921689310191254416688852414956125577820062296507616539205911968265152474458832621323820646344709732545267517450801751839890367267573369823656252791800440803254789020229795149715222593346909366040582556986220634565071098609107e-19",
    "-3.27775362353209522864983043499612556331293823025082544324445587670257611200437549973834503855451031864786048977654531423693871506672232770094836341809211943871168282382602851966900251567563221454408644131306698948809462460104897798841470856989890361761770625925421699729363915029516236958254184077510308811615440354304511104026939684419576333327372879113020610082608899465450946610098541474907751508765379126214607771365947790803180373784208476159538e-19",
    "-1.59743903979626688519697278005640021135883209508496868532437798629851614275752254663256719153741161602733603310908774955302878124045936721245084345605223622372539911248757269072928451166763495336892853216085150715041896284099736079726254813585768501930487305226916500304455456345656545187900389553115027944401842004738330155805149353396827146622186590021189139548103507035921734992129532616693804653176453175727028808985182595612240229074087495811616e-19",
    "-7.27783888955003905076927683086672426221010746626662035472635261946699247434002121905588108719672157262413274686424062397354195968934809528443719304406463618226797451139317022047720682438792971003102065034526583709720903579471080695172896024356956264260638736170903142519194089670862704500649223438773458057150635014875884489870350880140346577438029162583659201206545673706022587221781076605959641375019292136207680402586981959245549074780796241764609e-20",
    "-2.77905229479429816238789950402591172408486321702642595380342395452996546940368014641117535283549844137579645346997219818583753527690474630389168282449280980774745099066232516710742150711369106245608950888181847996362582982317189877864701055299225687986154183306945367953203326066735952802903224475821637888632672417741197739939291252857858828531728159431077444194569620120595416539181358775032020286006820291566415534989498729648851287212250571820115e-20",
    "-8.46521243187063680828562784649415740477504171872613520198118597016717164881896932403266701238823547718800168329554228671163096532545626500103979617369683134823404377279043207881088800923250496896579756455177502007568967295903808059790310510514267121017291795600311387612761274484236283081616901046443373632824205019311768406515421501462864345402016148818128692132397843428214169798962893349868415004200115366994155446029024160052131938128937399498721e-21",
    "-1.53441197622489656858783992214247103948692838349366144561928194187703227379698668190624501489837880117540892299858457740972007844487291128576932321256084514025616596356525441407336466679794943856201679894758512012114436447554763277900705485363798717800624940224717728673768782502793077191157584126194278985544492462889799076893568665758894744646271628017035986156574324151569015096927179312236359695942520153641941316840272021668159463228003372406568e-21",
    "3.81441350229745193928208439748671945886131923423463074448216048575397670402274854491370671145743031207684792382552470531259939379599389185555005216242072648205220920593933253130215069855585834379874094063792321734686429631166062974731398468155992569669277410677600081608309482980998359993380274587426830714777664410440512482418328354863770989263867965511666771095790538875771504724984965015349909227232811949127699939638835709516577275977014563565184e-22",
    "6.41496890123278819238453773270053193171886023822687350052673441267669409018676370174783064249480083654642655948454432607000424468594811192016654141699069505849752042372890222366898668103698090801690386890730796740672241110334118711405232884954757229597631181207248585906806131032706029288712801934361827145218408010840610656726701749979253775780185313101119721284921692528895602516222915924647268335188657985489054604565438752520805174642210566287038e-22",
    "4.38790097775655428395634643036814899983265606345319314534085229067970802829276782781984290177969286990951272593035254905281738201228081110517893574014597562506903850846649900172300483706262536751999834624944588070929095619400405757163509101320440596048196215346055914338495897447612102852049637925978844443893822980529844541413452941193072591026820098116454523748529243782555341384865644767518062114635721336641311777785725201440696975042788715248129e-22",
    "2.32051721397257127615340511107446510726829256387523811568926395440870215310535930228552523305782013000758469815527582638548190823892069036054298839094378524351093966030921448548617051212237656502204953930405224161355565205362580098798684216601842440719944547582595860564607758707213520667723546757111715341675055012153233526526985189754436375471458758037974864412890044760095434663281598628056953949746772805205977448013839855338747343917751091912585e-22",
    "1.09245976359584124894194242339813020692698642360529309707939030436244549960512877954623202289887298852353733979590190317479929708550561790353106236643941789706044825350801093925090104611835194311852819052978162510570366279072538169537533069295302011154364843162662732839231455243968806607434385335087821328884825734890714752505804030833342454220394264222283472761580425863987205920221946069464470718481110257638903827603007270410584102246162827138405e-22",
    "4.69221763506539099641711987553491866474014878226313395721164365663091113086149200462100059262375205829677602747238399807868130372548411336697787274733492928949122195988507289827997406261457271838413947260762076099742109252800221771024311485258370689630298470359834814201445307406619495174062273963589508990981665274265392276577592806479317935813142591351392156740481479439549361008961494324619556102500255345749096358459048882230643336211847931199847e-23",
    "1.87678823876629840324131222519481642739487960019486611603423104869295534130941997352697974556726589354563621629495073726712527229935738311218203734664919678414240049086814872916707087627334314295536486195592935143967727446858697760266184691119535767643950639151848682052258880222370239745544108605919620555312268612397981465434304629021181019570954784832135070593578979554228797020208916715345979380704194107737595969695771732897694062049909097922388e-23",
    "7.39983931456193507440087375201665746781272102893439280902343059735280024682190011563826180671958938214648823583979763522464353100540884831816181955721030532366550656671079952817784387780190272333225184596254150800626122899542561959214147146340043337078881044585389722605658627114383010736034795461954828162735081563544493219921412141461413135957382616288530083198718589598994216250342088675073324749375045550059998067420806623583988924026274074256025e-24",
    "3.06322870611553926354916895020258218671707649297115787995359908165183078300560144684079807692635260103856839943126625619801947115247001376581609525672201126362393781919861547175567272552895173313768218925786102405978537783270329828881010647171732939398843045314179124914764110324606771662374111162744418363243588758305125720843293982275578577433230513667101540069758166391035933191262769139270488259109407550612223784594104263273042159765548973857083e-24",
    "1.33945832793026126295502007938809311959610290608790309486786330763044526003915062960144741845408791191698526910967627147897176077717465350825048472246454401237681520462774580169145859984533358431007811666521655568227346305263732181152308353580934328889969872926433260406569373290608677363773544677935525177441677817335109312900701604566797235426872813267446185854235203787873595386770516822558971003913786164229459765332986156953641017033260157102339e-24",
    "6.02720229200101979255770230472162068247259845769522993803345898817875965121207265613853386292386806052737598337392968128600716234339503026735678976177927078540528044511564644855825817658681200198720913510512412024613494455036784203372256430151710764653648775657688663545633764338187875578724635405542019588836760779588867588721685575426990027800855656884673017163013319519486560245665335337155686526269922436507983585892016018645622139020760042642145e-25",
    "2.75600362299947176006928125251694831896160124757636700749343045361707704239401932122417844704614131187699134202006539521175744034628067049481425374077625727611499490788201852303917846941616848953605577758250195019679697582296693419952179940810730550860871938535802514702423977833186669428359110713082587144762731677363588670782711397163406653999424025558949062207308401368821772588123543586267753440604795801883650505070423300663067673876679114841934e-25",
    "1.25691219640808380571230624788327162790601213584003922696685303237296422542943500989850842980761665837174538833696671757130269213829990343843599213310243513596276530714236281082009105936575285526183666317933440652566503955972649284006724327842004129258162513810253013422967765825242675912896673678579759103715418838816737021367562276007007027247062573649052235392722661500809295766411754004798415713847041611411736771180985189456982559708863038399288e-25",
    "5.53812892923115266176757840625342861321304201366706347175011963756265436745487895579589275033137194049090015561686379631794780838144959196619512001398712827306359667932478173446554659238176641212835818598137940519327262656602667040878356620511322314520212276853484226945177209418351914423389965046790394512741212397377560737311555232561797706797519006523091600741029032749830754408141360507605627132994227612912088922511420967279427518588838310970969e-26",
    "2.30656169749445632455186078983210290360180737800087809600763784161045165275945235707879220341240401189863956260563582364861902048677645446868488086292647747711151382553494246260818089637379660585781205488294895171965748368535335677731352000016511055133771820374500127303148904133775782637707356582171609662275930026196957967935115838592289467325141395477909035882886226247118820909370333255549432745625747414050127922236133685602825244918915924532582e-26",
    "8.98093241115208037947919476153207550626984232599597583474780497217302605340830877867080791537851405031985160440112186244016835222456075502647799459646115779690392515152156654100433539000502594933142557627788490046490266464615920021418227493687478833529204710846955780835722728918687788193729744051795484229384125269365464222775197040608479991912975593598609645806173766385153053908407360022062343349299676238189843633083507965801586886235558967045126e-27",
    "3.24073371349458640268618727940984169382911744177906040681268652491822482825475850421787161118611137797718261902051848419376220695570216760796290712812979211790161486161920238114893278074609126428928113678524341943663447836369950062715251404258729126233087441226027823428880602889080429588271071865254584964612189083462899525044853640834341809277771094093567987257542525203324374916528734228324763076495234282655878326371859411268194704746547386652309e-27",
    "1.07653391627347716407462968375871542416252906212606028630244250232421942617546565183579245563653198051315731186826540752220310086396954882672748924946032596373855832218007821775748633458213644886734482931677937601217308495551154941378519482974301330396283060050508185080047949534062097538816175803973486085569442718728099607676340858088594024485501616078845939828085087277828857448294930318375763897632727523693827842930623603604990362534226522289402e-27",
    "3.24023720976939561084836810409252701042994764158592314848841970868406148485526873676369139331256870908276396050879601479816111151724292153535111111095291998814977103738355970998621890189372797296826803143420557949586921681556783027717453626255151367712452135562941648316378570003074761385831351259441066264903147758151209264224101781289061242588629005427974579141850622396970081753265315928250491596484017272238719935133989105288297253701410863217444e-28",
    "8.45212354333940253129953325424566164098612035015338360923981053658082662581509055803089048588241253180517637282636164488374771317224845213477013889170244841187352480513277661684728555391655886798940900971211263286974495975159595794587747352957299082383885730152597124133349533324563573330639757062846239271664421561050291524003058920638275399925077289374854232736486394409701758878876909585067339861932421652565388983661748902260728017585739322726319e-29",
    "1.69043034685711486464678978666987321326836017559703076248626918283998440895764614404410133431878585522575763056619953400162656757005583523863752260181911035394483078776645878854496951792464686450137028745799482929976334527223757122336101451396780113275457697441223821252318747111038070807703936004763520272062082823609111272392629257703875892474650473676207896539209132984904953345372021107174987324661846151537211678206912418375591791865858459473318e-29",
    "1.09034898147499776625106750436527449503557690156518973711686754353682467977461606882606032728350730495650433966663863120395398168011489569767753085599583163920755129457640767873418738077800505682860744219696287262768363069347132825378356857178025901516913398097960441349771916079138750318784313991569733740112785336101577786168458040448197233113783822004124005832747924840659236364899875552776321533362041879334833270156569680677276647017505934102774e-30",
    "-1.40843784507714578630442442869929429421669653117839450111140452204464220222628593445572471547827532187268907349823501433305196899676593715698416992932351966559219138483505434925214658993849128974068815348476707948465528521801516640275180428137294527670164711528538222542623896526578241088984942244016603983143323163016902585959757725897463534073397453120920070484219324745586551821678947491749220661911444522231678881681583498867879064863663093226027e-30",
    "-1.23499254079307356818534637848138565151027607468860748227643446119997176700109892943258934406829363197336512092491477871393117408196596256902156589960268229400765289606139530031615086136862782576308705420670590108879662819966650693010869058929297827010061221251502544892059156046131323088215716754346422722100616465387578085980445682588389938423546756707559952912397094642394332231069816413282184048267612308147919730496375781962426437483007643670528e-30",
    "-7.86653137531180839177554002193997960614596234090631848288206914688941848765206196351425674050455348041918026129053943260827745143664077739996842735612153108598975844040660918925023897749653592610845620058026212095435926417068831371901520836246902695499982801639384376865760909491650489471973819766574206526026317409095412132333694508620537462385426611071577461938845512993855969981184658270302556850959145935603913228115379010666150446030096690499936e-31",
    "-4.60777868607035103021580392185649462776758725542446093128987588462117121902106460841281924057114981993926618242493144197548600329943439878445627284449465909524325010626308488121545685074345979567190049032547090245197141609741618151752457179742492427396131657103125254681479746410534713034626594237292830159710509482397877744737140494702426946302766270361196204978633082978275487390707781547404528780455954991282047041931389562763682373489847903474015e-31",
    "-2.60436235777861402540143433381834314979804184664857674615800454029968815990039038576166758916248350492290992456325075045522157886656984097898856956810460129388014647099624642933984329622402585773786449714456979340569164290039233305922213208794844340318267884752789245466568745661011846991487536430898896559210704491478476843883037836190844472136173665318210105188755473841550826988210726979046289698670053227224353668823961855198192003836184924012865e-31",
    "-1.41962667150106031457751135844479299749757776537225682766932540736921874966882975926909832163255061318124374525002280899345703045162146936817523632144025477860424024591744717955836756924354645598359050787962788933858723229894446052848415018292695418131605177767997855244842841836419856062570547276446364443995293113065406521034573159377013089380746799079510606707709211517835627020182547099888774257039202656552525697723587797383628868263577572401415e-31",
    "-7.39139898070797138716309513862473674813152372329354863944621095099946193246422612473857629265154861217327068445646022667792071674724661523965144517334656782526280630839807146964414405491110196695334132538222669587419112173745851727488317611626755189634867406295358367578928680204936905495953304987966031254973045336349095369436916672986741417706366162885270128623196432152709839020056967247125149256990704024977878848119790937144074235690597913851167e-32",
    "-3.65853232316333203502274500856503357474373035295517486766330234225075271502945183481892465273182212198078399396112866130975720155864806889372924526125704968349308782837814518227360350910768636489625948471206506267475310072286088698603419721815410268723713652928288451408256553215787367207294014861282124814778265548054388232330524782166413930057548747576166120369910829490191329703805006269229067169175675166367803698169925389525521689780484968591886e-32",
    "-1.72131090142858044567643267362288498325534149120131280408066549859950878447028484220972044279211890265820598545772310022585847862381401701779049398128518205935948091825228233745673845776876621669469305256471490995078851737234025211571085393127357757573517103033886160673389221865971804126567330655993646239283741011209408348936883226684158344303096806228661765913504899987015562272986473329312028357127916657874815066226336580025979114591366708134457e-32",
    "-7.71370496421262146847941463073295129681782291414716333163612629753454688991822719976070508692439802922414173437256422996279518797281950807606642558318319739289725378786778292957976810655870980627316603718473724422225219713783321647631191208845201841031076578468170914145852678402190960494144154981198746920241582219274376579975801278926938884505562621556923375165556791727525790426024564777696203418194119489132604401504243276712810001212340743284890e-33",
    "-3.30393838139447048809979849432433114566173768072070608462965865217192487696847297001625518372497169147790669672746185836661830676634636342723300415367928305004203157140880853625294243819218148166743302190228588692670984824863633813604767567848587452671244276687307032050081008335130876760629752487344867589004787073979722293520135971643093189175454503409179177177657485007206254149038091887662381284045225564883230384640984790219284414116423427406202e-33",
    "-1.35988007098537449900395390170180422850694596201509361241913065628196522530792585053587070124928194065368602901765020022526116944086989615621969892693502497633694043779849281017857726889736288371538006400783306370079727469433703459482543035093294378625405722666252846717837771664861503398607202172163405878329796488707396088870034916756683650462200797632366077467078548025479401435770777786940815974857115036939071238874964847671845091700712932510536e-33",
    "-5.41840803458492430314691240728416934331735121786784780655611608443180980234745150522008156808363230969113226819577658383251925213576662351552864855132862958181056640536144723988580006403071599890442789545514331539298797216378539823137580460530096013621436760377148235411535700462949005719414061726414916292806299791065375074609111470573702208367938332935608006624750292300962713778790730954155164945542612070893864230850151466277654996045785405917737e-34",
    "-2.10892038439754287372558806368903344183996011158699294244853779789279090418345873722165684361095087835597354557556202700546701400580584268724934233811315427919774479498081065110881510232802610025165934145834488654235116271513431844221003084128830161803427696149632256137204549215671070833675819093427446354570193010399155115914668704122188609049525735693828713759631708557205093191163663146846349359654611090822925408813262848539185828366062071364982e-34",
    "-8.09308885636538467433152566783044308827253211349096985272102809830949547326178903576977186214007205124567970290882970625392218264260104658748971645062441758846922275263847593167609902124737327022870170340373939290701831202031294609573947309837090440842379857624186619732422043019593402320037789921474293877070044118651883223414438276577921510933713451816994850003106846591230356368831302691573848504509829339409674518301914471134419552229774530163239e-35",
    "-3.08443622863511330534817106230035811849409849168202060749255920123755447664322189250785962207586727784178089529216220883878075504520927529895072300246991584271559860227255856563110391560655143191762913657778843397154169471316794402404323495678949262142853479947479143971302036770440632038759783143407454448421684442595251511308455642964800865890960421935757407638835128015150874903170939980365824677617700450058458743500688073018341927275757851294919e-35",
    "-1.17087457846025023884710146525489875190518453336991179894570719152952018541437597425426306633495545729993003659466966585359428046552273206576794555973336045639511909952186637734307916035795521871053424745424406299302522396662622770543846360764657808737121481761881491044960285587606129686633618069661857137445922808782088044560599967878302124422135937194351898233997883919454349319725355806964356526453822061379947158310983947755934961606921783577278e-35",
    "-4.41360848228877979978878229716916627788991649128165994643381409522188377907327621103685680485459504048946429915364067579864351315608572185474475527077012832299915052147617974505734780476505751774205736197666357627407761224200302397345259999159846182085393607059533135849988918633275295496119807265066734059061991632734935147569367039511605676552487193368781002470802382017958474544443471709255751724572689785196396653760770859101554552698977254880627e-36",
    "-1.63476039607346017383557013275120335202959388108486658961797883170930955750199992200844446619809209601489382289613366354111027071771688780609234617059351152970344696556094863641078988678462517435755297903064545105501226398116734693511056439649065154705459489259648098447781968380870320637015646983791600942699100999703596498104658724868967635947692784633461865480262324784298914401841444345317525117257848401553185479133083075669911591395855552187022e-36",
    "-5.83606277538299273819688442680733739523737510987739764742476710497872992103176723650055360000999937279425369951894856896344151269882328496441602279860103848355893322493131322349055376518580247670003224767501987360440050964310983566132326257002954753063416199641308726298103782798327935099061276285404548901929536380739273612309016549954784471526649365010922261456559318468002540756239591164334804586862302060376743456527958769749198236930892684589304e-37",
    "-1.94722696743841749687846436161242927711848011294160389185460903636003356530955854361559565709582765830332679130765473672305467271102797715696696420302329098082482343551049015731573258857483044072654312084704125820505140998993473980467474331234810145343632884424018591248020112708070611436520407606729421567532452351187944415154896436836074829046127751615393481823710942159964079319472276518659425903330643444081859146276024605220690377851031581425691e-37",
    "-5.73983897815513055266570954779895740965948657606661172110146400393662609554469850491593136464370407654083702247231649166812968630838557894541548893005655958437309466188240457981346070995128154570306743097237129461619367347478634826208255863923016801049120417186989309908864594626878810712434861122052682400258487623945969346182299308222130580381996939750492607690156312226796914884236744532763461523811049591328713742678974071540667623793440531272143e-38",
    "-1.28009576302248848345885864139678083736285413922816410023874357954744453457533375099905453339191932376660040940874480155427528810206499973853344929302426422172127373710781016328411718494102874290147782689040280819149556640249493455250930055642392539514308208172639842412946831669797261642649967791406444588357869019289039488393909135943307088830384106704843655764007162538291716992447224785493234811887677217288987559074870043189863246359542161459367e-38",
    "-4.26992657299858642481924550004833958901660841620033963527052038737108748024267483140333277354032959052032731668813425242730247777010018247348884706882948704837091175009578292200966884245693026005376112944127347940211777030365395037841428472481990205370657673035564503315403383507247016586966594337225652949021480975359229926951875771831897420397268626796175203092778630641365674217661521274061681385420577891042661324426027610504786356735439670866720e-40",
    "1.85272083100893131161728064711857381397346515110676178745635718289776345766677209022903240066520262377408688125329123800972645859662414902233417051135762867776848218832793460698709966805902486223082769083562865078631354061272669617033586227227773581119464654555820231432721510066249513176824680797706620044571888739041808063179768937360904736616599375229358860910485258997911470381795167479161488394168393069266534432916911722102810027027844200204632e-39",
    "1.55854210375100854441666593016827551719611413295514970927116361732848597522274685547729738300989391545707234529377064592766669384800448849139268417127558689737613639325180815234642475842425848936228112937516637600507907591925954348681718663851798775379665524025519924937778344628450809349226521323294283149580048023348547269404700761085315889724283946463474844621076136632935136532235215419209483656692666547743675826560947983357528702194117657110149e-39",
    "9.34951930479642490782190843250118369350010827243394814194402107922279846106678043737429546253036810244629578477877994420898270856686669546049471131388625948027209356806451645730128097597991323431079301762869811870750434193136049410349609710287059455663185850746094025446029884382903153876224733461370637393538677058431287808527693436394510684336009839564297065924557715606673268116796733056063408452324140594172741419502150594829230380322872720342982e-40",
    "4.87145057644007235120885819140155865074564351395907050440304757439704816918388876068599737829439546011228593520317471460050788495987270020876950824135606132021660452183891860939617122801470116230431184741482081277650760365673960627930624224096575350506965198697202012254346679880004609586256811312706596502225235375383112027883261154395055501238801660331544059722011286863190699733171352621997280454376135118506504743507005179502558344262009139545566e-40",
    "2.34654820109677689965219930220125887296061089878704146007708282201995634221478265436799025083690489400794996320493658402684988855354526130070945707911313985702846118513757348915062509805080005963621201809197218211864112709279666456393279582808672389318268932121732021440420368744482411898685537890823538352242055182838817807257280226882972787953817851704702525479373908337709331796392835247067532688952448938500369537993495934233246386336949405066670e-40",
    "1.07708854167226339155121777112424811447690585396199174809500119046734508887314215006492150492497510175301013842372914155451404850482688076063819258481968493696131850012872359492739191689342908461370968186245196974128403866245045641880891971049309798569502644210960093885400862401831006031989315272421350245174498697473056490781458160679734972909461627362387753832330525763891969736352233536593452135249295198776993286723040684219068892216119805132000e-40",
    "4.79642378619453478495188886928293945918014700917417613239647779508663623328139212342998883782870593263763863719433398022989414097304487763909206758439382325465637165597311622976934918088434881434055962248841699120870756695259775086358624214137166510311702159833761682921071107366045217848712783709813841109764165939564328681736039131857647163412012136706991490467744150477731361762958282871232107828682873343398496223118244330237564282423480114970457e-41",
    "2.09535944138886580251346101248047388809748598218132260571313776238024182084982904062948776018241688791620672676790286256344434187477929351290546121199755661462129819004001342272659444929953926741837184911712410053209743802605094510786685015797600903270018609081343767281972742158948282263057951406400791113915108944704201227583743225501480918167059850515414246793008265635668035970420687771198524775748712877458309139230358598713373224439057365790790e-41",
    "9.03453071241502674054971596014941832427264781163115756371520414684758514485669214712519840088453839724784005935412582284746724240107123183357643515788755255626170180919605352175615325543332524720282551803688384122970739512441368019962487859472713207072545532278442239090506491420012920852698768573115464985331820634961518835024535663834767478278386020637070042069051510360748621491573693132004168658744269623786273663394024313612103564304759839369697e-42",
    "3.85181927154006655415325973649612234107946686948877282750226608661443528277342563114093765649377210892436064258039131031810970753765890599622536759595399363865679588738840629312502227879664462730658450369575526769835554758777888732083144797455888713992996611629615802605905729780906141237321679095352379260099292420092862646933328032159700264425614113668204492845807729616825280645923774990172153224432299237019520512412043910536741025865735226293112e-42",
    "1.62162516622078600483605885227453790478899421947881262329572169277391463895193389147375379118117091528448149751270517446409889558061355902726986408418186192279015983081794297065205204659395486537966242414214334321863590265001681385155784508456693241064121289779533311021698612174866386683187965634051640205674863947433344925356304738543864861143329547541762899595541484989187081510067198383916237796497249262606203808484383727956577429550956125966458e-42",
    "6.71908305135419687263970061995592398206095567695550696937026316013454867024242774191672766861242623932602056670475464515696208772220763853120278202607124493669895091824025189194006483939297359467896102663955695508787401049269049090355650025809863711035432646358683985444301545455731168851689671547671280525363443146774064761146884578117750502981947204075749245515957555458066991479885225855232619723564725054945705918038712630859540479378883187496930e-43",
    "2.72851770090127240688347199744645653968305156027520115318427536274717785459066582548889863968694810478159197078895216572914619002981568148416390713747035469641510271137199453343108106012066926711770396900782919690388727262785299388464581369827321457173231910007509248702684821012463570701273641082264072743813469576319699720411595485505005281422388793381702260226320524623574964082076273097638923949840283679473112515650272409575569035636511256687331e-43",
    "1.08128167511519187998190746689024934393515470549425655218054794406129685711790397498871789424819284054349624541551307665821684014879326715077457452965165160962415787282221743968134715520983330578256963561837116475793535311183331626009495821355981297683453962564176200038468730741781544808718374055408606000404317017493350187847654318967859420696882364336642395272619982408446971508204239576198984677911500484455744036880084696786215817359830477389193e-43",
    "4.16470369023451977751239562008404078743422942084945422892327256282150023513369905569500262100812703175209129829325816100382532685791535761454916469837776890898067556979586037379403969716629022844615766991374550704988376119444114191785755943505578656204598134628557053034451256640237514612320252803501563256799127322821703615645618650078358859405475077013315101931159919719816427445948899774692272789585548422709607318462999826537440528648711392625952e-44",
    "1.55300057620316434398736555781589280974540103074621030466182370984775055750418851728772346990725777524015540752128856543559236915575981830928483807072268297776793122354307943524128982784513754483232882443899181970925395172053712167905811612989660133205140871616705970042418544829803721541459214916163033444961293706700630730702882016346277745759643574303485607816297756726977707064557964791792443845443057508154355501613404670329024491077681497998951e-44",
    "5.58264047224149153263561696203510713553125715312477316161377913397944332732911434789637419999213018814834298017980249082401910485184912254592698849996775794149032998661146947518216062144257130844043010384120348159318549139356242357158069669850226457624912353677005265209007197576058631342059541639376914398810219856091981269373800849507921488490891337315246276134895011946999869445009779843968219656922561080531870293077635986127109063160849945152256e-45",
    "1.92302783341739752272923521335163151380469937514386991983451614399131622057246002185039937726372156119077242276021904078223221952298954127212880444569157678332018700552331446137942107592072140569904373382767851747473167863232922009159579066916985157436324112498866100489354446990656132063304981561983727451938987856158429824876543919678693843502336055134590607987524637612765307051090809925962723356814233236735295812497481817007356125939777924315784e-45",
    "6.28115512511795020840036810087916228260120528321502191364012888029453406086247295071068426870982526189289069307819791812712613405899455096533575259083296389856856683144614426224245249278425054444202906786192324208138593703499371964072027352975728128754273268000814270468818240383028347314553323254362055178127133173201454880469383854563194640940797999827076109963873251106655839052333331103609060878482657817182527252357878860196631102022634715855126e-46",
    "1.90324155290852187464508250181181479585273155329462938968027635852112512693913200016512729221820634239279151539439913178107867916733916939545723618607263209465899133443746787628004357403333016718535096302630072718876519449042615429528860121890039383052437635737785400715647122618435939691165856277641048023257371050883741005056500859478705435359611644005405937718431771257198157067065843405930262438728084285313573048594621743355492684849114376163833e-46",
    "5.06671061411169150442452783182157400590694881515773239605105004568609230196947776484268509368957755653792415929034855179465073004935922792466993541879433221870969001762734320212277092833735396740501997300694829775203375015516050071063743960291559697349271923635217863190884505293940047749482389128293863088239716488549427520765041988331775149783252275079168096737756426196178628303839682173406197846004278538046088780823226986447297698376129909919773e-47",
    "9.79321110296908059789065783211772207924794011201931025186648452684783359257645937970090050546768820320215474189385485021440964039368888889747477291062989227614854904567582305219224525708336571845589729004179958829161569568845851464729546057245379988252186337795243742089496366986524200366793112624570778188252290403848926991598724822111837539399493618352633849305832029783071446541580494224386711087344644250549739024768391749170938160509671639139780e-48",
    "-3.75740811311344334796054337407951518285610619837748058880442991480614534815801212170927244392451160891687467598392807748952740685138265595002294336471047663704639712052837128132521699137514103122378839243643776108971911253789803757731702355415678623246056749160577415913600366172660837861038100258336110357166896141636547947738622506053886866386485814359709078830824906419045936648018343732819767456974484069172451807667368357270599436815602141695283e-49",
    "-1.91481424833149287233975079524786108525999594137645399500437017073101177293514805289771888538151024762838458693405443946354193851042690792499323089460600548043303699468846366599449379299310642074567343905837470716747130100474880548505531778398667764120564258108004233533716878079873290440427546059912269469149405065189130146701627952020368410431575022294457072219287416338296061629064142462806660249776921301333677940676823178455352065040228471834230e-48",
    "-1.49243272467755032678565014024626767741428831198024822564898594371234846367168360122528164441539907136112682170371967883562911523793995980945697738097023431194259783686379818014371561357592649622184673843636448364013543250686921691990878877453476486993518941952956248889693016438163657609197020731035719047696582973301345892832376121714913272886033317054868092479956795184271833618828548155996546181241653352532177735847137579983882490199942105392029e-48",
    "-8.94475235037032386303422046076632100209975451163989575107193201367693008837067852862331237474357057199273198679301787808250253052125034629918600704965950415406927643202352182474071588818690661583336739800348847624534010586309528332840002991104588159707923267033329882114834289643180776198407168712356833369435757373345349819563861491020289546515683996816521075625639877342711768914923916386316939810378121450294174620723026219626356993853757218242853e-49",
    "-4.77685277236784240319210574940812535637131864126690618667854356420099404733171687427769836102603076985786633538379058115264997521276272851999466373166763055607014492233067561485754372899172758189260903264841048706898071463012012608696772596364358606476453802388807638193353592249184978883661300121302555558490955997740553588655857412991991464479746600742270224283365470835398583640759201874935938490966640735502201496136093479083306492687001793234328e-49",
    "-2.38090614896915373802233704643743882344367625322104374372103949870398539699066739867996031278827994234070973592875849698797532673842872815917496853892124499334151756395019563363880365683103551461925280224950347251933666679970306398527328014463705691630968807054694754728926112829877284101675155802378442686083382785518020739583607918152989327972912726553465133366302227900574828239140876903663561035685745910531731216882912852407899113465910905917156e-49",
    "-1.12980811400060344951311314244811533979326773919439664075522761838523595548204877203064140581719194213152231848932517124575081521984860850167358039208775670622777257250826468543650121268314610432833098228354949513405246859297715702706782864193343875340140159699391108988832404053852886511402864831896663205497720775066831964661935393723348114820174172391369266273106404863523279667748724592231782043101681960706982108772587945272047062553453458707046e-49",
    "-5.15670306918931869995679088575053695211431887149479477636476958456512997404497574719974115706003732900831004306253716187493869681184670078661871691815928089666174632611752823214252474821946066675466895475749145317325358584250066609618445950914004843271400228516217758996622968282950489535273859728256446608622847820677884741281966905824133975784727746175367163186481323029247838508893080127696234157803260494457673290796688979515497238226734939473813e-50",
    "-2.27783198951816063393470380806965080861341820162352351230623220706954654083049739336698056176282312134857399633152636408511363842127428136977533446185144370649093436455188943169161550373741845138076274332713179111863722176475018543774607923765500156727574107375752845310674097567514597930042725376980168334999454802731192582673328319931571195533203916838595072714018870984063662466193737501270485983086776469213897777014607881984457838139128622378376e-50",
    "-9.77983552824810634860127431697015389232936874143540736143187046898290207854510572558099614112472753363256254363694462852980377847875443132942093084810405288688096675508243465073817573821907922337653198169639497239413231268020220495378001929611107891662184564162798328565618267681183280128487409547481342658692271254768644567925748080349675225492617169314808429158613438771430496602515799774097068703312990973137440405757656387788870764824550839020732e-51",
    "-4.09530847353686693024666462428239041169551370802007779361369731033870506564039236020083915652413825255926716588580056688686985265030819627601222122445509503827191268108290988001197940185961936030888962617342715111889604946680532283458517580811478010116050165802538127968193130026876426109863748007606925323548547113417929409962654505975177028300128757510675951283498416003915097502677805261665220328648865103041215125221453922889521640054946398774566e-51",
    "-1.67735894226171852523431319487196000877190299197333078792559008809251733705990804079795726610361697334110208314029199185279624912152430382985894769363422385701845437240409914688153261500284864807965738754256403002108186038320345624542854985230236873168680019343149732961873459737653764813803622503725321005742857699326691098316434603170076951615799672514109416043845998169679834300720385073537597598473142206863760232499682580021198818268491043670534e-51",
    "-6.73520611322293039488139473794119911538629889086510347504692116254959466037894909786649568947609157026949810424569495512577900272444584995003989851916440928146883455947003657091795984045610240344041916466860288839701356076293873889139745453890959514804415196427788821021536370544008407219943959575969856414968428962775588218786590089288209859672943357251340456277416657356697919166240428084095135105719837661190540797763607101939298147402583572082588e-52",
    "-2.65550462841705325730308405786754972921738123289472995006242911303652654135393282616373961063301412586324904259768637257807252306197476065730459693321752574409716060482384290409975413856966361116055408416473610939020608443591195004929897679120145442193917668823650426684476046016963960868906444604405004481782433987013495132192028417480166542069458332485651443517025445764542102984595537148571913216377673694300451931970371795546136215017390234965629e-52",
    "-1.02862203791095270439859615220852843306119357766708751612190820786256878529708876373478402267306563352853938186410465106443831503976914274156794852053156209749319251661237089477244858253465603040114812089735676255549597731326760946935475983286707955281203856264247448934453041272834407195324423355615677893014847476117688054483953480675828117106428327791237854847394130743386619563651912918600761106745543421626279992643019659530002135150556328125626e-52",
    "-3.91125644619612623139242000480723883059082600064680605899718253728467660582545604771208288696537833595757920020837260505159440246400313354618600158161369763693326395205483741670213759594871980425361413586527861326831021004390571167141079344233871170462860597656684784213228582607871262115236063772405979354203693703716013344662008517101236680089574036636209487540015006563911146618777446304631231330775241964012406786254924033358827275477940889225489e-53",
    "-1.45607026095679332683589038624938984897166815491327032733462064672856190867090069151253291932089428829464915668424421788203970311070399297659381521363802208512343159579680820170787002325818707778055395630022990854776817029574756883500303928746575918981224550706162521647147595082586593683234905596982840280091571905722047976136568876958234448128034998573567343712826752488245662104004156708099472250922923734858382380644854093096731780538967318188636e-53",
    "-5.28047653853505598202548601975145484113496056689928801944851024994425129213455837535655604436808871556240453270088233613751596043248932647612399675026432115021984149243968329129620494391583044022735156033832684889753213753804142747689918924115766158327612133240707038185670880688734908451122030322218684006594083583066346489127709490715177599715539979190084813549284112780353127482834458369118080822188057262101579939269022747471160450708344794654535e-54",
    "-1.84978767521783324340449807320452582286951361295779266837665876788927054029066916737078231035060534013241776011852903300997999882652406204024909717778242176241700567318708807122355875406771125841985945603283400634967058582329373499327394007743338408993595501071175501964781718367847159793442629545402027437439767014137262767307367174540913190586114157624072310817098740443935929713538982853823271215884279730805220611043029946623793493246396553594939e-54",
    "-6.17099460995105977385150033747508233791343945658427003504769402412049401293593417993844473077200440043198579967232828053315298566234380560402817939982953330356667432760324792759919561240240704741247556344228097975533308566324106604830320651853954380902182274701406612957815900339347632294404733619787734384477610201943897953176123702487590311027126698045419489871969319134280183269537218294072251992446007948249747996910575621587029101862946551316259e-55",
    "-1.90979738671794843035037317233779935850897772468796158418312161979247127684819366012486867606397718642045838439806972745722024843254481811325963118745796764167128245888335189544916726976590116086263937527124079931892096494478365014758055100390934607486511652997834408252657415370677331723617811394386264252577258996617917442148475871831490433752094543630095759916156619165600721563319378483899752098795772825100060474732652851429762529856054494487807e-55",
    "-5.17100049889498856999781090729172551137284219770811296096814971877395107831761764264299638659026671150118443155655830266044634585254935205912209553323383475121285822395732416492584530908331652472895749866545313733804191513995600432810789732234679230030649977679192111376027029639439805113997495063495054434851185961350082358561632432631847861469004408369772560421611093815786146075067434383343730044344089074816646240326016924900771350930636470033762e-56",
    "-1.00949741754187433220671775142205210864657454907241196144073369632108165598864690437895856996960684888978189566635901207134747625972953433854922726966892170603114615054854485859873900074258182655987176151505444033392820236367037089546055256940576304236346553786810094230172301526606520533352578310256253335710560971255249251175978986266537964357598724748031894950831342751404515674527358429793440108682994357332012979257278417711123840239316370862874e-56",
    "3.73294614584826876155608319062913590975194758197910478426215929135637427568346257707272044973767308029825557667738841342616246899405751002369563526388580340283442967663541798762665561250416316656737787164494769251393194651223931562259901169849801988500600871099152801311304184391975920618785722511736477573401684585932625339658285524554092090251315438372847378898519787493426873632906276123727112773951645003541625003618014804709257746172373287857341e-58",
    "1.93538482295221365977037860108835093658473922938922208053248811907890307842573978790848695972323135050886393424964786028766209789603990730179630717110998585854262906460806261940327557225102964182104124213944738429862540377368084069504749900082188492456132731481607018707801027654274915212150095532759142905441717992896461542311079823589793000929919825584081527652784373814206007876504905148104046373849818059051522948926861220845731969640985507450395e-57",
    "1.47816473126819964199602257754461026380181395143915901807193204301054359627179521953360339292885774667058906456673585375515611413516445960693878768819423269814390801803465129703140095043901017885466209335330216412373421621406131174351626827322908273043574731279041430600197079648735212014433814562157427614404877418066348029677114245312841255135415019940214314081675221320215848939323260123652264347802659682728856874722044895002725155848153825857747e-57",
    "8.62004912310451011316049613195696863149863805696352179437677529176503662512140757826273811984493034500986518421132455822337465168683010176890996069587321091765523731112420292793272777796465132317035810574119429666082934415327944249761856913228833390286130905288737664946694045667688465503781525227577226539302260019160655962070085711311174863429256031814811786767567418675270186856414182649133998468874618537689896080739050225450656861864340826674488e-58",
    "4.46603942014729658756734875936277464391711267836683002748280917651024398091711856946790338952656168667831585211392173376226538854280773045922712019434140346412955577601362954147536651603266168351029546065901028112916075208797940107608762329911704613347506635086317705410490014394534155620211488111779076323384357154523385888728372132888184897580538447209677603457417000286379951537188376890413579094043801349322152493559911768703169934926842466762820e-58",
    "2.16121892982814144324339689587412011323625255128817672478412945312777165430634080912526632333929549817141558691027757993121404192809131635700975833482027171562525190941455653894633692221740390548415265150265299535228953888290442255758117985219069462500522079934967114790434062005709268188061615304357872566290688633519189633001275698855370741533567106110197222570581507015702866294802772660596855432687490021844540618705963299088336550459948263964604e-58",
    "9.99530628183061548765788207015382360586153779132616145862955478474471265312610012664071722396728051063107011805920792079474865550627738889372553854388394541549174572031425822176818519102103182075455236796962336252068212481544301978307898627903422866858727106656446104929082125043858477744840436099948876907161536818794357251471599202718587668591344244656811427327711281163131475825302122723853839126733708333384927921079240695796836333929358403520158e-59",
    "4.47240412467155805202585418963313688582270337239523455128739936555314798792397746791974642122628241416609988127908630944770987974143581738242502392008556484417313520948132726570434561420351424341138536182731867384964245284823788926404767611807988373803405283659923998706531762104359459876267207527906597918204245984626261789249247881137045474448452680426079773728319183840835660321209385217277733265117105974721304975291851195178954607231184592752964e-59",
    "1.94974686539094003037138766474939590462950656940079733549754040339774761122528263671508282426713685637772065566677272149120689828540576910708035154719413598191923667678331454038031443807501176420989466456553514309952673145532032709397520185058679468834863111913077558392331654178191884479197912927790033825736179147571466360933708383437710855089668977097365532130511357071041634564250836147932720064156663496464661774549739261590217295229134151204473e-59",
    "8.31465155067405675842711409352990163728739580224435949189397186255519218977809895098649268854403640038454177651822982651589359003694719358767553343968556556103923478131176040586535712897984855430781397743740858154361523841245119878761972757582178026522391435906700108505787953602500154968329802144886646658368178156116156232027703650230376006813230421053647925757741647298804627855383989952714699437778119541362857316090483433558769881228292620640799e-60",
    "3.47575592478880284771319852787676278236960002865647017646962115155322620270831836607486162389604628532446341966396462231646970794866628599133425021162181847025141906048800951913522449552175575733402054477927901846619696531620857638956058717933499875719299417706700205992574008866948919964139560860507639383370288321060501985524225729996463485215012746444602224744095981066364554217941232127694501892391598611977376198269705248018336967152019592927407e-60",
    "1.42546227678650553617560798754714117335090075493867865885426317157907119555562880577913441368664260935851295630590970488086094048464948115089105567849140569071084217596312875356930924453433060039240555239982876953830806359042108996170041837750284207428127202462000711469375287124536457099266847186320686120835158281493517694798939076725990954338558545354856516222148409741501155694250059574748146987175203560683555350068904520429998513166724636763922e-60",
    "5.73518668842495221822320286761154486764236576725141388488651762194617695215770682119531306253021773286461062440827655080143046748472985672476180577866965438950225300839396985715818446271086926613088734752502492627005662470465620563454806400003762986928592208278778305771041288769146799512821139165032977492949537180799770489283078460442933855903837211574301136724363613388153281536162658820148848603615215148942117718655757740414636464990941685293205e-61",
    "2.26220133218584526815979732162297486383154770598610105112390105939081667135648825097393462232144919519569358268380487618776581459233638091248412963063030489830335301690078329631696472988321105507733826725338444398795151849549765445896387148900055288213021248092534235050338582428455363724882620521923908963103585442239020898040328813036855369418876822216203726237511590479528946374358031802505321386397941269059765984553744641273355503750173977090115e-61",
    "8.73719963783339796646148908157695682902647918084566149794412644121949312777263238898673877411466249049773420255222066609156893944175548487538169334815218941893097776218111736152997566070442204979353947461901686238955375081405512551844577529636607700563004118282009955438373351800520907416057973129860901735185804280268802464568812673159353779038244812904227971064282068186318582510765123500024881228786363627274890633097138745653772282385105344173745e-62",
    "3.29808219684007786637617400416190944936396883988226204333265270364948947306903915813720754068922209160891405481998086251237169145709591129231081205961177759219840379144991014179343814037706935865770850672635143297416973147073504077601653348465867754533503973026588844022446729278662720040845108511411818678464919408353277707067798928808940149304845272188874666613010414624476885837675310009492496863056511016461624971629182145904598860041030164588161e-62",
    "1.21335842330033217031140938951995464985834103010754376867441958062844528243844383180069326906764350616184200818605535528964949408109897434449528390443153363649008507391468679977688564668742832904930556554667567890094681819209760977725971631735954925290472724553815032378732948237635341113826390527846197790907378744189155896258254037162599378888707717748139839581400363152681128034608615110358713302249123456583386369615481868913580813946817413360618e-62",
    "4.33183335559000798193145270715774488214533566702320130819605062144222333629373014410321962964890040033328886104856546962605254873537727311804983614063634173099225691516532224818496241396272796246953465418759642946950785922473746553441592865856020779113725525840120007238661245214261061445605561713720351654816842290417821033097707112616125978002690927037465891535705108848048234100857571404050760623336556635036032753242641301232340924887527954667527e-63",
    "1.49004766627426431658077423055756332560955324351052199015083928048851834078732308723206976147867178708939338658047880369092674653376954355210386378242676494363699981442534690204726086377812468465271926916534603494584926901597032036852608215727495756139699413344172761782485968505297286496185087945251774859729957259667941221945502957481368390892779998202819150164332793618706048267206371933006054675219379693998104621811453545992366609883142142911472e-63",
    "4.87585666376568575506437479492919852906466389386279409326662801201878667695959436021204106556799171040767270097261216071019894927217448390952252546331331427450611046735866476860258504463744506607591921223860513671663998168223129987949111786169590798058337646878082271385079157129389129293157264875499240397746806957429117536811049471965357810616704402131730886972731704297477879768752223203025148026102730328083279653614918485742360126454647595542330e-64",
    "1.48022692826466027528622026643630613566069318745366064315563315358769124158002573075980454728638440870361391112674625877935266867678097464447807698928789517859054991890435041840240903883704536623292153450097420655144756839403086634925485440596880732585661148271652120533406742789848598100719115957938722533856086752865568085990154233322856600746887461856857316514049262061205237526871512315547112553481129570011693837291573410351169191068151827950005e-64",
    "3.92962437743892465609606357726765405178276011946856188247793000417969433144770888336546991126881478977826446943665814044849225771196940592521379132221553240284807432684943692445276058573433491618417789713393355969092390424888011715473444104328679347751947732953044008357083005365268886091236046917825131213120853836399517856300235691674012134873962487317330458006045897417083462429765678222281489632479899836683982957419646064673644218092346571246528e-65",
    "7.44231773243364088509775686265670875673773278034860012263331120478106381948576709489085040969106232861948625992477322878711222085501958248007487434435218010511642446232839672292118899212838753142404676434727218078461624554717987826735756564496333649490748951978204273702785038744058456206908837990299153415761419850771967148887067182384352330717016602099321132440937174828209419519490818810801523521951168658497777572142221084395644240302191394231786e-66",
    "-4.06037808919451274647048380538299694659785806460840538502082801248016622668656453356426765075490173006927677819717882527369900188311511112619384099005825243681327664100963893649431477720902754251766957442258822933260924140542281719977095165501357298719148784697073123653760373380257702565092900783874388084508112696326181514089328379830437382841105786394213322010258861723913148997308174563427535772766295924402702034035647055100303388034206028509766e-67",
    "-1.52317528908134445199330185889462626974497879783018558586786539461171580117981825520261382981552905498462941216485328814714751739341659736461347582206116988108019945260472298865443819624356207710066924261153976142303263658378988117669115068502882124072579984834154280742448093973119183481712081122302205772538839791792664525645928111148177167576193775823823088849887376010719297009263144185423332941835127887145663833849665318552603997168571100130391e-66",
    "-1.14739882861733875641352944848946696570312242717473705509885588354042438838869579671128552787843299666440944199677263410696477564773033854381232906971466418183081383400803445818854330740592961953509470178149460102439452762540389677519469084091793405863645381025893063438827117875488437939515541720625610504377853087807954065000843120575038117558253333539688672102782416449081207046057553830838782383631562889163386432021631619038417168706727891958256e-66",
    "-6.67737558758414974219607998614601005355893542126005845457291604930609949991424559282745162255174984917510610888802569457819552725549332338064975209124405721776862269364275948571090921440655698092923579429299637218506411344131840353971807104511818527706008920682362154925606741713373625511508940036888039314863895081413433489681130008215353252941835486452780897561541697358910505377534749105066913932099228561331515611356748290872897151047893961341020e-67",
    "-3.46308303453645746433283504122502430593566347195802066288131714801781714472719580214328867188454714804008486057236599160417127091154087392118062910328956145175112836661872094278592852760546968723552209792304765231820209294412180921921161885048753032210477879582548140327400271664886534073973885511042190310898077625121001009542464281840867896300315860395655042261735079722750979904604437445631830307308697567210515388445813815871297886982089239288705e-67",
    "-1.67790707877927032548487348217149102889879733437019131944104814364687054257703887471874136685726859012800640980641868978363599817841089098191662114200622182846802181749817689726830512661857378726327139163086358271727649633087106836667573985798100091626884630488786513113179804714767990720051710158812011682307413729139059581761950070588721784825674351483202237444046017312907976651083897876453157205800579988619825683290501021986955177826623474549988e-67",
    "-7.75866953594162558065842587169229236403350556850348147993788467969931995035068716987412995335352262797316514848077478325756873171392891388507246894388792526793756083260836035068778070530071533168740475727750244170560850740539085316055142979051526697200977642500287305482801064444011233615618044318650801775227202289270208934977217545740806051660113140216847428382688074113297207466488867079830782451430375508162503371694137988542769814857785879050801e-68",
    "-3.46315997836016104865166477066398017999875318434555155986817284215712854497781868064908416464513715580785926553155892063172602788630805629137958902793582983776760414821935292122893674287352632213196275120092027290999862175694265971618678559354352672312717155183393986773577045991450837221582155732043719357001051566704728909208264404939049914085789046670163656501955087292478142864631756748006072449741246557470074442800842822249965942598443165018540e-68",
    "-1.50231130410366960465198584408234374135120616308621569008205690048889481554863542199377426740717765909191567693405318022871500884814029997806612755034307198202686772053091637399650956726460226245313328687924122445283031540342025896078787525351816858813183765524365184919902828437986667286433182949523971250525161195920276785105604813107121343913585739369408205362569932161416724641423824269357090170515142985888792953634679535784444320480015571521480e-68",
    "-6.36072905749516974972646212374158324991679193171172275813791270047730796953162453207724374612691616988196781047587572382588166382427801035031038779919327102906590128866805365637540825353689575474380558651174063674536706743818057131944126249352560570948126729619562100195692934276943861972066908941835501511724902134691723963386184712342595599102990195757470863560472719442907790845864384981424546669485013032675639138258886763830587462314370473028901e-69",
    "-2.63583478156201286451718547643041030751598342018083226321436235719826370531966009640645458033386092151946257889643056295488866386626633815026802588131530243071730330653932069834300472587976203306350752292239160211053274101856974768038307723666286381895712395714938644599419829695901212581176604204948961413498425156715855079432302146980027703457025993832986717000377050596992583423280500171982410010421255200270025550184977827145485349704339538629350e-69",
    "-1.07089374826664517981396880643280940618154405896603951857957726914293539449443453435875312108693499915219673650015759386202183662462564998271739598783481357408841625349685089685109280338070600401888280165543115668906444202236845574965471783161006152447567421391095018993470006829764977756628617303222353369548380049713776660160927805801788701663039555213909473136662876122492538908046140737015447438464149982710654611664013150494025448191957135878614e-69",
    "-4.26952753758299955287335270468507222254624736535527550485764734268150433999986601123200613921017892232832314375547981290364599049430828938975012243732029361697445083351438077833692757268713792466133965257936543718860065450701659191741953033918074575691422369013740067610470376665300823485700830184477778244616137302300876608083414841883501189816207930767504584217419882606388038692877839836183305250765930503529261899060159323406939775454367678911067e-70",
    "-1.67057614019447798602359489476375178734558658594697454681019545458972645652244685326622963213732942416858277824716518914083875617206623942753108497572655472319597919003192302324088767187027851166072939473771683316356379441718008876551087146489479049807826506575240489321950336764095904863641618681332235987563650010328493625598128633272998164849287413035013412931207921995374758845984519699506553259204762245100164277071560191866864520310817202126855e-70",
    "-6.41049534663977662724111316400755805636180473996130448726535064076620123817516910993683974268407287601300481092601870226352637341697706667519188359777129107393605274787405722016302267086056280498942548026462161584048330560113038951187397443222132055893561737313136780719256172760613391117244435554269679082682754317253907474966165419857343130782824619490667561609587112229041512582846654940738155189799694698433416564597970875114850876984692126624502e-71",
    "-2.40831253773397294701953550397978905721335249944799425644690045357334464587918215365814184088108473421941610684001252354061231051331817965199737435786690969683902766184383005792647235575389887325298736355049049434606533533782464115489497813035978603259560054581572994456995149178771357453695318068403631552847236132936863667664262458653150532608667581882115438386590184626210082122869095950725621022241889239585745635383294134683841304333357293412814e-71",
    "-8.83129483984394082249805216888684026473052960422817811098087641793326019152123418655371008222845098809137243459738324512114746246967240530962261883253981428698831843104738831179268401876661734993407927673440479245277884430289976009232140214486956814859438493453883306712454030040570484466883379523574944298886720834133125531567798757556250831774752684851698715799030207375670753270823247652914185130818378636739552426060984984790205890057836757063848e-72",
    "-3.14555750909752397479968414932128084766666974312240960956027920958101392965793964853914318108513978513653102709474337602235035592495037331860157700705588362754329370706168570872228963179581228266022097521448160382713011654134326881738666338398836258677816183731319058413757747450675545521660462365077017522269124622170116270845649297937783642272046398341149367356310760280721966674078303502009443254234976574900314562474336105067739196909955687202151e-72",
    "-1.07956842979943700636308362196465036873149382970309397379849378813930762957352691141525841566934967061949410023284480537860509682548588896163442227128716874333725428954653568360143110162462944349497599968176599416647309089231160217545058305335113437989161510697895008305075824272345476912499434695618790619142701974030164423094941116667266651749309171292667985743189790369856485913001371194121048757453254381376331588661327644987741434773162919166685e-72",
    "-3.52094212072361866626755116491306479367614205104844328456154161192305420275865117021313689397392597621537382823151775296556489888613410039142860466743439723402244893543038156870689284528552962721774542328936910954669588935387488687590757867559516859720648080955549137905228528577743644959089056521085722255257037751648231202619677687319229939044599653340528964320699595038022582645952609351587077537065495646367965269751089594923702167674518771204181e-73",
    "-1.06242205733318184286314624530389855531995298924483047007804648546643803301880194953411023397088950093899917751649071877344498982526264300039681556403909676847380305121411474816184791871035745877195399857236836837457833589695481908373559952192660527144419728770101748962279482444609447276159171734034537799306080183048556445838867836682059372925458605895004473260490605884716159526578923803258515409059842684049317135312510351523447998844904620774509e-73",
    "-2.78541086854615926510043946954262347195152944426225324486648019524111939892928405033882338805980813154642930466404668319489308619053053991717299440456758707685441072408574577958090888103371404155126747328755505584674352987580325124598241233908910353053017565321024020783292071370943573308943767031790479246805166013754873148180455680370348512273729099951566738747158694371540575682665856483268199375327758531450668963085778955291516177770318562290823e-74",
    "-5.08312504407690344333314882383524745845375451389030084893157631129926230613649288934727401080597838254981633353635898877151041561770765946448658433812507289783282027923626015877421495269331782380563298689824572724179000360697441989390961978744541369355281510163293543933183009430103542881177747806691510348583429380979391008647580976221943887268421891963242955000239962704420765337196903707641145871197595781574442823825937024005703278350211380512186e-75",
    "4.20522444151635630382411931131874475962580299228717210346656415898671275622746411656597922339768893690745390257581925479369988275866381470305210589085529602070580802557008436261287850153742100851194298761020455927688098248009067469973549267498749707453522732636463937165341293639155977938216010586366579984674379874089571916421135446872711425737792706775080036051427963398496213655668869888920310360893724506699275091655537485505954021044934934882359e-76",
    "1.14179872489537949447477185314556286651200029334022687210577214819797133373450912728359722477301994872347672013481224259634068277665495927354122434759299475172344472216582350246614167437814844269990142636837392716160018047441605098272917665903717311219520758614298079617698244514448250195957406012358082319313755358971290474323490710670957038346601649685868419304802479969028978722437207006733847753553471890840872684006298861244303666008542279305038e-75",
    "8.35260915479076006235870970629960419883363266905810266354244615557993941727990808124839126288308792597433470681849916717169003878636340928962869175125381704644243265701580313612519582746173334129307259919290847558922928657843185769375739854242524111567053058668711954944560842061712713127317331034261275506134919359035611445859461509596759606395421798938448422546076021357269221606628167497566481550809618909650865253181028272966007663135651883258620e-76",
    "4.78278028659595651297616069930905405696425137991672009313998593215962960178350975777504250504270668215156945693308165171339662110284146916155843980261228830541736850815324812214995977583011916587370517783842792951164789419513301184454337432743617378477039413388590291308779871944991109404586232469247663935699092587628183687930632794029424996200488691555847271728455617553689604858947329116502983977446574937237557727376228870628950574072418557404408e-76",
    "2.45030740357761299877217897560479798320189187706393601369100193879268461234032161988766282287575958094391898775265829900998662780469005688192748335998984508417213825260467164401871681686801077771131991153782730959630603958900999935716071575190525008764687477571236340958620525278337886185213795797993124393306072272280539006731308092066038226657489580911297428513608207457926969323742392841533346126727821677070352966164652929777728626014720192241962e-76",
    "1.17541738652853577506636308974414696356504720238035681479244510277126012771852730326181676087143629183904249609735692409894702092481460871446975516533731940513535326203039455604338197699420311188092521621257509304711211470021609748976981704776201811130800048634855377672357024548593578983926543005385050660538650132132356046724770645472241192926771072537252373663253546116497281463650413799174173690204917952237231996187881340830088665775947368026842e-76",
    "5.39104060873221711763306646775887732963496454261049551016153208977270700178994684019125701761669904242074400985381054917495160873265388751888098149638596070662966801662176278414173450060870047002502650388716151758553582023179505466540569529334450411686279584538021834201331734117064164755957026684963787525713059363465289554985890582007903612159765497628763359867330485876260854557300129479403836705041927448471490817314737012719265270242013931655849e-77",
    "2.39069090028679715882917040658596891311786499112495650642042149433360543349085328193463169602015997633705918957814010943644682473760222936864429259526746454709791685073474086024469089218641443417124675450224133113097911578406882961211596602661985257989943335285671054019947403088194302490970856329549571150577145265959880056528999791682524938601023947539280496952669010688750438503819683117993014151259499571293839588863927454900672436981057922882622e-77",
    "1.03175159684162348777099046942140393529505769471884893706986558735762073626775539009020413553765774338508727660031391572019336594048044192486780914535954084945767928655544734205338519695023825645524023772589425294287583775145000064315762271517334769251619413256095194529403786401036458083979400642617556422435824957248565612224742131658309502094271064983946640261219809726534968755213829586828467395900401102782807025886070030842141212742715305022070e-77",
    "4.35049276893164443627702317566154537869621289048495758247057928233439038696017213503799939152756724122135428243016025245845344641017578928519169264123650431913699189950898718342512893522291184088089805702556666390222617548425037717154013385681378391935464835485400596357656670248801326329648667938436134964043268194799345264528923595577017892644488416112220829112212051886899943644566574166437546111566632992835916228026630216678453282480679478151969e-78",
    "1.79654375529113061783556445718006757510079412646921455141095932970375053655329274611924790420694143752836615111943262483927250704284480803688537311220360872723309055424574854478154735029135077854915081191237695017664764175641719943277129866409596942796251045534780450964597843085394348612343939911352236206205245414643222903552014994681868999288748136732073583941079644587642501701491403552448823414413742423441646558912048589033709944845057523044266e-78",
    "7.27502397545240196988422928699271469909395163978444313660849789566209355592388118301773057786174909403214137671970046838534679521302641672632241815670068881146039231160494084144551443053305601405729610543960133953582089697749656242269725779607723125184634348740073173036784945507615201810648680134468325225088753616657426901457277302604648382306646956285994311560431615252578841406313198571431010739337215267581551740926494519906210984427981228053574e-79",
    "2.89028721354592212390377493757291023256199182644922641595172521511609051684847810265316498030846533142018662186401851168018626006993607226361317791929903489942821629842279855451772999466474892768029788773811786277971156445757221623528624280132943818310179705637232884967878018221871280920337016463237226801690767087462451591203730236539495661412639267560747766674197751083416764841853237986400163064756357860770364742652678705078053141615254308979095e-79",
    "1.12633932412275427677181543909620774792555676442108498430358609214692535709359022697784358847419951644938017624789463653715274537285919870580771799169770630031204037153720460030177039795697337797228105471394681435551398179314365700236862235557405551203179929265317551480888701743106826102091820687786855849957136001025762677646850818141484718882757130810711927650762936507417478427269927695442346584389048895572699475160071458391240895953821146318355e-79",
    "4.30154431511127934974552920680090563120723176078606511489868871777448226250734193250701418731064991493666725337268959568237674093385631063717097350265935664867757850669667910846651059502677932495244285342982565980182517157970696529344095059418795115552986987080849450264791056267074029110981584006905866999892951308089022851117322225144475091139506116451777385260200368338650009897838725881748939256702252091813439837512162045526341530330653650919574e-80",
    "1.60709940611261012512685072798725704960811449023015485628747544500477628080905785583164354913362909700369261020128377895218029442456142386219478495551057320414582985582787632484299668796065161070853354871306049253242925337397772246010825740977603773411517109521002073484823908873367597071183659050821347124376922429643562609538962276132509842127821269804090168334214519016244023792704036682153161679120943663471978431124544530619889814725905594520950e-80",
    "5.85664447443722643237354532825461196116648426384998368312722371244579619491965841768227497369342943843501082091700342266207163111989738384619000344778029834504911466708058913028370233937174601521477335862829834842577556769657546470103813800394292172018764446743648769359506060425125609876490241257875342093804172073489190075528166259269411070181297715362269859380174745584380352298914425857679354427906146589295790372148525391217964748005019893126781e-81",
    "2.07192058911399038108945690591161329065783029460378692802219976516328258480568445482975242400865699514321848756711555022062662088404530539129345164760912054760542857225708478962979668524365718636603056678298086806681749239570996105160634263079271623969195690868847212481245274455337872152728572911688193789904150456325954099970216128734555304323614888266257412833210663770863170212172042557124296641710976179282498605902529183968590796371197620186021e-81",
    "7.05963359901313579773700969502229769891746068456926885338109081387321405727684019439543671183233699863924195423010022102559081558071180272654516072780603647282684638488330882124491931526541187494277054451713456392354407530634101124307166373084458153422114893490701461895240376527969540648241707544705252365900194888052464028311158326048291862063393075941865675398544838251377072541919243388285487754926592159326589672021230745739206014057514305941596e-82",
    "2.28467415207954956961338220574303741362344391823885187843920072596853358341321110857886289193492946526010383732587761682706913564812142164793644304385097906861975461396193400082046616636098156985919414639868925237929596154125167962678419650289362239692264621855297787806097863889890436371659365281174045720259166622496655357805317521887871752678918545319976684588604467378781165079414899594416277305388800009266384351393502972334708937894612287523259e-82",
    "6.83291154101329708174040930606747074269462701058841102707391050715189322217649161668630454634824977052304686125466125595841031898335612496709785379104424710033623120306838959502137135990576142165489867723590848512452428109683797347075383669933209191969778521322464966042962028160587281404233036570927276318347325703991425548851940852773856232499443261256116514383325436184234309104236059298992213337165712767864015814669683169832886949785806758317274e-83",
    "1.76900715454788362213688652111427342503432398699508445656829468572777868172949577248324031317017850144675440727874023590440690723229843240303955714374805319312365137595562601645674241603655415398887142023099431031013667935977898825869016782652116066621312198303520563056323446068578864071483803540685085259839800864567385047221622372890122071196967620895167643395091419671092744633968752792387068914675303656829272828259292359977713138847136636870683e-83",
    "3.12495837000492730921581292498439190124196316017464661021502076685736811308195947481472935754453488345175547988743348872039964468166930184567598822742294392372500477118056171298903143776055093002449384347876878627244110250793036768301512775802937791069118157173955471884190820546605069872786633220607322575075589689195917515072805612503024130178572961544167305721454175390754684970423543958815047878575564873433371761428065825530024846330710589122771e-84",
    "-3.38629197958704658801641458236009787168625257542672546924551005484964983304134500494849386784173877912501752976136012858444652776066543913251660933917700009391563512444457996247413403871778045130851368738457913746387383765004292159395388331696250362872643581472196802534857500281416303062931305521389474449339503504034959673083770452074012961927511890638487512521725537579077129100329899771663055949788873543410224886953914913790503383609033488956238e-85",
    "-7.62295526519169632335803056141928919326185345152565624875622809879810914541988608634201519131246793835950727441611340026299976146274795901765578644303997670601865854548018366285334866639745375882030695117190716746806780878364015476317695359267839664394609940787583050090769020440694079424269246697250936712749475509458927188250059771526408787615329776392911953633892918700542458256420165374377998382859019151257222491180648183968530242164032053375839e-85",
    "-5.47516007946188878501940682126733126557318850853685478646054698360383567587564273113217486260292825455220284128562003681026945998420111964471353679523205072177229677349643827004367990582801046401864826125078596359061007916185603973192631786896080494170046046167427781716179018977755947145129961920405697750510340235415223728671181716081463575343252222716791209602010144068904931254879197065156523358621312406177765594619524537628048528087376725796649e-85",
    "-3.10964429056371702945392924164564517374489310636661770045886273441856448559245843179259960404666576399117904680022913318466726450318366099719063047088131908376080767713093272643453173448250065122878799100818434834322868026759734907947599857052754860175550159357012799653509608720993531052665929250933618985503031683189058087945043267614449031546685859784865185239377104020456309083450454030169450042660813220524779511691013994254586874970034765069528e-85",
    "-1.58444763115880145339827886996930673945255324296312431090304828715589586001692958231095617018578937050935845604980488006190681616873971484252577236040536023973316407218962690135096766777592686719991660251183087430363532600938869905482925309633134392468177107464075211714516045775062684947414293813208920102925074914720886711781701192042362599075919280314175527498138360976507829531775273223562586027539367974822694743432422074613691940966935903294967e-85",
    "-7.56575889635071873899434959919703040185931320923477190161656867422759342499642934560036535991724495309299579607609831684526524927193580242503010979230478554715844632155188411688186922666156666495403901365521273562332258239891981179777890653461007655834256814839217018359181742055732091874431191494942370901721645510680789928629578721719816481825975345817989391790589884225256097687034253403600002263405354444933731023981253170810376401152156797993981e-86",
    "-3.45474265462573696907075452043083457676362520702501748489645619901752953341064551291076573027354948098831264504840927556668015024244213327045216732375969774435636497930067689313159301831646479831488567773715314381212287382056655849027513092243173190689127298763910045408060132793870093325623803956784911282559232177187041008582293441736365513829138171714937587860465036958548732602259646560024864591892451940743751561904078891468166851488929580309657e-86",
    "-1.52514211386496206983751116895510044347899043255156204306174609467862826117387842537515439530769947778695157898717258539213753938316488871834580607249567555720330915804888701495095575681615415892956781816174598618932518021855208645788245804333555402653813658030631042312989819526266339758871582102715365257467156541128147101688456248604646353029588329540611366733203779890089405939670797893004056338156436944510641458323575182607618290459610893340802e-86",
    "-6.55143498520030721526471513929588468185909053687563784500888948944845047443987512993611431773839483455315651620431120502427391482152831317024568657151207421469302697125518452587531063074959546678045767193073294089921668739565386257204891301585272197148129514781350231926956592643578751732446657465026681537288912260239073736321283722917869225708681810469687911406191713546542001440165450351708694706046392648779714496223096216089848871992669213774215e-87",
    "-2.74931171064089484704191011354904700263754592495493065381616640385171033140277374390675088446284678786378130746720962578034361999649999246094893476431720468911034586346580493672548778409853007746565086981296066919449589322624389978103867155913509341415829325989314126770951662344550311188072923817250148326144719526721488352139683783136449296974655552169802355756428219235354386943499221287845027394486312416653216953506117206022819246090600171451397e-87",
    "-1.12990530482866255644473101318873306814137868080343430984639126121473357880450003631526611674420658606977376345495509376011815310483857620794473117291916669310003531965668676759189536609761442674323405960778776755575320192139239085620700659710480217977272221110903590411058538097166256158184687723796494635342744447499186155534767153479848151485020389292721477589626741034829036707374727585840457410089901196955332298556304301195503198840224288759416e-87",
    "-4.55410330959343469948874736278418972932189524616138408413957099533832629978192489833863745670115167941374201649753634790796874076866091639037271704469508357016407482590447117188111326705495765769354310298128022110956991406382202138996520866413158556190020093741772647070616803728462331065096834451610703199455627176975593521099119344102545729967668469463886925748817712277556506911469363509421825131206990896345693300924925013652779641190700008416683e-88",
    "-1.80119691744914701417032410084234920859964112804264670411751470019212204065794380471155639996292338420757397087220162976241300431969031573822500841488039918435944127021813538177189560153136752878301428226667871206309036051421959392873408529917442883272966859547571214974087639142228562921611287359506345687988319992517039213560093989451592052090212974182735974296443963483408962938686023466205591401224348675778224165530599711642734106227022803668933e-88",
    "-6.98957023414460142488429380254215849161921477954803070267605455488855617488319732755373248163576477535766779380913682861087538912774006401360294781541107182476569715795076698138081239516419648902528591683235427897675272735587336534322628211402623386903711525045999436566184365874431361147868765529564091835404017769887881191270908855718907352011041489207685393104466015083815048501837975470488106222524979170771029343774835674723049171966176751948785e-89",
    "-2.65870593245958642091346227272383468624037179971587343927234292509333982874767622835876726750267896010086389830057025418406155005569135191011972077232943027233858515914154304182560258679106212413976959348434577986489503859629297717466920779147256882781430825948298903023034120489688215984537541927333777048040609814004420229584399042799149357835007818402052853355961370336992565612767393787515852397693852630750614289592753995173185975857032764636375e-89",
    "-9.89511222514169281450098524337097608921917784711182702562784994110422275813710773736078307621700963952030063071710052900164998680471270431819403713060171830965398414839954496056968744981903915808231850586522508398788261225142874504237610994247054351304816221331004848743196958008264986601727236070742290183407127004980046096868387826965747172259190395371680134120966747126979653969140255925658611249419861376442971339236130385137520742889986701237313e-90",
    "-3.59218296907360983254989520754711458098192337816730701847471608219497602079371705658508573426530563937784090796215590719245749261153851473873173648867465706302768520954909481609454394111959747458835629795106684429650737063364125470639856244392726320827432090264073825767604761653756184542762175841295441415538134847569873024039075961890950814926437958415164693414795220234785399581996124187360315371608235948297375019767807545794328153142708022200515e-90",
    "-1.26564380975397617007588052956079309333955759977419778894682212755363587692374128582233664782689238952212553965224161473969835949216762102556360481909303469737195451490834725336597522288848232971922552326794468169987152480622508438157456512835390792356744519623892882300620007669787003277356930383132441518227153314514172643910728965016592791658524598974542693883029486622462386579835705715911766890996036792363785836353955956134716880257423126960057e-90",
    "-4.29236017951163353685553508470280809954119460389296789688738809709798970999026843186166173110910750138074334679149852640445987245258824004788246074672823202226202446569945846751756705460761287267775292063756898558940045471698209916598489530927905669758265812859235551559990977494853623566357758608462412044645449132518572238986687926568865649303239734475512193314449977652728524618545679377452761506405675408904078086501863707010875854084867689862251e-91",
    "-1.38105987012269092242455821351145508568926425106104441267012089413338935527279902876428457977956978405467087870205754394117146051927378257688238603187311482043701869625588088300679189470658763331582477135624802705525069749041982325623267626060772245199002958728653206382926149814037317392742885873998798936828224074920856847690649243767089868011885707959573317357159328029229201843379545336078034517829289921959215378712003693757743683647910919752448e-91",
    "-4.09677354774912937971926293054387815859639412936147391995782366758586156021035343070014554371482819555738984760799599412658423501492354497259679012161481363510449584663461952536224648716124383630321972097471789098993783270829799089369557683527219030176111453673273248105107184392828980194498381526641139613742427972580642225046838673299140038667298245813759418738299122543676722383052839246766371107100303583800234525257000141229259816604356488607518e-92",
    "-1.04560353326985561367015078639273459066411458915985112489116025316280044814119860733714902056386417674829910993104862800852047883603602528138004097814581681983360568060035605114085453635163263575412255968816705981252317875305528452939063570318352908795078249136053307333555888615753791635596201470152148758799830191567895770344475793620113796216109273027771138353214704829432844574820634310036001433765795495315188288259791595860998599198405589136200e-92",
    "-1.76842951020493038497457857506204659657230119701725699987178951521919778128941604318168928113139238024526339072922109892551044059275119430647838113043900811892959787006092139339569932445656860482356838177966659692742210388834610494197503346691329663996737324905665356370641489997185837150534536530921550036012385550246554545254092468391402060819635218739914755780060154696974884374386898146405110781908045029782302669757610900444959993110927996160786e-93",
    "2.56076674545989954044759944523216693985958500507910932705543142102508068931078960714059216932497325803703993713399729687308619317407643985577845295179599437441029624822432181575860943714898347496466663574150406131929319954053487884236392422041319929488638711337115444353627325625128970837503782173092266343426326992212681438857179000918026686170968371219926608569022832260351723676558189961540116731893660203339278574124417063737658040979738517406332e-94",
    "4.79610678654809403753891437256648865231724199269958610372647609780126481164108408761522203500450992862604566768839058198435336719895682975368521307189079220568193776834609644489843231810895313873473979013695158387043122984228643851156016921090929133978447924842533389080624131144155030043721994499965859243197033103438989210913956824179040992292000691720246522464777042910771849897597636788343025968153296354222413179404093399282654951089400055582942e-94",
    "3.36626905831629113179595788579953957294703604635445832610298674178553481588405287902206681287323446558324381968211053027457844475023607178283783418799486962716999406045969731209049205674575276728606032673692525629267527368994761309224935902225557654605103457628278660175027583811718528558860767289729503023393102733051952911906199649073388924931578839366072774586203819667971522486354692427646681886559198129996276528960580924404169095606929929385402e-94",
    "1.89075510348207758094035385681231281367317684012501302121810679201562030153452037014100035163950452679855453733772349586113299151533629924096657951805045687862154871154107535865061895688836063022205001119907080932604760416438553294242736274761209282039808058998350966349264502284893346579495215194512392057681427036434078071904604603971692048373605987418932785020953760048460868748462913042472046776407874029692696474286530840477149406528352145898820e-94",
    "9.56190625850622297048492584130350110473259701310681557214771229042866022496987307785059649092255419847197457936791315985807675499962362563529586520166493836870339451774384792264185382639553662408868434677730836830152400295245561198385780965977191774000381994630059165840331847464027048864923299056599722264942707789954773104806604565128622620523932220795247738671236562962720361419902679417128169460737629330230707836772565350483530291666126845865277e-95",
    "4.53928208267478522070162085742089285830443108766128882137717064090337006806824355658741203556076662495499203848027476638144926062953514132227872397162577292871459415059281107172626108624506215057116356741732693862168593377330397231585519234495176930939674908643644664247572732857853462814054302438684420432670372266849148865749505453557755625495827762868583993706600701002541484374900759292464253008106631375378654730046433429633589090713165950314900e-95",
    "2.06271909871974135685093186286291465168455606102101698868887779543586804928407166458421215774846911383582756087211582372397809239469499494832501408771516949483156693564760141938847540069669156777133980628565388067511863716720284033275926171747141901324503055426456036658680359803878087772492386791907047770266303441622425429375268773672861772277111969732865213115752104555493030767441076306648545051123720602506871347299359509718654908029981095089515e-95",
    "9.06772706811436527003341989361101312748077828465424293317207121713822295029271734413853520274268380884395035335756006439246537817443938659623507616185496980455832615426712484699862932893214237122748185858666129304062944626410198868663247699711557096953991568337810939100667731823313667667667503181684321533264333507708386563411601680158777646266447782672214172527375602976391210702181431911264197502828164371333935905968176536114300963592867234823624e-96",
    "3.88034179558425140539893731441573983211579041806987016940987580291458490353118223705568352444342547993966345120127901680015228641042192807590749701604168184692273994096051820070433276161538233792617930740304769734301365784250929798613278119497518827549922038426190517438350186360938800600023509202494775762539691448581567446782332268064989318086182785649192533712619082533841433074726566003955553613782700131036974038509937624632115431412441102639995e-96",
    "1.62261370866390006505322356646520796508203353383989804847169195851284170093826543805674063146296944954753248867858504752682579054996438741284566283601179974691359514331520200201074629144958406040701829454757573104843728510719373621584411934436943887298972530376618357061273391796011269685755367941197593555613519702959885117703143161158721189823647697112003518740687029860511420134732000232156825624451457741123158935101257791190202623116865962589240e-96",
    "6.64578300634188249739623168243250318153102436016478605682942846394609250983677638241677576791887314732159767387554461447851692123484957007066745996574822364995589275667121238496414774050843732315934597173676009826736056104628306705360125761754097946383583652257059198688048358893371073694832222752845845345460912905273070539537457384235845383566173832391999983863248942056330827579688180129965513431635810495970480428403715428917036999507965531645692e-97",
    "2.66949279512352630240325229083980937416542501370222176972033182576994980256347725591798594904019088161217683542428631664098200965311712367646421739516286208733682029899052603904983948198074988313846273051937747355234206642191206045971622768712261870327225616431836437246942903878008166324558437264148494674473006860575978075983675308238532271727160129818871608777203850248755480533584668008703133966565989406613277258014160171986538399960913197330914e-97",
    "1.05215943167579331714333551488942455160242667544658554413730500677374453352154891316473200232421088768050506707218691381908196869733158349004202508606035310028426900491780533308242245776965810659940231459194070824045125884402917093466139512658930242292173797542864219172635951057199715254022399717120397310566969591168783882369950845565052922901942758416492961477141627264483972133481465881775072034421951984997517049889086163431611918106228446592965e-97",
    "4.06829315451120837203150421758868611588459651310991413893813237163815248688830575641732097587679607277505700724125286946772028669769688546077064642974261903493648835737575218332069262070630027367586547633727414201685974065517770625856589846383513294410969581341559521423752898689500146630437301115631438495692275250997807477711847256824447604360153830952054975284455572082153158613986946930437601669629294721924102865451079510541937950381910143948733e-98",
    "1.54171178550637348978962227439321922828723733476809817048393598533796341405241535791492271888198314924087356969954702845599814174735680559037073349346948000300350478569257201214411946085051266768105464822065352203677623450755212774794322505810775503970420147323432309906346123457791638721192602703211774944301206015016864203380157986693604414459889043795737416691318884270730305324799079996792487120378395206536029433793075955969757897837291585132176e-98",
    "5.71533318230905775486506978762478259818678251363897345965796387430691114818750365509696727271736486501714125994779497528062940604301992221169626851640229239349219007091512639408264556424696068502081528565567834567593852325151185178398712691477650793475360323867695072857877449100966780594828357381349263122178711600699164654622182729638618892125774655989017037814116802438018886205493146718039983572708753987609604411479536068511013611543091002772915e-99",
    "2.06617761042344113449522469650917928493403474012298447672928816165764062073396007852103002377444161955411125616833676454741631564026604074693185649324136611121023750736552470600347841864072697719554789044856909134719770376841407306694577868633086549356459364098659399543454540167476885305055978686353569584001655351347184573654113970410052279766233991610399512059936483738691225832563925225778338945372930696029652188433828680572957016143568711108094e-99",
    "7.24729402336796597514613840641906624000034429629725188532684345490221709207068953084045757204484782098944365364798443837586119837378480120405367513065732894346189254251831518336544509952173020322058718860345380528458312271033680227816577867805533860660801628979471155365874164051861822020308783055887535728668558707823284369617245415081785683708168864741797730263152027612191570336895409441877708814444063173675856371095186130174152690562834683743336e-100",
    "2.44571064894805657556064053662397605996259741715145302093684455847174137888494087748158230596686814772770392183514444978571865778857193653952075549120168102231347563025910739187201971008105707647697026831681938719944239643269721904829535536721146175787642429130115614969231529532506963553312985670438491460250384347473680268528673376885219931465783802168940327049027866058519629688563796417129782479390196144990156379866296909360018461019889857747282e-100",
    "7.82296425897538170784347801335966206922072516507865996483345617612640847895965182065907984903504455007283714878676142131345908391627049755963506517878749178421157725293324781671683306616839409369030360298885002917697195295964204431541383942503250134657895044177929593338240960343311134341112923923618355192374301444637333124561496847237789772727101847731010056730444927025038625576136535316649284141082504795857587126975099116747460303953113343273220e-101",
    "2.30235842509479810796128165243663753976236788076528439554115513438617759110254125635256032965227544091975154223099901138793979707296924643748445608473432903507891610197809971349751092053738478713183217729977700279746085247388682011560881917026026814201948699851337400083951352427184585811539196277101744011263244301723020145974258867126636516499814412631376029912424306887455507669928398493541948831761918994543248276717194611726829222981585398920306e-101",
    "5.79629629947352814404858612565451776322003158877467655204279441096665342357878379099836413479690291254450510316676299923399302967331667816975348305508674012953768936631885382477326773395987614990526271644954746276982148716385191487985671053702518608673542077521970640346078921956071114382683935243250589805136075488761325376821929544607371729038646033454639736693633760660725815335249700868558716692891177654770388910042064640049010876779688086256277e-102",
    "9.37479018560996116098192664266126169845683741203689184094089639763070410515816280061656345761769555410745524326667613481957316664676222573596359000635367434657179567332701751497174222131201771887492751359760785001628763096657464563578146901314478239439882658644410982292748299160230014261267019210513105661741690048979796910137337003916369985485054725144878140004655123232677158773097368684594082117135113895861920720821728164445332870814610231884401e-103",
    "-1.73200814646313024409616583149561465411585260286858399970872523346380632705465372833358769125795207459026959121748746122598903547037962281818472222904161852988706706053185851426100905706967982413746253002215011578939552368020845391385242181132042949663186137878276166453686284786233146595847330036973667232936101576842135948646989864313071631506152960173886617056895419563674175191133237500212149753132895122027372211027285897351625250695902370555440e-103",
    "-2.82762347982413949375043760942867092485612198988031518783531640515796573919278029720176935423273358505999933657002364579123805675638703994097058534607546364174996025995091510246554916591362726525350517413528211712338221418444724414199732960064407977043600172573341876597872058942848561432502936893576952764884811616333642917230230469698563588140789013776895519535426591265230941004202443118203175799851463874976805174807485985235964164155370457980643e-103",
    "-1.94611624660281904544856943261816685399205616806656494850939736860720097359503179138296791426760216835100129057143252644533084001204387023836267189255700063495556159244372520771815492787696685653690908834521549713365102877334791691769212074299003392395155617299120524374167435224950916616609604504757805512415787798747153353417080101156125790342967312080277256993001855232156746682493154826873806763680048089971949069877514763413716353374442588213296e-103",
    "-1.08307053858254719296179877778029276033439726641479452209294707634576277223462446397073488745816194450724309010595674779441727350566670371995322758707198189999473476656306219898318793488640175959689694114414047827487466192107581773890639478413351866067493893391390881159571315266066997130888616600818145939282186603970296621430750161049029280938767871994625559461204520059360205331657119485958334554958194753365604357066175490370408988876584312624115e-103",
    "-5.44383551487666893516682966551535715756940188239557001894380301008911210975560577512552005476820549616493289617032108530980677872096789080577034793938935883619695347346790508557475535489857939277328026098157973674761353925788889783131750944728257098914139193749803188534859430882961805569723649517194848340731238536641332814072922036365443588927568278688651585651491162673842513171895115280534004415487675300235373537312870170675198751588831838949498e-104",
    "-2.57184504465314389253474279753802851828736773459992981778250246439787563360844815526693672904264857954968182027843123912830677417904032716505625193077626589188952347683898106181665662132961485491773377472061080492714329094005245656759219880462411255884663132674928429321230707002356307022521001446587850132964878395737427263967960313768118354222424528925598291133783479311011071530379843661005663745874714243835875928422441474633102431434433239678341e-104",
    "-1.16377828326369831839116957630388233366974336917759265244982404405424206545613986407232025855101993842553631814359755240151144092452932256669549470284856559574702036115228860915014323731132756014551456930995445934597437604289865350838167108354774283558942430393281583957732951221954857007894459403669323134693093269170746918720504309499623801741124489617586747533808529502771162809782816529315637871073029640661089002962379595689332209689913472295726e-104",
    "-5.09627974322085059291496776272791468920170579951596978212746092069124440118784301709501640361404684373921083798645284675734246300904691768703289784839241972786917287282518813774922083076157311236570303037332817172402970038356912840002707642990043404797397345091856815361595077644725767006688506358422872616908346252691849254996594425756204928479058975971758708529396863083226570671340688360588820331243035881695280528643583539621850080259213758577114e-105",
    "-2.17291628851739141814388697036553451261639794178044740284586903400868092211442940773733191920098702313353941461511586996704591753288388214272797333422327266768624646788661984058884548165225746852445197467401218541574669283628447201099936877329169920072619120316866578490435125719592027804070293840764212345510464015878102726660051187111484098254682193261283592119034343614860233053685360094743002660441389174553693813365727717449128109068713456792679e-105",
    "-9.05463333586090157312353887569475594899897490620352036692321250216145588286253784939782803297840702744061484778475806145814393867281162639585359229007307164280017729617871739900666276935941012344549012318615244114376709802695742446225192854333283713264126802234548720352122667232695115223186155930375266971132920814402442481240428541216176696407788102407356879454313204516655685064248368641505180513276508499090987208661193274592921117408523812135609e-106",
    "-3.69601365364510505676444169991886505766245119272183824489759366373954378007684885346114171299630153804789121550734904057720985766214316161745008876227530361201440977343579197023172528298962891384253980089055359961041715475814268942500225071845217089353108710302141606975299849241352012844319113808816583289938054248799227525179046776385811662532891902763058569417392456403233934629288829414164012045656538835231326543937509065061467774655645514407190e-106",
    "-1.47974204908998429169501449056482143135259861201996276786293729148315954034558722817609503005519716197442716108449997979137730295645025356571899087824346128834998797303982635671896749243074436676366941351038524985309776558754702367995340357254190958114203372623848532267287844588587415351590141006251574353720667553623103635497963629257928326184791734844885106942878177078488325992256067235916091788123627167154012460947875054863537877310611370834982e-106",
    "-5.81347135111893144763654154714290991481996710467400979594160578597627300924322165431074751525747575376573188033527334951987935401647872619858161160596928444805144377810927298704113521336028878538849117223107616443734934223640865508443049127159485179424193041004910047616943149035590787483510578189239812054188597369867080809905212431452384487935838997852190352968754569650571750965212332231148203689381260240643566853949228269193196151075870783625334e-107",
    "-2.24065299938857724710494341494918508994197883808087432190355149086631470682268999383324712697778129988319306970747226172638816228661117324639948895704283482701688339943343584137042500472877801753303689798225207638305378734462614021004412794024893328769877624399173856399446456236251075471798154913599168136240052615526735235314213713868370470728387619184368100053471808476637622894977157124204734849781028998307573726958917707809067654463351102613391e-107",
    "-8.46377165966349517226348400985219333199150621394196462802690857923066119099669969722414142062778174269191030624059281419187050467640035252887347971584635093425271275465070558796359365658865789198032877645978212940746353301614185285063269032325342130452399619536964057785163379651570461723646704144678476876554173285527555150265228221421762967364178272533650008208876405374574094344853820250780161361612862388540447345309080630506952423585893551403159e-108",
    "-3.12723054959675166903878245388517143479565171333024197825866798236826425779952890213613389320280359335910878795041158982842418814347490371528629343042052131549976232170043053761226841666770318331508408808523206400209408157833504534874159215123379204205341065697650062693120938299882240543739094998695121838526065036166679037871728268350406270193745195905952268990886740785232541953089862908177381354391019193820301714092533799857072139847273935041912e-108",
    "-1.12657062019432577292505918037909924776621880821770033545345088770222501697612534674380096292563497460366020673301766678549363469650647915976520384683683369111416949699764449726098535622723966488149406864589624095778123497655171778183910178146420251845311429488467059208681219276333735806509197106343152413073221951581138353022741329912465710605159946456899811455495409082720886402025546450454802828094868802932292869079201553295530231874139270771589e-108",
    "-3.93628078379479862954766980889782202759636702981051865435734100629712695706383527843374297683280459871479015943698852629922764390729786716167734142748664644586142395073230660061296265523512828861525003842958178990313352757983192277072657917781977108512158503629358954580017099278910743836001904739105632530450378462579126630907489506765239797316127705596690634433629650430377425426491175705219913439618022954156094034462929512460667374720836581615506e-109",
    "-1.32241078362433718756564008674603192729887934171420544702593155704803562143999268875929436915554348630738600208366770812625643132001803738196574464337901181321831049437910609593328520161709056735278362815580661423470389175688411377509699965659087165239838103625202105189266537462060397076334639789186578569963819293949164436309021705929068259722166142199440466760119319363686889048625523998885231139620852172821567164531984011449495730362327387435755e-109",
    "-4.20616983142293897968517984371050588861345643324053542698422757444784782615467073732894587440247849762192815428769436742299412534053308340274404773638719138513535259548228938697342264847755008434427993031803874416594765497565178022295754759363194824799929888760556804550986703694130799577678565821140534060372842343686755109352992913251472157103523544423581670605687986021452313829291221640880708710891913863294148151948761642450133232851743568317259e-110",
    "-1.22796446867477276959713764724591086807284621805364482948002903732943223295724375360255327881290941411260332906562676191890591465910980120331569383909167987304948837176331133514355374442706789289333254317223204127572143506931852212030465208632115951699672208600760881668759441757393905646982067677249255365680678221566976347722464994508434898296086421650080783362005171690112506425869444144592343875696632747650473398344645105431597422714428432167909e-110",
    "-3.04581081532475405832165719494456373199085725041687813590330431104330830189780775869290019877600400920166884265390695775906771158445901914334195897227745179422961476829684561627068756531054253390462993484195796889387222139514946729382450706837070176972300309165374058325782036440001076008292440952448516377995519965220107003515283045873846937233129683474932420587620075592422891897248897352133338330161246736479898911488686760243773530957743513241121e-111",
    "-4.67274450875809608797066884337268836505173937629240146380265003131212462096010471032301501100772764182190376499165249565227353306479844336246451367206123766378813492402087939437058283965985889251155851494182703935115446549852135543119808150145965466807644356731602541740096963072017539954909824592153856788777252441278602125780778816751386212970559456226547183212898522578519450007921370023690285085059582959370656907031306151372390824051502572044288e-112",
    "1.09639560398977495064575607349009948565882843863551734423650165209795813298712616386614063416238411057012185182535536091581173967327321043574924029250116860470100694555369156880646473556112666953855232809922838522628213490089974725035787836924435925798314313903934484015291376530771660748182268667996557890881648098333132892255305300050297497632923151639235708536971779822646026531533055179021590099892847191195884691714606896740819232354095647483348e-112",
    "1.58725515299703298097208867209990085837505431611655096936906099873376286586794533568365207810973027324440402862994857883733071476365812075975551413877344704054843221786282162216033137581184380458898512287167079731357182396344217942063312520746761738403206889871434437800535879691731179641769281179063655233429519583183448041616854107044048915171382950313088283620830731157106587854827769248444133819746617844904006654573601141349774063416097740043760e-112",
    "1.07108319707314078600696897638680766259306440397716336026370458118656423991990926808679260175170842945309609383748299748442685808059892819742793972764021318928674636680372682501764173433825836638414392503800259598146595884350196098343202029855588351717610248628289271587591630880221255131272439575908663819567684563148283366658119733963044703287473661590514681104753184656567399140089318291741685236192883780184263996326371982877207434404268362159434e-112",
    "5.90529195692540260029936570474166915366068974652327534215401272804922529963809721530300154677352429316906815480520382262629836706127552705083249177873716217122211164967672903901788780773808149264908867800568089500220368035729631768636411124664193129780759572338172262425499686284436197848333637486752025864024040422485071477472940161130830368951528825156882626365439287196246557991973031455497412298852004728290417256495646220490736265651852937172634e-113",
    "2.95001265975935827090211817529249849841981059226956166262774399120860302750525799006419153736692459142146322378868216412513663039881358848359026912147644080378278237571902580609717635235513783574856829193751835471143690877896968736715690351566367619228344155208359907582768733942812549238411138249643591652012695560896327766195738253948328639009657479204338402346031389932737879661911175109729085298014257920225120368070244546865821833959925116225895e-113",
    "1.38714421940818828724757199901632737873795049447807441875408961945797384267593536401519799822503650980795490368282455417822844951850414567520974729574205319684705592643089497127101294284508711390850396298909466468577156378111209191228192039460826282049724737102138993408792117181842137864669214741408244176042679184763029311738532056888263457854588761128666637095379796347954261766249668943082227643151109514700926885538616959858931324255775359751941e-113",
    "6.25226379479755975615424856037821601405617400040585053110699431633767816918158768778599223147132919707094114013285447638051608491748155666611712397772283465283927064590587651661212812985520485233903023413792634920601594374595359360390661741670220733186141385800127935792195228739418107916228928529129483945117860831786709519183411356062229050265870813678516632310586195386535603887148238770317265196623938190889010911545284206850384577018363199372861e-114",
    "2.72838847539985542331051895731372542488168404150591325156475114039071997667870199153543148974992592603524113803897776295155880211660214420078624830961550270201144885289849350870886307202914577632763866881740527184495782598723658517193096502723483619336419513982535609683596915556701214988124674451581227349782706955937214169497229372887358106565578503115303168089224712859124772486766203042582364062594009639621962611510691638158863611086358884645624e-114",
    "1.15958410772281149244626253551553274400297516977034067150590045512470372175358811574760458872992127170412151480594847195378378639488422581792048589151040831865120589431881146243486122617205836552573555677438003025091085046879683161167722307605074502763295951326754090571626327989628578599889244263531103903118470367019177183656543430059352478592167656459310130978207835190966144037312558902577709711434074205806908653556752229948956723322233904320777e-114",
    "4.81736946914121429313408850930909723515624111006271813103601335050400358062671260315526915183274662313578155335937190129832822823564151700740512158881165138803419509409717860872854013569120536497444956856660318872295589705833498146612524021234027552148115366733182755561312462572886796269857028130861752889212761595353286157988904826599259263202316752206966643895655261090246022821641107092743814792944709346107670230495999472802300575394322659989937e-115",
    "1.96062218268548842962779714291895738014566237752281826530331110944480848825654720514188529534475846856127880833327137498545101941384831554338321497946865390971724445006019697085661370410218681478182978129145631695957001660667856546975527610527738486202600426226559337016752918112387334788870970334125506343038873463611428885300947871025829990225652185343081030806486121422097061141767361261851281677635314442893983019219977467675521990809336305094033e-115",
    "7.82682061030255764990281947861571127185928442552467373755463967026767237234865625982010921597969504362891864323876299904885967620233775102356240898115284269773302952511214187952926484282619731692907695067444578535272068089813734412002823739440362520122524613518412272410638451930307734396832234359329856512107552594667188271955977656255328952421408383541571496909551784834813589308835113609762922309501069755397743272543910521374463771548988761551109e-116",
    "3.06600466403575611599836994801072813352331893334135234464583006908632214166233653287897623303749509680552498450372131198379770983735466983442046018200587086153296977832901259775646568295683339527846304192021741774134169319610386477316224764222701724746668018015287360780076613386362529022442773897925367760945420995167850157663787119690866533525548070698472125141349420690298602947598423181920775250843571770091483022459962451073014742249651442047885e-116",
    "1.17823477390126286704814796183954041628485079159860643520297536748020212956803375158339246375114417056418941555075523459522965434839457965716389248806857240737860532355175416992808440760314131443330530895923418355829280070860374906358465521382311002962917946876391932247666792735585067524365274875204832839513833930926406177328288928808645548870982597606401587802474556001356341226850090935784980664310350637378786266963975058486787492856387560146577e-116",
    "4.43716331035556302509622623090751137759580053027287674643602212048816194400657769559248032566003686396486303002587313908712980518534032582438950371756092157900814372118439868262477592586016363955999673537790962518180582531666324093241364483508017174658638900202468036303087622047879312194481499072839240839672956514816356613124653665868186824746689014344821884984986946398474646620524861178486613964441215070287448324747307128999904009092920194042984e-117",
    "1.63428265224567862164846648787461731066793518559427548349973683870579704949914188115836508833656636645156001479867666735761847043912610865875108837208191941550881709594024589119859211575503373386234928629804712886301306640134216730333278468545231788391652529864464236660969377105544773730699551280830342245008375714112814630651907326250651651070017008806830476418640356696787430366064868498775059652211542335621193154751457417466522425424296241237656e-117",
    "5.86757589360745624578548680684951672158428698705337917415162113770590210716319095324907526746689921641741589283659243100789310289544285288198891343562087624492387461773384218542251255064610367425812196631634319315157982531019225796330243331921392539598507002262245766627715002774741897795791724809585173893034235031908835921161597514952854987420971933538202582668427478306261837460832372752941764549233483268862641239012216681936701074989757335862620e-118",
    "2.04252884541014831742858825385527644928211505497013011744770172750393616906497686211549668030989532394999928330648406832706085966942992183810051395952640545513955335619859698083169236628631915011436865636183263114534114638646918880176241431046449738893104137690875816465717479845984557485786231385226018519824312115983225468379888159853213798878017601056585387703610576430158530345696007030332596048593693186783886654177392276288067035807182515305668e-118",
    "6.83233540103883133121689387620792039458612294583952143505741326632136706472853361914648138173534640542252039160676716319691942182487213636344431471435846031341307651039366102677222092522826272069364449408541582907388091628283036263656350583339333819145303802601255840783304336205164183696543402074843677290507444212101078306138188221972105699203373995915393845672166061009675862396698350120736887204908381824696256436036644386157692650526614433591795e-119",
    "2.16130360531050888155433806261652568401031694249613169809353626828514823213406400653723665968255862013244294361210395647531587587619184761200710240343784296199610687053851199046731820222999420885573970872573005026264900556303390626149159928499415566153959985258177328845608320105203086206775406528651673421680704402542323231546070111171112995864821221149416849722570592499808320291934810502200211340334246437627620660042159408794872139219418073062537e-119",
    "6.25970378018708878228921537065218806622437518262913835336821966144036800493393016604424650377137773476594197908753118229040658468701247935365362270145994368691700965636347842013863142674910366261259753108518863067601836199595941232838904176211886264842271713651226944292096244342388714681181912794797273126554549303252296849348500610019800166502261814577004222146060985783991200494451353942026467931943136005648629247531414150267287077630001177207761e-120",
    "1.52915227192682000530703328845591484237231064224597811708699669502536945735724291450334381795429591707839710945514373822617582467902976147672394642548928392833619702667201520889005084433753617708812945826561637249216517906091678065814017580182871334925936449487321354328757944820296700421214085317152744366975031693411510396125210942003227847136876099832814685123532092972947143035368792241283301658270056113562241802355139226876680006033712952285216e-120",
    "2.21134930819666534136432559673304413625359396047315953092628338616052568177807019352868889757267532002921503294960877710605890304587041164766843927173861421952856139834728820360877027542430316157589987330653681168215365749379008483434518791254804276189904977612252202704674281675835142311238251345387032835046688721492214398527464082987833925245698771090788395151674352208460559483925296047618453615702261050388749022052537651576763987804002693795369e-121",
    "-6.50577723836822468632998507077848837950269184810906259823615684946075443519313182375917443566400363054142371241607593999605770312357031509291796500157120057344061930964441219837446482875548247294844020243548991977263824959098433193996774206068912436081214940384452115661220668697469209815333708034732003724324355842201051060525504382750301799810545250378635958510617775302785159851423246294730352490854306798809907059703201451970280032882834593396879e-122",
    "-8.52202588244950546683119084859832051055606181749767238830885777295371842191100402049749994754291077991868653866405943082197759661289797139363217232191636210055954361123604951964661978032226420641333273088259619505624067852340274905092608018180625822354587341788967481412396194995320982438424605916194938065263574656620426867655986705865699478555793229364843843956736801067368822719988111295309877236906260298263874756041510155258208331782979637379292e-122",
    "-5.64619301160402527893220194539347026819006842977061265522613589000622529529177292336282089032524479105944788590027961474500654706076887162415288868678719365958035814398049101702853006806833775571682858635034864044047599628301883308286043245238749385971885142170661401972275850277503014095022958146663796956638076416463134323364247543889730103883274949763814902659420039774791753857366978871947635945605364979549385280995827493754051372017412751800147e-122",
    "-3.08581045057709149857445266031610365784856162185432153051773677897279691251227687513387371083309573391057116437189177830782358563983776811491608885992204020247949274285874925732354762132425889390864291669118740840945848556438237358399471250532222483880634574922527599334704215922617598156037375446703487950783225053000153316699673986463822783677698591383848506432475019598885369269564296107040074946966921172284873438876066556407107241021008602059423e-122",
    "-1.53272994253141613166743434520610167127565395174344379981927268675051817231192721431643530099003822412421750151271067850235865410353833614844651411395970161428367088822716338186754448182966288400651395690987592621015339784856635347762550252294597303323715243302883340378074663417444905185176459121464221308438964473296482784235669681096884527553184775155270555479752592456420831845732645457164941321792958889859785327464145513116637916091939431412240e-122",
    "-7.17561173815469678729116454832908838354252848939605672487583624253318463185996935878108232483983198998828114693223611653654517567384557936412311353800586791043389689297339603991777570321260397320497036314052651678412912473907520764129557865186728974235728602230486891275046385376281884413941044864389768297994911706060991648133283320427084020586035702249265954824280196657538760877404686457425871068350152120454155624973122464035841702580661658699522e-123",
    "-3.22236957464257721762736019434251105212848041453491810055344158068478590963157296081077254202170767089437108665600108348840440612876938778883978255404069623860973484622488265031433399470370695153911319614011391691942533239486886058612490366190909603746201989184077404748877712856078279314617221595882034949942858693974412257846673034104746285354676534802304999953628589952338976975286687052930945681456121219721135868316304062284889854211608327833108e-123",
    "-1.40159667403091679096955513480672057475763619311180492390161886730944954813543509336635272012203537290315114159264424833360492824778413510451329768250124056924200025142929355122387461395351848178366941013241469258407747838645475556621130123253188003700178828557676348961692647401554867240240772114410863074799147685149853936604183900803707736662131677706245275827443705039173306395730478508276907917795020941914494703840729013109198413140642578648415e-123",
    "-5.93894038088599268263251302407926120418369902184619887563562909145025070930921781776796664676343634268554121048791942928734533085325604801491031114013708197163791472500315153362280309776683718992230152664723943707461540492549030787060497845345348892289721767592620863126734867949319207326614609047091547885878182369076964344250359262379121288379643329737381819327694720611352772321903758208416491141301301440153353851196820381418129707410537832341698e-124",
    "-2.46024354064665186906550987295509826908064318101782819341298113891653628909569582018637495124507605017044785727526310555556540216729947732599450553351839218354948372776858340764701940644811212696681277622454958810818304790930399504868017077952990009637409432369577662925517979285784249636382045254236241594486459323092249342583376651245241374673908829369220277501524656225106605876730509973564633984585428264240061649970411912374674276624553011915616e-124",
    "-9.98547981498272556803903744106108744806456229685261218455325512182136736245058321813889120942492718642175903977457440268273113983791284093328843926639678491403843809046344939305190900550929964704051597870956860452256609597681723728309090701369756148008382284806423522881246233343724055126995489772283393496702966230134560767786368224386832914612954085719860247816176181121988440000309962190362931624112232421612520667041665628088575906091918889936137e-125",
    "-3.97551072937652348266783615924111888091993627416024811621014267929748277346415948877049381293407226211432408124419931543288368829931990560640951522995756685316165739248783820973920679998032358278137772257777516282972133149768088694843874179950571931149295569626740077286294730561057906362919927223147059353100819999441303874285280625088118296639483643576188886765825658173569548893248437698936577757399379333855681740956604120595194193656543457217419e-125",
    "-1.55317719099715719449967851363219035378383072535303100459292285307208860942043001319774386229110545547213743333436593632956439112721831138167553363015503512629810306536447159502216121927017213107945164021438412252023557321646342040901767603378910378231132873214033674406883232085327117129926622624747706772601413761010178099538259766094757653850390631277598251763736776999186348047525107902544583584264880859448303226678454761089956459449185037979809e-125",
    "-5.95265530136139888633599415683758173586340432902422693163518375984082683226793816907827161273061751539262108725696178101173672193171585323645899143308620606060621167027306679235083301288179860198456964719261361263782531202047240931491045795494674918935361659455477400861779150620232971759113866440456723930182047859783766618527703306767047984796359483867077272175002435673843357190549294700773139886843538746418681678285516111831689939131680924453766e-126",
    "-2.23554713148540779372787640298172538585230335865909334330849057961846906645607338327408190432605446623527854595194673499317810507108696567078903484728237423612092030061411172467735717235882721907822399123204626128124823684947759399013149294979320089069196899987850572310792210966126058604716641795293036484093459764503009104727555869130877167942073618052181408466625026766341329511425146463533355553126226469807476903762811713870355273794881497103741e-126",
    "-8.21005247740844535894300481341716447798618021461981731012369079413279120502448034491718804802619747159896189094916320532965641993062371304609782268208362630250477173942868139753784543851177074078197424578990202986127604862467745849962781044428875376499564850203746923804712983469020036619495000099920058658246844454146088032024341077388148773134465730755146052704524849365675545246652631315641939501599623299610380222454923465247900663299139802711203e-127",
    "-2.93844660419482729165604269956896504029084923140554590026035701912700550411174463349478022173899726350422392743781612326812601003267221510042255204650074668203026734063701034192206730458351420491785807810439773314828739459754000485733585741367905794576018256065647829983027966949781036278854241647263919705807606217751670068835111153279834576989619261791247934921714744411447865054841399823641355841140620622026785871354254851530066551923405854559759e-127",
    "-1.01929863784788081277148041955992915610189761742379985972980873984134799009202625170529586035298622532017384727301244161783302909461209617863785453153948895321502076876543112593798902506325986695052382860372023091981921978402421699541887078518573786169807926287265580397104761388223990534588980221353454658980901396494569155171226503466918797008493303343912854614765821571367022826585820124111014572073970779710681018705789167190369628710926714606363e-127",
    "-3.39539400913751372312982293562555474578541771851266053660085440000304214929375415818098662336541649591987710817842235527240644548271212829260322467706291642224459044767637705803071660496432580352307993768191707195624369667482897134121748899151641608559149671101854904611874617952972072606774520525701111832552227823629762717099152931550409988392685304453406423153608253912748986313683409120733625911269074357492263363824603671174680962402606384445032e-128",
    "-1.06828289336313851221886183369151311118266805401232379370632546790335084624607542849876344771531970929305847440903289609999194816067575415768312508299018584381315059668372323066997613218035550300762349041654514177201959064938567903361472906105082958275870677184255407321855518024493720638963786731968027170638224646653317232176924013154318657968089823260337326750054825034600258779011095210616372759531809126451526606745963273892444517394794696732650e-128",
    "-3.06896316014536725712719071229959894150113295351789058678667462505393462821910746266036589584152339043672453708241000273331743516009053405451988352181253108403336292356440224283981033208342298163121162440658335103203903081133886934384854717823475924180738616907984036765080005154686567580043579326738957143252488150565768770393922272023009690503956840814576177460078392016968076979353942745972018297080016841822521224394971565364363928048177900550087e-129",
    "-7.37677309587309816074940319848869191826132025360321711971699599550148517292763465938021729519214381515114349257578518572517865120231732110337163811215490624068347260557598213454734832636057366943660734316733480957495024913161689080138731269082087152267329093667986587506397786160625937513336994049917958279374982654974858466764796908172616536939330168081104812153972074430400899911346549531424293651932732585599115258236205235476693559125423953008604e-130",
    "-9.96071213264980969153569011242255962391521341347090992474359984613364703172231769924463495452729595792761436389038932487568279137255757515760494551148155291573785571231803762905597616698129084975453055424428920757876697103118934813451417326133097037939462105510538166063439246263518056139785551899546941856816090497429184651469253805353954505109942584209744391633123500031673997733232473905803339330017348350584619020127565557989829254025355356715679e-131",
    "3.66751671730273907410105717454952650761463263830995818471145294144224543009496326276259787757711286160870349138284789666460353186356038196603342231362313558853379986503258713759093408508305556598712471290042572716376967423546299385672400613200055230888210882637037432806223532923166810736109912760361464985164733955570349971888148057793769882728617410489327799944649398235030440405221070431102759673749426040014514638011367185535398131810696142565912e-131",
    "4.40539538204426381755065470069248314937282245182456435092152000954725911922587646721224380528159072845918089773392502987672359670694104071957472118903965498863052174878634041308469379187060876321677166097247326598499106851206335399261856299825257323510664499472566032047571400698461996397026790379493188713102460314813347017126196611364842327454087264701429859997115056961866599750445285658403079661525365184707487534252692242642456211033539244277491e-131",
    "2.86794534634160768781485859344801471614378721891354432958567049093980672756456499492310252176494448975350328663953495651948403286484958009834949064279936138700266106102983288442145005483513643355341785315367141678172007908842770918776442291171054015305803100721078869289328781591563229831031799295508638628976007206072780905647324046136636887600776597631994452238941805602172919787373112367126472385605184330444709099164763972820704298241210013678898e-131",
    "1.55419527192040757610910462804869027551000263213488396935813378595418898383311711973956494876164085550839224834531450075752368758772570249178856754944476261370867825196709498545200989549781432424633524950913404268042020940260488878141066643287545271887734989339521685435141923180718632764314468455758279598605483661473424409529583844087215061640191609543205492746979772453253865501209090340977230142681771556176101009218434213351000442859657930068978e-131",
    "7.67738240949576522530820820417809494799789477495089101928677361724695722635538565345414802005889127017778406456089665955906518009638340590932847421587042898975368918027425250940449296361450627387494761430348586444105495507170012476505195050884515734330459914956044886106347942403100951620833637363482950525695849555146035928016873079314782592939117436399509364817537052034404154191103186377121396346623662773780887814392314974683951893678577050096141e-132",
    "3.57929321577118314020563791553693315342176534279644557487776447988893268722770669437639533831663903392342135723436972484304608910147048928462623511696311636916805489209619096095513205108592766506680165115073614534083346197303943057189748189338054428765261874812940703906110881165894515309995989434880481108609368859515604603838786418618044575841784093404035992330865724874830912881562274901592416355319202548253150914429863541436723032199627889633132e-132",
    "1.60181472148406709195704357338968906076329968866109633887660562915503892292482079417353376220372237756576152269101045884170886615610022347294312119218266799975958800172669037206120609292514796907327257508575999631785981717906152975365436866366819580811216404180859562572119896912435970330396980994686426025594848373431704582173122509687534490910131792831654541378332776887811074682594335507163950608745942471863665081019450549251703887174346451532569e-132",
    "6.94606088578954749153720417537458478674338703421871843017946597010689346314082866525515383438578554747227353546810192933932575144142573953355399327892002979964854706107973949927612806154908073942696776778240117373222563208853161645091618018804150829567064147332210274943885501118201786283534755444915772513228190648055261361077321492177669569405680444823762702919098266301728713839902117804279465251853863866554825345718852221550662526616605305158891e-133",
    "2.93503930506368708190856298018175733254032708076755962486408485422023783154785179133159478934401890637820508806566969891643147947500454881740209765134432152667205294772061513663175684624796175431967813834747846078689050634651034275064313487726062361302974377463438878117825705642560472316825791675753405864587745636627054613059470873322182527017521732954940905768422748391005048421727808999030364879364034536901718059436420196530466016575892426120492e-133",
    "1.21266664757762215588662867718970761083573852024785456634833959704406858828455582069216475873465200892061015109129686958885824839350119840822427980012500025420639485793200968221459367545977477639260471678977793713128495282650744067112656361158051103819429262487699915735017909426004035375754852288356080568066981130706779548867711733559956430026957338426138513805027034294932008413736693256390205379420470397986510983899457040981729288424238321753123e-133",
    "4.90943500939066868832796210098404670079604391167090576705229341867977423454729636243313336723935549572635254761760461321390092560390349515642541711771621974299881831748606633790347121212804146910902566877888889285054241037276782273441212786980333823624195747387652979441041051915530463013014498054326107346816524711776308875650881708293998003048201987161091636238817870335059713743713102726570348584987591932486801696712495874876147066214771909019956e-134",
    "1.94973075126897040406536966680426835503214622554464126695585179061213236301005689371629146322303182644696888050492637726237643018248038951651514041745313623649288615268184252917319531247724067871693777047440135092642810918829768733870592276009233212057787801739849843788278495772688643732255241647327087686014237647416586686693167576238724223436366902018905245537695520629470335257829826512701811582671486708308580067130798125162388618587799433761108e-134",
    "7.59843120146705197341677508669269783641529202979446371044232410945251525504271201471498413145630547581180179341560782549808471265472240674251316031920220608526202895271884705429253351825216441131271399495044792337275123665756926119252772225809534087698788435120076686227819177568342949874460985710838190503518716052078220748056983092634519580085124222505982184601601148112306516877453146243689550279361029933277274918708530085057880013880524547037506e-135",
    "2.90482126449071148221025444235315599388656477550315978465501722791651411304633719844218353226822729346351468083993941616586459881787893867484103086720482896194128525525264945039306955118844951992754951631756254545008318294551607145880609160117489847477304360995750977568524250629834612419332202807514751180156865351566362193798876376854297871778115445299867708999604639619730129237061221406626730094243119963389167700964772303500765634560855721466355e-135",
    "1.08808425973333421226244809668249702184607043294321394273722492001943667204673581114108561404656035603042672516169217333687410501086419153422248840428325302818219503306900626177900319756042258601562829501634513214910152351401862778801070304742598682092372862573601815036359440828391758844194411418645867725051071288454038550475572253409115944962350716730902754177412210942745770769410239865723992911884757585869834991391259280117363468757945515587775e-135",
    "3.98503318823760915310394310606157654407097245615624308551986506057622972123168025218115833088741860035466647891078740956269932424607849356271767028492197701246083342950578449172247136214833605286576788943091671601134261541386288110618361065323495604908096603183910598557980900520700639018412472104475315463915387704750745890829892521296114661280191427638947088931060823407295935690154653018781206993062714150142978226689146937565196492671096993157167e-136",
    "1.42202737180822988911070358218210202489954024660299296489060520979766490190709181348753455430042165251584675476866848694761622326628733047564435417008171741635412344917195841519190242194677696043303943770236817753387267795209935388162004158351404245159726108205771134855428616093105164682872080136814245579037338911665021263624364858106314366306639905834089701968428978036462844860488080531604262593817287269376853709218447329387252110110283718176891e-136",
    "4.91615025399062404694606682677828204321328410808527757671739676355604419965936918305258752851921951505279108031760565044963177058608295856466460744892652963960709152768224821156420028643459561966069548011502264194083029117150514768778685900153262287444137169165087337748378293703174955274999928483257983813132489789293522356103595795761628001093936005196716720039840156714429265730742889150200310543884691834154611262573393189293516542553902112493219e-137",
    "1.63099110739787635464905141033392602998575652566502339660697409535155690661668866986270558364857662302124278490375329989119294949142045072333659936914556187801724858054398451842252999772903672490136866078957718930679853592034622934242298245623208496346160168146778421142349776969794058348579348320288714594773785923052915737847592761934010543703763240748404739878765197082216193995025875514060451505279104463209892053396981940105092260429588892229135e-137",
    "5.10414535938330498710892813330273739113973767073011123747438055820018381424030609109719519139472947679792304729005863944358960672742760242740133419857787911372821582437656415688093327888114443029355428726604832465595392384112001072505010151013354844084518389251801889361553760753287098659812418751204795110763132146395853238042259240879219833084641600395495850951575139477095928135915922061400392011803313025952831766112388683118424144044244721529425e-138",
    "1.45428446685145586697051746096174545800630109836223713155278969648756571497029126417377484512810264111621043470145287371177776807177547084223584432652662243700332689823824460342518293854487405086388922888229169380207272089831964164537216039195028536856602192816367202786697839237787976152411985063032620161713538109916285093273698047629836313559752271888948295471750468556039274670699650154965382720560251755716338205928099133987689650475144132130419e-138",
    "3.43671081909942947457981614345588022283870162779672055996112977327787598878131324823767322223287447105172734084155849589957983206493771917708206640656154130243061800288506649733765582815455438407927661785120268408654327184994128952041270005334270913025391690670737727652993686458375801628875761596772202268883970466887630311726086425778647344536114009521870039954308035162130599204197710944564896534240986892883112986461437561272362955665439453042222e-139",
    "4.28496373325032627123769476768663384188303646049064553262698922846911331792332500500387731601035332909049369445341152819865367968131046377056901175872608662577112585199025071389412639958859799154197812371547983294574309552577304213930631702970608965955981087188072821834457325947489451345124169929202334764851207528514655097752461623183026038505965655233218923512058191439213598353683400580093536949827745536406589429345067687686069137471633163911776e-140",
    "-1.97629927557345172278333714016306577731885707090261346468343152064958008682722298315202307495593271511919755563656786747643462594779812903748181902647232162203173199969343984211171356904791484433793268096006300901006152107975595556633616302954932429735111000074603794598212345855720958855746925821341528822270689866037880983173990562038316837353241116171015511814748010274686500776184340826939326129678860528237499362770730397984665526971178468307980e-140",
    "-2.20228726488858743532634002729072098552525960116452266197696426178894057203375139708491310999023644871081984882644484396538002144993592910679151881985746168606439305035484280821668846427397425783938457848903099857507239518488310483531002563682321641411053993589213923117708312113587413221747407565530038176090413524853243881906749759783615642594863303566669057652373875494783939671134497841550080728213657608948717277199809543203773998441728793292899e-140",
    "-1.41010213607126100226956725036332906263188890351108083083692045141634594009910746348751607713307816374007926973532595782635294719169844940604531559456144421941152383184062101942688732351131898955513359667977812917346401687054918637176923555751799204279867203050653905322426562982289259791814236951010721676913438596604033936411202051194787532677477889262022350822877667534772160156273046463409703355996969688345914527367822443039857191177106014469599e-140",
    "-7.57995779182819386015808202041586203849104231841766619981749766008946380115197735905363394112296767813381259561426140192851590028641738375415667011514200428173609711216439583389968405786592868503368188193499290014206436233190892950072430865399947981300678569594990545297614446572311941064688652075486740185741929416719946084936517745838570778080229699018479152952501222066304914713398478836031065767824592620758743085095721991446801889121988096638553e-141",
    "-3.72469097400059488985429749762927292527309993997109952751191973220766259057255020777960660170142760468148714397359311797252855147668787695224975487430083225135149134720751530833289490380861661530183272530289616269508775915681783220841361431079449966384151766188125210914098389633273619324889047851009463950783095982807053408086048322966850980588815490052544597509289823444414701021326141517082599476296513629700343275521276303136317619054360834094449e-141",
    "-1.72961738702980836814032051895946014384164151062870358483554423473877268279349933265330791271506143145497788748300442204730078312437621724535933164770215242558580427574915364159736779782573685501232950345770693770181208437457457307435170295745419642402743978080061085781550517821948652937568475523504135131890311098792989775640016003585604706538101611077666459721189918259603978121488303281049093864153356783299392453476662366650404336013491541318877e-141",
    "-7.71506173260329175994806580504578866298472380153956078635846503299121117918158969168464502445691755703221338872954521777710909053868660457467918635303168331777199718197707319667014700323208435592170665830470916022231829767768703520899759117155855547381789902910180762155202823450860166801174004544689649579714878209913059127551748124989525875903356159438375113079563317149343743177874868240335754004344185060345106053404778431543602687829059162209405e-142",
    "-3.33591920320834534240941237961841690382057235839531349342825974569420611077864112203134013416038006824487196670271624703520679925206445660223783527357849203930109201390149093353707550466194783639085840743406382110184236206901375518803115275587263451579255861105295673405444748192758217941307611964098584183702212752532657519784950664423139275821276330295715600174390101441707848123364996401874129816118303576922025992264622514430876019370789988571862e-142",
    "-1.40588383193067979525006009973362240337605025499572333842141457513102426885250300351154598987471811616338218212025360912444054882124520095789319417403958863757976129564468523905227902525441769614021466605615693381016501048937250405398679017535625209169042808835198257942579549349446581865899843368224207141969095342967613741332347121528572849608093827686661391845713804351810603936423669504309187166858099699272115416895410980527446344376025866706867e-142",
    "-5.79433901216576423387192537937833367927740794547488278055413953917271521314770107909283352266151365741884717180630376757615065154234408096741100222664544803776201909006306221729375654512759842599157022632847349697689330753945578702116777330658181318645250156392270252230927148497732308598848878614111425285476702874087371482391426259308269917471256994389696079723498823042583503738401026853703306196103920314448594715162935332229169231274784021636392e-143",
    "-2.34024883818203460056986351576844743254245642449345802325920137742059553780558307459295609306746665555208994108638545826416680833218547699183018742453764275260048240838325080550211114425696657200990585293624067282854163532516496933160960605009234049449252318617607314766188655047697084839486678805052575826406739205856036895747163469526117947172717393927133552728805330601358559654866252887474183652213609155472076066985349103090501127148570636897184e-143",
    "-9.27242991585268997059942224096872540769024318785429002548775322885826525403513030237337594589514870822829055309583991340048684360734410288222457684013848371791828165394940626682319485245838834042415123405265592206508923212047223604940289625499038341252097877218574048158166022326874297565284749162447590499723859164603758994980468082313371189420378439209898055449560136846201101521401993440333630009444497111687229205580047330175411754519281723230639e-144",
    "-3.60523403637313169701657425167254387933562480338831389692113679832703496370628133101516787146188003057957654978098221145161815645370822003486782689449162317178880126261612679238637868295077190390023194741659615337884167978680105520656136331384960546527601764582495064127976906885889267023229138957600596561163584629111613288687369802958668961139426374754692143284174280952605842251898648869612626022314546005761486495082539310613175158689035990041689e-144",
    "-1.37500226376471960219036435916207039690790628822539932528078084910272636659334323889174459550313468175034160746152894893191578280758162065282610884388949089835236300488206003212836884762270312000297816258490148517283554567695272810588407874437397743601697580537026059623653332610807556942302946389019564023534943849714853350567232953308039000077711730174386642193794725671704105632940514208915121272579586626809211445505873570881383083110766938032045e-144",
    "-5.13787321297307137132578239702245790074314551372003635517296485211184388986677969277853149964819904333717422481946359031851657252590313949865581312946932210167128165438614013009305359374795850840208209743761614485788003273859659027216095022897199297199501245248432311225788641284414656480369455696556610021112102534898137327169803724491478883714837997610515590400663361901967913653880642542876891887925791552745040711478336632238508232868785601027444e-145",
    "-1.87682347371133353977205709832014886800186386566939063740114624825037433233149337827994548324032253080900826418310168245889844984244582641038158117937160521645707231175104755224991524422453010051800273157548746277493229777437600853070658216334050263153422080595756566414708788851684114100176933672859307870063730730008065790083751970329171913928504806223860533495208884648139452304710280241325361202254408848384795037047335008676579765063105454963376e-145",
    "-6.67822615003753576076166034329855116107106886852617264042667136553998538357832030680433961469700843356466841648647035349279327455745408170409337553309934174243678230604067300443310560544484742051409083024987006470247049527102774346541379160382793475233210956388463931405733421791246746141125145417182641113316135488668059810051771531165869460367542773513920311841462931420426118372276875492565207320910557741341661769581999465071590597193044741093955e-146",
    "-2.30123042906110523218625308462079732960288309742029716823404301896189538537415922950423312647597586673792824269241157541753902661521676256639325155936101454241359206132124824670445519441224184903107220846481822088382222668084662083355470919445617658211125080969738727248193196391321131857976959421438037617929995282036853600758831323492698410585068705962688933814620763839641087970083282491320460280228705897515453827109631242284190870617872700413354e-146",
    "-7.60425139185593096039641656542686107830278410670935794187968522144646617544029310358075587772642571778694590282401271184737684531811348130756503724736921282077602016996139073683038111241384272629910513768952766705930938431953179430790731246770410189468085520444751001273199212832570198475507302510972245156048773720975556944354026712411258230910949758709103621701130035833733147822989442904660776909697135188910157516126105375609299215584377174103999e-147",
    "-2.36702578698548492415672457136259268963507872861566356376569822558831811822081355819715412321138542546103356206456577735490587238787244375873679754172160978066495065436590145763308934908348875872905591489026741357104443526061266507689396605712021556021156489964990793222939903309864401078320872734358007491180518386121564398288592899607329483610307261426651944341424718900541872993748097815479341218878024587174441872330014314347843219054161292139751e-147",
    "-6.68750680215408934015948375552866907596973717093385011506702595663246466036982255428362731005341450042964783882298183851285077186891250415932934794906946433094053330581386662852720161179639450908153821311076294578914059217042696647670200336026693316473958056052695431661975911722577300950385534390259757756422472472310645960951740867559312978622628370930460919594121990744727962249669864164787313548942055359912178743468647669134887200497962553224630e-148",
    "-1.55212989268889425346839748777888875512339940488446292698904941101465840062960434848265034238053783335710239199473762586818323535027727220446281516971316896833265765159997610991117576397044209601071976040647826755196392243256397126593780935210707098057448610585603067838279601856497748344944624620655523931698183001584294137211639367345084781633550425640296750719678014457986723733946274001265410972426409944672530279054437188751507192117249303298386e-148",
    "-1.76065932313795523852373768977150500683470179032501521054265153315613865335852077954269272317369962221316540620684115468614548983183521999238576399006853507345167628237292974746726704511049502092509795752927834123136211621459040495904402050461147390727736872223227775128557983095853236721036521459593143455796592259870892995662925105532455393788054353138880941922594874764728778975884452070971607393816100542968528528987214305873132821043552299501056e-149",
    "1.02451586424416804085442903026481036610383732558535023967556741095960897276114110514321427350648701714494032826927056549501679162777463752489793116811495225702813258154837308013354279305081598880228989193948852418522252422527349706721271779756312030034465522681269917657312366552760075814461118250363309160441082819314890902842003381091451756369885198030095965214621529001568461668351409862686436808290079187563951850781848853874186057189955749029923e-149",
    "1.06885804010457167298701897533783659908688263461540465916792884812421089199113221403631506967330627337678693086618452039402958413113758848132411128861569416536303726439027035204315242989624653913309210611895056222580299383458337560928515512968245631610484238724398960311073941954240257753032045198297309930319051869319751914738903875097097857522015809266348101735021925547306267722025518847992960186847314763452143091947817044599911316472402620721727e-149",
    "6.73675879585885303548207782412713417864638292208541568261305705305201408391783844858789729580854312560043663707781389209451442338014981927540812264081974714531950402802516059311325411542693437909441301408719691825697615269852867529357744506539306207977861230211114456979769992871515744269115682008698355467496093437770325549235954467950132816489553167664038505482895566467344935443723504510355827096873227046908718042097443352282267926856401132986420e-150",
    "3.59323581908127020825381784765785278249057819462209498414225401926147924871199962655837863585801934770925972569386283082559182981103291916774700011897326727688855140693627563232476875930422735399492184329927097385003253886069759970702705070136465175272385268316798242356923674735290556255077873842672258430542367597926338679937288055966747588896509640214514820065397921968086717723507513699271292387621854603295852041005791233167602866006674175510593e-150",
    "1.75677108563164465151731876544531540571368884519275108486288545452602635809608708022782689115090144759801194450752286237472923295370322677034429048540829142267624599668669738596335983925773025952085555821123563290595823394139448744309002699137585258208817941667525498129796659062689948630877532759800873320964518854104400666865383287195307731205863504258048063690785113019461392385499582198478337284455753419984385735393682112500149579298497511238127e-150",
    "8.12692104185201955589289706912484205628347441425612624019670135633073894083420279466318997966278503720210306211399016554000597769738131277227617879623971305659417449339162066500808460302795437417512594776512027437797194634130166650850102763380460141046332351551426369364627163648370111878196696320877188621475543280786405707752761362364265149216787006374612299617325612383909027961471668760074982395559455356354662196097680365041236966722915327008637e-151",
    "3.61375786054352987922603562126834270514518874097227825239021873457526716321277430102404410952340544027599921671031844789779731596015714124090361510891326422400066615543340765089717314917315561058405232565631267318864777810549922849873042500158011266136736660763700302789281099962872960533534181158392542015172277627265011368089303760248298925818887945318111975715616871035082503997368757222884194251776952118146349887453067574713184996672009135770018e-151",
    "1.55829953334889832333628867329793398773716428732083203729275998378967539007953810966509508937797635338491800045221267304949561186143794953123960653007287918677148158898390378407391580262720163980021419067195686639826137741416722597972621042675918003213230542507200253148603571120527156218339789564844446677467822658295949599998918672443223752313651276528836961461072498512498311838435108610105424688903588634463378591361975997922458187376498624872751e-151",
    "6.55099047290261718162949234021454964245723262778883911102815639372593902986101232206190602267594992185646913733844720176734134808108743340142711174550407521403529059731778728816517192976203523641939371451709384805890131856776401551023519961868657786826988984198155739779706246957038083801090644420665066935425298542197337016236044319912296000125210493749037201744635769374834713255434497589305027758828815131558294538800061267009141338729999523340943e-152",
    "2.69370333514059531716483860785025393817181327185206002680865789114271948091083324113514334506487671596430633641828660536113188507185298692047316680276595289243006299598807738981714598663595493733442279300010056600097253084912324924277084691446705203276723831170289635642470917729868348341878338781820629205833620097646113739468470313318608486363797807113695681057261898570951877795852927417911490882666413952686283107613563946505596016765743705917935e-152",
    "1.08551354781803677540518139262852461311061703724706237498312724801827029955297371930202632224206993780244898993784966419924567866402302416768268357796120594041854732570267774555590174364483381707614536125312318255642614178542739486284827209041330784802835127936166097275875356577090695386304964894900128176347816186763475820602447727707526049186120389797948299014381338707509602723588102831714741183717655038321427921150110026198489141025241090578603e-152",
    "4.29153252600229855643077221785554951432300782505802659785723873536787438361749445925193829972650559205042591836212422718888500485894808861346891099628195072747666227394700931551946742213488855025510420207528846887183513968373489467883718825894392920489936329822326034245044934789887904729756796042798758510910337985700383878132041694486944677042545645733852681047230310318641470458713302694960324958153173207705379281198199559622956693866540659188172e-153",
    "1.66493834524439733517956906466910770933593897036632347330342918717556883342707563389982895040831988531886100331320162485570915388434256658465638472413186105314823829900228010582613228836964359135283046092624725878893649308893483279666493693603114943011301715708930490524860380941804803719993976294914363783397467400602877859768325705587127328207189415973104363189778243158228150147959044877683748995947410623346108569418726578448072714152364978740841e-153",
    "6.33571733584893286034045060209960333503327840339369370891316186869244924685451240858771290021427391307662312236168526961754391565985345051760869870964769431380022333758549715605635043977354597254493802501927019621711080836653694087961984473424122427997858248878459718045788278610232274150731263437872751155658838898855743276543919613460932016963905943504870026878077233376090544476490926890130305279746868894293232814746973578770225667933378342756416e-154",
    "2.36191161222915186229512393510674433369302605517825071733416111144768586262539287678335740340763649882337915035997504471891156216796300755659511142685377843408672154760222050536913813452567288684809018373077113007590968427553171062638147443661439267180274896633619723177080819541392515850700783082771016010330499413616441948746227592283937812930964093782131342445842813835078084838523428779836467236829507333967700133002264852916357599328273816652827e-154",
    "8.60642119940358438244345908049906704118891663210364844344100995772389169289182425719811343108818916997602192621290681696632078447814118642929981081860188291119200189612479835417020740113312164502901295933731224375906062140037781550083224228144233714363276175648303759215287386039282247707637291994356581710543669517658123820908329947987599150676857842593847221539647692077432693739506149802348629181518570087799414196388285328901257505579688129404075e-155",
    "3.05398028988400306621050161362746502418023171306081502167334955246367089500104392328576047050964780583684461324141038596665033604040084124423168737981304126794505191679971751869983885842223967995163853966984983551828911227718479487339210408334387166106409489925272217268282422187879829935127268407907759989056183163596443614342441226130624514891151869888407593870631042551996635523268324170643558294746763860057332587094779568390562379527087439879201e-155",
    "1.04902151183359720711727053629217688662915621206778523508053741946176432731459536379103914136994349219448720595009143471803118651921412926038023790185160509220979995574555445278176597239111398350871435299849577812519330649068811540212665241297741480080354421628499557986086519587481721101766455373728871970912840425408769918097210216302434285086444632863312112538647389240945267062663627245477663899821577332123495547471512440288106698073401016640977e-155",
    "3.45282580665893736277834861444059036627346823241157756113959066713691603659215296360339587360363387937067475425967827773248414827490591841629029214814582492614962207002961565003175491167427884137621286850631987794593080070375339592495993237462365187422084105520004772615168893740976529187479024556577564395737192430789747424211298942563677261664508654223970890114839314463802902461146095285517105102429646835456449794898312176774846284078612026243697e-156",
    "1.06903014463336687974280141604261593892864900182101931176735515638022089284036183701961208908249687686361789779272585502691573130285634436888974838262452137341275969225021045347183026206581581168587102585841841993066784538458732466424599537077347143480677020723673501114095750403434564546544645678285280334116841170204818372469026082210821122289233212540527577585715436018831617705454207530530991376553885668663737437853838171497240072178650730789329e-156",
    "2.99428266186693975723806309955748651402001870376585617130399135072855958017055215716944410538819919350456372652644243186244363402430203174395219329049081879594526040498864694239281651472488907969086798858853192329054115883645373969246082010225788629070289102428872504902313506763668512278130065299845772887831501390620105567211419601306235763697066840917778021690015114252045685094892842930445879733184514206063081641644840840945510326074508419946285e-157",
    "6.81770295091899849011524843624241955623549366624049981716894464373891490535193635687006202435207757134944271095683819804253524866970988729796717002043170563849656664482123061231165637195013140441441130800636724930719286517217263583258346497627934378416732983430584082886374711529945899396352101528141829020939416598099787133199761570873796988185444980673759933147857802109878174466810817781479080201727342419591123025545921971951410684785475771913198e-158",
    "6.89868709535361978673937657350606139299178115647785123479762231149554234532094414615396603710152205987459548346524622419837161536298313122764219720913449922418506138667044190421987087171186563850003079597100023856303648415917438332283106826194585593042600412619548100753692749797024035808052264053878008953662808885083619755470912434697186012155836854380264137479205098861631324363529655590790965650173884423780083763018647729156098646626170946969444e-159",
    "-5.13351002591301158088316471165918778284260251532935468490697794068444787639294107792458544753592153466226039510366656996334373999373620143262343728651581560040726920061658558664197718206267780496182270492572039476967939996224675128402168226575499650782042012119705708764756419203423029296057988123502758888599290321596612366320483692504165101035264358058850115810401531481837364617894419366866584210280157232248079513397469316812535150243948141243074e-159",
    "-5.05258946045753714050191265433452895149085281679344141494987576006667000216383125376322462128512935136862957669372940291009174214166825474786264672654957661367659760507132345167469456758906395464169807707513352332917921296155161175109213881698668836558726627399734142085316536693071231276093939098979168755727669526069075967245035279778347425803472035947781322822971993731699208158719194230768455154957975889938533511464009087187767265693678424990287e-159",
    "-3.13727797275719907659728671493166982959472432574828967858798157227099060204482045466471570750494590642614976655301160818606022643152465974338055002100774294449375560825645872634317257904327120399101361791036617869280892760541906126465924472132427206458732418124337863802113697987095501952899718643958239274974512680162371180034710609749098890661740713931320745935349634549898378948747056231570419671360661260865446773838596209653889336026281849494590e-159",
    "-1.66088159594225182936539435060539685988698993934161300172327299214767157050854108775579248445832048880654311863436503699790155429978776953718190892450969940404526616462787761695802295180590853814031023175151200645013095983467930099289789055602815683815409862810770099295107657264024453405002229205911389203924892543738669973251417933402305414957687768561430876912086193331930206753616640305521356226878856491023686249996364673438794638054791355817229e-159",
    "-8.08084100687116459250616362123797546580321828131788096171284478823503178164899182278726897819804790875117531241883052876969967143250282492961554899648722569063218119933636244111047886227880572588090870919563129180224730191655719512376327111008359497558696318389146000012883034313204613982007692186207005045066920454087206074451124793895472769916036014543279579603812946054432223812497422222008164701736742689058773598480912572517103041565419004135007e-160",
    "-3.72463555996896421462296847680907556781003900850372333469112234778036930084362063548405105071978479368744211620593350068888394586500011591407021209912591709611799826896429892100829272646386412836598237213169321603446376372372215211145819857871126558182574970019106160456894100503325003832531325607063881395545501891438601201237311605997561886516993889992877441229047352754382060978669971249163328987406611222652518778086606712725276169403844452272929e-160",
    "-1.65127081965933708817931921541110286563669378411892638865164006337798860142400345803590047107747157037041310916852590898306194328372923300453733834449393272926402606117412918783162911302976074866407309972593412638449074016984084350489492393550951948466009526642483894455724750637154884435227656526890452439192498989401029255221654573110970161958200382608582696108803398546274743345904062535912478473087581784319104147960123597982372683215929720145612e-160",
    "-7.10199078705751583581348586492647648571045994095439539275618429921637583719401518361403601308875095813369254817243302038368635630243723498933602870048700301562581581757044198501310065474975276569295563353570968136699299146172453183521547169481380659398012618480933358042200160256528673272065919774434488046326198423012842123702853867818975226687086899889974631216508744341963709020277762856215419780459299366074797583777969152655071075382984905534828e-161",
    "-2.97858687848370115638745655573133257347444087794582600466395474283788876931647636697207450547281403528332601392663660836416581063107159833749980413343472277816345902745917217632535800588852197145858313325113817717599932048555189547930337614242773377555668343024236577071438184325464902154239549170569774523181083231582834487913980260850501470402288575960912851080886538464234821171206860464539342915513192373973693493367322989614864876741078012043754e-161",
    "-1.22205871346408988447213621891902985885385281225927530923321215971136926817361059217364507009967730540368233934580925149931687790076415785290398457406269998182294628453989595410309615669639201185704567366553743825395917118333511460345364069412777062622981156578806064816084164562935996813369087393929397053817076854205030997561843991931947074216047520494797931651731832439860588899660068437901689127740885188723083890214404627849838630279419614594885e-161",
    "-4.91421924435052829410401610375413804816772575910732209783066835132363847532181774064466112941231371531861206043762824880165873634895038167289859547300438713821162828367607711925572916938504202328507063416731627543268170498604911711534756835384888577151287227391931757859151875272417600530554744888087147993362338149606836127619100575068519507595869237690642609004364334136086074896215812707231236781898833043391805577319441526971504065428523859664497e-162",
    "-1.93876841495886979394786513118878400118470713224052997673226235391993663592845078893711261437049911094033472840048076687589484548347951640808950906436820139318889346917406865903616857749025506010614369937182605865784549840482243407424176656784126779607298468329816836505489688590170034378621352339910224238700039275129439512265458155903888057368068227675393419055108111078546097629224437894844227867704060732938489725649023004442591773196403715217556e-162",
    "-7.50593743644784893573380916280750231847505379606517037543762513043477218674643070200216791245150985463168277213029801017623962462435796274949104534055318231953404456942588077981629367614747134884526983844229952650980955385969122210795466095286901886707012505675860248713062072292371700978013562969977408190194316827909316278960660051171099391545128601818663998198537883472037155494043083643606530037735020170201495268345370776491204324704315941943413e-163",
    "-2.85020510690027683293685595785486427567200599225076388584265599009067762664636816515032720946867396270727233408739908450102004503055075651650959692983799816105022592712792105779677103391040670760078643426953899053702656502168461259435761531926945800868537230135581393879092561449586003156121127636038668074974954725144694353536783647346888744678929600594081293269594144059726890779389015447871178385687094312567952601271986602901436795419591974218567e-163",
    "-1.06017004677980707952874420100137670277445881013234582256708799744238410038333017030937150692523794935140835238442763010223017095341226008108614436730756930908071719219519696261986986325214149350701917793411752747630193348642841931052087152596005420268134996997996671469510012578591292309610458280166265615615886888507902764278102601395690773062096512336092235514606404938093059589638984006439963244603234075779583546732053465305429201198127728281750e-163",
    "-3.85384262439064479689648951247173380218507979217642589214614185546369163657995717046058994412646065350614987161977304312309841068446871961062611538663331650563146847983139146413319110279953682613808057101307306260506912316781436058786079647908420416201695002819825530028181887791139770855704640043177303406316943813091512709409109264711647225696573397873572901712389551461550446038413549490965249217290369166410432854853631468963766490159027383551443e-164",
    "-1.36389013978122199955878232846856963753618507467340107774843072347755115280535841681198273491181989371996094527861813968728031652088715516680825331044767163368252767165262944261980232021585934510912009056504997757840407515688242178121302973394495542237429177501454631927860564889767516861958510936057564401022149219325909435438716797285891246814843966526421906755389486696505526737264164241369438065173507465147603873183699186643994767087435851774425e-164",
    "-4.67029954277999375583024226884913320348023518600009215666277242242104016069629393378525040690314895721248069645925633105320256649462023928419387871357091741452716028064042559750124715137883414438509415565204627479332147799548816861083474249639538468803778175666235924957607555071646670838165136524468310153944056994769977126965051740164316759050316120313158033989642524395567008272618700856970362003024611763332446172986309231325786973787553885101660e-165",
    "-1.53123657583225839150122900052198246501294378698879569503879802966971226293883821880125768231601852858668514767815328175733179354855447280043666992563583230659024546850108389561576088123900498625402054311266627970473565382634262244395451565445544262334187816096606748197143315663567426504500488407741796798196898661600538175714537881614935442455662392529396304929127813991966589956656885734193799394994129629088054448389475956673202510953698780730701e-165",
    "-4.71527729767144872659542881154445523140994020686578794010986734237725631944353564013080571479313892091964735364846919548869658648145441553638879967623826225851206304239842550873501560222632854373256142731872116480778980762046746750970165745041903467142325336169523440630415117611410894255032364626973064126955379925727108908128503329961421264964681036887801201525854884148938598905429341690809918660791082400938377483400695075048509783801979433778550e-166",
    "-1.30899748565663482554117685303291560574072304545362592722504084414486100084340096644427662654333571332654676440478105007518678267709670134550714665750482591536642160817791882829426559091087117945849999280220674242313144595698109586724858198544660497199268322061394150049056786314763413637226796868082376880991520249180022111216779032365458645057561885773276308900037776772774140680085883284797059402395939526387071699832384744837334330054782214835554e-166",
    "-2.92016929612433967341405123995873226116613171655293471151493049660660031435307452278193418683675566464914207800471128974644120506673087747714346214807285658253571175736775891424571204328014403757230190700756852708108519604530451561458016032407985784247017123397623337956373321439866145147554326453807741284860008150286833234828275866729195029133452838379515204179368467618800765589308284376312011749777667634623706478202788122696718675904032225996267e-167",
    "-2.56378068199935747656513796689167198698704893776303049404112149786008117211635209849945730372977899614330369214211121857810556368475303831839012937091168964440189807139223825630620295260826484568401731588421517150220115046676752078687690719485276284917566730984196838773784741703408316105344997638225273202369162355590143833859247298401888195559000696913219670115449243739550151363890412020141191598018575075483975610352963522585384158702982825784842e-168",
    "2.49622826369348614685232273581605438558081470284703819125323478842363322189541067114758555960911533910928648848013066309209347140438146550723343056711915008683023917453971987131702020321983364641238287185464568125054875245666024080523484239790720108346317362424072165789648981111429043329262145497633045713420057039334258667813048701516509475383343875228971765437851756890762592286344438736432379930244020842888004094379949818749305051781029486733234e-168",
    "2.33259021379758089018375322523483897782535761303843245661283703021938527842389548203228180924832734347982686554411444054880295957149226044118686275456439907537819252472377339522541886040043220488353354797945856170925809551341995809107188641662171695422449068672911953609611048713418859188262753977632390780725843687969068255568913997024755075204393267158167187800610289368970565921263619027551553255668537326220000195834876637859884435364203813379586e-168",
    "1.42795430256969265895645278642540719506868776764257492479289971056953514962158010189089383402201561573459271519363974071295910572807166339959467928092007972046784785920755375126513623994134594491105335371987580642783951248443667431650000519831618769131480194327031556302814739779516520569978280682357516193675569354714048484739002575295114020204715637480519814880385664452745656303013244164164536118572102704765767428670466399294632401838113465721846e-168",
    "7.50541396414671550321699804873404632241478144239839764828836912307256248828811269724741800777070549637825512259244524377530577542973373466502268341656318275696522852859771004638861644111635317391533544901585074347413575739063286339337745283418486460319013801224393810923206068976567413219338225773756690029659146320280632010100491485484348805305825640145307208475298531235435118583196720526221849037924657779122907095575000802512217654660562801417654e-169",
    "3.63460155095331608226121366812690804869266529042208969926404024899150147041387753111804943607274890240816652479316378076938900001075921337149956736214310621122516735902432337111738893539347449526077450315968037631423078296595613855148065498165996040313797924467753676949841207293541628004567700753719996186310774121895081452445732276249017189181254899341140220307530324686228475450235720007751203089157331827360484565894498225435756668209245804149913e-169",
    "1.66939676837913077988165153638420276643176593557323589543204709735329351365143549062648119061473429416695732046590646682210080013072045024133180303082260971820032459929020021480292343992830396898723210933064331553449514296095233212638640823436843130857263222778661071490104893249366867528650798114119477773391743339286258208654229668565647067654706923862960673185223681985158962895098243155960151665482194941544620901263109290351938931096186624145921e-169",
    "7.37984801893247907920350440073665393007438109730484124509781111950872187876673797353961900325658553997503597147796074757544511768017027861839131465841150799718105212814566632227172256267012608756163776745552646221786000297909313153802344107107849688137244262203536747549154386649209688319963613399898187571009466558856757542810378742005595342989743486615483295235298090085555454418383301175003530443583076758374206010505221021893229540159297985478128e-170",
    "3.16611746226898070331949019868517768524261380544666928262187712739057902602136192964039392060697490986198582063394223468698653503776555809469347170046079039512889616894216906605159046028062672329029568007424456093955904267546396165117943055400376622745532308906279308730825340466908678961500701723898476345771816119646833208071522294544868840801188773220942931623122702516122953046739692835432452911743864468942830943095362913379576456990324071164785e-170",
    "1.32488071261831476519031596191216243078661764830440416974867696629560719318576412064355375852497634120933642995815948047649107177310024854081166516252429576525782909635223020438616472877915527128309530603290509015284594768944854725899855611681299748421571012815480172031539886008493929284834281947590267994869902510062317877499489667215841023520899859746815137894588267812551371247171917779348591672416623137292507023066510401614675681219599751097203e-170",
    "5.42426937541397839021796346841682391365636556037368381596058402580341128499730823057417960708788584923970861368447206729232168739928163497515334540428480650978064828048837044621356057111428922212514556488084830518061080074107691554177878119913422625161975102790986162913051057117067696455466766997792437632577350926076065934237901309313264214198245588167202391143097627687854988826358277215617776438280773157112105275268672379074068999754093006393212e-171",
    "2.17682179546321502399528747824796776845775598558232247853363731716565325027155117803430357082424049588327757636817299710186913803347091676748453900911034283569913837341478880778733256698539041160848131067666393119121937900798894632981410005025172450338426631753441960185804313130820235497453002925244813340649054080804514645808005073969268789750320434750144757442664953264104937614068042210402904273512062915004267073245326480792535657677387824507243e-171",
    "8.57095822758020364257306535155314664463709971407730353820221181794437195081813357559877259545779063108021274941406146367867802651243709223584557318284391569334931972888699913627843363383330422317034163248278744150268388734582250351762141286497849649407289835286861188892657822839452873982417811299913830006517670224501226796274237434019610068378923230483501784030392344178574904039054338059892027686075519462915638433305811310800288743038413980306701e-172",
    "3.31162461477654028785177142534706555913678705105887982754199172346038572368302930211776441946049671328085113682808616645999734965802530507454365861238654569241993079801108871819378822382474471329356884861599010424413429142782277221554068211111803299952517493106147198062342801038132961521529022269793510579366954101442285966533243138677812892003351902155820846508894262850177510628433162667605878985827382870964629580262371235368667805132529361113894e-172",
    "1.25494213237190924169247200372015720307088351355193480944504588940207128904842442474383790106027983057511187660323042792977676578614967687855927261826107702040254329632838862419559116087029666009215085043170015209337813013816805209534876381630666976992029005029842892162652869544305235258338545044519869646771410051137956373799699922098223678292994248877994360524903378742715577755542866738698508045421373708298003572510241672204667439360954364315877e-172",
    "4.65790449838421451875542530962976626733457417107459755791678989349081641239020063352468641109441977613455167965402970121365383975279902986880237664876203996191507195813102246535508018953145539570342181035320369801922009417324110305222169910602426686454178316819129244601840799914619143792555732786910974863595800168543147690837064428793497837770999090706988129155957767622234662604924793665574375701983247815061092200574239259696749634902492211948531e-173",
    "1.68927988996499832958084093253872786423278434729087243255197892533228608274606449409239199833510775266993106479995376988573327673401480153943645816911039176893740021250439922660294832705044323022677267115944865831877982481400165397482347149376780196699931031759403371309504118017062777186167615888400689516971994941271838705443053019770916744788072160415724251564705711971881667367682519722983637066048746392198769934988404951911575420727022819191253e-173",
    "5.96290032564319148426379052079604978316481389485399199245812540087541200131208093682695200033118678612062284965009881616151805695132592563330383137901324146548593465797232721015600786531131435036973485085916857219394318580426236663485500550684050717190032551667374794704833860582095773636148879771874655472604971691700309570269218098075976066036108366192642604660679338916098729068680334329577328932417679767917788161828791098118084382452731953039200e-174",
    "2.03559475650284784566240055610347375495096950661448947680466069843038765865551531456793447698380959466334578077495068040227611121842101031725362670028006590197322809360080758507853638358932667084462066952245351076298659361467800721187643277195164875102542520272807826358764174892721320670598432553543118278666750001831404543764072010280585318114376358683506743219139149888451768358725139761545996722299466622971102628349036619698983605282730266545401e-174",
    "6.64818088091320175809791353631433137727498981932712068452036156652467076328449765171604985274385449926670870433358772050889730500298545520099262026944364594564580682217702217063336453223205636976838622928528113198499650012786268930415641317889974401030221864624534470029383961495994539415184512811337837829495091387389734104583482745281143813734133049488035985984426995329763842313654719173182411157499407350955767286004254265653556862500644456198702e-175",
    "2.03606021455788367331321783163991059717394265710305281181038624333803514333667403843609526439415106303264044758447912497373300597819856570749209643666413109947484611896171242749096419874068736957614186072787962973744766683203097069239769023626030955491656773950242247861511822953745258096987221828091667188315776230197306213198225961940544763774455040378939307772648514362010984946731158848367373437032687251927206662385931716595841567654252701353231e-175",
    "5.60046591144263918211476985602825323806365285470164613248025011361924773006557639198339470083672616718712802139175596810201643942607218756364853096655257057401713005130876820291392834625520111844828594521365346403256082991835647378163293046118214391606432881549152839648242282046105974692525999086076057149780211594019301997927113727977588541434932567308455388175314701488522299232487921328651349859395035555238181247131759206908442331671933659712408e-176",
    "1.22233653141476056674469614595375795396859497982178979131538457571875359245850805905784553485187069227563913111228664467093765949845996782051343957370818497932579734395046595886365581677108819352520710718392339500067079930892831067489875347270313499410094726979678678866870383491446999308957476024710840117819472289904881929947077788971204989023411422877002365445334588953968457156255167686312176120428702967256810538423262550809906667960565854902599e-176",
    "8.93456110409175308411272795493158709557186348409502046306413840049653020288069022398090606976764692182800607863482832251651861684439440918196914475434957341389939342969332778862377896781640782622321014867769096566850129908401393310329822078696897867854210712606990864111552938334604465065456736426892936999972961721256579387820558386186863280783443075435638516645244523977998085692563860071769702271688276453958912339559844185188700182866024774941454e-178",
    "-1.18185495433281108714655917358368645338540811345776089895630865610456374887530091118849052240804149364946439837974586756325962834953375764897468890902331079074782834123130908327210914978070115090735507012159501262496566626653975523424903635381578975583105966189060567643995691212421488527602125557406720736774275871035627240399258373598924842344630777966926243466717718538325504313128085006757070395482313903615795744467353371580776610208116827067258e-177",
    "-1.05414631077823703112122056838637830767598738557491964873363408149264840715254796941998905425478222735832231803188788877721072999643840828089619301453158482763051903870302224789697658463415943289895573666672766766207351152205426275045604515170003137324351261278009985525188477045779318516283673011844836874931940861181663030915607393386356696600282053990228572540140823906479514010679279573261645345597716017856168894087574654537861535739966877805754e-177",
    "-6.36681571553825916436260842813272306237087004028668903551572712508568609468700422582367496260345671160953837259892220414105124649698659773049759748061229581319154160431033067870775269592332574459018220631664878025815443588157427259040642670962961832848471380184168986354815188426011942246417616932134845767533116975244963075890240729753272702413364183815274367460917050310107697348129787922046285066840977265464653885190557929639181393548633861314825e-178",
    "-3.32333235255243206248234813001706157453598093478544570755904690314140982426252574317063012915520361694696901171050868219013772307748545478165931585545876610178951428011917654181031605001075454514689725001302324553345166976095173771591887718705914551297210313800487411053197995697918433484173273881569014977770876638552477459126515403978938183272192117092932199269656134867379902647733090043250045479041815407631146470266752494527466146236383928834381e-178",
    "-1.60210074788941785536481434293285079000732730270351083184675963995544107553886129784097289048579334963490681128223615186644168856888339775502763706925536702505072227305112548552035389205607787545739241553869491371786340904557909610737523754342307295984048261584616516694292809380061469527247429958603536620167376831897365018409212941441067514992797338421609210927692009122672354651983482854527367239774224476999663340789181254223501591219398335963921e-178",
    "-7.33366437206669770352600435323046314012484529277677114115459722151845273663174036802853303745555210562541492977284655485816179339065632437104566288939648729920856651752970977784125121977356271831112246306819775806311234377480567805477247776398320251934549665849221874938126224758277593808775919265997885337130567390518120152160115021755943704154644137706175832855043553142533688140639587144572946132736345374140495740240256242437452363444394970940185e-179",
    "-3.23301462423854730141845963547473410232840093070169384522703051074156158222513201541349421516712936559240405918538367572618048672593476974675707988452848609346059751466951094017383046187008825667731042669487749773732615609374027801874289432176551275051586636074982102580685752894917860696182009905130683584548936614557668522594879422515493998768821499784275616020643202768787910928291899655341066046561184393308761908975298775276295248826255032941658e-179",
    "-1.38371499429099528072715486300501343851547933759232155379229571634070594392175600357714969565970737151581413788095306060634648032298875837755688468932956384168940784637786158439215555375945281184733417331440444428293378291253749054510525384127199966021775478341123808764031706003225006254923274629009293006245808813649480980978168484497642765504237314946640272130541572007892930728172418530604313736905557212296506043195777285353766635844106845388667e-179",
    "-5.77770304704145413746298496132057276167523679561610808197462520043418019689315371209530631904737544898573740244563013386785615505617990470362774252554174587604686318674841356631372390802426632902837598132952183766379791159325539215565169651000621820329955729055584219575325226786655614966690921962717319306163270377280456202711415378990200655268629271809412861675822683026714944194613727479736804250013914090688900546763085726949724648750734341740326e-180",
    "-2.36069550104845127763134145115557273977861451336031877124777944992446366767677897339610684535186037420204578347561037907924548291874781840283465614269021878021379029822242657378845048039245482736859308406995508470863770171410607545415544305569646555280533192182538772219143509147792084487396188215140600079577004799997874439584106777085091269512291409996975240873797604318663815705566430451473361911098958399581852256916920407292104891643026709856424e-180",
    "-9.45533868639703835214328987945148443217358628783513461324515871316099231922983998785492420794642032262697673400507281656571513532757312373460164832831813653061038733784705145801358878705669216178969547873565446598950714452349489745743433783471474822154734904306706731271668154482158096906323125194090504887229202250359030306914283047450685816414097583322444652902562747052325324016548607915790045714548817180673438373248049673331706699327373154526958e-181",
    "-3.71581250565096080711377199709448147056414128863850601497856553395961092881289498126802405086822652725216389819748172381303122704469966584216739601721797176992697426672864882548131704271324067578900236979334449616590642843027114346820535334359378598457297839333796369962774575227841285825804655954263905398245336820116122770780982975863351948877340119961074188971828026345762814180072551549750004078469438681504417097950064561799608226011287402998695e-181",
    "-1.43295333503447540127303587762247034917169861488897952420253219280677141833790278562488422938856895871417190296652060051162934683512012178872734918243782993665405838645557364327511842178471861220998178013520928692690895325313268386994953758503949546418227759073642826132889452933038884153742634487090438574981450602776598777385428308517377085151992065924392230048376292951160035129754137654554379465031130190141174348533624734508783806894405389389938e-181",
    "-5.41948894626964730905092113316131204583460184689810093346653551917198882332028680733968028153461504778926152551977424021451670224826504778950326181033944542625188698386363315857047979951583956885037073099588147022089536391550251252243806261262336596331028935444171132765221240840168966411600629548872621287341709652668009193945739750910564875786933188412401603404231830843382597860661773714853635072464223727847808033251867426672699389708613279897190e-182",
    "-2.00734912314688033385255286089529042366337329786096950403707928011751554014931650272873669370611970984420659021228350458682642165917444745076493963802240188534074946051674412076669946430998330301299929229880354092146780756206584466315830529417312650587253614134491384604005200796085193441509745573370366734595807103817356303905379227613524019605772518208319941748268565568088393724114440611903405164852811462195383170945864329832833997303110725853441e-182",
    "-7.26363261387643867631927930868143279811707510846524728975063340374329167258188229317170474531635603037074302198481622648410534099367744071816994972236200164332034547055231524000062198386075190397458097774456175218211110808942925719163371059718966232402182019792170615311700529310875037523240226823422500316029042365490203558300640247881027168915137750470486158289209108118242145752619168049888435406897110607021484141339588320761660181919439460855768e-183",
    "-2.55742652972412709110400053737623997976262648146386276198458745836523477859360808665578266517857306153991004929231093034132472721702932765536029768149345437162244495556322091879883752128747349496414842037009204674722415341220575133796942286663579688096727585979735997861997966723515778696553544676496042771389783325041769397886417897736679569116593138058466173596229920127708101198834832676926304311397097307591568801375883826948162397583188160916101e-183",
    "-8.70403145378566883174479521904005387347723264589908963958548463721828189602809105722372189911642906039211702348982815629123110229402238315349129146605234955170822490812206802468674646449533199317306255865491735148209669689689260742642989911393027312689685793751918547582102248612399441200509695086865350207418488040452159743493134068983461691320831896884136191338680817022511405121561183325813704645412956290669034881494921757306883210298320413359289e-184",
    "-2.83169100009558895835870333802529683102630787663647338673503184911727041689958718780820908659030429308471332469712418354710402038934641605427925691940760892998605436555205139699238780485331836637025495541868209395605498081174169888358350086375761309092125327873311177921497614833308673633995021691471761139394999455029771603016925303547824208308180164518118673900777739714911184629414233013411659689168519169852547869694507031693378570136462622454068e-184",
    "-8.62424952144274074467027248954046488506375928375941447369082883433966605902977081153099630807698539850188798171850658609553478125126205190206530701338150765759819708837392986781693701816187208059457744825693090593499432750677750678066248610591850079817522525970852578007571408280283915511846756165595682256306240552963614213841137826741469976233888542084956026466495892676967805411313487707590425394438216047705041105219524469294542798863846655406756e-185",
    "-2.34970927913138515645315581385062251478357212982266448203897290406103970090359822571135734035636662269555309426034287329698455995092406271816416477449448749302962097475376691178065285822843336715045598728235994275626768810595428796355963990381513343908351208353572433394901145473237860986936729745930827461213759188723259955530489474391915928068297274554805808074661432881042414031437930708357850312356592601413359724539826361458271670420817597403744e-185",
    "-5.00920730916415905866532731016992950738807761577424471537057373156698563733621747973198289466946249964400595800421424693273910669047236865310130022777346192806256127703856752189074284387181309273737485245947883532317037787542132910333939469256203329071856418244868212960662376948029009913270295378771261686552727074588486746543901200324689945945457786343988982451546949924848459387614670399796385313463866245068333125079202482739329862394926467067125e-186",
    "-2.84930157187240812486901927270711895015814111533570488183364599686663503414043246235609733712736503080948834735844395529724719300419193948547026247594667723050754767111174233080012070128546216762991382141808387659782954214667092162951399360265920108976936458282311210818043513971754627655906164545759434863721666570809166872552881943918359000679969630910535361206355960157527136979358947065804120990417686624892483232141522673068316027840883586248194e-187",
    "5.46344129955081063565481326213960967765971144817664447613387142952945167887534762507345711330523419035109318484323767044702766969533238288441217227381863778002317339481131829404379433388078688663591730961119787982736564905909673282928591775680945024211233720968498074095033068095388789321004274609054920495670233086519468493139003236298603615597381519804352070826124826358338767450188957764852599254978581389285269181965442395785940699556139276194543e-187",
    "4.67268072863080982300333323042411224460760909322622378797910613447755754629364472782177680837785177404439734451883008627731924583323145666458286116578889478588303379234210672426244456307601261809345199247290934145357062782484099143090351813699973934066564554918579626937318731102575372579320573884031034601694803262078753811295724731650325876140165344286085780452789749518008267373231814187902631781441290243099509673039903414641131800926357427397478e-187",
    "2.78625825359605217134611064633280604227658141965623929533279298131123299849554680074402220377256272172301159525092723954479757780570094310846126833345471305809923465381486590466855645566532841182812213133082118170758037246433300904750945478359400715996358897450915784381174051263042375272903674546871609794850642344603756268433586944460191378252295691652985631456946648476311591664674530670066293181637551714537541289494817926148928316201094529178470e-187",
    "1.44468727006194777117652510928332500153423539492816819775893597369021228405095665795122793379925052838587218603813406271118547218797440839229497715064211688526687954736024151690205802382236513918021196196657569583224851590557133207936762854592707320204202207128009341216766468454100159243226624290475896796928038298728824614151635660089141679767466747360975397080045216896494929527642809085622830149801032864488180042873332761573342046670248249098728e-187",
    "6.93407437507303217860137320071112125788169318492929240214870357919898324842162959432892996246003722615346639605590417629398323619834139185344979170656151960705492566473453093445594290400748780134599741396336904312911128208862574240420629663395793070550886120410766597228623158657344388263235185426404388060142032453585230842502938860099174733856934340034266894935249885516595601059877849309018177526379705696762740143375583355251723171304071443811614e-188",
    "3.16370817990155907809549734025519139955703173399444863075184650400884041820405981519569387932991065337070707879828638425227955462995949954509168564780726010780194730464712068293471439435963336271365422952731733494541269483475727471387958385518007293410064635746744001147123693987324484173593848019206706825126995797587465834708362537499243963562055956210259914040679044699286364746451569112032277255864568253960377122572683966443278230352602239751251e-188",
    "1.39098566440794728611817786073518253681974228221943885790948847593071533982283138209329130636734117392246368842460991589747048258605940434539646628387800576276847101979795738083022864754806489093888941226391863771610446391681232020307646317974802305206975173851572228025644599345917227575126316502190715420119911741233004264921159668565001283377680068612245918312698281397120201116238872021162452162180542127332095900867960293820873958469469786437753e-188",
    "5.93960879668010519896590751222863734729624909023190142312472062396844007501004650420228456839798932823186158703951243393086703137352283754521195917703077684858776186647598443563299902405750942429541778585176451036266911133558803576426491249693467289161109099179911942238999874140837880833341020866577695558513313698418247928108291104524180428671283835726330802699120657665428970974987162545289988661838622590268805559270047444717867699952062190457024e-189",
    "2.47491128752522898109013207072915268899117130813173182379339684352884438916996835012495933260735446833585582440053789280267900526685061984017993338106607853345193377366664461638801669207292747541940732620299132715342893903772424053724780197731072981684788728344252841967508366445673969171173981931822415609960843428831297775828497036667742543658333458608073271254953691831767796643879767408658669627919816663624016100816888525286407373843691060579973e-189",
    "1.00924682904091663510641196823083910024705365505731145628854693331745218647259997990638050922558794698455203118603801095279013852069065377198010400736133900992550427812334421677941686442003181228158080558252218360489774487392090140011177303436737433113776147762403558393708845080882189224659270942534825619203527821976977332569853642205667849347685303975015761284322544534260204369426984793157158290189888571441726114307284377117592899799670554576374e-189",
    "4.03479402184366354569041983167955405119834421894456557282491032195417746834210371651106893144871231652866775471213978216160451243034483386785538424178159856232581099076144342170147555012446131119725906097239187927110294884688710693805398250006996204612092370191003743346331972724998798257461719165720897083596654775866768578217629695564803137055653964412801388592314294549930440768407752036345227864353673309783350238922879959634041233781799684208982e-190",
    "1.58269929670112951863948206168350209596205222927887101712627365063916817196730880702091659878888069668530899737756677773605828336964396257993169338482926604866158883614220531677414583098905938319298266908599137603881483616915249297485921336553620850802687052405823994592659131490176730716628472041088808122190962140487175343707224628691863582193598883500226796055123564219417616425311822663100799008099098964330383454720237509238393490694604224548721e-190",
    "6.09217054608438109786061071912776394008982317658248254214333039609284539923626199833951245208558348543467875449642179863602825252048428868515382469775064061973121688621128905674352085660765102934938125374528949677310799981827549549896755313841933507526140805888888349681398090953285569264032009857553382229895516308298467645267719709535779062973918088419763305479317090458248266955099577757520190051343986602222303147187033386966660399148514227276575e-191",
    "2.29969043617281725488896900990643019729848142601045736443779429295339016880628437383201552163841751367733726551730972008364085455865876675317655592592530161431160215476543676342807019010325269301947695821124118197167096422594753807589610582446309254150154923164989250158798578852068489775566615669243512756540711165027727504466537670255964675042136303310991604335283874078286754692111355470225480123663896611483256679511705312973167917391110082315621e-191",
    "8.50074594681350209931780862924340895666167501448450778791232149210671001291990915278426093489561782149582763415551270562737021364550136912772967359018019673650659525670017721362486157809615147752875733704450728631782311509403773772844274527616803997932805869427042177204203142279863783248089006194502909474201791421485343799101092420936897713621219739972677111584029600292853589734695925768752849754935684490034231913806937561937370116709381207363589e-192",
    "3.06923730137656518921677015338769525026379560461380565701948158510044036890520006336353835010070067375172160834155163916332577554770892431816856825084158545023424449205020630188410466175656357791711781293904471042433554780917627801751285199682088256838842457337414689383416900090240759352035585972119310335665252899542857692366252534792952181698385988563560606939947515309440202343439262350151443993219574736231810160978462159659622513880084388652502e-192",
    "1.07793156293088850648500422545420715543971767426775170403017332804663160276766317437989388247057166313715218566901233633183594208433159557129011539369203283796856653087302468145328596824653317842941384581385947544587128264374942031429288640704041772709400544522594227883690028920810806439114670235888838685045100988483414738211289985296441684891560281126575047617191468427537588550027609678101888743520579908063771684039445647113324989081160686436563e-192",
    "3.65765049882900109392290230311624411544803680092286622991217418668938111634900312225035497989077659399542678820018533172621340151323019554368962006495603676765405040981422261066124986806789471903758259089037108753896923845131517229933239785356185514175577038309922588818431824192174809975189100343669711245405062293304527266279426110775459162916202478600117977149792488809054132587780621593554462378907472121813898937767920743399074200270077648332550e-193",
    "1.18532145901242760735637873303447248684476419851596961253559310123206400677101029618600118983533598597362003270033427181425964993773441410440958210233903082537072998185081308827693121975615979041766382915786769050364291097711082981715973237896716562831350083149002989408817053772904152162735976880710284204850994970108563563349920510515456150299229993427647271377066099820593513937267991565152950896645911684014258490211761000714564873040131180651205e-193",
    "3.58969018490800405322328735921774421211845881158535404971095625178621682818517643732089422653729334200745101132308063320607753594310455005152833714866441820631289104000167912826213820336835486890780858317744491066887528521938327875723327563572978106750855799293263246130871856653622643945962097707478301008512116505081739483261521159344087769460375602607224354958345685658013953653932892739505082567811467405538103693196361873476103220807190977811864e-194",
    "9.68391095059945331819665723062831853809777164645311665775003937864322407169758982049642651624443328480731171380000734591979318451296605200914385463445092315678617274416848276020134637266743837651325481646297777292717920819897323916127082359098111875422696412539937970975295071577822069089986807350190674729138751489384974025341298348239646950896098323523296846588625941271976939040713589811422755886077585242147488978657254840390797924115539423150602e-195",
    "2.01274901274414663631608146876182174776769320656036177789470379981819779423254544116735637143044734941358087733370601716292601109688158520134003691949920426089142854335693059272099335751946765081517793498272035265252560679061412188790740607665445221489831450667299979683975941059153362599248189612835523843860617801658796602557975220357225138329404512816872856460986112654162987623104013009943271535509151010017795059830875777438768934762914136381181e-195",
    "7.83194368011754974191552841759151797288687126907468767880771382979525368900987515360770553124214251037742098099371072526440016207464066296971684454945028351350189596058837070249236175501063818718807802425857830935622870962843760983784302079528264290567113460155257010507466191319087385379600209062542485154319195209629638673711323079053634866950382138067882662876440330951050296270815313491101853538575763321033627238623298784486878100389464880679252e-197",
    "-2.47183955764538881369996654271174384983277807029405296664705010725257562079220487448982555447427603072658826324945296097715567300091897169316818515675087747422171164321271384437100947730236218966511817466303378846612982447993166896313015070183729369424261484002832730331750065166698457979437293979021823872647885665068200141858910650005676490836408159883397922776063352644080389558486153845193543449420524946640001049117033069350023831689567206068508e-196",
    "-2.03508657128578056301113318050178590049438990087385840567216142582383753555050055273478861234753030208531436400665017635947481901782562350201153477687367658964356499106440615619383651649026830558068066020529726932230560080220522223469369687128646165639147927263776737125988079008427113915424484440521915037409460042051297466365636072164056069342751726496743876268489142288911105410951077380684353320947669605006443482362240829657182067705338436287280e-196",
    "-1.19880645285425337633937186353925829725550804888352210461266133620661804356776511841878297960605853360501136941424616552104534861465580329419526977078343296154836622080894697837527270789491113095130722384873176530369171978549729394649362691040353823747254056417264638647366414216376125956310546205016765445136321085795534740007166197820834769823820337420806002835301357348253446626179241280997145321322401503617531928963632602556669589855042531899368e-196",
    "-6.17574701651403495449730807653535027657720986101257165921272626714980547012729165600276614108423584789342513445221731315095144465084183244293726674152983839276235007976884506747964053066444440830479024209097695385874723714987556269688714533071075109107574406069788980364482454506661679125612714271763473299715946786607684142328752646891323434626981983325776179546308105976410022047139233887550730675427742329087172727254051352797641793366807837848986e-197",
    "-2.95159461119168270823884822305645532290624310290519480114577889194346798501450368341054252605328530475209244905763078725036665764821730149596471356014111055420204666092016449723463688042458353866513162369823846919588475296491147300661756906786281043296446992338759583373169401313170791900423445162968145684381819851412124147673669513336119400560388509840263665641275711452755254374250935595324532113991313613745004036763458935940057331661967111249077e-197",
    "-1.34257776386574991624189184609327978231483734979142171081588819095473578259165106041225721043419234563103157051247035027714056535350595665895790820885716403375113166164651865327999176150219184833047594709836328740131918443590724634393101122705793964396376445611238392814598270898148463098705326243655858645825614234275463983756273301079377520404283940321416503741313452618789532382838692469372644068675079324780578343260402023723429187432046309603860e-197",
    "-5.89136496899978776917224088820962017626792196542262184455810471377628192808200117252901095210083224559372554022216165018680821807874061506610758701482824004329525410007110541650397533406775168910547251693250517941532226855738317857628828834254658827214982368856318930308235734470279540039190428497655503849468159664482006928548040132035150929641450759041204927948010493970256571166814316976766227662267005232495053990036771192458743477746498969015810e-198",
    "-2.34949179208614752355664024450253622443734487036677595538076730518468780455760902911027155424592965503104119895641022072479604859260252396942270883052129171462344492739737567984708010851231339130779574395577817280902568179348079512379570346231352066154631370710042689312250013502840971967589238013095604728557200800793935423370823432176199672724183267952700542821216602488000931514607270260931478779709566891483189598775926522240054946735459627002027e-198",
    "-1.87083495399699959146880698063646172601306569549036770297724796549508522058446841653495960935217929106525931824054914376629549858799370436946634980097652038981827946789214023135380661379582622606973545237052907471066458830871476592311049758445155208789295785692113503032736038922730117844434056646010346863524145375141102049220571577048004120790670161948287723148870777891206863421769968110162896085612975634528672066312057658050054958956947694771442e-198",
    "1.64084457841027751933994050113876349698442644220658281749089744078285702358103464311123990937384650382276174748637145448094825522140550700159052029841207791197342188429987758681070118882208657638756412385810898602714089282135144667596990210941767477659254768154033266730300404270388323169466682466743527060732782210245743465792130638702933951910993565027944387693470028839818735967969949911083529364015655926399150694785454436158399065940282374364682e-198",
    "-3.22464849957648400255300471770901704660135705164956545892674860552293062431423644767579474088383423742995976478052060773556410649448745735299213569063344789111564580581526112658061075545572614400823470002232677712453959904799297380806707776421732072789901342287093577570717163799169915220862597115649623819240923499796862071233214843847547726511489382153133790955984581401570218982745253987975567711167779363342708320023069060350598242472218193224253e-198",
    "2.80224756131406411785648609378959612308221227017981569294357413618877049888031749725477194796228218710303010437483800823637181942039738368413918934220445299609073861932207244534810514346170362179057316963932431341574480883179767770073219310108646791202060885597143340234205854847178743132864033834000271939475194236201680241529067875768861910522117658306385155963171683260562843288055082276551959440792455447935809187389110411360678925156871606618227e-198",
    "-1.73699727983359221596251672906781746146513301892430073983949640887493170617287320417424061635175185626360276615832139401411735217382624796959091450442167206966437991601007653412898996659173387366263246295238175199063060734542800572571517401760156767809670209450472814856002345067447092376094951240717176013561446528325524672891053993529068285432925206254710199039077580143630151322507270963688857191900417792699744682960216887087794733826466990452253e-198",
    "5.98080188047733179939227863733937013075277189989561879874934029921814617975537608278729645296023180831326439001685706490768571400614486511839507938995318153199346306688095264163637719722224083099354896423627349971561638807167527633238683057250950293335290707207537167399816125990309401442950971018910234205154054613644521909568881246663798428430388968321215646273395384575786310395847549717241273819371990029425926220660381028289777315663715356820935e-199",
    "-1.06691959254817427790903138986561301429442235314874583760936679857876226088347417179824870293290678086818118177606442540737893294654828066324167882004004481903869950348028899459234729568100553083130139814269125120118404311941704622023974133932093559651413571393395458279222552198391433797053329429946811479743208900857455938989439040394513745538274480152723983830208058658771390340252265542058507683166007494821501623102114716299787299869451783120730e-199"
  ],
  "c": [
    "0.999676547482347772326105979781698278699739088992503788660832855351655503953490647619712110327557661525951816261991530394159167499964886495715356506932293930857147427280911714132365090428643970475639137467020668044390754378069411598298581159074266502103913664317904284225853045255465471668689869542130716675641096975439518142873939613775556935200966231513207538776805792163999817713215583616295847462361522998496368285858200881022745666021964694748626",
    "-0.000579555014033870228219420043520346310868675537557940913878693573573643798704264369549195337268694859746517432067196031484171665322847359081395351279185906743071997333845800530166786625209850585595832294801300803473186242119307023555654486275491552528641985111318293396348219468560652068230662345910996557150979210274916964846040794462404473858171765901025888199203763522742248884577807685984164026396932895626933844665935466129653676847898284672027103",
    "-0.000411436502664916743874681371176162579896633488496773335830043012224131464104269600241915803160833601007002008751869826845115841454690674059367127555845184085952063487471440244157141015490596692226179534522444994736850106881789968956110989637327479875014321294260238447646385267763560495270076269728224222473304614032464758906089898181315003586694038956263351142751411052645811853412169338120830046260972716557522927100391390136787498857616822385496118",
    "-0.000220990182414612754055947551588510123000323523700916527219775235309447638096230100927162879376650373269645471643896667040575410451804567285122409319757308257508809996381186371051681802769327873123601675729856356432059021636687796711503637945399570400553322994222804036045599283686575546849778463481814035235423045908918957634517113916406691999773992335731403633076550346251185809087181929571808509602935755244380978723104606989764310057235917308773353",
    "-7.97256926876543839398853618238367267110696445743682147821867231462867739924895485733434871869511467236564411195126610088268902113211199224092618094055832376763729455963523957340766409867122876768594141562675503565146571394257976706338767713759522999874704470228778060603618508265607983073341921682124566717883413235267747940975946572962780914350149470333008795330893835210820440062462113306362066269437823327860896059184605844739044421939121953614847e-5",
    "-1.23949434835714039499419527794070434643812104271488849062706741023106014711970802773100881152354429042604077194270829656698255422800186132002340054887334915819336019524567786682226880346194573355810537322675562134027823565832257218500553851006529868361833693928155693725184378677359095728283461882387967825363163074958850820837668573079715725232455130911520836493992726443341267262251852258500039616950470809376270715065222194680793763572292686946256e-5",
    "2.90053070737175387317931807830111412728273856785438680558845163311558096762920668765385568794618704215112488127636873064172270732260456597350527334034615245937464666495202545578432362803699009582347117527762839791800807630978824237218780713520853279719102919957939135548126046371766603924125014960180460091064950441179797176326573221413739959078792381747994697124095647367013933653108457811467710306780273190719648201558227881843201518050278736761936e-6",
    "1.29858832349130282912702878853707225031592763949564090391816479695214699660875761965682608372732983712007642100152378043172252324793106608677943926622179657866709076459734279835057458713171487764403087055029997949007023195343666487609747898308926085352509742983912242980484856097899115655600083179780075040317276767171721556564755917636677415452556126559627475527711984891166360530680757371476906197627780168992436055115952074384487280515106904635575e-6",
    "3.57272928936039345620123480078682559979326525024451709115013571490760488035863706201796420302166266002311336601969310689820602024461957739744478641686061942937708052153705182966906531218052742256665024274446089044437696795274681987491007119573832973652219384186944569676549118066033769699707203812745824048888145413260140872904018721330139519385108397113948849770836973596921487825012593263955745348962942995932209943725790568273794855963922777213978e-7",
    "-7.22282632841745907943616806990443361891213853842909647205056753103358586466455517114022145651773076969745228546052589740422720120831965205171114170172807388716896977786517014991182707802208204938063001130128307094146316652517805169962078797787957866542909763218294360400646548993902889206341869672381313840853045739832265497463284147497395766107227181139366542607282391342452960284813438521717664346100804958359200390832156016981504599257155051912030e-9",
    "-6.50127072325630423751629516024619405078867801361844092378268653409232135357550657570463342808173345838373867935256336826520152858188423522784309250764687491372557418504085972918822806318571799581729905224577651599281087290445086138616115431153157572445369768562287005635891244845630031236059595571308653367392484451408943629144513007337988275710280737078649874532302337421720053723482974282099139573868882203256954566825983555388032459956996327636471e-8",
    "-3.30958236067105737702330804752169305223551350155569724504842132742289438967246721029029650198547716273402512184832045220508791452817941886256550489496858766806935749998734437394291593491569009531226053284879312805429101128518090182619964037736603243458157844870041993736850390162148768975522381798499550050343306688956895423561490932592560527361073290352030396703849221775155425707433410241184067231752921156209995202035044251835879761840340917845123e-8",
    "-6.56096133244353955306897936130593135676593453779560610344656349705291062036388937075154563891856287968916152021212284157185638847171085435730081069972927115969798279674207101587854767462256910891567533383453736345823571839950995443768799073368033183632729095495034600800170190478046416988547454185993607004306272451364180761283788016343148684935919538720863162762488249847323405816262921561265706594072970145169376648277146662314911126322558641224357e-9",
    "1.78156291120134727065720153039961602140258824116195431245420871819999296643686997132733623364798065583202548456478686101757668876760247311950838831872185540247839777838558357303175311274489936483693785535542139537898073455479859962448078305515027113436839879028496184582338208568049501851599051349555167444621413509882786456774733276904831824219489799493700325957558167634826130626314242843016262488547111845905018964507251107246715310576397473518717e-9",
    "2.37609249660158634197295278003103648599780978355043101898341053859019439446658244650146815439876990716985541873871195467744258907788053359801106768876368721792917724629040103659393141471725209226321732810207653298004870375245410499936912675758227372080447781153044611545906157881668536125180801636113935401945019806614277117684027031215908366881905439371096197051598112762752160645846323485774017787597044894362214977039681035265185280577202604514570e-9",
    "1.20221361920253290941094391792756976862331171242225936740594415084594061755728976855626938411749296630710117754471126077949002884197104360715376231918730112093975699350872544654120537936689503259018255859656307826525735852235641863268148714626700543231954453373454417902505956524857564136316274500181614388708650044743055179934322199825226027430274434441794539086705446937476977357469366776154520087258579417433357989295699724727809642959535287886601e-9",
    "3.99299104630482361084346702797066630619053194279876725806097016476990279414705083603428371037950595433642393684763293356171937599280909117845360960401622221125324057550012559100343097894066629003315048355554879101102437704036971761798995666677016871713347177949783983556390282395310923240461659540252579250460923085626313661879813365485486382020086460901377359337005604311172127397520759975490353130729005922651121932979168999638430876013941044132210e-10",
    "1.08496197639771866015877860241756096537623598212517022066393495528003373003573870981394218403767701740336888812461372060061248320171361014363128355357006935195341540685113877343784284818952917095243568637094354496339785426635665740057576153160741473318993415551298859434564422595419664924216912057007811504656752474038769233867080685406351873451948763989265790847074673464125879973100973208821039481825346440557982842848597088579791884261550305455067e-10",
    "2.26078184289044895628852182424424878422114022591929708328442027998522273617235815763850069261231747953631934473741212217841062971950006145550825195537136507516598508023752810997167311649344546982163902657524310035632603052889410512403423182571146504963643290414969265586120226603914705167603343923014086922828122126938741715271768916559793286746724892360485495638476388578245440111965759912023826298074924467157253991059764700321350630991170517396918e-11",
    "2.05223218355489786069127249271109458334877130287094154100670465996790041257452508835747734422363740973633614530708071857084155373043840893598380676950477545294234392570903619647967870473261284453980767017293270822277423970481916470034651350609189282941933216347878890395014703374217461985348642733254237914056095381027641564695933487238743226030857011260206494383273605848625738738812159048251714256689509840453164360724546726362229865735219619070471e-12",
    "-1.17437105420667711178867011764142351681758683061020511019032216766085250772018197370355778978254220327048771133443945026995072873807944205271197783477827454192743430977562639220669041032401781040637115623673698976151742634072284936680328385709058674668190486200277314966816043329813995423428384062266171615023198063853470414801044703808266017444633033516642111562638223233740088460268483292222508160722141979377976828120781983850083447725218768864545e-12",
    "-3.72409931599301632199869991349955231682115244003791762930418186867406110576740976908604799450108342253430407757498314325647732979137657871183983159890096635670872033386451571555940530664935393116059885194592583187826662492464327370999503360888169832671246703807999300670442606638070590343718249604413622322141600905848945322480093035790978161750917672700918115119449419273282023370472390495079270221737326447917820767907988865070242722835494522132357e-13",
    "1.20982236719194103373644634878301147430463138315825881953113636153739206403056138560851104744968958653662909481112110898989614702711002997896753432291061460205192562199284618502088889211354042927449417649004270458925016852554844233744891153832662528763267551211465866097759711630432716397204324544860303855018414120077196055417648219672341606411337280217252421907499323361342258194863618606608704405116753695244829894227895592448013657975712462313988e-13",
    "1.02611244266427960206762242769015859412179333347389967297817288836142586589129681173753884702633334404592381593248945706208358385119234353119324707102077994848198530951699520371016064581857438106454232691304565790890181864198437691188623908050169326881677930703073230287448802450957608854641387797094882957236878532430705118265750506965722558967623068238498710422295814107724444276905442592597328971951360025702786143431492559181220215639717460916568e-13",
    "4.05431881296324367059312462987468843568554752119994773200893333013069767779106220065039582530805544880589550352280227971382527418354320972882321241949195928507416091828744372108770098409281524793501111500055551940464261740310865876741950399446257587723416251794786834039318610225845863460038475957673284523962016304300798484259227362365512488260939704063042301843228424526377422822947724330844078355142541554366078358548142211720801229396024790597102e-14",
    "1.29400477287705951739033737020047241585684883530198969055670264381708043474865908714172243198206349339069171567162064832806078392117526320300129820464917796708592658515700271993593241525612630607838705937330146976795088083880582029922990625914708090441295517161624688645151202997734972656768188680912009982377287030556045209729621866651959909582493449633913184336552288694557334207966020431289774868995598822682627928813738504873903050390680355078686e-14",
    "3.56181955783089687518681413472092913153553534875606534997125409190032440118608136641989307621552966807813270573174980508917324022501844354376026982731465903448119851260102383520065388314190020647272359388787119508141103087733446753087221251054699903783388228968810526294823551340031494376452444397196004113135457777740263661130605499035996698780058198235564749583458642502757601055502149454449148495079877606157251441557900795442760242478519112568121e-15",
    "1.20189919604954307655202906796864185105190974087003699620457150921830609027595883559552798429647322734785943870045072222207132958127366480126654933838662717653928407143485001864631849793985071088361503663623839505616374068702121425610710319530204756923805431668777668370692055775045423207724449282000473135984684488760243031702584531784307821378393105262576216476168591535352834495340410521602305309387125916616283175637475156613945740147609511789575e-15",
    "5.05486138202946211270583744039801162690592800283528248930158035172415580167307049342124070901853874126664106565235330435313632805335197370285418769974287486089565512602253139829467181992453144334460968549335563623803616024951244786712646316946526219262443864368153582188999290675257456502363598105394443519144342879542049860479378200964168904996822162935308048676727800232204025360116529836886428998822991735190285548553424324189858102993931680158160e-16",
    "1.95194626049675015165435666107348880773530438561004390015673338233347446030218098395612282806476629895524109280309689449540871668275299970973197511503837661798902314651145727148312449280497490365106172217078697892682901208474973913356438411523185862056712171859762229462221109156541097166581741194447515141569106673859845806280990306335079136150747609132492126985934250054499078829460156451551836194871744261464259557758619438563099300541070806022356e-16",
    "7.06030198337808019392597539910194164823441799816577492102683468087213806405132719452518609808945509950219881411256123137588775793389131869726682207824046961490852063609774300485570812611014455435693705595674877197734723331585812545945970488465387410509345463018919831659547520145122722293800984270231360289366833594930471054927493111631291882636235663111969709647685761968304686828039501681333130162787365129608900123944681799276343573322975882533951e-17",
    "2.55526801822000449697863868200010579785908371253517136421949602372759953830601995703678458560535626851431088153766876078035216444670600453809417210398730856928478143009674261458056635747710015995928868115568891511927523568352975300387275744758349126118270796925379895406035132087108256092591980456427264392444658540654801659879629503892808185942993904768325057047005980885794517352214510547951073101063356783376986588014393360844638737391295526003918e-17",
    "8.39089696154731160218824132018356589141743739428474109350099774971195934869853345892477579793846042558862202670770759787918150658631029207594280617230547593787134387482009647796452882988909111129061033217319733840738283842244872798306902029770257930737763821171090441667095064115765869552923857363427762618563456539556345447770313204736634491521410717527511430487030419239239841380542667239954913966835757067644089752765686740411760603301426951445567e-18",
    "1.81327378887607727576953523047811004593297705924760637983211926256163994088952947470533438411612907326161121449606531200089434904432607507515364842012602329659341740020907566420606250145719870756629834888631674716618864309513012133982803219299230966640923221521505765798721485368142861056425659734270488246170833054990973582624735855523843947107343416957576870419518208325411813250209777994015696059428538114712335055373437102963323146931057354351344e-18",
    "1.90265056569695514733837551903941856391700329265650434304955119016036529929816297266186414589516593971980880806459023646140957768441362495186226741558090863758807082883098154452655757909003416701877192314349486144402235562664012884775588278524202652435281325868326344155192955859297502195589014486375684609897147339773893046408408755178657468102528501947813432464578502644141942540439780172641103948916367508784588866229015650686862061252982999492481e-19",
    "-4.06592000425269316442524339904969296007588176608422052453411896663282087785027882334743297140363496634149928233417422043118167896682694940365357994039228781486935921119351268601795633840542904947599187408550516003500023200657230042072052955974873442579464873274572602125838316711853132727010093911601971093527654631768859841824965600251980523458774227435316680082373130089316719043876837936887295592001805106400347067734329212535726564152245719228241e-20",
    "-2.79380579264995581131098506515034511678594751287027878538423710532354515847319008760928432958485314624974335700887974958217810914650013112491176899925230039190799824050279886488013824439761232906813411044594897688071039643547287282937664730617130881572363097542791698262437548160402982452864037118430737623890273943466298745639594335519407726474732563701780118951714052122228682339415166260690602479188962733862167540095340527739739553395443351228801e-20",
    "-6.15742884800653431118205777889717266182770398178921862318276463439877793546642568728840263181514088911198216040166960600307505208817171273472433881106180518402737090884510761694252652532293992378581884851134361623114024474688179969488556059954144872597846814629174102634971356328649901932025009865734577035742879329630036147283039591769399489360001859551243368868696353036543481584354398746293564581795830303459294776130663132807817115643144722758733e-21",
    "3.53860197395725206511716429042696159911979573763232830208958645486056539312464776277246529598399531959853685373076788609769377840252414698888985499035614225292131218414479315997433005948787808496779617292684086838681482407357294660610317764104258623732426989567375898088962965538806504925582988458549315874916464518525313860157937858393071508462753320071678902178970199636133286140943801705594704033520972575625074862124540154467630471713692495094848e-22",
    "8.75878120081013111155745435427106521541951871017726840337870357616910131223835589218927759251542385339903467461671872652086972927715001934994694419060150759875295636226924241500957368893351750762415151709122362998358575946024487337020478735871039491430157791308690538308522462700851712721149964856468835255317105339966968125660152115409419619838650005215910490679621660073655471695137892439653191858311964279275874650211591461272758707719587919544189e-22",
    "4.44085013066531193155316290974651534573097177001742724445031545202091285267477819095558988902435912797708793050523376102486420701721257776076659965675970688810837976365173784994606305349661354268766814846380976147734111493780841830088330482604214549444858803702589061005226283368125529189617738737085030734003149941086090739767310245944238915621892790406421479753641824145853051225479521315564882384303222857462404440615569566687019263290309884398948e-22",
    "1.54500109160777815310955372376547857363692247794497872999925978249231838826630537680155318926559599377961778556593782570819083698569572186718838179008768352810385101425019581708011006574839507879134295995658468030103940775466970716666718188654430360301091259110466349446620943826281215371717443631717459161889400483752773585166181180742000133442961736586248113937891468776905877139197045616281797646368594550058666291066404414205490099645198696101268e-22",
    "4.19195335512420537741748870432111336204411843557093376806547378563171937340968512265995271067264025494316207873997679895816908977368987197298812596453949827406559366268982481473790191001717176273239942392274722064540508821864539734160217602268589912554230199148796533605931951238098558392000598299383098896672062036289458421363187361375649322253112962506238240141293226919623978041402568000097768611262931025634026384089613453735136313641672188629107e-23",
    "1.04273717655337558062291020814893826776694009349014120509020818551820105292760546972362669168085735158903276546803032686297152858539478926420885371651862690966468255858981151063896188047602323404113355827590326359394955578932650668090680601565205780394143938410673163673292297783858681463452378068148668130802866774411850195065313072856794124185018130684523227782359266414607428703267022024782383301350847288514385102875531257033897886940992527805707e-23",
    "3.36758277119133959239307009826644630686678246175774336922952424773540482315182498708812631461283288731074498060011513694245083849220255643281244380221907294764016513143564372705549581090142746624394058284435844156897601310409245418648782208341927715415875083331787881881070921042358923703443986377398781689651751683722045576683489953234125633870917682920516548421418455947017012955607854721301947642515126739064635196596543284121906865367578984660534e-24",
    "1.51999502624590110236782500050408618479082737432524001886535558362516193276887996442399529870722646229021702806306889050125155884976360494300299202798181370755636028838108905548136688896314041230367438082276991119841309967358787871404705829663255556005506939010497913886534113649952504264564046251969690052874629482844999087846490303937913161096769612600843806113892806516606936394396339413795099690477417846807782102233288049812049707712731116603681e-24",
    "6.99470486397290346602074020060902240610109997253467329180455498312432890463748725527816358698006570606174431519995146969157172314675468553325591633340690598535816987221362342050952112523803909696197062972642348319359565587512329986721901623712824377903702242946163851958609125703758482406043250282428251504010951424256126871820469620299718007416452765967370750438926737870728578275372008120928360071775204801566211592162357374764835306975784493384597e-25",
    "2.70585633316395764785314232512464769182551321988324795143263157318322735074937160195904541739769103285058114894949265383475477176024495749416572273284384417341322121259108820095725428997284888308239963616998205101366513585078982214079550715361149949117798685455934502620372407034336267612189539388914460806296609540288837927383518612978342567101071238406333606184869675255388000761858138978702028804827487670520603542921588242201000667164742474752440e-25",
    "8.26322596499500770978761720879678237281054244843762920200057528059054669635182904212342054647497095853494824087554560516624784443138787203032074288220588716170659749747683912403959840165905412682451947257290468334561804810360148226003722699919601044088014724256235612766894297670061001478970927781496270938444918834126566192401700422476509931117694345501611440180085634394041503606420775418185470113536065170304118823746728781041192267418991689949841e-26",
    "1.92568032700454279354022227863032215573908411724205324430048377589602508760692424802433977927135286568214646178663788805034625025978905124892086341005456749929958351467224176062139643907189198112907898648379672743417358116326293185096231153335675853662399626667256400628594281588745907819433643803078201291130905889333357293356675779056375266410921485194673672665735079865037555051337837945336452144020181647024527349671978158074552936561886173940589e-26",
    "2.99790579354836479453024456241784680457484889687217990732820446899447759007595247903707604992611346156102893773927625511258717352114882602131974321945094802197764701395629598421346343715573570345550016336578026020341960808680971375953669257290178825419783928204654337394211834217436505633426700059133747697009823299325706676611647952834743747493623779489659983197846271946742441708340304281713743948920724897283477025571885927801349764527801605700123e-27",
    "4.00867002519615503541849280723684646190362386180474471974974760614148880565063452896018880590639624011497827370585130125287260532205389256024843366235558390238079073010973419284690674501195661913586701541863650248485515410308996833736220967565665234254162710415485830300636960080129294940839929672406324755190963689306766130275499311277724102300546578618464923850941058278299200146609541413665396127897548491652915863677806522564914072610918070429304e-29",
    "-1.54679041574275898908378060292894427624633505369625384550378721508238499165611084091328167659407482094160830904841798651288116074755987693435681326757034616978301031374367739457983346350986747431902824664640107644242264053928876698915226829969353595736492376590211816916597665918985611561273106987634332057062410096139363692958679801042569882032250096559208472898775698705756111782129960990995465435229099484816677120254007806244430153009330126130464e-28",
    "-4.22349263070299024332309680872609317289877521857930303066691811932149823027473032966627246649048001945189023928648532601861267403610263841243523457059695804484276314460670585187867939226685589552756439765571467708959143586826475703710455840561125045526795845109934500493106767099989444792213699220147327984247838100228004192324221476547241561792090704694867499078995271385391591064498265853127883736639622226017100398526562173102781458211566388238094e-29",
    "6.18650447100239628683339796337802403456773533625327175554249418321379822823534569549004437697577213820970705377169710288043789771484649194553936090841478238964603394134321504361973669508518867622015889975953696856254152318904441178325367379188329105473050807512955415894929951175179875187638075583264264528660293359987198790346840495136937178468539657639165484067766998724670775498658888340940446722047338478875177523179599094302024956736214735743066e-30",
    "1.00348888153464144312295713528278549239198326877418816074893846897712780792498473587830408143273974038051161843585840057242784603581086907964262387189948014209181613062738016348206237694746522761164059205347837896789391437198850677333045710759811547852240863916420107379097161120207281882935593699756112462590080486101799023009038956659999994451504686203177025717841385155286753245479336351169775413077185587169959560352052368130531326305251079674068e-29",
    "4.97573171644203895598417173813435799241449066500619546746323302355958132851453361038529152361872711919409539801884261735697844490958557444282905034732044725353840538501720015918550438183990414892607181356907568990045660417532401886646119347116997208195955537644979723085766897980637339862819525619551263973196737228984953518763675769770239476550010722368872456491050250912544609999755759057428835908951565407905477330109665610871905703101609474511762e-30",
    "1.65104844410400074185509456230839215097119804832928577707560198779234182808030452478719817600455089839380558222054344366082236226649238206541390739885201834912787365909963457679139515716619809863667043424776821434078552543206960992471806073615300141110974959864155891606189867834032730409316095315722412622144829779571457564199971622371603643914045779352459723067368838393656875245073546677404650179142278191588665384906098518710392687428261982276212e-30",
    "4.04963537816405311017857596041720244185439693391369082242454221546895737209879082842636187383445227728901288369719366210888621670695050312920091694177673851598354602348663934453088592587182126098630307538954819584703102263333661428584454286901282916450833394415781583092650990176514039304880444927713974137578933643879729966548711239401665880641662114861373058076742417687496380783742715168247116863310750725983886870506795175140955718135428628240542e-31",
    "7.87679207760080551803611308006619963389369024902973209878496431679493635927971958066844432221890028422819889890020753470488098337168354961125511376736852744267568934412976155427027352989196452375422365924890365478806913156663552271901651435586331405019866172340280639566538161762061512636269382002892469873353218896321830438921129928924110643086015332350094972672864840352045822217472900747948048282711342723621616575084800663270350001256470580640133e-32",
    "1.63494607087685046061524103165763248083564379250315682192465114434689541822152582796742099408603626223131175235721815986322892845557810164404476453274373769958069029223958714924582186370345104588896366988921354375931647453506646176645057466541168654006053585139769499010727346072802426785445577687052289295051284215826530572614336740915447396912812679737112912826397669934699200027116022833989701391398265320601169223468176596221705191010141113650284e-32",
    "6.01128678788905386439582639657086679025821457481285731465650020649286571584621725760036236783375640269130747637640301401067099134892377295263473623232946748798158375593344731150601230891216477950945560904630075033041789431141264337290655407642716258410596336150371193473352311856443441884805111747564674789753283802362861991888494093023549632355270193066020325055982139643730251059207225828161425362879908982089402045268096717068117175783435559644926e-33",
    "3.01626794052142914474384611204428402883499969928111804681497658873346802403633917287672854933064072893300567565988591997972994167103574375137078895862444161355959775144278817938176072749391104030321356596496149874117244091970748215433479789958852035798357114575836382171336209780895409039719641480151816723447354506261426448279041187041545844264226300073166654534506628631698862454001615368871902983164798783205475800513048956615627580817086787668525e-33",
    "1.34233871867453385568767216652122145212054258815333983613789453372238468033348702211852122008638906686303754678687307061288698711693145461525796356545168225574906774657568769364990334229528491588497025281175759819078094185671012544826212028667405789071209335104562867452365155893520662961730809412114183453189629494110068174622904767916469460258597659548332759543065166085363919148599152846246459619843875542569221165433664535054379238387771481997103e-33",
    "4.67866558321284302841783622299645239016103509141966560345867559357108163655452765063229462366531878588815891781333129037584786038224949027041694073577081988845527371231076462345743763971048290136698752561428259042068688765857428153169826744488855424154184563784952313067436369707917526326259856800705074932437002734700180865700484706226272148918803396387238780751457681309858554179009432203084765365795766882489840275375262488800470256281393888191944e-34",
    "1.16621881000464750568980601469657563157491678387518002234960112236662466026874077561546413990334536102771129232415204113676582904044835071543763107037915764385019544909765652532277471055285786887611231334985413775736675912467487161140015591007246552649050111776720621817744463046855199707742763678441003533127480893660003785190992971693025248339409222454705717140879505128522384132967246040462993543726680674408889521480497639838861222990919447005450e-34",
    "1.37670974420084864267976934391036095170731973809335414386832181562991125263665127986181907093744789799902813246591331141987278368949925707433732070974645625386015643069983778577077616157435600482179846922121681879326453230107580197576375365554708745028274175424484504338411504282793593312957099320482513980001630233641611349347793977404426257371907196156751835716491899510202059091730674206954963771659912360216148838942949884404330653142394172060806e-35",
    "-4.55452397833454577873791727815829248870721598036235631926681568491273133338114563252684782479296210721885585004399221009225253662014805857406598927329553080702092029759270457550886361449941065954167834853309106664887294736582845769488353348047207168089772755639202927700820459372688670640781855482816813764654242677984200195410488561458539026248241272074381661260155360658489816034919025955372726063014949597360049615760562341575644370086822706207345e-36",
    "-3.64909851451692998178225983385439882921711700298130502440762284549705812242872214701515449230337252426639009431921314698109465934211138256336314531710690582524530954887929023862507785036868983388399599199441432232576280038017801862617106517796747461505299432576425245861404258618943231102467602959528184382701054402576891110699545544585212376530382615621848375449381414649533465534632590097730993343019296751498025241568217611301522858864951432565391e-36",
    "-1.40064802229575720561334689649862764875496210262207009265790439727259655423189071462928130979133065543166487394480205603439629681300661538246911923979360266189689794562153408676683311183422464519823212421361566509234302080817293227137842302659734063063644572762501267302263688990312695802166365810567557728120548287791192615961496210039702862142082212522926257982373502412954540456524894203473298579887174874986227244808349841134367782092613984981609e-36",
    "-3.72819593381765907154285393138042193430744410141298967962540959420717291205097479878536028704506173539507663727442003907527828670925409246850221592403577810007121491510621813634831216572455615188168881113878907901572217911657252421589260263771423556702351400161729825884095760030209348781906697452896831403568766248222685680317864576003399052330515147508199575366103907242123724533767363610839274413170170940991729899136780253109255562577498624276275e-37",
    "-6.96421854659973785063118041814597290599686636871380001458105544379459017005571315882403892347740112733523114852159597438402795312710241252048337289884018660561325023758680837227930637754036304516778162991988728958279034556014013033489262567457602039452844455539371642566976586815147999874450863429828825259855962435042186754757433193694191351495788070800343864497433385690323149852826187721490322086163753399535474293978546405044176238914217261117034e-38",
    "-7.69514219676282190521700469065026145043285208885904025508702654759120537211901833838698070284595101082998381420611336565136188411664211853360435790570972466253200099880014912221918556953637621843605573849162945956732096794238308016640936304326381757575431261897071587144228244690048081300775318979663709633988275913651963897321501911955309445350684612056835374286711090316587629325670153932690888580776510150404412941125179890712868850356383292695010e-39",
    "-5.08128466370419518738687805815998495607848605101389707964905705419227133355321761254175110304101817218741332862282748870847683093969256053358209986406314173678964972075039957140865528369564923169764952484129621504940881260890193043743737993686971968257310949035176783227837187062123783430200429258190156947097402471176665020726035989540985222826424828112119830260345258767542162230079993249006396115266634547188411412449764865661887055117244126310829e-40",
    "-6.16305067254247862868460748965572846268471230038477365464107782325627185249471692490869622157801213314181822311787739571466292701269974037858825367536400706664753966859606420692522791751604575286048544176876893030499238644754427257846459609652592114591158674922223895798223914423318402534686506059171345702323074708357604680530740556100266683755548298347869377640955071192875929137022805240322867133693650984892592306630418362323944582302592456641561e-40",
    "-5.69275022781098385241521102936000752854585976852043196031332777080596360012824248363525633027708515650528640352364379781147791134512402393570867755004965951048957523083253373433422272623324438422426520705085989119901112685401757053380025744720743618327637935629984498121268674209611626533410012707087096920560926919923999642139933919952055553650525827960423448869475542688654032992705217642047174617912699347178525936439384299933860252863692087768362e-40",
    "-2.99159861994576624107933785467263300517158699920596556549601791941375447940901405363942053539661652362884680840884701405165037179421793267355623901704636161803470507370900717509525461133414634645269411259423782761204518021806716730448783415031296124544691968629473809235519437297901102174301591481211288951044118802567610785629454477202289308217352751848940660108471054812567072757694576355147384580186300551928306178056492025548062943069316208554668e-40",
    "-1.09763245521258411908775773453624451281006366128056322619761409814025209016714153224418507671496595713881538438851885173604481039957464021695901162582227508359852083548118987904217988178244618670118736880819093350792010101883174645837821478430441406360264747247026958005356288878170696649649834183785278626806447071530035748121459448961435179384457621948071120988608084442865279500445619728190682097697670071564016230374523242086863713904340385281823e-40",
    "-2.91062081804005389351274174365473114004189771132769360559143637131328609305226251086008346408932455224942416450748944211378803937114698528718725474955214223064079467063893977521043697751960365514819879959263115190389077958893034551842229178803219814282787249386224476768159526872444776988670184853364195296562194305591797363402463083525272296048955186993054587876225252898671910201812370989783803367313853212980514618174620474789611458588820950852811e-41",
    "-5.01654071031605610985624798144484397474722985855646355315253747297382087112489065436743522938582525533976825579842480793886930698950334300732941314821498105613656872042671043938400588530356821797243225259177776991980547155729036763570409679193799567214257180947161429000184032892369925597619689276262692660615700932194095082529592285291312559434584407248160925658099021837812326095829083339656197944105943807945844088244501164617307240368177600920798e-42",
    "-2.50232634071825693087413310750868791401964382005132285590367098686056853161637677397715726732305988877775706870766861969897280051845950356504246619217126746964121770857426726020740740318643983308461017017206192827591146933417612238227054599019954579775733857989126983508446539211415764068653186591422921904169463853953181378435262098411173568482239202538810713183284050902742461615849413559554486606336640467368932072057049849280134369239558157038479e-43",
    "9.47577248157221765726212102549547820323159664860347304037346191545507530207361444973006014293049669425033921674308595217731985346539778222189005705960527899028513163188903916347982748681111483915337059301962946241659327325431444959906182854308595010776052876132433045752311059912079705505574236210367463032464442163838897324763425652673303463596504649779478800527332373768594009310981494964912463758550737830446675379171070354078384390445708444123356e-44",
    "-3.58198109347390767605297965833943990036893137476124594247504402562050314047259814120379069865114055884726945610901662108507953576838146798865792518239725037746576692362747632521986198860248681043389016233354057537718543848239652977219988095942561359685907866288106292001037597776610415244737470736059652445436304543283093196351556520936305224076498598029190136215230474949037035698362279146758249429824707962177168324116361850269858642851707732272492e-44",
    "-6.61912259616180251943949757833321875850950733661818892324240885402427792529195991590922635613464982183893470515898760935784651107806792667196656169471046807455468390299336291237014522724519322096797282921848374742733868890347499725673732626119713094249639038671298722645318445929571083501223691052081049645816322749849591005938557159519035795094723949733949666761433246817709858741906723068667673845062451952256501489230882910776662274402615995919356e-44",
    "-4.30628500245329679707802484625197064869719004093452250784948421281519564198402251419376231021329014175054903464884329497014601204427295013726072253039341188113263659471776484162586940401169063031958428749914326681386248239322468378778634686846134856316942607513516285225209548522329259038088538817506689454520417971764714047052491658468832263463535839227956457528323604733081915158541029521782836829873998090871894954887644181815707241729454375933591e-44",
    "-1.96014089455967454277842204228023012131987171196843504145132981723137129321580810543309001594429960755450941486104248504256779654397197618651729067148737392983349347789689687967466369314184990752949716743455685723636900480731676297526396217724074383766437412072775133916505710567867871499676928554350031037342441284369415485313192975331586860607527535677015781226075997769288079072604771305561267251550884069042789780807092396972754725276795484476498e-44",
    "-7.12146604621294379391727719013719146949056529765973047903653438090555270128328999559441335346452178119961723297212749990454010868297972939078818018192219751365933607615077044031770523177258710497532063031402447521635578754317669289631971746767072612236124428636946893972970724610246138248596254151717099152435305139443879529498595064902996264774415996213761868735147209120787899953403692765287688420922639807770598302989538714310209289293088050864716e-45",
    "-2.16955658443000314391414207913524373836355321162659810666621491037196534777195320942798561501236716462189639784578783160862051894762143556625658620041866078894986934340373983000386713584596237015715984229055509004396752948221549048114487308384334112910694315177765635635886416632679939574706319372995387025614518973137820347500180021660101297738738897557949824460209076740734291788355496212297204842714456133023396000874325610054031818414926267150358e-45",
    "-5.71735128200415727829239269060127257612940494927907476589778629875307041006494146965072909438158917635993737400710067364503217780893738130275215000992338830708016770023652037588942436056535869653244469927738264370951984541151566139186805170021573730599587326125052767148934182955443792975140199315316132241823989174302830327455639225426946046462781853729321200135232447655222948518833039577430474005529538878419285992015343000257809846659938600642799e-46",
    "-1.37487553141154162791182880366508419841322072404202075546221456719188408446986566115515060208141132002043038677117651473961097321002355309138221311458230659430944277192759437439581041732573201542947596498564240739962350938561434654986958734505626192360873177135388989541098441175872114131839265648131025549705221309231427312747539716128604403520548966927468562976945289193718478571819108228245659512687979545234108963123755927686883726834784380831946e-46",
    "-3.42055214731237970804201791008181018820301223240805378137867848078150053098768049670806544336234786064179282976721696213339942677127055755279478727140036870091734867595353323779586263267064878977953664731090769119753232598283270197831010364317592896335447597448867535571079634799724089787223681735206001509094068380577847407878021240934365821757727529404842757923198384522025543868504137981719611787871153146656398992966120255984634250263288763924988e-47",
    "-1.03150409548211147874526147532054610002156215066717089375199650493425339105965068437315286673146323917450983900195334463382944151238123334409231785786581903945172268521918230844355542111910853406028825123469984478097431886985862245555937222172376257247742908229932476662271656182403032362517551141410866363097421579722669591140082137106410577782435162897650250364718584137893148994881742080278509089871208100408838845906439690952456118612463757021128e-47",
    "-3.69991833338192491593069155548460323275446124904236800673452598618739336402684766243841125165396526443376507304164561746391646559327375210893693219977130538637448387814965594320205364062463725594948071406339599824214904475173779135319765318755564975102433137207241858133642422396243116471124084634277917648456957330437328943603621472975427205147793816804708774529578040968389068760603562114545029198199807318332452740699070763793691589672172362380572e-48",
    "-1.32284857693394160803106107632373328345499166505375079479207270877332120195822776501376358882321331676200692059968899573037433657160068483605882857447031015558362539271333561937040968926332591421582835824276246857078013041754277034053889475775418639384306770406874533793845148995013884758864617591635273284917947571001874640589289030201180593589518356866355095526967602300507018636202487746280576348357968844291679055470987580494689805983279531717644e-48",
    "-4.08552507202606060715622083714676883599459194986143246400405791334981471920463131863648124383330880888398869437622339069897575207120449783626526681416209719667596631290606288088323014868017908361877214433518080883237934748721401151710031910457436657994264227304680652860966813061884478414950585164562291213390540564478765672715895858454873646797850260792190830580751278193769489981959662690689397208399708969264056201553721432224973047503810846103436e-49",
    "-9.62500141490122655446409462044028632889058391403354004242885170173528409268092182696519176825613888382548966866784972986034802673191859871672035469691467707419962197189562683124708506861201374914742695852112303678367069743602548068776745881563360150945202348951440708589071985785003642619468714248648217482001390596256087000837252512700574726675891080851006156442788978696967493955363907537388342983944172211270867359771986341139900159065258907833223e-50",
    "-1.17255073977609054599827225727309205729989637248293474687908219799652276640888135719885408773220793766616243181606590992553885503601918303689903671816262356792094052795039604977294119321713015968998306504946846574359068876835025713855377107765672994145529809229740346282164490608000108557048461019470377527941487245600599184009149066221901025825986168403334462031267681267566633014494338458614196410333330861890931389728213373757030976953861513401238e-50",
    "3.00081983540730108302519582707736496622509462461813543040246029514283895859936928691012228171532947774542016591099684322134170957330876344582134199241575754837673626341373936886014512688533390137293725622688737875132638415598968601654370654999306898208276737585507334174026061373380320066776754172101055271813921280134324959460133397583057975989554156337930842484427963363489446900698403187531010988771286484864216171683254637779272597297143732879203e-51",
    "2.52525669431960930517375088223161913655008795030146890462905774497522034370932703699729138425906795331370963803618704270486803509453320244099287872542980315184482065274968834868430630717779656170810824347460147129396895449686554100360680978070586336526950212227742011478184653756015291368521756061720544525668234826727270718737451902059536793790528912639642457141665525002177902910251689719239818775832774700508891267676875333852780679420816241785833e-51",
    "9.24010025958334612264783323653803796014039754632539361827408531039649267115017762907683761011732706587431041930032883081532730269338167685121307145740661852009625878523694561307481880791788488592246490311784795857650664703575607762036825103132814844189630207028953225714710676171659796207040549010344547440825736933339271245309112734341237329977121967701509367935661569807301985221848107657341458942961261257553391421588733583695245387503134069903943e-52",
    "1.99681580040319880780037287940493006393433559823670353590159488070214045072390685093146890997587197646580433083945079317616751141058100118297593659751957177872195434851908911402202982651964874235374612491031600420935015507875843539459513067120351367054637050178244465626495590424996966904511207719094176504012982652000176521918610634471597402581880978339447731278880181180257748229191201709881262205255681193015053352862697712971993399267770174656876e-52",
    "6.45009489756062104686161174829167394799884655863856342602050489254214845966070244638226011481720731374818668749438857191991431885475518653669067624687370222995331698773488905070453106516233053548464165478576684183211197903821635310916490260792128964036937336689570376959798257025340457198511665488825327784500478024001607728878697390213657863185053938554958617183012882408880196159978692747692041280451076352755623012123668572716277642544236648031102e-54",
    "-1.60187295836299037405898034432181007286700047128575221313802069519171876916242967991773317595950271947310096727887375133272996769334404812845786010306063917021604002429254178280241592021383681783488073811130232172534458814237907867203874537693760947498272150174007198522052907706864078516634993064629627197737133605823322615892858967637581481313486852585704018978947337300839873667896047894528606157719902837703392637038257122654728797164238182555961e-53",
    "-8.11249884427069474276023090329723239432962862986993681939140357823508707020528842880576229226096315243477477842445030515893938233743748363241676183794090617504385354249932490615408606180526550478561811018526386313202211170429626510774694752539348967214096845020824696433174050714831126989713740778464455767373809890610075804812291484925563769558334914240604258454389525067702282515394752881409776393371527054317961233179196449002395825087254686242016e-54",
    "-2.22893184198593144371689353588090025476008325777577006533402705659056499475158447618741314235485637162089794148815898059640136672215467715911952701989252333065741019344865501509331800571242682836971196907728685136548775142174210189813002918856803255851460165364856117365248235386188099299292847472523730096274038315398540599649079460875443218407052921030098828224976657203303080227440695855106129224925157034087481920451567998738090513784468628649362e-54",
    "-2.31453354423473728073430543514618703781808903869900370737009452366486907559012520099272983968665912773958193616177563362632831568854106694246660460279398039361930473785435293794792802794008265768500531883304991717413881420173284896718472460825031619415422220486792210778939463438653321307734512776064399111645668871199389011271736739540217714697193660672662002219741418569298331208480646096838582761684036650267483220481311140405572429664356062269992e-55",
    "1.28458392649087907803450672504112097225589603439294971065447672434114902754736597181838905872626708327595238921306524242510737035763168076913279464843502894083214047405325102173183080489358627123335565988091581353947171953654804006367676457129785847683340233847800824395431998482918180760106786814541017275127812188792573842501619723417332419314216514797967898115347131440303344551728523082127226024734597650323640882030286789598422020095486481508284e-55",
    "9.54849318358264847679830310991323299059122963168281132370804134687317586421863280113482966245744986261612119055985859107164229901982000222555536923783481843921997685943755568454742615877959698760882429807395510937606588055268378729507817094575297530302289546360418536100605217557028701905667298324779514900303068637195748508050528067824708877772062020803575191531074728263783576143991935973943204644666209681018455591458365827670654132904465376559232e-56",
    "3.92962643477109032343667872378978244371146776522576849793545927818365256428855508566984243378121875284372269441845248678436819452417796340916425122925326185625655205928722222166904420464712636724205125241110462426513439033275202177630470621939624248697127342831744972389110451905920073397111247163172673273361417741138798106870212743714439593143903441115502655708504946645446914465503505990867232508622662535078208283164955782674273178341615383917575e-56",
    "1.26981268963423695199247064305048169800391461557129944288678686566509443544641302002323283483070891964949317550121563038618584995795641080081116763765692429583175558392578376718925545041353277131235912300825082737737992411274100203285642673134040665712339305057019426892226669763196716455568533336911065443527055887155344423976367088943459396421397935528641478278071672547022216399106025324531257909728403740332233084719195960703660067847939984610302e-56",
    "3.82457059346910096978974642608406922200116926543935769297694020353583253431794055694787045823757931044293741326934015463112831443914317467016703721261779412802528292136494532803084296663573512948288854942498435875900415658085392915999538924651728801833971744772001214002798792726016620728600170350062815121878117594218613033039615576050843895083153571970759555194213571088725254926954834367429419658521157863107955376772645977438017755533316890656182e-57",
    "1.31414613983755120172773806879958810771068787130049737220227356729382090233716469379964557835516935401871545196696031723218668580110892130719306518694606764659474735503065333894100150352913411068459076362584648393622035306498610110323046201415798855644526709183960671732371701227763831526921896695043168547129060524123265606150095467033666496729754564832448812868835701816225971705336741292298957266218095253547758674237678812545126397498358887921069e-57",
    "5.60856409170249264346706044037483252714117180770122327824682865886225135748146909069537197043958009135955930937821563954678771509092139957371386147572475496673488343971895203937809774952500155820708006733604169747488192773454004611754916169553764957269280408155879420831796023298299853086442464104382202119771741262755418098907670598744384393978994018209038896401365819748030540039009037918846607831070163882394439675238660241616066917326445015928244e-58",
    "2.59849134039532415808689556515350695961466637386439160651203276354849636553962209263637346991383452139351760998003007839791098107427823590544670179789205470355920081504958806901368730858990233271957871990701004959954141111128502457070232049745945562923853695998561195937944703718497872734303791109531920863144570123455868917145727307899014033566063412151938551470132703828707941450527334947557450530048593011043110864622833403781202549907068996935923e-58",
    "1.13690788919693956805460299461378115374607410134482179231905654428604264708694553071509970070358755919044280920745187182763444920624838257639645481568659127802790544735054918313869213397625114916391611260831528435722834598704862478612160185115143735510561403570876796368335233000746607594144177761242547724116994684479725091709605283824909940297396883015993580501750862394013092174325339431747522233513519480197505666807353730621787132485134579642474e-58",
    "4.44708076481147902838736577104511781722008423019868355207540037704769937541514000365952129721713571103297771187565178510705942946112047475496299270396507283858714972657974375751285914203963501739463519864512665733884534753134122775148809731609100300589714576098919697972376411408870366010550122738543996293787854092420175321848756788653977492449067914663417843997371200406252627034215134591337910611968804258170869977134870179761845575140477038797632e-59",
    "1.53792993924959644163914710712742887852882653915577739838427416676125220467353487310904462031593839992459250363449246147888302184355608903704526082912946761403730196103617439905551682635177233156082637239639231915119628742127516142006022545484269638289772214692154464466389780363070430066795917827511372349018734916286977760960231646783731827915845147517397223737385497153420349386690813839565894783481069200470952759059039493576170412175556460494460e-59",
    "4.72164844109787818762463296224702982054643382799025901555561892542313418840859755456169260863819050946012695231795173016031933875965706058504453845964662717862844704263191918110466829307758278911472492852134020880091813015420580211115486384318494431325840680112686407277346990495961365029750200565111545767876644312501047599288878203653088928142402930889595087420292551930592648148163754791485064088730173481796045545228718360319309768132210567092218e-60",
    "1.30660680936975973910838167356885482448037079879555459156455254190101541254064317887146563815941832110804296336157284766294341068310515558602408957552955200228122913386021078796099542011233885177377316126154476179178278642282578065090647585347612412006374719741742848642960900979687954660220330526666156344535171574614523793374743719317230998462506727909419998511703130523569229852687573832513752593448021864346595024597758081464588602972856707011465e-60",
    "3.38861248750740102547219063354973694730946273543955391333913834384285489790365465620779491888629160907926249856441356908254156911629916940864729418899495587386199220198824930103002121591586255277712923478599219566148382951149203109591183764444280621558281242065721153531755075979920747709319394233883930292584513184123672367424096090602625432795325255275483496066072492970885718696676198350448614528189679249619372623964889286541264924424643743804036e-61",
    "8.96021469498176455792802422066427721488176013761640634640207521140073330298115305765924463840716081145352054800881734005596327785664961134804105419888359825218727329927805307787625864001820316478778660622243129621290271976706483024198609442828785728972015180899657060630772768526821237801197346534701751257519845122721396392452541261379468257686260859356840526823605808775106369057857595576985142453435726324370842139553434748349849948792722510434820e-62",
    "2.69352645234933291969705965609421871275859046669537021937859879252384540819390491620233090599163509875932151068174134738704465194675271306131404678416599735785151421938830089447461159376147783524167798192807767201029046151788040789163111724408147899492118552094336892400447073967569934613817091568932843942015563638307870949966935473234238345098127487634019083062172530361513617695809045232297134337640206200462396101576522578018147287953222262346491e-62",
    "9.41508220729054229346454444932632152643553356492389715226191955053314494340234357108205726434326422272185587422164859900361338433669097457586186843999763532280952616224369034535671793286049667075231018967804389105068631305309608168547784692387128159484573387239986741224902646552381695988380732672382095905002066858099188852727929360760282645694036857095448214674541404295799707664209664824642922139485539030861073027771895924606939805102841993832001e-63",
    "3.48181298499568896274759069917238497611840852104994677751132154842390336152217921655547410373697425759000635349354947768325326852410656330440527362990445056432479768478427981621475997848957918175899761580834811682016962629592065953356230566346427736572833567395724113366154600462265599490149885013275929277746690983893050241115096648993694036298960078482101253666121070418546526304028339433057631119098389535250601407988502956276890225619290473275869e-63",
    "1.23583952470071384845481575692552298678194113602394461812439831492851992079970600836293446917258105011057033196032179070700113450974934322122432756055619336988947906209359133431764736568669406803341921825652478241684133568803829817582893107939499039959274817403188713689078270991269067307171742478238376166663691720775543854616107764753784492016620118644407202090055504666319606493561008343426807410888310224748523914104815049198033176817883535243777e-63",
    "4.02561598572416373590951342475344144549763565397802145481194317176476488400934853332745332600811324648731474687544186472783084895667601359698711236745968229884908681317981334180696754413814649967430310385466072694128773315806432656885547351805361615608988776208135132729049629180756158264265821081856703036172154052082641242383394418935217706396205622495443416699189600276492258016746266697786634780537141460350515574945939578941223562362944507845473e-64",
    "1.20164482164507143771625837189381180842936025661096370392726043785274317981171495969110069463389619284328179429769717361580619903997453641251094583762618297870893938400646345973217434619410669503079531890026053826811464204128923912608627247668066864133173410207457493348876667355443239791177412022504339339383645057113187131327883354860944290189133650378752945821626539270359852331276089621633125428207695508704577353381929057160423133342951181609239e-64",
    "3.41528861547859900803563007426755754186977362149472719227202471760937247264647499192139279579868131412654614823575644416408856878874143176893697620132746282195306884216860223763225629049284009047542852064379017218217416271911266961488809245545323693965847090275693731112704542491798279157894069046407522229271797820146965382943518199402890888293177391512404078389898273454135668991589583402496540445312707182045713520805837243783842625948081963974667e-65",
    "1.00525775278200621443612793259798313122473668713573877230893482838601629033250709146600863811998402949965289113722491466255784232998672348137146545722954518239886599290079738066180415598271162660035949744135947008846258674009770417151018607166809197432282273042502447114270187508304486928666946692706867856353305667185139449874272859191760791203082507626501723015059233932585680171290936158520249773517072896211483492990314891924074666900001739631547e-65",
    "3.35329829836577188264987475831752831681429335471515888497095841064742719200127308178612104775466826809522985499503450633492103435032274272499754254962557166702511085741878757237896335155000666402754147117007962981422032046979645908230494659271616045714169334825726352409217225766094992608856571132342822937434785545144728392865140669562032920048540923830002230013085924046817735459560314671235541259443296164547003594529168302816073549179446366388683e-66",
    "1.26537489029779762542977043670379803230433669479495525296870488575225966572735008706541734958021823773774651225656939098935686469658475219775664916708019998036699015204570032141817748868770267942995647177200181382745331362382054167253909141009945453415670830865402134654581391174101105851128184876204037557891812533891453799785122866687129837676461360343283035763851011077954614411850871756033423503574185717359112414486783374069479716134891916677274e-66",
    "4.92590435019097207478303064920293081268641117854471854081528419033903840715305457598775898877627468041649350135652278237680343642072005659122140461924330494485354279617538665412748555473971195880144560240045691938596184533553839564649431245998782644354586170223809258053598355643921983661697242421705063967568748206099940466631536052989666287657186289332307561723301518492246597244758084905300974555044189443625612047838472955650719842501742413850398e-67",
    "1.81456336764733835327315258794716287146846025502241120282847095374679017792780016313324523886130100421388268444765829273619269155840768806054220950775549306923861683552968880282935038541118590603736834075014739721882167349130697965988760727188447852894594032546518705551916960608856959130963391867952871720938390421548916263745249466571324375592630251584953563249975139887467127041542370184913234620858024683798699499435999762189363841770147151170764e-67",
    "6.03069477181625053795679020731091884499639245972598639682627074348735524558379862031317857235980693745801742353865366325236223685556915319442940554113026742019098882663949805917260771170308037322636569153252117171469797370858515199341006945450945870884852069683719264873028911859239994255068464065492071525245780837189312421091860788116360053448500199353216936410302873658480143623519917183721760994656870080461534641830807152493622748069991298775196e-68",
    "1.76113230765750877198388729683275456829691798918627653388980677484810369166131049172057727640002902202579206974881998699814758233571696219540230090164303113584623620561434850285439217140274983360971783332994832051285718840813562192881154157736409114638153034888913224505383172865012493749169885363714477432615450239077279983726153183964113491765877307288299131560474439614531594779100503898493278991752687488730331979159371544437838790630861702007918e-68",
    "4.40900358600503734101008538166044998565322419416506641577434200241073198917786317660132409957955845184793286742987219929352466031841592387444677241325749252800117872685118379018502057850191902311455045366322575241669522010430242134106268399482132112623505595576357639348452403445477453012689600975248382898003946477189178646594439350797830503710836170262452939917237382088616246234573055088724982728106877948093118982102593827947060169265636775794674e-69",
    "9.09153612835068400344887539320400019493498498418683215974845729739923653918701343137772678311887100779628004866734824546772591534438920666110013239637811548500371836980187685600769051772242670137207095300377233823457669960690056193250755013311205087972303729607438432400398603912672360094328978421073972286274052516519628909095437342771508444184005718782972503695083338912773641534874232518779572356521388048828294808492744285466422819221275266715784e-70",
    "1.41115128049595202318422896242226559521200390775609484973348506888165296047114229328634903914753543894737489062003070988620132157367011123684627809589149569101346087577436499664585110782928124606685029091426489280467748670870824637677275148249203626793072238112874784517760533896191412928284551697437718304076428885740781442735735142050288874593370619671230776154714485583859130644478188209392145012269691978282222193944639912917102449301728220122527e-70",
    "1.17864147484581282240337888685235914416705819060940070290933704894141303928745849906691792633291609904969890646147408601526620146677117668726999127582973035624231898750724998083363441174620054513294775323218072482057555409375243176523782524099757692527183795550033630042259534528661746492699813275707686295364416607896890576074352107721930903050450799260462229215955892201696954998090575855301091637708695039680030598562938419281911031188632835581510e-71",
    "-1.35992485929623444451995692417276746328519307755657700660342734497235900489012742654117301849634268084586015160346496704255910066603010623973816737338242246249540947617457479589871408140491644023418091277556394128521062270862445716687390646513256907287056303074798364518386087513278224084216157782083575063491804963047970949885576847173409516070829132283486425547681418960030284682684000679044829722464189016523639047728010344268253833611706260225064e-72",
    "-9.36981923651040566070941524925646430954356791726968295829689976839549213487177031356411745333898351782863167359123531865975703356303735935902586157224414716147159198097115321167968752053230754234605914714546097984777267263875357995939369087820171674119037475866850702884094521377558037018719591206999105531840947399607584563860037756723251181923225077329684301008209251344351839592786697588440571863969726620624570852993548747589705284972247204413917e-73",
    "-4.63534844378484975371015259955156034626937206325286338220105838440383597506431302739028526622131120157537131869074247767345790328177845415756746838138753871550960572655680973266979020858309967892284963810079149277017835174317479709140677179395097921516508318178682070970044395509100758819241632022102704344157650492393441291639997958121807127853771789584944074454225768315282955865726819713096981665000053699602333865560190771261258409668579103950222e-73",
    "-3.05043320329615705191448364058958726970972830211270857610055192243253255946169165735309219128612165240205541417703500711912663820167478219975918566015982322946608922504051111538177704135015769061303652546297652855016258514241353187095889321108090208866380857310154376961242433180571705955605578541735415229454205143899464173150766804383647656502001612449224639709420657118695188151660662472963917070029798353975612970260287697719682644040528242468807e-73",
    "-1.90885974161391447725616813622520727705273848970139266432826216438566024509028543511971380493881428580042583894768618872381545316723698691452402936793018178195226209725898910119040067157670180638743454291436266062037204895637140741897579192632351528895567226026012685488219657925061165273952234875259388787892750693109843554776236054519506200069246281835783791873099497035619381532435393402654149062264515760130928795586760284911748694472229639817448e-73",
    "-9.84285590566220427092052307719699209381033983459357264309519993003976244215213208130478229259326432287703085262181059032757976423166354546885044806742165441225091081742958487989666216027156310597984105758327618922191568119925592698362776802105718829551136977796516385406272074519670966821467626882921301966675633981720485439241008013937933549323293889915261448266464146270375920858279798167362900003870966185380711779614695946255280050159913219393661e-74",
    "-4.18318915031957527615585281421710741153409113395498272540345308563204202427786126595412179815500398952174922473997966243175517001622406730600536440298850329339511638722301611265828087352832205049157322588437478926807744810478108979368329622053578705421521873666006013669429961274938199892533448017792376136847879467165369424837625048211380239724217400842282096231929400709253927764138349831547019858219723163312226767243033733114185133167688329951977e-74",
    "-1.49425637800093317325340122763211502244495242057600719286369811927874938913942111465381179565116102339181053930982968787665982888339034617153749792313034232157630294102188898197634116095086349785194870202858199723419939949591442654114135609788176044747984730678794411886908053638856035171090127977884430554931058397310963584518973949600053714787430111886675700775073116175388493353788265222538351912324451184966069471557760935404203613588223172000366e-74",
    "-4.56557759584134217654420993410694463752588134978095061348837745893827329266114521609536646781334152050490379563087712738595736931731512911004538893575979873098419602678898331798950160600157318284979418850177477939034875097068304397867957458467735467892795220446392170256869119506295538738243270957882663791824813524364739174051894949226046479851373216429670776124434203338714678067264443503082349999088299235148646700664259685500656351041847235419369e-75",
    "-1.22647533510002724536263118322900512922543799737948790716983878925151684943174316530650813893793908139569243945002482163533436015867900168887223828554915802404608203142814698261036885965527270813137854675990135485872635966097285290035909640479967314807310880706152205363040194380809818539879395194554408060488586791406797428937656860326341149429356221889547134070293708806458703539838619407470986561815909501867813417286849312633557700459646589778166e-75",
    "-3.13892581862382829857577596679249392013420691689830326113062512608744849320197172450022877851908702133249026255629953745726340238407274722694610859583083580561357969776497224056659128341675999526671465247422244320650298176840762722895384679997373481567181699535062002793884709876885102440249819690454307784952635770906894573265493104457840959678347403177378105567401426325239532825535398857653623667095865019756818708345467435230892854787822626493905e-76",
    "-9.22680986997042388574229810798211611450652311076495068571042646472150701109563968654539940021676660644609951290920442081533025953572095840289351908609438031666690620968025272309907440957606674237869519368954848060904926181432670832373273739499754701603360714823649858530945689194428268400082121518630270059380914947629417320457058286087037663903241113878521318530156679480580484352226800873623989311810978962263837466484527767131655200985972363509532e-77",
    "-3.61455174423007241168482589910177835701477881220702760322976186573596124123465325205837127568618764751577885281503925954932981006178704809463541119599461235851462439179684917178978925008144677710656595596581242047044512120021965863658783521235227077062260920882173104992228370152037341701720601792303772775607667886886504331597357118320249485804876954997282766373800429477667689988372050493435113098046139318131323013376935595584548519165766301399710e-77",
    "-1.66370037879644012345674235992582230597502362108746274181506678947630976339690063845606614426058745095772250881409599006584913915172170574364435631673076148868962153723226741850755387275002429824415369421745026815820643411828436938386363435579476923230887086450759781778915217104858115605138467411468842864586656367883654951465304587572833421722946674764338828289393675432775678919265300681184929863765164386746199991003979375151574225610022262351917e-77",
    "-7.49742918535530448661065911015354442083222463547299969931082125477778423865977976772410209306874510419094809061501146808336741978898069623840698859899350181377085096554868662701190890983643151548460936970592334626457305164010858241421001425975175821005204581692590988823207026897804432133161104650556485754620904912136667627088878350236298457729249029250345883144578967967306222020389025696211325180390766627243422820310929386550430314002085904701568e-78",
    "-3.07946662499836040978805058842041036208234022361679424071999352210919194616870131825425816888452037784837990313148768554349139264931080258849684824316764696728452409566294749740120339450317359079256006201492627319320094203251132567564338302707588363161741873814644325093433687727784646212469448193123778581341523527548298530922249297928033127592093672695820387106393408889192111459795538361887053188431781182516037589274955570894426928263637640957635e-78",
    "-1.14496379969876949915597246899369205592289988390906175611178893142055540026334935072540465724664524867455424182566458908375763168964716668661322329533868424530083151826143842719321738229823289951604138953279401574975840982344636491762140565479921694335820096713011471436206857317404857724543958500408564726890544169812773179060381208994720249249753606275485811473762573451418378945582031698177337918837955381827965991680400060446393581109913255183562e-78",
    "-3.92129046057763557921777222636415367897989243705525675472727065198157689088545579613330801090182633292502402940720069033631745811879386511087646933892293921723759851482332002405881660554255845859342217977730279746331160258214921742481221074886267467924071008807919833565778158838189491566495988877985215779671241112246930570394145782719286952935994382127751468155141295875533113365863051006444454089860063968216768921185256569712867632861560944602762e-79",
    "-1.27535535163147603889423800496924977131567846552496348659860400119285327535671829156359651334547940413852221862900811881284096609724407867941450242092090476555925164691767669729969113338668150514600181878195927861365880553026874534119424583847663618808900123636110640675445714664577361301251439992258631473862366887509092302057169533574015220459626536363874740635170178882627263565135633957983091709230047262974223419406227144818850705811877707675225e-79",
    "-4.09683420440096296483338342439286804128143036913330022385877633476741260361136520382249861586948050512449809164948095040490028366065240011665407966201601996293454161527636226680461656386946862990021010993831482317229335464865191733810107888750448805617066019764105507945046908335596944223666126666102532459221796825084010740922423202002846707033466632057196481221942609375910207546307071699747864634809904832796826461209829862138233529291625760806269e-80",
    "-1.34685125166182263089732902385108726672842504304786784884099736463200499686939413698344435080663860105798155148170367261803769519291787897015635031869023384333180836202684156041480104756472534721652318011899361100541208240692928460067168516951332401038459839187976930427420997778997469000315836853451917998044262486956956648519169811455300098830813814493343435644106536413520999613772867123185788045802288177083555597296732587879323569054145375984098e-80",
    "-4.58372508531007485283159938150411113049321691240049156882295925158591112441018797214023594517658058584384656199319462835739717100620635680344485019821440666379545481357826471006176133665147247721771432991168240929593748403077004915635755290682100957853366366976927055041652965109163830613575646433617912724487901257044809343209652878752981722877064307847150451238575847538943665625470873140265248345177129147934860791979173388623430982116077362658277e-81",
    "-1.58326170802493119834482956884765718147089921769350223907170641122417612966927520387799757091057001707313449209703912516377766830897714258308692640147698024832983803139348752232039406011892072623459023801278311709167711645739791302695267812335892977473099233436195407870283895041476595596045773745186931320336121486781685410964232537289086519805593600396824850422679909466091236096481923441622606152612580418664790468304158037751231920015981092351442e-81",
    "-5.36018107093898588510430587767631807318263365315964330391212583636601223031291956476036019290306221962191714723624648085721751178221913068421409875245348621631836325586049994809546468815695768362536508708169472983714535070219546876581429728163896916683829801501773369649544459506068803622785913910573700650296539836523814404266662794512212878259737854287180394637342485771544258192027242751924688934836998790400617226395093477139378137023424802709450e-82",
    "-1.72531586208714004959942896734041062192619561031451422934161085774702744645568236353919004950375247449743420489176370433925343468531832298568254914854161218702788801000032463038386570071346515996988717703146277609650403821946021365258341042446002651427233343814377261250550074227681246560653472587833709100276056376562942755524306165089716111532616788310656388402796624161830025617877235998522896485907964907771884909525227595160603799196922424164717e-82",
    "-5.18761801009572091522557141050573798042336247515293347867200484395826543814751508656880368789471581580769876174884039086513471691275178317742439344211262282003609221850808066205612317320338072327872563135413678783278539251573657209533971938523800972819871556208074551098230561916264721927152937779188950076719593767483119234516718838241105779693955312342081543655769588421008226298036796764610463211738406344389763817754009967242170842124073798285822e-83",
    "-1.45412780250848146701589822338754869693283040273863091729762346868794758202867983298799199505928369589659766869596757829886818854595757828390140561879014709499689123309757087132897382476476066000478820349725649800649522868196993268835937933566376116427264926759084020961473282717783629745476015211366811538665093428171656220898522208581222482290601248377528287863597847428509696700595683681694285859638784473809875131243360446680053558385929912353734e-83",
    "-3.87604523161406481152552694779843435207220441572923144273650081244097122718738467908190902429362051873966982660242714346555114613330568193002479006714608869931316637262864807031509519287265139556264516515349106847079286070861161782348450912666540319521075714546238934354197269183791803397372187947156756607768658893148817913662473955044707603525041174261387974989518505101532226689139022481543737005878720114374523880002488395518374076784704919593446e-84",
    "-1.03555806723092736044443708884659314777222217481212379585973796952361486180923775706411868289977511319204923047098528689413929582079444902987192055132213792346113063196193882010451984338455207838683515243060006845284679577310201567851344404780920465129153309724991959896359588532022386650813870586047413729084167729717481469925725377092280941668443122415784432992346182362346721226723894659540358420326179723844856847794717818387464814370808812435405e-84",
    "-2.99832895283808873754512304907314368490081728493019183341831671626954131879848357973202958478835000065741897084235587450311412074339195284233554079160765847787390916339589504253276775175280748664979786482272173061520203326526005100153056997171273241610875691998816004192587784078343045004227678701188037112008087587682783062951941602195202771213449390568501477895187897430723541698444064142747814001367718658221025574926128623981944386251103895161248e-85",
    "-9.81659744349770749179473248809769985117509437889324885666265935521484411988608328305023106582294507076259685554309079110437378825817539015649011016378763276358133923755342048548609677920095400388899566415376769180221807196216663212624444654308483914999047468349149730029945762632307711471875803216954298098961566164462018975418994661980148456503873249718226090123546362511721073785942083728900093238876489549518395999922898814320788198573632962781753e-86",
    "-3.47610252560010482442216846239835927873083844772043569591533555495875598584741065922232564896887652700394800114198167116462951453087113896158151577400547972751770622719515201416928049168573896711242849894916386250982106073016629815544132454979031703368604772368452308700071366215206928154243015799900108836457988195568155799228704249124282106108249758852351561513364007370707306045859512746361603534658561422846829709661779666256957470698614199673635e-86",
    "-1.22714301718165771613640445042662469484844086218160564799194979414406560662548887720302388582146977499042840018475229942216906964195667547634582822976858680583732223581935688753688895712680439112102573468013517320337039597209403679704593476415198902225398246549094508794840793927887061187166431925819238939992093061629992602650937600106823112157143267079724840321011326821062676230681068576210244109197588452010326457183636106060478352077014604074010e-86",
    "-4.08187375506260945172726876979534393408913993541496852426666383153724310419733918517537291943083483731745010431477896688425959133851877713637494512475940116956714021903051983039422040982395702184215456129466172886016463428047242368236742003706676462416737943772813048606351100376169087852478230918065340235735614895700907137175965878889378027538583852196710064282411777366189169863034035884821721214761582925558005799742825942100760852413447492206429e-87",
    "-1.25083058415937993780037984666606694683894205770304403270929473048988640957900387349793970613050611475376346805692116830150846768737235073643809355585070652236262648712006968065261000991000195079538023522305439465045540068079456559475623375805216761722636380004161702094476031886207819585130095253994586512603392071693879439066084519440347438140255207831336990837631499339477921730560409070536132396052382332358176475089166339567635542330278675903163e-87",
    "-3.54305150375001308486485515861090961366423089897073894945910461319456073234399043803373503242486909796212293379560214909585381753870257127683787459998309955165225041126996762248746260648836092483650482935117757897211858026190398048932499888435357144124353069472937266951146804644999864172765091654780258548656355129318840012039443320179063008474161334267607796733665135112680585504389164548379567777680450343375949539588032711713406375638828570152528e-88",
    "-9.54819504462048590427962964208366627748394480509268327751200887440512933454159394686282923589645861377784537121283457260106077175080253630330025785097513794312976920351571339774446064542757677316799436050483205044484278542170448322161916737678978254666465798894396752789414176698475190368778234944802642121828840343835021004151378025968448346756296886036172865112017930640842646420931021145104747593591613574433663362647646542366371583140579649993580e-89",
    "-2.58725573402772532655634816562009442102278997469591951139812827396855942158057148760933710234059842975316689338230746466615413944953052264040597948155289662837647663426633576005928303412656594174918958256968055558681324094544867665158753451510380780474509237646333020568428374811208958691604820651992163976277957101560626808413719919483702676266407259905095716896268914316662222025915610834192998455206989026315759929707968522605911468962257071790029e-89",
    "-7.44532545920199306652218520070709118930649535030396014103935927386158988972279953743550084098032269099961926658596477786982961435117361439938139845275863258444084156453499353458384292255879392754845945283857927809997108235471790539496333395750557225919859352453649462377272360123671992145591481632084353399273861522795989929936528195810379010879096849241285338071905839857913637399257319998838412526878196496623487109572869446617476030275823572940970e-90",
    "-2.25891547790844806156968045027625179407369086566279200938597820564334087302405148891889548792118877930515803354580754256664062394762297605350386406564005851422297908440072756176558328561302527906015199249862325414334298029729429503257862897692284799510566215197609199586902200771587109365008533432114582201796031448732304296239245007655590529723975610580501315195844516429323723624153167283769774061605518230414520497241907402123262321073128098359543e-90",
    "-6.59288722543697349562635457779831655277207212988413615200209380361464554178424250045915336698896793563899490237537587429973360566114610884185301906611552492084518071371969351881251910621431492456764677710494654409202571602188917784168024557594715647013931017697901723842994214096980995931142754320313652424403193290683399234737463708608900705356119563463429059818913590477352412244058006346418226979459674673841858972152657490514116685770267114809551e-91",
    "-1.56568320954267423537179634154837988106622658401217841021571373244308676544541305780034453441131941847978819281798697278782905754821235467462651640337173026843905323238688974576522042190750118386378733286197035284497794917534067850210985763733750482177796843260961624276961675127067072276123738950623340446699835767053599277210692221817355546809890034395589836077891101818054152833770890285936238878229435509278823752952168215475887819618071802426626e-91",
    "-1.66061780350963053891196114051673937588770975818173751750929797232819209148919505530655579494932820706110058830556308130814067775413898558049763946348204178834528130243226824090578007505225077765165080695319462162515497682504838702838816476058593820253239955253336946807373219114000195982119377396689774874579037830414726645498105762276578616528858338236560518533775778093397646124296121453705250053530242323834720657642724986815078317891211339201245e-92",
    "1.01614654678426639952434893394564137191200173997149549693338012772440857121117949732434523551797486057788916682484895198289877658346549414588812590208798455389939200029510880956488838733220295550077149332696701224277801627399631302855326825221199473637289112586134000296085325246461752293204469516398764349636452391677345031332653742470547241668026690770593862218428241195633339879105090824744999166442041488940475038686354168625312458186359152857475e-92",
    "8.93646966834752330459121054958289019593869491965313162244428105657747508137380404776226955730457603267125152858363502421070609435957498812272737011179606175085886203028837728184399256947488273651020068400237011349836442107222252537246274934099845463345758029945522138538513333732624003918226730798489094079003827521679066490210767350766976715607046451770551726485664362707663882115188245927262925460246101938489986945002081968675430360296393793085838e-93",
    "4.55079048562011271271798541187010361002075443078638304058474970804738760065364271476821991231194619039596475165882084050089679355680400352568185288984764703561073081676698477135387711070843457866768081455743361022714766467632780253314360483737486934660319653653893226524740795893034494488714061581481540637291266329822861319451926750199440885718593576957506433294461688564471609662696329176799810584702544389713028696808596407907121246160683491348694e-93",
    "1.85638224479897221114135198911162725885672000609316928381533750590999201269103217819724453104959768783475242353374153460257909969985744555225917248089845366149176859282212940522594055467179645779921897815584159260787900994251731030191661115674316487689741361047011703176164950321577027657909377617460146579205623925253641438471154584035039570919596714042050191996782668577662991583116907400985831716420165172291349260370684416934233340842352268030770e-93",
    "6.64169045793365529313066564223994612556674590002491270606114936195934294460770650623077688105347984951462500642332485618271048508718892278771920045839569265466612276487258041491777489159353768766078462604814656818704681829592285146657273115212535310884509029324091545533988074751487656978993586683893150285176103133033789730059799291748433606293266978038205971862184332033962291933779888478053222533404018107516996280131206191048668111521499673883287e-94",
    "2.20081686100641558948799784418569082191373846463701916733706853191620683350800609051583464962118833776060803728471072777915258517414312812955790839885664302660933352638788540655264578259491494416983432865035104525311107222943230600915150229073536676321683116347424919799411325901507771515213791179887297498352299552665394257121111741872782303792327733974643384482302897078962022034000021072027238554762816235399627800785748223402023646812190240599134e-94",
    "7.10256043858453872924318270031621710483982228159123603135393614693074178786590188710144295408965345758508146297169018029433261464133550185251174964371539233256945254592713285875732944066220736229645320680936265681256873603150562071502027705977303706357353361994536664215159866345465990786450163026303324754321683515449763969322290069477032461956931610461212114175120169986612754337384044858360708184739507722806965264897162122604110427974034686598492e-95",
    "2.33644079328160544106088516583085847198523693842665222178685349234797958573249423394101606323053839222373990213213905824242797741401247365261552626163917820579926136437709472409256832207827626697762270969165299564699087023221601025726152145001073125562201345839001438371581734547878751504891054982792618154959171356032729496768987156000498840977075754992967020434903519952344924261196170597683863181162747868633765956757310072353009057003775413607833e-95",
    "8.01322139905337331802183830723271093936590726915378108078604684928867134750277462732609266911467874753938486996456872219239301178790377495240854642851393403388653348551397937507862333169255897575650085405259981699884084253557692901737569793275498249598765521816302115861544768976662720646420572941550486000329553314497487988872671865615421027727884043546879656077260461263218167455919650511927878256253856834587378110783988403161927010285251951195222e-96",
    "2.83179309966817405686351487272130944553309943230811359957230731535509595435031542429650895237063492296224513417936730697811636304411976157748957737118228028571476097800437157472469419749520909917350688465260779709801679671157780583331241140851367896752601307445568120517817159791009288364743730727132155457633775187377360564842891194095799790856977630657033418393801349535877262872261911977847497280066575546688326261044623114336981902884497829014131e-96",
    "9.99473930335259932366868418354991560698988866728866304016951678056895746906763130390412625614660184885183569924403780510947826602445507940359492298768301657307652611070179089784238265554915110744952316665148655662189640759172335550429198454393420942979733776827834858627664104394634008637843690520895437885506748647066266190280833339464643993500134218324439961375880135435164518427656673865496584608445606160618535309970874271455722893849934402656268e-97",
    "3.42970960018082308073082348817570502293988813439481683063740330570449823934234283372595381961122165541662583461277980493676524808706064391770356847941912617471921814827243848841440797215565724478538723186788455303996977138127410658796593433710883548320555571458483732318019714442687210572660372709901556785028727265089779985816505035337953040741046290152309792173018865826024522793313003772548792761107762892311824179699161842086941685609885020437594e-97",
    "1.13234254455125027685481032958478291908734431213882105936434900786386737050931936717592649091178980356221438094124706973015054470753634312504534305428916980247129629129166056840194853850459849940693701965767584923758740448384012302330351747411579008288845396496803212138366322214567478378140700632613173553454131853205182897935003253417355628955496450418524031741535289112183671847715211428774558156742499125488921648832006308572214906568278081250696e-97",
    "3.62664054980024376460449801158745717462057295064950232064170254060052114675664809804045659169963089985364092109275796397293344846714578193413865096130874506901987495671001407935156243867884062128313930466967032152013294150209166119634434578431357327866606392717754301212472696049309891335245967420932717962359527939947479421978448633259832678439212713086817546057749488912843605365922444747869214454736923757534294867449683806881110841012169194378639e-98",
    "1.15508632235069022785444713768028125853061947169085017464410505607239935440066776333380428695851989838032284686595699127611239221850691788775350564292158705263230254682853726743265674049460251197029650625064673100798217493393170518657748915641558517221699635603141243891988683676292161062937019497630058150941721142272327736777138036354578960182817906776007535850297740109782342516275841179831520572058571179904646742032832489958254565031934053831275e-98",
    "3.77816947070157966708986634496410364334930433144205455281569742573972426634719019089957578625526883277452485626558192592066730837108540690808474589467004637175394229936079907699289434957228102012545953587395461964228932580368568396521393486640066727325575891842421761677324856115319469631330163359360565433193971122080083680190956694602695519546581952439329561061061642296513876655437017178939941702685995723571075506710115520116063062740218799099503e-99",
    "1.29489793318393488822605751915320054765960102829602839154919503887779118148142910899343878515847085337359059194879844881344079403675291648717805091564225784737162180302317578390939698764267379332027516445752081652256941856849524863147887453317784475768748814156942330966036417862169108026399302690964030690368554665137021948156737954085958529138018769996956595250229599215805338385727559010672196787091982439913913906056898669644366633021154892994125e-99",
    "4.61417835872544342136084374588634304596275576903375400139957149083662898245237596193219648517243144558272952933907334794941310285919655079691562626895865383201403906372778097299257314775855761094841882248413573494088584080939689984052735724760217598250516091725260855840217707975285370124566715567652385253754683121653922561222413472375335123552981945808841541956016474570958141193995694386346935481941826742447361082738131509270631125551672833098955e-100",
    "1.66047651778035220450318921446551122039162876148922195090513468492499717648682225573189417661211236103874944589046081063450904757677104627673184325779485235328328779069929448088589305168899468052795480091870276917552358831844861684984405668235151520811373978887658763872609011166920513688497828361229768556706886476827169972857069007322815748647632805484672817069462152545414343881926884525851011390758971465883107008114236750419084773465691199019600e-100",
    "5.85320508484452695302481462375179193773073318012336574582423836930453084823435210205073921929757702522783517425380019683879491458838685649720212081273800132680929046096327163003478915213862409935293069059063160044395035958978179295403496115441979170704724495157758798664829029845417340270091521306474624982914029070275987243083420458237870731001812578261520251798000098849283742428009618313920963064808953711780204209329534514226396971963194137726651e-101",
    "1.98191658710976653156649019486015394156486782183564399608136111478567318945004582606445540423389749526523025864877283509964874341209902623645625577599431424856791095729074131201429172998891139815202907829625412093276754031402644494539042253754928496574659405492409856647331041010006851704713670848010981814813024247671394691574327056480889822931972614463848306393350820022289457797261068070955365061624593789905704262267038426182210340173262542280374e-101",
    "6.40505520961065882636943249969080321486625086679210907042346579440485006112021942165151386597365649203948073313221635980719773429187776060424926572266825011246737076767848735337942989121498159327221780684657848056459469411935600977786642343984890233980998204637030927823625309099129168152617848861129527866749277021422567260924652236074727764767081486838753682405347830577110891044143530678011010481890089766569881123776517355254594806635621570072597e-102",
    "1.98597348523489607652645511338795216975450718968781401201403425980933439980664967292353287432222505596868859996132224905035683199643645680000061274392841119869385073816638384386690225510253506961037884366099629897612489949861839707644622397102331485159429039185351907195123937558131879140995475477480965911798932736641461383923193287220149512623530194284589896055808360030852716671848994373857859301760410496059474711361147572961136047798737582387839e-102",
    "5.99616417472579852842653540238573264269098543195430808214534008258025820087716663090794684478237574982296824829439358388620150600156886288145608046936408597847672144953915947267546391352080196741423274911844306577800063400249352853926798318763556658679221653710016518871163474525271511149348623775368200951110622698273018564957241696884625559390021042695119116133648049910732132808640023975326149549657908683683737354186136030003311461687967110331364e-103",
    "1.79902539001870304964085265518941335634251053259601747356961483287927559258546249921656548922173029478605856533763606637367731222323985516095890916521130423032583598442875013583788242999376172170767566563254961962700542473540111062301368225657600523931333809638704979367675885874217306839789688197977806952341450983942113856754004186285901330839852255033658088173802681809451558577905216105336510627781159095065949402289026751540446762978415022350131e-103",
    "5.45552554096149326039216048195870061974604198366319000606298370330375540360455379741698251821449811271216377152932926619396033922441081042386747317237023074438879108560774069192846861093904397333198905151871987333499352296145741542881048996466691383264227636158509749380369615608015684217533652722712948571350390553962482432983477647106477927037558045497992140390252069805501053721628564471871951053061074985870082607379339354096164716644453064469102e-104",
    "1.67697552640488359180388184310986319664426050322547006814779961672804346902994144427072908745988440568165324245611758294908280045419891763021413733340626948768550714341205062443913533485311253849702808413655144510806627477867199057239834420342004989862749881457482251096612768634774139048493463430696289465745392822410230058167207822422156515128235527151973517373999094082129740134601911139316727435603149462049304288166985721911622806129863261678551e-104",
    "5.14823782021268412577792708659317055395040651199190753535882406479652469875923531074976678604118523857710045522666844599623488170445898692519385427864595537383248768781562103329267459365943257686997013256136177660289062692217050470314712438263660934425732720283685414541317326969578174338941763883318132122236722088763791364824343125228243471187506375021320904367981979881658776947999111974043408612898923432634022251893255243179007640854480851142033e-105",
    "1.53882740924729929163027777307842253998575968649845650519295646309769528478178916329199433596571881177072345567267293456258622592602854351660748128651321468446390104453899506033251981272638462775509572012976495087496988419274085156132706733053353676292329322316268741623191828368249051890232104097333859265966682265898831654444669078794915312801658925725205279890642888435173936192995942283877191269310359033629711101214631510178676666663600401809624e-105",
    "4.36578696362663725021591775205785432001293459222931519062792424623743559043619387831265649577210656485993004526129082069837255261449633745698528127566290752628806629479124186039336589350672685765257171140353651248456124690186000061958060702520548604811952266009956135826345402763093485767900627525992679131147026397231403862620248118182335732444464281379538730321085050717381294902099808184360531481705398529486108316513271347424807086680143665702159e-106",
    "1.15451608620049588504164125833202325753263200703916543052266968168409626247890181255978383255913954747248058144191316130809543590207312505125942392531234964932557611886806595454480325552050005040104078337953504390936918483934425208114077439563785584231866456764623243198158215576824103885700845307168733675158072937905751782314408532187892440038178175631652264907482168514422202003179290077914791217665171371471309122997384077508159108797248754672193e-106",
    "2.83386554529372376361807172461744284338769434206075639261110134254963715688618206661097352636467974065197291533225818456764744012013660381912605045790127764892137788165458887413274919010633993177935065518709750422962045528317742256744122144361176136682991752655317111378575629095376274692641618361657915411493495538210106821672356457398986362085611660618486243633319591505282411590265753452871923940192552095536833040137280125804842670438557953186060e-107",
    "6.60999324835224245498609726551839597577831316125089520863187146332387551361301667862467825900058494405913757375359011165977704646236852556358086069895789056923694687026413075537054056398694192611205638247487714026752224645565510372885845261364229720440354692444139080495569284296603635807980025093129931408670140649814532566554218403727286819569600575946813790659020167788182876509246352168224743440268298427390957512824949788195406818152867009027347e-108",
    "1.57504762180736188290713085012983791200454509234433563467046824655331669224253938358542117717676577277028145390545345801424798441458726188596869565394650826966307555282673287946710484793046039609878031321332674184095224196357051280832754846288804697034951787137822791525979979317208403113391451257516147225669000788153995606229022024445936468024961362796229667100704463343716136865660414258975682057817128914528317320170649628271925710889675932284917e-108",
    "4.24127616805190944833010707755757337234912520943970341952542982911224329073568136283542364382005023220962818849643337706573124695815662071991076420753720597976357666159520148581787464257103234307092986463465861971001323112575713098852288617249632506437527296221778047125184859931904870630516464566098787683261138075097530814742038333069899276866461901482358517134136568703113249172086487797183606946712740050473516331976606166152236878213059844581327e-109",
    "1.30319028201985488176070349488557725028415538012730324800693559950180553202336961592285116950942782974169834057801973853061652059814805458515378768996086917178051817131930841203042834252593756237739887245551955989354302275894635015635727728009465260741740781712488358693804787836012454730900726968704634458641236948363785155027721483939781386476637598903869794346594950986769876823898797472191983361344799445184130179619691188174385817473093265368951e-109",
    "4.00437611952442654170898967430204207950093221577933639779497600799130041209387501569739610776015894957757520946032387405499123255369227226136476292969642437393266400559526217323326907454093606767306483101714186334418926546340072419888556174988428108993990154562185453029274134541335867757266436951843942667461191173283292381424782148562386273366689286502602648266268778705766200839196171746684287105502099559899447358573317575970853574246767029686188e-110",
    "1.01045928133501825532304782655957695329447035607353641888351421620060592025935407358624291405599723972595668282062720980398825181655718105870151184722389608946769425379862193133364048465019066168765606699148018297056493491449856665495588115062498390429477423692973144209666711862981544019905357443056487406301709529024489377446691737823367241473702873144899873425389881805328088804501480143238295626721394496599558881677338287666914944322009653689288e-110",
    "1.22849436905424377115764193230028917896795090564764456382418822029160321436580879863561369387894896771759809197808425042526593047883574746798158211546794506759623165971264316493420889786402214910917586861091341305019114542075048798656844026861829210914939525997600899675091011539177537913389678541964144324456927709995939304552800539816263226861757356278280618663652019631739321067175828952975557886030260495903925623223626679303199346192990542352366e-111",
    "-6.09941023734817122950761398130410007787803611438706757808276368727747486309390862348103066145148053213503700902266628249797671521479692317715197776170560326696822248641068656874609545578601314354859228200494104061531867935566860822662774935125147783940824566512042680520134096075499102848420157984954630209684539652060276243298334350867704038109777804633532204608302771333261056764654401950730179814398572293083433837839592530694615008391034949204697e-112",
    "-5.88525808302976197703867606353130676760511629849705928940526336151893088324010762022136075807606943466984501100603243146821158999774979681673522348488341791192544237320999160060968538768864723195264074393494105339577575545019576935191594938662747094038588082439781079446401300703474328790014336369331361948569620918790527174456117255324553140212255098548966315798348387995928294626821710381436311540955372131338447321308455001622642284843587629774507e-112",
    "-3.17610758373822403520393389664512784755455830969760889767331091696749315492779877274096443405307611681503649558593266081645886611121990802185668459681920328254286544891384143829424193704335231738037013700961190787594759272544784848826603737627034196301804375014067890756006122537650520403654135550798446113726314448241607931242911210244946222566464539426651010251110356640334726062782296004624279124413651681501513157871717572399831005707452781629897e-112",
    "-1.39179287378056480427637330830651211476878304625477112130161642642683115951183486953288977431605446936823338778415350778813050301185581610898796364203692066631442435044389283443484930165910548565919846970600792897560093915564502336693873246652796416489029067179903886142404396064244992397159596552840471613519253812582856623120904231471976173438784932375250299536976414562775520559126862937481807596180035689023196163220429291269432132382216885801786e-112",
    "-5.49707397602242911019724976790245303585650110029011690553619831104861196852990509971868595487602614694977732085446351419265381781679306552176625511991940714712016643333422357350954598737434897113952211989770100615128195018477028940490079496793341154412334844441157034984024633837900985665410742422127201158051414120340112802047480628297299643583136944306071501797214799183251477106775624387514160410848112970348965610599073727565439249156964330821632e-113",
    "-2.07275398033664408540868197133588842948015583631556799253707747053136955841154122417355572980570759585194187912814456311366353698120416521766019682715142866756613030585355991808942210104922825066324601913985963856031052474436382614106057136986289988634890692155632561233871324451625399067179756068540284154578797722157625825083094147704508804900934882612813245385635721326372724205094519486284545456616772519918429359138581337218262229722651890947130e-113",
    "-7.73751336950112353119267092059370264706524557318704019307723662808244780737730383800194665666445820154240146235884194413981285523556122513846153595409259459428951926616417210724606382993210860829447833548334269132284794067610744771503779551016339444886369613973630237616791491814537139667113808363624605647127985989951665925099565710769954213139243954916453203477458670081034038986544167366132113188896353106451245520098530125915831573469548361335967e-114",
    "-2.90261424664515854334391294281894433193660637498331977061655210567055581429127691671115629834619099861532271214569883160671848725870352845465599661205277939597583414499370839251424375437213183584487621002695543184103450267201954226959279236920109449970382227750826002838794575748140684075433052519239173076866695922056997538220172220044530606620390835954274387801996605017477743086006131733878014702113144007867321464283389645909314548769179304478061e-114",
    "-1.08867240522714411101551703222116956645299651318690373697092253259212040001269971037188281412163134590983138001994482688588066704388080997682285559614149147005309870680639674685482069481428385861285809092598308483265805931198646023319223379308660431822174977836940623057060314072164277086847958912075187824554595065068893451233445742749687070765243370719752893008011666201053519499091168227269486937253631783400609837298886561028878242884759403283660e-114",
    "-4.01926067934092687846176374398290744952892609177996546695571789977697528017531472037038644673295100868293193118886010985474769646571016321403375623275050300757099956406667869334744701613069954844214615803109859426218421614763219645806667097039656385554005490946374528416245199352525775295422031281151389256707868751352637274211368048323962883067627755972044609828025097289700007694110143227685544350935928651515284040998175929765577117951301235573485e-115",
    "-1.43881101261093041475669449260414698571812895620842775878958751453312133366427424786039576048451762894148744699799331892544065289530662195198635585529877140573726702952630399849709349298864472317296379829311436458613746791295816782361657936652883268650205673574803753182496996691063394031350600127779722696009555039546047743267072044104031771108558223581666277967246883595721741281919326093839990056179594451216721518779618113751110976116547396133441e-115",
    "-4.95332655629162273118509976004283154534065082229173654395582663688883801899841760478865638896310057676367117862311910540020269985545636788428930918436816685071163158088385091860828571443567712252498462577652471605285274431106688784487314816066810293703310386336587282176623204098642120629203587338973698759402059537669870248733223860822670249084712534823720926828474081422603896457779986733266815432817980947760205787370257317877251257240907799593017e-116",
    "-1.64055697133278831670696164456498742846135159651352998818726259637050141110537598312798855001618068387503066089548010367145917826961919907557707034366246258769131527612783933548275736348965605071326152381177837483696494682807573386874235694420181146057146057955059148959324401796932901536763698793321270946005173290635852669080980619997360059322092283741295201709808044005347989164560268516510591285865572261698651998379621248510402285333135835657521e-116",
    "-5.27373772965950173212284473569265479501647409575398015185223091911863262597094514912971339183728668981540257882106290242753028116808962758132994401058822095835919119800199341382886263331682791995002484441474055698873537528023463669043935602519367117987187837551450707708933517935653863220013660564474364866410714695348299195941437593656945795397391168575614003876548598776927892187040254769473134062354004835666065820794305172071655149753925966702458e-117",
    "-1.67152547370063177244903143153153716536883206199715933645362054929908770040348483847076507524334833690338376801378668463052214065293450574148991294056033618964764775107952005683962170235190591707088638724742838510714243331796039051414228429959322185629065225187318393014813123854449424141791641957913979017542644645044976629078837845640734165843759770252407681418599846415772548147015525554735791257305101303270528167871949303646127491637040388576210e-117",
    "-5.32056704495148096586413508596332416048545773413749188175060978506931689352806598535972795141978485647287757574565266960172692863712908681548719927997551855004853958027505583243288735526281122973090329670901396772044997948520386800401950038359386692616178767426913563097663828253334203100063427191828267416275491646529003530831610861705982136895577431373983101871596458123626475321054287769807159719988413217516814971172496599830511511497052544413231e-118",
    "-1.72391500260309286566342118114641896320088054377408755073740348044399573885568442660205288064623402762759717663565990791623879258850953405108069439962424600212985384894504061776466463893275118630990244625751801492032184455752341891193100604356322589375031762624938814253328004379512695681584465558740590614401575467752019961907506486372836607334540013696156268338190278525082782992071554233122036314788846339407853244716978364909544469814502453594492e-118",
    "-5.69603088469988484486644752224022461629444552959870083955538089615078114390523456367530468804367183909196971074342685480997604328191298994612494157359032073027779344650607837793311381851787886982255687203412593547239755366751401859170088182406144065992040172060379879292631954776880672175987022262483420759531111565830811835024210491076867671364717320756158556737615857562508087054117721050797562424168286695638409307722682471477165461004764550680468e-119",
    "-1.90053778695891001839127316334108269741164664878169423704776811697807479360812828765209529514961457607743909690112845249357587812238654331606263076443158877438707023122610257130462236986791334839188213542906193420551876353257528317220895411593303014291066816653024066953106540215000585352990855090305499454908018828809859238646983894385049247637549725167483407946248423322427551441378803673843518824508138417053746539853124619692118021680594873171293e-119",
    "-6.31322082711875611410913249872893898843055297877639582528058607893927971908584268642559811143570667827585914616249331802820248228818281237096678401062414076745331441036030315178886991580369536186989096092019029603632339697834890366192352649074699932755944759691196512462741394026175894323994456287761925716825431228352365237700786529491638697929796695054684951866013327341462221699366249662835962656531017332896282969809681313892091143931360322732453e-120",
    "-2.06577884626153428131025755435157003557638321984802190416867219482963263811108281938967767974407157937666629123409823955970692937439556409504742605019706550298087647138979945509193765203177915562361625843792667177961131880055011758508486976182519254368060508325273514680399191324938740247101931550225104313816054812808260934867778398513407984836028295384536190887772055882183920262934008482971810440829455479548249144278939289109976858719664125307363e-120",
    "-6.64096077511725974683436970452354232765085311194380328185293345964909836435240850397208741446005063573142799377641730439191594400841526864652742008810074427037436766638115129363254669487998666129656299878356165829310676164136644672961385526700619058402154512198592282376870791566090454241730949955398238390938787195026064425786589219637231580336538760353529299523469051530644484754807239754208519869422522630946061438690720332888888585569329712364350e-121",
    "-2.10939731062816221405901667987354372780008488522698742523054246582893339633326507420364564505864816283699970366105559870890495090572258844277185849273723685409896932832370701101087092280206376602089339484388354768634113885095474636134858553960625520930173006239686405486949718018975180196199563112474357240507495175170684447777368480737011090449669345193243939115131363011285081380260880164983714510164458650901256883616659837585973885100495114528863e-121",
    "-6.69225403306605368368602350766911851492892674963955367769667645042802045499924153514128234082449622181314260312145650079706207250593644750298651023409148494956743547275076557889995481702951103138576516215746316148792886371878392286517497052343662896963392852977871179020889974090893630879370752759248039790221081238692149748905853574316380035299394433837239028566116870013161210284310855701178918561891456879243337672752910880601938860358725425566390e-122",
    "-2.14150878723769666757183894759418805956768934930509599821598189639886558476526931234834131884605101656070075080080871205252956715111840067116948964816802642076235140938875311761783762422888596608983835487553626046586352834024717537342106670333109276398722881493722671046320849345799292458569731525119374716303626539484232017232710606130101711484690536682872244027180829304775389953499224364254518372701563850099973838436709873128307765128406032705541e-122",
    "-6.92501215952236746641582183218837827260839521288836525183462690355723856397004299182326483373410130086800108904318262339473059014382607259451055163458469626671341356578611356285685736890792577472518565937763238920408691916276777172919698500440843203330829583676750671420522020792338620269829912764161651404105183034271977266761273748204490645111076943701702355018947833160195389241523336014827752583524661319279370374285601338112346183621826996925794e-123",
    "-2.24320666621161645361590951737383146676639352714189853326550749350409590224564303748932730567894301785005632024474433160897404902033099598766948263871070292108661542535132811504430760951334615131349581389468155773750980570513452318353216262230521147444984872063694884487107706235050287147462369982675500423601131394488408422260772135524102747604137418785278915646857830114991440106426510810137106918683775044459828607986762713648286760008024319321533e-123",
    "-7.16296483718473383229675750268281490147697879122075172384151364015654760567593140982106821742176349874756657809419029490290111949031209480126665544391123203297411645472092282636814166186071916353530749280211923295751094709027845354456660046310044313474796238744139268427374064907053472551349405207044840334071642900777015638931976596526291342805238367190313994439057515252872260148273808567851978321104541769855106376236045941392440429593136002125541e-124",
    "-2.21607235448910780836173562048749802924955326742972464997708953184019079687049485544952979843324004207877251784112229981077934582663699077975536869890540652713873413778409281138641899399788370469128854549528730606917072071709252085438869994816524396919766345118746857723760786442226039480048393646868179863435781375281159657232058798129767379426204104455558769482153613475858164535335339584594577028698360371084537103957209867559689559982421339003718e-124",
    "-6.55020078915973049003889675072134315312816554670647880613650150059425169093490521798003106261217018038982117540605174131065505888139959620630220230595908737329166883812783479313608458795221615027190169711122160472303083946553434134914434722921758647989056701065991570498481752283667350512897400315672484835320719977410314507456300682236144348906897338951706420722942130469464688286909042435916137688110549313536836969785752135683440587743408894246846e-125",
    "-1.83342668916065033195061101090820207456283404151498179602235439618477949538803198672001974450430838770551722118734951278732901804251572047855518596963200333754393825269581785672148388733498788650222423542642862481752482990183682401440656372222470852365343698221768551292755629374054954583468278995802545691089256879029537095479495461577989609106182141362230760215271472623309649611919168082931108111963921429361426983673323954229096844868994097429022e-125",
    "-4.84390775822756033458188088014183698734962057840225769579600174543962218426843922454832984416069273159083571780133808701538890164313350441251599906330920217258238720374590102045227149702407567589558498106949897404416563022806752146466716248246042733253546550486113540890991991473855244564023877333211907009645269330891535095039452892938981999373059353265673344218442635767146181185343245459407999160871431981396900661161552975054032017783928262433096e-126",
    "-1.21006291093636272174283831280325538979219582279188059250720892492184516938741618879679394020545319010137025097337679484302641917351572532982471799039473063470672717912338055159543281015727769328667146772619084884900596845681710845612084188045343867859076981465279877399044558727527483468064120602179315786651128066572546014835187208584786727837289386698215310810695178671586762203151531550083496678360093953584913226063390216192765604863979293284938e-126",
    "-2.86647313387320734104126593260056705976734562272580326398157132073641586228628035905216733298273367631735745471415528931382069293042042222779149808476520623483437803846078038044243082519170203580601427770329915793902838453055906341196116396526383602403098574784187875380251495302440378934110769574186437829948373260523738242976505569768379238385667587454613269955074074407352388657574667071825713729606771303345922770511770537521467925911610376570877e-127",
    "-6.36941071427411971378004598374344547570879885926673512519069985450891704397121960135020827147223171811025244060977079164376283364997888548418722472990863629906285865612995921854876292444089110511145010292082465346513508427633126540210929007569962318839846401438416478944024960546854183305130862096097127609072861320670170823614073672439982998812149128656137527452173588388215061349498085786154822968464718099616383697857988975999557406260443057094012e-128",
    "-1.23302901808659580451726353635832123695435280566369527674832276390153147654082981175787743232946153259112107678630503479772754888639305782754939736747252074463717979180481659048179798394263170748427240969609546054892509747179761011264003228324650134263155272512910531072713048283455170395740046569792038464774117783242083930121665051912562353276608946495467969407624801709935025056512882486898657304278522588008209456804768645789284811494420847176082e-128",
    "-1.35023780526661247132216311019894888722947137946700440527252958806528120070388615859845957737924703354259607512955565300374992571340229831871308994923018178839450283762987378107747194076532774179374968688268813982106824665256479331730692482129765153436967602679529765690572017967308992646921133499477177178166272465988768898909800246347315336610132424866461900528579577040009552405838188392616537730378421992340944020102228508099857016742568011183584e-129",
    "5.00879959416561874992154198961980657714130776425262442165593896479274840573101378508338137031169672054425751985868006457424353213836481581329939106470528202984112664810242068800569770852407489418332091895097006259348773911782359114198531197781182463636873716951593458800901110349922219506788703969099752556308827714741250424608780793684433655469320082312363740121562303958202511561600243665325450325478432894452109227458613125869993622714664381963957e-130",
    "5.02761322967402576062622140809449652694233659209847701889952890887836925640027438065842569359523127313623294424886144689822129847825827377959118837382102024092389527031033196845062422129590340543288091224633157175932220737599942288339667764410942345271779886976824034424168265362943461229810129727912441643396896422367636313216011560222432292268471813345026774104421923411900016726691695582118402359819373153860979349029109538721126072627811463827341e-130",
    "2.79470921120555646903568990810535172948940304222958593547321875824349164433228056024600325108568346764098714154839394924104029642265838536960077613328923679221103835600094869609047385089616436040178389780031819315168971702460546103719941319479593953647827926263666700282835931658688790804413224770695563192369020986716627160253219025917255488458025666941903933057492165094022670040800884596814630908261427761226423367955562379224583950641759655140487e-130",
    "1.26683049447538945168205935167832604957711319869267110440810108654593384564900682483564046327604053371713414123697466335350992380305306076790339102030394555076490986409449170497875384274421863427675940967571298139701268619739098234882411318112308806583868290855685348364034108719830342991088214272894341851927104463367730986455279085197641283541120379192266469420279346431701153416413388842904456764212958943006211357779292070290639210857959318480278e-130",
    "5.10994334108188628763793111203939072874259736714811032754615693013256360248032231829216209165647404867358470341876086094377013654795038768775058969820364551997012807407903020267982808540700153346053773759985550537374822682563428411519901380855498804116822799277318984766835767546754942676273132768122055859760325055696707781947442920670237581758521645404608580304614339817505803039604056938615878368217802601880582274494092855005389962622174373627078e-131",
    "1.91502459947393869662458688023212703948248025849470825324618037512244455336586421678458343226260506666517924876648412763705856565135463347808158881495932445598554852926092803144421362859780249039146113514877686934467433305764004984869711485641108575361569255398474569995219678176297112596395577788653603214567546220915189221365065477277881753936073319148340461080086397441533475667942831230116263359841058320996168646045102306628674886477641523665418e-131",
    "6.89738542926340205287867189068713698970086590378701823619944226307348395649060714509926244139927443977754491606233436921180510454136877765388063116363038123057891017673259400737578639193900855672873027411104025343569937680037239840768107033939404379357138809086433530708621633597856108556060982878157322465345798118504783301935815121129864767655845771617780008599966370816407861074601049364383676267753754660748272885370910630329309207243787647086358e-132",
    "2.46065059236742141361835083142032143723558870856049992018165911154348207099968225030932024264695565901588867889157609915744213047487662050937822713102932487834454600364867104874589061391038294671309103870825342008710910237248116684627987450997225008576046386999445434283656841008135507583274277755673409686839147455505421601861478136987558787183150720124281747859482967802462563326355981369027878485596214432819723786823892437436690611003007828339208e-132",
    "8.88607271482017138929748932764441620758385908926813325351563366830243794192891304355081039333573274205355309694298398305318946314110259569072203380713560475297755759314968793885144448005370630935538766808897535344739058752233805559336233872490262035700255764522785065632679643604025046837311508950794307555597038659017602381483068461217428314353604928292173111828727683227029397002677387192202714622047618188453848473569753545460968079869441579443017e-133",
    "3.26946410566287072372942394938120868038352267281663991089798119923580851809193237754320477555086693793757035505370467398869065499486089576686171407064087538903958331659207413547954079567726335362709063117023291271098585986393923694230597462276244952317116711053087240688435253524422638261054056372028309786859856063265334812642280965672455590898444797794972387653852380923025743720413435864684920386514585258193350377595236789971649694553748573952266e-133",
    "1.21506922348579662630572358287356865438195269063704916545541906115053611284159158717319179110854664094425820454925358434712833155899494527176051834007432833841542618016219574748690321746303407485888775887368623278718807788773880849071441875805452928331771531174972995230886682402555360997790912443299083638585768445807413970702466141267407262538620813121380683809685438708933559351781397778615788748306179135455654989916871686595612359339094223959638e-133",
    "4.49131558860368874478988938893108313932461986557494500605597031322540888980532800163909480998289198138486353657519090241975951940677079330285350574212217448982098536464318939337876263181971010449487679461835803463672934374455443066891957291795854091934678570091735751200598438046233960313809275802426971931308965571517844956307586473848079393340405128416930732241116933239983726769675231340194710587009695840466730954042032458793817396293336418095610e-134",
    "1.62947643321251476175062064767423244422092298949177907379850860620824354753176161484231027128270120689308604935482114270975485031361108282963133658264704480883681678768409591958050962811512773983058503399265572168199661546794366169180424472778739311593765195325514327071951973741151412670248319723875661570172519416839397915337634298063242192165842824285469150038925549646866285807574123789865661251769816303386562714014626063215000639190985186992805e-134",
    "5.76476979164903416570866183096699894626088963172097767969473915485877285175785975849862501900701527241842145351640957557309475263547507794105457393624026441541828289752946512070699998804830335792536877004338471808284435217424405719952203527874832546482161057998810301888458136328854332806876383543302726090983636029833688145540464988623654168515969674820089748271532603979361641165689240861537697804177195793514087699323727116149076948299775566440429e-135",
    "1.98965251904625141371436570192681061236234703028669532235828243286902987868806306014942602769510937458649188790123021768632562547104523513068729005899467969891347657863998013700433282146231653642821533666904149081891137960987201694989903483728880781931289966895717482096838524916001632397623421894916199765420662749053835472981939591211358486202501636790732235588163260213091402790337767558736442558766965449363409733573611217529021463676099795410246e-135",
    "6.73746109443860421497492819470654570991697001445430800412635285253867800611127591028298000549265766391966960053833665395061214475134510791748934035473475170682360222363559567757347063796660807048366628566444097036566621122167089733640207543815906987645136824138472408072618800697111073950167391249954888066130991518596312993329405218217152065283905779947000331169679453161487774733989704775507072404924239792026646576384782792086275433956008746210662e-136",
    "2.25630499952700131278527560276891210283484947183771017290795861522483305210200310027302603906135933611310970456959725296892993895237195864752020625965784322944764993479281369083279250119634686687345593007157364177524835224753578346668404864400627567846768342451647641908307013031006044232859887904018990475379930231294966704630652367571739059910122629491996222149942205551177544087694121130836079103268480634463418584210217248896269296281900917217985e-136",
    "7.52357595153760728844038709813386241661387952092550833167221397544266619332154528410399433800264148218894802727728320782947683900959738988086872090468245206807174745977696325390089849474638233977371796284126850923191209825204025432868976915835599485909804539421709601499734688711580189074677256657240530149435614034021053827908708853037729710563034260027650190665648910254200860993546126805616795052777475617312288214391160135440686297693718518131825e-137",
    "2.50453071960196974980357141763921285395435307286724079638350122291365660744826215988769092713713281247540556849354245712782294641299424913731770810150362968151100262413392159833707521676559589953456367022639944383332190237583562077804303643843531993533983450316929232850640019696175648956537482552785367865723142782179961466988836572994182081280950053360756056324730300824432778762900591945323293048738582962228083207682089735052304164277680908257007e-137",
    "8.30397722084198756915816698166230961320596974071584460982674637155892553163484465375380497686399133999941801771774821124497024867564279208473182338242136881452259872879975724124964752650351459336405481915487732329861778313956205217627348053925825193710861215835906724216176211196932073759180607391553881070037138099155714301659555891379104664389514849014665470514414034883102785838536130291107833095663550117424778574931799725863990081376241960755227e-138",
    "2.72685902347314981827720545908442624495580745160967999138313490856011473831606459290323479120036306576024637769678685133900405344514665378656345812063398309541611720708736841331231828372925207384379207618244369041934073681823635797055841331100958398277302365484908154865859589029699471842740217526447873913012397665352781290534317817354463417871409148952953701807835544908933526643254560505227910138219391893381868676777080052451472815059912927881115e-138",
    "8.81787953074431759701533437742615813663890849860223575445677130674947676515543216265254818742735183717179966078073824394021883813741124444282616405180697934394494747609557428660821174115564046015965589867935723280519130108946007085920672123678136871518972037766539934058041050372085586098866337592551152630906608489460468601776245027206029197803496425869283450848342937037517742204476879894633475129441405728047972658247894830370119645242499383826323e-139",
    "2.79980172462668467132612689594987165945950896833026304062453157023571349675610760442753430105262829969700254151269310836960015589034553523243084113428100739896196085409056600712217665236625791933374936980962377288333709699129642502660265962358116951108672467513714333321219940689724320598639054813216824848381417540824922304734680565681078810993057761559666701096648805453749290232847252241531759493320923093927072915107979391016387029529237825308322e-139",
    "8.74331041456644816059629765912483586021053066433906539250703184563438076970541725782398021033891631537211792820445808297365507897041840510960746657133644397020625954659798395258871179045577209903887222756774112864699231161222982941501820819139400352677660653725190256787932602075663670295871592910164919194148187276351910591800562880880023257797963274520543653412356532922427373454174174560521041469290236337286880162799516534028287726995174772000728e-140",
    "2.70261645384080756230634585959825281110920347968728452304283602860565884288295264106856244492619635484694792800326319510946901278319265496540007048545898481599787525514225902685920407162771123192719195275508126628744231264677454606262242930557625291293712819255152599974681740700461727641575154692742466457241092557923244171114899843301501338726370581611233541692922254038615038584492142287882045313065840552482127366037144204767756693252006664869082e-140",
    "8.34607014121015337719536214649889604597558455497372686754070745215713179559928078701408325198978200183923996586381924306787293185084267073153253602318921319647022749962447071873691346959588416081049445837625632212161545004748184545933106440684047355910737838358476585674434567421397140935021968846946391941738713834641181143952031914364799306384404280070723199714248608357509699038837479989277961010438606827156248316443366313595049099802484537134833e-141",
    "2.59643295069775930980407660466606353470517243591634934910520801932766867781695608572014538877129958522419140972773670915319490652161955430593372036233466589327080974590651648346569338161585450661303027210665627062041503624097095669779761862339032938047698201605389095239007518747613253295733871126668869494019530892531071413951576774055829244095056839132873137585943748803904747580686547110538680377601552866069573155822077550053509355690363980487603e-141",
    "8.16082925549864091687475700898117438496859334455976090463034185270055816539335563830746229159119091809152852287067456938173558797141999061471253468137446265080496592880981050863917603167988629454423863277788542781333790168720368272949859248803267146765736428549229955582513110933485674297852338087795658471610350167774897735628882130304775554055021787349089134734998925163913168385279070637071873545022124759184986472563526018364059775259081555904530e-142",
    "2.57971939317727566862341414716489240978510844925080409291149918723750262414098163598225599043443583940708776215241416237601026533307214298417895154056956012797318186569365703647482678344733196729866947804976480354851900494738954753029905125410614318445486527118713551814037104287354917473629560170133870459916261618613260646704557503928124693368157956807336783284942814524501005998399110476774794119501271826806964225357723331043568046704549116896344e-142",
    "8.11915434948050371621863606559090198385694892659807680750550073462187051309638827309686534141599225845710456359420116458285444828540569381590811164265661047154412809013884063635321107758295718389522307360644578611752861581985250722407829411828264721264487002925159716672587085132343771166387760303396114122060806718742783062816773974912998636744857510447833040824005653595089938790476810557175202767804374266696541197908215925666704257625782681509639e-143",
    "2.51576015211894070940708249648915981947488143140416378055506905233042126162733527243961065583877217414435621308287917724966517690493577381730673435373702147465355792159570379606063812671314775928896467993426063174986714053214989921506345116786352504102208035411182416106775634855260387700936308094114084656047539770451192942389546402340388481239451906820579400627605000595376413086319393860373434671016122233222393214325675389631639255684364048500508e-143",
    "7.60949780621202354320377828085540683182469554702253974660451329794907279514610629484420926066121196616232646186980100684974820137054764081145179670088963931121812449347075102218551065479802864595199063074295458199598912521572898891395664986242722884057829919427377658745580689338706839800245638072672233919391621676307266380526396942163322862505519755519787672799201207227007021085706967593661268420167121449958400330305385488279046967679102687910101e-144",
    "2.23806707153543534384609655522548501756424202676011327097488575654374209712626619338190216585308380213996556907086431175183809294595587087059934812888455940748473992913671261647768180385124970117201970368458667425167987928549893104344194739363848143137912469031373671893355189325048719227652125895215993629266115920210635837579563808934210868097307812685978766733012488723536374333546405250084989786314992706574785967448004850168898773173324525600181e-144",
    "6.40265594867103922113941987652536057529334970987847990164279983626229963591291374830874466026451113884950573116173246589047588134243716915430229335271525272500662085343774856580608624376032659051038137503886609329294273805254558572951940271008720812967795320281717553409527304730369563420999507504440973746164206528436943267717977730084500267077570348688192620519901264821816930044750351036683325980475317886508515937725668281842275177518400142350910e-145",
    "1.78482641727966934405813619291638746781958714928812268532960476751369456417566550288291243551817704657635185936420651618770226137474396969614268509897991012671890378338048227003013248651598594340968739040158355551710553583505625373097383384235969701667267521827656435939503238647731631807852990387788732776084434758550730968636961042737244488863114478604001290027508082010116765212053276278869823357310886587257405783539281001507933416866075092305234e-145",
    "4.83585714105183454144726108376064847604876942536951989508480206904114445461532114795138318080962905278928519960351613937341743114163751125326985587712765415766046692164437283995553865021311035779261873312044332362306002708080474228486918576620118056019679776080653136293422903593397170472883998336041672516274916012995035447638081100325899073465660037619003489848855692800389390165726253900009394216534142831762492825039772676172104782731568614923845e-146",
    "1.25243678919643396672280664514714293650033030760195053646143437590087312406973812328485639068963791328498069187955022049626461902370384196639873499364421444303126673794609534055039306196253289702300416830762762820943163435989836843347771433533008970231213099764640513399804556886685568548890478719463245897748663741376189656634654353141772596910521227447431699501597761330904579034051535499696392991229351131981348628139123604784778278044604739856616e-146",
    "2.95178195913714756102675876090793652376826783173634972459247386192119851916967709507372063855843555585375735929646356614323051488092432794571277867656092066804570091780206815106710294347161452661696245954814584703154741003933556494862987220533006300676456919921324942092459028726789931001014270553538430882725661471481991163119510405346503920186762480749003075095673978656775410928899247822570633960185850196246698209452284178255016622148422365005079e-147",
    "5.45844150243917918066477964463490498971546947004371315955453176287582407145558896707717165144819513480197123015352121771680237507670010709657373333626190272946163745537572582880713626440693392168333406279565754288717045963912300138167683053416263366217524581721382956741058889966086433429137887527592764824973900727489217595644557042196334364888890404180783060835691570177093175913729643979204063897676572541443095078274257887309220636760562231381609e-148",
    "2.29801610821237146004474328615136569796307179976469738055772408638675214444436295973233838614808990415954656627778876506165950311938023685545023847728830570563763829054853917952404956641664415648272321334645947178015646587104730570766996828029719028511399189410300608520640576198135463137959231398863729625706766690446492099691393202758731395166901207624987028521088167240103398379327600174635788509369943084944122296980828980091507160343021416561687e-149",
    "-4.81866645939542389645727616352582773955756779578646660230886348342655870155992765164731668811694795112025928248913099471268672583594149546396673837339014328700486534150047779436054907438033343893387985415824675976393868488892661562170801203287643969418117606570207296051726289104362605495974005985739531700876551953973452523841003786048855577729763978653498627749557464395643941200911501660021723356008861107094443233534242185287285447170953485810739e-149",
    "-3.44678220310868251708323193562055160901664326595317881468595475896970635358996878004189371390939362420414331600412541286286481974625867970849158810728667648059939003583854545939883905020086818259683368313959714897001122716104490749791902766619033821469806228130717287850829165537635076761860712724416231616254407787633442294986315993412184949253945386491299147901990794325701242299976971071548888661678195046668435067183015544771996759289361403004421e-149",
    "-1.70936276741105265526443744049378860045025148285928783202076606253177698390942775390991114493876155230416525513619801994319505128051492721262904353712579233816899517488432983670854624249458624903205781937160020179400877762488504302762965678203420311017817514826083181187579565016924240288949970863114714472937448754869789635579630271257700662214832172262848685099412230500035729504222772046836126974665352479996053611233782898551823007386532075177438e-149",
    "-7.27341049450771604093594099097695467685656653460781936649414726781426922316530920777991937124725068410006489000403054308246672547350528994305546800345595860443806416211094652191367548816895441951144731800008365849687313121487638434487502442557814016301848634629836355669063332411627227967684748318223389079410518625614891706558953515865725514126883454991149864945290189112560237504122852796628731313092445502277435329565382571194961135592613961571661e-150",
    "-2.84079948649563037054436783385541015475268548138370288108283753868932716987625281349879322790681122682437018288894309723252390431641919222028408244055556904058609989107731187268694441030290713907006338606856003355537145767990713858096420801091359557555171689213763491381322392015164385134881745177023708187606874232548064263034268051187859945160559608916244801859871871433350472918616164351279103336118735857420061997094449057129972628419493504617981e-150",
    "-1.05530016304054201345883833233825246696769579921318339586344825774440581980779342637867121209623291794381013949437705897155243331553777661068531244036383303658042614041075010310207591013790192465352158630305982691467024345532208304666034592940912324897603871440696451072720957616172922542940664840659840570799409599552283048020280033230386529816230964103448901497693843462455413924490169033725754252399851180430288433143724931573010037649479124924554e-150",
    "-3.81688623896861293941882393512858239222182478303060663402589927179019204927084135866078339732134144770039177383095837109255776574122091712177057135549703211176295560210061579400859314184975400064833654351553443119641472521972801870250494729839862182977226531147149087848795295789362387921263450525316504147024369806203324398724334565024847657504667765442216028635771914889195253095651266156577185847478845080047410001821050034740051141964745603454844e-151",
    "-1.36448422277496673966272411098346635070553124381855185127295470649021231765818522843648913756902354567379941530747821268654259407224476411076506090186044791395434491617016281911149878878144384948656066303268192128866157256616520513332958252792245961694466519065722955331537778974226034347160191304038418264554402377336889661744967338691490115472523328369461429682546917650723987634017754463773229466568803540612850519878583322649243209005149046248515e-151",
    "-4.85495555698758890346025306621472317950660152270322892945409953445390411741463764452978242232418382921929569752518388546361138164371988158851436504387279568580263959995040925064645619180412522666610201269212877309837287313946201291232355711733910371874452965839115665089447110053866059862310696389622171152001890067828900952002588679701814277092687836930068721608321902000040774405369952053783393953372739679087739866884211436289526528404222165348007e-152",
    "-1.71963115526720237822163148618915784448461649524430619098019053073540276266387934590842791119940386276902732565395434557878680442309888175471354420264413110573533127905816282989004746913981487546366766138589424918232242995692167523839719783114362286957383907111846591919580694895499342235589227275126057746117406226260282290339547714971076240701594280775679046808439655956687461858192817332262790923508757476855366082693470560713029592268272923382705e-152",
    "-6.04217416210696268738528787448224536556314834290800804896063040923237434436876988272659365330846792237759111544494610011339212566618032972072900399890802265761986139319074789025936705848545767011752412542871793491763471910050474462194837925625829973042060235004074354785278049889484827123315645228273902071484770531888533698117238704215219751529810853910366693573113406885870450071933975353906943031216809871816173404324291049901287593842069069861310e-153",
    "-2.09853646502016021168525036438621877470151410451226613207326768857942451737171860150428320929842339814097355456247259278685897662678920574678963052066936964549611835522961236358647314796110421269820040426805351827335243553255946211774814607038427445822631120057228061258205355772010770287278685983869853289264000409958323429569325286794123304997009022770235910548535740981024228109671131799005640381376788019712606553596824440148234555663194392647344e-153",
    "-7.19698579490936330584320924791882116788917617699535085853473935205362070406172041415530236880514950413641501558803868215573893833226216247181106542473410132607339255752543470239821259627009793012062272195828345309773878520451421815550110722731045392056507878785526505318286526377661934177157753911046756802405385644264589538324250179356763989751915526160212649941179168330729975248834534089642294898553817005458498638168050611945459926339117383362242e-154",
    "-2.44264449065494521945651560441591146693327381452122768998013933829700682517302432909736469189370662238566704631354229737041844581063485005863182102311531857731600596197186164384333750347966791504402512786906787218553856727117234577066839486925242673479446848960195955209695420966912508768694906730215098397154934298652854865500979748586015428950227463275972306395474093726018929853620645675531991249966165848856336489009904763472862893256808048388826e-154",
    "-8.24195248282946837216979526070510288253271393033651455874204012502170941531264451519727691922356277320032888074304230692719027269395819881474437447749365361514381665423068049695256427580666275857333131809755123177300389198921874168862823220364374250073679944267381068609359890279322677290530778069175635430905022993429580656781794199664448156333552659648323516024435854114887949525245724892835498267164237736351988993259674126620555542188454280880457e-155",
    "-2.77810369986569877112194582355885731256230421428871933461373867387069245154443396828803279465240629523031842711262768791894534511397293769776315106968453790868991139971892044842020655268801000669554476064788834232182884166220356095306946777152212182209637721654472562034237742413999784851408952039660152563035678943041076533604712765658341069055514716405399455547443265861059650379815905543854870524596647874417268918687036883473878536358603912072857e-155",
    "-9.37933256387281794812383570154866278513228288027703126276962450347131824199164883754350898038861223279220662467506140622961066797093828069749468987216120644615880223200533941213769130091642289468021036837852261420876068731887825130513212239190077428236729516797348263188392473189594910595160382898616120887296811797947402598344619515832014193448964437459618055399176256889848654661165574904300550808180969430651173108764843134664604021986882892394821e-156",
    "-3.16893813302600593671154961354477945846011594004760026202343973226444651501481253730698558089352634711990012221964537402424340885793150113218481289440130793905140514237480861814333618108832582731683825038718955217119517027156727582215367913587993624634208292789941493970367821093510880423777031244539829549224177316229028745371818168755841911797641028155383689636723460153410888299808556182416981092124394350745297789551946730573008021098828315941509e-156",
    "-1.06711072052141677396299607444635877573564975334209148443414915591567225806729773209696445785363287842133973853604813812438236357538381155083408134599840191586444005949681655053596475410071894050720594601798994522544765664249771774794330896330934276363910793980070767160678229471696367019079923456058742951920144704011190121130460142004603382540807004147522857581510012302979480454382116610308982467506528005691625571099213295991121889672758568002665e-156",
    "-3.56218318314007872322936580890695126967343912512500994206926507578773382631666110865072497372564444963854871421816236583005356155640135877693418179653608994212315477891146366621322468031525894719876872199180572064490617593472171182314207585577772415709823009822045743405473380146060349830624986697935771594897049418526730369623530797532374372927743780634089383955143556413305478705319094460810068306695710455169423962498922315011301249783322913611936e-157",
    "-1.17341646539084363828719522137846010375863595420462131644565032037650153081592852836230343722797735739256866506916970202793860435195594074768223878401399740546347785670585701140297496339311231617329315707048467955554129830799833695918114861282777603118303509201783880113137877763190920411816047721202838549409398193786628593697573169180473840290645340771989632335653335707594852877829832111021576643903288126897297819165626749210760374597790864204786e-157",
    "-3.80584229448828758841108774432493803786421637585633868847381228429316905227827628765283703313458585171946770831907106299350617853749172321884454506427641272910710568467799563960929533291543345890813391183255342779947844783228652639668544215038215585742601353087895032376212839238693114930262925270273232266226985780971812628610635649248236188837844819058580733258425058792462720923408639514797175361672462193660424711173742648241023531267898146564689e-158",
    "-1.21609076993998123834273128667217220999642684679247361916008150286518596734612997507079641702879581292455702779607305265180852740475386152522517269237973900324712699643466397970261200284824863398570452195584611167233548345623202151387213115073895915894520454300818456388191701628612738726562502817803174082990902467115721834970668836087330449945760171327524605755494135482373584604263317310205370474015754413274526505542009964334832705120683892012047e-158",
    "-3.83914099402274951765631678570752451354323416110585978853216228634618683631654993500456201075213820741035273943566348058702836696205497687798791756548242162919021447179953744958908531249996542183193581479422078631311492607791510869455346537110918051582415378891385053389682675906889174154141994735019771948980526788534717587475360313216805819444044036820818584925801103230383919658554134703376735024988081343419867958590426865684372199241101070519400e-159",
    "-1.20190214895315439355790009191001411520620216307762144856014657002163375712818157414948521882738967355817277371479427161161809662150093608784469309609332991123020318680458261803947861947214212288144379527440060986806226328529289498860204047733599402417095391195157928999924329352138038256639106126436516440708274469796804871438504572529822524518114849385098261624038111673624396517354360638851608110168667003140188615338544068145645010276248060699637e-159",
    "-3.74168739446272739981862285268427837094081541834070584041426664131448542920341089800640860351080027536878365908748693621966884840459013852527811158896892045991547334410726361111609340125100683232262895943149399199829961341218727596532619743687084046196687317725479680654400707156577906861448740384128773993809486350911825824701375247697039099379637925375187304721320177621670457249854823412264850472884584070782555911340246438403033839421619859118061e-160",
    "-1.15862404282283424639153581254938022729246527832640128904542313462720205045751153922434058798793526213104480651337549557874943609066917877327530895637068831219393685029727292451584489967916081677811385953162202672212965504947894233482620364910672122093260239727574179748604167890835514135836742783016568267769004345751216869742826541593931081882603418389431576851154806379619951761343197422451169731046805837622672895411843723544892421012226577931613e-160",
    "-3.55906312738716684317237992246642039296198866067917315905352177092408391883241264021506556990110787103703229433530305276023804815006435873670415590435682864493912553008472169090197006458830598036146933385319866730811843424425904317293228957211699726930153237295860263977124294107004800278969457565601357123899550198152046215466791799595423847258444603356519436859622095135176294691646078719961403178459174296527234797365562458144453211752038999222243e-161",
    "-1.07948976619201737012136722461839359387996950395312707108608735860248165225896249457505718607967408823047199058663375351159503089286052380595844645800632481856983281336383196564914792636827025198295599040829742392923818471982200169532471508106032708396991523394735005574235931203176674226423912977227754732477026796104050458310256587868552910851213633311579775038891109184757221791688321121896588769986001013276772256524662123482326060064685372866034e-161",
    "-3.21710506635087508970224599346576832428419810137844617810637017451419681460311527527205135078899085204586919650385438474339970253681169773242847793334091481505183149569377090387157858330562196582477472239201846259558226207127626038476924802460114331768810720976051055619311020038568938706721926966608860930908694005406570769486536284368021933959264237616074241415688321902320434787435419437878379332716636740354124957519768434798782152137915005623422e-162",
    "-9.38901804718095513099046505693734869870825389232353809134187012307201909022320908163118186048650677946786361714245270734489012109365898769076959295887520302539371995506020637936708494669705379440384965823198598824531423527355242239630374575430344667960573770751643925320501351419953879276609895505588019965188861381312655267693039454979002223448560240256651367356086313415374882754378627514893212707494704735167632209960939059510080466086955219678237e-163",
    "-2.68125390243714968358340895346724353717718905493961141802137892179775950367993710910808252027696541477762817898994472579545147619866306080031041480866586470614342238471251689802776334224072601062976738623981963698640487410142647257363305395691289065060340553221317371092695313136942767346449995526010564897874230357564171434326950963077253781390400174863518749373210142444072454494373846698807163934991077176479923817279340289862614391076413475137951e-163",
    "-7.50302977706082849421516565010193580514197899947564026078622872029587268470663898233683492969192543460665212590211280134572794154280285432021025047127918095620548928041555640329609153674026882077853313344532630258401721329627276272553616012129991358283752114389431108971879886508830133811229778410412743627759737851811202352682716556905010934894224722508425816446013796883089205920789426441582805749259931274385648776519533752184738320949940200169953e-164",
    "-2.06006412311512718894437436468104925210591900925288393748022929417265614544794977506649107984843767308707141253856382058323536511831598636974862610134616403837580214769104438621157825788775070920969650542170195117620447897989331555891295384358896758159248847985631587754867848732632260910891113609995028587781203991510746330161580894082266534630955167988154509747302535590374387426080156305410638987367999807988168090221622975118086585502494907398751e-164",
    "-5.52877734855464627613207321744211642523403885784046992764048257277535513056472022371117406999935363372271989265225347912724891009103759985390911361465773987170387685692621962709369311608588422705453091403757519586642274503155460482009588270297505408308646404442807216957468007351482616136728308328521202035432309969327241777550615155770354903319006393250347736454844999307512502946072856470975003763756339652492406702940083698919845498834471491435106e-165",
    "-1.42591903903208045664282290992118896436880643157929759558327958358207792349836478778407936908459683210947111418477455152947088195390803575201873994901229246931677187271260384078155371962188452705723993060535963410473839345808519968123064936038058965154669355928463719188445417761619253199414584449186679402737540019476877606317572564467323199441377579896084373560609312719559095586929920657976887359205218086333605365661207698799656292115760840760292e-165",
    "-3.37632445683371267092015099535466732214753614975643935362530642169259326389031544849564635671857703929924638592605448808431154264676403712599614678068496294532008173733651339551116255880268149625067925274992517504581674168016056274157514525058152453359728314650336174714360756441305245954253280279256239867508429671312137091883036367595549047099723028498706103460640147410032643873412012072097514932590752484958271701518878115914508044756201739495135e-166",
    "-6.44892471725705202462903314632000778854470000635636981848033526781895060231166964460409518761829247512651119513030778831657981625077664590765083833996446716229453768767331522505287857182215072183923557226885878294587222574880213801823295888706763051836226461951695857505193816411845594864888096010481980412605130888497687689916594014160332241511901533738052068170908604340948608988186071306443728132590334810529907941795852463837334581856605926912487e-167",
    "-4.33505910789781125399652613959662884920170354978798383273079293722418520181843475606234738266878601590102263001590191297991679097081268042620900470570453427528438197870459957149387250728730048667486316186600008608387705993331996241769682448773264575651979901375351389148712919936701854915929665458153631172545400654516307996576479724665906863319278346210339928464139153573616980770916850230433273054198636496885842532188058732695160312398326773680847e-168",
    "4.59398126095066748627842458788899716752853544967650719431212545835637221862333380736896655632737466911908606771337852950904513801634703905037579875347845057908628953634436318506718039959934392872749019053998159930407565785056578882693550363911973272325193261937119470219659065527125126426146128559247004970399289663445590475857200925440381119535856900054874538367663341988930249646640561320034989571175815925699560801835002369650162187500650977272808e-168",
    "3.57566102688855507427538525697577691416986767944474349276479431178147233870801949607540030217539913319333704589524249831220043380543915544192843429887133005787648898760115335030884438142249742292351486319406922349503768169775818531111476624830775443880553345712609777242022338645896614155561737871874555241436907900702243556335147708972728979779917582075478056966962095477351740177063230143989304506922701260830077043800406491803520299145721699258368e-168",
    "1.85291884243744374807656333576022885920777049444987640552021860548086478481427756011231105471857278941258206959571471858066816886268050674302391218869527079552068221627846802912960867840821562326371181381407143837723046511144579176098186997980425970039643776774039983712764526821301540844523237103140610366877486027064903615932637573652706311043641873475886498976243005413024532749933480805145267498837511151351325698447575572593611895396883582473317e-168",
    "8.23329168175164924270490884412368452545506559377419731971151085355811709051128683564734118248322714794878465587483816283854197905277829768666643852431854014487209483426276504959871517892660513917008197347109856719637225498677269667167768132668405100125690355023207949618037888600010818817098915438093741152765320064431975095474813780704242066972089033245848112539351551968075367986775587902763666805320770908487476270445813810977308438738685392201732e-169",
    "3.37191453632274672764366299431279074752819448387099876315684853708936726451065231230467833068978541804271581095459780735727813742460348966773520669177423508911819759654473186220388898980502560358001015850511134422337323059131734639357894244544981560907844160522060270811208156963458512635110143721545198335193369567492196291424948238018474393247768607781993101674915183538092291219574310658037392611360143326239058069387856550881007382458660409079198e-169",
    "1.31598758934052068152734496017777748933375042828596885694202768447714621508656286185676404645422397680842512251093645901106650555285766980858303130855782297148945055725924660573006947682056748063249531477308806688404366296780396147571556816587471023333132875361473628245862163497419955867687045626328675860709417412412521102276946188260511963300371535633020626062130084600006665042120870275763517725875096163135513820373797681152154948554354841356294e-169",
    "4.98471428316162779033372647542924731903007071034020421306110037585732163747486217658388109457077749991304101660529840325117309393555836111214536892487773920165095393272347181476323192785794706030833467378790787875780610954380929719266637453003112877746940640504270193673855381542578461897541331815769539388610292358233171777620022432939258712378609271675722286278513008289526906774029460589555744886541857835087066649744598045757844015081009031305500e-170",
    "1.85020126917264740620033593157980549085827765059943659855598340343183774528823215149934017256620830984209260914550698464603800307940973937032278264467289615497398594721163764137296016212442740120306379397969261709246290743825240970352464621925391044445648996614558298610132836076729771217846912010686618235885977113261626906715931244773377245908743986969811274271007004452758076365515482938957486283254709234237335420869377074421196298457142504955827e-170",
    "6.75509003709311559239020217471838863230200504979097496821599091064147004474244744174617532060658025258607114901194701854006687878542183609900220910753261632319230768105851671444394304620485111956823263712609202377113668091801611943367800257189387095879461312582956202987499451391583257377566917893658252676783325083996747596842428614166784069759294750276861539406649244555776913591901374818699936990384352392679605734096863805317243092328650378556490e-171",
    "2.42671736087538434842591092705236593067669719341479553974078139413744064426001442838962387111536097783824934565264530561221834373139681805196624169592604869659728496957971294030678097375611886223193857914532640234488064552275267052468661753055672565188336245947309232018805769904602156136962663109546775962534332559223286213549069723250869633323660081673815957375298356280087547918696073453193195777987094940687308222635487958248931039164614322094369e-171",
    "8.57074156187589777103789992129441724515566178764927882859697689240726264962852836233463840491556686778398537250898469463168485961412634286439361239130195341012773783296793823089795156973719220708166030019587519441776370798785738881105542979605841254545057537462264632482505225602540325669121052239339624791547408254007333022225768761181562607733254640132516005347904042784252492831208905354490125772121164828928537753192298322946655470698749169857860e-172",
    "2.97535209688791178383353153413618781514476116510848101579549843941903529150251748902315755795741663063682969781661131652496524085461414130129124033521091498321147639110513699585107805048109228448565939134857126766032001224321358349593972611832396558143415943914153288621672909885071462419712795066164914137717165783144303561361091458836559414861542320931302322738087606215883744320380819369072523151870920697998584786765990412013133743728727872676961e-172",
    "1.01669746020470010860279507104347493380959736141340713597533625330566660753140222719181780342466779927488027830450452452401306244210559513191332913029442975454340815680010028585297417609455434222601081803318316725750388068642469265893509607558736783760009039895199393578974413660981926501340597683506758245038538777847597477640153205248388605367358887876606383646193076320053422174828886732829334529318978860426920114074249677220662263273868419379214e-172",
    "3.43036517835727978872738366023948727064213115836127203643335455406453537604265862487088953603482609651300150603592360929355770259870258446708618832809275652176221508570276794261591865086284937240926640807204170451520970096835593338686217714785127796622821703108466669380365021561771711963368476840465984370055022434361706500776025613172850540510047553303404448908847378513731459286888935282912369420523282061542416552947379550649745035382832271157455e-173",
    "1.14763236800341373695147926240460467526700077045751763130899234225828316031272317584499356450226627880904449370055956478544084283820840996542652883470062809046605124606728378453208140521211006840630467497472587759687195234441161377706687629236300841822977342162729884790796199699502599881664682322808123793595570670398931826331999093057939457205968816529777050026208411030396250525080529264409177803672356561866833719655850439950470818145185701843460e-173",
    "3.82237632609787461533265628338848994213484156067709067624761212028955011978381278605289344025409255025113538505186863205051859383487813596931903557620936843355941755781408348777304796002899358934764247835757488253366773782725478380743229381265863442285327026465464612498584338934061003181358056557154075683734163065494504516291037051008930440265406989573129338973213419393312119755365130529474794150916692608371913096158776574031324312422811126076306e-174",
    "1.27080004250814530654522478774018289747186896518612440629878603320332703928908294900389782952934809314410083161307722082220258851898010522948092986457487797670142587116365527244861866511523938298573014977028475377833908835861621419422481952654429871688516209637940563814752520539829107552018491869760785187068483126199652560718008817649460578311600393163937054816206762609876685422460907625674703673246158018541104868075543551716135868787071574380094e-174",
    "4.21948012868489211684606769509513301285133525944967383957143358056902895080871796479062008080987459435034025638603699684299628096975012567370991812974006584947249060880698791323638101248422847986166309662227230764413826243153456232478470069690723770779085859703943180359183063483855161855523114776216190949013620535776414464470591505381779324690691459258199981517557048337405652802918374889999453176578121986142780730304633796921172925007076608582906e-175",
    "1.39724713394241616239926916233349201108713341443424026666174204538812897956195805230539787562073330529222003566409784194168785567694916601852951079418550594508984411608719001270163056590792650360177780479153798673265134796671559642991413608889476417599428188909391597179997587795177655896707804070374015568754420137295165826275854358584491123676237028270360181342216350619507183781055319924245992171942108099682554534214070342122476606697918627139602e-175",
    "4.60379098140699818798600230860323842756017112295931965364638011273303914270892578317928589647280485638690095426513402529456348958552233527436417249839706638242363793940535807293952638048045958056092161984666326442559089215829774778410273747104230430511678042529645651447723575413547137175572664468157454760677095016683938887324206688159187821324206857326481657345280948466040159362208102771715094356694336814726612269582563154642906624326120097324875e-176",
    "1.50630275113408151727767824316938153945641721554105864437444017428640872106513093104349484543568359342096430277056181296937087987847572453633005628035815525741606361860381730783328743973480539473967542550015157958403144533419024332262859985165989431677191296183547266382363034158917230183907043068638562347693253355064598761729059452443560855849808549514388587964770956426960796872299477348671880856633278807887010188969574169911493004021955602157296e-176",
    "4.88981012966714736199455719752197325605326923342538198465084200623886328018658537663238896254554372246356234917272460555788002911914813630351224577426422190968577710743277160333931537897029947355257283509149043603390938908149289642837328910374904692885201324087003112852971668705762719421071602754783641666951216654065833380196323470689415102898781156770961324015158983177129013005215853580414462061828038226513816790564902200358850004796893060351352e-177",
    "1.57563814100471223525573342453867737939385186792243971235855351812557955007158082282882397817053674195652905562226047996312140501689210261974074401100344156421937268647020785579023875210379862444141567566718434429448558505990062362908479964686911478840658096903942715680895842172440482394417234650901435585097501183283427839513677546476638913728133981531877581510330693386718567468034209732653982350987155792491231234696307453436892399122110128455821e-177",
    "5.04593860817602778223101402916894345811288510818694967341732067465103109066478652490633821895575776732783267622171437959981362598212164652836212467515885733974659456936868842695848236427740441588383772423412673191459116310924242318210018867966837182723874196255495993101606168993027097265109099784449877805435428113454416577425487891827347283749579438677285510385577151737131008587831812839654979152831624096466942540886387626753399660137874770860173e-178",
    "1.60761283978774384820956348849468838676288950716226968564525783736435171808771108911897422127237916668710194670564696895701297128942398121888029784862979166765498733469040333091005796652510448658940600236769415010134614797078484431669016331034650049564498983155579482846760694523338204350351007867604358231750498344108274784596622278109129456944592064612425106494748001058087467098209158051868568649946274984012885253869962141148346661018529712955575e-178",
    "5.09408086060930462051770801894264895267858455788762136241799167771013190712353640137381696706482921121145766686851289367367173144039146842033216763779846761800336725838573096405356645344152960506672796510531457991800916187664946347842722933203988556754969347177620579027707825751684011807417076345454727622230833424029766687566801818762481284296796519477429409373487467209264341904638864277739023525386814016551295115470155723805613991716906523870086e-179",
    "1.60219779282115098964751169945328884285886066616234143255155702609789439792655223214972938641897360968257923871650583130466992686108976922576115190533329933764499064783976638133631869633878167963411741093814913460225196370348123288238425067977261122676101066878164566992635308112766614264645068216930686946660145574251932613807847171770181379426414872105407979442088356147066656368739560996131960351670511961082983896226888391680497418590106567747150e-179",
    "4.98397810983875813567247340612245414492643780112540326548256306050918589730646774586681828690619224702784006894408890781337604623841792879494324873013344517567106303876388350677636962982064735694013390942699688156298785855580287580803519550760359161359932446906465949435319910297107073013071649186882199596498778573005992033091594857724080700761007354304279883090424088133737217385633757053930742424682864563511979120387328125086435080683110652849957e-180",
    "1.52671911130248656867949780164893378805198205982424223214243758627963959585713629082220461336696298112552206604581432090776198912912063582874137935049428536764251860716626126485712600947165074839905824860533911740629899964377523351089633619633625452858651580454956637589607347526138100216227436937754261361168840646938683406150322392538970083053446875745252217197546378735383209418823315273093972644814252477094832613502098440775767202948998420574550e-180",
    "4.58629255419693252126640512373798563422859177055058137031561055463370871462357398919974617374233015828809938384503222145338833596533865319212479683284150386785672185661756265820173820237530159960251907678671651482795622914985431746561664178234862768863591079815083755222788732225075291374677617167016853012736212530411303048572514810859625735960961680425289279980143395880242833336651764822854375438903498479571712067900584898222866094680163246446719e-181",
    "1.34663051916188806727483917624437656482429064513992461073395345722527452745908861592649795219196867692996783190340201248320263298701027234675405108111222032249876324763729196146908186558710709263533878642092946419126808761778645020193191933211787061983302141901944200795280384868574767399547306257993020713383788105885932693900326128534160634216895924213916442633494093195478298609958412831582543924748944113763184214474098138535831706617344526736036e-181",
    "3.85531947512692655911293980786897513611066069745423822819988118043275768531893460128744838313690249295131930877474155740004310131023573847778413397355722925345848671351069190593949714768270300847598183822580489985401163077474285030343188439373503797644536038471075049218457332870322466845488862439705936659418833762734081967068333779848444135823936711809932325465674185218845762867018959798692330004529167775105626991542463284775061018016824006123097e-182",
    "1.07355192428301475420031271248954762061413365761811252611185911119413662023052781354808834027183093255054334521255690858125482399201754250854261355568377897403661620044449303380448801834717052330560509369016296896473149783510346341436795981559301594423598106990241164039233086824177263926280863490783593531484094019241651610396306037619940194776022167664022324735887778553453019317977225043370374625329236414043836397565769477247452603532894583537106e-182",
    "2.89387935026143249601648436038268168516382285895578800934476334446204658305882047495248879845783693344352469333759473154499592773060168255009416388720464526305438481555308057157630226051032260675923416818318948163026220392628865614684404100625640833737159132999820026969081313770455451848388294608113286966746642000476398944476175627200432960505048297845054790311721988668165025447084964557349862131952159145857269354119633097072645132413702690037541e-183",
    "7.46598874914809023289416040596259036000235277132275508998639512336373956662056290686346983952691113541550293003723431477518765019412189888081952015511720776013913521848475790894902512766957311970162374312362430710906787826736171719400022182367845351520203553746464249837799313810921296492164326346347139546341756928603272907128856904562060747352835860930396603227630913420979278426507567051157088295159980173714063758357092258347778052071622719623940e-184",
    "1.79363038168884034286695125273438932655206897928184022895321876274364256721957563079248788476347084525496031661235933049883704794195973686977592129670849462372024524601434201287789327711810868514475131199353986765178536922963977854663786216129509201074187490198561032945751564304760504101775090659682648364548409040851944956733110831642984301146553540875837213761183847479731034746787856769913401151114275532712647690543358322142965971257785603849642e-184",
    "3.73533984397650301799377298396541080883266960412264701209862592068916102499027523611705449659001122193850393032511181186565731078570306780105978707495184534016284993600742942009530389482731270483505484707408706667594033842319522627523467965597679835732285749466209462609552289385087140584688564358773214349193108631978285544542856548764273515112215705177824088927542914583010625195112744513062144127053205469881821770495916201198395083989756213503278e-185",
    "5.11801876774679769305920045944081275352944782803021544044013323157470969114688208621367868435361931353462571966426473922756846744518559823916641649322364945001486673861108290600147265301207806299037536844165194351361968360525388728259407374052123867050539158589321584515342443275857201864710850657101326624265931721943964901843155766803120254321724071815595104967363626758581043450252993366226510500674672409568713153685972652806909995862286613624302e-186",
    "-6.96553151138632218833963550142456314768580279394475332409856305544304741751636804857115146332409307212460678929772272160653550511239144024407080026870286643221151348258422730042098725511387085556197231534792199386429525042880361763308207929714289174594357099348466782211719355417310287435290848396046411311826712977918377292447685775260357793408157252294519840734850171980618231565607765300351923699191428922798317572789534358079940586516091810487890e-187",
    "-1.01047686824343106160053474120915367196677673073619023852806697857270222684605837661820026320533029356401580066953787660877983932030843767555749197152340501696151785267830867317990721006740124375491873697553457753014436840090780752968273577600951620611947288594384063612674088316212158967540143408920189266621525319734523697510628902300187143191998025878013749361777731312982078507091327738707184851877732569808416196567695739623771425039399691341539e-186",
    "-5.83776173635561192315315080694883264507944224985122371003086788840458206991183939956885753417805910908727856947329205517378690451459330147513460283257801191394645785822398028336693171776590516888318426218913364632885018543862046362853573777528248702038530424478649399987292804589082509305840776910659207506567070804776874882422180374136551983043957291534996368828691445185499315647047522962517075725964910117104883891342382543264792325446277512440851e-187",
    "-2.71298710277389078974381025401760865758013065177161624709783370024795415121950616196880907820112162156324640412539977642485316050330227924428766175989948410770646252245273387418133552382120090127077504392292131908401476459175106347696013028488219992319717213509861917110947341176120226933942075107217801539360282166717017876860433717925806349687485388520014679350846357602913325548705290285157808892393362180729754113300436034446724816883426241293324e-187",
    "-1.13978653950927307947963590724572747221791257670627051535305043094218902701459221468225109432991713696822274182728470270798520969009164777350715324619059791745376771970853457254341200137031009040655290050903667009439654971512212864021808666963599788769696400009325770246598333719099208900006867873877921366240152816273855190912353540134995302401061848449059040200119805383444514554174141677856770785760066814950893015233193696749493530342624149503764e-187",
    "-4.52545159804517357599499306526848579257924360831234590162102225123669152423027137105092160600485520489630220225589148654604013566749628837087802964728955466474357531221961169320385099188327072554474140377176879982077682760003853325571608272280911705464256798687108168239569181124860876102227649510805626877215298878344448778811581599083553747578278436749989109025606815594867431335598976627296527714575846926901900905075881607025428901118672960950681e-188",
    "-1.73699602204835077061698461848966233802312546740962671011333397983062674135421897210498620363214007286480480972365393486733266175174557704287149353242648038112645583561496216669038078863460620108181232627843101496709189139592089282813873782148885549493759161971189175051378869003427303849006336955735929039432396528793123195454297883189433969443914674567972466697296795613282234083681425147946378911460079510007098370118622124818444133653416619608944e-188",
    "-6.52644436919490024838516126869133000313887697129355282115723886632578015273992849874767198501318813820407972583866501891738527589558908236651442112446760723175060611483721582627826464687212650090977585228902343333893311649827301625928727099011044884252697647416406399410955435353927578585154831465807272801242048871899740233820406801322715626926636201325973932495916885234978858223754828561410936388973647132247028130376832405145489062190655476854327e-189",
    "-2.41554851253684490774222806519350913098116931928896406130962310377128959843340231957902625816933957949367214417826480880707896439947068709319475210237839317433881467623690508945476696277455483743553396434619429492366973697680345150209442984123643648245582328085057339892094856614894283354029376343396318465087928939833318342882659268614131045282141223855885920733865583462323842735772782494559085711708760472725529037342104803162420897302737899030443e-189",
    "-8.82564590922502451682194725513099381465345164288133719947163143398329159096920350419357481579870884915927484602209659151153838972210906650165754160609700447656224260698721886782264859485057528525065472853638329174058236807950574054170006531651541969168118747799490478741407030785846928707733942910763753067637169403962189941257010180470983925357649646191410517537657615214885521441853647898563730364477251541324559525701479178380594868937290506206604e-190",
    "-3.18289695135195004448251694903596060299698985553435647228661020905746466836615415449669318991272462910907362885615585134631203451504586873940419459078411199909370431623770622296832165513599402458505566105609716373380662038826222018331791934156896920091803103816902174780353813223947479812990020048711093144461167148017460876822958332913814563978136556231856693568393877172227990540411313611839838054916878787432678623258792245643035239597844661110603e-190",
    "-1.13222459030275939913642590543581693247084941312696415581053880675199246074258781486379431409037964064017509656443285235954105096673439396274364274069730969089488370552457117489239940732924454508942914143669335813608803406977065972432241508284280085750427885428070919324241093973239567973330575586949554683584026763943813290977692915320697759918136942819210591049635477888627168022914691897982489971546654802087670926944236719455540361985242588255065e-190",
    "-3.97183139797974269728002486777619530564929449559879436177240072374783903828603278198530066465794118381867571601952801077290948168164209288290786385462967253239465616047975944009133321489147122988856610179660598277266352249259029073814546164120870113506211940024105664329478979055385178959300790529142559709985353211381623292263294783077706227920016477246090110153411497085996832455538866939002513657495382680023836574630783459818080942560906544147264e-191",
    "-1.37513761566849047138143034478801651194658789489336574683991617187909508155206552564874408825275621656143461464414383241287237078232349189198459119981686470148202218485104841287171484935021050846903784452411888387152051675371115462811221854927754301720287428510536460231479155310878707639819879601519230388191821287588315510913722244352542561500315726118256165391909991374234586083085193856167654600857993258893710309239018165733310044534047533137416e-191",
    "-4.70688389272835876496226048038477984638513916697547163186831253675770493762397928680716403217458489279488671204900834301381011393046024817634618207780507775486680588813839997490332985434526949019418725078828829821025689219471861950964055351586740713964151111535018933233396014409390398407150300475841523727843708653516244504260271338933245119163792465707657876048610739368807122244927404075755785335722235935030889695850097356862374547014846293464629e-192",
    "-1.59605548802689802807249103578202155241884446090590904288363183200546590555203933359721204577851059042147693028131459626381439277268510291909155073530300424106705582404671013681277986739855975978747964230458852003661897464606965161098365431382232876589323818649835627113183363107460421928166545313525236926181269327228965267756924496325975947213508745443409026601205593291522988461998804169040196857892416343063931170211644650011678878232741182803366e-192",
    "-5.37102541999066714998202194448358867826323401522047628641314657535656619650096206992739507320346425087181083054794257325389584965903555687175566674966689529884862205533028769689736132518445008186974557939634608398324264689789942223055365886868862247406549360106406328866763888077974661212599435102637211907185886270094769507159122861765046505585665474841350673311070127140489556955536115286639090796593739457791349726675899168033045360624755380857987e-193",
    "-1.79546599106097340312647351782084772164640648480278286790841345529153230554387803335661783697111831553877456648853802791694807116839020126587384953065719111006857428084529892588643576258633741281967692033768126611264454769983442326153858378130282550312132032882164655006265794120434968320396455472874382997639157644849316807486727666768812571175781500076678558074578507564135564612692549462675846654167812165534600063966861085282588033168071938338758e-193",
    "-5.96226104969282739398236986560296738098049207854015906109271368177978728398790789413805953921895169129932632982722392239363935533109194870961580308886263374383623771289301164811452088165010458806157474181005856510372761528000931417563543540596344828811770618632810835749911013699207708297445585358751490466138291804129055367614297290220018933526102490832375438289308059151692212982232936883357798086806126378155877749233992206934346024083166260041893e-194",
    "-1.96549521246397586993201099532301976171435715410879559835933932975535610469364940626942038547226422112559179222930496538782673952632891132041422783656070661809775106838421452660629916068156540029150594314437418504429780378718008741399171503211017851971663865406843016790353505638093657724534686294322570540128533574139669871505554891367747471574586026391176464634966933433047391292989064152115136377120691145547837448010987149770627223799676156130335e-194",
    "-6.42725935423317741770932606898295710136199003809925566597269692624071715737973375934220301825402970237266952402054467957410272394997870993745931708338997538786785624294526584646451896061644778476906074365406610429967858906881776439601755561922100975215462362214352263061440122644634749486015888165931945366151462039843244009623783499900624381787980521146221515652059508472243368888112549507361886299509544004910848760700917499591533840816654769699559e-195",
    "-2.08417906415419795735120244536641122367064502901045933128176306238753055346448545545104461683316365777881395926549325218001878535419833635240804279767075486547922021155420332505810486580277419119434909730131580054475277727940098915977429938376027291096888970063997218626719038044918710351019840793026290410702076705407210102671297575711548479933950842506426826199928951805450895871795915225532270631559686022068630705120862908343112617768425292497228e-195",
    "-6.70498237207415705823826680287673880775461710416603807313715389387802394539345266975864762893949091440083465834628657077002777890047208563720936171842012812683765284436946153954636490897138222367597315742798796869802464317955790721393029230450169755296195126129248474038621313644674069972083015322678546693086218882204676092400470889827335740555410412108469812881729216236383620219040939943265992086242169749615369186245486549168213929476342470006601e-196",
    "-2.14248568787666184726087105843193260232246889477140811216407166727350074900438328237797053162148338922778728649965488882168757399782717082659974534491865544143322428704108533651188146628557970673400767602842585162295084372116155101755842968610212667012360352885475242100365205194845389339109256225350768343377598112885836619131120900350585350889385858747218944060204510367092874449538540554491565617737668192395019288906647953894055925442551576174054e-196",
    "-6.80943709542484844090810093420623161917865251334087557120113735369922912905304867495233775322465983567316024040795877137010347905097993685226050054517491744159984337242113175699543186828889048707711772016385086819601328192869267237971941009799036890807646686715837430788837645387150004421700892166867897707899330324042568392466093121038367594083669589761036316420125756649335594227578523802281839709010692512775256279826417345946576615212450518026670e-197",
    "-2.15482779139527370926908171374007524712831393277670626704089953191734707862187670039748234342413312861242765120435822438437332459018755981546385892996324618448108805547141244242729605422067961478044273022792404735054114090200196061656874752027906805225000193177311476858787534342750742591153798438501835184638310189863188844472302730993932974790473054099753087013292729182439477886036600373729761879231906827150529143614406077294694676892459084825074e-197",
    "-6.78908767582022197377930231102616762042196542374680422203929463186982603332345063158261929718406859336799161698796563513036534857494241405653045807315505334752459999384652448895551876251191689724729690883674706707110816208127866654335297131613617140245773550676747915661950773793165112244094232436930667226198487003634633089543783605207243103404767118956862782326068532584924972600131838490410370268221245424175681840840043054054943444233548251658648e-198",
    "-2.12683667149847268262494747195800113501437444784879156000115002147133270142702364975122628987557737017246450018414485386438102067210839418118538979928448340505380963162784186268944740402416298470853171034130145366546205336609063047520694572659100435391931041753295762153846840638021271414121048710500565819319946432041652710948125756692446560417455654200750853430722244887844655695982127798996217633559033048132402288522194243233658662365372346396414e-198",
    "-6.60884691993118768018450253221978154464201355818578619338125511100039117061518252529810550238183877741892914803173455015816541965000730739590086568783874761590048116016209393547232155066300558237590313813851358135549528029422731482598204356100886307964690563220730671660557011254057294838952985034937514101039008918760776911135969859658176424698175979329785472206894868762331152946946675310952230315837583276481922348832767088530553377682387553794447e-199",
    "-2.03083335324953202181282483531355928248709668929816005755296334447110100581934150784259899503032619054441545102932039192679674022261504286745035268113239819929508375909453683169140187940305254302702021492034806004601571882820562851635035825497995090932282557013225586921599088686555345318549196331836604260987258079053839648074335336613436065394125181161113286577933619549285353299711349331734630609969791239026217029910910434647486156717634148137498e-199",
    "-6.15246045103968239338936046658727651057820565180854136686071699946136983554206878910449373469684579372931987998796900932487222240134827700592562499439986810076896371545238601507052464571488258294756977574652212923962567256420773170382556331437930669305122831784921219387868421775884526832685618345377267914667092415175346784414823077440805257706008633751255239779653930091662157343782986688959053069207952162991785432678877393130969359542086140689924e-200",
    "-1.83235869358211984719488750693776996910682970311450370726694891342717524662013203098193983437105271178265308867637983272351617406406733938438760538273654210252031964979338834989846288119721993982604041932923037388501294963912860895805995343600477083042635608639294420722161935802275030949175232145869409804961313604510167996084055958772268896049736581887100883361669366430410706227933827231274720637278230272988517743071062261987471784717589926655235e-200",
    "-5.34925328540214551966453611453102986238439878067259730114979058884683220994697200352053924605266653140793293421041370643126713577489541421482154948105579846991550764552137576226445023675792267327001480445607232372120452153259693961238768396635528366206621778829311145378172253688715103102166235520557434688970916839848161237531435915653138260001304111113684254488173088251033353336579043568522145663026586332887282427928785947730243542398790975552428e-201",
    "-1.52467224199620304125988533256565285869307506541618556836989365894146707328761802052975896849946753378585919270156440309843411182902092940485244222252317341274384704611271983033287514543199323282618609869299640349807015946540063227855545534822977429347901430476782301894961850344820494552230249925376405401433837707166963694184360071540825561698900633466688545667487155006214122063264480765340116435729702581559286631385178467058769364041942216525239e-201",
    "-4.21358756990696390448212470810639126625867486401724652640894742236727924428356004309520795582178423403494013451419482126641959985022733777728978894887578252041714011581769244242094995694528150505560586934045889990836891695918432455436801606494539363116987689268811896569247048516909605834108724193624089106541935325340048470298082392867747022913853499442760191910536166362494031502332070448697055951155156357220410012671507925230912288701718982608078e-202",
    "-1.11401352683001024625604318213614601358155698230527192143643632685513069857736974811204685362301889382507357015807894518751027125540335789226416772776034595623416151789661782593884906395396045821193923344965654009253365864703538059442667024559638154994145405341386479334929791085300874905368142481385232425073866493730643051188376765558919077770112394662233113675327382268970227317650448331288758420381778236581465963686080102890585085203634969812516e-202",
    "-2.74079827452839013643720335733025547473428742931932696839155974757317710867046312462954215156062899433021272983321599074682463569244074664757269059889620367958638264749750962668544680095235915005602138479694772480969656592830469286113848391742586594990218955898956318290756548434951086538809527465215270820625852213959789734689388514607087185396377567210824595416458322377818496751053686293173423603628796805095295426674139886827661908298729361518874e-203",
    "-5.87459319751529147892882632294426159928554702507601270854499958628577255711293200465056887926897408709463789174467894578962158309306634500996887073052758302034302549599405736560612903750780512598742702041455199155381458836409466125354843278622571824912720688272123786247441472405264868672643623173452527886952496894247625594981190189234843856947824051219038969321343892440935011428009338716204701170135436078119950890470535213550173364162693769045492e-204",
    "-8.68315496457134216892093904700898177410993748082367329839409561812400560446734441788773897903552611637489875293566458668368350742876580553315130741911314603752955931638048212174115619107780137218705929981365512348701195693817897379208135401371097424971492215015474001143105028111734173167421983467413703129800790164086971141723961300947823142900448062225631141783603590545197100639275455453595274870172442262842590771806037561107295805274636599796680e-205",
    "7.05346670993472254990055766212356708032826873753133641617800958050857014946906018149026764524271903148353536413351579196186865639902973620673245388650823076060981625809587496244693019404030613192859465548135123468949733949589261023828174757953260326610861404181668294913646330810247936773821878468105925488510614011214489119629474597044681012861712529855205655081525798744664250821168198637969273987188738335192655086300964752751761825135425755882145e-206",
    "1.40135957648312535093917152452518056022697609058914954769357515684001785330556438503958900169991311118423236338816600138630336367974391667425749747467676222752967575549552623030644517947110437746410413741993941272908648999236413123362164834982049562715222711671390688527440550261636328900962906810503075473111438066229086269875760981340618714532800002390574411070043384817322381743129280120729562645827775833327915492508723512876589711128063243914321e-205",
    "8.36310623963947028000557194950551208765602369720987807544356723585856498936694630370202048437066621866238799955056910829343410287543287526731052797656265150729806121835000004198742749497757328090018799935451899043733112428019480974957135180823230532357934573685867156562538110446294437929213581969186197760926132961553784908704668041850383210238148863556694173090291625593588167372277054986365390069124810482020827712775658552199516691066067622600200e-206",
    "3.93119147381804838838781665429389019026307843023910009716209746664515143803583998284356963598089649484635075456369716321750103092571733821970105353479908739960181044047618088249135000908992650207465667869861783545581964901166072255597670282120470258227053762714011071518482533047948152512681049649611315404026563735020393594514593919625096447611652774735816917731941387078389726018376661455098028648140906894447009073544396403432117096176847483923602e-206",
    "1.65919597043667146759994853890463871522016625931922317688377163447599440367422321923075343397971319806610974516951361539288546738341108688820711969061761994007601476349148424523374354550400708378374622113385362123601628474863004452301357906205975871588870544130652113096082142625702088897956014858044941260996112329336622167169071441147681909336338401609407713667723428728191861244041795520452050325763026940568492077378644281067686710294205099173541e-206",
    "6.58889204289537535970170298962803615315945845907629357476848060264262161666264599403558115197561965408093216030667319083327393835575615341360114646071864083947063833229903405434716854335056348556079498408363011594262628050793892006485901209492989708109505588296527392171464482357746042291454338003635164484704077009154592146502050094186131054014199254904939894560118625475203123125447405128618196330977184449220385485002151646585167000438980205350487e-207",
    "2.51863046048687727593231503722070276336636276386652426976292015984999163125777535361801177700178183198934857093564201866343559372825680873685949039069007777525878978060607039739554931994972848250599565953702250009936916533429607241449427133848202651282409756168793783646439439999410989683506259271080617673864387690257619427310111944943584444778344761039123067936420544000855912378826134569313976659710388875434676886712465005219749076355185597415318e-207",
    "9.38492395543760150172785207961367585458076639116210918186332812385581501370080500999844148776578081985112314018962155085122732029097509355109230963303241406531784495316593035621923663508056556587465492715329028813195891114089161880388259635351470881740814026673331411947606369685115033451169718102497438475890978693829549339400821626859016447852377861476526917622103333446823458539708561962253553840537814019261004029968345207652160059349886539528097e-208",
    "3.43311610557955099791790622036074157595968298630864315463587834806385831943089531273926997029677615876035389877553311024810705944749095034096189937911832105976608290152671526356382178340468877489065313513759012503901568267052543536470747468171069304699233986367103887679268123001897135222962817122127789174066352199308348857611702011668513183820121231275221633126403611155755601327162869129392122771835569573297957286295401442132346448944096164806325e-208",
    "1.23758239807443398654422734226665706675913800049744117178929538954786048499710539931991524077118316714986913005609036643808795925906792173461801225499266639247379829157503047454559678620145521192336087228637900782079762990233057787475633675738252720708874939499775373717928012698247373187812735182171691087866979332375010241042119343149593525795676445896401713737515493634823052482248098675294738140191499436631872691338424762498756734157891465625668e-208",
    "4.40470980479791999202094572700811168316729742862462089874204914069416478855087461289903844420750077197096569492210306451045228426967509459819185467876964430056261534732361504200254564173689911967622186631686994688737315837840096107483294187751406356482371727178778461865806370473557787381185899382379479383927106781688709285509708594788479649230864567643090320485901812707617483899584537839919246605560160708831605493514803847921194216414054234551734e-209",
    "1.54956969335657964953349386007210103693876505169132348190102012520874220257018743556356336966206665330842187724993196576860882144892340703424047950375288079423139289017460228674313426667477468361865893072143380417295004037966766169345938480203623898524656422165125456442080918902808542898159451812048035954305662714340609456323153644043964506085952827516032259044768311455383928173312521841405907992345588372253986317508049033563906713731235639845486e-209",
    "5.39408710478238248513977752882863368850288744630738907689976890661285658226749516026852383644889336123683798011250660465829207952058571993343594078384295633845264054861819029275685183875443879901560915799095423884625936296397000121774168168126671774288667707213835202214597607035968497229899649506698225612858769725707186106888969990737500489049262259887206387962688152368166511644345757177706194091064496977394638900356593311544531121405470427272238e-210",
    "1.86035484919478232163001140173378056824398342913845527780151477093417331042998224840938860423642964788043666980630680255336446574575598956176586604766104881605672734372758088493824953004639461405558922730066404144513148691236104935191878271236880454623577411196183947223312443061658539300506741340634336719122019257913946840856841942733171665294769539016036858070981072523468394452362156606198294469128689338924345436962904424013434814584973936995516e-210",
    "6.36597186588610141238062179461008746359969271233502924743686454912616556653546721932538698682903232534865285125963170759753993927735132010766494132509911175869801212525242368761755811611445919745451863525049579004848507364746388026745074088080850959531640155974480934785943865960977796684840489821876871665380814552853052319194547385860586149593519904263618173527207026708640526634596753833805473896299577244973638075090424469476966356339426159687709e-211",
    "2.16408223484215651760195788453641874187838978647691635910267075877296345680318492462573286426789290929840682973746111130675466499067972518513438538964163288489935316542459385900302314336182490672978695246952628480319026520698562984061047008560265767028130220171194659126037371117833985660499467949201923532007711798762111571225449873597964849279383355589634022292315094521577463285116113999905374863167357966923936090878477804070776382919937565458498e-211",
    "7.31396578009000031256595816973834859852591599509703291302875457711762110045426367148492112332925640686418519191238729538559533791731641018406841312663374421819391875789178552919719648595150119021063901974803557628314316106981286092185875543211915519246783420608911110113503029646017586472255093254856978052393196049088524172313434645723882626407270010747688798143608156155876063807109788770185314308458837525770949167148939215767661597815173371235592e-212",
    "2.45771625628189198058258457695760329082016018051901054425476564416688181465649556610699593140859355667946938983524660689699852678904333548065610741078090860969647319794152277382094626427308183545625993890481135870725923779390206083338488229948290383120075902198182267169745191623015839709391767388709196442008734847056662504034143021480314943578414123441413409050899766285024955044649986299579824483602035983127215943394139298477510812716671031998997e-212",
    "8.20669507650319319864767930336151132289380515357367609788288948883970059665271869097423758282536738615185938155627759323217898751814960253932004742479339964925158155667815049941185868330319611594376118933431483600246308943102854256368573917883604423557331419822227082456812639284159147219344449987372023038938902789018980080728342666745950368582007465342577422994484874198892292303924463779544623755348643769438622144868065262944939759950721756812519e-213",
    "2.72067239663677740855975996670452605911923319707477092309010661749268263956154610257698230726551372106944894945833438210852494776546463310284062501059815072073955234304491095329013829382879182896169158171987968569265245384729842393459437032746996698011332186884901317985789643618746873425666667229307762914404163662490604567224439175529470105043817728609498985956059106718166812365512493689225117508084631426923981934178888333082606676590449552996205e-213",
    "8.94730140163998891267231701205587922784307254779951037267004295950137358179621895148564093108405212797264305950596762964918561735491330848575672673233110618246132177362596293213351012925495902941628071263670697989460941135172750340653143779515690093393505116325814951151679850635341163695880505844118864732573769299500968225910661132794988029238098382683260809728987013196436702444023734770350519339557321240801745618801032793455407719873989885206244e-214",
    "2.91750692086567484019413986769850868327046722177060198194321587393623960155986487379024477249724404639757640534005709188250603379012957299098912798173501186054836368154081928692814840200244954314052735514857833820023971906606441182500195720354116791345241467608115164285679252194108146454819619929592113068221218323421941573026052860962690487485126517707408035809408865741767830318596282910300800617267503646402693961387011822058355381219105617049871e-214",
    "9.43292282608144262495274590321576926662548329217293844010381989622236001370255530358685909731044367772536777813239408195760084811085488480333334760054507317868241606693504575500968011207442617058624978261919003853838982794104657588323272778584095297296185358468977060690021561495317253166736167011707624612950481628492004977258013485277389542362940164151014644264769848529961636119756234152795117348265437500961583827868224359104733053013276392152075e-215",
    "3.02535098764038808226340368197350169940226750796604396164063471090538321543237462738589163733052120427334055249003335452328945271411477146650786178989108825888371408114337954880289490199263744515366423256452394867117280123016024319610792621117482728517924355722495269280225729372412374192544319046688316671089189484363767613504774827605394643338949023971440886142073216306173797961870365498936862518219906134796927763109340626543395149236182920621292e-215",
    "9.63001857273101535180462704748057795732218332242950927561653960205463010553494991367722755421767336893178746652335926518335413494011082156288816827079524025748840607386178970655991730719273685611598034285402408284789800351546620135050955658418297841195341690762717250437595387340165887019014351435780407828346965346797341150308735976126399793439771546796609160365215728829498886350516630541406967023833958933274629808346240709259414125961670094129539e-216",
    "3.04312281904702746851458451286938075521870395689917561099330709101704257055796019001773849586754287982642243902210559689320955848586463268477064881247137025827490890836131606234635139483636266619522493693198736480402210633063241814717146601156939487586347838218827302499069532099812679017435285226463137164154278736385429518752410758026171058480273318801588863554887595168958686373186654142979314456032107023248418133210925984826215801430611797421909e-216",
    "9.54425647184342147947296263516528361187437892611038032353459736456568415091513313422690180424768542943108277172867878051206956938063457228087132084774633082020506196032423480291784218326708171965578616295387286304096262284024435117688582103305363938973949056924018805927361861866970864326969225535848691158676351691228324023335725361804315865109735709467119917575797663464884355187471350022480085167099353599863568248578679827985815275741910133412466e-217",
    "2.96832973729002730382156145955418362986954736490844194624695478752955177424273954630924569940515077562829308254722221918346224780691552085338687523329763745104205987191551988155374970826502254558311734499085139772136373312604782702924428255466764438784485330525159409749972303750611436531206712793758747154750914200508008675176879186580034535827115592510559747474470628893749923053174185161173298647121965771943927059430490980135713390024961363839741e-217",
    "9.14160411665298714132466393749411509652195242955832072353587594041010585440430040392548582566004353235367095375660865183064072562354492875516582914183948632044789567695629524456310520931477196284435857965433871497056139206057983438033473842230041262497116637388808486830847328330346761693497787702379125663010151253635349523365440221088081387075950478191476716422068946112557713249687822684281831825531932355240571817890891993482791298081520939443034e-218",
    "2.78319559915318573364786668000585673066027912568252152906543685718463488070952163152330027144601673342521237588095700048758954998615782004440948281492430115430469822206774061632697367007532491682805631475807651478717331131662226552065056151030285407830252421182420897944771358660736213018989710524789405215468838202797675340225266503439594173018070249041650833451053685983899094752789336380651109283661428156325673413673262744256166712296821814805968e-218",
    "8.36214704745838212175038888746163892366330849470967868788308988813273786469839964841271064892177735271907980581724291871241656937023545538809136569367126537572506349643215082725909189268317134767469563102472944022079846453474822628145886569283696619677417986014654973734750493020972534177113921029348215292324597303477297190892316523492808704287416984693216581179318552417413668516218122067378892459515050667823974649115290600819528867905826606123753e-219",
    "2.47503212530660981900410741714015495327542979031123364024757775233529860476903043631296557000089592220118547465632068888962764449389673684994352132219972064408796589635586954146413077117795725421985238684232148201037783671611498710935809429890817885381713511984585807592520127662776296381108337968198295596175027018263433424963031473600506047438488515775972243914971268674968105681514263263308570485545519799318821387712152468813751121930727209480052e-219",
    "7.20299862041620275621034193086538711738236403475091035735449559801412139927883350421961472174223455710154396917388490876329941838155451388146603568616203973320572837255941860764804590038240645190921368229822407201210629213021702178282883523899686458706094792350302999684218580244698531684878360571431561137111839599220223758300516854762963820474244973259731534408764062190855839504844051485615600969080090217877375686905199809371770233692994304093169e-220",
    "2.05727558832038425937044781821211422605482425320034230744234803901979345370345461753217365119654681565578488606489507922114202730565393497571471365012839393751174590043518394039073741851930675705287706423849583363045278584157067303402682031270698941107521563179338585401839080452157372934081208556357442138850697881049722002888056615098541807636776852547455405325711429361196777194725477303718996023120418171091587592683255923376218491069963561403325e-220",
    "5.76861125192427008281734664835561848881773395925023431216967615179273983651408855299141401623085977540978542994766789269465631515996861288614219489358023189214175148136643239708760462387339399896491377470171097468741979886808487246379768406833254666081258564280190694238239048733586759540274288247621979988316123604610238700259890750474371830103291227309317789714345935883539418266956346885777717373396594476065273292759106090615177499550307883987029e-221",
    "1.61116715875203011166054024418197687996264592204053703308709314642461279149586609123144443875293092652276151269239928081117712972978604280860350064705331278911987009606098973587356496877644714735352287985754815626693747932103314982426267791729039426723291421496435560264937920321801569333882458535411023049814631974127992211029547101582749905214549069194236148819249999308133890582492920891699038669378970361872727707198574297626836786144118010971484e-221",
    "4.82463074995820269563333277747836112183783366221488949683963491696411921668162151861811601852151285720246073333779378651361187222853342868900716822820039142990362200987538306986937963863971564589308385314699269915913909166695670300621354986135832186257767803280927405002028651529087387823028569909877555384480326588766916896770934417071525349448636103841931213664294091936999485607832901491324234212429067958640538393852944859979501940326076663718614e-222",
    "1.91838196372520635110625387882924818831006276453314090795082923897724931589959767646906138380098294419895410381886106786178892223376290667925403755844717718942113713031550223485937413971381391388640302013989640578506645827960594727857989315645083145784709244457318510862749168008292897945772228471844208248233544619639475814685704611607581416658831480065177172653342748718490245972523308226562182430088865981372672888019101222801383726081053192743748e-222",
    "1.23806468809973183518456480019518211081588814764302592307598442229610917381213193352012765373618421239031275374926921876124184564878684591128309412540897258680790827531179151357178950535399355874618152931815133900488587096536805626837570271900083186161655923930296383016014713167804164475728871020419571650941731134543375560551360415756913157079998295715510626002719155468171303999878023378468499485577678478111956587980269646069008417013082605775157e-222",
    "1.11032332223910963242401052117576378173449509160065005865004471552392730512941522539139474750912511839523846427724614442510797430122908275922604498763143399046407846210575487615672974921558643226371183366406920704614660516471131826811549877013963626354678522367592803665114222430037191684194744835659598119695492907799343023299234184358502828361595646303912125028190336323219084954439956301565528887313121566134563418755703869264344375709095209017579e-222",
    "1.10321021182041109501965293723077538060507712125757908791049725439594613060184701725275221413925161457271664070135373256419412273642397488734172204053024334680141651822768927725377219182901475270187286814865461877278966163511366969708003526889782916834630053284060881605413511780232932064712821805312769340703617969712428972884947972443726349375566400315162063696779924887051435156776255509013014063935725804123867957011317588897293661914831265965686e-222",
    "1.11500812727662088194019739620133403680578548430966756080802894346425916850089461619407454672256892053631756594773213231484688655487226022447015289070343010491684083896803210365095064904247892560077899046252583619866253615673881560273425176899028782024556794283700624772393652884441224923810958702501992199505478276362252657415245612988209646775637967212014027946134420621700827594336421214493496552736950357256149146464092188911908026823241196728669e-222",
    "1.12605701266856960490511971247016651251774891069989447006909960852266494875803042499273910966861063981973279648267921836383689260447722836339901415196049231848646524583727852605452600346357522126918476184524541404006763018289135663929522926196857099642876965202025633054170235434290540658734582470805799323611711040895101400794698301597048742672577591266899654094502874980882727805568334298857850492289906077134996073182298066385905462668588064966775e-222",
    "1.13457773527681332262034489141247612865811739045064428969572724719886215909281109165532818873353155730257940719904439781836231847026097280110613070756448280851571877601584434580148611102749590862239208188087167716155034494411272724400399897493347660037013520887123821301907764435141261720058088372500613762202584681136524408575086192008961406046728554680917062022678657689068618631304482634519045439288176388884959533034695903841994401860182436844085e-222",
    "1.14155554556637105697893631347474284861918171636427104627825881575820186277003219977995330356743614175449990689492278159787348172429809531717658000928125251972446238993914499494893382135057640254974807433815049191060418354250519164803293555975906131059262493826991404930224567908794820399255184499279684682119596816454354881063779835587980096898450945678750026064730714206836716508637608621443766963841551396502789183186361950803786404765539177983033e-222",
    "1.14783173315347688863948108560087146008208827892349146869971791188255149739966143881955757956732280414344698473370342781010984745126237354252609807982046748886543386041184941784023216283074814150656688344603057488583928725893322254331922114423863154724376744397348319394324530557093826657334414594523262874290630301444676419985625725825344814995072224163560629684366065561284824965015266708372964927090414424847592481224259142836312435234662837413011e-222",
    "1.15385096648984378381268900713333126210074419251757997195362808277835680792199695517202846705796718045654852569015414158410665397234977633683890067990460868168016314567356927852867359213404755262598650120749815905051613367833049963819873372608870202171104051385368508037782019281914876978635152822274756644755221507990810560145500524265116327387247752443002590139383249635956665796248016819821203537980956036882367377103611925974710569085818849734722e-222",
    "1.15981383464806219709618030504630398342667945346934251697842518873800007924284838152993835593566517048378527521798130072095294477970684003430214138872637007460966577687007792815192120873512163320135688481588603792231181490807376937021436943045858882948266426132451263767486064910583555370778910974379637951829247934503934716121357486971441999012892830203509118984025755132857545006031291590058565345129159586604762216475740607972246981427235403101741e-222",
    "1.16580422060245496302458419309171765806277649646332426352631984043733086769931209699903708473240060784230737253656356659556185886508368669514958790044611116068256508337075212449266239569179256615966510010694313140983193591848464195295648196928685784260285805659071734059103744403308834911076753339429599336059221882229520617843517113451560848104314285190699208597384005306728350624783921924083649899614217093939704860297387262243376360163897921388883e-222",
    "1.17185603653433984793293255580307844711277885964622395072804860663769465044590607641088852673695190665031556855885771720009656880107106851671308609670136553715094528438153112165366311237126881819837663736386700602622767051357079687252481805084301918841177196324649618795052232567448601618526414896015186094460741239062678007701421811076590727532375916662006651165916041111322335702389806542215183251281290896096481586608483775061742755018234032550278e-222",
    "1.17798308624288086829924277092572483180263547912909567052548253589838717515941701076065881548689138291771760307685069362047200358205054168729869709044458842690613014505702749869702137583313705325980059723753912546081725639792304681509384208558777970552581411804131157439829124833518410732819119436652861314106607036182220194151388931833285534823698903719681308092967505853482823683016374270528337969082480011155480515938470892591216385901019653819968e-222",
    "1.18419140318432567542504098513042204355217410725327238338283086355162198955114163040476709273159615314624519756128935789667327832506078268647711385585891080231847332387537205931370100830255023115006152932072974213091830565439727565385102328434293687257441657073321648128443818722176646925684080334867812109286811662214318879816494142198256204368731821323174119123100029883834032947303161417680032650595933491477546536549593056979519859141584862313797e-222",
    "1.19048411083785718598901960800116318149363362628213083698780706631621700030337146404713699121269190474369028739401441294438022682248390237691896688264752474597765072252214468545369659674389770175296324062839587654904004131502320201211582372029883456416738570355400843035224582309966848204616912990773627384179825654782324178215719177525731161953438901873872326017724252616085646248466521029077328111648731454788250218147645145637298079802629142661758e-222",
    "1.19686327733635714466406897736524160598260103203117457852302645625854333775003061085623970607446804290623297957629333224382723525564670594920453649668602299850663227047735355852525038920008486097665411124488127791115692222467939124979294603638568987372616721633773002508923876402152683539685545282139224129612225441743896957250854561130121354428952664138412591385135711588858698438202795977344779699801540254109895171769847318457884943624618778421559e-222",
    "1.20333060665219214034696352153665983258136768174636899712490837769873198211759061128073066402924462951032108370523364917407696505114366533035337242996730520307862021200360665400238704773160385978013265539672203251762870075844511438978257770176517239189342252040643890172813730527203175522727987772989163181701079644455130017351179348827297124328506571043891109544061474813865401553326007975725263016753153700759334537935972440715440304586749015217540e-222",
    "1.20988769136137927052595373347484430943958928588186836712378538420486372394358273296680525415090365900444468050272575714693968349122543391324627602470981318761935082859047206721337943949185792484669613020440009199781161504743295346829319764222271414063586690399419987800423153697389826442179763849846522587616788856836015832371112450395918396571124359971438128729016112036873591036563068663598970211153997166221077630476727357519543634106040877847622e-222",
    "1.21653610370497660296990198540347783322469272976886575340946866018367274043957861831965081014967921609199830417562056900049804406881979114364827396508029532278516910680118577319964665397802113096792530059965527586470605023199026586693445615479272613423838411172780086178063806136677853139065436298831578670688207640075543973129239424137623323771884096056243357061113779601799493651359696935554496315108265014627998574319764556225380479931064178370852e-222",
    "1.22327742812017407585965047165572084403312550607792569463901748974127799354331148302233833100607386163257897578958008202098449350390679883578920907750083067621855289141918602121026823038213290361565860523067000954742487476021156361404904032542493181694300887957570461016588190471438170531126883836302664737894777552700128192463221735081128343868574930928102844629637578739857729544463507286570047312156091837289446123534814344606578569289034263634196e-222",
    "1.23011327294803333253636550437334371181799231007119296033785873390084226176624379649253917473687936633076573629629338391528994474498156480061738040922261918304594025812595300004852178121051837673929642253114715681586490489839996966487645744405380582368951439325044413108931104612111251710104644739478099282470377991505605611102478257927702401282392587352565589473027463598823609437663304958442437788991944526572382123294352139568012831277288797513760e-222",
    "1.23704527485789656193593810807868021694118372681706002885672928041906676764710247750952139831552725703781467805163661190482699652086076036656900991487054292925296586831708706444182766665581326888479257469886632371891837813593909880514553145003693563687057151766195617782362194802137326172307930318521275150401029140125840670941563100513294801371915201943373020921080166675312706267898723180299227862040823758323976215198892440045819150513420921404710e-222",
    "1.24407510077703855908609591780318188986331773718056691150393029000416670305859097076152896196602050595209978313352861634052771144812735738428326428922907931460530414940228038487642419515097472128515399418227541446378547474123035864098445662579759895932752729308413533596225274215646254098715245787351994863071573928810985702930453409743241432039380096622993435210730440567910755911423426836175877451260472012465975689356499367835582444007429824995428e-222",
    "1.25120444897286091714020822532337264530522858863881359882039776611826074176088416188205834854468164049081445292257689893371173937621442731903598193627230529891179298190095148714189414003874105378182259312244353650360535570913121097539145931836986743211968073155836576040508518021371267252111141171042382619895125289048115419944042705918519698354425705187434238387875372898043974745131934466823113246324304089090962461307524502694121081005103613838806e-222",
    "1.25843504974977727419056008331186285998027676880251987881850967103587103886093771562535256684635101836186586472249074866618569815804261286620151071751606750166394889326784768437487909360311689255179883398116843221674528965534409440675960564399963504561067559384537520444981154227640823252354348646809638392339051703399216709169086503215901227732000142232884045006978319200338500724691950987978318040210118954576608630696205703926803303664717998917854e-222",
    "1.26576866570925246754568344877865546125687358226132400795643363992075477480865288072756257565442181619668496804214860432240448592266566702387448991934729414005554998536664391688149897514149195688237226665076219040117618528227822833031604191790226321897273681482181643912684062938484388382485163800693215823648124234697769892925815296525623621694607466346806325209825511786629309572357131097674220844337271596581345656863464518561762640295427022644817e-222",
    "1.27320709148613397210616133893472651835826879025047422438879217174476192365337352175513586099156754790791776014428190046141010079698247246175711332348134612589673177084923880505731594670112191674243176125450536977139164869078809990640859223494803297626303195825769863471229454218651986978099973831013982109631177714579127348384997516779561823054989195171151432532457290266675137629823941648882243071910403250086589606106678311581125862597680706123270e-222",
    "1.28075215381943202941253392468781019039943984237270388388425127626802891082630151028358456497328811193207927506584139371879786505621165621008684656037215328481009658825486138247519506715198912278987490524710872310681246835802557931769582811449639948763804289444844942394244889884050583797112462141036263577345284761021355259238600010721870939164270561484725869598026793874168972812571268967268875046105002282555804969860247889846433954733215473600235e-222",
    "1.28840571520340736082713459834036734794291445044173844355343427288280229118561780686894463554020280398803997680693149508993004819459585662977662730756111239518664953064042652055977868751307869615696938503827993641508285993952528526812893131323020681251912017137938126992016091534431047685890520704556598887651670902364174334469488237721615291674396141595025214006963017439403863594217331665790536273496505732816506484671888023761239526337766703059387e-222",
    "1.29616968624800382490645676419119135548572255130143006236521197960913070285094901621823708597669570407526225131684007419565617240065230213112246773104854778002531678986430832334712227290674772055491423561845197065448802793261418625176812201913665467804495067897952449759180051817659267743366591302136988678328495028601500069408803693280722254932436592961348542117556647432352953723966229968989477715527403007438671181159462924872963297675007583858290e-222",
    "1.30404604506806173357731605037585566597533939387362218721637290421501608489406321770743826416211254272840785617753977658042529889708514472972356646160880692853341366948082403960656652948375089384393331740071906365595184299654183823493063158972213598248453499617571181058364351334158545088607507971902100159847873438925694307227059182537491205087791986891921405998544077658600854390996966661390122489495075695248533769050651555464265412655982200047256e-222",
    "1.31203683292397744096288451938782174181614138912358758049570851310407495317857554047843497869265071067536096679063563603541324367570339046714408998881067867777842132012882358159013653072222483560446083555162260286785481699970500201904849139569881532277624082188862241355961453710863504561986036971675469487067170167787733292327967367553485212573485576809486472696325563513983312299972287333395266626840182145176264127556308048647639788110638788521499e-222",
    "1.32014404669270922555501747247905251939441420763148292259263772940435850612616541162728859660001630430763770315664593758265545683244837923365211291700948568853504667186963956578485924111275212868089596395403633787648734021162831012556148235915752103010283288331837441277663002716141407085271575841341313713728216190592676696257114048247225686709265940587369435243387344978513557584004438955037242183195142804320706937136330834326138108714466276041045e-222",
    "1.32836935644423597605591608950723822453743039765220178979818729629430247094581904106503982920336443034354666235179781538114702121469195812210617685115958484565495973767411340464545143874927273392397945232755647823083633476987849784256433076165306596980968887460372491673181929995801797890157076142958844205136544876637198434611624046233779182497115769162091992245242710285055332132947392589312563269140809866848287928163812744059565022183339601890911e-222",
    "1.33671383841514292946506049234102931203739339007928295827537199948845601987174220414568649482606012375759726000800700661567133876001667282209588624413467585523935481088267072576820000317268145557329808317960370437829979722584465879473393040341932691286331904210378355153335399662144667012571282256201880386531060258009094257415849024925474408092824175387626748082032070294099723802741049479870832486831838176904160582616934648724168770752095634162383e-222",
    "1.34517860415335070836250391079326879437265774394683931014424356238390159778050031399457608426301770182941010632784586637957773971905228474720470140657086625269119984811255851258720005798321647234303041979239319938727308043062818611618683207248321661947826882863612932193951834978482160630675532320433738898648131436052337897971532344894101419897766765554180403335874205791024844906431654506279229849023071042400823793977708106444914114018833829834600e-222",
    "1.35376784253428307638411385935189760303244697951406273518246036125229882721606515784216927673513185525742358923571582903315828007787555772185440316740143267347404157671478839535067969630648058612948541538457619204972207513684562857537358964211708315270026250848452860502730325242264888169275795390798443669331680850955648293010909935045778658788972961546423242363960353513735530488482866974753008120489524962719364989710927628659989215317521213561281e-222",
    "1.36249421014459229650189638299056391795396940599207271506767091228166592732969172242684498365552543256007958492228214613628437992304166954138231200257261862923896631295896038537008524171778594753075346015871169031775474460263963458440776814015366354433420466794874407706904249577077869926147833240131416767865614986719745683443700754901608975020814099650223006786748190995504943884336900381463750942561811076152295823208058502516199653642607143720570e-222",
    "1.37137918826526431048962504067963710873820401750936780483201260728103187320605632661879101052246754056810194604859789933234937690329730460908796174794913732033052428671907158660946808980009105800806318921145779415089243988261409988300206754206042508269669402528682819335563912384830871867824897748171786744589398612897741003466398318858199776893380535423449790318756215002685743551855132538218067366911701635627459136259200885634115162833676048200108e-222",
    "1.38042891975666532360472501101058787553025116125431588522204717361182309809937247257647859285201241583667388437922566393041517772578396892342920155575357529711629099979483673078283421546198486895214070055614565109521180027202791330667704948066719959474500800800789656305168743566284269247588838101578272394612150418764311690137020270438797922607769331303332383809857532209770872333933610916401310965765231117588515218544843285038168126873545277314342e-222",
    "1.38956790406411137856850076257397950958401029192041236744465679671731082721054596925839679218499918202066596517485337273198682809979602776477377886707983280367342255227024745125151653805314505678939879637718169733859785651264368289886629074042816440225921481487657588366729582499754298841815610369201860957555801258186011661397590030568765810650325656383672015227846095411368828657454885943411570354842556088647069218316539819331577143337924261497794e-222",
    "1.39857324940792945987094294784896540285625578863422493340943559188186190455574664627835565657653293863523393426280216427270830074824992309533429637191541523799494673451205792326293132897419135594350509420937320348216039664077904181480023630463869374777455969284977383360277583844338895181169714137908378828459534372338003011128008603094924797904014311713154983800196324372544966085828791872008174526528488384477209826885913358250081677198491097441082e-222",
    "1.40719951061396699092665445012545885104132919002873139638475030728853018358536818594852989337125745761068188242743230922946203647018712440029662376307607958896108131971818529566194356066390174949799285085636194957038264242420926157253677849830423299357387310521556833885184739190791681886936697641430997419246949100292614136755708270981879956485589507425854579707627517934344005284690971432905463215312442363738042631362861763064297023512212807388693e-222",
    "1.41579139643921351132773854431104175601049248477964046919050469681519706536701682971233951031785232126420182587658446300734285724518442102911264791400635238513912177496636723937743479689240938924100861483467365654195690093513651499609109720545467980115388934224535395424307470332991704972823950611306422690405848400338009646730878430922807333440592489546710406807251247152315991623494176052397680082724296219808086517333437836498488098536819441779187e-222",
    "1.42630615701469515968998535108700815642495328122287620070229576381197185525431913923752851734532945021221601021490608039115242053652230634312209029006833935256241672262971041651262111846428648789292766303305524674660557913480985647701973975186911713982304752184938909654254603204246973256598053938746119980500055290125027250195060886603242845415884973184848911467045520109399333782415561444829737940778723031581071475175374481552868984084960060729494e-222",
    "1.44225655269420243180665438686778196782064648689441077574261283423783651490578914972838366525243867593653832664366048852001454504106337260578367484980833451477114676339621668527287661934641573401519063423869060256689864776762216579382108423444750688382544960520062648982393165465856133700064732084634227627014570076079757748657682363876621774741423094333841676566896469444002902222529470953464134010977471775760583392003918717370433080705690473474019e-222",
    "1.46427318922891840824148297203030522163152897364328548383419279359041720191252751193675220460818677158284575565247983802620800777653352058058135833598412265041432709242385250207182980023171393871720765257964361376336888289693837578284318561152746899524860082462747010982445138879629556097795787023844575361741448245896979361489690566658066230398285392552996979013522312823176562471282662103786183077384852378438828245274444675828570802832543403011775e-222",
    "1.47967887478318015338919189172654552215773880307933822239562358784923599657291710192818413898388748805714113687021551115771918357098706622840883529397563357782510063179804093677346673930946966537615405647120893757309387912989172821232819523137065653279891225206903258832337698773939861986528004034122756779040079608537167992955371205551545260314645555857080193610869072715328369536309790503344587068629401614902920222202174350780999834865684321001525e-222",
    "1.45511187023399398756036498569457711371479337344981415315734681435405920308641211434597844979033998592593727457601327576978624055556485156210946094945918785668504622917679250747733256075741712360532588412273367802635509538822053522018990938988999733658850329834681527516239005459747421334924748446716635854337796354878919041808278407502739442321904424533891574418212349432187536653116502794034959502182016445421225102984662094477614383395208292151958e-222",
    "1.36046496143967983426374765438016782951724396776411030841872086828038051772937165933495438993727981853931314440055657316930234685069675469586504079920410147008505497446496608270006485121755599819468362614016197988801843665033142779692130044172824651011830656378131142506500531027669210050284132706147842082754839078423186366290536573502030328916720187878680367838882341930624225913735191221551112949771855244557074987498139833098364087411073172088889e-222",
    "1.25532004979030018959888401636043830701440932196500744400559850067046238444004335206331096554888109775420627859542764810079306216946913547861237452568617037252366921028197271283659528347769666767706582367786882871480876566088059555802316287789513284669600773561285339510488568789675395342556707092237289647780094016817591403431253349024152718276884493371021850938317209841703385502258032659927070599835850862462591766918891004766813679003947881534384e-222",
    "1.38128284018880618849797760547012498983731118905728800578467233105007563752086140484180355979498548729383783620044822604981392318938957682986838766454531116680643749044885252986014343889235595125576776746413698090338154772515440958520218702185390164413526669558858554437618083572555947337537717392683042425272448413533696234704883608372341086614601920545919036771586697746850271056147925754566635346961107273742910261176897179455735924193194339101770e-222",
    "2.05360908931964945984067399715998963900639924163902550013168108164696499022181934211931661531636283166136316222458681190831506031983934819734044210290366013779895115322168267260177441797906392993390817839380230603400869105073833637131310827666281316365342037625229935022211830625605608863532306152770186507009096281154655543054225541653557148923260747831615356561304934413449145106995906168191609760159587636044984959691126661281465290477332821489369e-222",
    "3.13683728983555054151184535910960465495584684570296934926302590649461794764270684408829858667333474969114866931193897307082598863968377626831430896288162624434058895018406350447726813804031167745174917814400293516273784193335422429566548920976566119010749257437662406896040086594893820133876976822558903080368963652874065019054525450320134315242980618315168326214583288170870501900656192160307333403955258266765112058858236209777985498722284065466214e-222",
    "3.28530627397981473835437908420955559251279022217976778003133689515555419586167303488197527460793999482809614081846654355284798810463910857304669167472011937284103291761537493424953182346784530049910961175870932153577013529236685558190036955805700157635700033052724961120049173094557317981613543862800010865445337191055394423581687829944597723811707512434544317344164087388608273190375560032647678694099225604254671326611132976602958897171908358935780e-222",
    "7.75991866470792002997035535753771589824716748210898861154175897872351306240021154384638018466287554806437022436622540871924939728523431826588927448037176248834411837133208991124744067774067738923900372520308393427332463939682397914837847209195533907183637569005414460975694153907266342788151625167517966854935768263602786724169261142863750583322417815301424036543825370658089789487747008025135432812071634173738773498894442630466020017918573240425724e-224",
    "-6.02458620820531782852184105080512201894415051565587408724739319302425325106498530997076714189371456187820539937249656395888220991104532832848985727441363447887069266830410215090662239560371068741773780670672509454130062783542952219271555393268775409458818932589560809273293771966981206060858144914212354988897241821660848613893829680722549028324454000395611951751786818587500805945875679068430637911567677106647059907965007097089963779244313387312061e-222",
    "-9.03932385094703654279859673852758132052139291683609617498339545337395943124376176605766665966872943873364240889360110896136698857184259019347190788908901554304948176096685034605321443865651597758013584520420704154522147433107475167447645376569596473577257101833669773150950167585598298759370901890254207883813970767920652796475595800276827645072248795804480176393517955119830889606735738147091432760876481810960812569405741479229072494970504661997224e-222",
    "-1.15790897974796321636379792333410615800858092733901593177594524028186405563533316602622439867014871093446324708902885361758183673610005072360457216220562468149108287409322865549426018684984195582224758460123056966417490036081476425515176769915606148800601861555373159978751369707628068314945499046860483438797579538842419225898066789214228821418493952394864893506590450148165632950486880128276948625904390287391129096271129750104409135690707955389792e-223",
    "2.44827008254499862309098785308084747628536603195742858930107130994241872126729402952101137794184870000292655785636537353107143078226599508886347110727749120116389121259080148773317178699995197219692769140448686751709476594726346676988763432783611038237985255191525692310389695490338518576346526705598607333887220807797060848202480704377252533669346025565044609000822904536710037807208420890142797836713529333153637416956744882292675576059601943646486e-221",
    "4.82904167810224109452665744580122914396292654251615605748581741025299024397465558560094355953242652690220170404574087168341091410149109342888223231196024811269463316219984008346822613682764185030578552107818283663588223676737036754107374665278000215022091495878539849093776064862030465265584943470500915501376721423915365819923815720209142702691966584645894848188186638179643284685476816059389296943747403211425430198169675221484290966431680292324481e-221"
  ],
  "n": 20,
  "rho": "83.43918979610575",
  "scales": [
    "0.08703391562361351",
    "0.10789555530067423",
    "0.12458859687493418",
    "0.13083446054645093",
    "0.11971930319252293",
    "0.08634018199407213",
    "0.11271361490683876",
    "0.11206983304648141",
    "0.10235584758816314",
    "0.13119134097689616",
    "0.10452661305073296",
    "0.11277177697845062",
    "0.09999042141962504",
    "0.13098890343691827",
    "0.09331089524507455",
    "0.11601804266067839",
    "0.1222131851213035",
    "0.10435226973694876",
    "0.11603398278369971",
    "0.13135160951059946",
    "0.08776332925025711",
    "0.09872154578136133",
    "0.11384867642528339",
    "0.11549156318582657",
    "0.12915800653757337",
    "0.11725296103014046",
    "0.12975056243144292",
    "0.11780594024778798",
    "0.11034664381847313",
    "0.11741352384043366",
    "0.08476257451192001",
    "0.1474102513797463",
    "0.12421258504879834",
    "0.07553650228873528",
    "0.14470383875101428",
    "0.1793517562029427",
    "0.1525486236397448",
    "0.12077141405955945",
    "0.08143334276004748",
    "0.04651853058596698",
    "0.02320437773479797",
    "0.010303985701838643",
    "0.0041284427824787645",
    "0.0015075526530743035",
    "0.0005056612504571932",
    "0.0001567773945920366",
    "4.5165381233405866e-05",
    "1.2143268333221915e-05",
    "3.0585240771672894e-06",
    "7.240370082021122e-07",
    "1.6156146945515512e-07",
    "3.406900172391495e-08",
    "6.804977349760965e-09",
    "1.2901609353204617e-09",
    "2.3261252628126357e-10",
    "3.995268025924254e-11",
    "6.5474620611503006e-12",
    "1.0253019539440937e-12",
    "1.5362895858553005e-13",
    "2.2053951179193175e-14",
    "3.0367187602537296e-15",
    "4.0152038648028008860974002169339821665593977028054813767524124146732269333520644397126098305732284036257150800418888864536129118651699077814148978241379927796706263684608744529668190463048685527159805221674699513091782648329617892673448776553960512282356879762606892767678785620387829555972643477e-16",
    "5.1032407657808370378344467397718124488177897229495747400791126795859095852416229613777406528309974856438152470666817129363335972495758589559638121108394345375494373144139429122795087923442321013473103172443559474074337644369774363324518003971187304784407991647773003462718770406072807034022309120e-17",
    "6.2408527000648498425947859691221899765211488378458183256575331373657388740334436740612178566483143185896763112893248835986585393026277047146229213084971439155243910603271304409688742606476118560263995550018110194980980090732864436564312219453249122597105404084202013136540340439611906811284209621e-18",
    "7.3502334142115821678745022513876210514174260459131482389693957115475739103269035265232757206598766829258990474207589112056333153388401469251971024773533608372431307823256857065482145309319383387592786059292431806091176502414239962105956805104300770422897555737422933243987406774943838439466201179e-19",
    "8.3444105943750651853959688739712079168421826903044976198818740937575183077924670690455223860317372887988268650117418458740612177382716409617509752815905171005448281107426529087788113828580064876703615354694348222030383623651697937701973302662281603345695945189461335292721761212513344877489453696e-20",
    "9.1387241020666598256900754124032716120853552819784742862935219317322775245373350780358067323684716722269926808808919896896800392437242269606388009877101114252717241454330555882258613320066051104042665005107261046316003216150666851817945970671678443886123629025831022331625534354399707994813436405e-21",
    "9.6629685112198845650988173587005995083931816976457916789841345725344982371664294020129640740045833101192162227894761129820835352340844176962502767491358676330852421399225183417520254544907394352129804386974375563110251538247255126187796540796157197127720981402273273674426052315887349254721897267e-22",
    "9.8717372890414220802473842147321385580952177408391105733793194184463767370304574664444497357486270480389393918886810166399841204199041841253644597427587913142176716213227247724560685523847184949177784962210537357793232486642440621853637970855668364061363392072229987085620394737202013879790451688e-23",
    "9.7508414283256087066126174861447130802873356127356711416345647140804440079729079979774533129712768651459428834596296710745420853417590702870191032228828611375814866392684070101488785242737026529568345251150549196214835960444566518951691787954055634550306338427746702994562911817428260888097303978e-24",
    "9.3185693036786822687990477553435975858402242226707491445760680285903849614585047707842761297255774300892455344965106997697993743066189688113789543570391501758762612115073277264412025841344467354933323349413021677004520728027533704555264957031934390882818361228253898338520244439215689257196567530e-25",
    "8.6217406855199745007660161228838658657649463529564543530093536328256640131462269010550064121329366007034794160909888898945115569524795565366712566218267261729600926121810408474257326972480250502538132764855081987580093725099727176588023352237641741821141730077029850202533537838429068570259162143e-26",
    "7.7276402851460764784023525965860717496083543820012280137800627155516657720913812586748395777362042519817423257303631122185530341616931452949833718335193327249451728455479248233427993749821821791865604309438505567157058961906577308226370864017412996452356386718786120662753678572409520750254050357e-27",
    "6.7136902193232985999282016533602675681432574971504466160131091283515816128759709357875400690898423346564168582090364829701365537908807783353362873730329265049419385566046614706145356801579788998124526417082705723281180565270478437727872783729169178922357773942017237843745951481245978567024563788e-28",
    "5.6569683894758657914964495524911240824734762108829475784193745985039125936109620239957001915380336175792023582006200931007420573596084672093639663337801065927252436839914873945174704917801718954798490413765467688896106309411489698168077835383261598742329825942119456235697536384308186989387564864e-29",
    "4.6254066122128694392405529656491827783048322616865258112256694871406181217571894905325477651124100574553272431761575951937156842786779980815553848698082034733153304615508899354330342092429078855001995253755165402293337844197620416978554252359550788332959016915942366438660620609379936135072318251e-30",
    "3.6718603562434748136147894032024907258341731587893854496502118282015385759027327608800488371445788344324582135385061458537857743946825531870143132842716010224264408864516774760405933651048420725505133434451175775867006659248268899575362262043126870715331750333166463901069025239003531038087658128e-31",
    "2.8314579910989006117101239192829373301092426259074025332978676203738852188734723597050605685526788304186881342830812367395267194542747449221641191756781060178654455248268451753456104625479111617148590581525599565349344314819338379347270831867891183675179665097243709800264755288245072654630316536e-32",
    "2.1219311666991117719661054246408420951592467744384635895074303062473428135893546285752274015443092341958601994188698474829891674269971964563090978762669509441526348473479974474881963341593327234860346572820156693976829224366675249741483896802290284626527137033032183021138601156437573269579820181e-33",
    "1.5461493847300147076075960728011445804654498316522417322505022217256756790401040945021847297320624028268517843807667538517622843617123413867408480501833016681748385090434516335191709829751566048701849651261063817307349450024264673099901619937231266682123460815774588617476166846917431665294642374e-34",
    "1.0958854304402761760723323964637458283164240740484496181478223532268082312728887829859002076009595804783397744307246444832856498450954293804583039594400076663488093143495546202033241662663912963517396936650299009035236750615868278724576870779873209903249523856144554025702640565955317485655370149e-35",
    "7.5589264489700630917157480746682719780007845375016403895917527700142667010852474086307629511224730254936961438931900526548779256620510349313663775920556029318451573369457338021352224698042284875022380474482164433260168396328570175929058693133246864641205972577487177020832765877407290544049312258e-37",
    "5.0759534502504415394746111871392730024185701994658029066494417799946998542432078351985491546768933425037092102079996177867345412448787420356255050832102322441662137494282336045246685812094828515891734440298488176561839284345517561926685143072564626118356434259298565007753650710695444815729029388e-38",
    "3.3198072791899849244343893473267140720993766259969995044872838051707547828870635695458080845617624572306685807927202358613540134821204712336056894702549835733857765696733559005017519935496317231639752211613659850286468440538375821262195239211152099830573476280448420327314455287703313645992256102e-39",
    "2.1155108850907272021975723534206736818151400995155087078004783921827916532018703412122906889641988178269324370534409254010427227458373124778536218824163468478643934881927779269657600526267302343273536465821975188239221088201631237350589646212523457133459374005574272385933435918509596495653374774e-40",
    "1.3139800049589054990102402022498819857276337440915689583922316888668422233837552366784692325823055502732614448739466760237537605701725851656154747382367932675119891989522633405487726041395031990586325409107511058775792512726136946032291044848936716362240309155262198914103467607897615826501919584e-41",
    "7.9577834056471111546416601824743015369369968815215149549612398428948472764577316717658884012519052782060214490118013420078481915317859408962511720985841985255106136838952775919935754932187933529186776006296191686215412929173960581186485717227857812064256917946895894035715326894816596090670781591e-43",
    "4.7008801156024367645030553005514215607618162488581224358832215460962193896982846876709920523002117539234950856996178683606022024532829427227089834263872057706777645186497787083118016767689119405478725253721947959678433357518240860417689538095369245849277357892971260545081507801807761740530579500e-44",
    "2.7095620060050211898044605663026192707634253285759695592836190272812355961172046735687573765283110057053567976111100565669581135177813253158254276100524286855582621208291861407320373603833422519737269920007016245104366472719346770369516931596168062896994513023092485539804727266744674412743955067e-45",
    "1.5243916583034989653757183241575723154295536049794436538869896936759185760307862336402054643870257309233163991983591656228477322977952794248939088503278389244806182875196162446583559564593698431279423325554577172770823064257824438495745405534009208508831676299025745064203827491607610334800705880e-46",
    "8.3735965344397674618942629684732823193219093054998943093475487381349078096410607997458262255548521271008473251276721621656870002523554656069558780587028503297738001976382372274595916333225963736067141594179292934402270786751258304352010195526343050030504492199782227778857804767010937983639953299e-48",
    "4.4924359445395489746481900548500648768472053552467651218537082116242603042742287143310589740470964786880584258900469671639339701663237728868050077475076235449990751339706721877866550191480600508278299552631604858953196709120390323488512064209275612616212473821887874993730990056037438883428788668e-49",
    "2.3547167846851638444614773739527932614878506237255053089625362397210834064915913109242059380369013903403009136318880257464509037271734164550759351171225909121031897310296397453248587677830298781178475365815509352967372912667229335110663336012205336594573296866419631297951216549106686607159477893e-50",
    "1.2061775100093568301524939173833753696867641929973910556843170777547873325795500076253152124210980327702907305075072737022157252048104508479671703953358980957378638804521696803050965375943894648560758336036297382030623345454726262316545212267741637752655741642716257855756923989686539494970534594e-51",
    "6.0398317471014952209956341995681063118737043552154643388933016021886440274025385392706898030142900080513308002866125965703620930355812014869579627295713210049820474101762652532026376644491518996234295868751591762790446291759399333303364477634328015758782631939466151340786912004278545207219352866e-53",
    "2.9573413097768411992349523314645542433646983997726763298304519109790777075073115806560167715515741187827934304983868701968811361629258173418617487546164913586667306131931972073327891911086598180072273300768070344124597473784600141980369657405391610509708645388308332555221499795637738688278334090e-54",
    "1.4163146511873970883458604595938612015681155255393571959124901762248540602106158722462449072609820767080911915322710037531874804440290474023882469414922615124019159206361472886891746794426639540382374304335991424079210519111122244718439204677508401653597332879586661460961127685804710104154021171e-55",
    "6.6361367776029240127158626109596095671368702727438364594462724489142594069717353094019828114650910149711880242764197996701924024208259748373108862776842232843652315465704393564548206061674807895878243339259668450607025217760446534875646327701970792188518619985527011499324503533036832506468522239e-57",
    "3.0428518976968060416496184350556156620851454078367897460853288950661972934610349662232977858437364776106085710396160388552870029547087272837414624322266617010850778408973376459288767482382570391859388011338176973350550378867033654108579354578784126739487837812543890444286684318498092963270082969e-58",
    "1.3657335447145040080560283848974886228873703183094526939193855849461423170837779604230179557099397487016574715026191880958375791913579921487393464195804067574223675808233375496841412889089411583178092367666830212017676762031235471843967032942006508814106919366619642652850754523821723979902601329e-59",
    "6.0017492401268475595251091265578663664933487583077393458263717318161354969868278332597549672265127333631516020712564923600827378945785731617125882886838706143148651949362326302935899447506977000342179831248972337534810150616852944941606101510552793561390573117024335954328431549562878217396022855e-61",
    "2.5829787005836031486712590164137116923830830684653275878016973941174050004505795949877873861551948204696424585800428618910804419069508224163076831063042311506513536185338765051764865220190848969918316450658471890746803586211594239678694242055624494841163046589709741064280238619323002388141951948e-62",
    "1.0889220321410313507832829671520049183856175850023411754909097424952079780134728561569851320456505600458825909137547783895501404224836507456952211510153427324313331484032232572691276531346444622858790307405228144747764277195724275933402115936883122820267902539759621694945752147836863487238272891e-63",
    "4.4978520405891552456132589336787377227347204615290539774630317739098126800697188061129286483677137187326363689968252360809512430211768279199748272020216739532554590862088312315857228043463747839068306189431076991270278890295238582874112402011950851646346191788558265402275771163188244668612442307e-65",
    "1.8207195763305713362290966198693687242967585473521981120487159337505792410475548962485493433521552542788653092040106965591110462358872835819735670692283227447321963449968715762460551828511355220091655186496305200401572012071074353511573664861398812178790290989049292729288786859999480824374656507e-66",
    "7.2244587646256450077377553902376080822272525341726482368637858293378490467821044121403762931659882629476161788239955190456459204732511067924602796168139423233216006695318142084142068530785700207467943633532305946383394213441993996637508400218491316619317903436395268964950755180840805403569606465e-68",
    "2.8105065203021162558401839561315048048950726375354060281315811177978643834354048930705323908841429151206895240213776402137598399404322256138790697718033069301634084494231897243006435647192967090794452780930980116149221286754904306875896652758260102970863069089606048935209991188347343223323251588e-69",
    "1.0721893174174212726453204999807557838908696719949308683433651893897824226169037892371227023540414260219257390784422889116272127736408513645154473337448306158024608737913571721342524899545322052457667301893624527153515609531635631609523535114512988367826661096398763503627921103822867700786745835e-70",
    "4.0119406864038386372226191738670227456020764930417390777668684720584803969182574867387678727695128006529833250499410728476935817792146402701172874692694945306657880021523371564456676892574506110807219670578820500970290357892948440787526442848888531871827579651661997077194943559656135323073759261e-72",
    "1.4727203256269861732279405240720449661582020505518283725882871709481680133082469440568220034227438161854793785230802911913645817776932699734211634408836085094502255543967050036288159227826540396000170149764186746297137817998811185563846850734969103216334990567711646963103722220137972425119707328e-73",
    "5.3046107823788554057089912195538107669218652994774470042109718735394471987845957851865602799238176012954457981554685087609515379893276941190930028260026775767267716619702808278373610077114713935777927246824205232582541934528448031167631000041040252338381010066304124973197292707450057606711749804e-75",
    "1.8751548160423434809437559324501925069474429394187685814104804849539679961735217116939224787499319338625582646231192260643435822261831954165936948555622927890149391003152158036140664780417157929961387734464579878626414160197881235004903930131072609686001609008775970865064806901357361468023766262e-76",
    "6.5065719563391064326480739872293188037887156911678782281169593726839399465018589470728922726031394050160095101654321488421831694013904829877786479105202842642718587546578897131081772073941957338116258024035640490819912947342645430381661893864663323287095408876352463069863954402602979754831536183e-78",
    "2.2165538360451738180650927823184691142007647163802654384787226280906099756933126777456895897307082843850176242024124681384041579228733127521392309617065154080184861685406767510034318539424054444021030153010416509683277249974746219264857687269358158381622490276739969150226940776169846855749585738e-79",
    "7.4146911193654599610624390123289247642088780155326837129236402868325722536397733835644979149792932671761684278953504900863066662842759565072598751367091042648428490325232630775498631219218508778898613794943321029321789631795655447681653804384697001130260196454218573277968116274198720603734491686e-81",
    "2.4359747292130887761966158607092249908005860930662840290957877772439761163121881113567024988181155312886012938021326312432130089015768471354119205041820389727042168266209417774234550068311105576801261568418631662196226265609847647155702826332491336603880878861955722788381778473007598692709580822e-82",
    "7.8612587087429526422165776134255889658596000667174200246313154639082056200717586575976850761117493841845145627534841450255425541470129306126251448745357800367936077259994539457066331215633169144446612985906567031291634510278295941549597378908434041371005987515859086583445760025291680906313149942e-84",
    "2.4924368472635779274724430380614371996442927493224054845295570563189527658315555226211875155337341922974030769127503994843130462503404547022576797396988400733754178168015650653278583620799125214092112492018714271840100753689022824708587705377814713640642019368537287055694598240023977142214569045e-85",
    "7.7649868358383965491720419317421493068362942773833954304315214695671528817349536377946625213542951287727969987856163781147163583896658296293333418548825081629340731625107946914424112733890659645284093890427606871881787084366504431215673720117517109199243939829648336024790641867017706408075279295e-87",
    "2.3774538315852090350698217677345805209305310608128007035335993462131449672638055617311767018994047260762476869157134898651108364450026596036633949844628204458659736334863838770146999497837767491922878835699938571198990225149825933085876661908607668586263164875450470695385375342466318876738152730e-88",
    "7.1549603240517968554104944939941428788376605916112620778464983369327121591501985198236401512695816254451823135486458109803408660232917498584120939080161266297374063248739438707706932693567497818193169302101141520330178915189970494562166663268710365391323414683038401808019116824866949502349933239e-90",
    "2.1168680167541353037063052884112722409185583241229952791855642634220827937829908480735290792000838594695789996341056155071063769960401919516234239135470884523645169119551146832231100297053321216486169672908326663435610922102537193848880839666833249719768064030694529500110397825507349545194466440e-91",
    "6.1579776957763766283143573250752358970895074647135438320939013971022609917374636348949325714203057171986481359967383888202134252129047378656854322240453946205089191964633645448443073937137371007338025342303131121792803892749301045356210118810272422780282033158857484051754589373274709577190800587e-93",
    "1.7615920605526263640120252436388293990088961293804055637554284019951370500068522819285473291583422179521760550607106987091703924251933939130262587438180835080257195428024658521551861213833933242028453004076831443540617780637745096226245726817062949306054415879643791254886928601500168022684476284e-94",
    "4.9563206787400396105748858914090664428351041725247664545683761857435679087790553837441656737878327781055030088540128063342067778824061407364695079004893753627377042890422824353617005591722866815413994640648360305246720746529531934573455621655184873159732348138544870191414482185881237361382646719e-96",
    "1.3717122593324289605888811807361602845944763600012904431656496154899057453014633795573466941907570945731165682450774866135444922993210080939575434397306554185799407256204070028513091812983374800156897159075411901704251030135575502617629199411535472393866148973435114268796324703131255951120194259e-97",
    "3.7348900472446946265017288958788910191306086541928468271174692559226075402174066515368862381342138951715123022005337048018235597050167734476322668434888201827204748135516821015443859257157547365746305749633461767960853721906441947648973387360826641353004365399913547727244622624483539853303136729e-99",
    "1.0006087709469893615664186896923359603454584009237678016268766922649235397369722140192808956269791565469380916851850553538056077749166228937980486739864396131385818675985611888938608197646642849591827816429888579706609180571928706034637099871159080001742175374011365644668697917430823648126441855e-100",
    "2.6380432007776003797888358734182920249504250194964086078109997741229882501381502112529918248211813449876350066674758841473231223503395510340476046511158984211472704600783086741992703530642221996192230990169772014097879741526355992977658098543068366155266814629466067223619801913324710222584915952e-102",
    "6.8452450429079989834267651601803547233304460228018262657119593519807271523156688245093133920046093190055567605054070876231715151824858966545918385719272277451572000805052887448800715500172689431657829123404835917507552604857223702265739124493514349444362930653302532067704528298702929976648755327e-104",
    "1.7484087119502784854398877575200137688825158066504506458972152030902254805940463433723199469158179877499736794358912627482799923025735566605171419382053668477111507549126889325208778716371451437827703418029326614277098288223849978370962434020553818488001878000751403358765549708631242756657393555e-105",
    "4.3964300660707085707653456790824483768521388580848426150660243526299493812248781019368782071357314249188445431160201399467623462135930835108413860194351958636106011450330379873740351135264239596416500229770450605901671407129297357240124603586400046849211195142459238964646481612804419744858656925e-107",
    "1.0884689317865741368529988417007624494577713107837735950798626739595907030824663429075899214032210249365199425155775157767096828273172400817637381216834780188184444400702964446323680359413390848214118993875143717560419460262216592818501525209984213318324526964043468267692558477851323479563702571e-108",
    "2.6536585744120624210968938999934805426348481408726972984591005561853839430932396986508981258556419491542168525032836239695633338774696334734713841922557867570641841046617156209243902766757501147936284969292901837946552532945996899963144088771832160548034629513311998335974415188151118025626646251e-110",
    "6.3714863446302773478098119115997494809070473906849766667102995451764962428736374742944622284686507760309304283202509133977949321246379486399720796779644655106239686094915098042877999810650506638430576924017973050919369136267466445354216223012474924973913652771015192741000221207921921032742670253e-112",
    "1.5068008237833282935605608901393863088414985138489385176799251475902387032682066528643842470372420376588050859812952574494609566669529461012804056539404102006949667017358739387346607212482109456360784482176779806986636075450156649154858348768286419725485462342078976876519550752975849391803102966e-113",
    "3.5102830031822672190786523972206440583387283271354576548227250414659187965870043790957933402339132939340288580277016413140002607711592577956766337425048742723123448667225981626299602064184831919993520664449714152017045313379185737245131459637368896359417907564099805354705700814584010033621472194e-115",
    "8.0565771149444039222130788752880523883942463486375472972113410199052200038638380895076566866447704203420593320116232831187306660150323576443138686033457550442576521644501183260680545231546939107523587604254434295485308772927067245635527449220543815590783111501651414850948260052623611141646820988e-117",
    "1.8219283854359662728656415098349013425339263285776111158053587400509347534053273191824051273388731537050970412339716594836257240540341906657252982117456740296459829013837560336056466959197572192975461301739614772051418855338946537677646735763354359695600470275106127525453540806196984116484511133e-118",
    "4.0600714036807283670391755661690225892691156221382052773016499361658024006865473951341060354654989194572608702037523495585958163546789780702750454110732112465195974888449755923242438064135403063231071211144249355949279252032239420967647952400687002389883075561549277658382736097121469001751874096e-120",
    "8.9167426495276862019822315013901201514891834170398017249448698947001132256316973955951384533606280711833807794154541841298791041229684093551176199469038584085092817256136803474597836921898588477197283393581031879801419085319033758662425245495120374963878930810739212432781863043645547594593290012e-122",
    "1.9301754043702896422164608868382588929672729890383817321146070152560940567812300119877505130803704064928315038933077617334084612116034420206957051854861602758408739680320104156896556501599266275477671831942967820702130302137638241695580031118159318126677476050668294723212260409105344893034229374e-123",
    "4.1186259634489694196244913502534860662108063726131624121100503563854315984058234267260093823103377050181227415711482700018415079408832837528765266782563648616216437527352626642242310081234326811889656119673623216721080892935119694924372669031847397970669107769175385766975770414597248941083787653e-125",
    "8.6640166686229286061104041650881634304536892443158134025892127054360457660379513483763951410077323027310253153859338345091425479917804951355288842041736437912766937824510380604879528645059554865530559432519331574668681306640867873189632958964720943304850791221510094942709678089218791627046743300e-127",
    "1.7969796774919744129204404711950915313985143048086132837917072960788384144632620077456353559705841471843884374119464413319449699333292052232643787329007815752679465925626333514834806224149841780000127658638768507547786940372129965030723195089436427313590349320084690015876669495440550749880962215e-128",
    "3.6750980352269531696265286977916827831059406597386731758799700196784336254971303572355208972884198924134773592264602387318724045557040166714782195810768898884268108344374977956539765034809954671257921911613386144917933918939125606963622635214067746380480268867049135578567582235761167348105505981e-130",
    "7.4120921087562978993115380222016654717179170658175862283937419283724163466318518038945694933474262513409434515083781442374763701256414566363137837320037679142468906135191108016571867501137816813393791063519838376692520953544049805501812349136697370459410804874789403099132219366862983064742205164e-132",
    "1.4743560644231110761667763792157715986643665962712482712388291513953308257973423395099443567127602872668204957322673006369759604939039645997958508936315971506749475547728026308389894342059175568006345224688089213117506532112621660496078108251256772163372431889598291730475457553886808902750727072e-133",
    "2.8926545988101969500331227642551388977852900772184319278669824824295969943012194672229026571081488854140070532397760014274049951011187727184030471247064103924703870747267222822400237172928903060883643821793561432995471904294727136290556917315593462355717089058984765594694149803022700402527436330e-135",
    "5.5984229350185086301300190224885313742383198440232328005441854643352581524930009768074843323905136295905438554004594152537389085470975399828630925927431386450365301446129826032621367628497207506412302566436997252146375605654308372087887716866650287328766662258352283114110896639558883637455478549e-137",
    "1.0689353488136496881654418466086023382089539050455970104727313652375705569824797712345702313908717601379483840422452066903099995275532986923640469067173776132688916954594784783854588598300685030886604339239710543766617082817118496924918206280936224274920582374898357054579884293224446285269295719e-138",
    "2.0137004336998221270589906205056591691605486400193033739249255233942228174947344324106350809470732275529718311350696154337256669402648967351850710186733751126622032952719432463247984433572629952299369141801086291027052004207099964572041258609976852028827551258026457671058630476050732782071112693e-140",
    "3.7431434246259343073774780690013129727992396698184407670387842182448159385893050286876082385649018236664425023604115544701463571245357654500281029821571131584305308558546174604637508083072536792728818177186026959369438255524092210706814000706809938821922494826019909237727611007071031470160552375e-142",
    "6.8661955185022399587368647202037464572452060961184893216713360017848135208859545163310890546960110633631372910083978758362142907374219526008796170057936407990809051502741592322109698656470874451679310168506193960408516744229550450035976202979975590197776366480822354502582757901199569711657651283e-144",
    "1.2430062330663495468506487482405242438172163160277119511309060943800614777352764855924086937990269395364150645564381328724842846763283090815600304663372009631610011440919194349930442042819399096002048155868909015668432247192149595493554859815191428533944710356461452683764591143459067676089383851e-145",
    "2.2209904260500373117176791518414572285498782259627010767825140182604031135832577389115746311556840431890260275927779378936562225530671203963800855454697246920403171503232624275216777044168662708608243851221908571166740542605840472077047134656111551765368646224289139879924116466422513651838580050e-147",
    "3.9171893326969861712393376844322502416021864009160691213709028148703211670270178820553478880253870122998347472994649812521210950870251066974640848399611582893970025374413658406208178450541221422968585664003426816788463552571816407161616757825378553673865970332062575751923586113310783025539172132e-149",
    "6.8201615979590304937285207954069000083442763254687319599763011827862120170882036179079174433874293448371593725830565349980821340229418321522523844997403894243304342524585040298290185587456871192832378258782569637520790151486864090930950246957981523347648738604725726063962660040112415069163216897e-151",
    "1.1723146793614240976718106531531673064917720822536449524061744303274059953157008932265208299739952064507429502670760301391490600550295659394751788435672669441351431306015474196762147904778106558894787902995063513069676614113148952724044618418452112939595838225822425869085737419824637542791176282e-152",
    "1.9895730159709298585598418547159774996984417476594495979826023702644827310703713077918443184139123040403324610240110492503078239727955262602194815350618821079876623101591870762986219031441921805496901066092287173073088722291241973073125547923264330426387417008211919853280815950835702201102620155e-154",
    "3.3340945422685926152113638369769133692040549987699624696281718457058570578607080978294513542911012898526571066503459137793783164100694577963263848914031463147769547393428986280601967246998940468022554545653327065089930952278307757500162738107211630571261754489575794872045282451852749921558135472e-156",
    "5.5173941712743271779323880008194757692764713847724562780609347593780806674740353286102923864612052837143756265294143848959349801319113189511747318246432330048813306555126323093318020470965015423079221147688153804980413010461255475768558505261601472878725201520821898964547108273282903500651196669e-158",
    "9.0170283032535807277836101026599006465762185716685724905814203389117037707804155539196319765978589314689054202608670484303504769218124252406166171273668279863524915210017975905014761956655545727909356619274531164807784000022552573196468861908263547750349737037157549789023551404502208984461881728e-160",
    "1.4554622824647943472908085461307333705470292845410177414620487060529863938842796257573193567589938646753714312653561471188124818109830884660424613891057522296524227164402586312342148644592013136199263265996193882970287468331076388610301097571843121749287470723647565419478178956892458336343848901e-161",
    "2.3204964280905113946231715616025600379923858180364499857931091754457806490595395384793245224173281057843683803247092282342635278334930786582960925402957529638381582932930896734580676571502456374963719989609723837688954822952783442398012462943254144506622168479888072996953101553685429040321373161e-163",
    "3.6545773388331245760278873450614742791994238118416347573290895226977665085317110573562938568793804813982994739323628754866678218795281467549543076163368819834074397806786255099318196285240878440270677007011859501864013269264909259521288405089485274910822751604796422654933488797848234525525530231e-165",
    "5.6859515215359313124253293121226535931034712847313796961169606552192601602295235372311787917851057711845365322645267525160476091434865084853317441595483704095339965501591478908758238950045718091136596542337195820742847274088682597964472375374320166878887842820891114578776708062247731291957457353e-167",
    "8.7400094161150032052628191302109887883666690744110756836592940922454970649165920916714669944678133585934324380992975110338243703084972182051665592781454873786012830718643279907805968598246434040927434116560566455250362899103275181775963718067425972188149340126952659560319528958253230816938760247e-169",
    "1.3273821980041730701151305970758297662101598946252195744832316877390923144184006740121674938380787021159225349965520396296498614042646664302455075216104100443869299411927002936457810692885125534734933160495452741718847795895923518807760458437815707588513687985775027939902627421842936191568381358e-170",
    "1.9919920122589083363310824768464887059906062429577092614993594029059537931495663792016289602716149469402457524703688650713946706648715826011941869153370017956085634081266173334276583729315032759920495629079330578059845073142706223825327649275651898514733501469641656356148063300556805129874812109e-172",
    "2.9540543519314316051019257961740060081338824471340063442051178325895716369257725619190131243865715613316074704510579489082928995055334608671507130911118047485102022663724517241143503802307697492252476993133515612257190588222288402797651006794369403528674015629149012750005422276379458895471857259e-174",
    "4.3293233999202709805775269571504628838171290713201784009930324557131625145099110693995098733456706326227183653800030617988337852673872485328522544979349425002978513048261040524813195323483660542691168051534256401298575471360042052997346566593661278262714390383509819888386350540597107716855326753e-176",
    "6.2708038584869830189220693799942791261719112786237137417946346965379364763133188966965263573633023964747489730095815688158294875270577023037076754733177860138139259906784602606914336760362803932177132055483840203148463789136028010339455133246092118311820023232965619719061300644007753396099559751e-178",
    "8.9775668311038697166656669331632323729793990359018554693182647772019339635219319993348830864645624129257930778346454482987946504776941682695690298620456217554375556065704388847745596346113640698487527544070475996690757684551546285167888553811939542925870716069204856266087089169515622646403551108e-180",
    "1.2704469769476205696700415779073005299534857472160300003844438038926672145983103683664870016250911848158345859277104088270385859227230856080865090611874137734497827405632703760473230724649534894369851575173472878225165221479584802590097461170775128536592621832374106441514613242284153669470646439e-181",
    "1.7772428128337731843152855104837226759750185499830090396911629822538203121864350452446531545988093167157411444275991076179344998749159368222640346008205373997170869490654409126504583153996893925949849479261498362534445396974464338711271768047566240386785685576610827981461774550657769002621915487e-183",
    "2.4578694446359189667219513890344045675848078174625947076484245168525306111287876234668594214136874840262561359772925359668137951060705152928122975650447386217119083964561164930867453840338002489899638842564014307840331858844924649564697859373487168962486066715275289271190915188894856465089395111e-185",
    "3.3606386520960350522321471922831492069259508075556769230967274094191500988524418519994470794936561931798772223021927074855430691337193117714976518841500829372234754673459754178144435192580549380963916100643887454486949541333577966033073136454813176678833465707557783925224766360548980342273146346e-187",
    "4.5432285300717986662430798254160288691254839266227246581673684669722973207321021464578639255126003694277914842338797712443046928129712531918567338611831375332152580342581160723176135741122658116507199992896201040210763714771446486632629541524557861492199162396132349945141561503413431009093152763e-189",
    "6.0731716684944684465195586930741612419427894956719673081743468461970680698691663656174768270675904786918473082961441163851163021243811217464104401174787672424507068560348753915368919059210304837230472143059295397085132810401358921148022870758359741508209741676986560323302922417211829857749652484e-191",
    "8.0279167129820889958930321706067708769901330420233240774893994852289980405614090719650452054257771760660715218047477524876942352276035191653479162001780006899864762338649360240872066277385265293716761985700821058859887565871392334950605289202777156959688015992739977287074041977873665740735901309e-193",
    "1.0494319269851982186845676223260644456447466803169220484019758846278984658463461961616733256830374108992289838195765192179200607446793903297027447854978530093812487424101269646154938375821370338550924506301197382658541905760309413641695121406836152637764031696710941647002384981371794201066259310e-194",
    "1.3567419846831953645941187589628307912784856142314444066602895611502015954907462523135962671228829467234607325659034304757887205845100687398632624072481574343433423430722067818542347604121656808454049851918254213967698337377038324803613861988741501560666962660283451200947085242952458988263757036e-196",
    "1.7348382133282831079995242000999885867101774012895997017179512645154501400133535164894587006662991772353043196617086923921841209274571724468558536650057767705081016477002239924528780046141306896643046591092583409376980978861592131489339391958469203895447094683030637132859840534075129824675181090e-198",
    "2.1941496865161932200764073311100345895232934289592699938750307733833526133806339339919500683548172799011018215810348581689479519847508941261226420502702060141539490546087186456602835141018771990433437447912039729389845931862411135497758017215816482498504047532574996280013963067131535925264533505e-200",
    "2.7450206039450166612764332488358786421002165826447813609441677773730761271608475351206716370975223500573506418889714655496992126803250186426556698871417070631000693988690923767145733720614191601780063665677276571426448450211905498778537445978132650514925488831143454441755100550352084090895780048e-202",
    "3.3972168911847348861500649853048083347535302439912899453784830654447996591077656757443110155552984125704119276968109979455311022886433229919584954490287810967618679116679393807902820890562072618548465842226591519134665877091701463936045184006138485374609721864639734962581948421417940613941474711e-204",
    "4.1593472543792804464174084160686466085664143568329095707387029044765102062752056449914599576373333295182315436306330589592140688271474814491636289666107919127610199681225276348509498848701504159238536131282602107974924862585262962809831525735726732990806013411073172116800819506868930221808665147e-206",
    "5.0382180919899768613609115906198754956993370179170421438027242913874421472594376503674266441796098652378037018129199505668210092293518232801913034112433887862826845350954524796251920780983403382677497320503327955992071878512794420857053398776235614945118251928167963362127873716484479872665079003e-208",
    "6.0381510900919348760167457349031805016781487092310325020483438636772478149879635224603355100065963151593077502669507902388241315939109547790405184494844852399785790955408107635946967445017575594224773150167111789146867640192959443151905790850472927852476906045771042497370387681778373991444062333e-210",
    "7.1603011749378592850797889950520374448274265414428615640126592176428911219816186873241247594936202306875615769265622065085649464198124037635968408228009712793724071447487077404924094975801981368955409862384982722047487495504736931569638813600541986308325078376383208937149140950147107799723589891e-212",
    "8.4020197760976111550795453667041958476900731173013156384222633292225567992443550881098882070142430577860652960800291432513478145958662584541338030395060816885507255040410617543910379407551822638649765633486318801025459686966802721019072192891387281516772519015735251861865765044964464700538446596e-214",
    "9.7563130575682255787326600858893627408539139275775626576226579829863565839493641799779701737921994789434928270274534495485447319398996735801852112263198636934590121050968010665259169361177977201246709699771194097625212539162263838868831664121765264047371594725329511385592761577598100172619525834e-216",
    "1.12114459943276261879981800771743990267651957045364129138496296007856711042221274856340646855663725744821711968691372916235109514147442598152499340772052519193572559687703441321413962389144266377817505170796205604938905259242656959579122565694911468118838748221704694824716080582048795044485085939921866149208817560918731882082314136617853893681012452911484784392614846351417765982340054250980617221267229430938563979511466769785428651246747597694024e-217",
    "1.27507402228846545607852444106429316866952431977548965535651453900372220296449079473582251760658961392653629556731118629586171005147215258560605945170651702800306537208002489112770902362210179772432749295341115693486696291215012105597661369468901408043515335445317592884594059530104670862864276727186613987246101585463158473452075370726179660661300802155176646949480909921995017285600632011127136639317394358971826900761190931377330953642676027634906e-219",
    "1.43526061302639465850607728349671191431165514003592791195375343342008897281425404296891318320505423954006997898755306443402037763107532907099859886633390364946821427053282125082926762688284162253144423017202359743786251580288204935026350070212070474826713177828999085343401587171919088558916600247740878958009039373273284616601781768632322998365558890594355362122523433228062536925744821385990750553531480054306964357406236537149869039384467410869224e-221",
    "1.59908377484304114591358183805334477320373716060388445578046649811441763316702620720139716404373382105173490384034842957914097109283744020968441293990140475250162561305012528332216615099317187523617669509430953227614580415347584779137877005354860652275310174186275240710061142631396434385957832840457391073677920713693903050087362501799255036531539876993184289248258551259098758907280488101521439991879384915485596729340805269340664150388425991110802e-223",
    "1.76351832478040066436566311882495781861088453287099975136850774890540037595525124215245249709408492090814037820436053588973267921614914105272400009134311298996587523118193570567459179750849230201488277854080650552325757407985707292459712137745594299089377205158582106120083660769177318070094222758438205597677181388835646521964352705211301121186965588368742090448345177437734522730732756519451128954293982582399076983022128557183107953951740862220635e-225",
    "1.92521852010705015507966054335102402899976862696786001421959563677034816169180997603815267399196625523751107258323224993829444774440343855419654360201960356329393192083671558788837222180670272519930366923215051943283015259811194187058188772820750240911611149147858875674187082683784655160648172782788217250950543004062935755452906611754714370861962188380349632779267690305696187783965521345304555495302740751109976517132199206515492841876563968275912e-227",
    "2.08062647482000142242174769589118365274489326198026231827468017738223298267250847189188746119993878510374153088644371743974959911620257928554468129882611537070642125701129539746349580558949032164642601798265509378534336183745735818605794098338949661755448859066635204366381838238502727125063280360628107738078696540204390605686631124605856050022940505357438161664017558327157502755094335842496078374893472561725669123669166872564457878660448703116953e-229",
    "2.22610040496881912452852447623682895326242559035791851050230897412301830008918522284422815967608829987183995392858912970697946182155568381034899831775689639788593153612726545364891561240825736762903519936078085162447719249661456499858903894890461849985948856350066456087247424395747368975626097700316759726262194007937064278097983932054254044388925151953411749015776210597998261650579071204428942667577602904232323828852451261538925913705395536238854e-231",
    "2.35805637978045934165492965433394154589521372928013542209822203610659256992575072517213697990389423781926515823444206004089434177795072193473816724647143217518016209090617540368583173224363906012657181289869479003594008894565524963805558285094661151467800384788512126456882778591865052371367043940750836036230261994113332085239037070160679551522998484200632225429280263773885085426074741125767622382794171985784049071399400522895396595993796117843564e-233",
    "2.47311588170050222152803681285704012741371315667261887032748319807417474217506126436346998666084154895020235574775261408565240269932424155983263373007017235392161983240608997469195672111957794814687793748687215297576886270698746694511492879794050369300286601358792149825529560747531353372341693491675769207157177542575848229034720427921272783332779559169818002892124730988634140646794209608642965531985793449730206895801980639001797898378974480727018e-235",
    "2.56825063998993598047866527517470931231042381318172212001641698195495982222129664235839561032536969904390842300705826999620153481390704612405924602873309690344956745874667242869552857586609039838831363891081090292288858916076093498568300533356209080044828936339313929106631303805597105374272138551461796535728963699935192462167542299972495159912322922004353296658061540973032016781353658849345357520178601949177820743636745616843803105844600906887658e-237",
    "2.64091600159587826139118235282612547940755188917317936091075533267323572371313209945232194716309711897074689645206441740363371489427516634587042614231405726621573327734943701262319485951965597523016429910194375564593932368206838449423899729767727124262364332234383636346674104077767191708357939121640591420527889327453578475430802647191700423351693339901302146420429178809871099566649607550639363802561448831064781387155050599921934103312832276007560e-239",
    "2.68916458330060388586968415455458103842648165555201347386748156688323617933040112137543162701342263035052387646267692888088037322175561430640017224772746929940574393033016310708760756818524342079865270599146574423617032212983122341509474112928510092254167071067154566729840760683535957014622945591316390852169504051466311353131975366108547359232488934101098891732214970787657155363937278307757065221748089048212689063078593515556123603147570166654126e-241",
    "2.71173308900525471426306375312221237421534901562937773049015736319306079931289211391397244176866489495623526096678451519128790565285760166174375447681417111784519925398862422353606796198544578825409195988904099148870650476406239182971126167287129985830670984776594750729488865514177011240475090011514673992186922909543718418159096771272425858162028400836914543285002252481714812945534817923621729122579749880302473635344345624295658500668853784628588e-243",
    "2.70809688915632295964139288562431002264195049960539786069152362421229233602971574801746700950050567682860103247726392082351372844854922322552324835822741897408500770936586026609249391817632385884825515839658274178679160271226737404022152852111419944321761762290953848325870030234699065769197965925571556584142840236507836416120082977195575252768033301318034925279667077609500900711502199852431380108167831053734266068223775259653616780013313468884020e-245",
    "2.67848910305502362320440003012299433169257451913763709820555272726963485357558837166427608980282250959738278235023465417534769513048893493577449689106800668924843285862880991507188619178641480206333907223073081107884288293652331717207308855851168812022802256709975017093766973945955599654794231359822693232035648839491145837332582420382296113701062124816646406678820116347317166796311100170400094757612840779227300443441177041727191425627136205145005e-247",
    "2.62388331466672684974251897042870943992065134615646849068484038112103924671522120096438233957457792033075343059040583289483921329666293228583693578785937305593200754006500760364749314500780447096514942933255958130758871346249987678418210004394544133281006449967336639438010358940237513148969554293014741997890280489422782677754725428060264643471571447881841306509378113382317017695209730641033401832882549128998987085081290711524245475114582063223458e-249",
    "2.54594148189945909802024369731345531689326981051848389878756109220795448480117330372709042803260762162602738150991229911979610692376191593781471437130050952608216449800572448157817342827713340960044528903626704398731556612845100742435787450230072114292975234820982718577433925617195633820453875488220453018883401852301928212622689680236520925970591879090943505303627004987737327934342348270059545596455336354569121266584996653637913913836257233779428e-251",
    "2.44693086102842928953449438163355734871396601805361959725322621219050509443567665575664215791587231008468915499866753342877060507621589139616002411376033847993389846926283790138631730910857249044707384284428343507313421423905792865895380802793877334976368728702675715707844461661351606800243612875879541093349907422926289134823597719314527226532720398975278855550919110996165084160916570324807182151974300382649124223733083948447548568130448921290940e-253",
    "2.32961567582986938943663525932567242587633145813787585801182435904680164154713027064398208833293230272017936622949521000734408981875599795228414594099639417190674045766735721064250567790979242296207449304112764292223654015395152885640831864696163738913007608777113428055819810727662382376939037163276326770156377267356714367968578294162117555946574311304768788986494098524936424377573867891326812438980696373347993626261856716634178019009159740417817e-255",
    "2.19713066822475869386985618191037492111404280717661578429393611706066937274818310187736475166906527225902952850029992903608810481415879060200069653536739125454872640763891227289293461206560646878186343634385353770655726246845385459849591869621453892354291368939529262921946777832928753593624723583095686198513542958256782955584685665898929631318104835299634094249828131078859545118328205729916783924697689613502322088291662852832296230177293410491078e-257",
    "2.05284447966583828758971370273713341820106211492163813639714501780640870317223494952067948838823191104878878739885294608855907692688208914445929527387674261145215258605226299079249439259209935837538174646111250127416769145311588281518834640033744711892908522808945516589756536220441241111404477565848053387633936782564746384311424554534731150290746818451647895472347274120015909295818804990933680284592616124167972945005587199036230135925832261868859e-259",
    "1.90022099551995923059889076236766011658319568682331537089064611528454335493434180838450722427546449615546108384047304918618332125271897268892926200752155925506893981191828412936300397807586553743789819313476880990490822348321446474850653616566876012705239639232725733232162113914681711563803704716298000152912888666733669292588618151072197513954291737263148210399637879082302832666934863990578075422645586293250399149307189405527924298002213199059568e-261",
    "1.74268636319903512022380970861856637275315415780564077964025584901308273280873727507470316126032245991671532314245776855436302577440814144507662129551592499128513332648695860966007824395572029921205635781151146078083986992420667221260809731159270636301700723526931228236915831384859791760712154009675724469876214309813886004123949119374477194101941679829269960922624061827280136550968847501215761154559091195894901884170683326703513530879843664989283e-263",
    "1.58350844667044418275405894485644357917496293889018012841744579772620768036066599987885317399218891492663886293878708492797102796412814187039229501253300109136393029930036237747774487433383130569454703369261567032192062884296809413091935446866027400168056302830834791850677008431254128609000185396452740047729287915103198362249385084185380114330327084411399068400754654543565066874100396354391282510896665869991679940098086476249666491732071138151823e-265",
    "1.42569412437004987614390820712591509113692770307251119029756865086574676782223723181583570687786754296507471465430983199327908121096050887925179263672580812607652607181542641155525073797111770307373636208779372864174318661032099731457943912479282999849566458166026571833419487282908958436851887997881222641501565845615027727031392490189415036984830322531456385740200852750809125590099549230438538915714704541278988215774487572056069151778395083341766e-267",
    "1.27190821962465524566343887861262896739205616937436622475140529122636274228474508748410529066140510378974088766466953811462223761751763656041659566665638189689216047065756791522097864596675877543080450322222250961833871113553703851572129269922218338910972343772812867803474200961650236459400025637262399181023242294817190975911183119010442177226326574562957873889408601195683828092105082765839982244122058963558022264353905659987057762046459865549961e-269",
    "1.12441612708314803206762486648657134822694127729584845974573696756561513921490070439326949425200415346469900241704790160568802211196647758580779650920137935110161911789116340322919324553785880342443943857199191780861919576565814458999881210863752097336004100694492319398690088255140881618344926243351001992561527619464599619249679875009242723601637539683105590491812552854081433269844735459484521800785337725830079670714111978271026082606363569456325e-271",
    "9.85050513466286106833283013756457050794650540948094612956877773117203512379861665857155173671429661851763145140045317650925415507165711091876920674093686247690515984607708160391544086271100860066526892505747528905241889048289545788022878165712801739628247757328357632566051732076934506556912151885785581639264797463530016534154840969073493673252329868511839945041040071256399614421834731731232769771454766891867237283492598362783122736690612011242330e-274",
    "8.55200954223892282916007672699185203946418618467620256969959735056373431598600266986264318823206701408990597406868558589695216900655188814889251865516747183411907986732744718848863810944078678695421071075629195720991145863377116391889800221838545788629375993849584788912060985355131904226399345354196111882619646662587748746841889238479860830271126532020296376772382657660099153380178789291657558644008217710414661104044113895263650225456219286296743e-276",
    "7.35824117533163275264845931686397572274351020926485964408029942282405911795292845490372773533784424071729966433231901685644182974400803913138181001032101491120861377075858955761081966384359691840043446580937629544788521089487152613044623106858926527411480927617661995023562385150638730823733524961399689122789045653172526507655233914886647285965795765898042786281824814972413606514450302245425464739936716188050002886301258156771940816287158187290341e-278",
    "6.27471186063941103600073791883561659495690129875322764041479512905777553993822475099206454324048232590186075296573825786924421809772697321136626074107301553996722354350998967939036683685658000421672035293686344647609118121131390659611452237330617345100829623695868431599848150963284003751386746871802477904241234106309881394778983640337039728803997395646731715784882055852110346199887493160816401505266408814082704224739365627438511487369424838664456e-280",
    "5.30328640964967852944469965598261655606700411276877547293356544675695488879851694957975413401656744716409100750782896438050797833249254525896250072859870545618137180818180183834426999082880792030133036646221213316120381394674301858926869333712516641748642141026986317257979806693940795194179586403563558625890451192369351212933427905918573496678878189786407289661393402809389756223005137566646755735188262075884969684073162255925826778483425402482390e-282",
    "4.44268313529352329146475927816531067445984369157742629099606068587184426944645764782109521925153411769738606233740110272759535691806049883044845973156419995063742660048151021055589054127930452587546526329644395729682555535370532844519304702095234736796547352122321645276777199776266566965711376485952795848143124782605283644631072126078961693154716309643772923687568053587795914735267109841726297842036438112706767647676269683079349067010201640587603e-284",
    "3.68902701762152636900918541460873656942046704920178315843027577903124725076306886824736676203451820912478165164863416612738207931200388764998203198447147158520248183669861273310374654335006724489486822940214654009203132765757212428686214846224160673180977371619632796202773701833682265578137645868763903291063973518266351563800882053561252190795415922511997989180235439980654033232010391946374406681534393357261654665797915925440527493999691928523834e-286",
    "3.03641894971686539696314324422419738134849283408901328929290742127528653589272189397078827638148832793033039291712462064024686340193848272814619371960333029343018554952352538634158607055436698428662439915177266149905014670858140171624429735920397951867950148965471472307103934239330214836392912458066538806951428632633688541474884835718968334862819294044205392199045241744626149662663193961272835286305302284050339127280762578322212635568617676011369e-288",
    "2.47748981043884029266976668848565468850296860249831767340922344649058895911407633161559119290902234837726291294911255681850051025506158257583203119247567168285097715226529295684033430340018464699114655216121891431125943587484319385806824393079856351632406341547093458550877258289850454151736485613938424299314178911607861683715773494213015593459163055656359171997182025148963604880537472688149917541196296394850888142480755857601692719118283148204026e-290",
    "2.00391456155521984182446643371259404450320569671184772181506761537997599446365676340431959618645401434860361252804002907792836128537997902422276450672244294778935841196020093698183907266354608899265682228893583301686165621329660459251576088098827264681007980621357470528861324573609271737730320383416733274199899638048586181985703774293717262555365378110223210308804090699387905463927245423227116572578818679710237675782829862767708080107669908670818e-292",
    "1.60686846852477105752068537291290744260695132150460186061466755927148756359830245452352112890678340065318491725725949414405722759589763016408277705823587631099829065140138852042813156733738840390717267951792432832360800844087840645959289054499404286810052350007450588853616607815821741523526403288201934338768786142833995558874740718112586145083869867292197088050228681858635822337398826625077046467396485177006867388192033346361246451056265115862086e-294",
    "1.27741430284264434454163892196888249620152985827199575179737075752656022200319886419245990554810484319871747404572088127784627068963246914453728320663133066277038067463822158947766328900418468978506264452890557604580322313290809534778300078263216568535489832497417005702560898056231390447695536247327468805228433045360050231999895284595236648569012848438193359816304488376714595330805721854335925675113014511990634846863338729279842448705753697253766e-296",
    "1.00681553245241531094460482359371915163995912854392159804381459437612193661247468551186210050701658603292264117509794359244041133825724569744124594925678890310772156989289897691315552545023760021644668668516781885585684308919981636784201386635574840130791789707480312620586573158513683227231912078460484105970113581826938333227947874270107090359434527975837375188512850728730281501417695761966578511316242268553686130376473693456678146107782464493788e-298",
    "7.86775721386512056351622391905754397445425249715740984203076989368686157961438972352843598099588726459961686327103778299642151538741007447282222497850666830559318074111809451798083488075782701876992684883625857359293080701632926764554473971818876429245213843151754298866788540180200962694509086397695216910771806148172123598635661330672315023018312150198081717889010917793109927944708549312285058290993053022345389411318909660995238945110634543637820e-301",
    "6.09608458978107504210058054915380214842728031466241262683928688744394126757999024248941562035010246196900191493497783299171820123633642157534494740712091075083540834140407126382333419351967305126801233010087543437794245069294398772797000086143311535435747572295967208665547300347058560829646058609470811576034087837537960126971566279649834305878146176552612957923086326969340371885934999341263328757074522423315347833050395865485737150370775746406973e-303",
    "4.68345069183122382315126173917772808954818432581623530076059553479069804833402373480405882717472712338420139663312082848606198774182015956649681502425495045475792001289998298075816393029184398831299044796109276866354532343573022758676682630531410871369253818576031789375747609676268167495609432130626187947798325598628312575118849073177037409428095669559078287943228420092093942699888062411761354491896610690997471109117176894334089230961315605100428e-305",
    "3.56789162888669638040240888575249924901041977882920843387092336714440888412063239150236079112487218992210827494124272152113936642760145163318888584256401354604885171622062205134927153183143639085526660254513902959346073398860689268795925804013669676511975193315087781521405480709229307063810940413292353014152568539791148605529870682525154651912396859114917767933342757403538103334562738380844774266074540609395974878486085231481331363648482463132841e-307",
    "2.69527918257878917489610242492909267957349778184866365042678238989124136259984514391007997643194599056010837758921377008795026381602538985237763008672008128007366818593809758512822483661423261777829727364854985919034956947254354863876065093998873857753638594223536770741636896784806835382334214723684818453592290843846905572238857458790270392150113099215645358569690149680018428153949264982107964645409364531898412420896274941956203232277071792428983e-309",
    "2.01909981620781451916582260030636892505435937224834967140051099006911256562948004260298015273273139256695552364221862581978165882152130975122743676589855718785095425419390424559996185284319305823172184587330092531238507845100739548852639066991371239282393414765111521772808227999355961815985947507680168095397343999381232725164301473383147329713498800796504463144902520307740928194075588395972735435572435062793256667082526676691201370816891861818651e-311",
    "1.49999270922684202065836847978376363759322315683149661097010476767074420323334791295593314378321443631101502101020382782701900826095293112112041700745465685821545883043614700067688996742262572254264426363072560371790506108466478886370393777951627170472712627512643633104573009084878183676248734290420686984775860017645677230065353129331959644256531289763830396001640063508642203070369561249360876599349178292094181527157872414467735437823468766704537e-313",
    "1.10512931352101988149219010998912062425622247387311594212283135487258745671583870522551949746742166935681489425373309735754125804117135618342571814455272137682467742009238133460866584805051160819617620451293598429526686023480622875011226839856870247528663098446481993451377187666349580427045645289463811318043196586047393027151622307976216874099824586540277715704729674029873182490984258761653744413010985058334161364906410057170323760621148686831393e-315",
    "8.07504174286235591926680877687723170999289597861456747138457392899207190514642158155154128817556112410799899492938957476316088994200483500647195988684252002575517651999157041165682186799186061543524189540959593197033777333320144992440593032505003179873830048257797835160714586165717434906917471353682743658512891849046267893267820932670632266731070426152817540261745219606886090180482211043095983709141357343971401710138126692907223249074534385627896e-318",
    "5.85193086895273775767310498505417610720363889371880951167169614143902183415947500060759504617918543673640035503786323070001809694055701604186027506317443749431764374775398053505590784716517953329736154184781091175685392923211290088364624966519581244005363687392886448529404877563040650666561685394922392029365871309338574762669113531228883104663109527003864750232027643686486664506293463934364750473691579024783065636227335797709668859502981838566837e-320",
    "4.20621252116686076920120033802496325943886642754495703871321537087599689115149135420610552974887345398451833922431089369730947407489556241350831904707315738279272428137821212782636983205409031659290202734694171678208210087527244226636282326609618031881358504055703752473118741632832783076712947521135268522029240013075682168661983508217833147953020678592804339550383782077054153859002659435331385646427217919984063302225039948193769011817120899839778e-322",
    "2.99871785760366769061086995918352344092950721209819721476966624014786308233106749561328413571622724320717245144562500285254846160103166392435323455883019315555537697449780471288320590715665789081585931690392586836196740034668981024492303642518631672363056491437332817494180665344975212634412575594792557192674559120798085243912451140270484809582750550667938907917991506564439476946425764944284574615581767725202393488628549308795425910382884429846227e-324",
    "2.12054259773829718893181348623516545975526097355142398141266658002450577265954152513853396997251971940193967606254646199013098428600940280647782800775852796826927765063658287185930462605383911499304031684459338981691480431551726893837869280871448855138812555034974234542203485018779816538615940020894901552463772706091140134667473036749561791310552055272330530201592368461518382217637614126767543760097467700342072620363698971418362411900310991153860e-326",
    "1.48744154468156605753337327676611443611393217577522970297671623596533174876363148927639980661141750352339152563396369336441114677924771995737436301843837420148335112507276149314023296976839270914910634496426254198060382742962275570459813481590414530373887601936318217504808214322267280398393475946910670189190445197092291149742817050602753594997566676049698578055288188231821352777589614397958250272478107246326331822174438575763478536453564403694049e-328",
    "1.03497227121419263690057665341103554366886108332588804701856885277048462388319615841509584099165075240060749311610385366407484190592658997533291067899093161401008845179953744137920922811286228718212292579792955394188366064803227054115970059154909225362657039726121173550495699126477281973139554412082468517662888128664511229157838840483886769334751898846584080310746429603509029093637902716583760821645690892362763367432180254264602747104091139244222e-330",
    "7.14377377918156084751008949400771842794863549718506828601062383822000743316534512775704071289853934255778423995326745433616879461730443321328746740252920751176224550709803547441060655756956336706158650514093279616573504038808978907419693220386091539916939160389687666559837291503758714903912347212581910601800815415647869566536308093461742940184481593368050309976371939916288495360165406962882656646559086957288149695600820972862333716306882518253881e-333",
    "4.89160069231974100581994443610894759567794915650119244362631143694179110938517200266761537612161909863965349321010498549233522414193063497461393830186205087499666190277556898106421595971148711363324287457240049844211914342286193266201353940147468371048517152275408118805205220140296565713508351098275483795917526540503915645280073106311224625682818125129716214387442847428183557686647451956219969218151195090963819913660905827474154228124877439674188e-335",
    "3.32286475679914895196224334681689668867262711902948330501975555562913559587369569605451180318962379911768073991885167187648678852065079112285492167682020601074224520989937906085554750774571128132658332529938642904672352699577518073500849190652340311213548948496675977310789853039918230755688001344342080899232073459163933449916454217274217774663268958443211367325213531520606520664369944644785739641817746118121491616251359452597842635580025469214068e-337",
    "2.23937393986555684627525874443248645097079316793579478043576555791434408430940260361490176582965406404386963436215488823551493017346146865696547110042469774324595900898078968579792781593520281048633736856268170447878808089533749295297171041194180956948525588102918942126424236080226512939183252516564012224415512900398842008886602172656485126574028471545789229547019935697378928801279099762732020354563032541272603822478103848566564976662702036841232e-339",
    "1.49729257649188658970294824080637977363003610142592321244886024573741658946255675201981219488053296890795337587908927248982642367837389350697651044768656858568865488440556103402945477987330035430823555379988875518173031907939391631681913103035154882871293152295402619852514840169199612131315260057255501933029251717169778497234384461051938382315806343303801403081053145389213432904346131638129532768024554378510704197399502641929516018728859756248792e-341",
    "9.93268170620014902337605248918353112125658145807753299084653369045639991817247681366906793382939155111461398974830548975743831452900335797823863289062534260437413812187070923269305128991394854892109673306614904346062451916813865943372354299873598534682681604711290654493735920572845430373868163140569523642326861720918251244442152512671222020206678370407874611262956208233875493092568499946200807546600792139148018180258929294010820162848953820821465e-344",
    "6.53762115596125083973014840747011188029522288746132904135668453624258540731383665546181833780829543706637852441702490358552031903597143530686679742828770179828491834731499777964860254067039396813102850969270819024691145905231166894220308257272990966181748019923470821906354386507747813071507001350890259843827326682437815102394639992798095902550201647804314407560564071411635037019198803891305783678755652595527092137924719626878526122237650740051220e-346",
    "4.26952780265854432083710141918683867739417316362313090260861905289992632893138654957721722511761692343376241591458414015000795605312546866419584863293628550223926922933030172153180714525978650196210372109903429158597996122987503578004710813843753767765904054701131892365442923014629895881408365639035723095142050406693606342388464467800111621244500674523046442187621920792193925814420361153381761502515256919337496604479781904137781751921717424941441e-348",
    "2.76668794376438495186288813473434346536682321710158294803672725126863419766177764260308877790971829890100880371767785818911894540109726083827332266721771901455393058441230846349976421453815677725924923003483170492029660116834568911941340165806453365223371245636604220177007439686577462139190299957372244707382334128502437266560833246736402102040735424955319343118187705866318961628824165913237779692184643286505635334990026731196487755976034945192625e-350",
    "1.77899206483472237577055352251800811163562822834618165768917651863685172406279101691769868555958061256737477384095188526577780695950180602100352990924919705536974179545158301795899742747721841019721341779304581864496551932485490286083757409553347832481546320388710602505158083015888485087005601878211861938462114621674129259406136302687214156541252493886226806230386543079429696287991057893819384250585247382935363314096714125260250741025354160633402e-352",
    "1.13510100106337163590822893779620447662473155647515960795182561348165083547579802797493457778350741194041120601560889184954422239224308433697681366219092404596633852630846975651551460009733768267230482274515367765566700643041699746799707698732933844024049264531069843496658441927460569296083480067287355457692053904447731398355661993774051138484478225204806798993195346581758404946980329231032639321217889026223978536688196667673461662695980875510578e-354",
    "7.18711711556208332318879068107566194727806129649124485727986606486674946439784153440213859268773423580481264013698426153276547921744894743497883493846615375930201992472913007641097605896127348515869344326945461861258199605655564488583920611860610604466010661413326549741812217184598740760161740135467542759213526895325262474378729617620393873472168486465827919448747799184123241545768442106532681849680640001557749481192947471951182090628674392928945e-357",
    "4.51593425663437261704835743761805737145183245091591941451256143176091005496807953875299216638124948986304295328158636948511603231646321677720961684044862022343795331543345148733992300672283665687360363919032619956706610161281756404287779864512213525568131843457889313459011812812809111334282479855305646871272720367708333538138820407726102308753631385188144504951955100590672012878358683404050961756107956495242049870574087709245439674020587767193572e-359",
    "2.81595705143680378232840156081203571157020282207036165707654004995415142888323704002047190671838180072977554501699779262725272377060586022120548866924683663320089051483805565518059991909604262919356279976810943938976268314782105268279217638202259126563703888444568078000339407181462442259264548432802377830789067247206492220764468264393731314693892129769954124060540750069044919096790137741693548266999124346353674710463539530615786598485240587137357e-361",
    "1.74262011442007917833807865230568502785214234318452727006642896846010452244478022974781571913603335889319050123198755860627974938701322406712304396437710289287086803516329762968843399567426059568677625672862993565960725275478297883105390915262171131264627243408863454265179537600832257201675978529926744852194244658971504215246874273397787218517060034050361173848166595129911279676177145957388865589442763569422424664278382404271788164797063641714590e-363",
    "1.07026260789641978200882659516787881052289373950228301428875546433034833618984802188226297228556330936377710329316507385380096187465652333118153600995809130929539664175596313640467250454075137943886700983059803863097731143275441662291337168090824230898689028407306244373239479064162984119523242364961732935602277421881185545696340717385173238838367755360963839260523825188440484368125014395856168767591840319983496765209932267114203065033983606313062e-365",
    "6.52381253672933687011150212148756402776166357048187298470162590275510977688807583876514141786361625213746262870077042430424309113567382853254717472640491971487387750986804259330367992257345085082215430904124287217357999077193647172194906383810300051217910751293345689319611183241383716926581086677149804471545220949888458395590197459809616586385396436557405379040334680262067981231215369809994283111966835179766849080442758862809662197649893563154089e-368",
    "3.94683111653650008985246504515544888606270398365738275431406298027035314199711541592503693015857185998920463614259484982849884199986815618278716077612847636948555770022243407530475075509282033149243505211775632996810558577208777417241891884952701057938609442336194584321622270288657086301388633578823994390548268693043153188833348469067243781843858346415148455697119108267473377331357686022565309902773201520188291332654872218500605779604031791027606e-370",
    "2.36997589209490180195762861677205775856894649243551892313033170019347933715969179302896756372859869204192053251003203100551252770461355838684087799711015624633317386753238476947417404175626534655072805201606243670078752515891565787773045485665571581137766021421469528626984627288827943631264448871560733397087156640211254434249263251712440096812844298890232655711437986322775981315496896905748190490969725936032605426184072518260564985235439159268078e-372",
    "1.41253721030587656168946813880241246742362793427833993227512131721985792072179874380658464810230297310248812468686724262195761632039436588038013445974789191894961947524152798900012329967999646915561299332981685134276151274819339841281690636156126906946757081103265396544108443983136583415387556343747352718353736700980908558770239984669731935999276325694841659645290356855458052435180227410234367061895403145841443680929377654222261128250199586015094e-374",
    "8.35658099230232195765755602903902843060949121648321712664069918719142226539448061059642726364471712267109317092897330953746275127699365933011321145238731406064797194848809830265314865249020959626028633683408020886105922971851209276464469316812393200681634265050348753652764596498714908319238469452599285272897869348172379746829586265180572165310051793459994325041256971596801809320709563742528886748724710367954589008805394918564834753216648669193330e-377",
    "4.90729539461098149207453494833904841112843633973713222832327626921783886681704545704043059457955183279030485173995461825511977098430680504539865968079858522803974623492862249453882156199461652134564963107079957801358985122029087099858310199484132528073819725145709460937342078150860944581194178058107532219635215706547160090354313867342259701690213277270990161758683969918425874440544236498311180163521743543635519335889690686457417865797145948805219e-379",
    "2.86057022230995537182779624928001709014784731941167903139279592052900260811769862710803131790503148225832981385696704318375765481773286979042922207683968738133437583379448778757030165508910238049951378031088748885563918557564271435716177501717036368553619259934019321267070141185840847935469726465176938145179610839460225540438670435433977963671835736480601145077397430211650393766005124970264219702013021205691026943162061868135625899851031982059676e-381",
    "1.65528113945637627163428641842513586413586190669748605024474314210505464208741533784861056015132576932083173121942157733435814862656581315235727326560922611267905729722339438959221126471164687048723993833931575032242547634204324988857832148713155778327324668359259772587907528434696348588285089637248905712472665894640148609557000236119303741720227604521487237274658497350021365183903254583358311433596249040468109652964895323084646252565787824887047e-383",
    "9.50848825901532786140940171081591340076512483171880013870548447235927431133817149438492779716463822540091924020534527799630420200311985774584245593070527686120103677995968993017783024402280280545747907327627483505448891823170092979973094523223434731120989203686359449016861574680900072278416972028318499821579238001753019048737074896933577137329605424629370872838524649740470222242701548183677516316519585542428134959478788734484722594115916269193942e-386",
    "5.42229901025576817414529322925860238936578639711122118826618398574155921146341043855680080192702766452184238955697487544662636947403307053863541931966566120162498540640059117635176415070679244010205422644049419773744239391228853204247610111907583781024097085524024549938081867003611071113966416887521340141141287489547671121894676965452935113220303210912909070860220881232915451336928986337488121084588935080361788995721322208076204911991905548918010e-388",
    "3.06972428651827162967091649216726487225248507919035182924794969106933380364052085865527054593427637265737345607404761632893275802107759731506707237702990605692550100648358569741625194701295393288657962400571253749745867434912853938922960095589322628394227566010046298064399852968022969808551879988132145720189748032124504097936791758455044660555278522771282457757697346644923194116234366592952051074827463368528229133468132064894856280975513746923634e-390",
    "1.72532433917104831685897986668778074009957970511152492666848867685958224626962696886752169162928553925349721157430824695320835135534795331459680671388817209387079097444672170231811332159488883034418226276189373128866173494973078965202234198917821262788902086215947882341365986563428930926172988429999034621364133735514532591860150412989340650313122274217601106282898988776782904137316732307598150488279226043003740860439230394300255887093182688367002e-392",
    "9.62740111184754666491854011499767859442910081839936864683254329509828802596017643706522507049139683779858897047757176505964404678754532197817595916629069351944731674492967481775394184101461400775159744901865241130265776210975716659548626840990754053416002419089466591586420172619183079885166718336997229091454847553140909553221781899046602413448279541722055433668141993462895041772005442913298724887094744913878821503974809743803326473453526856540524e-395",
    "5.33366464293106394327029851315930796333552272489627531692101855242547572608733087778958802749928601858011530598667041083327053269830299339531725238513461741963099410536418556645132438789291561261590479888147097380246052083326659855744329147259054246953248229687270694470724704850409082482374590449653127539239425234864145219195096898218707735293734758903510180805292071615758953781711924265447515490940428038682267222718189856472686586752426452993367e-397",
    "2.93380987803185774058064893316944789885684873419638942354675981835111134022914137457897216091866706986779868212379356326397584473109362243830575378026562399783050507921279362479168437512818932565411603047974677514951269738750957930009748654843531428249880779663707857434040502755827982978248676341257706760414959443672771629363775772005129916821718153144147819230680170824043638419445868240299925704887095177562111739637628620457072169947088906426999e-399",
    "1.60228241438926598445472366729522142992747018706660674024100664505971085458855620681364944073166814243942010479376908949237854658479270526157493790243210502415276884435078332110671039756210766051085187868729556995480624807280576523817923631529238465001087461679092247223933461063980533158928430642777256374528848366333335528458837491358283637403491988694832109823820420705441919507928699299673307107457043894085955660361935363916180159131165372747451e-401",
    "8.68876678872159041243917837907130921710611437911662661214416766017876306309190364756152378891155145298975015139104565416770013306477957999742059962278482976031406633752440377743995650982020239128085448182745236432207445645503960441750974737024774756028824969063968597244227466187160786577396753140555403194908026665339240465457834359416435424833952108695560746106014432846731963512402500165853132761961054444678113952077651336036006760237510211495669e-404",
    "4.67843117952304186614476183887769868218003588008157029976594263201921418719110357487873096743025535123486769732381001305465781781520373879819839240509412947722381510270242206960528788130678833883936045584442957921479181587802973073965698407981307205540386077299511009080416844570932199613390015756255795776761987531679174868964063684143624112346643453539930430949824914749428792457583595156400137030421513614581127073555306277371999981656687993172835e-406",
    "2.50136089339647506459479472555009826598169298363601823062935826338373807589228632264440343294900584243003823579599354856608912481252774267625820956625035846443726862032194764273634761560359089227312552171334683307192645124135824619970041092817698612581432035037416269089082574684888146900025146056890712875353470761280030956760894979771306061530364893818994553508652212549777507017554750638109857544985883153869977858992687524090076907846072949873877e-408",
    "1.32799784038870096368578332462605728694718575223484332048878823488167873827115569712815433603511420335117794585558811634690948309428714352554383240012362448215594188802730500346125649163563707548446095266576856939621711821457739066649546106862976407981007096667784717830922581496056340794657244854134912881371600528650519959942211898277514904358972857244263014264744775483411834318568849111025104369082223944900580652566747686843413186326814522877973e-410",
    "7.00122610186415521293648839322965188900782817749606613352185511615734147058474310173984602851647079641509973567191751351632136632550693938449091479241161104859755843590060702625955672970873522200165599791238714602936489628662219328252876868392499605779566535608517712895427450641526368584672318597136690906901799736220721237933530064991858913137023530602108304391367092661473012699942160001940922550361608450605973589798207482471316585161296524729144e-413",
    "3.66536561064593252847775402413892673844522463309668537098624038755160533300627623047741800962033593723370868403595406623068348617518716519813743201271033540058903405132309967633576370791857074625201788909333257737996742956454348897167438854740964279578085787604532338232783515253788216495726671653101514296567708353256035452247901455379221522893158638884564924051555870230403972072739289509301486555269160086646144533245551378063104039727302575024582e-415",
    "1.90562581335580631543635670656412654068855000698443080400068241931640701451180525108044676278691978832053739692892706275740238334194283752946601123723512580443294568091145371202370206974864999225881520889719526535107415457754174781593467606743897396708682704222741965507000516595689522978618851493678074431032769010837660429772916272344359092793806334807009617101685394490425537047110702415348607778721787295430483199444782551210679250885340649414631e-417",
    "9.83888018219045969117798244221590253541328551118742015445588363232074261233268038640297799109902778442311018709841443241880360281205977825321177842083696152049937362948040786006438538741219915766654138232612240868007789855860818628698867118155557839686630770418668603137508938093376357477123249122221525021380694636651195749982126061408453853688617403900138553793293538056908259717015443216669524933498084799637088104078201908297756591231067090456970e-420",
    "5.04489289242828697448016929375173635013918830077484642807771952908917652197250133333282318893377920071819364651263549761574950894288355309808482191975042580723300927293824857268503528138664412051689689431847178787335905628262468586070803967227369365084973107395770745525521484976007410695906565237915508816002163472128259285207549635472829922871481162525935999948098614186717087831305201751995109512668740140184164034242980626296258271981620747270161e-422",
    "2.56901656012892218805424132991004367965077379192107637384493358444713459027712211550146534807017873190781534786758090961391469125191003131798454872081429197524933092942875414532909149947111231410609899590567611004389477973911501995670532284613358184602234916150725382181994162299337179816153447351457717390153335479873796470009211387216083553012851286345619633482303099417804492861062521619941724633147458316448955473508579095685981257510088272671204e-424",
    "1.29927445758394612066625810488168143913549548451035824292053221288942253060864747412677903522483047749082819322353609353767681361482712558487306348850819370475667207639047371432958407783377094863248293214043278104059587354949263981012618521654531918635014277274804574075386458265989080122474368396193369041237349794682256489925048326332590893876949769316277380971814924487030316568125256559609731030042335696753396574359514977759025563682934230886365e-426",
    "6.52625797704623092450701656754375749462791794874402455154649963849349705198678281209111070332652436331579744976792755124856589949186143127059289638776554043627139589415337332647103257477084004406072546925097102402436294801545716023421957547034137604643923424489165462288753896147451537283572956483961085794908366760110729112949978017877498393471617392247436534747070585794866651338896571707444205415452277140697964336319492817121130758604430747715680e-429",
    "3.25587060722881915774388462901144489895026698755775224776641855309394789020675810108509949367423536890548059998392328821257776311630055207756752635585299252100794183821099943792553544399060923026434969080963489300534369145525273246054728191155997080799316483648581911284491962354540932147158891940208460968851999082739697682521447906311098316172808553730381470620772065120705633672725266657269722014898947202983775252070336376038313862435193639111035e-431",
    "1.61331716466319437954883620270663868548645759425951425113121183121260783003627554196530293884151721311274998424259702030338043597851963623242664542873465103220370070621159911298412884990066227721389240655820635511074867909080641352740825468455305080654219538439799662865790814331029654505530988339552465190274766311476969262527073508431263264753429349235637246706725199214173537127013470609425267638597638279289187472000417614897947300325702165788191e-433",
    "7.94021336290167346048295291097296372535630148848250277619238402340535342134541587262214444756871780549482869726880077037837018036097101376996481532955472858869200644605823498556068421631169726371735868380905629102839598755433296477213952303923009176244411956894798017376122782251403422987372354909887318649184887118446699739316641526471104625626915416852518861579452398634387073230259127106168718676072651480466276733006839002011305750284586602696340e-436",
    "3.88163241272294632877207277087845022274770402398691424173327257154427172831761803908199412040430548068478202745817183961336909659819277236679754957603000380278909474008099193126836943687487708301254833536274411378883896191800094449307615471415390062053602226618943700638614723292543050302017897310259167711486786802175998044062048260636454863031309736583263350300454478803763964073497373123632135498549898916244518021352980271655219939138517399441778e-438",
    "1.88484828712277231952546912724724044627633964928701846959231156979331684516421790446923880826754049350594771513022190581033765295770114875422050335888373170626817382374735135761530402664496783558942624941501180201537444579847462657528828618421110586431286003963670491690440296087992079399681799879726005985299648885907730578764227570394205156607428877713898665297491521567201257536789755217207533212735804201895157731727474241721958490652220989035191e-440",
    "9.09134274236438561552683706446764168011137326027736224445620993885163914944033083252226205618783033556775729339953293901691841363773583139772964554673315461007971895931934293766060663528993526003509516532580009046354040335484347982346015710099268144155820794949281847341572968290099878746339876590059154401523837571812219003547000419619527055108135322842981748904078093097127469559209024139954243875160672780644463990998040856260617108706222782206018e-443",
    "4.35591213733943857180019593468730444376712697788012829800954015601460801276598091273697491890040618735541348455129554800042441484504828905892559254487450037829126306800886654475685694673620020718996818470950461467599699267829417780063149701678171191755643858868877246393462255985685807413692075184521144658076038595465210510309051744380056197838875231810418454326929925875682090142309284817067577347409806126191229646571821839258436260782521999306260e-445",
    "2.07319132806678739647181029200244720797555337879743406638708447459109027228881077178927092159808701982667906660828535736551017920931545441779589555556216713436447770662002586857806434727205038666546493521657660477353512055494471320772473678792407131843886064218044318866972771379688283654890815615039573563663412605987687767938607949622202255148588601915793382065017684548490777744930725976033772463881685666893812021305349925869197438230875050021733e-447",
    "9.80208640422595080931326290401233777034338300445233154237551329610839740472329907255177311074374991476882426184994166627762838057554483208716250679049977371174269116920877302132529448159196540491467754113711131793808713670810787954360149839429016429196415912091433101691743318112933622558095556237398096111603786249947797815109856662363225954819483528869331957244839578638717461517187377900756601467390366620826620016828944491257244662901152970155994e-450",
    "4.60390286952429702082423078339214671050208260538149085883594700647219865189389144814624821888033277789437282009380907615059776243173021259091703096524019295659170139701542910982278363040855671791734263166269520488100616262528570633572559652405959724501576028836911761510297436560021652493028854139125856386588006945956964747805169091934279627451044985569623025686118847863494935639180139703226302586875420608670932736750961506852349227347980118728132e-452",
    "2.14818564553115453188192757313334346744593893051538644248457224106271027998182897097752583878086907963633138159464825849616685617528826985347004565458813364265000720403241927799386622495570787796713094588925762081581696207625742470858046336587901463834376598146644779526120899490432525225586054239011269502706094339811414283726539973636001200055111771857346071770374883535680403096122173677657420482024461629387710483556047140681000911560549001148597e-454",
    "9.95783633384032881177181435458745468893758962354367418142069556739311303052624290952116594449977919801440870999919212178051160597768393603589785558830717952848594487164736687029249766093845123298171903590918197148228222354739592640191393577242388512698477166676561015609978430276761733869941034499395863246870652703933389028194755139053084628835877301407979045931681707974048131044238664462048113405384152145673888876692154615237787337069176121349662e-457",
    "4.58579984202679418508209026745551493538713346438218406022975018970788259303059765553824293997205173561137489624903772788652255087797957838005462745274497189089625499840350961819188210199430601430255832814398156073860596303774074958207522710283816415743656908411298014698170067838606743800308659485652568366690252489128334272534865959738084658448269252915898308781359018024599331611344613058689028985138031538182532896780691227536610444184029269970499e-459",
    "2.09812569300028949809566417228190364868330136575640354955886636661892738958599390272085775900102270378782581883492436708385493072029728141473505888458643877605134496750831864789412483233846517441510234315670876560605739350040647505994366850255969335940999739637585409288541998231149678531230207047879080326474069125501093844236904321593298619900176149456003605222123159452061744210121543992003426965090641514487963929299357890399830919455654590679572e-461",
    "9.53725735321596996285410317915566626260854751814712047043303733904132926206583251446250262607920493234842448070638858095308792998074105429727483996304792370255794542341520377439632619335296085570688906319998770132010540666096965815086251019911378374809988775365932278984784357613601362501408108175011336451192111317261967036170720666048197006187815934190145978447270277045740802281078339703629591000538056628067541764477615044120622477243802913851284e-464",
    "4.30725247929073376758298786792250285272005549584638680793866471451015717304819102722461382893529926541502813453962675112134953935968771159861351072748063644716984178034295489718746983678628523278615685822489446490768183209027104867810244431736066320853891254880673698880237127206129068791898854999083958979697560364607939559226307645068970685435201967562278657004510623062789816682496996596122286332405938791654051123749626634058633664355788277535214e-466",
    "1.93272987739166599389065743142928250404122310276356590211563826118115515942116963217088344657114324304474557308087229977427271116612565540312167913792787025889015619643341230341236115878615594785829732094517235503729328028265824041881131097549057964351087661972029164787718013371465496878056383210915924729658087895758687145691015644780099155575607967034597928895281863408224973238834455288439622403873277579685053249907620506369962612123309626672773e-468",
    "8.61678205227683654412264725187284806488265148743881505691922883038431413453856397268757317147243640386768461964822099135072396459973280683184392473322102894094344703708056314573196093482569079558350270104018552842295690839365493420586001640127482473384505714731610073094954704002475513218255131473254630959182660655885892336288377454033313412841805064103710884026598824864685212405234876486636067329364968339377839211508807401453338474875745720924273e-471",
    "3.81707970527884310267911520137028369097748035477427153132366977589986921200812839164542962780617085291599886079689069962704095364959179670642439421509957687958106531294940635611627057832803648453918263817883843733128540656907036994347115568250854948344698069958397902585914152889359600264685384666057235445733063439893625683748771701193211000726722704734787218322312353667071171030291966848185127917297142398076073858513679986471516073374988159481107e-473",
    "1.68011309747438123064628962891153233708323799918650700590929968988765834101863368186135341231612606310330073693024242513398715504336244247360726834891406518121617138354366162931740654914452267793425104539409442994900006408116816538254799836161187482065451188638869477826776469209341417235399998971813568679948669815998410096756189495999508991065161919739288270377878243780382884140078631011336836109766896177383517162288281776721688372679623357113164e-475",
    "7.34811445541819108347742237279190440734403386023387021081811526606210033509623585114562006046783195595690459382070522831355663360000289661189708160804331361557319596784636289776472151874423281653725404639625010951637689172705979110848475072920390099018635809934284693769649777672515864633370836213781218258897811723107034306405465967571626817151418651333873131659450118325352143007149011400143949705165816997528877926411100900281250692477504329704805e-478",
    "3.19339244360100945106273132297837213267109994952734695224086665558617794815662360546358797874926872605864235666939755672446448837276466223284075210198640865577818257366226903962035498029360886470391362063353120119585927860091080762398409350800016310136303533139491310386396048550378351401386177454462743241930682821925160610579279715239559271557764396998584324608676610016147559651747654492636741420820583101654361283722435605158225060314520101598185e-480",
    "1.37903879228356704361991339424009208458964314531167363384288121773321467932625981306823417443132338836542318876634672612884583935537461673133077667751493736438187863980151350333321892218083573513667791962451365609164220638363151346713477216297074538394674546900363770229602870704879985468535285834877385957127801543354482099899146949796960179169983617234983672157766425282372384101202716286104018149147294634942898077314502530186050198712642432414522e-482",
    "5.91775863102253760865700003436564520864389839685628795513627507562098234958514769788084221792302861363890756373265963877951584277832790841995998362321036415712899806244603657430148621244338262833842618396636126738289035236701372371587506228469237951077938813256640566884029998151555083035221364253171165769213266329092860978154364875100860100902633688435123555658569552079364656253006416491048869282513114069089717970248011710088285140607136932549068e-485",
    "2.52349992791030920900898698606345524430598202264061057360915619810623435597463239455558298219842646398141034642548667169433819586412718970024592997960815960416947195139138048634170659482812361954102504471486629457407962868795878556223517735171179094955226379686310570395676065791002113979556016691806791171043837742716102553253898389384603465887271994934802606892874268358612686192329740525523251169649009708667732591097824000530905274912303513640403e-487",
    "1.06935839883909150657835079624281191763813672425818112134289921239378207092588781321721186290166448568159469131823189876637553631734798129584960981215913909000846373058249800467432671042063563350369501855093155843649534940454790219994652024183747823922212216807767576590479139207163960846422989547361013690752293164979997673231605335381367556938736270832933888967652663213260108786566670439907520059189813003763570040411408041747338473545717159424471e-489",
    "4.50324744305463512581965559194623585047097127200792730130362827775046168715940061540800016118178737762835536516099221789808657599736553059543063031999388303615391756085221023768618606424526442721122157589474483963653800614861403563463025724264469529882003410702097555052322067700198166130926807042306083508912516844312677947365399703655249966577356574795882348478875033595058815587419664400916343532608652648477560731934144599708587356637005412316680e-492",
    "1.88460101369269149548121745259208742876810688250126077670370763027103015782024592734978738956428385905898101526973923234998549245694651971021784478456894936869173011340663555809461919138699275339332739050404742982980485554737183524946745707780128167179836877145279818353924416892232454446747453214918742473004308001075203377654100187753067344997385494145997871852411117637310189860116029183538900235312760233637736009385626346809970595291250995907324e-494",
    "7.83813254702213374651246836847823380184163551961450858345196472891137121784778018271546268629469767932101682890537011303303416409622699628239259126950048067625471499778577582053878908902161111039533495565232535835715159434359833532600316492989466888929840416151503417388286230293355921690787404101368975101271736517956276609577760606100662559356746847531929916865461880869418415902923328447052612853191178323256891546677455952679369113630084221056733e-497",
    "3.23976714816536960396320052674019059157502306821560863454879397896411609892047007954977031035653707541658582878384678414757218871925338869228517702390162408141553393781275746844945666869064392817403631149653397279811469652304111526631128029618477992170905881778004879528671341136755309269774193897864328401488426693645612273457306724135086385428451595970894532549819339761221810221415124405801527866611788394571146480253921954425122417720080057297578e-499",
    "1.33085697908828791176729422947031734150385052106679745449105136581583961281627950259993414012047223253297505063902244329731122938669300730648790303443141288989652897026588460538060436828492208719078023443990314249357007708291127956731367138509353676838375021953637478974717491503053866198021376264578026508454661163428446763871910294819169627111670177127163033910165674674201282653477878984910658788266938875304724135671003714507311544287888589035009e-501",
    "5.43342532367096594791600862002596698675495317655725779665344015449108673685576785186112944652808690437550386992640447957064375324255470238553248908039299340450536546175674156075655925798755468815937519712582064455605931686022219923891719577146385785229244316096847162267082536287647780760397338146645279804781452053803432594941344844969059083261097013570320393475695871040917682707664248669997308497509548158831963979459920830756251650464684133164282e-504",
    "2.20469758060101235109874196499566726820830494832678414450207640508930966506714798628502205898850398234131837569615063736323595192953728093642278485084203361418958939097785647194313598545144178583379607552182613087286811200112045750864694364686647875689345426349567215004930178303687375507786567544985250956805962673021877589604953577846461694020732640615459821435378894713467588092272391675681461672925353361174284904811661670049586371594428981531186e-506",
    "8.89130654443503424359696029485372112289594144609186936223877485394210834465000019277552687372457455422004315660192421773475967586944268610186480046415488107954986117043380423364520419857460021746069844827792615874720641206598812426610746584425391461726228035985629585841314402379443833737181931419250216573286455659785863668658221252916475803719105029617204819300770670974423277660693652305465622484992100581948283548806615309393665377427447772964073e-509",
    "3.56394960323513606066282202345834279896453173142511886253183842488126933534075859381562809229565843659131622247847802009451749464448995883443934418776884971609352990929297115168039483356491283296197416886776435831296564508657704863351260083805998236227576763474570113112923910496038804894080631212222923831730966758449038906814476419494186669231496555863456247230147404652181493377383244498161069985203321987880082486276307049439307732627667372351889e-511",
    "1.41989118815036392111540131333633658619114154372276161780156814255352034403460321367110681621512654285587733830352128648955012257886514865251925403586963076410615796129831518647448182040056922487745233315285326224237276245052896974531739961840669690550215815767966161676637274145898017416245711079936911682559155228598206303728662031877702660923006074009565535463847392367964936268119558696941936806408347390793255756866870056374974510873088144599546e-513",
    "5.62269064476537351575284250497228191150488279790220283325515409830214385456798958732685641819874932925084193375882705114223686090592283260683923282564549295959491750344669955264870707067689440306540059315964690259962373728874828896494134959955996208275088482639905889023845022525148574589784093356670625513056926866787855771756121446038968006481038947322672719184584661129193767501803805914276584665134244325899272519337910729729572985956737272233202e-516",
    "2.21313016907898510340178621394608508663565337902727052193508279958876117174839384528499198513347324410009970053452444264283887063863566065489979603040471474867276943158248065797143608944232654574920092065830627920343950459182731594511243364975954438846182812455394441720904545921090473342852070236987363373547007533549887836000258739028060444974679011058595858730792040272242916928202941206749873816118825034708210058184195204249104449034770847334370e-518",
    "8.65867319327996691169837941107100233085318499666216016274262219167663325318761236016684741497394002030330502001563157014849516609768606458962116147753235978635528527968618039112161126806279087391688542042809078013782900413536073842556674855614363672684357933335963565221513406055487149078057799579424409512426122306178056412502416036590352626703904745591180510476038385953396829987727356702230397105255827699643161566299676976846833593440817295043248e-521",
    "3.36732696688157765387085462720657964862699443782654934545353080158121361406084343561125564059734136140254018874911001276557349319547651161456635600737587917305322661381608413967842197311511647931249323003262016065561188546311709908904658898880745201878751504021912813352590872534977205018064199328090830190811870907198016031622006193024534518417297960681461656478408261648930907397373917175461444446929819559608751180570134781932131684765352349367756e-523",
    "1.30171724931716808375569077185694443772456689679328623102965485556464226811857294028154356042727223457962377360080087538197337292242354599256881238318635356546671856859537227486516621317507480308031900738034453751366735053468037938132313974841477958680523531059320349586890403989841654478099848858814319698640534737259939456782731328619315381889776378030522507450843745823020537308420171456208443293884850730190954542442415801900826148567499322817434e-525",
    "5.00211066707376623616109152200976915548044489850284193060803066098393377692036293647205315365314915209000991661505175085243263797498240273397763564113541182691668361927575294297261074954132391658918795303450361746759856678661907657925110455756378589432707366535196510109222333446971565062336908777629904979205602364558376706873926410714768911668823761570304299890097484164900705969046469598089918080813126152820088175905368716621113621014163100679935e-528",
    "1.91074610255832669290312280053094601916655705307812535444792080344120222527295536423227819431719416218055428433534744526871862490973936890513693779313158298808531255995113276539698592503718155263392289524558075257969058166273642059924481868695275842025529430169168918879145794628124396313856701401428443022988148896790618722053550389451218193291198676963092554797490367042486362225782601244750642505279006778609091679510587148508955073474425701570124e-530",
    "7.25560210943138682460409894595630298100068949544530147280732506834222633142204859856847357059623059919999234280230215780739538461451487034595068760956472652587331011094958093903431525736148983300869505353926659633677898855255227098610941825922170215434664248586065024884496748428577302592200751296728329422983851823910956419298597990754876844781089651069345646496321469841890521242816745017532702614031279518433322236366493459577916142240006237454860e-533",
    "2.73887628916135863528713546753540424235247398656620492594903186592991301164270082081018847906852394427824711143047129073215959821895482113950865721689536725225009550445732973124210485737806926179079962598253520708566202755996700987007505233669974611720349480169615849936026528692248421895495710137448338538189021425880427410318517701804016247517963726453178738953037511318702249390895908149705260664141150853390591816552774536703582371042398520518005e-535",
    "1.02779737093556619489726563778602949815008512877236776702613839118748674114622812244094586213644090467543003612850224119393829004737981073305762273665822337232585049766915185001140947200057742191212126981530325176406435065523754139689805692630998982000671377814796715657893100354621261088951227112929124703520412862812481460936415659807005955489038442773548583933490489835715097309429822066816722864060499559443697222322575983734762233474263414683113e-537",
    "3.83430201311034258610318103175979281384436334172693613431843749940500279465723659475519762047586985337623225812885030244578923885008617259119489236308877149814406290767825875971987587312970387523666451800113155442260042143285214979162281929785178390247301841914408959478265886134913745576874374039665261581686816335399993528426345141714050887734487307197312503904850433292617564151938546237959375995993586801587271380264643735080191472991552314998363e-540",
    "1.42205507687012701093104368560122091987063782223508860059447984953326272348490368629147251127589252295392144966764751679774776402352879741930677854954990388091725318218079938916766544448607488111277515791362298205519902657258845048339850401852740791749038454250173765805925423678410999250414061006013089856653168930197173971726147279836162672371027161661475627768258376103348952101320041473669122530147477741106429918897777826203326640972884911307707e-542",
    "5.24330730167297759109050140654398061667331994875504423239394863179982364687530620915986751085698975103097117915134136701766719352135517544009103599455829671094346189882280233589142000803858819613134709141282333449305278355202991290097677706096828770703121962705884502822168469123689767749721353879366084782198732652858645780501309482373285754764185795188919503059399517216318130216358643461059492393536194151906950002164368966166299074985344272599444e-545",
    "1.92203135184743850673343045267481866913897599878652102470674196974642602703188233617732559421872288087723237078786384525716993757916988585218299841834814234783804276692624988367319270362031121494074024237138502639669334781729011749825279441496768676597888948879889543168583755872571810832099410169864666519723534876608151956395111594745492449181377283042832037638546667392619433565535994783805286351126335758638510141514455808117478093708309390416779e-547",
    "7.00469623706564080725800647744683659896403312465467248098541557761555167346715382437634348204401740026466777382483892479586985201409305574318549022773573429101026243747902302873788081371473687461752908963272048389309275157048131683153685181289690762186748410557219645606715773521149643366946405207045768278710064981009629578455036531970275829602211066870783262918816551221632337696554987757687489785348031485076319719544000662114231419479847781718566e-550",
    "2.53804435369991851446674331948591482390669675510927146377920714403414679543677184785066821269794958929722998779838649176668662514446353985753003199443417617916274515404513007055783819065405109156277722680975812321913890009605079235100251138229850114119534233864624466454175935890909563650030941985337188492777826893523642025054757923276346832324774184568163815984884658996461244405286700591278725127323175929436284293646377960803532398877527599462375e-552",
    "9.14318495339856130987238606293272905722957594214295528052872258518258820500781025466496232848154538257017617813843786018183156776060829731165984530762408577081486410756898488036451293504310582164237186551312542952468283844646004934926880881165314751646954501036270505403136500923631799028382767997789826296818672123288840577324873854837004617480511086865423858667551658145798257842936580891201186979711604647139159302128345222509142970678473289981357e-555",
    "3.27485059781957163988316449959294316351035047979445615952380525037320886176632043332804234639653982228807442615394421233718497351516301283849388943507271983735384463218841895340263774656503720268016297083490766628136331293638576717559518799658728694377091514612093457512748642178577292985222407497446386862755027507317774839614253185956512567746934459539553495960923819062454469533425893275612377712563045115002015005581503265702901726879849224178255e-557",
    "1.16624130137110354661347569194957800790095443869013728448658518829903675608188280208862562636944094758427324967057677935985671453862357428943940800179497768191258855323571917789978118870361419527753526374981531723054244218097933989161201115697066627207723783220073205230375780802451905417690867515676275604520684316662012857138295698489555464836194081902001547117735397240625058074824492415551462533886296901709673713179113446596294386154845547341997e-559",
    "4.12948116616892134583872963087510665846355991804755938939550186018662267406243926262981999587781478519266184729733603415010335071631770936200779504947204498880573625960701987711304407795427838661512103273251032503451592530251139209017138318805899718354573292811491010759871326289865913844625862458882819745519716103807529684945280419726196121869365705716848996347557773561644741428165903731321956474470609486996893595282140064685752294492005461011543e-562",
    "1.45385091554117644213871234542533548422982458526929048110586032941582831413466136656537847220318347071548516655323769333036720884408505247027098621421696219020599754001426685237293347873339632916908465031431430609861330367366039581519465530020329009767408928751426827287221058644472348304692362406433487109598827190455746162658269319214568142690923062492997770467531770285610640817532059299769864626848912451391536820536445592662300472247137057475251e-564",
    "5.08942472866649477641110122544866149902285332045006567538046896969431698643875555989226547617291375190236428268627379048722054341274506002506178918517092787584492857764297085707441836703135311742821547850218906155178808566869830758212263315629732866625663307736799677075798133535087286744609609411866686384649060461867795385027064292817076022110302972738076307056274038982708870031628202989386900003555785649926818699130576454831088170262995258032221e-567",
    "1.77153214508923657912639489897377057471663666606739872039868369773645391797582809002080882647179395536893399028357997366814312341204103917716892276475337703649249049912264948332936101988510508489032291888092049357691101625623672700055940345361198399889224429316441371202947036923956130470353003313951989468223129391294657704946314399737266960364968846635804036396277922889922492236581745379543141933683052493340232179462421016328311906264842654382349e-569",
    "6.13151706859036432883664632659493625597259199928014842392298246274625697351387641399153839645297017397302085796938069938921306645423850771444664560963425942369464694974897568551527379464481317172938235713334280598254926117340525561102110896323011770200994982175732531129562334937148284659220436013212603597507625428269148346274867675820539542069422984931889608078913995176406826407239627471730447301656687401176495849805144345975793151181673816373657e-572",
    "2.11024272234332845843391586540985801316259623486226527168033477660800454475701894133114186920664757698179691559622463516168887366009215734836453961109750886322219901520718217455878661157080626380247187523182420468902475758788868013819822541054600433687038372823934414346838803541442414954630690713327882081819031423220050716352651585120282184233471327806971674643276069371596914007828141832716046492392627778959689281405802591740478514103742374847273e-574",
    "7.22186570795259879411682113073837336327116392896780065025485086119208617941055270104231884588979680724253804666683497029160530298649363794424502630444638220464542475944178976477323355745470100003375816881993734613396949219024685503363009804621310731305998819556161917325323561500009535630904196735917171784311152761129144743266515213886485468494458244403542753080323127766995437402755388292365518122910765740552926266175385452690635497349177079099342e-577",
    "2.45768294577321897840440371992980693364614440755623766551905156313761751493151091830974057168941847721026871339930606128405608597455286466679962515723113686957707299266795862644332534051991111397141712275543472629755948653132550504216773282456419791364054850483620927211200016284251997648062966882325815947398715576035446363646786716058300321887744866077631768613018603347478918224666325063137779891970138578228495461136852236336215801396590790296115e-579",
    "8.31703706706063100420055953388024321475276134214420059218822860478311889186592391370085583230303036711697872855715234594513269206130179422648572962138157400124133793243607548744870759387332504226453794157785178705164010270453480612613628905521043392909570026187478374113779995692361105279003645967770222740128801722774941341767098418035690071115224833281494803868379716423416474792178294944497864149893590094936077347523063597274105085428032269300567e-582",
    "2.79888204646766929946349256060829582359884954041462431904462869356513342297541107781000780522213670110554097136155782567393026902926722825227050322441834373233874578957000426259157843927737739712721333109340091247889947303970516740704284421642714511466443414689519576983762078455952514294068574136996804844849906103528265401692257737302687023580491028509595734324876262052769490507220846651106472787674107054813103266794168522833844297984481749850449e-584",
    "9.36656906066937610183150610295364221411830134410504958486858924489636076333882023262422191725428156253947619574018899039433882828655554267649650777239565472536492162549353483459390649418446977056331774335530238251155892065628410003567667830098130573964955809383810475154572378636030079811806377609383469735368829373637715774353635098781786284925661221324821488211221691411320384809728389290105513941493576202318325148191038745671931380893304748026507e-587",
    "3.11718971178174240486144702006257357898304235155763634972685091376074328010257009732511713050180711841140160434055120072316016336999880088475957865984658371112583089072964821531962636638369938805115935335931346167473312902004399917713594661805485006268712039983385473994509367127528285493812266261556238712719307738964469306457556237665734747017812797893325009160714572352731989621116304720850912876610904469013983282314372439653900791641037062721472e-589",
    "1.03166669295982563841903204358097890723923046525244178568349435152645859176229406637800057525397051919635453962018061589502270763234628510182902923751428711327111596754827062362622903418660173214944126339914398507965015178462560164532541472747030226688204764068831211232280431396434045045035032912364448131982460300422428959667507654027192635682074729484797760958857709788150663546414660644790515160623839021444891071517094239428430582533393978487613e-591",
    "3.39559400331549697335444459216287889371639329556365041483376132546233068932007026274646287834437509620991508088430382436900713736374903325066250401869822512492211569009696166124889743433528397256055006415052149279612191706325843911215757889346805341970181167124031274349566045092687832420397145495887832704872916577969575347609159641139191518150354458017354947854888340456974988102736567178393741358575671399685047824952315486709187153533344102017136e-594",
    "1.11147304126476723935940684941224693205075113041888633361370221846511307851237342715195186141943344597804590817088787005734620724644095480051571802067172160723539367238932104783873524646145608946086481836758434787338506690040175371980854179040272571319138011767627869160333945787438146553976124603844362257295449882835188008699179300320476380875519203043672979204486738036339468430698322124453784331639079160429120440386788977440896297109590316464765e-596",
    "3.61822486159275777880094396643436043892153199790353146098041603367237108124366632792061493156788884528878030578789260153019613599829540669529078313093645068409914949176211204295470999561727236272507945380610596117917720011317513137675284955630210005356396837406897437390687800212804839318699991477137767197458752961114324006311141736058593817578533680961678736273445065400512341605866485740993596835681029209204903342330319527883846284856173070924454e-599",
    "1.17141882469341993537952136647204432310805812367498460195517039192357290368785871234222118613478254583808140121213062567071582115805171588393953807667240354453654494284904310468688379297984487107866689238260657959194150895875452570110418950170061709154436116490568056398971837772147064707999659139902813592721323945655953960270597725321613350747898360500285413724460019447237913758008880957900235515316201602449068659595901757115869344629886301982159e-601",
    "3.77185869087040527815748646761258601500983503258860492415228609507486534402541392590381553365498874209190563351324449122913643499581753244335134308601191272758341129982265470013061025143203221758735466396883062248392658259203439710726573167384052179475736694059623734165683597232610610533111823247348058514387962822747637224427212967290358810645947302174805975440934319860134830326505459575543905143411650266779965587673128905221641228005731379231399e-604",
    "1.20790201807772740179435856413871865493214310324142788912466083498688363806224006226888171267825831341583766461446516381329546969485868485925049709703377885010252817662305193841263302437884369035713286428213019724730081962681182310645088972948121304383108576496187410928203261525008236056555020535620349102582078771163252635586320895254917380791905352289889348950277807711469590111719356629518606289144339263179406804654926786856637732330912234786766e-606",
    "3.84722467917053228004224757149469317940494055043621067169896446236709746537320060076049663086791938526752683652231334873567300710784415593157078786762723427316847403010187413879704831706239801832228965263499293906374293770537661417615811265966892891634298160029874839884612077132275552614595165633315706772974151060687135363695857897573148104091257641150959120739311513558941325016349256225807981255783803416555528866859085158508867367250566057393956e-609",
    "1.21873527127198630194077584944496292607536712332789522515703217121768792520326027931252418368054132844162139825486842563232359510572851858678776793315743754440946237030435389196040878462957672027910604171867435065318288684541357816460541269391733736258202767697053616945752385995853156709053023686788450213163770018595824178236648259024799018035822715284208232726298606584385494757753410909472003178807416168493302669642863928202054009887889540517372e-611",
    "3.83993257817304624374863141246095338096755614674332346643144503223566664532610146334784814459720614266846378024591690092989049686286073243243324254908488924859559516859406927647476475299218619414946531487309204119193569140509924558951943327624032203752266927667702053714167724987986780215144389992036399593486672215036522301904015274428224498771410406569964014428290221975006048025803244983073474295164471777358584835032527024227062623183935093982390e-614",
    "1.20336277634740952083064515645617895996785486497235172342753330445830392723811417660635065110642329693131533721990353709739295140631051740234116336431992121436784344595002465855327118677656641004190823066499636020189019404230338938986552902405343974384132958107841100555418466178817479737936855012400968015363383210876208749396236456388472008866814336438582381783146075381831994887295976492106829740228788302327688369264616039771626211829451884318231e-616",
    "3.75089265106409830485702161927943313865101282209856106592243722747664073434364892315862539009796879010934088448068641695778737875959116542664840290396596133804196108812374331610975447469932956372286026887565606880268600274667478452800007742537630304447728780045090025504365423808864538756649995929033499277194725393941688638005836789935159593108516871530722802378340254972146154699397518795240924606589132972951627755211049186844455844556761298276916e-619",
    "1.16290458226000075401014700622987866972361346239507325673363074560285284159040511150229067721669960568969555871468336530605986976146048369559554327624874001689253581798810250211353839439926040110470431402070916337535989092437653284244818839936294397861273420020861796736689802178370245857694815370705815925596980511017103812313722871878635127009156863137500927895627502758563785740801133943583522163520035975859745479232215400839810044790550808548074e-621",
    "3.58617251138496236649318534987476495816415427113864958686113426406459937086817984336816632995896275432044025043442664880874743930223581477625972880255914962976909876818897939033819956181386098010827933835533775956256888634333341049356262679071016043540468578272361589089624145423737700621156437890951725406226654444067717680559711106709632291641910281778442382414188578028682682027136287768314427808558206568304401869022091146236754837905127992587155e-624",
    "1.10002397644879147841621875308707411909497155823723020107667685478588243202293281181770348866632051046917715904770802308332718151326420076792198129761142900215514856576962856909048009522784900008099296274792099133737388514167073544962869644669537270122815526102435026382502058063701518825412951766615410498786030381875960103273640222109065339981599773981794750829712723977597380291882259211872566253622245180827759832187302908082911625392051760710171e-626",
    "3.35631875688003194353260576559020079859495075364998048730560860621437783883176097163760218897876171813555815079944582746813453980551434335383101786883043128444442372410006916445533018020588417321192508883468861375713463591037895110390393716902439722397843877550152889976557613434466006024845764781642097062366917696266178575811580769003086148996575358530129046984040980635685907367010063941027771705922869455305742677183621310193363216817583776858704e-629",
    "1.01863943805699137764561889978630792179264152399673767202919688033208147063933037361229076073381449792340670460294762350309668164447880604820775238084056147967729164943854818520131232963137314388671286337955688336786924619041291229182701179015671919311267247652357855782438350590572200448583779780639050658998675649036759856679205540722582710391018752060474937069195636663934014144642199835086687586079603807891832492221081628209134932284985605596066e-631",
    "3.07524797166762429449171714905112067943259269602593338516626697332199272942526547245386800993835053721422008687266051283081768212744186548165428072406028970709317555388194514074548431463757313294510610038422724242745553363738047375323117561446596040067980824366971511030241232985097911708568230378753431538691583027763249524139057543585216883685432235189210227557574499814122857986806039798400882373186171209244521927126505466039272927228296625460642e-634",
    "9.23524157121099812874755691899060999486697781153972047490435604970515988086333270456339715891422580397971997005408426271961306420853935201294468906751840750256534358602887611876816135955823328991838629264556108629353583035278736577232850795203238638174252137952532770223654123453525176207009709654880033303525421222016218482032265256227453884416579931033463664277607110131256163985088686448025661188510135676586622089624906796148884415408747078618716e-637",
    "2.75886791923721343556726886799382142312346553784396967570933327411509939232458549981954055489640806133765562740102610858148801003546754676247260183614720649224023313178803672819532743051326843252729325290511997199764734734419104377983147578681516565418995932735399431674738161230086207548839406797200510697089808951105630002556310831178879859601175463872196939905112288015302156433578083734307757452860627004836694388605279869363112915652333584005204e-639",
    "8.19849470931281200786692644267890009402520718498457819929820519983880641684067106829361212957694659867598388541161478382254033662581526092394241859781979423152641523405708527160303922450987158452302849426572991791113509862879745766507361694463038016699298860855396563358197774382922514234465202664103825181390886952099701266216219124020255059993646963488248394948555639973546455241355328038714039394783247960068653930037747764441580002111929248541437e-642",
    "2.42361647200453882175110708050982776104125051856998839666793805879999024139676132618339696752322429924324342957534647540282544891329825908149508736614013108395798914321414971828930051774842592823729010887022752600249698645245148997629340270909018612804316573689313597500500251333801925471737313226570889296152814578908012380209372887124614657727252385953842864879449154765167994475968928003641621102169768292895838605460036464841343187577596752544804e-644",
    "7.12731908652047807322791044249800315582339888484424011553632404994398098400860457155365804471353456347891577842264144690261257647880647854919045184339334112651760367359079719141046944229159182576172306298100067284075072324410098218610600111436844943275556375753044263492452958004704499300482687897629944838856876914634353315693680496139197896046404821413305692901254375016206318062376775004285009506025740145515062990857600313207919144012782448258065e-647",
    "2.08510043520719212617002044300328793688439059016365957257260392732449164791042223671290938913164556088871316468448392611976836541144131227953270679693680130661477706984876058074396488496197946032303590898166132689006271076333610654869231056634541311342055152774883337431075012483876584987903729051100079455970006096540909353683092457658710704117015851991640743849402341499200414311461499621712672970992738371095539003771529627513170834246901241084027e-649",
    "6.06837110133781040569462474540645971579233590127311320377585455629251535481088721249945443583106102509562809228199001101184764491191010111348987660649285218446486183311101772979638033953374251384314251291721763872962156211402568901996863610343847326604225804203814835042508148737284101100580902994571431003622050066694300467628951671174485174044270562418304015508891893803274058614407087496286985155996523985097770488580389767204074242343937592723446e-652",
    "1.75698290319318815885504398225997251731543790028895175731186787476645758818009383889891804880930547335700422973024241348135671347835942179565634765596493794284563580000181130861657300290064519227191582502820711693697171305415907790037039558679094568607512830545026328009686848127912874558258616372697460223902534228092959424115749040091503897632216966305841910349922627859724935072190738486228112621098074924717886550019448675929713147529238838189200e-654",
    "5.06079838086919231001239647955796449715010776295965531914297803362659075887556673305574932694797989286167816278379047144969373144839839696543690448577069965329219499256889454111000545433949870782919129734169490865939928311833207793856165508441076243355110546077301265823287998521904838606119268496829945604844006238650188092293290397459314112829145994047859919928897570195390432642064738020164004694671650805507660897896262669848518274093007180682971e-657",
    "1.45021517795712704254436539934551367701061602277840821932843914784032237924905335925233688115893735572347591895709802689690262394937578419791247252528337212123977316136221263494466278420175103954581425783934414777248615044395056985698850981292995206571636990565409413912200088144296267427774669119267910822864279013344515013567567276296765768624449102058403107000843747841099085267372990089690685572901424783146213473979042087425256484728512238766054e-659",
    "4.13441008241335524526321469717897922791424796787655091231196138448595558130183670848723942934042699731614586375759003782893530367243279688132020875207266648670015580896602275376935894205543174632414762690680207925676471545261071752929163371603463863613032483215057342403048565118327367598069670666589582247327952077057350514660269609100122854431655364552012954840128532088095654443621826048722598427801336012101537977840181104676208817498727902466657e-662",
    "1.17264918072166352718652586033340050385403260060368104686348753644342325737484463048771518458217892066539882846978777176338253676839123573015936716561952733674054975956333168276359124379999329158828830378332159732028579329763168179016751918152183090234067958865798025432128495675298607964528547812342759063807449450027610444638120008260891454922550974546052012208552491344771667583741697185767188269627968341665372328468975513262969953026478465894184e-664",
    "3.30903858009394673010099586722191625798484889677942308089541021749151369369150839752560599742364188603271866232859972933129548176522165753505073136284624061867991215550232209748831642370352245702447018548528395366642971853194027445301264902390780671555936890650727771883079472783002054240130008037933032470545777054332166498076273431038848368577813336177571434106575627025434160771610780951465133781159572945189606950971723663989307470017621008456079e-667",
    "9.29010075939487777853608195592202198179177240007651921934245961628957514949031694794791959138832477323838528328529248996709343203287642338103622757175651664243332318288292321660966536510456010803894562074922261236156886977072365558786649073539901368726817381921213249084435203330251298644248113581885873150037727364523609439485373223981944844439108794333006352325397816266098797662335547679502570241482193397072229930309461077492015723987668395688101e-670",
    "2.59495332730975241377150077546220679998269313841646313015815313522503655692799850093416249673228362906169343642784825868000988642143114530461457548866261948474900564429211479873168356936330146124778978269631121661629021146405829410017525552638952261949178798700349871812307211514319649006044257131050826092503252751312725708804794995989707342634324707598579515793315887890038221659331919799708136027962339050340588687458171046369553334270614530218882e-672",
    "7.21165342265388773977812811068310600214066109171234667120822219079602979778559628026040040959214070549520255716473554260609220086060740050728983415197589481516861826613557947205190409795550853038269319884258991826764142552364907281654050384625075309450206157277528998889800174054133390590437448741864269185040737338565112537509142596909782053821525072720712883207769626799882465925788330979820928887175327130158285107657016096481714150214887157478044e-675",
    "1.99407698245965214196234462627592861907537036390462949904690808960364848060063813545334869634011867985856160295826492887146440281844727941611377818134186819512514576606468656318235969111998703952884121277166913490036725268749243726707815606091057325587553706393884406099577091524062160354440254974088643842677167407190011385819877053896702132349420877299808827556889872522090997244846120594658488050835466830882287360188549312415694355054994892424079e-677",
    "5.48600690299875679104470943372625255276333716707411158413837158424151677539030485436552343122889106653269669739742405998659153417788599012318677681875247515782409486258825768383994416450899710165296274650993644718828414158468577970727437964577238997054365398062918510970984913214461060437245344820268058010594915895292316214285436152962997309402869909640448769295775376731205852832639634432403421446895278677442176585688636211980688618326895205418809e-680",
    "1.50170174558759002938353344296090182078380337583490785190242337809725674624691543368542112131306935131114962556955722251139939405897792881347846469298982864367607404376563532521386169950546450185317920342616645675192061337420306017943840515558032285147350686633002968432418587845861430276013796467451371835752760959698454278794894829977006642754245526664690106459844738819001367899994916491037112205481805269221450015076331642876430197636821228333616e-682",
    "4.09005784722565961816329450648698203631665620495426830658945087017364698854941371297425278703262483075056905503393423571993667280160251004425953576943684893101791313074121647444838116844269539533763939928514023586376742742864606191396105511545592885035833547031795413174594414024684998549516020265674841670645323345973814904401873683029244803214945975391187121028506446914178161709728865141782937532300023825999626939863389379450221837101549276920754e-685",
    "1.10840669084431496572526388461651507442818622611253352033470949320284399522455510417739554458166452789968866227638444292875894199749793640670896338998656433561753642772327388016981675348101185923221815785966769830546731423089922763138274092034159787280721677407064655123001244568015395121011996788884526875893456365129994206665493270970678731014131713037505052504369854519230625476167693688834074688690915427044822240536118145362932630355980101264523e-687",
    "2.98880937703370159470559108622744069195056320894309557618515845482253127187628705287197903059705148249107550490533957575965402028972132896481496166504673830140335445417967282178689475124905328936309546137272823603803085904409296814086363553425260483927891932330348933093501308732432494686509187004321719112283690365924186738463569125035334540072837864748170746655510544797462419422340866598604058037825188795436713894441538439039632723644072786074233e-690",
    "8.01921993755545495565589896391807921201951282594313654301013125931178650919809275749192975241775408500194627756984859962078659658397360543092846390988128205219397342856107851090018027945816874859562631900020354261957988947686096219137556671917526013488471586069560783653975452506373729810754498226058932523208181088164614706870165535983630919260349077643778161927092462165000229848643372873255244787440419032208123486746416399600161530147836225751373e-693",
    "2.14094876053884635420444012740569815665754813373654761854027103070320761462965237700126164897491242967610897100570305578394056169235504807456728978578917085699815941722258360065089437175076129076385764572755565984275095935646850312185779570266745145902199246566996072995179413815500542256212824744947622589783733928614295791844466363452313246376109780878405007054771013425472125036055544482597561715495211416793743442351590629860335156255703547338606e-695",
    "5.68756074182005965529967425068021918287026548123032715893076966309784056658602950804892354303893454335957772139381171604207932251937722349690457957845057790957611842884823363803389180808194674094111993042879733947370201387409573206068526277793280906697334406408670237762558933902941306614710998096610666900066551669400554164372041438642043555735787274325964609224790005931365412253603512833021137460267918998029951857265578509663629804408532134623183e-698",
    "1.50347705914449999273423323808836981752949577924111117394652782361735292407315378848317133902407226021334361036044090916749355732638698857415341688892390286097327679472148614607295643102736915643616299287087882854096791563684133843181544569576675755840408957567644267529493287239291811973626483587298568245979034200079054526780202893662103774939510521213749667674445853416946118648814989591663062883042365896825096065500020432437654665281465919716316e-700",
    "3.95479410635523790678717223738649157538374470516042534081609697651818833902900727434228150671496970246779113613240338752374503353634670902542747880546058671280864124970847221420617796329143090686388207164288303995644045830724654427565371726130390952283383207189679977394353709208996117694385772834904244878515568613518664291686408425182234955820534967390672383952311206342522322791843123069473350543931751322332859369678191516455662249798515546359516e-703",
    "1.03517212735693610482567413896875649103561135474309454984462487074812554238488425716913902837294530531016558073706579947699561798983556699974298957167296454776696549632669639341041621718777605392872653653523455303198107398336848283338024508347171230406293901006109868389153453502375044090148207179992997317552429839360951804264906106566848858597324846269952334954341937590491788559422459730128447708966626776840181863001277228628076733635216109991818e-705",
    "2.69629967076192016817732871864027612793171579580119989671506858476792851066595456287607370783200937987898102710971260975279930763281049888951812194050090089771696424379513730340227793399551743205970987340495466403417839033987864092165390775549064617773595111984941543493500610208515339293117235779467444481918977277424155838237345153684369648089082840310726444338362007612598333451888123678974759295485706945587109275603448203296005744715295728498847e-708",
    "6.98869193357846975834686928589136182395012821988354305124145506268612276154160589703856213329209882459302646487471479567318250295147198842184282069199455181411111778702713111303537656814538872107445702586060293620263635474138832010048264816900243658743915730224321518780359733769073182790938305038075538317601015298754988013594344566457567890182994743154755554972802580578505692641113913912479272901836878434925388589815970210110115565600182684754660e-711",
    "1.80260682321747231537658931493880835441054322421484552859854428670483880723397742064080887718131459320651304860234903955195358970858842197912830994002206906261602842842826422247878359340209515470240438543056887661160280109137549258886967607442663757820423422824880025781790160781398781770149978029126418398875774238368299808677330364803339191047866345147980631025818335752267034243392658321963931692897561789005035985739664190542536727548332657956004e-713",
    "4.62688494601545841795032030531011598314377187983559016691990490850442453977601448996675287786088980743566549030794587988112792715981440902384183100939657813014175453775731765889245188152876259021527096282590180245406119556265263769509422898383680237688123607987414725145857890074559915596157158447936817770314270839227316488559780124204919278450931840135348852172418797966066558029541884880310685401020584587538405297484727529192547028796028572243151e-716",
    "1.18185484731410516190715106357184175388117475444689596204050527159217619123785579637880544648996440349747537899272902969828131087920858718172070111962012631167159096170284033100193026796980903954481907203883926122265228749582137078522634793312146092337608325285321674159071329016719766636141772807954499215378885324280653976273776382425701081154268276546845569366580641637618350827523149359640126682855190836858485113804551608335673383852857916224890e-718",
    "3.00422517815036784620402526670774648662135909006870001538090308921335572896823655701406650187502081370551164949165798389359067534431377668932637429697437608894529844807806603912700540855785152759153243523941451236887676815621051178742999636414527272916344251996676937597996535646166556044762669501234972152843932476963987267909878211515456543374326955689405204741073463080508202019558561873371021084069140469733518303780891228581537970842734074635822e-721",
    "7.59974196825781961864251881999664933472140145450935152621845999782605143377757398362452790811976867365367005009375086335805984315939750963649536236912022481566786060701593624074751545354527451391586019409968417152531912531277202598012565841307225110251853252523538598838915641450853952405174712118015106661532207149815161207579771194417439486548386351674435348450327687677711127505079364447352363245384411377415424006224027851146719971149064558626470e-724",
    "1.91323508581926590960308398251339878244803179023454401117843780087445022567260776533645146415598012420740893846320880188997385890244323383909285015817484946403317771569443397585024092955179816079922963396848625874473531711056211893332169739306443601647320708562207401040015423135856054813593376267146993240602921612155591096686469622328229481574567330317894693420819006532901348984805122316547217097037375886598938320451411007063977976057133988103085e-726",
    "4.79342597206309223073132166409993055696061608261990344823538693983784029152470864733954878951540016451840162318927021889413986297580600321144293459625807399824781732804807166434291824533303252435192300157798651488453496007240300774659243742952553051053779570472727932211116345058822060924771918456669498475913602800814576533819847098111625743060830391290631408478297245698164621430541893059973507291290790948765788104797048803824230377253064543279690e-729",
    "1.19519002888572208436550215662892027287306773703427005557827111461208896967690228088243895386557138134695974567452616316817255814354731081486519083566738457702339340929317845682770834912032824981573653297613481686074416729919945181561652733880946487163847010488035165038853805053291711302493800987239624595719098280460738796274256646586485406203061045107931160280913217989872975183961622008228366004869366621866650230328202704696767163802319937551878e-731",
    "2.96582944066441151664153806226795953084695540529190615138547322750189337305448136411453045399034626704373156946446128663350068109811870740615812323267802553268230202531988287554016330996799833910938874416735024330952094103154633475703898427930445221849740328532310396395967498171269475069603740750653502139940037999235097587113349467335630451777279729188806920115998812140872752116157264999795853111931224911045401742397899810842621080061227882037033e-734",
    "7.32451137566030164119967511924108623912758095896552448349627598982394447946439356017740104288130696243854107143094806032216650891593484374039556948960445216332672340000992330168804220657001729163209026986784569406568081932604898388472677074645190956778588730115667065218137941326197727615615600476293555274512902817244897654127530298648866277084386318185830112488126286079998590690392007871305926265762105869166844630626510251813422290785630130316504e-737",
    "1.80027726148580683356083736075426506763621450495588609146319377560233777359413511241101318222471117931545332105654687625927793249914754777313794914946450725963465980375539147114562987096912733425564631311373964855689983857708927752522163695429811834338966337012398489529314196357635163323409286233961600564642427607001012994481970849868558506341531243783216130629933351814679105618011749221129278825792447171854649514347849419283959202799608968780906e-739",
    "4.40385833590638627033815380716578160372383443143272467861863752701823655976664763779873812361919214155532919925753727763346255477002680766764541875519380593394944878421426291052930883414702357048151848973588737459579380740791192509065282772474793933128975932575841292923489779444269747094388526917246168001267503101549391693490714684644906227634608403291297525150369073366988011227497637789940025182050069091050914875333527003107173133975981743144267e-742",
    "1.07217436450359497166642732716036399121584516543508030785256499500894837587599312933508857737530835897015320448652517610325398237415174794127166394988707200383502425373958541778434089040866371906169073695215553614790102493126974500002419622285255565216561042284480339369005187835354785605407157281034934826942294607348867827889573437965846572551657265123007612448733749855797094204062349655795011865687695758662323167777572622252866095159665089143234e-744",
    "2.59800832990570150224149824955405577655308462137762820713629847630463967233955739760074032607815238808810559606891727769213821514744398973362498362709843033540716324923656541594679779025693726973690486884968691138661701586739395755621429222391484916655560821541106909963946921164366815681186580159447216267358329776842579764036179150636916468441325665928926985070197128580956098822166828044671826855063341511325917522805645807878291184354973986696482e-747",
    "6.26561323074693163569065193435272007420189303314583737986619332757781280779511182723941794493503652010889040918402844000829303063902383389900710249921573947615498842345797538108827579006585665635792720549954468821964402186498194389851487202696124010887129025227596886466697403186288925503017149870342816705708215056195714931958960946187496196110050914979486403778774091193531307485130975295315926620545291660501550612676775074485369035056802343803664e-750",
    "1.50397081728476294395768398919245071374169405229536048228114679205003619993119267956757433616156015758526991534369863939023670095792280796705364664482316554738130655926109207194491225879086285413624050861831909057037954647660885999067581954877539233314707844375333105785858429580945313054961244843730294983180057321464322107895348325840139700262084264528261712932485915963736302358878594807923871895935279906608753488600462274834132222389290013127836e-752",
    "3.59312937666960519442245693089312238017977608642437466356429076599210862418729253568262630725645862351633689690448634288669619841247249868803350332744456967449537564688550252313751500165674449508088795536605731803756135274624195476564685135785149721116847144176590791237211699329422597582205382613725754211252874824385807409779287718235188425389977129736048368565239102968657648743739773817860666475542574284004748269415139146560475632441146712087733e-755",
    "8.54414741954205971328603353791067934497785845211892485748949624395325579852431851536914090064839237450295194469834545178511385866104557914293333829539400974250511103025431518975504377671558934880942091433952895896908603345783575990635829657406090615532149025092045365689386199219180369410197524688124242788325943098001293558257210095863398230988016123223046081658084289212242901641482478658330839629739519892123243930434602170222643942074674571076534e-758",
    "2.02223598395821608012989330453413920775827249053024801965012371364575722980547036294345193113323829869535010568323713270079872238654520833054199776375094465832177253846037840637596230003718219464721829483625310591538643468700825248629870969009003725376986288488446153879795855796358415046489929457372439065590021008688867997099614842340046396163771440543190641511107173841153371970988378646554551049588445817522069412986750304931926138478100043713642e-760",
    "4.76394705297160626239189022315593242719743865253548888183113941543813370460155626942472538906398221592156691308614683680289264298723449981521375571528093248373562920581158115353872007771879387270872882615108195051109500117140750325190939963766243983658531964057043366502977086092679429518272323801663032486226091400491367277092746068059273596134751397401065783756775744769760051315668929132864785475733236673721246502865212769823055384999945087038486e-763",
    "1.11706579736062442243898035040435134499485716917720654459758287785064272313797249904349398972620327520903970775041157014835500563195461885539446799086843627134086187236378866970134633770093784543928468688723787330138639115675779798838187912341298628850372307488694418106038716481195220782900974245230078128057823893047507613127638705339447728457174172802891340982237640439231248606819504057119172779783713494940860252536085717152439721081064407342680e-765",
    "2.60718616702496933719776792815660212722488415474079256762740105580024399594017287315760990325907629614155542185443777462531663850208065654193597347150970955455261193997787696372004312727306869729840463606234012180007634174778374481573903171682665911145265690470486459442493978415735852094036005158393328286711640851809530160760647335966550137171974635419036419646457555481306794970976515290818772049217273878650529280570210298106381857275716480293482e-768",
    "6.05691519438369461821256983817815667537480408540490908461634755864622377254179177530979924325551832220111751973543648104967992326300439868648298477526733518202944778372209071231841855221877981067025347340855884795327842627866397467675337146221491760316256936336919679189641471442234983166664878925302514077901975237305262970468388461819954700211518048684558114882748403075282180102044994702224938814751715146796629488638623947970126117556888015371256e-771",
    "1.40062470736193029261325159007756284624779168846826165477694768487306663510117566526593646537613869391338607260624839033376613850726671969358113742647003785109484615033785437707215558892317780451135282311312219395597719878263393043696244409894144436722621660053830679165533908832401679610648934213811198959535730759499064385918751509340716468260772620441278871640098529064148410801377942028919448525145609349426775221483469257798253945050309563284341e-773",
    "3.22394460718334675750901797483684267700125543675310202854565207905640336868218001346344609582661471211056820788565793623219558032683625478949673368857971703773931458196923751234447970070854552029391386007732552569402248940571959869022238712956785816766168453202490057027595653593555386097654293634475087825111034430224487357614604526924437160682190819366646014453934590983938041232635354042602322141556330166666185777916313410380107766646846142566179e-776",
    "7.38675157158915814441984424108324180254106949474804146089744780058422132440607440285074651914036012646529517073157069309107487825490831708264525685053643491632032565899240627897622675771739681411248297856234487721454326378202940709024732604769621665460883304488346588179949186280984823993950567538455657711661321685435197511401632871880786588138202983673245049479552751128028392532512094454761119261547403945497169690893262907291020833863745810160840e-779",
    "1.68470615824174939040855520390812918826372553766676828323787328530072025670442065865895041164512023876154201317861458249681278293664948123341360674802550318537761358330184311813368005149602832184036665688515387352139856495068277595821242798636944236915290314127108035854616133097240482408104532175484185073691168320746419206269567308275703161473885762442677179976152826258333328218963156825502350538034348544070263851742963720628068521041336927953123e-781",
    "3.82475987620010687430345620620724710199744070958538211162306636692304715422187978057048702305944727606466697044476682004058914928348375506747571987683610583587958802338487128173665885613411164801721412107564279391561535647118084992082491760724106106464612273916510934480977664970090744710393337073274831713356932024623725564787126512080049656151251429368434015743977054044686641871031660442301018820930404553532847708562964878268615215710234911244169e-784",
    "8.64366843156898159327814242084622832268621365532426609202589318969490133127730361421778516042005743913662866584753117743856568057230379291514242074971117450758456619432040285603246086536925304533881090962122634734759984119096819197639176183831935794452096328952489137065020349961402411762137200041628605206339789601645600546951415792605865207792460584502089615460750545125156186677477755797604022352583155859353631653613723213308927689174445217482110e-787",
    "1.94451137211088581821970162667313292951029410316907538234242190678800049559181373911931043612935940431581382396891511793743462163771472628874286365388620192504648557988650000394639720373054922545794269924685852772789232018641695698219615949828804941210248521689810615975036702042618098391730157324956583487438048509604351941135095758553957050352976414410291924384169892441111249502152158661733117680270474212073376225045293099681580274790279663359424e-789",
    "4.35457594713345391360779772051504039570634231594092887765537210034623693767104214666566813391483713511619185822832531567763147973140954399384752442129760808462302279629739074986423470823806889337570723191215992398937127505533308396900835951399688720265015188264592617844224252679976285009276245768530799023336395957928078291251173391743190625606178593929753996501754689458481949579089697099262788648092608409112521611203678637716594590077435057745700e-792",
    "9.70753028877825777403759011581885049290767348507575045444096060486870956021368888651861162902386004642295172797864450426429924030091520440826650095673097467598079263514163449354033946340942146338378463534100745061973823817251997430611511765571192699698502196390255718394340082801873408635086656218333457869607129297803112276280513097221887621492147805527861842658236483024272546426394617675487310170457470229966819708585300303862441940973889997032452e-795",
    "2.15428734667678025806880933164518115230102271907403760491676846058164862246608134567988402093419794374849344781236675832448027115078950441324362407437945371011453286043344435856384326865939036619568803690774392272746746806608938152144174350611143882606519747606443462029448855553264143454677455409483711105634023466224249776812414273826557646023173408900973493337973382572965655398481092797957321537101490638400965899942285423782006305857773003253479e-797",
    "4.75921107363039092166483430285695050875334657970796807960792044265575469690762814994105522566369567026551990917875604933165441093667771046123680842962534299968319221584755876775043321094996543279753873718118345182738378412452043890440452012122505049821509437351352380122074037171118675109139922928383156666246715295424118938617896923000529868899671172670838441287654641127984286252299128903042783760849788567619131667401478158021445866311915960089869e-800",
    "1.04666381349720150184997244552905551282634733292058993911185795459935258146317783526913433238825747363573635305775423478617123129705655902309671601958529820118771282099315981018353944824603878819446238052018443474165494815446661833973898886579830743064138280728289415213762979314253894818954651233930313520687644962956793046168855244082826266321146350918140285110985449490094882189230384541584698135221229901870202495521632860757772210167094111096516e-802",
    "2.29152599021574663386426442193093270728140925071481605398919453399368925490453611120050993062394502773160034279852502588966891922655140180091998638115557890173635362918602000745359227979363389736550459974151881592365655897165083191599233750298776242418239254689730633628450226844671747716738400728423536293240114993737372450584947657931896910821328888070381308761226851542079555898056074592684366795259636455512088575307858298468849732635385423682786e-805",
    "4.99450103481891718260168298275172811305282325788882092908646330870101789888929746909916412484293263224788372704504264078550793492549819190186055884220030229339815065220745759587861551307041219962477154264961637497580876341967792012724294804954261963465930025305192736864499694946009662989344368979602783458717844941989167275857436262905628394931428760807067443502821933132311681103245719295111364525013956967370445816217444495067781304261464052039660e-808",
    "1.08371118919033733065299499538386830883448866576593904748213660347612878297159462025920585040518515496489378792493262261190578093364030826101383234894174828535475272357118754023739683226533270341624467832480295644968731958634765066453155427036320676601277848285707249845794928590025664824482565836354077226992905326825333750435065674894560163558049495575418052844423098572816634103374875400247057239807783317261336435047841245294706565144273155490048e-810",
    "2.34095737013876813236102176915217019326244843032055979398726122810329606984094337041274078527383515337729840637425993368618781309433177274986233498445190666205419599721927398768653386565173045031266920512119886804657224803042034322888642893857775497118763596016461947149265841219424822828625052170878397996612253252193589245484082680426712286054039723741902948119351509909436329451620177213585865977482465444565283205809063303607065045147141236311814e-813",
    "5.03426761722614762797229730048652837747526516703850891726745973632068407563088011120708734155522334435102870027232928106113459357289030679108651779784235148269014491865920890354204566448338898472923311709979442715285240658333360173423112541755183513566148218494030871655667334870668426385893168854343813912783339419364281786671240855514530598165013059057934684483209482025750930627752953162240426850070275494135660012234686580677585703805788130857251e-816",
    "1.07782007039798833501014712669546074984253524128531630092747520711779260016677599138129451161630493306924547298383110898904327944080233568621135779061345307027116347049141892497157876040193948626597615426022304474537609010751212012944818572820835986190324347438012989170765416616587270096527702669857087044449374735012470488366607844883310954826195987990936076791436183482070919344956114720414552816997824232523223467379078140306634164764944749276403e-818",
    "2.29735292706711223094950419095972620655212899318433414319336691025271451056175629687130080308325582919585372731819847869445731061775973139376269223218829056732451518016066129998704534005358865413009184605142390215190064493029435703460336871136303063453293591061605936117300206206619882368484710344665245824728060136228237877510297917208983571259903179399758279595745410206513579199584864746502912160864592247162979360556457566669189652188703177746311e-821",
    "4.87511588288993214906452254660128118176383813115640984072982114677424162061269877690035340192443158731068948343663792393187068007833482317419662401550447311147721064274625587937881885162639031983827947735664561188779896939993791068478423303567812521405406160846678628827876995171641048846958984190694740524522893401777486684794003230737183410447993795317967313135827442620846703702415310878045758629546054511148965803540861460444966617273003360920708e-824",
    "1.02996439895160129604905191960973382265280036066211499547369733132648434953161368860745618722239330804608550220136955664986876542333102437974479528701504576126413742998228687902865335110563254721176798031685925176091636843225574230776134702012785522172664275854473377125502390700529279790479421628112883503115715804069269023395067937835990110084290648446001272106248695938556716177201093761858103163367301462957515650883687788014155223696725111344001e-826",
    "2.16642560476633056454295388088800214172895254773815054581693633239244552665416136291958480334086627757395839203373350078204772432817708906973945545304085773367858813255408475114114095711021703478003227067583655962735964198121606594009579818586655643381066634430226703691989389573167528738745604727267193936847317120603392808763351092512523036194161711623513103918199602821679335296004684093554172281237144028558839252173961027112427476819879441234439e-829",
    "4.53684431006132937103831891050484388934252996180552757618552516769405659347679297734476175401739813954585999973629022699405613743582914352666908320237261880215286163123678899073156228955166314903597980971689431069212691597167347685643018326010812645239222134367467760576497473156647043131698960820299665870823612827811625149777289575188944599303224863747518443321287067007244531152235916235783582473670475603529937058998945844021563755908454426959492e-832",
    "9.45925026346617835039409971000935003708100320655487663410764702642313284444466807227653637235463296089534689339495444034416336098016714539360638361331998014145094908330243115230969771602810836338429160767830917454991088741163298307652241396461618884225253223072801559605418962311328251814438280129080912188240968990147024549988388782384618623444762968691491108672995036126153131884298199376225857020097493866553407409921082717306271684896409286932091e-835",
    "1.96361569653242419964893988131575041642954771040457269808789493637313640714166800954850346176366282719425905468386420289841160170739206918304989915614204727404510805851739079635367831589899173206702586445414899579143523126028692258678121501031173891540008783934271834818053938382585301294051077032575569072048961730962145369330167131194354843324726451575862333799585556623036319858964802286246323644416041471627906335852349924077993579440674160005188e-837",
    "4.05842375183120513051324217094394588842512223133272988467837162898515806733529168357594634320569340415483967900575289246039407195009047290437423118719038142710201104391731443613706785385839197069734605896459971496411743436924091855722277109176186219440558282596606317657386843875767749042502506876396144639729652255835900091539236593950470066383360322031179117724258913073920909404018791696362267779850809767231719508116386846951920272778629037300092e-840",
    "8.35148225035085286520553627942154365348748743735972837970803608617236990107710163066244371228645148485281349805783724676704462157367351363924810944842420230387532043892827794241583408061773361320952231247051925853581237486723811619191124456642126164053913145870170738650984096537103393291347730826650618706940755950058019754352263876699394750569219260199920487583279434460506946203545102854748624205554537965732317489610897855056365679830282621614087e-843",
    "1.71111480864404976420996703706227157969275322831663681170482800769975022529211773448348473287754246107221253172694437197651772224719168675590803561453332355715825638327829859710317199749274030647633312481703447462161379951454103586708434449163280431075129955039688390971063609210057067859841968376642316567591184583270728939461901060635073299625028941007121177487238658960590706449918324037522548530294505663521160005647001108927330051429163113094364e-845",
    "3.49066583804083179548347194354051115298609831974752124627198558931354440045063836952097638971518193728652705477206108168157950657475641160612177770508696445609267960511759730784705641223999537182642419010476359043375297592806644133554472749150683900747771199134286853856716101876015442278886175081958128312440446003420832409810181943475043952901742026382239810227193226749669503705233342011619153377621757703605042077877398378180245538381133627558849e-848",
    "7.09014381564245329023924451723024442428502586174301190692396853308843564714634349404737705435053485190518339983011306261135744785255881617139280412969829923309579793587869356191012110820069178142110616009064656390457918668061271737884972178573693054905167400039286322797994832867633631957931221239104651504706028046497325164389227140238835977418248368702322364967813931156279544807417152416836879687171464172234855490989626931648333612036522572043100e-851",
    "1.43391544468091776617248851743323275482172916852773049756022685697114006157623615793058305169545261803935853670429618616547099221799473372364586696460505819590413880832928616879653711909309169050171331564309861038839821466031084553836331030502530370218649840045854582472857237038926349504633064876816039739316237307837734211020678275858538225780185661854634610067028444705885369484259474264825115272330902606133983585404253877035220984643942601391457e-853",
    "2.88747238058414689938915696382629310086688612073775810739891570433944219861597258727778729378849185305340835084846786706152797648982200987200987351649197040290745867635054119826463929064211761339223976697353881742567755750896409913375325501751340556446131481157420996012239842608996882700867947056102339239529329502820034165696002419910562262366786422775241061788359225214856297399750684599798549304000541553614743125955169969990735791369827736287573e-856",
    "5.78951234391517959928362410779729819286384246506163132917452976468581012439917902880947824250381341217996394295109696311132833187155033631970108196054582480313909319518566066937527369867717047901607450295535582360805728297336579581841029867326005944726850884605376229013387583138743741722302009934492498895934587642467570479727665468718184113357246602098318931614454076184855151616247330195607328432811864097391040609757578044989883791624594007338565e-859",
    "1.15584610131396198488536137331147736861576085244406190235392604164417715691100962257042807142378483196508685113540386533304147283170630814059218443451299889818520895569865921841799663192413053556168300094768081958473720987855449388241680254816892657866769937135517392195421232116707689350020534025508350136364572767192388419712447736607130798455362151851924923589154747559119793249240200191396436374842035221648692993602043720015818001690611643666787e-861",
    "2.29771383684920036093713370024443955867224987731571099365163125958087372110881857333353923338553098209420946028471041422540716606529088815783408961482103692261907885668339004117274893429052801594050917781823051221056485026293890137281914211523870669455498410612756496397879120032735053429520692410308814707898889229633813043995112355828128651148819901678484268267293191185975197030308919525043458946926942021523089735947365364162429386882030377706177e-864",
    "4.54813936953773264012662716773215962202867543156749104815238035940330202587107969939603309496832995900947864533191749903507705304716309258978550645964086770509299615063981100922183832794215354412065808755575305236559660743082211037848597701953186658560434533338122736199483674763936802414466935183248709433624592131477015477401474799169131975642097957115272568493340687419423613021826885908700026230084001538823225153117019378857247405006269258176477e-867",
    "8.96432242172911058530418559512579061186247460454636340178909616184783041710585526125849182278382158340359329432882204426057504171430244378496804604443574256841873012799125502987377434169440155873215301973429903069792753249699350709086320924127440214892251468055396349394500326009303709738026058132723277598464805969015485173010604209399749417415107354950083996107410254113237203738472088458359738946068449149859910725310166165603391932932153720430131e-870",
    "1.75934502164270448040551119826064277830073634945643547934740475083957475118484658921060851285805860806133352587557837842618903459091305461767109763406649567584641497472598684812109727891219757794823864145010101782705472038934642790958235576957885287744540231012320698253711576021922741730832686219408558662580302072938560065329433467220943346852053393878996662634271562494898552737616431054048970613405123885361872537799064433751853618124966198381227e-872",
    "3.43825715713861867296272259735092298461299284375737399564157381955855911628858651312850923099228530747063283686907179116867550385969512095054811566998547560075869372648817691905939679301792596532079531979051409177433233128268071145076295316834981361366306609901203373356505276956441920798690541419906789289418350055852641603594093937739674716177300544869912894601499745237806161362590117893398240203125910571290321621303655402269851015457750998642023e-875",
    "6.69088271179858640513159799281157505775554812759872788902748780942875889454863214412999331825356986153666152002373958690680012442183890545273803284507954296348350849665947562194621159729314836113976050437607317974201298516118338051730683591115218978004626435400311541012216564995396491013417057340316008826825899432986249002122450078192261702502816750679423870280274351600161399633927283789814702517428107615385994798140596065284194978417965128860273e-878",
    "1.29655252145579656407509456420966305445757523767696819611702174660033202077717975945858126011435742768096292955435639520491951152456880282627222103783344083972637617759724977506853602872895126904893611975271004778752250728706544758661438987486076722808952558747345545240300645311603294280522143221590015404581150669367454042277608560079294442001924760524089190449120347698727854806708648400270803684603522309375604998831617344083221806203916731056824e-880",
    "2.50185620213008509728089765879097104330545329342718238038204148565017496183451499505524014509811797476732907800072051198644768847067511427358735001201539686696774375417039187334906648287659228820432841362344724272084513865887415911012884726827432633672856932562107019231772044631589208329071130898779695529251818350573276799048967357011158658838029221358582073073625566994192163937934030801861991893253613528239031966502996102448986751495424952398999e-883",
    "4.80733058723055297080886343834493483730525951688867321388980713887780374051991264489564823619641534031027852724837912202743432604761259883078926545232551180319698494391709522539760591921473147587125928322590749107128703266572512631392581528237787202069792835234974003087972932475347868626935517928470703802922004618525863949620316486435870595199056384560142751239139884169386834402252489095005030839501594346023494650934989025599695295723280342472531e-886",
    "9.19854019687566175794536115588683165229115071895673679914956249226254949240798850695947812134833523534673890407586539432776461775122177926235982823105186742055801186887557750830833045922749231246251399359588222720792690958464749157192621583623362521543480434321368048252967081766649300457962252740089455058588073036878456667173731660905174915905634308727190481697271790782084865016923672196549520813916029912558745342732341043761683299246628300490773e-889",
    "1.75271360819206179774364641783885285550513659554205197605814801563698397586429934623365846563150281601640292805849823832603032973370325483545668846591181327502504199026868653990832152171357476800904303976835182546551278283650719651873518640947853160295484497377174500602403072398856286341302020724315802419285848091262227703184303335288003759798259577746474210222416927319320373391643284365671361388763090360575331695885715932178656670596553388578977e-891",
    "3.32570684430121959472022182055159192374113251209617832449335629538557711349840799681357518115115463421379170868326785638932971826584667728961017735138877921441542774614113054107647510508881926769841149248375687229100339312177452656659841408820779627464222491044534371232916135200058658696269343909731433102716845331022521758236353420994192107206658546632271323045498835511026152153146177176717621319259399763966797575682013104829125457313897006795869e-894",
    "6.28408054639817915993215169592621876971115560169675954453362633825114664913433038088326522067596517903768720032366725179971056092293092789942887444803435682088593432024778682750460319822490742261858557582296231252251713623795020528214966713649136597277689371578329905948572043421738310764807639165175663808718045865468423003266268941272730260743411172674417414392567221095327138861394413700253959438011543284139424868468096762287906192855897361171426e-897",
    "1.18246445423520031017627731221276655467057400868815327447872928278666090603836263623871334850094679397910784864893574132372249850885343395017956083826818599712086962623238244070348686894840736598558418007847693620535174697210128669540878876623025135156927425686863290459687313037977937950625266057500315214441519796661349690179310313936094942367217315652142827787921975749848379488432738760996185010238982717948495419482359287480889390907779247558485e-899",
    "2.21578083647734476545990995644929150800413182372604944567547836114039931806356734032733724423388089852744933058999128405510247165194715760115303895108554274395475883023285304118417767320500599325615991101487652659060664035257897772921214834308971541013023378591262221551100842894133903939318152290966869635476020350452110252346951799637511782647916720890953319892664908169640993634666806423226085930566758837644589045674599667976533414490332315113857e-902",
    "4.13486784449117368687316524962561175082706639211594025209864709421181853087263332786567058427002029724510085181811355889479766616607044465304746597901811552405954200278294244813209091919818980001949772329088813807094524871597277072112326571330625502753922406367056834138636898061811927815442488686825850087705738644045303732432968656428676030447850735695953072176100437663953721214411918923723979830461473787444548072347239512727044646377352293670795e-905",
    "7.68415897032271204473273753479433922469206992673749542484432422794812955020496025761023665803091609196901929710875934947967338174094546889246199488639539800306886694073894094833451371784251564983556254674669478240398612628928165223644609648395785839515901594856036775118417457531669604267972356100593836283597227789169675866989767780833250000419715182030881913163923818412674600343170771622589662320301274777517086778585634172823470733104374653506768e-908",
    "1.42211481511355557640797207919267162141992797398731997862294494241781107433993029276342364180550396176056206663613628881360213186396542269350485880799562203282597875027375762305948033085235113492595744740731269075605804370204798994712774447250917856278880765830270940535980758285610086082644923036629565227333708152539539215000215103918374435209619394977893773166222673991698588513589180586499218920515657797811835428320648230896117073071161768093153e-910",
    "2.62108022415613314343267521419267939547750582756518582349915099569077933475686557146679310412609050394453096939734877991511509511480604627701373507153485116095682418388100632507713848344373514470869683995306183522808274830007167564522062016459164339563401911653334439994936557991270005468925214015803164480206190722406757616995742953020127569085703242000691566321108756964603602323819077642841956388274029220619262216867929829238605560232067570692677e-913",
    "4.81101825982713174140020657342952030250422666009923710254326362035831637852324286250792786850811397166756549258095493184090917975691376426298402547460768237490050540372542453233391199184157396354450394734313536144387758333543245204034327262775317676122679972401178829071098685836642126914240350191450674241692422733756238925619092939808937928274098528877608640143951567151476023715265316864624038298111112505037255268597451159078149010254660023119738e-916",
    "8.79444476058238878987565876128588394623543505945076700926877786702526042781304699448307158616361211486507196861864078060089829729853106227338903467042021812709487138739176017434274686613797070615739963623120134903828608505406476048629277594747324391117791986362177554899217986784640939017361757989727750266408611309341081168657344508410059407797280830552649142457595189587601287149644571849711821334220262134743270453010405492233445241591872225161966e-919",
    "1.60102549942342517687165100495334318052411760294243379791304604994700995719726952920515761164128778298008694917808464383944378206297066094723426774147815530809415364655068162623817674306172269312219548450670409767375050541524584180232605961064068206319252597248609250600423267623589421863138185840537204046308812572193410437040462292592227693388423857660557248215426228135174108944782021884274041158537853121798815300655510202639506178179856560218590e-921",
    "2.90275335473315650233668480796652627479480887397589112255981426977619616008180804299874623970093743120058987259829611547348736424214527651515287513007528736042447056667373871883663010289045774606575376006964699462724064666815985872645274413177079522381072775801511059432877078655254538459243926288919988410422483453385010840438620131588499658030540286833760495060709305710384597629902610616896801478001824618804944365677243137034701389836893827943548e-924",
    "5.24140513779244650916983525437832117115750486504598152151473200661722400606850730275476559205216729213559653271874986650393396381411160923280497370422126960196108227824762934775733470422128861624855309314775039254025119556412964565423326020566128904374987931152175186994651218714345894407819525953594888186956532392077532537272755587405999711602765321346996306640600861857576849744933079080166743791933281304414740998440474298959222713293850845521458e-927",
    "9.42572276471981933146081415428254248159662314822260320012419627078421695372489600934100692537248920127860640364551191555685717185813365370977180817492514610127456299330051517034739694005118870308791612262870285690596406530233227666140862700535880730456533866980186380488259522859460378346177774786081470496410181250876817229382814448558089712332830619659029848441234229335511185562781216206517022565183282216764129290487145663749979613394569392154761e-930",
    "1.68816365439196295652553761553869925286510439632612467096161975167821872655499903277388725651428611472115521617969771483437479419378163547469611397750310079708781544658550301063862182759112020490169274794481174364072276362321468292741048481294226795258315610559516306873802053996543959560177917640739698122122153857359536751387072907238273470843013118843193815634721208127417186540756952063398085297453350077596608502042032220448375564438761563531710e-932",
    "3.01127890590989962494880437784485605173386795397031151927183478093369442964290978719346485177954862668388622624067234526310704362484305257195815761983852187851125809180148088950009136769868678377689772593738489813041633115198031580305488095854285191289087554740247489895689096685108158440398016313647332812364314252744092908199098944222254048523241227023444724835319830304182964965992779633752817687338405928126400399268893931676574818338480786669776e-935",
    "5.34967692921891381643640519197008432870494103971020803429018483468876560859362904636180066670629490073180175937976938621929153293816151334409660894162253108772012401325731765907433990694807854772538779579823975872114835714959269526969200955145426211338063143312129139583515381943620897191721986481507443906856480179498662365700030056654368917245394486359811221911289078055478562034202534935393297915458002434082404174967902975221582678533070712495269e-938",
    "9.46559322586338255070337755640628710835694383993383520645908065072026795792280641907875218773685285151362840746654009287409338342024569136930548045153916302756772145386448690735440122512111449648931891877078901383460911904847815180916379459104718549654382256663441261285254337314386499018805194505341872285945817087072200664328440785042111913785208410727476780597640374546379432476807438532562443593738142906712735996569870866640845616727989326926764e-941",
    "1.66807426929417236490268818842566593403748395431320032487080983687205469836341699432424265331693989577909193755512182203032558153236162632644810671122551849529433944300759493132700852058077469542315665219400989287976496580939723431020811498311111597818880229955312628726478891924758882014134771859647634798669542323220888471090429601268338008564413447305860160416215176405508765507344410785767349774468832580664459074465232272320400469341091250014947e-943",
    "2.92774828641872125392733875711326060379050856619289595512441637915443190711549263499614942724520616654243481691589381364300339165390590739871480006359220252007323486759955029281875743998489950248959993948604258881575533884412867527983273631664711983091355682628504499985070676575843504467369717788391739950982074729438336762165102443604031069558292017176969207719015908824977649654459341861147867673657510868289919137265859986503062486854949898390060e-946",
    "5.11807235465787367678328688130445474262158269049282814996794250019768116830299248943516184043792634950281261280528149600379877807522579446147140961739558534226682797480269125096394152763814761406140104183888195935214594257183818634617131565379035190180770895842738136936520053990224129553491884606104896045309852165237784171311679977300303613181277575423118753713810459140812787266763118794049188599690220550193182597731524980624667935859224618751617e-949",
    "8.91121565364477156916809528670011030028121998160172859342380255926885439455282586022023893272474012883803757366664949446746276533731654105213826899507405026594746794772582186598054869411875296693917045743779190001835593806580514481783125970765124217335716286771181664071787574961033819076615437338362812609027747438138713593680394941656770001744979792874158525313920294704753837573489539326458826915968952273654197890998690242751593080094054241435427e-952",
    "1.54535703029125545719284421702582799214949235693286598525414219390185308833305771533652614112385626881125289870003008036909244213344574438578663057999242801843755235549763552688153976981006674164690902387251551309649779345121682567131687466790900524171873806844654906680657246254597175345063212043698809872645188101779586342690826768273714710041319104879343929220831165402294075199651420601161801360499618452747442361600779524789462219072164651797698e-954",
    "2.66922719778057219267174967103539565367746621494252277063056062240818490251449757434119951010664685805487399290954754244780935559425997632025926509595802838701288679067575277458768090741851836423145448781277606024496788541434119347808872802792448099822236582911574835486014510484808949951543464940850756651170229044778493451825886455203888409257216545792207407920250403785456696594953579594376222564227613313765194375035077968106238668285217723514241e-957",
    "4.59209170390880138820796097650597515610271861632831133066409087052328737159797380552878105891751270137284990455078600477424338882709316711901747027041440291343319514532529548574743630429267943810702181373331140104700902503461036394038500421538315337790631509779005757464246484462035963885337330668270017732584014767264588724298824886782516006889231948514401572427572785413300475128975994302130257040378629201450321635225884576824726354503358886869617e-960",
    "7.86877852978483990375828908626334793708657286715694487805463018851750687997991279761831673546651767260790080696124683936633448601110990932958416160614982130253834554240909268431744920445735921417979578855847026437016446597031807890698775432620233014418615441850008000852442083984541207641693257553289207577775454514303079532116683608749569756197991482953126272224776385200646910743443651073987935250875113339202804289023260040034976431344914214094829e-963",
    "1.34301014682003087072323624195280142284862019985044727469238340266299074348394156617932568727111273223501686425502251806881564123891655353323989794561278382549362286010151383640394807174375088790218731110428895435277058155760287527265771411869357945315083759257289249112255405799430442487621326236431736865976200878269967331294227325144513961229252493576519625671545647529804919917698379212143752534838701207397635779872816296413187884007147880058549e-965",
    "2.28312609215841474487990538284477032426676164066060772116944268063262079287191551532643055923932061668712363794780290770486980718132639522133726553613021482284744626872364038676042838553007652094904922050315848553616640212358877546132117700833389651762738647427527991600005568774340012835794018643361267532114910271813098163789908568540758614307661434683370737163369816362433348628061356687938051876931258704216597702937575327860427421783353395269618e-968",
    "3.86600621752938791660488034166600264676514669727666266998875249887384911846982782868174268428606242783236444948083881041699453426270761007062952455007450566793046488124754359848522770273903048536169804726268190827632303234913966840541034188819236050725632369357854915816239168235356915700846001154104332221599748459288005369646281087139476114356492573363743980830725533483347726856313333012990832789594032508835832469474022995440999671827123752551099e-971",
    "6.52049623846982466797880634729161465884859062203191740070159501329484626811782398855885355750650960208631968498555621534149714122507161674617041274624456117572918574013404255033701634652758485046021299193041827676229888821946004855453524526095121548937618678711907987338176675864406294509816037444028983349423919086549784986394639034955298913730765613492520063230613632291608785962445509394980033985524195395240893378952736046070065393814579473084268e-974",
    "1.09543745906712771457750751769866384313974454875666666576835852664861319639052413011095059570476899063075246630323862525621016020978525444264703107605939103300036462483952548494325902098645283728247246222368745500327756619937989114385318356841749249938071399075566358810100334548741420956230806159074106131686367371056232059514468836201555518978981621643654030283152297818749684532199188287821738796309782680267518655789929930618553693780782913382999e-976",
    "1.83310246207059325816706123378587981018993888011686263535242293957787399922846919900889335693846700101838118170147203446804103575217646730961377655092266688088847415822705279824142323275426186320554336625648431737541746929125622883187556253757519593258420539156613754718617635965335099991301825808752476033012951055159507971520021225475258869229652128504306671754829723836175154641152795660248710301669044357302681001895157467618036333582832707172482e-979",
    "3.05549424162508047528193565006877913663583238514956610642994211681857874961707090224929065792920200311353270533659588277426115480437943245258175108411374774366738101110112255148807252965230706778762608203787118659742728206721069789770827796366249423170046537007938800602325276247546338671433765026286321356166842104282719020108277976020445985059312701162038365058661822955304345693958855276305135445862912268937636653793787599761218117792476444287260e-982",
    "5.07311985843900853372898604789298644029360876239717935619965071078060816813775391277828739296572099267084844204943710902712270071313975000901363098480290831686498409277252796479155475788586273974512124674903197029047914052975881238553334782252736340881032989306528299803656799560095551158345227110440085742985162699560949697188799528052190943227303707250769130296238916552397758488481388650797762039875451644129298652536941226524105342190830469027053e-985",
    "8.39017534248808870730725542324027406234650683987282603678471453453920887367823331118605350180364800537756566735600414275547844183026351492794397080204652248327909000385148224121881015412954895306701790914460541844405628071269693011411985228418065329872332409797216490502975438672645451298023127581875819474528295589678386421791349429747254504445021417160449882217771059638190971156666635088110004641955937119163525337350882250703884921658672081115501e-988",
    "1.38220523588028383281401765271536696032183112354789806887719612802912958446154908594966694120005174574058833430569204923290559080772870159497773844007342927111345168959008034230276391558276373380584457514953186209103920322200475980566044160932395269978531225116407959672156459851555514691118263727995722225338349130661882346974160351399436121745855775978650281743574174089830059282246982114831707376046941514681255124262608454900620110400476692425572e-990",
    "2.26820823475978159725002073746289093833757062440423050266593542953720877909956556886622333625048595612869094143898802306119167214287359078002673194560269480476349761788007503337303650160224426897600749350659850940929057066032849526951404022728193485738930223410367805477941557773692273521828713204483843406394885564844758918966907691484853301123876241139125398573206313452875805576663352287364240392640185088454998926419821901509874646863038883086670e-993"
  ],
  "status": "FROZEN_FINITE_INPUT"
}


==> anc/gd/frozen_centers/n21.json <==
{
  "a": [
    "-0.999999999899089944664647763284087982424990510507898389402331395083969681341537960396918043559220107302505617843965686508377588728689418343052915897541775876184752593271559393678312734812992238438748071075756623392292605491150173812141521048747743567730483080178701528767120302871648325283431881283725273672523887093321435288258986523192607015758269493489602013693528612012474805778111100209901408971391801583885602507858384604524718002543390445521793",
    "-1.05251088352594037922288339232853985660997889710715694123203663839733536427801620008392271744812967782735603910730204086103182565880789762918885921544638173256628789862997900567340712025208739792405976510740959006102765172864082977747970039672074653730153319282063507736166230634771558930208063976511712487943557143756892302569147137606845292378547474882161929070991882768543093699465662743603448635511810945277041782051247445715261003664142708822963e-8",
    "3.12095446327010126887969199662002427909297140713885727219255641242411392071631671374148743754792557629925040349707081280578546993046070210358473862986626702750075386747661269470785136257752043036279945806916320266401761796909594078582900826785763432257640928672249523611556037983145703524288840450816615056483280671723913794122117219307460287072485767119821866921571671145607239663853486066305169963516249768489090931341446867702619025559211993578017e-7",
    "-4.68374175269929833911440780419649731606526708752284435382657408396229146616055180370004459312610854601727027596234518265043852815880741254541366797298718950043008736129077616412785092513226429806266856992246720347766747089487950729431039020656631915215010105329165023152332025453788564871453850237150764839769752943138005320952936420421987124339018900500489532756049576356326846271882488959444503965531279852406872550913786949508660311432040102510179e-6",
    "4.61457430235683887956606395649426971291604937840921364485412387486507423947420612457839598706108834303525164383175559838118548631848508076468835355120849327181275013946763787652609096515176506368314608052890422009009514296295594887503704896312630884919617872031941446393536431971980336934352202003077781466041064646183145958063508136564070963029388469981048997660861507247021456093528691655858226026893913999508810182221918068374177721783003864709219e-5",
    "-0.000385054405064857114949696283982053597355530841120632529871180015732270419335697930863678299288277978061302236823486369968649833998868784184262145457540608854258419079072311526010282877456608060296150945192221614233880124370021770263523579257743825000112752398168280751970455961296136284005698519068964716741846669410419271865982354277862406912016914265822360694200128476135755647124130593648073405107708378231971048229219964390893327353050639257175918",
    "0.199208327359706580647251204940141783994894922688947797550840584094707456656129875649551935637006049321519555267005470389989759685285097099197499325961259592920106655696098364566446862694314232533122495812090904242852221128315148129160695872200549252667068481589645139111483266497184935878562509242538638338504149854858728996423991640399827020804768233566358471940801194138027082188640427713882313770882405895108493561847222638329951926030223337187207",
    "0.00371428211092873232293191751360616770575006561676295828866624674390821826975534225164497780594591990397649897338730348492830727557222038656948988452009636624854037556529768950077368583841977972270615861124487473817702923746049291149635345983382502533583110691130206918668778827852139907843253146247029694571290407113820719796688226415720718973287492915838974420617542538350111279541489685747702906206543175242852664043153399387447886132530094723507732",
    "-0.00451898955097907016625445126718618440860189694374876215229213917231548482875712613407247476068548829224779186400084154819465138210378152461376306344621331476020266315020220183037043194635843210982817474961976241717773255966576424421878152470446901623342808484108011553689677390776996132064517524691564919121866175966807965518000791574824523926279385659248097042209804695188297747513530760203955170257473695505675030890609244079877545734525086084163266",
    "0.00490142449211892362592894818326291134915003624616747440973611283098273560098755769754714627247889136641957631651329510707128078598509491788744229771958213741837337101032578334730887653609120221230904425658686999454424764070863897189898494078929821812213898494062413437142199279501759614789344428148562126749926974171829223392560348568635991054177148482663194152165869880395767611270955544191358832226488464600396611659384075412303096251165185809307561",
    "-0.00682898617803244401474344395885103093819696447846696624146798023101633985142690151004096507680535934575913507236029125282342338874104042928208305230977327621463093252098866422466077601223791512656449368674135817532445300666000760905882408506755661288546275998530248823490048494021621825371481528948563509052766796299987962257818641474958055274641847882476801313402893838663806322106836168212960701819456394371147628994075160608690029264790072528112172",
    "0.00856152661041826468510115003206545501341133441146672948629495989558388747888563899828945072794252098180400474783241780312752893218348893503130786308657962145020562399210306524913093841101161786270324122784124408187780431061168425267546693869795116919844974565538735534347407789804832717177108577797475029992853635401558383335396023759833556093568175401475670049569811477036708305857404135757635740862593175070570700810382113731446084778328604445053458",
    "-0.0111246870960861522845034820490254114235663987836490283946106541262504255733105781605483494983616964038827785638023369848048472683067478857360132606431521452107405378933531701652528162618656733225764806756296442646111550352828976079065498619024426921211419413443528669838962965767200564305565221789917595899258061663080376848278938057573850258292863721849692848323019183087367589215214966832669949276100006448165364231047105758992721031369210190876560",
    "-0.000865164014907165259829442138358027223806027395443992288426573126296297487351806319011464387101892631640667034331997358464507060905754276349253187060189236085511850500733283721908245693740340485789737903177864035437961340685904943588241855158614772170041547493345636086377396906971227189378948426787806201674519007789906673656216724533739400894599697299902704456176730251255487155311652527115189215649039323460033757783401179326959106240856862498117279",
    "0.000705698784255378610524145278100352681251966073021180233917701037715083095817503242637111434922415305245170199698410772874021691543817762675121296878046933827661096090347850385391535706430339675511492477405214821277527092257352993993145981053002905020373805380591587747848721254740665525610060113937227046861980277829480735945071266443917866285187345024174285452725839986644753424722116084211811889891509164447401843868911397804569461790711623658971691",
    "-0.000714543724366811227226821609285457101302910716319081269564427243899022865153859882573458754640931493392133932418093006204307546437178891704425422402681629981550917613533851458391575464760775253195779007063018107479864488648448475657750639422796592475445160895223376221649566634763108622698869764714474241024652966099505144815780900205905038798497718819989107172432350512360864880126197644093067024729479059315883832220450971209311317908340763722373051",
    "0.00100228735197006498907192690713981388469839327604237159341274239735576478446355399684606853126893554313866690599038578136421254788578524633162717921223991826165106825534377664981682286915687609265590057196699257130039920682656973849517470442165634530986242688838071502796226713580404955994616574598743705507291783359690590831329334957289373673242265673422560706846509865998302803881375759681912048815324834613079186217676192339886282389696567655053375",
    "0.00131019020594217047957154618032821437525070153359544343443392799549319957668846755144925254722485211089017221990968944020616515416541005356336857824066029509576588194511279273991064615422219389348050677450321132036475765938672244257820152164550211291368453029435163956557954328723896879587856871697289055712719045395154240518365540003473013999316132431154836757621803041264585124785177150438447135298487325654520785179898369220282874453002825767138168",
    "-7.62048388307870348413410185219390954330612432259593893613605316286013803261787336969665275735265157194913493466225382851854426851374876367186606881102288934450607770463762922372567792678379620834782094881027763661797908657844725003485076360607361767803564452353911090360453633301834128778188753549019327725729681055625220344150217690392320058213363828324613376974205178010785496946430639822352249706807603099154304292114235289248799228391915576203642e-5",
    "-7.87286680276128555613948747017429037542940521760389900959209052325476850693088044223187488395253867092569694813219743665258164292947452415060657618426581002585724758978492022852435707725491427195395497805814251474405705262582328732335453145853523667246582083275884724209902046965434206820717046982717003919413734150930148036621818853006036362144815591675649243317059851544426818339511903956245809263085123325054015271631686658945760599742646116925303e-6",
    "2.93768420557975448445866385840387498854996407149204537058691228831897219828454902469953791454677125281090089389439710898831433817342549392966132126129052006870745520379975920768553265422773933303601048100662543142061007491787331457910405043174939534063245935449244849350941184443187302942475710914175186895065015014465896031333505157524551732585094290157181522567008015962675714988315301017388406563550779489065961444139726942129544774012646164372192e-5",
    "3.02117619442703009997010440851790046399715084020366055501548211967313441876823333861162114048737061434436997533565656619124671941336665851954549875987521395313989407140465173798270778231046148003852382101153214275912675983221774679064088260142366591275151675012771710553496798315218890478207819366202178334241557647910377522156594627958916303000513031003400168105334936483144240880746976305610246570949853634251061486140324065319881119370804314279521e-5",
    "-8.59656643697153245019381802597224558962212762668458089370116117503741779183042574947842937490862294287651607688441183640622612741431457115528525375655182794058402546447460325501590951324463900783625545051235545904389279989841606137235294487482497214102533303779546625467128138435212848016869558653743464307693483598317986470155591804404228094039380011890425442412395156983667273979237675097943332580214117894222409352716701583598035428137802676352510e-6",
    "5.48560868152536555896830819440616024929453446915708300663343206382738165253221740607149092241934763572000078293297047427606955370754948431871209126983790176510162922983707740121497748588821531864292118172910206411790044677183107251617706270352525828823982744776539213025270047350691160523916773183107220013171721505520628214806829595793604262078346298167660690813181019100639813938357613376379598533573420873968307109763265932754567550284856787430217e-6",
    "-8.61999161302996059059266171493016652077208222107821467214962680750779287441553946721998522852251983255412400061478858050197056162404861637172025336197751438074560626227136827162215855692139243889976764639691731072380395958797859920536898300720310395912822967091653242934840279770807640364291403023158442313301774966490491708488901327905016865735203217692060197324069000692269198265568137303119390636773272314520762310252789409037823193782868375218574e-7",
    "-2.06138146931428080415447800709320296997697311536062222343344343103310363217956018738364067444679443094035934559059452461305499977470145651891047919460026366250084923924885486548835744536813195239153175034214384451841154510430042205581358333581196566593275074177488050006526336356060649243030958297544420458542702719136296933839266116429295522619394820505238338679759223056035200270962354773554972544552649103844666396127567953113040833631229110164028e-7",
    "7.94766778473122417844663204542942545157153450173132522463902415056578200846631892475937075417469863455585952476914063229880857377495933035393176393078328064895900770588314403542768060995771481405203109901302651780324671336886425625698468978122914149915285987435162227973821002362776000370994779557624045986943493690251371139074499308463421151982478406858984305470980897158268481210269222591622823492475196358462006135924445926925483183480055260065399e-7",
    "5.05535237526422104072217308318571863979349199971703675055754054682006395748748690380627196669131114030115661471406086999915315731349308226204079539140076876198606587777966225794606541431993595102255894893379191853426744059577770439536111711339905443817325003078950621649406101861683508623010725127747942612757771144576734597586113972078664953669102528992311143545941918438530308932901104073874156374480552001579776629831510010094530130139825600915811e-7",
    "-1.60758201396203763080515975693394553567439984706917108655755080758261858662808228753692535037872281560597147609961524177024079305895524290807692565020873835445849773629928494854656135245265830098589224837313261029111786682320255298950631914032568190836225230463556722416400305256896797099199481986695608768963291708217952607651264863888259858431152586416094423314610582170153805793369865643122861954106817511427616238754320011412738692881637822784875e-7",
    "-4.63691898902114786094617274542048382845769964951305610153654860255234020495641886543769417762428434696802697510511311214831306080459483664551324894618744348484697235844783250222377050647774673355165961312180257658442745629500788099707667685218395375664053416988584966825543809874220312374935223364779735402734057114127015913175672578870502449268199534004161596710470029815827802992532414401549293324992727594397158979757542917485931276721486074163192e-7",
    "-3.46005996344051192254879571536094486772852734430016484001860295592702964105149926165904434449771286156713510683240755989721697085392620986128695254737057142826895735410978879292518386824277349361631309481222312089962814802473236995594036035137797720818923633454859943572328064711059044379444627977924933555457239864969376016285376033938312892490258820654728554732179935790519584819644534596192336604394616190990065486104221667515627407146226537730654e-8",
    "6.81906295156333398509142429228217674395025353246265069446622807606797885557015951649867991115644254333621485512526269328754722242136906060334400659420325851805903784063606364404128109751528769788644442238785065944508084538247531472089548634918618531794568082236870530881017173249862959168075821365659519939663316270148883120723374029668584388125759407887060827658360955785582930315457123417764872993414706877151326728683291094848275847426190804748400e-8",
    "2.80432288807049496457005292218036499373488202248857199879057053317253332078013926935532668837001990012804674349458584089048341062467209475731422514297521854375557313428614835992726450388670196508165612282985011700360164362747237998846272978276494839223572016483497838400892424219491293421607484146598808932453990787962007624510548415206524904652039114788076821262253572408504422528038630237356332172003478751168750307498140629420017268377257752406579e-8",
    "-1.94206638050849124108062745268407576691768765899705423675251973549014411752210104732198074862830674719231396881897086475058094333523974555817711588594720999049454365054432496531317942321709654384737333985994153087045804734676656378154956849592330266532943657177690222850134137086086420327524174612888925598790522415042865885175866062210833341584043880229647600571911414465165618163720826676003643851213728718363309321568123606587008587634481422686585e-8",
    "-7.18134619531297009389229355110607462978783006623382512078729969614084248548220625286943062143822883728168302870801822635689995804586558575204470933193604175423043549228925295713090198330495665430840599559112157542056192094466336924702910399318877356467811064732677975454094657641532783309372104081112793991400321287386090102194335061193931097791345830235569461320802146540470738535735306482211367535836112088588905671713684133227325085340354228980985e-9",
    "1.99148267421447747661830586566045777751489008041651872571735110560206527710414192054637844386316120556174548807684688981065095871031786660374451217011891599655901058856372548426568563624170470372728964033048382640824983947523981865904220343115222572898613069852064047021616223180705986707547306832277834506643806196375077534878665461363127646017721740455898955129395532907417439739521513215696844529908227733993374101351132737962938393383571887821889e-9",
    "6.76140347366161395381059950885146930210484876635193768564161721475935923171560153093283074193259335635652779331371311967726904687192870267286609483250196800801023816546209383008868268201914416683863864437120104513670136171724452409282852102786417926020189697254755485271324808718004173856203747998249066942453893904301211066769241379974348461150237019751993899787032269061032813931989406065289159458069319542442699348022590169109601029820765318660884e-10",
    "-5.41910604798268694682068102038344498531198675027803402551931485965071679769392796805135655462113236114661096472851750242330373857518735269678369773545237233117286610407072837821539746173265401642943402315113838477990108833778102328409075472336368859613260894727000066532395857684935825374448658506203533725861995222848248214731456093917154776686665627907484876768257713523106358867224325076583035123895152002438642652222622384693103949509989057986301e-10",
    "-2.71444904851727220025143529565557592951445532387422660090475796413108959856989997891225070994453926687204114395354569135828848823065875656949878475428398083864941386739992546942331783556617932502856928199595404726486218437664567529590342282691294033031251851954304378637094507461370227525190477377563903779819178705306046599078807426511330829006155245199852978134784624703410421867908095205451612538359718210289266476212157010662746360725093927288093e-10",
    "2.27171756887531107490766569969914337556265005100915169383684298525955686110571911992119408819689691292005298591747611875105707709354165703279613586314989525984869099890134653248366888522084973465519898388783512930170922060617881079575547350867286868236035468839930052431513526681069388305505175937315294604397441917543782242512497288838774309335149238918402109952378725705553884357970071272970164792113186959362539041378279857098949993081734508787535e-10",
    "3.34708425991197480856218533088792266392787624255057315934956511941691104297821415573039239036214642292046664605159207925947589832663391455304321099854161497682868406570742562139002466501902230767399425517518438772759898930293345307132873789412776942327650241716080580134105242577443394042307286679568852345753023433490206996873950864632738652847791153968944834216844476496518296842246060403763515233399476856199043407408018592144364139774898577879756e-11",
    "7.72501952088456944203075576142519490804131407900030463187510883999645250245402064129996071776733593260191331128227983452934685592785320865176116890654022639409662286647090098389662004162533270641254109897594195042882564444988500310866096629939345095206985762994304933352469783789168515906514530862431089692279223270998979947624924215181159118867069667986152172659154994113105713012745894494041409649484721285012379948721640314735207326649637376861924e-11",
    "2.46591523744310693038775496695088711365491940715054412837357476144867944290531129248706622156536535682619072394142659493158257172653972282635269801405739243412104738031847292759152947156567526898380596562148921615481274140373658175883171423859481176229976762199856531150034850420735028420621235951151566133964389624055015778900667867749353828912292974230624540305998828793330529108981566742238679991813467823507729768748327578026371883244577721434837e-12",
    "3.58073519841965993002497602998165958566682141007801546094958813253765587196678795842911061475899945508540485606949745817871327355671513058374688972637084168957196899550641875573827191285531125517049859835913528125789231270971092335963089227240324233454382658146551648743653224354404719300273179302641584780806329395086777610359317022688299075119730197117486650303311982802752339104296715164335916384877837645328819113434876571217052853200760526648828e-12",
    "-5.87798363871655083616254431740102997441817392458301278423451442864919797406326739209373566046121390749209852296656389102307967846800376573810671389634341893914542947950956664765750290021039000220416818624036430622912320543155776521018863830137732300433870148629509103557460679123962630980266000586174361748902306603521927464346328874853389921198095344037639076208124814474643351489732062046083803513635646176905521463488523294344569204850019815882347e-12",
    "-1.23368247360711708588739320593045301900415479674867130662035900921393946110781539603767654486322530227791312195884030284137812259363562730861798194927690738345988876623496315682615934761271198451313513053391893540357325442339337317216493429129430855617914968641432549207809674852982831716757838736818929518075082191258798720026195216154429785419323720127312660832832532198654243802699726018353921043784923822498628340909938696189494550192897089121672e-12",
    "-4.19345007377465851267308611787577844316743499008268532002892562515116062297550962996376693673336867345326201629785820261640597634730145874784150090695276140185675830171636793167213739448258897503278715352980848372984530427880942143377355952595173659642589945558332563244146690611056274648845265047194328133880355664233788802701333695488986489476927707389994931783765836981877571500742672265720059290302046165717159442445052850263546340706341994504728e-13",
    "-2.75633906948484683538582813720046719731765641183857449505095985766300241512708778437372271407327273944023068649940415928803747867133331310400900550542007351140459116141870128563042147282789682102459911794551070734833720638039809239434585264381385267422405420738066362984722646458893902999243587282041805436506913365347133519644551707934765832567648572449110112212604169045030459782659405229653062882826514828233093007187529466643374695863714907895729e-13",
    "1.82392287599657843409530588676399666674711611649906148661392170011069581432100604356314337730880384457400891318817901359111976556978593879954583283094969343494628895545285971449825028884649769529673228219501484999165600726507078324462724850887133797988480111811267940641562077308926062577498757284164691820265189211080062102716200487783708887751319613762303898471960297514573690388169392732224182407727047074262852163652555110670010281642455589968699e-14",
    "2.44661556535932759800655556812130982660203231979795630408788243610191317623348701970420814289181812518293110980426543946628612188702061144684427794901943001111459599041592293590230703282549843540271414413146059496629763375497298420645916942120983594450130252436151768126720052441186549857335752796914047036449655661310459303747114036332944884935293716941497010432525850065804772701933037149980459602235471301939528901316594608683598955145266854777004e-14",
    "1.17914200359364993765966032148492455738803532101752165993226318304095625990011458631620539271671326985788662490615435572248137336250887203546128254691833058782469980260857751063806149507946795721305123794988103384715747698388198428097584338922716502673892582115205407591865944601249420711152787092162114486789408191435003497530341553028015964175444230271113551470770315950519287650948594436165988455583548080498585653118137553657113454341779818479477e-14",
    "3.54803735812899779538040160315061337016057621168049969895162103011324358346170026960927111803267710503764102293351416130330892389959729292111200139068646799830707287833594002494868103155653761552780977764029712703810757081450106131431903473924600554092874928022896801633874309107407744982347479747177230139295220375753640848003443122535303870842572140463324337933812324547096421478672006002977022444850998058153819815085462224099930169285156753432844e-15",
    "6.63913549707599513784721451256772515549296543097703993887585969081608510650087783120489192821225436850544566566517672368894782095852342216672406815182348804878987071700539859536796988594616629433706991341855559060567039276732665079212734557692000926363797319847417969099619663372430274845307707504702447480246760162235716412883336245674095943513254788138829570155970581265865516186349865326789003182469415397673184127267320580968202333201657383482137e-16",
    "-6.30483600728472480338899825993839715980563959476903719402840450841064042862902567302110173885389702360099809557276041594605741382790173352810371496862330762555554163100054303712583095150031562504336283022660491282016583854878421720700294414546474765606116435833775501843330429062961359813957664217099658672907293022840255916076943802425339490929773573243721588442843080243271432439674286032950512750100412548927052203423451316612473958549881545131445e-16",
    "-7.80214338948341648999109817584830115623573845138800211818122294123897523588129736574868189109822626630392236823411763721315741372608220375663425233535306306544284702505854114815643811829873893051763666364973615264444933162843965659360385967623108214563562188112929710427121370659744172352800882878842057298653859352525813766945748158035369330361230195412353142620000734895345174125443554265383816977192132721977737221525535306895642697886931609238314e-16",
    "-5.92472792505703539969189807145523506262645780112018410262993591369151776007988907616692155626826890027578644035405370182271965603058619571534349658200452395473225083490351276871573350594083595304447525332654717219055505444943381888686850318921017237832045925612712662220625269963046202221084268977030865633792617262408193276850805268083440628625660700241614555002775947077145928925703621884489023884771194405645749411189488988767443456959591126135320e-16",
    "-3.13441421648454361038085988211787536869848884698616487386179694566042607363158524361615702072664674365965621227848069788264026932555453857233579858842455084932383902682601380842295253158542333839215368367343132780872206914351856045701705066126575980573598380855684577109703227861282371158214072785711748508990106103090035870165947327377911599970156461213320075675127522701183490901318330455718632254388656348053388092801244673037159242309981716928449e-16",
    "-1.04186261888084890050469041365060796697854500037022909828689042239331406362971030314378109799031912373912921916977390388114206681033671132762619246845351722636819297276827226443913194461773026236807066058846866059259225748269221977817338695848896002625328504593742892337883917121802555357875172192362482534526197450510990322806644964571998607636013742710312954413028580588670556048055722443233967066151889864389177642001801652821799199455875413603580e-16",
    "-9.36857137434263858557174992649068003534927877144501382515833728164406450759091022935760338379391668586966630848809615524799270446839438017741783695116259388686092414286779347167451129373280624136583056028691186850417652081267749691721574474435119454963055715701841862241208562879720499137038800519680765979711928835644617448503566553406843529594249339516602052910927819043498598295914615916133873794453219051057045361519524608409024686005112977835344e-18",
    "8.51485602541514173631203154316249459050805126810412455741371060004508255763303059491969591153753878634086598831449048356230475774628423936062048442644240373296281977703476322122421914802261031902514088768500577888150540668718266144205253510937652316093490623826357195829423125263248201575057022933732386562344175704959764413666762035596861405321140021837183297169194229323394062311160650869090883011112859564517241848946594386790274598525142242826308e-18",
    "5.06485836215862855265910565779984051098343065660827139904263693696469182632783875889152485082624550127923286165119609815513497886457066221008465910046792010449106766193773111420658354255021364153817749836396143210021966361109988967166762843330838195093905892775331822982488928028373758892268940484341397022283838148522054113190353279715866523590152091703412974239346009546570438290180658033642137858909109173815577554663645244669061081682420158369829e-18",
    "2.12755783938951326610410077091576916314758481858546093041332906447577597589375460199875375682597210647936192050293984952356731772979196169087471965148834087405225443973731379642734521294042438476721578185119422495308794151866661362169137983981705664424048699841781870502188782961648870568590911047630687749713556784803236355682125947952691724649048449736316198377183475283650952444823959444226383767885566047341867073747842897921886491589667625478010e-18",
    "5.17741728166866718927659946775224857860513621933206763070892407630054570844450967823766066118289089388126448732586772806544452022128771624584419350399114550952595806846156733204117850141803020565041335016895512369961294697602729752122250244527882862460254365277205741486583165831654477321565969557522684994537306195291902336388681527814218567795171043946755454889228288460051082760892857162282974728243936803252159074311875651718894046109434689147381e-19",
    "-1.10996877935078831886468397247783160748890044285692397901110086326852939852330306699567925315904471252028378191917959290668918644136607261697081635652926081044317188573172627675978636227841316557111855374862819710968334424066992605783972855353583410546374857687729298765524668805329111339006521487228253576748584631817659314483957182467376250669043497172525529970582568401794899347678614245451037885566899307865739360176128007416910623474788931439230e-20",
    "-2.89352826946753043137333237951997988165986468120696936308017533146533942910067255277427415863472994017663654961267734809152389447696925429138244011756237907489172141731053180253764937359282219738986314880375819489180515732950860923793535522854666009891591876697496389607999928756051882185627480758923965811175381714236661508265664809175977940558065116402791839961199405962655924724139728913695074384129562792556244100773514392183313970818062585670940e-20",
    "2.70235900887730963750452371281678651486946187961150558601219101891758858614216533215634797113736796196046465773470853716127498377593426398184017845615975872949679355149900876267101286344842499988859066919153444802416438165820680545913778692718625828028886834199964583900794262491623416527195382446247572445156227290638480040675406925054373108794732781485384751653444513400505217050167863223820949289977372435837487544432857819282950186266645047284949e-20",
    "3.74488167489312274369847788980646112602017469912128382139651157890251518919117828619687933318131110097781493750314335194830281685330648988816755087413657517860125281188474545506445068283980058025899114383145082228089493275209248160242919116707352935599168121790694036196260216052056119573905578588068166790638152587588932212195272882469192422019284472203893943931554626700270223031563142502866488804257260417607738826823192223556354166398141555020174e-20",
    "2.33490309949705691518034679940269571577145804347407110023736194742537192752001349859850230316478980568948524536896748678942098240996332881586393876385086856367757855434287163214137147032301718997815100588819383994473597636645671754446332802736943594681517055584484357435426637676050898107238611031006757794520437482731318033716725462917848213015970002252333388107112955394168064654200042414286146774313561244130640234873149470191022485275889954148367e-20",
    "7.82798278764844262538150353472660528660251395747760712351939694918472208028030281943472555165602139788260057097568646055955031869965524808959188878789733405078512818353260620403398043850521073359519983576546009675788613556237295836430101129457853196178676596093261576658938671540789640423241712291663367614494786672551652382312992837090623990459402679208531716631774032467167139602807934386058585798650543228485003737349565178877631131441413518823859e-21",
    "2.65435303396889417891010073179451211800626818058861023373458294951716859682624260019396526477225764118204002010539779000042583151624747455201381075009342873517095912762522632203840716830624801798007662588735052255353591549558394576964844239456234360760501237268115710957922573152685376674612819484494027785427437558731135028928845253630666030178745770664780713299355530597863313823541354967935997333378549086438417288787808993977270021713473214575559e-22",
    "-1.52281169914043425442636241721561053758031824533237776593718751163336338985850245173624584364070927612960647149313555010621582360642158809609484439842704479795524524453787436178950511541503701663136300146420881104437067543011810468822766278208128405291578334384353646180602715486444815745798208629018603250907356609521372882839526302821610156138086361781925510901432758981159226854077408074592275585533318482859242109228101775855221647661168516057724e-21",
    "-9.98188277564258741985463419722760497697879817310157370036557932523390104671555548147636745157079099042908754155833789775441182916609113730317048603873485760359129962577288950673460601290681681344355237667071982640581005084756374828249118763662966105558364933588176564838607900779343970817042621016343728794296293992575267925547986616360449294674343079617879428879675417923592971292996029662081894071900563438459143251549278124877553614616247896756054e-22",
    "-3.78050930855160615894323939839054145069512333398712706797856825002505841382340390944708227208890497431083365876273593250524093286173142391392273888016696850720904631376781465283540953496188084417794101954896131888942399961292972220582146928640148048185162714373652181546613155582743033647539769353710421789767308389643833870975919021654912033244237653647723300958145329894153160476638781970867586572204996419429075569887515911017685450637758921099479e-22",
    "-8.60136032439233991814910349333903432760804081565160002188033449535917298638334676032761086068954257233595335820173342095194749100674117414454701011234972236312819512657369004689534938691589623639202441506534181012075586187190116635399898770645015900532315397332262417804676122857772839164341726037075503063282979226792445689632227953291646819764269748640452889178727449155081043559102905957614336899419387833820886599828949098527461951867985962552941e-23",
    "8.90909680906689632751941836192068527743907032150696261513362535616961537433790970466550607944188159455520001845740858892587933007861574582033270584098045361716620140618129707263953217838216712626743473956273890574041751334173771218095361694421923027594434183435389519722918798823126200629749460441919085080969316027027371825111324478894365264739686996424874131425186767084310501573008681649229996627739147977578442884519317686912234487950389816773775e-24",
    "2.06302576845279047963640465804490288360630873419120218946205282921990576924304876352138008790341402823754801819712122818054607211331237814028492594153512023121073082954213702015793660806223660156845368242746111098501364496163081676818028199957119384388950204882305025828953048780771462859293705068278419708881062596844625630628135666972494716253925983801179508755297209957279268794122646836224295335635457443195045614864167678150148409549614847101932e-23",
    "1.08133211909181696108389806962050860873390827648154765755243296693934048439393074900390242842349354661669660579761139649307432710699246111560930524659398626201757023449165338639743479455516302473235204648488551309596887099584734168877506697432993287142660997552268141847771498551913653267874313717928811037569952210620788703417767926889464493475872743289553311666322025228341653033679716108080368906086010514171151593835285417395591505507717806544389e-23",
    "3.59355081667342941839347470599860489340114350940940122962743892287774541626868110112477761370453418369620274895338319965688725136640275903568047731456217573605694640249843574357063452063242423957376003286287635004354270045174853443115131386990473862628374731544693264562624557810084641550704191053193175550996067810108314977426790663531044260831857324447369344059352914515461053191030265402550965733381124582982916785078690809323687637721399009788410e-24",
    "1.05807258297317002437621459178379837627713261582470072369336056945605833660486137751364235665636266133401953324345940768831245585846558242157557227303160795532007142433906909489105265274377381684725907907272941331926678889874070125472528057632781030814518612358691624198731729374995706648654980497156625133194729589449995642992611532833690858604065819390532295753444820283701674273796153644420246918414827019794824545218457180943644469931610195419016e-24",
    "5.10214256509563131831849491712577605398963166443747495653462518461508835195378534380158051476790951955944953594568044949340537118882459464170661803221023974995220018087545611669234696241394036600619280536465512922455691695347571373590426460876408799041728671812071411961788463651629775611070857226719316052857263411012337988921806944811227748246051923480974395474356025625509237868415334311786766434335905278926044201612680216938092639007348248582932e-25",
    "3.37557893968957308245582688232867591179637173921188889180390177648913736189590145422571529792454353406931751137692450677249170989562024285663051610115380819627580746029033005795541579619711715545572497183075428673035234799301633131133447515129139883027145635175733876573952305639425078262651751740083536544699154088363001155068948529877930426289484134073400696104280820195825404014781821779803981205061601011736722739478159643628840048011401284650493e-25",
    "2.06070873240063691570892508379252643008229370906451710032274993392017605761699560407676618017001061666913021730863258369225307792253457178136877408365145939563567479518261805796093263016039397130265975934831536083190447359938867978174132932388998815649499375670493825988651869221159849080470050002227042255924514811714956695035403781135108629143096377636102149392475377256280097999625075613050558841179688723337956505550240016232744729579042169371371e-25",
    "8.79113867873458785842273161926012689942109625483609083082092118849623880953146314536359907279005849731408742349946619257850345513379349794022377385604251974674683555960355078462489439058527470845325544353575897051252098794400965433709538687757893617524238948706241168627186590899458882905557815112167637551817299767614926202585206293792575597171175188719754113855135917464983666367642975289214423783219832805948891876585529478905476891206109688181765e-26",
    "1.68058864247168941526662815896297682036918923290255872520945099892044248482189770795085196041117735910012666159933652357745023944504458673283247674648902134695564024917797755393876798239442938543091289941314601516131070276620342703137476079973886281249426534685929835025250545690662703005816226906089023680022876300076329079950713775414362843308479069188555862094763014462217039339147145703070259821446431761655508813610199013720098070397381942119356e-26",
    "-6.50589435902104926455680584769117898948025517676085937788886576063224506904613087426823152451998697155988597290778254487063578715215959061015355204398392831537058854706166105240397396702953257402356325923605237294539317323290439440182966499500885028830432320205283017867421380993992901614205481758519866813785816677176570488332501329425152735765138165348915028464672201262513901692897521847586713264247510440831092181752489372253802287826032263003761e-27",
    "-7.24506482796779300095098488145401403027516271853275813888044195352254798864531998127447269893135627181471586336992474249061875058118408691023792195463031826304048432780681582741517172374440717622004489031867816216742195088539285332185868130769211476124210734745087318102453808456663445455972493078548133614371175225612829253037191670649462711042905336304660939541919269975271931316691259726194832138659691282469228746508838331429305514830304749859555e-27",
    "-3.99874472179764384787933439838287018205711372636081089509930308529626721157664179840335842592236613347517140126279089627851406428440150816606853841244449773781464269146510514432526021112328527022388104182498215531521315147530576597888171983103867007929979544971328114402765662393123787602468778699119618709890195038360520821290757239265589125917116374406803794311245488974655415778734905091630688206428162086838498797170651313705422402543774842521809e-27",
    "-1.54596191671001180105443439425762486771372898375597119477042502665644956154386319822952550626336660253754754953033534073077071470757657378240840028981511918828959402517627437183699433448762553993116684841666514642152118756453297351336444293383519114385323176471715243019202365750370269496400553450096890052471588304654099527442016778502285050209421937461129501214307271567993705547196477249500075058065205784531412187513063285187828737587991641899322e-27",
    "-3.91360936408185015753130483060161366540259102244498948553528108548172029007128856557343540146915917052452746524817810963287004083248241939562228464595900156272349815638693916648466442360999931490323759122971830910126209912498174472922012986606662716297400940199185307562607730079235936577033595661514054638750523278266506879357340757793822862198415266116575740196094447426834392921534904772224721603572795524532091904670474127614489126287943079111903e-28",
    "-6.75235646724078527989662035662978266700449396812456659664546926175592531401261828775424145884802450955589474938876265551455726617754233845791154251229403665545446483216473138191287446888730948818728211464437305550036846947666627448578728884698902778005251489541014977165974770553764451317406856840410870441761575407144721273931728691938325589231901896725493802071723816561070606204607871985946176675949186653714740820845292028511096235221559132746405e-29",
    "-3.22791258620613642921173353711649236073506657603208792482021006720702953317268428165491008408507712605102201278821482918443047655844239695635524088380485638226382901090748437909022347749597572840521227394553104803164243534853848210608205507911669069784537247572056948990844074016568936750518800921106627868599666486965093162766194530312260162096250402722940661815830702527121252339242805181045529433001669549977196411711673642536869533580109019885164e-29",
    "-3.34942797950718650466657049819227664763676826338185159923154499685433533832312252158404430005719535881041797111887361611958937948157175732669541080867245868290376295996761741134002468826826388982052040913584829423080624003038839380484330675696024828122097099458220304544278476335914841833508056205366076736281127386224170024417061131551366402824054240560430760778872990495068070900706201849725120754375994803032334791358798782447355465365125920898567e-29",
    "-2.23945666478821438382328455312706159415158575391293757931905113409048964747975430943463793892282277311100193735010883809882650389884145034011575565623486966845602101977544761317101865436440891607611768199296883239757744647915149090860525221327323000470871451829967239983011461956786027426491137126722104023453073206826428244480447979876501057312440526403734885107118575344131213120189123607968425256385393347032040531108434942709572372784944429420760e-29",
    "-9.27790924743318227321730338271023188868209178469615623035414506220172980215641792671997341378177821517102350967815944079712809771026506518294110265860674436813461737975556386931202771217973451707232021106161909624451787213213960627280629713046763453751706253250623771223137426295577176327948445782519731000477674362254722761543598056394946774775051003019196346603631052002481513775704826709063636892020135245401960230472244363636415306949835971795911e-30",
    "-1.49943055493603577850169158692838345513244890597611076233913287027985394541773698211433102309052156145025110252053314392257301444267996878984096312116867518980887310865274579602538018941668972753997051652776996408913869771351059844198910360054923242248297187753493552789993621143452983231936041067503477491628508443419736972552488986944600214512710515155943915556200163906332989936323548941744950724802266423192863935088934712637090763275481462881419e-30",
    "1.21660891995089946320601059461816524866419577438792564683340915441552199213411131237284205803893251862056802603643552194231185215225686351994772287559327923139951371864538800238639871544872619257789957676002280477415461957822676262001521561929129372943021705409559862626728193431049275809004301954253219805382496947808366674593587410938446643340968434866429368789628483482228218527764280082800324618270003985991094196610960405318428304110129620243965e-30",
    "1.32640286840419835948832832785789853444879419990569953422893684438101123636137028907907959186045228164502248880901418632321433766739608578473692643467178496196156590275347648468331081226380588154919970692208028200093026620965478149227618265223073530232221923465898682114782416727718104877135608213238767392513712635481637969946878546022337305232529126132904133774516834274228025211935897839269011415621979123243645790999699911586357271720453885634981e-30",
    "7.44529487846861003996650279959577539818826098757423156795017417236428971132586500135163283601610587338863008588358038577914384508004277177946201350839159742587488511833891863301777050773209794521022948157674859324607435248523051458741373189540936664461645022016619991704687626833247013215135747414583943666877523116814887507613115433871237841303023557529680471075543348337912467167647769852496137781912629099527596350465948663342137080637767347131881e-31",
    "2.79265897905816060544786115654487167351738506384100392999994113932053166759631167744630481640189670086973521686931117398783905830804544581493804904839654152570119160286796929796907817769040578744883269620678117216949942815163015792183827613818331982433097655422320500945924885923128285074738472008874501605358904042105696591885698277089894860151289599689930659674956808128805659598017950870431047214967537621284229863934763743514065544039767672405019e-31",
    "6.05007352862363924651003504678746751527768709184470393519486027788459222377496059399844068500005239971331144089270512126909252070717791955144141357587061995709688824000267965159760189620245076751006818516883303882223763100411145559816158008432576888027888416225135826426991660458742126259469039581873658555850603203381291788657217414719478957648060399375173395403396489148280681058432245817151223995198386865076651449580270307041988103721959198155618e-32",
    "-5.85027417423188651788220163943407471806438019754983302641851263140612674318573927305992652712743648485916856588671402092224077465318327157472239120737864040354320094708652989735893382825140425364810597900305924950202747177272886331386851706403426181002936214083668128006278675494646234513942119702101816799481447571469749427233331173989241434471345727677961862197657252857510739352699298472476161633154839934119711568106292142943114426102297024783586e-33",
    "-1.35239432133975725467096232626063162429801855324678430721891267658207140329010290743794378441999366103516658935797360676967972039116911558301799112116424539016963520128377461246464342085465222032275473854089067132957091889824408415915705452164954605684815314019266735466104506737792412921083357879588384860060941104327072787523223247453022765520699979059616661674236560911780755460928188030212100580538563590230634440970720318973624821567731678110789e-32",
    "-8.16065000891761629979973052072037217220036827498001651372220642402223415453151486180283683183032097470110632854006230218665104373130769461879294104762743317490165962478962379599518909516645345445291349894818288179872333593506227565814953423425220827076835997796749209685899874568387836415916370313738911241674908159455047097956462644795511350014383604629175028118961108479957064228398141425705808514580017784700805784092255823315316047316173126532252e-33",
    "-3.55887073099920598972583865624450319444053540351203090241920805377191456776342999642167058252191461536250671670836398749662746849791765380933202681826548770305244151700656534816456835371000362534445074810156475773601553350126957948271541515688312538681772773566983954873967600387008541117107233742566410906003451317273024616495653982673693620425020532640362379568875757375645697313694556682429657409776606002004397338214987544954770623488149922609161e-33",
    "-1.35446190772367426429279418907822398369004318540921003833734349725006627328525044477284146468156625273817073689130768468955115951980885924047372438279870867305019383813003275856623711831561868469832711589088983460065706480409688458826030717611112015204547894429429423458322287142846048656396097342674304445675678997726629550165269562219773476202725659878722328156450090903509240155655071427904813801050461415758757031304197675977796856617682636169782e-33",
    "-5.22368114874372077486259002450206033676651237704437107015838220608056933643913914863086617495038190058175679145367860011848098284089891508784949451420261473891133244789202052714360524014763038749527335256899419342982173540738719644331037094129110657881808829332296292952265801394988606878670916658907586047738660088799467535117836300076961439936031532825122673811314983178550615468221249842574643327401576462388053122210264833254824432559514415567006e-34",
    "-2.15337450898097713358680039638060777159741330901631753465181673690092855444112752801906744465429775005620108799999659618895659912625491098994141486054573306563635868875479904492790903730525615043102548311529870765844680784992788854892657885021676465070589057235989452215508724360327633271888984861827776958154632803721787308035611746650450169159991554630845095022821808429294249931500375891456626496265189352527245824511647871586198305466119878530359e-34",
    "-8.19195804611352118227855282053615764801106103224349206264676542311581825183450896849393027745165221112142222989327073717112073958727399660434259251958862272848625075821167602647328415566797492832100442627796259783890233688841619294100037653971718380640613741531328354242651852644585337458425826268518412963591645276554871926515902988335081986676058139764184463283020193243796854156713280819651250651181218150211810478003218715445003768505828680816159e-35",
    "-1.96323723645518918717478130578762659605124824706850010705917881800738435371890009313360814886817639156465073973817269987349653472153822345167810627434962044848647188589309504494374517206392701699705376055493813500728828635889917105026698619095495676166135086627136250923262551745680075276682290435410931444762129284112515743565234785777420236023406502006394790939884258645736252908180757352558373837915331384576452632513299253066218272376748969054700e-35",
    "4.22952102829276913958266276483384025925081616443498683004715729750261717533535318843026930195521162199485195008026391933968186495472484939017224362495692570365521098483351109380551786739878612461285604992530364837192102855142938604060419486836116491297064140551421862939513980599709571936634446970719390352491885561741972612332742508258122663018258680910087715764053703126420905110216385475392195250735552304996600203236453950773634773155139651612123e-36",
    "8.69216397759882891962047149106683640988643719293597253212501449074394007997434138722822328049946737194052049676246319010815536662660652977755503567237176966235973945972586815175658637911587927388460025851540831090711563631648576078682445281980011948936081126055167457355036196414917760997992097688409844799784723627738938466603444755466463869082272373282257744509146900109662940215642808588196320745862440023841585216698736094137418096713972110713024e-36",
    "6.28019997680365530578575230377969739315502416588650615176012152564331415041930408132737502943788368974852123682280080005558910754972319118804314638857356416825867177315744499485826286106026970967186722578856945230248034760140468071584570449671284235312453416227882850513684853901119850639086930767895234962144724562586655187713116396744010800310226600861306855520157251445679960708952206066260690940296178972034743166466816547682966688293833364193298e-36",
    "3.18470273527218328026301567880066057477092475770494085030255270178138753755954077820162654752359372398140693168046206334260096071986843141990052415008729849080098477966597388090110905919644122532032629070062243488827075760992993150067806338176345364358673792118270256133413581539315317717979041594544391415996400964520315483771711436156954024269496859536471035381462541664543835280827035300604966190557719345963314101282051976531277659811146491220399e-36",
    "1.24296945892982900817787170466921673463004327102588604199743139399820464733965071320082525381780694901624762031756522789527903705109724712755616438913341429898270409917174840704316096918477823061149736929496476016288675944835266420979345493659185350572189825815651665949651101533797971023747955007322194329370880639515003997123801255391633175069942089353541643131524874696712808242367552962722890468165410023973400652292149057581016794216391908934007e-36",
    "3.69609686055753648121846728949383081644256391711285483127283421402408408213134117429547931122441177389012228386941777700873482486456467170994087804761276389899785027817233387814780575914556876182279645973992471740212946432499321249776319228600199654025812913421735823577227859208451001318627893034884032707314249047061577725754225800290975620314053536440569389422012047122071887392064400084971546339195707993126704661848392382121535697856780271417843e-37",
    "7.24749985649096391607063316099472256162770972010087970344948501115853447443503183898672153415106528655667506515522316537356065275430279323067997517266348509285509442674738946338441429860246687181807372824435195970098914654535863754711880788139560303263767737699061424911479777104398965850377871158362436085348280633660853399620445802402194956355997716087018133864488578873291794077991360475595946343603395726484747980419788811292663673740529980578371e-38",
    "2.80932031821490244816880161117497740588090152947281765740143707033265545519356464731403568647356400855353351465214461353382629466012815259725912394730666527463433059921179455307514960560359333305781560634280897780618724407086372877872113960674929033733739400580754640799627109249873183165264248558567352390367239404700616398732394211701507320329751165712957436887279605989841098300781099370545767794576892585709795488661855710003196811369965757751904e-40",
    "-8.26759283770476871727141825554135667392136898524012004012343756308818600627482352823151683873645886625241932417833021622888449367187747084035192231234136812539405851948443370573502709434274770451071882289057954166852872426367116642021947730780028576814299244346415925587202027693059758886353683269709578290359914712288420396149614857144115996853917479728190958549271358312096410952667407508487204502923576161029090730718236295547828433704888278835302e-39",
    "-5.89822658350715348004904690440815937762654124645781927419523162285643421260822082904636513410520731113187462700390786191501732320754319040363312533152206120535476260435838865595626226334867607086866694713618928916200850192133379533154844912464404381183238662782292627148522266555991933655970600549111469132629069099604398356433831474936333812279137505090765317603689908269023933373060639705685773998426839850347911302979787770221117964507358585993304e-39",
    "-3.68708123520336141594222702502552563644416870792818085403857988264111153888088567273854922315317397501985315600594993922683767931766274410623261647135864033205816333712863864077389375665345468082887325837443993888376371530446889881672896948997159079254345975382166271877392740948182184278477929124756732986454583700357034676578063302530268888035709089777601260513810887174686484435475186382091115465756604608057413177572688222616391691542759827013310e-39",
    "-2.28125681310565680509210255818955488165438270525726674097450796887870357963755586529227930065303412264077908457594125003714164583123066211879129901136736719236261560715269728659350832004256184832619264551884456539790633414126500407150852109183556605295331722933280859146889533099431113335386800547498390549795051665064480333499054863067952471948045607264190977402644975759631158386620029578751599889193351960670098748236166300809695886613147739972408e-39",
    "-1.28541590313484081251228174646903588291112271052203555931564163547567666169954977860899765422388186408103263597857106578451459077262173260152098357153384661365394876842176183946566966969631112403901010659422531960576294942205589437192804355738549784011471611876252782107528880886463171691675766933488259472995966066874423602945288742846163986731140161008455524999780275867579999249697716072605797129496937007625424753025845223566464275873638282887792e-39",
    "-6.05048145624765578022013626116198824584286856603831844624855940682950403237428018832364370615745345066072583873881054332717348234820591858308676580940530961351917971307203388482695010778274493782019206988446072949994670125128599476477569947082633129420676967036009886626070686789642684911892560881718822758924924582069642721638156101805779987744889213923750556651205043592052226886871301898746579585810705263896462991752837168030117820075281409918034e-40",
    "-2.16255537712886974030959928542648352500559285439996819412015965024312981435740690028554370764999862833040712744513011580369028340451385504320331269879856918183314052999522188842924290526861397341432049725082521244115906912382705921564480531921801620554481675261067675923586948495026980474178285232280684227880178688003819016432719811759224683438512345494714133813819917318210179185944057339088680834554488527517912000615173434409514048452147366540764e-40",
    "-4.27323194530048848939835973391355586758517409531358662929268464437074149587081131674428802127025900276280497875520475530296155672425560475945655945667395555722808230127196685098626091260392313787399425002554172796433738223329925605326099403590287536395757234619212373623421748396986829251475385019475279829433991295969973912618015451106283579436939659213900873473829158749666659687145444326083789296692341026813813572854815326271862106684968135681054e-41",
    "1.12527960525416754810835391629963222599328307897158833165900395865223064830458657821320018855788464449721775689679560575498897098113632983533487192729064072227225473950814448061324801717387597659145944283664201478788906868467010642562063341296182225394048935045947624321099171186107971613891779866458050485703462304627075238155306625791198074066614709989211737400631237226976648503573178428800812616164813242813243852410419563036564173326104546153539e-41",
    "1.67620397273985250541975269063152886774193498468148034983176201463421002191836444220345526879730698572424689138944320242257253392227156358443315054198362438969389856999640742108501078917301788923614245694200457199842857087935715662893047532159350477001590847686989282148436348123503911884455155341238073649454450614348036385171506431421276618913684684426354522200195586929361485045434585791864703953403116620541383215258798746011884828443757920214301e-41",
    "1.02592281407580376437058282874652060281669104322396867697670110397030463728098323423823956700719309559373537942599976614535203770989850951312648589408855718567443811044575586361550587816047828317954078416584067432884613041582041384799965419562054362279792370456644861673749028273585836183558382790240500598163183787171609035261138664507020039416908938088665599416416482842767680406316520761941335862584537728164705086613277057994051220367211829051663e-41",
    "4.50174970357590155839701418251466187108065839571895503364993411824010540150351587511135963253565869332029651572490544920787191717284377095791252064683685455171633973960455835086418015210786594025595028534965706961120083504661902926089657284628243941285637620432564659697947632286788400786089121788223512225275651058461229366843347526669363280662089535113114643422590613389383831387893668509262706458359189042796617347001406916952757916435756265835006e-42",
    "1.53829495128884722739252386075785800044763330226717248922398917695121026002397815451151737236471067031242007075178933208802928175098155617068765117155487125374717625181131836740521122681747395579489985600913381822666668042054746045643931582104798242637275661959328614736272731727182109628333603271386293675534244410537464446776494942470745924411295165615390713037986899433401478472683507502280876791098586699378007679686563893616605217022361930430756e-42",
    "4.08227877433765036197789481520771362664531919189215651064939956376042200689453120555645213540895420880676462113718539385004608641711175276398416709918680188719407737207201030840453017022747755343305002544214054666423061742343814110323214472942095899391795828020148185189825883671202935118701559163385969094284520991305736949857930703129137452338841846607937020871616623789002297383339179241226828051388387843105052976004224617257574513012336978323446e-43",
    "7.61432772481445276028590208738893362894399187880539528823477235368160878176081493792709681051526730446958313931017169848913084742226726288017041726063188438801835906398973585004269297234421803685075690775363687545530278132199208602424930530553660811769977225770803727084984153119567515403527485270222196049360660866981426150729254778313806300516706005221939334660216114718890434846500345993670006609618556158084014313997640225118002311496472732687607e-44",
    "2.38138772715590367999589027492663607441104602987432990646682427249824692309932676249370989148201049828009876657740229783477667458807703243628858015185270570854803058804895287703412284713775263107667561906154918768418113308044961128158181965711964004160385104009067418887638880433717273163503719715874602989030108852302820395993953427344812622604852368669960137554832525026805821813751604316698742049842585501756978569025114050895495775995678434338915e-45",
    "-8.76981684986413979096813034731582618549862997825280378398118316453125770872638656226790270400787411337390019878163873891169784149638193870173081607592990000008969225312885343953719192428152336941708199737839151367252966188779785007146227288416318668604034912849602871236881535974937142271738659904280212862360465393451558493455301410458226993111087992935900424481924399156035651026787526884575819603299145397235249367123191135723984862090884015858292e-45",
    "-8.58029934888490264605036131960381363835701759547433686235141527393685236656847312033412727700870334737905641667012700702194435037141976378327723772167703354906844273497936008131773935803707193039030477367891448984821965464850815027398957684396185165444002460406928138868781584486952002844643239066127432840594566588460583165084818606378640115792773827628257284619758378034187275783742128717902942071851885215877346888929368513062047974475232587797793e-45",
    "-6.51488820616094541662996453683895254584177790660219449429207248890922860728757003775796284334367410850692140517556561929849804024431357028489426993978433846568819771549407649257590637968836329935326251516010346891959689505315596891124797366462729626000110251282632217071684299973242117626385381661669841498100720359181998017832464734035397985258808448662497776829307944341367361468341395385161494107031095950100873685422208856619770185644727379284948e-45",
    "-4.17190724689479077493777201399891398933609641086419167405279707792001542986147420301618171473471935919027664564167484254129920204237192298839376007807607407332921851270794035341999569261988225502102161467818973385742142472144544138689816420501668419921553990891032270717165107443323034460259151508357980094979200764755884204539044521293636045873782118358060234279635476687005516824934923632572981191204970861651994863538820299640261085419192568765388e-45",
    "-2.23278418353677596783466914219049713434432267859166173042668216635367006198212035974160984552632918531357486814366778193234184460438520939804599546172389763039980405766488871837445178809877812735480138735308885148097179848653979039677631796375730146171519790804953662474600024522015102229016575685517668039730093056315717768475581253864046510946876849780396071312124189769216159714394709745267105871229545831882901506209382186657703123438783175059331e-45",
    "-9.83674829731312526248710960529464036355493338595500026668097409641939839685436727331057841035013040443633736689810544843180556997723183117241698146702233606741961909442452992653882248731371795227613056214024233338814034575614070199222679545183109977151194985928644656866278959748513621962394911385887724178255138623110052752307380257662137610744140600650927896289387331419539673757321067604345948830594321446077832095646114114335791834333774162908702e-46",
    "-3.43337851902881640387248148271007005732276174385964655413640237660188688337741342984731971084825539752991256267856903338765756647473292525002598663333136790785779988156233883479145857977736160271761976670832618414654692130875508308943684296225938610069446958226414463216206807235748559150153723428354564922592583301414366187785319595580477129469501587232277064452626248855550934327893912448783849851521088854305665827423091074212063818468005170944480e-46",
    "-8.26032751181909226861895602818062886158746068396490908618001300083750918569904971672720002597026809846394389382382918535429751883341182773387188642437813174194522829602819333563381720425866739535643949218654144852542293206657328359668868662202762705579731626295759911282196712348953590655276396655667004230882974403836162962321337691274736916978881953302972358799625586986530605517668932390420954972482303322214585559531511671349344955595844253508495e-47",
    "-2.64000951642089277449783864644912330832679905134817593441756838389291896893813039452565620557614447806230125606642448609666706173703371073306090534497590319717640406568315227305381686644060714592814419877515217676048796377928742459419554957151935177593765045821568840673351428059695733820180001786565848457356733921406806526081700433395400571469197185577890722774111264192866587714645202386237760894330605022221944078490365167114026280131150650305735e-48",
    "1.13914168638541566876207343823922644310434573929713568475140735503016009042877268933078776374075936951318260939432350369699529136668659068958798472071545570081099496855455899948163100283669962744428714916765607153214624557912278016968770979891294702318132135452461952391794379698743961048523516051541933398198067286259973492176724525121355593679140328925860017524126097905258071169176255428106875962580078206489138174003601478971538564758933517115800e-47",
    "8.70455278214451340865130672359356662577588847437278655733509218966679960623333958391043937988999486370928262717035373150813471273710754394731745469111141825285635589959213188698307515745382917259808484793429340929591909462703944191193375877131083313941022921930568970617557406442979168325891142991059666542315874607345003046981935075827935594970873002763200424840576420817492297156406762762887108163945929154728511797126076351347023949138957549164335e-48",
    "4.71882654292276392002287853136514154538942580441648289831009771978840145513478149026948728970263866077965863855706227859281397619248208156719075691921586856483573753369160493325135598056303036243098826298302963412702460797917362739370831149906740265474127842691700371686776860836318223458755923498704322458615844252361091462957758948981332789669653652337228053457068610778120762961875323283386304503467973656649079705054853006042997837653817262701756e-48",
    "2.26629302033973032605068670163532844015988436912959768081169571582895605311302527105742291564224978088991340345598742692890210050646238701046381843724845551616649474614890606319327216042504928481755563166470347351278245521549968857845821065801004647071198942741193489570409816964525976901946418687530529512327522821240204271635791997440527909089706991008937869455167317370499521444124883942570044863084052694144536226378601932990870279118321589533362e-48",
    "1.02546820885828157758995756394098368600821660911928496606577553310646035129238106225780650254070129965406247622430440935169332266398002908345947550330339451372834503135570266252969494846395910239831423892928283411251711110586622465943635468529938911458004187874576804699125896996896412904515059796602776749487678049975927541754912635135574266970497386155839290005477813894601684184087033797444049233250187188951527441018932105621250204975314311020482e-48",
    "4.29973989214018784939384152984104736365107822475416066273766778850902828782909617165166190184322835183577154529543886836568859560629439072374925876292374564996071508776835629511167114805149954829177671303337108003828068424851150121879873741363778271989237851776004079912289062981176546962272612599276917212812419589042516176855208720089378789105277365221541900727774196281226282468904483762722047189025874263860068344776459228496885675083394000630312e-49",
    "1.53808222790710773960133062576459862610172701910814393294212619445253052705729018731482187480711654018318672897801202291620520887790801317718642256829328230824116122488194489422470753368713221270179384017561029877274414110778317431263514323732922254692015348470806490487731576267982432414677594518211758198289402897680007285271616278194202902583226520745069822848189930003598623921371981188129635343610562070198574892402296392180959658892639605230161e-49",
    "3.72735982558765249064729584227316110000932903199097860723129064059300998072909204832233285209273425324738566375860554481856410546446838402706511976377199851318970635064194414827232118651599715509576811292408097790117785254758930752209765210203255347886761431673950517469705187207622478997010120385766685521244932921788638155057199160221653498809437473733872439983892412749118711636709710188320464165619823256126733248710711037739864469961490815532997e-50",
    "-2.38536507590768145109545252347652862813654225005335380864785260192529392783840612303803138400137696919375447540541796140018623424101364373299967813640187580885543445716539409221111975422835137359444652542138607962200881330911618043268785496700667002211132891524049266673901581126028082759882024390154226646145366587757497381044715193274914185735046589665484124469770859907547350286544418660896549594464629143864563505316183152162316239662094878307996e-51",
    "-9.89697032386290064844862407469621204526233613654529351710067165546457061436617841907013102747813680840610692646435179658447027394451142470716348400527784073368289440018993922305426065415434807093593778818730809344332448455076996048972020255057915819669662015560737771292536328457599263021260151309128963694334861092265229511924047105719316293718159611769437939660549800210508785864756490574557459665667355609267324143630101732839570981042461475847921e-51",
    "-7.43286767203456974623575422505645560965567359373377776866205286544218794232137959628772358109656159183014677331527839651476141558877811448446100358096748154064284543283069890907522930942550515091702679895413089884577535550190538618493037885919709895330747523890980818177681524981061111595799259984605532942673196730254868133968902407631750802705570288076284434523175134613031667656502509091174478083685557482276950978598435176178029642215776412208751e-51",
    "-3.88673749597095148994078488698906285996381510610839394357103390328655329067771875699318037126029020979878761292838925794754539789667910198655684941128403561000703449936937443966374457106605511130855413564003277769313721623304610432057693797955878855966748809602002664837253461111917677937112790217457647538642991440736135527580364501583802321808369243732993053874855182835227707468097292164673991838069702307695644312430270389363661390822024062643116e-51",
    "-1.60482507950251631633264336315904152406134109282302192086985876385668223295090788126115149683988681884548968705678705608492373080279138058604787726394781697627858096876668757438001267162080256077545969549690854572335801879221305723809260760502458970193519190111834163398289739429126617826387401454167089111149192680530447182362462555980589264221567635026667754638494554437766715856341310623978622582738828447669818759600473129026554060328949791184803e-51",
    "-5.27918205816303195311598198832035956402094372661203854837861170115294650981678225537762002052103785081394917127445997513915041430888094035702112874349191342344325048243967867740622262256592075152737234163659481142428986013262499634763169641353457567314793641707685229755686229293969271254087687447830969778972556678046429780417598280961216742791146437027002354426107588887142830652466151395423998101171675523906703982635671515643838368954393899496796e-52",
    "-1.25593067421419639993235965817554651890015789413973650625143489847729217051164289860765455972970131556821395550167247837536706980528864107635647020685203010269428335752728535505603547469224401116321253534923409982225459981390033145692110467173812964448967775413050405144737381072161884443438139251250841200263755798330232795599175991466624904529477489252103656410574279307494686492818828504604404709116807805039526227715927429202938029573936079942589e-52",
    "-8.61405331042932347580853446419058298647397015219066234080222575706991437888666107714315398346199109076940314249930778567964567463785910522739036104667488361392031341257448083520516621588997213931453999187507538587777122912938329076198508004555718881655871130604412088351237309444739904748045992978052790018311730854288563173414761066462628715299596606494339467974549095414792207386660994915792626050981167741691159471939696725652989638314039447813189e-54",
    "1.34101534147309362367146027562552503407416158697722270016217013159004633467542023854934350012793835882244137629929193944539811138155455744445336592956823734569905079466517424500572467459123573490251200976946576659945351489598737174663078885023757893845287839373246999701131395829496412894056501898911088292677280571092406893219894419127474344760841299128364654339549490288511794494451559587261259118906457530528856233941913029445938901757488893371118e-53",
    "1.18074039736580015184321490301996480414033151129910697507365986712659782978202774572144962061733461921198534176170799748367003686319335977699631179714724995353732189773033031349688071710562929236472277998565242701530614734394523947690114857408677238855935319928899870792601901540797091767378018128761292209441584582619641382218940683280109193859352634476789229045175016738512669235425978248814277543484200552601415238424528167020824773461457153219390e-53",
    "7.23051398026064087118733849069545921075558783938846309537700866075871721751699642555900420382131500824551527513855345316623241054440596455993798004171028022867185037026780281777851508751200161222570483182359811035577171027625675075805125910320384181454558723635175693566864235705580758220823113100576998200759833144409774542778843386220341166583837980704320687370029192213229430806613027708999268860230894519085352394990536644571527948505409421136250e-54",
    "3.85084621733679722836898755265685989847501739500920698285441054753649814436484622338605103729276825997667168647980330309722281761126908187960403118000398187571658466088910799380779464272044093369228652939370826087870408998173180976220933676130841388599052397447092291068785580356485217605276310819444363011777794793418519453782679771712773892766700690741513095670133877676862308788546917797021274966927160478053634428104193922786711970855237531789626e-54",
    "1.83972973582650509506843355980383548485116300804159533131827613546862345157876826147342696652267277996682803515398939186688491218124820414829261400423496899512878024315193480013089032783379347553642809448472331469643791323654912324183283990164161030792088945972227087718789310846021861773841396716925917695112090780935447886146333527809188652418084902278775118113797425086195275068659639545639212751282729677993798928902744983332034739100326690686178e-54",
    "7.69784690648208297342794488249881052238962922526441066584999511654144053489335450770128753068985500687122139931266832259483589028711574745859308708890100200318488730953762144838267984001323054795269636919457320139821174215963714907618255809641237037381061163854847456361071570128431960830015522610996085351389602195784585036933357292002100977933059436510146991040017746972118198051226257861915989123907706343553184855694925511888503620252791847844565e-55",
    "2.64097827454988576084295788753255201642547679210337592474879953027594650482847999979891425067201551855751379371071560632664393831737927177755460462288381539491821361879413065857907304414887375127142509655261683882186857540786495287293720615526717790026456323263897042962590067789995573690416961529635512929273519877496109297362850759987835621159625234240838362440165485398324192731726817162643136562018112955113840764388999781752721157261514200547564e-55",
    "6.04559596148048028421009256075621842863533166057584562411686271777570740892914605895262931237344264930884471401503548591947109192944196624793568512955018574790137479323378969569841067105656922593408090665003214296201079119472267451973742649170104483079521310839950822367199830871600480888593674007702325728388766912170854382067639720939603379398435442999282989001956713771295303539500547010812508371304599511052064374836190880809922313779924524102106e-56",
    "-3.32148620213314678663997892166160053866206434469431446846470021031189849844392726335797971917790770257965660130317261951863226678660190055913191520804586422441664217350161199586205177385542782365298575018027286976268486884583616773527986253295336371041217652312152035714230958211380663195262867765225519720324808532993430745771317541004285260495528932414758911754055660311539462007514754675898973106393840036567333909028288814443027751367839071098448e-57",
    "-1.39958428939335312687083188027531302320495074192136536865533318617859956232704962660018404157027398177150842683694628080182027545768635107838809622092074284840307946435788231624219284239241356861589043841064552315435963054435876325487023112582838246467607514995660104588017025283350621143084328835443213275045843810197455343314577945854362408582020943552664502943283053203352974450267202775389566772970078447322461379708117651241581495808127169201958e-56",
    "-1.01850383893863444139288599174004593704629893650756228083427318223046164746553289126783362254471155000375540116991023822890852318786110191409117845531449122773706793415178930967277805075844257695990723209588341228206582441135541804888384856473191084189265202142989691296164987008316195246947376840428150463702366108195258609413720178378860688393889269357998589498255761201294929517472098382501757356207529709218149157825593433495882452630502925980220e-56",
    "-5.30867535987944833102678425145422032307778265570449408875192056370927222965325323305522275359180645539220365408316291754887369538529044572131353078944786014486356957180396939829258149497245552273786454226494745792971674953871391112045028350485249192131476085128019541556443307673336546360269724235629898900196033943718310813507555011758791499386405786182566042257893064340193171552325659997882740491157940551025853422704051832596773629546321403430734e-57",
    "-2.28861311827652184432933206046584067936321729874677540294589991092493198371408674453323705922304549995949614406803260526205741166488044780021627665449741837844303583876101125618750235418820819221849163157791285039725242286219840919258725719532694619634664149487536841079755687768495758049179458563192105609912427576189044642540374287000038833113350957092087924109038536910017655186990530895108044983721860873253539851405295215274443856927673138259520e-57",
    "-8.48196054443932155277633732810548857874600641678590847962333996225432889285331909351283415863094729447760397518954410539202847621570993662782790125851046162829864235065459376314414356276467801244470013945758714180871940770595240404350400329579057022910838953749767716341820298984215720557077215927304268706969808282932105848906435409868490937736637232662129035237228709003657069129674323468532698469986582443866856275693398095746833293039981101596428e-58",
    "-2.66233127803021333740882802884513946446204589094391251224988931338667447056556123403464317677141843934222154080423833405474511639238960263574263226114424307050820060248991068885085944194188397274961011662834718696567088166450839354448917870630029994202670671798834307170469887323922809866659428048070736509811154090320912691999050663757990067492384970496205814002886510705047828389628284033509315849858966209401806579509323923747223230719866019573478e-58",
    "-6.17575241343639111370911316001205339640534512014849450352869895576333223920932244566986062097362827409898521139485125014341275302127370534002520510576129781214451474790764961337498922697059878005989912830554170900128380960973330684702888425904943813258376497190760331220244183062966847781471081724132426628337391535250837799493242306110032856008713474795411330804527880531032270104300601280464734927181613493480627951966915436670355690628909908991734e-59",
    "-1.26601570184259708485158292546975895889000917166383189653249807139197470512801964976061920419008179111417631002655127375799766093664211354415774629410533872123505897816557592276380806993525361592742127431240133750308728501204908391693044830356604502397671595525467822367616356829491688342240271481059993946386590146058688402699286216060720832018727465708989931182560951684583421333384201303171973938352587991356659712650637608407926632804699371961944e-60",
    "1.07520018806744019730938545560329236318247987586426966497004652898049237452204372855861066857056108370725744830815065496057232452299492575290376845481812578193626456294166466942447184632241108120731452755911176541614397999188723064746875674294487510964865770383541036268329845843847614602840715461558419132561150190673418506337231816677618730321254259249607002547267562195363484167138147228302935303422933885210522810233216284611361567329001337896966e-59",
    "9.16496321125299010589382222038178744978952388679863562146463703280414764902928106596335939861148307576012307319987593523821640539927249678677949214881018643255233610551258226526503691603027132347134513779624687008898008968879329918049780835703633081016465269049272848955248426979748262920583020125924382131540547473759131307333603613429948021507431279476653264117387523945610089935402913975582826801599535208998059096724173247635239423110337616970677e-60",
    "5.43007310053014680457874021781882352155681933128797437463463472371387342403594459955067292170222630556692135904629338798394135236560044698456587185626452383376742765293067022818403194541130652860277689263331847649493196019726349226355265377403495330342419111192832656287409503973203996306932266243043429181413752470433906387375438834921603661271331681419515792340701445555107564781924265337352102250870932340893982662709854738905775992683258448657924e-60",
    "2.62149441388765853602389840708488902860343287032460514632075883108044572110224730900998783209366841409775891319490259282732537723957070479961516848614736586908286418646032466565116033284554057510004502399936345397127131967113440520922177115463640508541511695523102209305089660495906267532236955208169387510520668736082458140207709818709310653570608566535091452515965129740210481006506071138875587918518846638123046158693958789327432100465995396172071e-60",
    "1.05528504010766857772612348872660559421771011309838938369871363320689378102948728904975223016277245481157146180187106636086925526709331626245321737484581127149049452179352698509604463452835837834974483614710538184368263898519277550201285151441873374500603362104329865198521622245063779109368491537059399421217884756891007177515810732460527142617455437837179805098313019496617320164907202521314657897834743709048220638381783256785163441465382350699573e-60",
    "3.41072710936554893596483779781671114973377023068860798047478274040735184842436469849309693958517983779216367544043433138802911630009557493838113791343118405697436269400487008143810439167517202832455851453577133789977868693797213581107892543352397088490517182761044116295035377438016181148198694956780647062802266170679099128957117869022882973889114052601289485223539351717502127621812065369342749023452834479117316281287866668266241172292689906717045e-61",
    "7.36357650607258144175791783028654311057637635822925837907362518656315531435331589852112613273512815944888038995041791512517864275242699902494432853653921599579501580255614525489422000385727317609886709253911690516728639925768590097358812738548316110544078923060648813758915086541540184894681475666189676525226512458130593320528818044884149169481956684491929835736996406269411490249969795277181900986714719510275806073724453438917936133887194454604901e-62",
    "-3.21400397061200327867512809589944376205203778578585074563026060890293527472239461502744432196432603367355641755063270341840359314436056649093938821694874189521090986934216223642048478756095690422409018512800597940805897908398540683369234343962512480525813989524885936316007734060316816511567107381455882365251509307268809653891228395380601614619061823234652272935747448912566290715536382535431171607346535630884150266539076911010279775109446228767457e-63",
    "-1.48919130854055602231756708317562941569184935170720984325452341517745055618923063296122791955178101045211525287943018482129056783532246071382843270552882362552294387645690447799466962186565652367316298502147296142044291270005695795056200646486711899541813147922892854098960927937242068511166650751198616493576165867362447721812934042364984873480976469083217062573326212094984839481217338704340220814568353698514112536853532906325197594988277460145731e-62",
    "-1.07348172124917043509692349224872294782761596367564020543019597399862773937992021863421486311873829740204501271591794394985897651215897807371669078786621084867450128123728400482439767252130132989469820916053869723526102805364060773905921573156552374827175891119190061467570289796812522538102188376360380280568750367374825782712850993676047023312620204643428102434439191618951142417977673172259947994416770810534848039325319483290172005999168095274444e-62",
    "-5.72715290056272951161356308200189692574463403145389517561129581732601165613277617885955224846917322482892873436193407145530864415610176849713462004674402578729743792063730435733587442512303776535188676422360100660979900632588013678406430978762534317051683648207006854395394921164515570655283342020371207868400603969627614223417723178124401666571729790393595223356854816106301950377064845082353412334276138282681846736776897088396792852725909336100507e-63",
    "-2.63901344554556838802823761040964458516426333279550565008839093183746241326714649896379984553353806998028163738376107313737825734166719083271854261268550178007230551836716055470121164991845567711547590691436604281945916703536058752315563074117511572020676680343840481029618744501616432404342696364662513492173304488149631130801804072439742537832818247812316364235848863689958469239243664229987269698038037651088281166107012440015210366016502088286585e-63",
    "-1.09560287065672505736924025779859078270096776829377766893335137842262099782372561935591109473678191575592885542544950069701565431507078188194481805790583392125129727827654738219502373635224462613551192965405823961230102289866754279669310085053808573324627620828591663004902081165536832506162080548710696294871365920628451705164711182014021818880242316626284104305704219672566128237387099284859942336119057539956768201362373185274775112739940251030295e-63",
    "-4.06078190400934386210164046972947535613046942472891009047070130494684358398342625929417431000177798819213556105177146168433931951513872667460582043879847437046784533645235257757135479789469090997011771631524818750496486243524483409718008314320754035742666401896145138904069425496530911512582490979007808482943411993502053169690945545739621742929140131178489329368897638801272750977109041426681262128979072053153685733778630764440448489645625070199026e-64",
    "-1.24808831135472218611278494552696970273288317569836557462053602107088513152822775714254229129169528307983851122116838102175517092640110203219995939794452679816182389239087829922365439480009999775817276023754418805084083473852214595549644193568926863657298531713159687876043796381882718698614049916625388148412843655644638664936111816390134145345955760270946930961457579107928297111336016171486582815828362196097547240342678655336308654293906809032154e-64",
    "-2.31885915369295962254659694681528311905326076471942756894352188231529280923076564182419496390525299015377813302609430816481468219690224534097634914068434817217495649213001657759094044072471701271665312746755338542810594232498236344627265436487026472795014225958861242121101158676182808022631228516257229514423341713590061863747904481897355296790468317054141839964330917848404034745403206267494605918146054358325578989517622930137932067651519225159880e-65",
    "5.83846301910394822757417637255773634013530997536855525395114807778501061639284128023317663710386504240849487829588349146768640919002322468190941304308182915222952918802597619686811396578016447851117420979939299791083682219634692534019173348363144007212314579185957218854627421370923595585275853425847406171006999715772461683110893983982288768656321796389910851320928796390731352416290014050215343952667350245561371336272228464612360570702910523772540e-66",
    "9.42332344908590846196208920847988194884300026419518693353780414699155656340447072548233044116914508346209230807461798459992040377976481851760237271253211189787651345388472074759182599807062384501168103570613296315721222456561128104992413743790944254280851640863459899852772716231943247342043773029609526579445025214405512233062285230171192000668942221571336428069979173413534078372282261510826969581684673290466827408874918639552543145240662116978469e-66",
    "6.49512608388198231150751344419558354022594237269964598168023160825953344688640704193739441715200037769777171624463399679361250849658082345565024944994311637385338424111831825700409319249617988389358926736498016613627921165310872783133249763381085414469805195776820116924414796690953941403414398573104665581657810932593316578938270842925850932059019371336511142733324924828326469025467483404519011674348133439878994101430930657496515642963462489111114e-66",
    "3.39474843669604923919139781131455894405140395503483532241706160910070038866307915866046847851098799937941153369141652231650991703171876165528441307651084437452710304101845122843274936337675043123258628934163827824704271932312115594926628151732942005864902921675748271903484828371768502343440219747113191226325713353015082631553400006355399034004735749423805436090210326842162104773784891768264273445275118040434500198926454854606036677488853633725725e-66",
    "1.47595733852374656733401734934068417416558123224941242516583755900992927155940080839779171474604063465348734255533096317972925936988363519221303304662624115599952594488324494383066425873585298516610136101897409718238717898482005619455160723155754412169355326854382073277176056159320997916536177683565860346960461471946440694922576231457499555398708468139138099566332520863706878806976118654913999158962790352901214281048093558697220746027364515979607e-66",
    "5.41467254898996658055398967613885125898918823151624809271732897106744440983201163251602365711834126130259474089643033401206192283124269761955576613130621942977358697017113560693851154779985089929588156687725739988111248953728199956306728730810747526448672746010495700909175986088399649682467857148238153608854661795675335426836147973803255957981333529204242772587797632158410276049327669482380148687638204918422141112803306629608326133903662354411079e-67",
    "1.60394629625834852927658581841479508245702498084236865903733270251249886525697801655770925204493859778611922933233100837349118329363285603106405876207541725851880103559615705355220317110557067146367442954709597101407568773333663329491066341178698097798602200208614989633442475104800826767536605915360938223530776561453657572864391272427539106915469294401790033745227598195259655184044001943956697875689384810122170163383660257792773299928212700976323e-67",
    "3.02231919687923218488655346816129282982473008465063253726094761482238261575045081935130968612847396205957273733788432461028686303963705719675383605589658671640197779391707278445674025583693956614643279309536469141944409702898290781433307680550576637654832897855559792206920215624856249232804956163009955150564029950810025310230910759320591386680137363627982116007695205681598041100012557455373860576247609569837024671876409767180740191194710164923233e-68",
    "-4.36979344385695478889179824273735348006577983842723971212668444943368001987796100085826735428935818542425777538998467823642055483280464288397363615801192427344966843428218077531787646938594822778445843477743839675075105367587429193753665044412657655771724235945060711807494332217369466037284836002183225651808897233248941658176879730707335346953819999354090158742361234997627547598349370748915677907122021461600174115980611766790870984931109023434105e-69",
    "-8.79494088286249223274341988230301736980614762566480586969165750373036819560869182638023408332754125793341552745571345118106980634611121149496655734936171816620467181712071744161316308692429519892550632857780499842454823753517006221002540106033008010964038196335861554241562838448607505558813517308375543437117586047611350660049891065471278940088005819415305815125832412689574021779825776677059542232977217472467598573107385896265912988784415947864050e-69",
    "-6.23795652908255267240613654795059728469214840371341876553677161889555874567535594088131286460132437048017071690496790560231869082605604319989399066785939682732059661159551604499199222468764651227540190818133341670865725128363502491803380258698563871885024010338322353274043323222374962265337964232116532814922322814522835437451524415111718287942458067412688295250096808931693948680391717189144288512558562804141666494533092312652387241262675675557122e-69",
    "-3.40640392356611244317562288573639189921784295553000229097123295299924294117484753116630300475538831447874902621586660450106875943199720245032924090105032295246274772975481324894886638822394880731875615363768752334596535148221424138296447015493488681563202745551281333099221070071397508534626330803408005388351862542726790126157563281214385053877153662200714168131484392448016028277668950843889419214722645023793478584151360614898088874407419190884580e-69",
    "-1.58668685485216549795078745283464570060155663304012142366699986005990358021450346109148596530747697522755283061212975100045784854545317688480231545896538663546104394349192772712519941978222040180526621137555612170192011927708073272732102749859470051786650159071433415547269861855031673573083016254619557884841093109309320719643278113786424301103777407103948293926758594893095693730032492144469443021919809725108168425077975257309307897354809320198301e-69",
    "-6.37652467366179692589245079334166491070483047654587407713841430561953089241183104388887455184190377938370475612552258696258420697893698734667611707683362914499638372937051760425477116952922852392708685680582041795554319669437995444368760952738321314152751378706367027891456750054084988779801514784959035618054124076374789675018580427670442839423109163674801493749342869769282509148542252872734475156594679382411322627840722810826702973738287691632936e-70",
    "-2.12127147084284307805496659674523008418761698128854094489992512278925095702002873710698395517378921212792196591296886580817156469645306798494569113199145471943671331250717871922083203657995242154844799279340385808532695379755187506436227384539491290979296885445115753841716136375570721445694256162264489361941522739640040050829309715614655717650370018513651194162545850318296031838031326499210371487034231139349956778330915924804449192770012291484031e-70",
    "-4.92873091351005745348472828640899234562633771121120202396347798816857717256171917063853454411350008845360161131766561001286343360604111103500442298432527478557029401382595274125845900216998091312130458355603552160435712349911581888498409357307805133662393323384677465590103842228904510660971185980561067610535566593397892842701802187826570900993715808138339284148053249739072578298330361442427356618636904629632214380455498818161890179689546285925367e-71",
    "4.27732274566387953999051876153315813146261115722250140952389246154528292526024549719077506216250223891408754639862817836083899728388078856427056884526156182042410937056327396657804356026373036050191283285283163877243693008131585300023042601931187924183607822055629217625487928190273552492960276007088805659351771586557386748645025505319433855298708736387270417874497180433005913586077240793478895010337838628864288143241562662816383300148411560299636e-73",
    "9.36062997051071400079228923768823723383917654503760158058211237623847341759280674216624327184730810977695900289561910995970723190440599310444977367887946575104448376813550090821957076201812990816304905038345581751931991060176473934114534739732411747725749275213172344195281378288824914638400286199716621866005437726373061818535772281280842217754759198331221945766131154144128722707976750922969884772618798954211487896838970605016407564192978262808053e-72",
    "7.23200059354063369298759999243516129280811328488105546745010010045101197825019110653522234800512019551448373100508109855448720746215478415728860835431665089763031557016162411371578836048692815753727720364562318959604123964994362834126663556616210231850393539788043390016159258738102791206909986819466241190892051208538953337931878195089186367402244207274236243754684464242758619948355267665296397569313102624341600402882090340491968350133929315320782e-72",
    "3.96384766556450929909935698417752542228365154298552440209235573151179711771637601232229522083875269710262719493831337760630180078215765246610134804051550431014189147424116873417916043480852705021922613381346692980644888128026352178072248503840090990250143308898530454619931056520260063548087187389450525729774170924625696309197054043101756237242655433009422744687447100333903884119884935223653156569000785075856976822256219827686377746838003224175549e-72",
    "1.80974694502364135996470196885761535835282765400304883523576034793929367127995289409705425447817494087811566588988530143019821925539450108375778717228027778655287636520775592129700344102855843644962601494096827088539340300174838829538185350471010884214999215411016093580495235796982504510668764866048622753772340344332448400215228294207505546324652747549659570493623942387314363959295671329557792990227192459167732422950051652014587434995005347105855e-72",
    "7.15326131421415015905055042983235309354084000366233256964141894326130911126927444100135051510544913549694027897821198902002134694372629084306574143439067920345822494715889175183314609358324551176338827373790712252929686982188313864928870843441082605203687999333164802674211379153092057895127197584358368987358786800749456266722112594302636981907754472232223207003726242868246676852350008490102243009060066495444581667528053085960855497343493753358012e-73",
    "2.41301204973842078743283858271245185672766317587824556153652596463949518012729239945130653156326201103439730159052158482802986911534958389901123337273152375125812949022237420182622982452989760614805485866734014754196556325177491664481953751323224542930130397621739101858892270515481406907071664970492711497334560465296839220725555128057769335555975592569949556188402374771526413761888742308177284351239958784076343382383674109072488615978181423414855e-73",
    "6.24683279639263159234493308083366001886100175442036541553783901288720086544582878706629294902485927066258518270079580597021434862333984541540528609568511143168803604097409609032939380858368763226528081283640666130736884048266603496815751857933304953090817379080782501493290384092156526614163843505838314239647420771938081145608124583880965861763445793971213002206429070842415680372918019818785675715773444120934973348587683752825146174611405390388413e-74",
    "5.59459751588525119628936536352139368662629818975599702918537126298548643613074705310341879127746083458101264628337766743771523912936740789111163777135791073776389254358502274866284809186220641548129389036202964954291892476037941965746735179198454824920082589022447024285661093949887777669380086677557452488579889363923260145395978788791496967711484073554831524737108561297048375194560997431721360501645502721988721896514807122183825493121315026267148e-75",
    "-7.23828794718167007335757726137871353921875098213838075824271892005756756713739936373821512043334245221046141621625466951476752022811376108044352284204012887922330228797482056946534579151986365842559352710106141531130179897193825229560290091167011174730353838369626078866762716564399484025905224009907846414942817356285333153446117156305162277715250569952161627506955828534618692431526465360994323186839393440292640576761004345793583265938840320648635e-75",
    "-6.94425859204499133316465129051514705964986390589705340896631541545245758468657997133088606081868001777327343067403229233243089659843650207839672668550309098453188914105836195484590322531854410763008010104784792834177139544553772826004808547362889623708012722307514411692934572367647677903200022312996567753901972511619834288982963458004732015962775664745335248536050405514658770354002972797922721335450528405148305993390235722289098918347885322479913e-75",
    "-4.24408917209816314602315608998685042038353552936536052944448656167931652711685334039879029207187626433793004742031342518703934218945684948341643225571804322635585240941545908402236350022926336980959846668459449759966796183676604495370451583545124637489294935952852077531062691687354850044492957654916838536568496594922515770383480577415701839250290318713786778734566236837850601490452780007716143065456345454502668431393915041460987528983909730865910e-75",
    "-2.09943757035630939839507871822902438683418611400377721500774304674083332698608821663343483524661951505603107801134147529142161330555039284233333356863353949997486629388755317062490318888937892968784363700194494965457110241987615499267157777794026035120263775792867114326248589333314560298768685198468454190247838992055774086778056925603874233334121343812222625385746369793774831895573559625148773061389001372907774763994109984021228926344676766038544e-75",
    "-8.80751211284323324086600419880979429231751281227967034832023249152117097634242335246791660073679181837989148756789726675645129754680982859512333368365922584375088993114757856846464823145338163587189683194823158686273985663125820838153850339400361374337739353098550830161193710720743748575300006965854763463727630294861190702093659644751177954808651264716091041676172315369617283474899866735600186934841234569114242932312069631937949793884203962777812e-76",
    "-3.09665282456815404193191751149841382036696439340453590150098218476807958743125341559546384137144269195266408202491019235165747300527073624244596987491796304984509197497904751808891561336047286606539628724525558083961157073522417492352892666255477862607288771924801157237356814746756223919111233426418954200279450919034187003041567879723199276421876110628049582973837027185042790328161810671769911440838829050680321454544944979415336641082531861095077e-76",
    "-8.33508465798509318219849641412101770837682504431439734896479433784337605548915538007070732430039878025987502853773513475576462245251587433427573917169922393509339914586308854898850439276224439977911178429861807888866777250776096838687842215960479697363386282929836672696877283127668412407542268229471201230805615388321604764091631006347870546412789214126949718513886446003183142681532668050170877998041980033189753620085557655541839660893267600138644e-77",
    "-9.77176652740536411856923049354408617368850161695710008481300400510273120541760326862161899923304352089733778836160576365837260979231258640350586635573667855381805345246145181881441547113391326399735728447765394924984622255179622949428141049143227963666887245553855392151849621552485125194648179969523000605100755776481727323479152309474043856763959071362613922060396202312242740528030897782634924970663282099759470986191630305904779583144974893172039e-78",
    "7.06547568686405592304950576276625762686294252746115288689166433860802196075226107483927351610369937689829246642238006322918911313571332416559701519859881969422518129603321713409514585986224511123756117945082342199483278461110909567975107402433485239112243766894550070158738600163849938198687928226388103158328890139624985183267528781330251406454008451585677968074536425529934307204287204813700081050882573611826905574030573036793697280180186616405597e-78",
    "7.17380374627674151295912959179214355404125979729572603322272474936964160072653434859748718222009008053192732717762283398571084366542996729404463135453032204657185174524105864905363284515954819854368672496526099672186831401587116646771363215414155086030321773995618406426857387798852523778998719752579690664647117829393073675742164700742270895179085936513232684403335541607592672149682072451101763591468765077797517764733419674544926523877487454621809e-78",
    "4.33719309147024685836803649810173994847520851947594351900850276918071548616419250917453627411817363960311661902926116161470751915466033005223522637063863010329399768846286761187607589959658366036057863744875005464941399495324483217179772935149036705251588367914253595881959010145801147563341008353514638924400225555053756979551420191723119666260227012993162820695947677359177673586886501697817475588103520798672664916492052268284816641781807233809126e-78",
    "2.12685024631197873024271679427683892114625975934162193326878833434980413853182814146824282875276245375179047499656233394922499895339760324189710023101608651950471682450059223265842286712817974998773530909507347643237427034681109517471950673016735592853660991543473473593359714271266925744718135678657643093967474981468508535904584679100923495179032127899097559388212985989121096115805273864716220292739473671750307915889491483248283030663818961944018e-78",
    "9.02052912313769548394596613677582939501687014237165150711026778644142566911736010970839993414243200654076038022098104275911466455107846292297349289362775564974921773549532231170046729138837514743687993186496103277572857876320258912641106346426403194105196294015734754649017100294794267211667417419009812494339235009923841268587140702088739365225689271821525074199537788242923111669552128694497393526987402570734781068333676885961990993336725598459790e-79",
    "3.31190090015428942348339768169958621343705238714934898892366754988753140929805913878677631115455736318611437954478775773492619236769406045102079011184961943314882842130918637103357951787323554422822411803055246483512311326409873852979341887155097179319415839390843134079350379299495086055611665355057218904141344706413062695992052624679273641659701662555986154740498166758238567915459279127241689632020004779879570810883597212734276953285776541121510e-79",
    "9.90300529755845971453419485119134846606638160325709074869571496266908276395961293436145173373987646447475930344716993985626547056411134211189170146669805742506384554305172064269821833894406471084483257086844894941358381701661732663130068967238016509114385209274737995046142754083286166856930089144433163935001479550673044131031395880606387070066677492304358128801941653237787174408555073698378576682210470785306337424569769710113911964642456284485816e-80",
    "1.80423701342101375281067958652035530834879396717632144957297226257690378736745098456693714457397600030497741332572554974790152719180289800148446579912698220004655813304535136743692761316943013679659839451811968464800918953346438685775417766702230825316762271440273375103601975113732387914321343932203117714349279650511127256032608247519806265986635987532412252004523065962730900229055673994953368710447347344512472481867261900044209896292866250524611e-80",
    "-3.90930875115405655514726251497557858170384770569876249633093670257523720964579169346052326116018695221592074356892701822195215668479990838597232301250512224857009053764898633287101156510103219474026520188571450572834675897312116259749449881814430143538659542940243208774621158650945192538653053965694057869071921981226100719585367741921164941859109769489228416052803965027584124816008803843103781647533626200705548922635598292365734196446623286476647e-81",
    "-6.43609700934284979438622284332469529699964498675659158939567395163722862486904051770254913643174313025672707913955687422653575814493198593879774177274108794171657928365777005302206875555506973463185147109702751331121082627633826997668833676531921893233902133946732353138812328268896031464345837473813799808513284902071436496323084626986980698256041484340130180810054446178509326704488802981169698247222020282382412193948779527137041527309112513914509e-81",
    "-4.37856457735108512682002977062936474929144084589971631520587637759387089941475276957245206989203751504421393800552368989705048576569780874976715544140907740675090214826161235609234502172106279356715987391888261677488782014295058951406416044158494566595691962566845691721987283211517989223922568280239033654259892616260630568818136241553477156357542594616041373090618150200346814629203200377976964056726097244348373573389673157452784528931096366077092e-81",
    "-2.28035101233365485539508082453490103577514739200413783921375197531875835725632156312641527561966013064124870278208279422317186917115424956967160792431457647678884180011233583618981283969017864289110992391138633347867306131484040556227546751944478394529350264821743765464430083411412122625160812163214950403032706663378336765454561194820984735361354369858386537406968878161821800658961148490198757508209831334017903512772519334301722333936832224987355e-81",
    "-1.00110784647880644822667554612818940075918189735090047987344373992563371449630055322212452372959182754440098059542879591613340279640110670332756086825094342338120100882790489396869943405410505786744328329966564010836938214945629485448329259299297100379846046991131406265956147986473842648994397497693489338643160916469439871193438946232939930256620118190295165912264960437363369050668837780039344200164173004667896794124072531153304982160755940936840e-81",
    "-3.76260019008418648059866264702721743226788840060067483322316334832519198593428145558336316665628944392701007017556970164685390344875550905540870147122795648825044991592328687807537886572139485551146003148537073081774970140761714891842455564090111531303041789186766100978439306125923121535707245944474084722263181699247175564303475916208506103801312397754491350134446681036878651031912288239952702596884557717823840674332619893994464027524820698273461e-82",
    "-1.16397025399379073982307689438811261989390048051920503142120908226478158226835258750471201351005086520802669795545398793943348880913874942063220721051584111404448988735052863267023686067492361180822861792937575822674461857063650770745824201409603026538930747063221141449778274804567993959265736437894361356035529465817193405583088236428557349640728778403091342493949441305381071291251320284964832230972249443795340339806202137293960106071764000810208e-82",
    "-2.43653036882162462340886455698598245422134570803611945772419370535279874840432065917901848637980675257951584344856917076202884168098859833492060709224759567621710181177613956834266704385194268995780328944617771879082247486830490003844665274742455927547060962935113618233508181933619618859226410869697049095103522800955770009628225490457772058071241481022956235033831243450620990418076192315818222410380551196149303842136239444935685083176559744141179e-83",
    "1.60739144266456863847747268988634201132733635491213738973754555551829408241054544401218991732688250847100819884015437938973031772853252562608781016573936948149276192675270403759133690330963235159615674654650341943198753898396727631112189307287154340705319170023344690735757837024108779512495965074777921381126937678904233211036631204024378120963134665232150318514187956527908923518866277215317156157256429230511087127134101021840415365984222329112992e-84",
    "5.66124348482223741965733332207143128521889263296210048589752046499298878278823286595013276442092665693003503313919243357203233084800940482533890505783182691889002714023085416750122437422261363879257981763039001793941105049741360264771619375705094966296133146771796919571121310632575033845703004989192367123886062689610943131663238214799103041693599378637126992667564000961522386938786275375851462397276365246761526451646513338320932019085118303136543e-84",
    "4.21309770150559293455037005424545277126769889885439178246753387162582860630148636245898688379722934203262515743294256118857985512355115438317644451667115297912875095100290801686284606422190761943526504068099842341786171426009968805782633181697345781427450505300522884427774446456023500158539504697924615989995973304899145005277483529958822435981019572950914391635839571538632565904395657351459189590025799188785454329133561949602375061237313477850608e-84",
    "2.32690814725418695102345827594247500756397872476001155585031466117570067420862200311298954088583169523534755895904376327147343189324059171230059770257896543208492341709489435750700821569887343243804791668204951945165993209165463611224891759603458092365786838309445650780425668959448045793135024306142679745379243228549151520318441034401833684158038668583316864957730634651279347111385001638199050272887616508603747096959491200703453435176230274476598e-84",
    "1.08408201730220184992614590269424838818082942923532739066513151139374677443789068563658402863120634725894501493896788201041545457812100375664875355707060419916993033619044505391212984829143092641057330259697122376370933194399802243492690012849552797016399133985542243537346994902709736136053675643414085260476796298825034832027585104490022917150605734042981674426292905441671146243400698935605722839427796646441319175034681660116456162866883605475770e-84",
    "4.36243411889751481064878595619071074381244365364284679634539555727930307074832757415472940886538920165090785288106213178072809240800666752201583089248184880321060925799273294785664286968598373664230990535088947484004825856414193462119467811864245805873643605525089770027077079646121919661409736630174390326576870610259237359203886165192739037557505869191024462781225843591286701235753266764790579336949015809087926163633890873153595471918764686390527e-85",
    "1.47630952599375592110721796983300714658566780477679156052764159209819828500652093306084686196193789142357517479491563777031316934696179624613525506626899934858925492655141004646108437602442614769575768065682732234065871077642282269673667445614170315407959039345318163027991132978452204480926493904870645510865633967372069671480773759848264227347112259250795269466514338747805030454101294000193629534822573798784507534726142879404064509026306997511734e-85",
    "3.71050532456291920918914865518574644064119194890730336086960537052614936238412965310163189278342295285022256187517004153843353957051855827182859035002441910522019608727329627433554122764286038841631837197800264653977090673676411702346976614917125536647062573407173701788098723320207699950141741973728884049991713796796782327465178678047490873760621767585107444052295497910584071393496218777963860442449363993207906974162282863828048093383889710195739e-86",
    "2.43021749355518049824306048927655062098058358888475620026459808430189941417569076723858443169852458240124446607039594125266029952768413091100862841031037681935858926789508784230515045952997248800616149850455089492384353705003120669474517840998398477828766581050087398416464753375550745995908379116744863055628861553591090835683632517721658569376556498202564399303259243697584816376518052390216620331307403245805065509477989227057834767931365270507055e-87",
    "-4.78187391121188154043032765505704333888538731637116663135019314935169128477687809490288279014223329262071138887959757592762756359219049907657769145003013503139383758898047914357174726351875862017111967627734835569580656645989051142486251693830354031167365769076287776464215554630079258589302628688812425585191310177626150531109327928796847962320859821242767906742195095762510530734335612585581283401340251141613232942555802385784966199255461545955644e-87",
    "-4.17884418371815393013773628424493306247893281585615940978439519479919805806997272426834282050301753612744583745991255740219134457062257868592511388766548721947259010622504408241074179079975076503807394864137939999625442118122489469052943857547806447041012217218008102133272319404326889529684840061634510645742452275449067339158806874152585203087063148512775286454379616779455352077547058847242852258837062328762600689346563503890325602771572029461260e-87",
    "-2.41554195277595616056730371495642870761121153149491424792379697625029431702292702685613899944586309254373408593271124757980654333773363820435867610461699334253343566753728712884371073120646173365382232716373976624723852930501042449550889196315676466616721118317521587757647164591767558115027434201403722314835288680517223451890716043077769175955254255162239022545920022823529999521284784964731073666067078129813769473225176090164317241825507636817909e-87",
    "-1.14691154895304315036175984877538027157299310193837960625524981764839221371397923708756445913523658457653927446202186095041188449443741288646947269656580338050199937314679327676929685176011898731560928344558918003960177638684305194387708105520653155553041743374589734966448824823546373094172946264733039454516988861909970012544012420204256902303532880133244252814133332196698121183349432302115032132638359209090721003057230182694964853878487753983638e-87",
    "-4.69430087472095194914562401440098156845859528165360289013816300221705911941070378991499506244672984968967361265349943292616048453930009374229706676238942382908373010532943351756621046864175605618302352808405575850414080740257636739880094858056289845175338612736907962901292797482917877292671218173910287237710358174579978852086453169269336985067969250349327436111831937824099046409133393247061260711342853356601873900402885252028536977545454562453838e-88",
    "-1.64423868067238662673450541280133888099129209509758857596191780818651168826023848100571041650956122149498415569850832325426353218247889110055774022434797491045531451756374698196004188065587619035522384567175609540262311153257748560885807124688079756238493503302986345641554840827201978088331584955001564358278365765812850947084664665768792480940590026992425174275839855290879991131830829830034312172349842375884060037121572099307544048480379147056261e-88",
    "-4.54842435567374880313764947503837558563368924403459755330038089681162794595521605653456420785703468927877012073725526550696758227924831964184324960204095810114050936049488565210947166157556935928309146385211117167330611533362795734860590004166099674311561636049452192279279658804392180325463768814685785737899694045303836226162908663302701902667135939424922567106749707379979895737548862701267990519097082757277819816472259880556506570724485129815603e-89",
    "-6.29194574753753089963758365024269723531960342543907786363709667583261076162436459368400531282180511607016250179706408757522718455015045341000298307775773395732711567881701136039421193525007234304663066213974693340734283426964653946145036763696889858847266834556296031628552995318798295874923931125229170965662894213407624824426207817279664495353864741835513600868957586982872485347366786560417180263503897946938261572585850740207662948085847792212243e-90",
    "3.28323258941697764936016366910756554316242730705145268418882791293851641990104087535165032832774161496057111934455404038279391189528339250647303689530491867693885233206012588621220359840136925538164958980175715752034762688124423385283119274244130337330054221302047096737719449305405923681774334487203206787854929174153864579290419442156285943606342498953741929515175023365811143366004696518173544967045559371159365410194517420378552695425937460389781e-90",
    "3.76092623343333596951095459465763813801057975453208745425949651101462127992360341626012560794210656317552155118837076983522481025477997980517182487856531245854566669818707810954012743764065269881487911049495371712735476195885003257511334648538265177186235703099640843377341075679671665676246943972442213801505645832016578306230035519709656217027633474582112128275172635738216883415519765689000931753256208860565503541980197915455203536927219630707895e-90",
    "2.38704620122961412594991214991511027172450070033202723289761809422461617392652133225290184940761059813346694564878062303572239975519269769414610594354814725216668761995324415297465793250451509867808295195664974696955510207492562288986686006928670213206962107378623933157553165096465108373682048336624404607307013306255366749901513234693088172906854478397365825079790724350850005579081229472491539756342678023988787757659417712831921879926960301688891e-90",
    "1.20501515480428130649916271061986619918998505062441530095186370663700179766648234242520187587949400295567640441732952634968862955797751091515992701673959313030924473776254253335883592835868201139600609473754044963502801669268858832892286912073395777616655275357117704856807153516358370919011689478012208869795245575725110922003910412613671636620246972259250627412161981376153689970398229913174159677618829944125751341224234428427542487720854245947036e-90",
    "5.17820322923801689409434807148004078854279061770498657033171662680959431895707360573246318590761833828440325875036329957673120017879401605368307277713219690439108834100600501134224586036040377993006971375788587861016015285475829936999253754757390308178773198735248218315069506830273170964095863169844674190503871787770836505640994290516878916536300720919002870691615181590469870844146769973583442861536475831996622521560364845773841617550302516808598e-91",
    "1.89690036646306387675574256032789608655921316972924087624687563567069896259280080821485547212848395354934322798570955913772357916705274129744504674347544883746894589691721930358739341696089167999857193597989847158246581558483030322015071643660063050430166550703825046644104876883795261886182442378039278391949567021047068813653626511211413465314406399056727201208716065800741505178393507069681143964179660963638378349415808949192707154592362531395451e-91",
    "5.57301203103101384286186412038144148506279681167104669894188222445313342650318029595251745401185842576033849513934756189495656093988668898815084978632372740859602460622992898881553907882393837554437364955255492980305589990821334492658776112797815162124563652755267442223084146570718066469706206494043309176339090122934876207873470660088855097913920079191985330242443382571085278520486160634509918992645419961703079791350039654457888049371477222411221e-92",
    "9.67517974275701864250830400157336935937593635298594029826596403341854899682109675341320708419767077021613858346762638177703156549986288467477835556791514909022895640930416546732009127809609383223021991927630925665412993867095596883923948359810625955854357405897628034264078479323251648221125361479638277266028105132163519739245768268657535854675347388096901068898617335088740848688604462391820893665547555683961624350884765934878165019437251372859822e-93",
    "-2.38879603126153624821748612576255046701812868128295398886058559066707151560169328621382523756453252459154922824304759374468200140090898563235065721434751206916069579302904288173247823559349032871421021811619716081483364745878676352131086956173079377911595950455902777208992094910552676883557175360261632520737905503410091212373706670278779312850791254865472523823941147677753529882095096035539866000409047713199859852087375873816770090101181380312062e-93",
    "-3.60464216958232326752378677961839452768185186476699558871118338332997358793735027382682562213382623117434751685113371565498298323829298239637875329485635025288441978996334347513405863536220708194992378669353277220592154331418063757425649503467060693304098663938621640666796112982136844371459075355575538002755185905421799417061220215864225269260579592400349776966659462216339651546856270138941292412232218009231115009044525629199866002054929782354997e-93",
    "-2.40505534774040250868892627365269562487516407228941477777572370629564491958810869767032358916210704197272545704917571930086489515515090280016121258698154191979980833748338260496568360297820804140935429080882371242795289250679521042697311469818216148390016589139621503188048392471934752809980913654894052828913597625855106694543111753275455465467287429850850845631221071459941573767608065517652434898735316498971862346697129166926769231320120142206293e-93",
    "-1.24690858966270110080542871952902144001589448587726649510531135685493001586028006918777830343372878369285595344647646292108223111438024853909061944399892444066074377764237053133163146214019885227929857504732267731233732658631308009848404750369303574715214901821777113378755092481197651859314300569255974291482555854975440071252106562836906519793401317482323125527624187683018152060419594565579749713236600834997940608315471004996241786198699122709700e-93",
    "-5.50751409330397823307261074023996720691562321051244707537559221676696119383792434660539457630320935455672660900357111474249813112910528089085837381301745710155085692234484903493084753913531116558930102785539019120125007723781441058350095225976021736323898803632256365072768149128648766413322584765453639231339878493254679119754215941186813460109891824129173691230150766613931087995592591875851449447947535598334103935842515732699834804563695925466083e-94",
    "-2.09926366698271105189016814907551371695887402017496466429788293844129142844005490977825791589740231476534620639722034267288460594483138681232381579532111627547917032223843042581481045683790632544108079739263477424757158311751848135185413256703060241491493238148698726752200857853307009743095957002886415213713922399544208010196254610340308434370081527493192583794928770631914538552668994384621366865945663225557330633611748885753458022210843096859819e-94",
    "-6.62425126498247445911684763240229255129067245761614234873719678713029118411833935802488192718877698618501121362935855649931055486069687674956837206503863255509267607603246866593603100983259094791939114142529833591332308348783247045409152310385355760389474373780265432961835440360979281230119293983396914510180387256041596064237406677269967378307081451215040107601136756480241472040579556780561519036676173315548178266301437050993917807949116976004516e-95",
    "-1.43019971359062176207717134839537954760924318416850861949804558644474469841555367127913215835117697693203067143572497236431717492147301876937846094401364811578452613367520330867010109376907083830254078785083169991518054500363708839735067675977348770653748825206729504906837392325936359941627870965360561031690482180405562951151306902532808348965994768161928864075667192532536379585017734152700525966889027127445432507888676862833192811893314489228484e-95",
    "7.10095934330480354715029837404647190166752232217391131966621969966963647479471405560048629744851201960114686088729341139571120397708319614857922315314498391159326370321025548247129270584747947906442816236522041834209162837004315898925382397436149925955187010861837903672097935219503195904242673686385746522889188252951604872401437700086072217273223699283871950435441430662563910185071884931956905813080260674871431426056549436995946752521702726117521e-97",
    "3.14432924025139125465065835710920660672361776174866723456042829326791764870756125552761063186110367811589299820766659210581145049720534363189963076153980288088975626367429446903685129943702389292920554820763940201169992795139793022623109807701863524991073084192379813271156675540232631791527638956125912189689201052706072991107460307265280987080650096642390503716458693357788681814106053216399839634383374328746358556366008768525296325092971860323372e-96",
    "2.34402683560306624451592500588263591330319359777851186904521277979787777647963283767535427101453865837996992424442809050682587506823110432589776309046660305612991963524229991802678682129975266536195660976901066346561805766432354813202037192287931215749986002881233398671535489772040375484204069640548452088646562455715011083715692035294989409667788622550479296334427830950550320818228856552480081793727330317148195172975585507354872539496249176128671e-96",
    "1.27493082176753351411522623136343077280759701850474730417912395672271524459487865005386957837804218656601062562391681468483413124706589765956548388445989166282294284553061930900277451435074955684243584052771544205738152192893464974036656641214702608424678895569859425903783551540257864041633524017319161259935858447640404584883045768391940547404318775063719517446775635718641324135051421658092904297599581684592785835718314179522442656206746782061741e-96",
    "5.79813083189342717861137429246867146397502134709874423732210593615857596028572268843847563633155445066180922309279488180843872307255895415931843116116902473903580133713972528996434027122112474977907023380852666315091975881013819660152198985171666480813048220965345485185367574747266600732673823620659239879849320222750329217851823849425980032567931129245421956253461553114463812132297637115813462012043478666045867329675561807710034010678510118179278e-97",
    "2.26690526141097208935291419725078544766675151951974262761919710291132343260342051830851035068478542542467557215176285117053562546825363229784406413026457632528069391349551940313359565371213384817969520219380819489830340473372050009042492407298908709642075831429152824322102512370614648200832895576705400884951329570858857975537201123801419592517969711932811132718374325423742279437610044760163723242495506360524381426588489469156642460247318786896168e-97",
    "7.43338514354376028646555533945570118374715064086090402960986679246280410771564964808355946168322712432749547964405710610727825232743427522093977636369865419735940585646107967118210031170987447355691263015910055356992532278737448745120974730475262344712214819423561347106989962855653669775628318268148589582798562302938577975430389853346796631752720088206680540465986826762465038089290179341795294766426875240669818810161851234123920779774144432869452e-98",
    "1.79349254206441584956538618849845578987075116899937619658640364679827461638741290940644498355574352449658210257286784975907618186763241617730410301278902405583414364870681986000094858070119299723114907585136877036288191112750724558156204140558346659012981447958055723210710570245682236458219482165498679325887737792704713194490050367815729300772419027723482261428196611948139112110055051972128155948400883580702305412980782348877780618060310630977246e-98",
    "8.41474735905261139508307798644136575015051753416234265919083723978907611900807618066411971654131712747605361453006016174906131000169709779982744494556394803401864060599884911935935216783439582790727030325248288876573757951574379040596110845131722337224488988728442597454639392442964481912463403237158435436261696780324420326559895861316726393707520601913472452396900307159021302700374775936557343093145676690325069798653709839987495486915889502608657e-100",
    "-2.53728291285603139327599139388199305873268434578480539419368505332169018432388586161232316775406346241187055023036863990056935412377377231069613198674707789530582961968533930054626949704042683249281729118259166683081384294166817113601291046595933165330356020715698640823923985901437219111387692316514889860490576993328026110497331074474809169341814375204340084040600063952153534885944716008438348182412613590060452073247400562068763966095192278414651e-99",
    "-2.14697037737557141776810104573845955431053081433079407241832474768873209184622527747250649296050357942441566717959099578864038785368030220188745417097756490783196409921194722393263030048305329015181138368905319584791211786987150676382424193608584890808981747502242818470472064526455765241912436904889938148494183771709950177171067855894522864041271124936057324283203652010495383720319031418892097459108489355362130459144109170238699783620904788114542e-99",
    "-1.23611950540854719173737423471632635295030613792521997421608595338346630386168810294592950629517717618973960939960374487393549629592169167914575232945011436477274133569506608503945431205835583987838118885975447065806527735044316606223458251855213889289374625453620275748226670067083968678640805829723803508947415309462538581017191086975498662176999032953147553246743868274710669449635566065149549804699876652745163107179391047617422132324500323346583e-99",
    "-5.88210718837215555510967005038700023401939905874438891134163831256852341683820191400407668954673603757130950890335595199031193723502819171630329238411284042867306867982136675827862643046891449357014245713219292694965758128946454560959362403354265812847500873494554078320905932940649526551582445887064672511954921909015047320902023646233005146817940941457196071215975653343840861873924467662083691088334511914981607408482068984815104841785398733107444e-100",
    "-2.40963594894447710696370464091479253154924174742279348767807303400049669347962548246463804948672716687229369759423048066507192075178462261411252220831591395415725605928613033221773249643400571965467051152852155831143692925319151540324518914188080413572548047683986590478269725246791190875527474501020202595815892175416417061561615467724011457442179863387039643270655444953688375700910322008083551309179395510315538682577452664545720332319141284419678e-100",
    "-8.38205269060269837246632196369200264655735684033975119142402669703703423516447852987539265962273139655879784381153311536164494000579446892718320637343731483546570234931307908355032316700953330171655284441793985954701912567784634154271023558641618484095479771365999530363662706278860410029561543596492220992712986802681642020302278586642305554489946642781612320876880492613839341276556055234616116391150914016023084198716145394546125770776243706678811e-101",
    "-2.25779624117915265117572507331178966403949245063980091638547568008655939610674697384784258552329367025728256074885492304852987468258950309975223600543907894996265759586677951863641014601134034332701456585987819908853257394618309208481630472937421917626988551924746889935122238235092867407322809003968829718199568816777382913079736057121647415168983463595721320604879968266590667836591474036029252840409900701559291468880389621632670274840995639703762e-101",
    "-2.68311667275306764091081216411750845059253044308716305577329637218843437158383936787739551379186039614818965546818953869108442884087141189172657991385222044802899268520321429684300306231732767155893367316698772039845902047366823332732253952520225996884431501714172395842729192973975558453178975033286311158973569660730880785268737421860817256072468702843994595944645255571038232937486943511607123661665895950838114519258736583561940384316499044877043e-102",
    "1.94063377346083993530684674255439098331679758452924502482134856178084544066369704080856906741904153306749826433619553294486295033869899857137877585001740061014792285458417141784970090745706592382245620974553746190015466087794901420662841203257850307989489583481993822251243217638318926600735189924969054399226972880303540666893208027754994901288287242028003744309346258511044063492824508719299813163034680130809804370861939000562074273129130845576678e-102",
    "2.00147819382746264503749003223845812436412926927609948721755318405762663731636571093572098753840743448198329762314405779806721201052126359525175573027890471843416687850352685723358032956769862502411814914757745329936849090297460289365000231196389407527620822553004752058869814887410743832078034090548724969162256906734595900213930450557777970549077842828956676197062425822854757545119148636742202696115099023559913321454585779401682348823055026429366e-102",
    "1.22245128137242040449090818958299185694343324675433639398340159319502781421396101385107970680495538874666169043005531833364566201103745469176691002932724669159668178852734988971621147540135816729406585858897398659561711110996105666993433295945092063997173415788027721284024936230427586316932581719743250654927381625751301955501877770632979819331083360641526028788008704360610203676854018215238323059900370462493028736794361845926878462669572776170739e-102",
    "6.01440723130109989196327967663079025572282477102283338181987938739329320646925328198498875861059774912066760258914085295872485698563984009125428599622816094171368179140745034531973479429724108523839527581898024945486392391737403852323718913621543732963610617604749031606740126886586059920433434644899417265074357978601336754132866777251473096592956758381345862191461252346868113773137749698805159284543033407972770352536466047643039141854749813370416e-103",
    "2.53793473476698737443166476048843808079838975637396787767332350553584231236723868564654345327292722573102956213227829587427235393291135982695982749621016657856008915471556091394376272904000964470345461728595050898298109988001234707489946145548208450505369923338412742807229836257470620687666069450025818725886766188519030493390143939869537608081876063080393040816255244728055104988037104716888806331462284351278010030434734224291607444007395490642925e-103",
    "9.19094584395799107357759967693616950789438198139479010928219430818876753290242258199686679525888361615925435230547518017989738547140726375591859990316490199666660190881416411231724824739324079421605558825090875316490481603403668273736325540685702255520072190342674995382908081470560567594754079006228880405885515789927045657929525263620647263235377408221098453696230662863991607706716379863874119957236901796480120500929634762571951591861413898641046e-104",
    "2.68584415799524394469334033242835282546278636311907705737948583660391979473762665084656512490544848350554397339824937487320819606191451260666261245065035845346882059201603885399471030015651827690890793875870105308049157966141677483259554071665768920075077989312228764461297573892608233268339558428714419879726537355733489278376098243553073744360305513196560818757608710371802183838549766859957270197458206304727744427781887085735797346582230514759602e-104",
    "4.66185673903735438973839208533763777086408594720040227653763908303197488603764134686326619564711163438334536713470854966631977337376915113804334399753415221432203201024347159253547705707553028402230364702776748694708528106390814404468176799326888416055078677046095778789277111311059946625405753708154808322886490879815216068695918283582982963746837767601341933667534614806421511610733895581758022331577232778678211009521617824581502842940085948609502e-105",
    "-1.15223242169440967752115632564358137080564315787291359760119228803700122000269570313914807580568650901922583518134565715444649083648730715151723590814588716304173597755905725507454176216124034754857997577717270572711248446454878459856541436437923211546197511066213520729502956171153393188709647910354324941270379313784944583003452462849214576263912042426899783738295573221302912426959044695472270613784360837934198912361415748889130004941352575214955e-105",
    "-1.74590343882786439279969431045841993626520486211225627375650551546015900145432861941297516021795460959657067784419013744179862078561154806595810341072940557577535311284103484234712198112447132561770549951128242842257244676424675182688009181407131637327932042691814245494638125442835715352748023253343232749549626745748130265191578663004402495492200030889063932698922022490622548843978435194709480578083428045977174895610293455785525201975603001139690e-105",
    "-1.16763922220803855429787149150483034122399469290515742751189195897575407067536002065183345887880540808027670026232780163378543487884158932985396623663270625427026365193001199378771761398738108458350775437658167510134200576440550944600723040622995561217689193745948641387990268809414133592573105847547381917929282100633229138102150691015319145196472459464918082908034572150774842086170277918085556693107739186952572781194375172849362051720087349542873e-105",
    "-6.05029164296083631674745046741218808793959905739196918198955023992574411737965225135218541254251661563110867853961798818119045665358725810794547778687510020945123559175536055869490834880964900489525615333355486861056913313138700155745425507580544793963881424103475622952894055698759384561654358081324856550978044612619499278627460801313003510288357062694272318069563223899598507649987076374139248835727549930599309251970070114555724115754963278867374e-106",
    "-2.66078269813957309330462518424635502416802790667030165508409012095913450732490043709335762852332780027980447645915541685305817845931637110426726254074432144002276168991130822813644248979969387910485739366709542353316660523951227518406728438679337112715339314228343931006721157725451643272224393433857224274686873623859000470700990512627414880186090635100647184431893081250807646817894235015241204672361393613624421299910595802747380231642254941628004e-106",
    "-1.00584774772204311667587294821563501843842647175389183651359935489021057755841212823637352314335665639646176114766504318862596504295612744918694333979552135616513360440838875399712353916846722087781513923849770221018144367741428360363671434301241459621159347401819713100320425222899977850411148194408648967671774996977455289425688863490053515110564920984832048177780847655371460518132886245128788690524015156507683239782712281817567528031364978012999e-106",
    "-3.13607539764199647988398728204599430691868234272174464544608114761561893434841809522890371617285032219593932920567507296510296678072202677929649807430034844009717628981467723156358570303604363446065963446069230877291177798566177559532301099969097980528152919348026197057934875749899106067087214688136397628323811919603562303618534591987121789615762384957286585893469176597948900148538560286352201045062797633902313206506697425240259922187141230869364e-107",
    "-6.64609591990766683613075853455149095521050861302936941073045213905289830358201541738359805954057905319700844728915902681222086879177885228631683417140076675284645783447204305705343316807202633796501997617852894051435702129792172753360286556529256633064326490881152043216172131400454948977817546203244661900794902589083482506244311184185710959207525851160803211471381521261640421724730889614351546928662857769514589659774948823537315466908196503860017e-108",
    "3.76964850600621930066962963250423284026060396369271471429464023716964155769152950681816285077489454720708386959840645522951737370829642705180194705036977650084463973292977535165505349286036439559882106556580232341615128284847285319760189378445414933238182609767781980953971409115296950270031451471770920632469886405742208615500057583223378816330544471456909216123016475090176109599982742077269402602252177076512693215668376317038033541071270686117038e-109",
    "1.47849349390046389360265141889184138496730368763928288974936233603410211631120101137928704807615161649537461312565788746497962956387157144983714422819109990203420784319142486180410686145274302284686276509143695052769644046666241503231282007243657620749407775733079239559103930967805714972778419525348291051730624616454352656355494379216557822663578106487484516667630416921394974576745992500935412563089273004737784975671726753259245090525650832307057e-108",
    "1.09215583264453211509965320447774705721719677555709741599057601923447536927024087459677968896813929513266051083860858644000376749793162310570421291200626380200514146915936849895117878352095785626921986873296067359630282336539591508563098654176842883946894262764715501797797191894451285409311316504139238362775940022677109923873255041670630355783221257923562493048606019231736156965162579325387703243868800524723110916855786322725524072891684021251711e-108",
    "5.93361413078039620844599952442473056963870102646513075401692795349496913849673018324509102015426510185272210001612366060352355894070692422340220631159919670333512078896171503284953298170745410663303451835576025599618214303755590096351752442131620657720455592193458559092738786048835282911319124913107444984459528314340912901624641509839914708585922506866134782448931805466195740302630088901985629236203337628595106072614875723209134794171025788509414e-109",
    "2.70895174414634953629273799514153757110590928446767855517724360691927655490795902005836350273000298289963206692108812072526313125895223920222174178548501365077817593883538509022763244239651290861797184677878402617487318894183700938787886277366495140359130258734239259044555402171690401394107637751557026175762516694336927116098040886140076285529562935723738362788731361234049301395619445122021211438809185423716090344460887309317864094623882322551556e-109",
    "1.06706104704124993005545609771467504712875999974881893811653534166047435752926053807702956694782788573863877215930975784662955312818458507253611005429853700912280447482584762593110431831144203931667202387642676709778320630468870335448294081772886432264561737558450321588090054742779836939623344664275968013004774312009743172448941723909648564816513222553340056645471600826496120804328827790829008118014742744084102418147738236565374679024180121598673e-109",
    "3.53422407068822628955445192988664520696574337721306183429054017128428919663165872081146252152130150323561580380692159324411167436722555870197092786766447300067070013197766377262341293615135245602556043711595312993610673710889432213063880748430322703211558658069401518654008392956874226900362103055455091454366518494200111433120164966480751694113226159621931793349936834207743613380163399804232807702855987538265433257079164207703585759715822004869836e-110",
    "8.64674515962163301055876182614015574934087889863843274793110699196043329669905536251263152278341190613552903844611407885767811645008260210312336609140297780946324882240927802713530656562486295121559951691031795899343544868665624495930230459049101653727575779295915009057935934594194052536833435778894717237172758618385975117580555008490125752926968998787091668519779004347813726698983278810547123759732507999939529452464857397531689139873883935095219e-111",
    "4.56154277929111445553735490682992222750600425585738490087684575641926657189845211125311122587670950433183326545007547114636860035558955967279857466812988327262824570763966300519857079264351488998179477489238129617750223091377251566474147549901471003153456885749830183430146342454269951580315729806130855078939145124561843999023941289877626142208696693669298072163164276189330483101321870844706194379999712045110986040307153587021007603430351485991873e-112",
    "-1.19160792796117223370073790821806167513014959905357388788058468515288184155715160985470745986541672925865535234386398194504627518976138026079461756243086241548629037708753042920522226727076177122113757690796304864266984261396044922424724792278118959212120902912254251710999252545237069289173180296108743881847233613086271896872894318213083079937451886093833593502886601533521779662325852304857671951137655639046024861548761124207105134080263102867387e-111",
    "-1.01673704258123387843882468347703527550444686209023394952107479055044386868330979006946578631282161983098048305420069472175945971241394955754906507658809727904701910066881515840570528409949978143010104799245480160804586078569389323358718543609820548846682865922457271219728450967871579587513072985279041184627311594687295137196325705277743144589820624445093752408587576431419248149241626348592384561758388384821566676457222290672504350175282231423744e-111",
    "-5.84225063281326678596661941566588464642926086262825481229978028868733853066165443401441340036530246952777256431556679836146195095589607774622932379419155578720206512418304789057166860686257977427798864661912532034488562993328124438761088808556753680841345228356183245989899085173629970172797126131418350748824146394792682047544879062010334807438303631789553518782567872618711617535337851764325651418483828762182141207228877551153734428852810125860974e-112",
    "-2.76339571369962754138200506331587770153477601532320490232899572003884501340644465612580255916624539188252082423865409165605190676134767365526020548767774000367868280186009514848242255575170056733952110981496112957661881010932563252582139429324183407556844775261798745859133419774054945036867032862424089178385650607587561236843947747940431976470699434340027750463807688220045651882091416744422043663608724231024944952725241278191691964183247368785867e-112",
    "-1.12323784467165068811340701369833304466656609106499794088551594295301845686120540558764662197015537260102614003039138754221503394641252045131020695233285629153294095919019398946717771655037670867801757414616824008048533943528249961898714011267068179267267126159021656454375902429499251147969489045674575739863222325675642299898676426682477254915155806725908929099000256671041693965940706076034120921422172048979505223082324347446789324904597309363565e-112",
    "-3.87624773212939363062862607144481520441530727129103195446049038688586047691437897027178257695925798816987994861537250640891508406040958138763111485890295475034687735449420463077233644336446283113194639389685039552885329394539166372377542250175124670037215636308899318074083040012354204468157290409193929115499432626364123809679203133727145910607954897170454280790684022598980576255370204178070389092711237310823635634262172307809681645058880533124645e-113",
    "-1.03685688133426938397133307304435859185098151665996033663797498651362364045556605238608922455869049555499066350530555555585516466925243839586212393428758147095286348317049981431319188996998827855577822790422405770911620161204015777104150154513271769394635606401156335996735914704162877382237157790036749079266798176500851814967218014054061709246495033986169912893523240785168187587316013282191214080451723484517511993446715858616023729384764899312104e-113",
    "-1.22353175753561378961974167112816460457420917043354174452366981757521001109605800028656773958483682646137393991544633975604978500695854330294947590305804329980515809145271493662941436880413114394879818608730640342789121538237998587904296045660186125312047340513564468258876615096140657376576452237969261427984490314139100468736535000017667717373895719477977681363607074370246726891326697684062589104514716156812790373728924329895864058187027131945624e-114",
    "8.87905118992509905413112211308069801595379756554298068333894533191482135907773398437996615628846443018878354276656088204943718771555624084208268779179258924575179030978448128602067324126260625312903926883100054496226762828222917232847451400603851240549338845530162390268946120015132737548467733549900137967164361742488998306850081407908593583917972616570620922043320469421544886536845089916995814301020213752817057969523235953079348532726654079574717e-115",
    "9.14539719855557065335615299883352980608129865373870202767740819111513508686415705642125212839003722113689869302410475818819763418121874597045768385358010139273790068861456862380172424250423867099604396519513987635196005331899158431908453872595044085328301711115407580893385011780037439467283256052438563399248017210485432294465100246252607179335398099064487231631183753918599982125208337762903055627735643910778656194071895945216464497082459564357787e-115",
    "5.59087739002893805580202369539430995964777091756537172239788128289636453640519753715393990395559064576228442948514590057912424475820622114479460571405084545327935389410244208679941704739881335111751812350981508037430231983953041967417139966297767313553352178071951894783536610701397201947560049090721335720972904435108486279553489578554206771051499487566615817865881620754615087847585549049473481022359463892287859509340445014663521303936256875828309e-115",
    "2.75420463691711918549313883350021992451183731818981830968941498138395352062326857593180384526152911738485513486188172939498341304524087759651559626591162772370152717078601312126655438729023221455485056216851392555772128447785182498697549793239357736420394633428445553428664686698752894935464909099547588011053358717680964925231306006650096158663212321363796817390281181628528344086190464774209608646198378864241971656579873911979633535087892080545563e-115",
    "1.16256559242264457247435559138449414275113777580856369357983133029644065601595298139101431480806672586663890950018078820449931527108717077985475383445948267002204689034844642710852322718543884268242496715594379451736293056565861339773962575380535778897393614446181200162193587079188286007817199527565976778564175652905255003270176792072220508760452107805237148179894630512395032053777937325427784877228285692697985143149972832789438689102340481345933e-115",
    "4.20181350469359670395959427498464680274074789856812521489193384838888225844993769426369362074771223931107680307990466662360256551395242607653741911228919268493488320870185614895496076673878015206992772806666751933367169699524086833480526023544982945303658996344005307087003591440842731428907485228092492895332836541011328782524013228664168251643396760441902242053355408937649877892847680747542107404354107192547929252980324657018095042505034549944075e-116",
    "1.22032836907342523816299424657443129454953578962849327348558753770223827105216068996656798638378956629231840777194580672302087957855883122336948993039486791816017386469480363202496799431043904308864087793048469393366042517590551847921496073938021544941455542412876760474418260533105656040466730838295685409057080468278091735231120430803506300961272517466603191362643564043646847055111615444830030307313613109508317874341355942377532230429159917431814e-116",
    "2.07520780136734152224441991431533355851692325440808519460345396550413327967657977655547722492426537191812918234148281520008990922806880020838621668869374152069166371568293361715468092939302422062554641825393721031448984161646337933892164359767254860438510633860784524812928645378856476446194943647239893792779145552829552100783386081824916998019311915006390348820329978705682550394959035422564683924708505933732222009243428308443097699629756589684556e-117",
    "-5.46053569836223869164520670099341828540277995162408076234833988619482208529271509366413921953006794894330523582931802072064516794375371277733213815685541219760472054455989494200767120253221255556633322788923233059632284586851169355768758428876713543009626170451741205278965039902296596332614288676874788965120873112750808738640322639279708234486379272022239797166493247237623074195058069591179140938375481471955005719870478919973423074968746027652240e-118",
    "-7.95877346196018952465624617576124405123021579511238209483228950645221129018333867886552891552632529571341241954704125268815719663752697462614753235598251636181196094655140617518847473957586729219158880149975172471593725843861040842407191054406064477157064487145808711052944924152978540755180649972478863725342963802806106181900354281276039717693636424969470711158379569186495254920791857979012835188664276071001416254911189188934039382310474998257602e-118",
    "-5.25584308888191761092436619860156540934687095274778078059713117251382301098037867695369803743033224263794397512974093027785915408847767884632295821567142400623111582841507605508063735136843420452347961305254549664184999235385763862123232683964286145674843426427121082519281027572207530991417737039159239910379201407107544193108937108469808391805699680369338507827280473795881859108017983817048201879922432526355772361052421101795249493231897773675936e-118",
    "-2.69868889261953928689845672608569239584709993409112910810138843916241683229993012620696063129986439400103712807791658522027480564584923720017155543903992204828716678547232530268501006065929545271472090301836593278481098363751927661597577980017452364314349196046898640828043990612312149919250456458285086510767038504915204570783861907023209514987982896314538518717326438084214560240434633150546870961397473064371178462804159537465718282215483242759080e-118",
    "-1.17851027984405831168960906827524783983419513318201775097715683967055229207456696096486629256317075364371695460726634436517890461880474216138418436416594514720619796986554647934410554410644866298848672090761786083756691603504950065609706076368877288765264347044506465412576470196913575799626902943303961150189429981166911272297108340048371257545736050732134564858368859082955862073627884396837871273339444389370964682285519955318249897234776112004745e-118",
    "-4.43113638585645909009078819999617722235599771506881216616695388938678007350977833226488038915176143452181634820038081200109944369011263960792259813893589295548475256818981316750163708542180230003460160299253615175200131718918458428335988140420091866137937505979010048735165076881275967822055042027723972378060373619597730908458497638736504985099353518662563408983196157919722024259460137843595324336586652898804979131444034331517044429788893654742987e-119",
    "-1.37489937648591736830439482947233377938148435655777020084796142237708429134412701855943007777764131758173074704342973931678100193867400066302569644968139085953226555372717340649962897813335484820602728383336815606079905274560492992849887079411838404613921269786846018691588322195708666552977252550696900630676122377845431533887513457484199677883581861216236474552442541135396712098962134924809321916272777361883945403095192702314460306963918345691529e-119",
    "-2.88648291018310697338396839650532790193953628960956426235142482974168574565031528111458941567620305012289512318194363915270304474348572677296923833976258608518932401290409007169771244190938869155576789513085267592739115309256813404893386542578177737228919189837494875093854474600678403873653567851772805511238600998009281965355062848095317932820378025258888930809270197618167253903079732057959149968248913605776340793397869647206317614095371974651031e-120",
    "1.86431557862528344831527676440441407197839551281548560793620278284607694658491089882697424458476894265605362585495393026340254967922829799234615431402404228340856728209076645044335641425999993227534217548796308259067151685545296305030387580798083955355568401897019530248563240527460618152077716418675120715605847473061152122870867333981107618878042666228442255360025179433936686972397292056154365172570060996305133685592500726032638168046334727437413e-121",
    "6.60353532564522826177601211877444526403381692598361876722321714849929428400251641701850588478215079853450807265287743277739668641405484953252128220186405566167851951251871737390152965997018976551380460124183790394689114615293533864560891532786012170035613258441881177641118925127089703589359467004808425271802043759535696493493218502413315910583240439734726883898472782297388247724502574581955607261126791877977474525082965594702833976826816173291824e-121",
    "4.84227850509858024050366099369348049543382457928871751706899883452904735897669394202688029917755258885158405262692735548830528488117817701212356048209505916986384197999987495300692174739210433701425047238996374811915239805539135300480282019921813816862322420451593132357235592720397506435314162270500935886110096716209070463562899708554453720617335974877460569740092351051835698434250153778691140640154288172864174363923760092872220640974940132350885e-121",
    "2.61704792969289622625587474114694027481103935382791664081436177151702660205840230704246606209247445494244604501654433098212066153564077317611512100440714386661150387571927899435676260253357932328774535771860959442022749776278130317699131013868275935083172955740816399633925191303799395269173831222491236991646369362125758349494249094705425399669112624587600381821978653335161943592372224559681610033084045058624804298685611377095125783586562391050126e-121",
    "1.18733926910581507326021211853107540819186770052849093728468181276208303605758647364465471482500856067183146200374377716025046849499874833979134360903086384963835806462357089027434706974199131386981430461677428318291852528137736371154000108783308790836295745054157597054049679837874287482955625499976747853514036776669199654521390909909244354595293372882298150545211251752630480840049641133144818283778490187974580698605744655883112926445159319316478e-121",
    "4.63899573924221451537708074126189383304516167676416771165806612708465441051599609980196309379410208849888152785150912208086815987148643645142527508893688760453077540120515475892418375941794204580164604637259599467697646803384676391192738340648869768999483253321175173161813336359976409119651250785038913744181004579548509077707506464372941090551097785365534138463095011793027666667926588081419061554296768916566366416018297350890735124397088445811324e-122",
    "1.51978963399091740951515944158947884364718675217452237805110925087172415772306793172121693389969408508724746840313790770213062991188093297490516951109148234323691815479326745173620790157502909341722594032221919078656044704685116995532244411370919836848321567916026942110759806595814200869586462195884743512260982038863948008638327883825183059879594563638553329159518471842051591977100404760715176180110488677609349584322654092344731714271276103688675e-122",
    "3.65092623717923842342722148329341314802515275134294274206806183905459526337308979014685474606726375752337467846454101088575461104362260144947751321574986674321390982952124920730013228047203896498567172058039456849496798392297921340727020819983041679656528599880334707420417691882990715698798053618311617645902359527082456614507684135764391741209146732426814275444844807408791635178695031755706448092522080409222974509636000712965460162574791763343323e-123",
    "1.58226978780996813112961018420550457573148108959494782584800517526020959918294350277077620628846559557494729190807238453937788709434004090794952238467167984235861467159671501436151108407538311529232355912406134886635734038386165268539451358129376652582247589541943760222283691432438380924344587208579612336511070348801267407827045457762246098359385804500709673349453830733100601434204353837087765421199512183669652769557160886284651053636022285460093e-124",
    "-5.24155594490211707378307829969221432753745407288370537525906442182975216333029853272266937825278159198754551710541197935702003599704086170962165654966954774748172357747707648597771059970971307932652750469526441311280306550702686622758725868746363592066489538084672673480644495690374327699036155173043214808021325537816574517581602020551500228614354027642789213551044166972163422994753594966261667243875490547469030887248560514445988111716528776251848e-124",
    "-4.38222049948738258459122985869590469546705272236635693440706925013553995975878993184231845997888652010254523181383083421283546812599829659767838651587103952426636220144215584478735894473083904693118383045887681422208552639867634567901112865670643752010209834820160966924169755523323982644744444432650189373279484195171371011232831100695095495830466073659119894486675995751415049499606774404150108643669572944984772926915246495796970704957771570241324e-124",
    "-2.49922941187976003872622259951161467418969733070975018227038870427291540334505458619412141330956711792518529000695670609783118129075354731662558371656343100445552575970222420856616189450833202031384472730807894010318239241427937236653468562535450726176613942385403499277153213746846617715608396267584677531691806253387565565954968517044275494334304463089375632285140002464331993661642598553003888757149673172599001141412187876482335843983597632064306e-124",
    "-1.17816769586343723115133515939760437576258439533807346518890652508210889398709502030766220032221222457245090154717712368749701468912393057527747158808253689339474008871446802781425150782824235443020253473986746712663177461233682006893794615726657229790046928257880622769970837560498088135934470922466473656450229058094168766390704111452231056433001837664694052289051038691250409501335375418418069042865480697001441581236379549867406193253509054119592e-124",
    "-4.78383307319563925791482448258013669524040811175619903099122875802288456671414629648376405392877439756640001976173641095887232819480782306317243749583401761660976124074973909511336323632627876097727631039797855242475035436218075850807680294231429318638774374291440091602903309850252148308762751200885958546156276507832529064664484434383450708725693593324145749638497841937378261455093205572776840044636390809633807626566805447242666647261746664843407e-125",
    "-1.65161451810064032892928962428441097171020385123709797578227273171531952325545216955235723092282652426900650425377934994610668692664700680447459164752091668812561002591111959230216697311478870687980347797750751075371331287966492826080683806890997120755911500202024510755355464827173716379065717133884927749004737729085653734030201111540536785900158902649882258834861201785801336383798503173425336451002372700735488855688521445968537992125633638676931e-125",
    "-4.42683875162438054175353173914519696577982833878729464838546119990317765022921220250194826473841769560544022795281736671989553278304412141481925983510068290605248495767987793614066402152845438982432565805858253753735772697243816014091259568936652097918416137757276436333122399873647178550607224948135682229876401251883519647826519171467836637001148279489213456669470648802189709666035223810089084055655755439123722515187646623971705197685348494042102e-126",
    "-5.29328943772014237879356615909483883960439929984254575149326004491993918714484216359011192586767117872549722759488774769147328451469975108355240480896627184893002777560841472692862639483693063076861614333047261523938082664848280088707302267664689673839083507762844396231909424896833535622274785984778143034137095683563875432467623321791106732463347227094009824585757510208520525871688716173050491689143672153185024747126516183922381144812495597562456e-127",
    "3.72517026115637995336002627803540123876273550463350698256009891979014650727832266262461005203943962769550263218365141086976478766041011697565525803034332960485328992879736849123407605483913094850317265770998021290830936615980121643561278591402251390835171654041268031750303268716142508241847785791793697961672334094626421380734495724306737382792123061945216258237010798361214663199220364720193621374167017044033533938946553840012656459918949441835725e-127",
    "3.85511559785890155073017255833670105907109641302779098963881006751634981512891539429558460864073289562467557800496708962092470447685889978771976315628628882111166721022339711924014434632130624529267053981720192059862408342505821647021034434663540553072779371532086046543765049868169715568666063727382811747152118807339994206927820315360136914156547974115950061606326081558801624133252398567364569647529933026685495459623207915808052371442290970935586e-127",
    "2.35409429365590732895667036128834798984092227418740631803829654852998580448021924829413015537900565144384389181970554886937685992922210472682006706991542117342572168404882894213051149686617888672974398817707001065449387520088090515725693409819981978643698289422533802411063525216233905518604125318879495591488768106790568483618036691234702418710579383496958011354293730086503349711375844855094115933840906761796284098487926251677727701353292938293663e-127",
    "1.15683114789851840295898493879855537006880718077763037443348944167577848777703070894702371328072683822526548376543417105441006091279031208977037988660148242687992400153439717828846597908882485689583676143718200328329712871789864052053782013604310375920147919336368333347820390789632021398767389411170849090355254541958626395598178413467256480775976916088557352772709076846410859365816287282237131480838050718620293766206700653997557347115706512939740e-127",
    "4.86958003121230334087831161098194540954954997621236483669854154632449089212459231879835998216809192824949248721714797758833184981611955353450559946598816814966388500815079699203288225057758101702170891507860843041479018086228476504291991256858428485246273514320513634683994472424994139732268353698670189327333224095387180756540893497864442455793794689552399046911205845184806022757399749124889086539891967028470418061171428302792421097529462531332989e-128",
    "1.75589093116631832557171432600576349551775456184815005828650786072935912493775780511515354282342838657869179254573166514744553061306109753776671370733770150000134610831854178624715699041598694524965190691799686130664407605006265945901215956207187288720696447934307069469973286078559481090382900839485581896357899062119679582081617708717579110831009335583436177085521506732717407578781563845824413494134046823282515225094890778467390994421749677648453e-128",
    "5.09439298224902455766518854767461578267010327021814561500962003988825004848517366030031804117560294042222148037133020709888242337552847791629791317222330873859474356997689508016753146739560826470373737067609964230381595855977593224752049940488049459318239635568889822620596731427652817656306936402236320754144230856174648617872084470426270833546838689286883367978858666986410510468296514294715152513782281231145647152416849027482001992952658123051352e-129",
    "8.69753762839456996148890156668946814683688265313861923996781002246287507473401172448332544268482237006339773227160263671956273336371046946522494629228676425787831474312860663370998228283593952805786056216513559995849840337574759372202468503792482115071998926239037070345090000662758439006249000252068160958008650785845167832462368199486315713068671732831585663967564537082870581269501073012617448153111448729703941835464749446620788808791607401534640e-130",
    "-2.23472238454543379810057570948517987102162730669107448020662579915338075694700054815595374874681903300081556935277165356582415040348959837916783400428704504838404678197051708086817415750396644482791820201970994719261176125721655260821697573257207134229278009209697754561035978510359847310145274553845600002623568213530291614115406551654071576881050597464574229282188172372736430592384879801455975016847565841972036849242579558982362662290671669275530e-130",
    "-3.29136557736216281514352248197708559891223136895898110077741386768476461568399980275162275921266186332883375031684718326465281668105158645696258275635602801867436028540920839086398843064803161382327874123327385142122409025927698689126670656538960428206883136945372378740606545422191281381249223000477731525249885731131551822452546969871231569354007678374082552693581880674164296242362369618053345050945230220321076615657591983035984156668143105360733e-130",
    "-2.17804221975694944042813934470944303009703646284850300030025336898280511543620060802506256367457599332079399352950076122762154826968031068874381706062992351661088122660740625473697976437551515608921264392155376035389340878712769695713112234667943997499069664275708458976269037601047815899420011077980631202411044629723661701330302377492648960956708070060467557757418226225927791164408373251865142772836979227921896414261425819422315552608781654076161e-130",
    "-1.11948025778662607099461929043652499251599762708084891364958289128101184811457762725777381155707039725797644288411510893712824580715030377276781609670008513712118991368625502104932172158755305425689803766391731766058446509355207863146856927945747989515176001758560030481066414024601242628640540872199736655496432668578856127800095010251600699809380197995602977575290417909332880544415219022152385609868373128656452836214864780956235981499336680170802e-130",
    "-4.88981442683535785072663378914085774875661416511742556714057098963356824784500301171318854420210197182747454953375940821992505540771098606931037058427911950395090504096172173343094898471832076475960342264172100697516846584253188327765111276685360528333784876164573871278204041280283541990240318327413342362807586130501260248087247540624932614972169587259975899420050200337647368131599204247997264069920581479913176607253872322237888733349017647934765e-131",
    "-1.83711549059016617649643677403566761734437222708599591700327537940271047762770367274770595589301293225512161997808824834579778060575545610869893879199166740615722719117457183453848646609422557490680509636090420745937131232647498123349064345576247272862904595817243403933781302335947679296031668285975360046254460885686476242901307222762019212799961587608281823140438562797843475111047218807763758373101034687918402200680268993320829329271532013459532e-131",
    "-5.68824642022688907080084671097326894251098824673504152865178577042243450180700769357697885411665242593396581633290558382260161072007255076090768316289271522364940533646613883919698153514989645916229977523190516078111569589176353052974241446993967524303222679163050823410480387171090114096566013132416816901705630039375561969425204980880687240471517138624028342182691069869767977360734527574865636854652409354364028691212721133938244594605175225985125e-132",
    "-1.18855091094028461045452644659463782500367892409128831234683467518359157517215261119936046256408813147604933805814093322386883992256547500601034346608582605784464338323312702562311478622899070246773454916660659002435642094867436483413274136226983165124851931610119098881761363936164268794211365109482007405180302963848240803780685316573779845972462932854646967755032465661554312962350462159462237912086579635012058572629459421083006799652271226399851e-132",
    "7.93052793003271897481818571215159244825766472894005520832987407398270320840960451685579259960333030415813549968230306710293910594988793615590851222101572185777836035100814734755971932164336430807366786502565869870117500880699712979632415306730050633220259845801804140670851832432441609059299855810638106029251872935197318145676212382918187861939278573496915421538751365977875159141582155812469448952076761563477906003289922969633052548335030331868293e-134",
    "2.72496317437691320015530712103078194753617679081885038500409606395998392645629750449722271800498509146449614431775489543986819446403623448425614401267432835728116797169559271769300162269003417622515925632605074771757794268530332327807418995870978746728225136860467233049345350087283181512892082536754405667150867523791331339154154441816057796109138121337115611291292802477256894782171019326171300825239681686889675622918112297032740952863353955635082e-133",
    "1.98835727289482278468149619846043193536400186108653445414097541496021268893070762953811033465285959673236620677776639477652041058311711134879660470970677275671962398098991806610341275683011167189807059307424668842258577006449870471357487087477435411489574329696932766759193027729825981237301189512292284043304697002061781015492038911575271664151098581463789622059614666859790873597434765151858643828671828644536522976250485358926820374230333940113948e-133",
    "1.07089566306367210009749512917070505134273580501354287676576250558528402272446006774481686853074910460622441569332438689598904557918175815016900908337589793140004709523083977119744509239588775732791927386960605519389766551567937247154509120921250811598189519510954839884418969666483849337766242505429815230334706147485713093153561755126853136089420372227739427174106455231196295408286343019802384186345355431846307771058354105023081664443487832392166e-133",
    "4.84637735721354898637667795114159154749157416758366743564474720654876024362632624355845873773816726191812483240909333380783348846894611048727240268800305957444682457222765891918638208318842811230330625368587500159415092206576275716806409594452492102025330081200535382580221999118470067889726050319781275400048120101993445170220586807528434067720186545117514929929273982958110944622768453455232298485825546688450624141974741793342210990773757869429717e-134",
    "1.89062207305370326539481378408245290697515988322242357082307731650730535540002928542088078693904683136250340786944808885543508585711553116450475849855757965401165928610536431331674308347877187910808261084298069638188237021777075876050113848991909068707263021352432673302073889108242889504498633913232828802358305069974910932791755933403395766157418824570800886797348909159527370342114222526106695894159676218077612723304071945066014287427809111091796e-134",
    "6.19169170079880426647297578471552932260756885861464135799843704797757811298976241618276749897755547714936643182716741169834301198942660782628682779086116467381554930227822695535681636832986575480476041193003457777020249956559630896300234220083664110015813848232560482542082491297468406165174722554337291032807455397548835867216689621786325500325755986490283437073788747506745727495989681464944423261087368586484430919416886746733847924132592496331896e-135",
    "1.49014894517443201652112788008542626744312296437554190544471788836048221303349399990220404588555695457502384115785692400955573670309880718367177017883289976214147192109860714765248309543802369621190698086537974856241609001886523795125591710747228391602638340877733402451970857281499730315564649488575827494986410274013252844974341366818520833571649753125334741445871187122100859556768395702590558653714018553251301515202695312476103272178219714591053e-135",
    "6.77711123144137307347375599923926108559997069569283048176367579656076916895324854984401220793535269075914400815573777048972124194759042733836935826890156182606484846945818774521176988384968578696320880301331259019216023897805177589183550611913590119365363849277476851720707467389441488339292303717661030325931061660838426960656371545184726663736200458535198192295367302686285554605909870216146293116827102834199729795358251611129230044065643497728253e-137",
    "-2.11014801352624553357680182705021735484878269875959023520134329609841721723986407098807886208916737797502731207880445138669574610400840132463631626958275909725051113847591513572389782274701208640924571021699480892547156871935126518760039979802228198242086031295534924337714432561881293542741274368509058381713643118696472599254983299072585575751437069810628252420287455695012606647055912106465216535951671531918626083145231133011924460727878984519525e-136",
    "-1.76892815087210018209372622376682830954807001435209224202903188689321958081750487540669678004366819178275874984437937219591229731487058259636028604332200556122776437401195179781241495608350850252115955106908543303254994158477806759280598740576137954818094678733022881075638003857048411483618736088595693878884387416065681616460213857960599045512596245885646421943289982873977085684002305430266110614158500374578579157747930249137043506577682405132300e-136",
    "-1.00833931817297814279419376587040798699825838822845924362294686539680462137690232646051765463952655760856305031047220626110675500670720053627772709052757103402481505099931564376335770176551215093262116939723067270152782031094567979615893556753130664966837334320184652940228877785765816133990374237510650708487924035550622854575072120801120312947473379488506591048855621493224433702793908015217351428965953337548264421421634933996749897467744335082984e-136",
    "-4.74483176719516367148619876300833171743783941988297995126862410747522649205956544378951566786925243739113745598217226461387477348257280545346402631501120267365469807372244537318876748147064504827190413333981501962726152006811660993066236944978290092564919059058309353868191052648268817200428734113316937943280598828009307769821193780345634576766099886657793552494600194461450931506510951890873041224839558071509084708800048204089845702846256798429084e-137",
    "-1.92117984646633650212337210223194150174216826866922467099329623626543902398763189542088307738689869340920539641439465636179583478843085148937987916073583753305315910585319160244565949196359332116190885291484390004303500133311237302551652106125797169858175590295095967976356998600461196296230966459779224849244553685956610713584195234864851824910808346950164445306785765802986439067718686951940731108847102618553913608256511616405625557032115079475612e-137",
    "-6.60784835301921082614472800462469552493107528446700528748594467494015539976034866866200857081618377654010530852297331601991961868917861630599576893629417486954043134312760236606983911942399729485696586590492514176334753131709423070201397672484050139863308344951690220327585463658920566360684013169583907275409316080424375885414266912606751532578090194418600033469836971861500157889488257860864132079290162745601348243409101555525468681846857868575114e-138",
    "-1.76162769140291009718570370711504382930740703755215719242880095904538611933572796346594095210317865700009254112529259250807587638224307848900328250578392178269076825683725768344447083709549566697561245677088916050684818193392154054093911505149479804847017315636399571099460969255010313461117472787979583441408128972441883498554215664992336963919424125419338420428597007988752728773259264963109202552446312058748773929425309810676470349246417458426479e-138",
    "-2.07036097135212412111791157511798775340104750100942465927716989884425562403875937251455350769680093936698898821837707921589358764124661404099197154106966476464438753153816042487243468297904890183586864316950901328536833975555157936320378951438242604251184299984644829790004447722367582332648451803298329665864004919510040963300419012219055577996577009354407078354582742887057330118548296260240354872964105338813390240868922835768789420070066218593984e-139",
    "1.49780642373711315756672557350145229069718343174249236320488765649065307917722186995976189664542968341332101212454035552080404896177850165836790641102739359403734371899962681292451988280941326047325267478428571899772254847328300171456515364789433693443469039306071232187396485625291426536441257697957835801328728645254066297408114419024037619942234048942133671805321601960310450474042474255316698150942914701641614068255423371068486103088927072462057e-139",
    "1.53530421259441520677879724315732657863933601743363673428415951223381514024978105241275712058262918909426487394630106843042679647877443142784961506101987462333611087944166125807535904216188109259523063198403678612575806673597682883287428045306967205785093234457159863674132809983622261819046613896795212954611765486896976858669833662427052373901937182668027585045059175304672998443616815470414270724987072482201876739102491974652015397319025714277649e-139",
    "9.33880118512054645840031266521614521620044908031243690805033788019378717704146842709283949576188567883322249472025888501672272223563422328876609870490240144992140484655327085971146413048263955235096145441785614407177014011515614488286368409790229658304672337110865330417464256026144748764110674512769439742784473651934595416549511743473184112170670952102419780860651870033185149513200520259036327535793388180214413800916750013108623698483811417819646e-140",
    "4.57706686373332476759519836308325969678751928492653169019872741470184613652597429793063528130850741232764951627404263511132975958016662526583664648050358674653470821006639204476517831064938750049699571756020259168915480860855863493528851625574684872982642423474958300958530243077159576565281326722357526951760697516666282094613394395330058660830036295815995761454732685354003874394276401606980381610055659060001829254868705744563519177314380248770405e-140",
    "1.92247371748530477229001819845228249833529017206604339901330980580383184569516407223382757895572977586158023508149114771790280304988484147438535811408749863057610929740510941067317963021135246601890380103568572898619811407059513666730661928135275578032201793640759450829109778305009827583373539822171010542839274765111157859623709574126386781113304999638899004599585933712855484722033128584337015917651936279541661770927984861466648864776456111038795e-140",
    "6.91677407575417609521207996546193746181181737214205736256621333310698546764683188680876806164722577331560498056255015346325647575386314706929687058948859283281637741711243001136435603929873306008135453804689302469576629084301153294926279062555487217725924945956169423081459547664939796152308156436431837870263174711335534472253658024335133731555846613083257770926954412851511522221646614160128833910607662436115171425919269910525425979643991134497840e-141",
    "2.00072015054795588322985401938379087344292937646815340960855236543543177462715523362402246160411253014716153041005397296840312532909235533541577748877479467324696685187818628826757387064550955691822579906599660949784370748014638238029098587548772656119476565222866548571894160120544151684363095523320914287607064297100493417391427623937708763604982351887618699177791276779900095439808848317429314820864712582569944254839786335734392642522820662733608e-141",
    "3.38898109816385970478818182596914915783057241972926148769402396088210416707618573913140485473792259589827807111547381762053708228753842325981841487751033730396000315815850244630627825776009729747882251921048090233488621426235952476076884023700514535791602365838937236035470669790204951061878118617540872882232291607443835818412648962271034828616834008476294058787140819820185496124024448885672971927066960667685374752402697781497786396098894968110755e-142",
    "-8.91879513947498130530852541553345698298597333147710994094170955646078301130932471068000006072003021781709385725293864280538783107404659559267638409881363540464736063634696206100304941849327521431041263885301667727931669051238994102491115341287172051729348633152508396610278979737642309771370207472930104816668379186834198322842232841732934838955621248445516365181869103943535384814699700273713933997095479030205235606747377804629504899329449041778516e-143",
    "-1.29529694515974981064599607616509669177580019725721419046858127492424483425830876743761417314792052852604727065448009270736510879428073697632987143513527465384632548935157919208444193252470822410301236281498678494686991238839590885612009108555488133075137833972019483861956777201240499066240055600692896149452660557285509790693611299940358920314976326322689552306271313237684469072127181490174481876912887420612311940227481977704526000325628904212918e-142",
    "-8.53369006812619234898333187706621180468854400870330354007749353546488547734911794127398236253051968644345051304640608149032429090740121731584933491443924985428205351701200139782252557202405471924292485310586496511452513788735811544891296647438373745977302917638706293633920568223859388148625798337359404895395383564239598480681313411054010582852854408781933074159052849674562041700686038500092273790890284629856165072120390740151607372062652205232038e-143",
    "-4.37136364183147347914385683970111902246996432805669786707713713348191886269065872253048078568439971755200974537205697350232943710208937791008210767018465657808386952926639059720652350410118613591143160011855263140963941607300960915097444055311628049046357947843668460440374261618979087711229581849934913739487048535165468467401174076882221557406342377580071276170177695830948501242625910879356917557564015771781127427235743625767939259157476474769113e-143",
    "-1.90385566480158803681651995393605021328705397578773847459187714648983894638411864075253295724772522158954754091052320744605582129950769028925658128440323297754005974475083427123016976506346965693140740922469422678481490182107120697644831067272949784276218945325843834748951753527184461103538822646726161090655549077869563694197851312873479022124033701344282228262683219662830788018344749111498018113504021770319375536321676218740854284844048367613507e-143",
    "-7.13590290266014700352688948222002082338190522655582452316595324321854318919837655351948705483717282742080684087347199217246225380317894149256745029525971518781406476524385544611863513766242237774621727286102142737163709109605875385963828568498418706315182810522434645537857446600988334503718332764512173102222001095909252512448583076536160627781036497817807726373423515234131750495053281806507606577295477851983720627690162165920994776010621459268699e-144",
    "-2.20602022475840821889842166339221334650041773160307165049076552909956120668091033017440470874668401566232858807904222424476376434192894097049134201996126746409490095842692592033459237048978720435365547707031913014917717796829440629208432669568413241291468626757347993902586148360331574466222035808140419978853697113983425668927476371032029924888585337540460133337813915244829368168295415830658451800336012787198264583727210342218494917488058430148041e-144",
    "-4.61159770120169327854139847505362189243286194984895876759622055183380465010969192226393064236392359944798368811927301219040909610140233998718995577731139330982491683736552010585475146968985171102962180238492577748599180656063401863048189528485141258782146496189782583083397124534882062194740231778922874483132935223084748562398257962914215247167247373812769617568165452636746500454314330402398145150512854934052695250059809889694333635545840179063958e-145",
    "2.97886484777400362580965060421386580803871819496728317236546975340225732524564461486810023601449554338658709257319863994133474566370179324579362336530818104831307435807291336294284857604671228187555966500901182450337438212603967805359685250792731254172198534716976539908979250785661517915206024256620006662218783797674754036735586277074591874063102367949447598193968650377199370442774613653382645269064024143899508935024985846826246493335308135741813e-146",
    "1.04728877833162520690365861105514876263175249539188610379265100012749362305544237879367196523574774549600276248535487695876017917221901386816825210943188555831940771245823289295923830749771059494341567427761729120109860097556738314655162334895958441504373155806246107664663454241958707258034457311465106270614891583475591891593967918908411934897088334347046182046401069559179331765171231076747999144538314687094124802309918780338790626278834175450546e-145",
    "7.64818185362937828448830774514719862222424902506361156130403130599125572639887539144725005227813791398063033277278669559164569443089374882095139350107660751360062712729966228928720218858273769542008922683063719657192478399193851495423017671358356279123985986472312592359946936359694817994333850188027431826759134781968782093370539823719713293772677497947978435039031154592034746886938194181740868834242803433485531430116188825743437105421678020543457e-146",
    "4.11907696672542620678743834862163862924922359648363910622757544668289716132926076724875248211711879413557114524558631178241181808971075379003408669918769322420396636995151959845766262890453476755035635857030501495702363870460974139391532883232144444425748689097656310865202595539623257374661756415267601372173402827050091731925039123943506647146009819346065030526255608101063244270707426756596068152276207843260456748026717499718883145273936976528471e-146",
    "1.86351914325955321999768354481187058137503625920155927484199317149369536526725549511984687203912502690522852859499420217631830767749013940321364374367178163046002443578564618924267527856434341592899128819137517030406199711475785063381036824840550400538660051303953870528161426280474022940148771328401138905648193141807480848285310175079270168892590642079791732606313697116273041430040121685352981813417367247602896934111891526393342979815348547726844e-146",
    "7.26610989444384918546271167777872053063557113027536968897772762044524626268012297015053418971527617679798941510918217259688477537579687091985021078937279135735536389809568395111650994833242073655918457688879071484056869155336361563072894284471919847637559338936876867583168714443646254736284889616612030290222349652985094218756834659019351408826475706586515428406590029500934267692507791150970691324980030216576552123461839144428326193331978993727836e-147",
    "2.37835766627217388074429620447572234218357209903775206495517431240249903443076207845717745326912096734591493492591093048665518105727716691311479867664966715535343683759861395945476052178487329958080652562563686295776304887067911685607510528924558096437983632473296093649370880827122291649537255120940825890961141624285859840839640365519135830914834846240978410065984079610741668212890218524446608446310815446551385965247175617792567249634650651948714e-147",
    "5.72556591981325787226657996767878763863237334618987799295082081737524948700629183660577425275812113419972550640130068979014017508127049756727736801032623244435272259511695322532124369285111089081147950346105488938696048747419062693145891815912270339143359669770997901208184031559766085264391617958349952063607295223677292241466981303648740424981378797647869819160520391582553142003834863445850798733364791686546775465437325292074382995232129230371992e-148",
    "2.68010456472736369785505135984829164017998742093620000902648606227621951421240181292332348697418038891995924384106850755969640063353606181065702853947885740820687810546097037301051836829305864779822995859976484884050422018610277472838233805755414789251966036929303351374361845869474189637617576677389996641261129684468809940649095648898230938005363706060176982586525632870113609977802805848749630916328902861054759975996360279554933564585569499711739e-149",
    "-8.01393816389432139108147988266942754379729504858538608754661445111412735963267355844738496494526947430162752515587937679432357806876629456774687630018679048924503888502934592049845556936773029948452242355707444877241914531735380516552192569074097051647336850200795883522554703594562329626073103658489368445427156180291395260993148948087837319651181376156521570326166308383888125658616841249737417967329042495445151341524613596551654220672827288934603e-149",
    "-6.72305489968310512379727621204736982277557161073928792351749434676913101413320497248507233122429162158503110295695522405578788340983062276025326274121351652189105417306807659214052163095284153690827213162804716798900391718565676967423499233347147749930019272282877334041603222548389797821356968313421533401836172512414473775926239237679685709162871010436708903584413449231065287143958677570185768695963610723710966225159845298387830752742242231793350e-149",
    "-3.82930840106627168879960470298288218002868643783916361041442720130459346631129158729853728606569350012986171140449224561314801452669130166545804480892546768967676713750790913530806405836881789670333074846830594802172304574597149392008658760081757879524155430777677117173763443475330505937517006141292775957608986641611595948357691440967635418189109239045735731085799984730300733189352033778312766346876730392955456822120392438610602299173202430843628e-149",
    "-1.80030440563605268170086959297915300541883112591979803041410263880700506707062590981118884465118212079246029177691824425804260600134637869225135637853028720643488620863336713985743308970083985261364084999872814459972433947845574761257974614959421614084421235351579203401005468059573808228000467178007629300093784147185536514844034752409362058370618735205908693826339348912855939155651949003065488801987373029072820968905972343905315368010044099391704e-149",
    "-7.28458892456225192407310391655110222146089013652834962558439958608899285764841969676447931759482439814593392816828938041128603163218759591363470869472750080367659425264938529815257778869865176189555539146000140544489821042743683013565549684921687972787072372024537242498448645623652648766924760577079599134373598411299128777790349072680841795156173634987681902369227899597989904808514736640621904281743929612815767538388547820018379836363075009405304e-150",
    "-2.50500630965194822133776182389052367365710537762673424366181218826839713611049874132029591571263091680490105489595249626224160350105505477243760131879540620854818654452366911179609979608314732192779009227393848420377712834364721738861828916845536834537174416987429646810229977995379260848774098202916568158422150664831843758303390413624879268601521307638745346076532908634686105396778476175961995258893544693916476976221058760242071761987688502210384e-150",
    "-6.68419089490529047473258251353441481784340112169621649289402535901781889181009933336785427572222347769424449984905156148339389486130023133953423143029491897741362421791066709912020319312279139263442813401946775136205506243275987163626563392310973592735503751381993422247093403492271005646603978958892934654549106777679164108012510981832848852710185839580355857854599435811492483410314917888437856355115502040671630812186679621301933110643152082667029e-151",
    "-7.93248323086938855835189493239666666994832966582832078770881141292359053242278266967476482053489559384948761764262500423664912670468822026077304406465445762649516706154003274531626757273867259739367987634519827675386933394116793667235888946721269386233567136233263857833028664963570687743810654144048089886233957137955537339087433691297848628304134621238167099742674551277746834468435076706514077938727738618168160703216782753646439078694429169642836e-152",
    "5.60667850575302181935173447402996523082165434201784737114357697371104902877032325172297882167883095781669960223726916265464122007858947212610566545576481717218324892748981891910862040838377390257595208793840997366037311951233453220720900617648498179043786345464814432201427243082347195562344599365090714250290682592386255705678977532995574596215930981837415107251670749844890369373457472430448971623515620308353624787766267495611244463413299863584840e-152",
    "5.77166925447638096578040279244392463145465128932105769968135243072454270348020636612383079980230862350384476686128547366235663179638124977660141386257493687611693320370989313983947454391279889255146996548896114076583900423581521126121723948786475585549527644321785472672096557287177635520775082351840800150288907008150832376416361670145411406290783136288408166404930532630142563114416309846081337091820316685551251916673227741445541341402045020396783e-152",
    "3.51157126685569691776417320266719356901408122663053095528297678426087591210582269694318480793450130225087374176034348292790581621898216093159719846980820304809782934371080213112978053695122058055174312797900123476680222902962117417816466066880791009271326952688609185598327364203612867325300350071755706474200395421468511409744305391527791608716558775292805578140697586040363163543657238167848204381307133491006515298832361352779200367367608396082169e-152",
    "1.72004442533942123490579542674219862815220965407405929853075705424179409658309752656251571351054004468980549391273825984739221987628614606617946406368213594028428418042041779438250161330777167559168490802026871024684051104819695665267020338992101175507629357256503742465291535795950406710193736770561502293773982745800745098504665991001220957442552393560675776910115283710525882592850741894444848491545478435216550151176732922633879427500482394995277e-152",
    "7.21791585750106673704189372288706378729503614128657421053991726655250694572450365887653387097931987557401270248186355367566495173816113398154507868579330169959892762221047365602951819707068445986165213532751919329336416347586693983853459199401514113115019712412414803610341923828015410630804871591881278171052421247303014674830603127332602980413002572946783867876333195503692555464388329639956984017105260734777910205070075455096909677840751150311628e-153",
    "2.59439707817984525234093742401707598184339864940540538104651553167252622611224008482336313532128345836346916262558858418044807395356267483677611225832060201770234129372763527743935217503339082531118273922060663268578777732628702795644620960354262581676370759748508109547844222117845200787710338984195323271341994321727958007924050072295043140253440071429897180895495031471439154663052800425194031433510174814435723647013326873646306433591790524469564e-153",
    "7.50055742494194558471700285643344248948944476526025780718620324656326609004940364966583683797292857489186678586721855600901205712110411329219689257788467796404088902640902719103708227102875160354428122679806128026854593821571289058932575645441799313252519140226079964061619492811821010301150262968552452763568310541050865210910611876028005686453386032099256527675114480071702588644837721329977066539266820646566913405002863825678613243552737823480732e-154",
    "1.27389186823456243672708785976503084942375469764345021821645925361880011657601748476620991735405540955007699499447674234702987927945042950258111629367850286395910700932427808206943990058619014781373801337868712746603282645798444062030631334142791891537617693090380971676008768471998593584064583711589855573467355736031866308059821624975623259026746217861561366472438461032335495701008971721490963609430369035320584254435877488896847713258953708127974e-154",
    "-3.28943394972662885264270851011901690077877988746264014387196700567328115851286120111068657802272587819952892725042721373132291492521616714479181659012978471671963589926477260158309652976634338601926898440453955915970218795715641819975672265576194956915983744083453200683865924684504060918045373745754884584240986127487666714082857722814883809140942820113178290113557717199481991592476825634962446184851980787257398633947654028617937493565729571463008e-155",
    "-4.80914872689808772115877491487155805364393587372398264305850015862236169645983985596235130353027386874284286580768712848176528681627842485209216096003685469499825823291743779606135983520254297737875711941408141572151501509912466666785169602157895628356482593414171985576660709604860699588828175988355891815128705829727383081585069202178008369408302332742703965947909099386107626802194402695180791094580896087039285708646256404081233313512138836293859e-155",
    "-3.16897175615095716072728039926084600475563095000101825904747229281925837221756189839486439139322109214988000523339507017350710242128361850228458050858012770880874876415002751800604751803519698356113627964345030594017326736914686858075088066451944423917028382696348462160529829022154338071975655185656143694587080733370004513991399072737760459206576605227145532928844468642125818139928385433902352347297825542517615401742562469357014671972938239212510e-155",
    "-1.62264604138416805141194912069445291089062676121722146791098488688224209845804556297861538048711852574124226841749122672349327014294040860438679539641713088828785208204581201361837751780767392235793229926131249951670502477864838356222459710667818742957331425172497039334840398472963458494831183518979015437865341978098341776538026260704851818852631500128162497126365119687030936160165783032385457818189265193194123964088719920974484294020216170718713e-155",
    "-7.06348970521580353325381857566511685018500488513971359511359844348480913410760790421529522600925404770234771658470970480929457719042455653723893097778945963471483218239728264011322249466439088395767914845618877528944188561445842412601898446018722109517844414064100881115522285940623309971207888077003725287685982477939653539310334134290405205874477019209919517745137931364570642155418810193817583666684782240786261515275578440667495801406804743309045e-156",
    "-2.64619941696827014753549475110146655467714912033716514235966368234437685507971789893447551532877701994407992935047098028640088483609474567494053983728596003010596245900524692544658710190228591673588117390646074953591432217185922108758037058150312110278374915246699388693041664199665269648304429189317073839800829744427266274556088490424715946974688085337848190237667332974252741178921793809865123630551972902370929560654988781550797096197542842113755e-156",
    "-8.17841346452878801188320761496509467294046502691008522360430078819745909249577907310532193968164937943925984095807738329691660993915829590327382870003543812534620909254620406557643756367674661031820446739438294502709114939065103048896551629568736752693183302346246139707520188640623878056256319067127055108901858277913668065927054587532785547426244404348035682662585013653249207362585538200900491288100774919619614653070345514619501740421279174515724e-157",
    "-1.71168357171453071385299401434551655844259990435252311560114922311491709279128416051922309143840747383887501452851479042643873391660686930434592520197608493572914078263693673763101645489522191286494530106219802499987356591288043946368321559491453450200379196207028043120198870462816672681891516331407195846812798687910546206548630146669882573042741390544893506426898619222546870687592834755761482543816188802543492773738993329249759133126677328156749e-157",
    "1.06783820119765099614223387713237283424878354625046530632827007504612235211362520644373488104302541273873604853041293726697576885451146104145986852818461941338111215318463006986013570510412020280333021462523434637621809321027479910887155419057523619376726289821612829377935346320141318700479765686508473518037865565184136818540918355293385555887889277198595491773968373334358283573355757683816730428132082102622136825148498414585394207036521261541539e-158",
    "3.84671504696398157633112606746450281574504150384386209054679978596620864397667281812278381675617802039909278744008648704109732867270979108766891241715328093583415650356102327939972415055661250577502140469700268092947062424374230299814744732613386007851663542497155125371653886221928010605169911225545497079336124186421370160806330318833165971951377601994078550205449561557076491701550241773415832502223348995405164302644851760471357855287519545615258e-158",
    "2.80906581864354173076951066133613536400019265641361807387284091892706332463598331351505128066200797001455562359414498207532344737147355626954108625937395859462249844736280947459569834633952872125081202802346624758018752042698320367244142681208084644459159021163137481682502161422300232492593124940269441763528608292221321873678133001475058195381044097492752763222298164726685115753121171638786283481361398845257343612108237548147133239431513301043703e-158",
    "1.51120896134690667028859339758238143713763837210900684336627320582021214391122767604396579280522423008412841531035051137401446761669067257453746240840212351651408391051449302494421776976085438955424667721749635069385629624715457966465678698828238640659237223898315749668624290724290717485379727022958961419601963876167230611022078867231556434970920675350135886726785153111671760836614524982664748897897867127724595014923224699137183494785683110992559e-158",
    "6.82770664213091026136923940815429698726414952881890503356386070288682353449240259687457288644591845193662176492877746469984810068788379025267503892042783256012149729742385022621174199902936556410908476233440261236829885256754892789809404816878626744285142386905226102333181360386039627102295332700323559994151180857740403565001819214171965090341578175573660210374683570316404570877992781060539529692774644618295130687920450474909848780714310217977301e-159",
    "2.65871202785053731977475034257651831869620737244209581976576033635224497715898171584494490355245289658785180578790581999350516700123451983756994637918434667034989719290893029275652817000257989245638832457425590769077422845387511717305819763808731596449327226218589923351686735341050719918404069058624737440274149165220626784424968373363365811531831551850042486308872480961385385732363440869312900503806862006483131745949574528199200775277102301303715e-159",
    "8.69327344334649487368462605396772317049915776057905253236347556313307115600892971407748559653720041695405334295779197936527482647796199489049389976367978111524010612073802291638809802967136389654307528652321674011772485356042336512518222927881992694680937982972245275397430893178143162616373977105656853319798247820499042991350069600383158248131395552492061072040037115928051536118341121245304746649668143929345556195115819852221198069327220684078644e-160",
    "2.09226594404745425690581863048242344147171805427976514621983308162677452746472260619965000071098794970384393456658481090273290571488700211171230601539864980494378411735347027843263954666342207922013336101892492368170186565089671254654385665331190894263707602331174656292787523745613677509817079460101822483989494095961603112028414513785555878809467730627676852547605105121987327039132129325605956522833566409986786309994644315755238638807059733289673e-160",
    "9.97031122071984939381013433673010666660922155758340239844316068391698766999549779029384171743364565040216508225571176563629535613221319889077521136976014969706856732549566704049354186108055894512724606259113469708858050241537522851620141065519099198172116832629378279458062335128643707089463904666081311424805261235282922180409949661620829084133787128283274841261776219314617173489868794156826479764869261597994230826023601249208798445737202621011917e-162",
    "-2.90617075114965627477236107351981560933918743960044271849253494497028553395037530290782173276248865098646490464329880809144434566626946904555213223757283191185305149605363642569260800261869797472142356783083451363222007874160858023523114457245849260758551055360241415088950047302664773999902329631499769602743041487265369015444000383953455613325696734729580529829311729524612636129345434439016823068145154241061972945295660992630495206281385995550715e-161",
    "-2.43945127651786033483629486083440283038958046994818141924714866482910573972870885015017517865039630359839972076527898591379578518919194102287181426984954673603322905859147425534673135169480481300752471755107701980884992063885366170866631294007738605851589856398460656420275446176165174149280399922556942313518708020982210180529462632929246591051554608965130464392781514878097766078591929388944951038380192806530093953313165387958544056329316983327408e-161",
    "-1.38879256359163046042100025400369923698278325915768522428189504783456964705010861330570779558381809797991954318547052239671358570190835580290209486252011066896860180523670681678895569413798575927872008437244719022215406142055534958293682229361435221982325020068271217552407353349664318154381143261646656631174620513051654930215619850035131413729573983463451344009596479316549707605640934310606569866682585409132154850168978014358869699258031982318528e-161",
    "-6.52466287002927283645916098155309092054224734991041034346260071646086357948052523557776212207100129708036800430703373892567806189199636869776477894954968072347178012593584353571725006776945830039555269268707413452112502968857411760356516351792296803318605160193175138274222569723162724616875672923660618650064900267662807652914676306754200171233058078497606057593801853189949734344822566940087941754859898332937550508481726996277196692910740157846791e-162",
    "-2.63809103612287165688613552503870237969374014318947026313736462857536575501199330386450283514853071056006323180742268918800481237196008593090211176970182297035185106266780736426600561256776396435768578549342824317434418151667776243813160097638732201799237232352767842345523963548316235524717436936941175605821561134533475914127144241032884355984399869343649086252364973511026375743785753500612728992476184686001553657232257093039195801364628654620846e-162",
    "-9.06599002033775906485139942961164745475520455835456050937089653877490324738908079281147232177042308162591338028170447246424078099785164329259667797719341046013745753860971784897402238925528487589374576279319668881925796885164684238690091217216086065841874961052862686602696136918502161889571219753884216486691607408065097800063884599471991439707232434791390074226065282026150800611150553162447318126511825787390379955645863739861483413837859169292878e-163",
    "-2.41910807350280765622759495725835074306605039255279237099099083000700171287208085433877035234957386004022763133848342146552108533399838650902016275334237247068902181969418636851317990794016564741090982514019735700578948637475199890352849333276604340075583468054808305035357607193409680527409777121453164807506362071475538375277579523984933843793863722768513600873064046709665060979213100271597434175722709047085802369956321825175919398790312123706507e-163",
    "-2.88959091084436424469582414027872476191966623884483976265426079808565462899267405258106653429545258490111067019078040736506055460841419810277842642760124009885299792324060733193950144568425154744668443948063784311802482950085368538383524176693507453222230154811273653866092837472961485940299159938523805783280935524614741153220112616111773990643758748470073533938248325446502425348053522916969107347441423555667593868735757495899369900261907632930516e-164",
    "2.00543941590310381543589794318071876445665658124573513461741440484843913513640818648332179217847160659630557814418391426768767014899466533635011140342963853852827091065442048424225563854327131905240924797134312030493331667433494803898125409996563928195645757786160319715932026507192945099596480432835165299214846868541369030123324675469750396652641532879719245518498157461825314689098765508678906217961998944398420487458097680083666578720305807052742e-164",
    "2.07007448083919912493344621613976668328050713109005446884257122158659148871959511906142566681431938349438063573345484352438529300905956762818275017042027531831748163432202509950742955830092939806151586571169378099748088879875542790782360932872749727293709641678394661465532242068646556875969595394206204095160991160783558811047580867669379225829910819819775001198652624865156573147764790831813352918720988457657588806052608833401571689605745783195276e-164",
    "1.25930876837267976681894260077129008724510772992870784843884155814049267296452856561786383702370246258289619868581904935595113729350636918579103178127254784651419970412348944828713058545023104884909596965837441593082310237356920965755692792986327653497403950798012125735141353332025883451813716019333261688240789055365636348764382833520396674761091938135964934174090014125503818438585219071398301991565857005593651336892998506728046137793430404088239e-164",
    "6.16560050903890317154881761940715115187000821555936819971194689162275594935877889078181732684992159099033846819270776541359977001514545489518074089212935946056882197852443062221410023882321164242447729657524802396626639570039623097225939241788920813523480001580266600327746388272462945505822717214400400750876334722619559242472975922008990314898965588572373414886488811722934089802170027324048808605168201451411352453212352400229403957335517490695140e-165",
    "2.58637325653303624529061671146863791231937170641112018392670407972026815400426558436539151084008940154948690965213610628668001496180870005430667826741111573419704130674213530556533057086437491536765682697032414269796443165549114720503250831618269948131139988456773009439039382407362678911223843686114219885147436795436184241139383303147705368368907417766867436841354571331754158279444650579641903638726633153859916838370681853420806725691038284352977e-165",
    "9.29642274058239862634130062134624414098495295449093123396991635638665957628774590718628619736819469583077418332219556830074240343860945034289244380373776214178754790332070286512753462020697785442696367875560068742274668069146266737917676372830786683241132927294009744516189865837962289074839859835960156767109427400309093655683062555040810828651991649891069683736949982992143575603355893847157139747160568895290839286042030030932801069498669849183736e-166",
    "2.69037369918668229133890785319077017049066837962998109538229896840541197614811143083283873729708234400663520070728948954895401824153713665060751726005672209039128447807554639555726784866705181191620121266461685511256408746065926032438290089143667753927874925446647225079924621876428025755917925079590092611769070402532875107873754491761776974455849023488288223901599616389713128679115555201433545872752732816266827399007245820302359122073513329982579e-166",
    "4.60021396862279675552083217119345605950434872283772955882127131116307034120032215193012542014032972775565483863593757507246681867995093318535252590056283055136280427408415379422563597966650623979969551626483252018779737178932791892737507619559748913138027103048821990110831859606642383834137324681918022702194959987430933771431286285216769131530208357147267929340513558191442168608304708989915315138878091469575590273439485338992991763018124849541671e-167",
    "-1.14910904933082201197451387434102076837992337137959630371496133416389520463132902501348361390779720736727660598960309725679466953752672359930781481419908970662791446588545689972059652115954716163675159958480731360547272945597603428515522378863205652508114025879972719786945946517368403470480552993580321187564871893904974989248325916880702830163102886013146894724257136137073251405630493568904691499260666904607288576073356748415319421121476728906871e-167",
    "-1.70354587489296211828913200078187230372458857742681868271968717960340148796887331721219838475156603036704530138599098308294321460736934345150894378304516507818294244575601640086915347320766590200036622628524301873492361485597654331789004965348550779049330756425935883457379093754252813437061409380044127662455050411207071477311760349562915341678190861673545974609712332590995192239824978727339519987260365178866464959969312469559185343557065707063933e-167",
    "-1.12424806449645781557858918864773856552615251051420394291916606155872296396073597447020672584796273040699012604706012485483905792761919854057855337048491617647705729772201355179467920398079452481886694733113264478040096452037239245026286914893375509716820274034951226098375803097907990979436278427753789609038906590072016170414039157569888296935647661792196398304944626937246051980743591325038793542905190887463913692081106213530831729059365062317230e-167",
    "-5.75743893796469176448922243576377660047180401984156905947118952318313585147823836209288533576641029539883989636057974729377345978739234429456272566154782398711859910241718684717831825805690275713139103494077491028199578272341902151248721136437835978223599215674183688007060412318163310583890736165339843591755747981050069983694305867292834312115548126218742011299391602721571358531147101209859743837474678070180772300340725781200970871705900439787187e-168",
    "-2.50571326680639057703049031957376824774096087445491953187467302115265960837717554498760948587811442911752539744313414158431076048549164062731612894793992888219864340086642597651096658894475661571231594372548926846420049262969737198938139984295002908368722406374835708835502666931537472199090373534529838858663054721744282934377666604375409103825811808852935948669102744007455563716142539330466345125237436483367510601827251210603510754193443757040185e-168",
    "-9.38556993106644574795823225652627520399128796268164378120894923557462337446178898939443536180156029494035507729278827494159217783500699604691276100545086147737247975667701208379127163434634944444258665500027278617813139502257351960498680039449999522381543571239431408121844504088147500162127678030062101351624891009212520174562073663476018300600338546172744356002114602071438723038050121586461969998885197159946898667793850553439710891422228622651557e-169",
    "-2.90193453307495317859812676539654714223421102364695451692043538200584347172692870974748463674312549750235160268026705228532121310719473108597778172711695541653145634436580547254229635059099340588768080327930725457636544942042220413451939796380265124140301313564491328649475944803372701141764890837273768331850022245087562646317478633720895030607027030743466669385729423977521048121744419197275637272491771912795585373652561818156943483925889474564043e-169",
    "-6.09418401444028955054595283458114556914781456796643207374775617004478130608861618054685927560162698231604880388422364785367678362290758887058931897058351422168894616938020366212356143329192355152798714444557673492170860840839575206035070815211067970614160863827046681456391701481195496134127702731174007503130378122060581049642506154477203085061437160604941443411357934130361717187983950016432178495019747523854036670525071670518677397958756270243125e-170",
    "3.55895659626715201147701012468725050209579907877827903631878796860152564154322737584723279130591358297695356952453520755428293562626127981405818955042402244090957541016588848696100831857918889965590838796763885769247603434055859785193149573084548646113435739962623408929352643974683320520543853399300892274189797900908657373377568275077877107183208087773754160939414502225843368073318517911533083184828656843846680121745156232471654544955493965947510e-171",
    "1.34779772378238150416997687999645569241448107823436371720946282082286800680995939479972242908335541015162914972344333969257126979935122255472780520603473608846468691679593710504228738747260957067235250502621305061923084827797154235282703031671309124377456942143926456785049510795028705224994048415599082716373276253254165753695746076435317333394758703777507373650312326628740942488530880063675412242998454456561438061311173774347510832234117313773407e-170",
    "9.86460435331689139910392835878861656639831859413968765610864284328902635203347566371996774909809551347977148588013242188461851219498148448928495865745791848348285119717616128127092831144228910039029282988174827564691025832800394169026747237968051572227587882832047579345737578092249693666523654196817203660802233632700120405375529789736218066647587992754460581712650627090928599078237907408668978886986515883874574341823691712389787245869821012488275e-171",
    "5.30946310138521180883994829809065299589820198069032738976448191050900094824304312883192056125510875857369212918237140994196661955979649914933794040327469754447650125727766774311972956948593977626802661978511872609516254110033265336318827475148188061411651511988775774749330717734789219158030085463151669435405949054746328797379382325392007764406550279745828488734218666194547391934629238450325758560192713114213750692024416988914667175930462831579318e-171",
    "2.39908551743055218574485497982975443221554281256569626495662718229233769108745031072019851652190040336357616249194631645217523594342240596331688863176683775506620752354564532994843358353190018397904117136488231365938561432974934232594132167439895462506800213084891103396795171929803966108733805066702315475385882339674628252451785636660979605614487935535000775360659466089696077866605922485414263003505607579878704902862426123201629247911886347860527e-171",
    "9.34308584700238643751341615304895059232019490667288372060379479390644265500082455085656759809603458787946141329049988746272594208301141609015211366926948673764924677890535220041158736483385984164649390832978132268572854740816194887360459588732129467571467215553880094571522644287801392057465202493323889457242627438171764752920384300419701269182736731457048911124879447734435697511497619815335913836911474685014197405668599825702965010991524755672471e-172",
    "3.05648110392868962884168218203039197483442268505602912369104558059890430446451021937874150152059293554318607493407756076769651390160661734773631656612423458846761061673415857310847115232008845793200643688064204743904611306316011714237580235526124935981795416518686893611369021088506059491284317185357598582783384981310652412479808720543614016789072152474981559850289645597885697324198256617973620020364877623831292532305292087149782373412012869172186e-172",
    "7.37326983103121912380868080393845695610657165431987659544965218454606085557267578249345155543764241576317215225114645102697439603271794849958677579320922987198337076838230446155059547175747340579666970202848652392437621882227354038655289692949547477222351070132365496684449561435286675601283507404335288815034783587774448261623129676811214979462895308259366111195707772579638438856730423280279078564882554577872194374255322898752797337246574038117365e-173",
    "3.69012647904788490813424900741618032258306171218649173302156171315373875195413034381771231334529182754088924694122277777290561487346316924817229480120779107380048065094714869885363851331117328070505553255461002017334744813353501328509295239234073266000717806913652182441079206767339194359450831044087389943244309070817670007518531262972972456519885026686857312563911322086550814452315872843021325079047665736043330075035206742711774026754979551379944e-174",
    "-1.00782353501355267436902571992417503335503084678312209845921360657006258760078406526964507863945031993876728015671149190088100760980100181008369422640999890393629076932816227879535268992622454755551567996213390465585784417047005240842289229183803969078484217674160439139810028663694427415552322988469545983351101719757002574733022524491127524513386983935956648130486348562476747382857849369952416278057160553577204571917413413650116646384338339924487e-173",
    "-8.48979245337739619257877559912238891052255786309794270596563822244878367769223088187180333892493576979050652840368183473816442853386379032173377259218704761194838244968041582359774076009528100962107692550424307950110013072241765403058699919535516209698440443554412364822073485974838421144215542277555559967309512787195794071720698253928539271373538510827907561798194681898929637458371373456912530141406396990536076860545139839033198078513467443837779e-174",
    "-4.83583477775393568448352246839553982409999386911781504901347542164929427240457340417110036369158039188956050733534389166963906830878980557776460533987739756041903488666576157753936290002526525637010270618231700427251848190496121424496782118075530655579518293323006791880116215821555395832743518113275718237536620631496997417216895364240334674762253070780117477437900640199500554252482907052054960463930439884784022938316663709412653231424411842798131e-174",
    "-2.27176251728497798064674427806329617499696161113601851532231829202901043560510763037726765244581818966992426063883460551716349488620738649250192373755901523221767085242841551427209788629800063194043587919043866311335510114271400560429769958740392388578972475148680866666271846151117743368899375878916145776117833692999158132832268677980627636866182504103006445342548347880999113320697457360815512544090480269435940954741586519116044026112257151355401e-174",
    "-9.18418191370778878326989112516584847628233026265398867329789555141765467959693346676956995204251135769525879500078863214143906578027070709141485020593401952304026416179024478126635087456251532330701994282376902480692380226915128425538465318307644896264409824173192512027332068403490188833827258513179405516507968268554858702272364170307975715703223756923096725249730283550489247019153676969131101147723296040514816403752918673589682989608809952226568e-175",
    "-3.15688445030309094130605757844295149866003125105153179547445844404168179606094455029089818749558833544800259710397047868018982300346729747170884424282794787315674696141576186129922330079530986830950469109245707732741825741190754877483685510117550498863976428473344566915944448217487858274951507631569111762031220737423522342245174083866383606633649426482486293946985527316943782563560896937062603276321029397652955297001468570096571313795409275879675e-175",
    "-8.43678836579167080010324909883934727914291975944712625053847774355115659676679190381493797043464525446259710578905858512532084075580201400409151556155804012600534427098316376267315539036190720348467206136187983085563844047835512806327650078952231527536937313958971564363426257734021191097979253844468821917021378260503646698573966128265151008990169889894534328106808255494210263681174954324149573359103291577852338962286627407191401655925788283030460e-176",
    "-1.02179759575921691105088451261801232433236897236995457138067305811667891560199257935155448845111995919062671225799254080970435982230744443493871793226274609352897418946616928954763817273693582243393314825204291358616674449319836659675568304003885026002315417849447436497540215048425173746672019350814443420534234573490677465388295524374719394516157559239398146496301714054237530672580744708311846934442714682167134026990743419479703695780684568042644e-176",
    "6.86029708477259771303687324916879137171035989800949796029406585439094861556340740976148102031041360280088710740725414641547156254033450127819318094360975026582345923627630219540707849833317085899705841569227187079023544180233288115819989306495135419703834488800105445553997681830526269404423925985435717741479672017584763147530481976708546425292964328887005456143841813392290616310644265089695932073248333722612736259207892071352962039752561594598518e-177",
    "7.13012568075372923924273434711405884854859221628155793562410571228007010974537891480303573309378985308776582635368637650563318458646932699804634449155099456862600829110536227233219124765614611243529561355484472906103266781908696379467956628712905206080357926385331263636347887842828412752063404641380738382463041587839404869590623314706434483032466582157633830817840247167569961310776793186613317214392598280494443845773119815551510710599739279567995e-177",
    "4.34232123890671905487036053580815278972126181752579276072049550981266349826688513910692109827542875103398219112815558073324362343636078114420615462902873637027562215052370783002311988113813968441878676625477479602466965894825273196540822002873865089333608778008124688150576568355995788912641861716969122909710150347844819042261760696097388964131581174286890232812481715884768199310602354464766253178820281738479425973178103655362463948022963497853200e-177",
    "2.12635014479005750100171374457459334795974567038517757446343677937395129271512347893293656831987435945904513501001440428428871945610546577078073494911074465530655982709555836437785502736442450049799739047692043471918705301200712228181995283584479948447114591272458718369716373700029038287961558702908019378616851252745880464172921585831948296954843717696608783808949581970596949621381397982531823452316288251360637545482910763042109481595847087132344e-177",
    "8.91903501348681117776249299982196347428694208849612313180020171877901797549643035984591459305191954756147633889253683008943789296916797792910405229390121043971430050141639906364862635237113966056161407997314673181610399690953016764275227528977586936961527493223032645388326727569827642350691323392607051097706231210398890727813425617227476309494181651254113390497523400042957733848881764549912388409018885941535032372217069200614712459540964146727888e-178",
    "3.20598689412808261048350160808303479056181649445258888802749730669158090147501835744450178677386752428222288791888384037905684608019856229894781346313576842026645719268799986459161019841266204194161100673597686923614157247095823076236612702638410512520391681843094001872313213671142157527527316829531982029243281568120218678879196653151622700674220699698117243045098280494369935558801058903505814554973602659251110383802456410289487749955242094183685e-178",
    "9.28573830842419064284046580940439672215939859289408831438890895099460574777521031239779222251924639616720010209905078217145462492238992268023917371380904917439247216871958462895241367139155615941517847955788046363446920181536717482453776361575929516434769596632614668755072665278559072129560975335818239938320616485109695985869533710722450185364537278165255853692627995377420061655205436771067908898366446837422717418916981592221519338878441043516199e-179",
    "1.59711193820898336876108572914922676602322962798729803696033363656680879717025887554898140453996719288181300729588470829971982491020794708990288417888737042346639890297537233709157555606206862802247826058902763079348904894498701889675296229588068724172222049736788002707921649173731511436379782463513809910047220305969103900541750587109519484120788661459448748096356897931616648038458798608553642813898795042241761339432357457591445295320136775560466e-179",
    "-3.86911714512899817766224059739673821783880553484469874975312534397886310448020721407780712161490193051858375621684778801411423367176312990324757921797139665003708264212611340648066499675461842630893510401682134052272423157679884826783037844681169435197901116914441785112173353662103426893963626686231682162396885802686417603252006140624250249746729657647093237202298987764494039898589338435386462550589052485979101183337086693532209001545409743703500e-180",
    "-5.81051135268866065423641382756591750973955125029068755116078528215098463631181822434940653497995343689225994022021125622570164843584851980088212980023074124574834978084880593487852411810065817538760372312874642339385758777564610930867773539817946752844115470629314185136155137639631900979365025443047997523688774794678277067730579575159873491453150837243620561025705864718588395678032013550579518743562444443587550865796969296588128291380407861171837e-180",
    "-3.83989940600299897766117258819205477090045898606927006346122994785075054606398531484153757041315553623127062682160474667008929053254297684376935924315675400117423906276376757426998171826976881179832660605758593601311055993597542664306098414066431899444750347844624684055507749915455349158094341004705748633642261363937407887766934377826541768935861796068818966659630831087513129137758200805609116196313386065403707703380047842429469930242284482335353e-180",
    "-1.96689489762545002904180505747345957754608181910356033483311402756910304407387881867967304320133745734331047103326292348110665208730544532881726858891395721116902585299418464251578080633088308995887815206332392961385768490405962079353289008805661361658155242626571485588054888397678119415397278703010840998620440516360025291517819381355763260762735615374836619875180538433439682268877632297227685997134532757711216746714485181320252759253526402130932e-180",
    "-8.56016289999159538329500602799572068447176780437411443662837464794417357900962690897257745360106204861013919119848871586034578134194361556613013536140853847773999829343472486382256092829248779600730188103879222001012072029588890255114868233404371944953968988813381000103674645947676454510037664265270007819256417927331336644954855525010987157162319465355157321781250750910243408168245363790387779207462649716570361281713507481940258934054370876214134e-181",
    "-3.20681114327279414381595903960203470623721295124709739010874221462690753290131092480106531078549109576476751731866602474401001825117133015001326278893878263699505486505123222597959742349163470941849810961572050195594143896926259672697337314726124099051859543537353777585851261998937979306012459462946257690880037777285286345650462662316174169081248997533056529924901655813153013324094705061728494876174889850217209676796354174172934871926410312015858e-181",
    "-9.92322386754548684322763659445151176085354586617532000202105896400414842084485414169480116538099972307298609358774837369216733108116959812650041550717109841835729027231844115871431196068257371448330218883014721784429242796356838620310605957994345938251020019269745915791456400404997091205564549482197398296499398008808364636266397535310317183700910072649764514823956794698050430595319255612228428063752383421156379808631295750596778643871635067217032e-182",
    "-2.09221444565398322938817690924031997290713234362374281483629135716348849455222669038992634365996367482599440082747336458562883746326849051013337707691427813710160631474625266786597279608128208141531558876590709792310511236917869670224443106648135664812498207342225441750228643396043114822762890845954792108906770090117274972865524516420611572488044496311386244390689896066081491390919708965610771042590713724224586575905434425022462824211624170523793e-182",
    "1.13359564182997337523064242813386083644099606410176998263706914558522606964897745088920701528255172478771530047473602396981829324146491263151932266298871451457670699755174598511769585705209597651439688617946369870376162204619227750429579224009509640737339783493141579216806758538055380355437643887371233777382260292645738734048104674710268197112333837255465254479850665725055241493527088537856830822453488500333480741051380462749471306927508541765762e-183",
    "4.55019403561313360931356313859400774395456994277320189098672737739220853459349520537125503916517393040285019534912531665586197692571234678104704146927111411664122780090357356570557270823328877796627782425446693411734298935529661699692941533461633977631128899775328216118448342463598121973838462205364680894775555220553154903484930570655549291886543600232601077262841433673558123398615001367644460426854047494886575352934007873133198733382610114406406e-183",
    "3.33904619741363118793605527323175476234645727099017765890481520587683523389458435764390299463004202760483250157121612885517400090294165730333890941426259048207234366234728137878148133522300594428851795764014950320458217352756738790374107457354947008828743709687096838198332556570410103645471009206793971560816789135884356014843436841369250247022588035676695240334878764975025913748862575268876633342566833515360507861025033195594207968496917621554289e-183",
    "1.79825685425333984194398504384254267997773022632009874932452574923982612378150035492054453207359515938236302816527735833853603035147297902621680529821657028986854091059863141534789302166134829218470815499401454225691757810225382558293163301884023997571343616900938099220681643456116091711332708839619485197245695177099702715563392729193707154519368625907597602692172921158358319448247284438905252249447888744026510255075628503927613861488499352898260e-183",
    "8.12666260891001590780823684209570932571338788857937648893413977872827116450922640390046117174897116229612431130699901099285700496662477817924070261035667152699523101186468042649242408403414042163613705362357413041987262878569164014007823916499559457182867839460000348339263256750208485730373156442455306806285353817808331402153562285959156054845718600897166582122407212618194879486916339085443833314182833614233455056945867974330345429734536022487089e-184",
    "3.16544235134731828490735519227059245707170723884211633933918069771802667879532076880227072864049288515642186182427473300416733295832833483732863401562275457055154861155741269059827280202045987257219293749009944969983710046970810673172107485186959060276041686046607249952760677527089707579464330900002551071561535353047293337166868602828041885309305508975405508636662827173655110783061701324996207857257305191594161485891050046438840545936349915657391e-184",
    "1.03626800958213352956067626792301289342143966826936920058723444535677197080704484628415381681331209481128098784187363681232158439193198734002182905944332702736204325425917117366472652777540591254275389487625005769958560337375590738058032838479063772908076926048651550209882357897798979701540047717988604089253043050065635093686546203445380378725555871755730594058990543755976169931693283849463419394337253836318752809765107345491991898512242485919757e-184",
    "2.50724865281102009565219195102452016949887940974965156281666406863271188644686301816199375237461555013288301862307148543211492155023648162603991122499879857280398726714036321159473194759748467908346440670706968341768385029035990790696863103771491771035987196038459459876781334484856441915285512827561867139038200053714260867375535042096557313353732919946644611963411839182797762797768698478196745179387658602390177075273033515561134386815719988643244e-185",
    "1.32726293750661380942009520433490240798660383633639666919034921688731175135430192578233273735826183919491897244894669891158261377886235549656616477929556607302046489150014213679730217470293552599639375117349916307850161002502288710942556553802940903292631905952959878056342437808948914679075034431758555520851443345550749455401993786287992956486644089575883382500806950515986208048054546395029540240731416175885361111013107610123966808140520462133650e-186",
    "-3.36262433570005556222076367465063955587549230163643607154682789763195532115175856328004215246663212896099228487573010715534974810280395057816519145662841795762119428334471619508823021640090265046075374287554497886206807622844297458041828002762497845305902644704011296540287538967176202889847957083145334516463264754195033913907780255249225565385620896430276155781678186592708033452447152905260504201970396971770467374187822024425058023634603806836349e-186",
    "-2.84648097054967764506030564098764334839520945105132416178466313971494052237891461703867688175063354648504491440264161006817991400237104592951033781693778613058950807855465904862809235231275748124769526142162311938271434708234631066121756766600729167713308503860268751557305091333117171550070110158741697361344073993305144461825340363391546308852109029659107337753328429595617203478576280071652959922421872766195996627631853387477473425208078815469296e-186",
    "-1.62330147195211358777981945752383473332726149560292299302039878680723742223543754704580823510090421771035548545840409793239027069094667766796965868903957969431202296668732071858251045514610510773723294096675127495819323297960196002539653599168058734795283653141719514603824871755437806503015926638921208928439655841648203138913140175191816973844303001141993833997439330395147888307245871253041400596939925858963031734811097788419180571608766018785075e-186",
    "-7.62957004147057314405442381618950380480763916000043547734502655393254090500119345406615354404358097743065613897484827684113222916922430173434021969718398148111257810741735340780745266964223204984815170948267051997676068292107388518820962403002383631436499855129848218903153812801582891885980834346621724065308512534237211008834545645462907175111660121896093612580699244490089198553232645666300523609718174373064635906122037459003801305634105525103096e-187",
    "-3.08568942700797959987948955947966808534138965275924468036087294569948856598680682361768834632250053369354868117299116539767123871507010905129396586870598564513161713833761691279192519521370880953506985079513522020749693720854211358893539020421746108447682821428598770365398613977366559500695857904557774379037657524525059609567452470993055672804997980068988099086133739654285526648661364194386311532554394927904730239621172313754256752646841141041717e-187",
    "-1.06147282260258754547696334679747813519426481061927427790475020093817557084738232872813572307317738455455164515569480361520242990156133493838693930716074680869817467806277467017311973516796240857839935537985870160186903885762346756494739200185041037823076717539869267969279930908156238556501645190643008578752829603619018249005842558727510942523409239416406219027113456036735229740298197067474999603143714958437939918458133893818651372920674754410505e-187",
    "-2.84352939269818324887243294484528058804852271447913989536381060907226805148726343210198754352015101740444479184745015445870625276357736256045846203834664780217999091434872000593144601438993723656868539388725216468522646502131491979896006991496664212990918515967602388889460594877005304491023212570297409256102385614277694120325583676779378540413817568635381981001377578590103902731661676795922257524392215982230496755978197415978940806077633271044423e-188",
    "-3.50288237594796953782918969696197946281746993167714290865928596255749388569631613563147304822974248258295788302217463733698751743696583608284881174678369263856089155933668956056642054278127584024874723927120405326756298586744071389587671358144643404844314296690495048742471170156042473351726434637900465796043094046978950014344471183882969651762656357886703190088891327179736808747464937845842943516294256866695629197477889382957804935755120544832160e-189",
    "2.25913425537946212844529373458386988168148712293271809275408946460234781253011645005134932672428490256362382906816904488941921425347314023445539161297648995283552255070345626363213115275464504396551727576011320160192112712025360412316352382715730417516137710054462801163469309835025492077593672765831593286370392480295228762728103148663225589963858313158552446756374091522507442443865073370975536535755563808283200692852499334683794426041631795372064e-189",
    "2.36926138739535809023118463245595035870279184462753158433471412645243457978372289139856372770126269040962022137293650152880137826652020810223232081370789042197923038408061875361984774645020925237774098305324683757623425980922139955529057314295346701027859100116190566282652577327430142100064687457341792946279212141402942202549810449288878025766468183374799954621710173151376849057841665169247104939247313991945787196373546785478004845181303090566613e-189",
    "1.44546107968452727639145951133417930923269685475365911612775125525388079808251035574773454243560314094617775692429546762577888989621236369785147477449838582387974882774694970384123561945744072264727292152324833200883941318210241917007465023150420754400343523942914421728671134293247324395685363735948528972079167442958889857633374438494255173551113782306087338084967473802660812007271622045104817074814494105514276661219506276026980286065722831269361e-189",
    "7.08269049146960667101010422147265026399517458779375896214308948663007318380660160075430717998385538156120180963603268704244015870207366816282644364790827808923628801478237796328576553821415034349252026191562852897157655721571135863191758947542313725049220030483760145202462285076587050236403611883743379448934184686569634183226529353783879741640890182981058416686099094903328741770178206395014043649183586391071967632678000598282938192251669318018522e-190",
    "2.97211061659261211647201260112997123736338771960981365660940135547656858993438960695267831461172840843962361786967971126310287831913649089433184657002247601519427195666033501964455600811223051630535402314621888745821207555253735926236742806729377143106403044805975570754480561045662042164037298812006510259799284342568587960702840380076419198129851269369538790174304542480757965176197562409898348151790692904891615333255262131412428937275964909928605e-190",
    "1.06905594966051630442036094032786447305506412895839635934256328303133048834172785235625944192257664953431349831111012232910354749687358624955822098610586039020655180778925034526048645322198160296574379870792256982971096307712621162673118102715238345092429231726494644249818352921343896143056192027745000629389519942499078993280490369220995693531716360657665150907474742928347715001635498682115309639491753385211382450163345953247144463264524426595821e-190",
    "3.10196617793958757908743072132608088084659542164882684759526207542961054855472398165660451205775832216683827917536394480384201720369081929783814203012587779568413040302096194207314116847519384045711976709479668990305966355111284857251271405253999510916150954393474874359214493362120525732195816674346288015562502204736687471323574077975872059291184716349487999543327057625452262360580782584478201042663690282941551250407246966002541107584212161313026e-191",
    "5.38161763220816410738697572102705082760052841927024300571457616568832514419714823363400290387568271800065543534173930491995224221506803455561455180815678189830748448710422602052496859674334582954728229745718283101506088022382743918197032004699037350362866978564967795885438935692690405267672335207029177089231115559084215382676332155671252584719542253273589949654237355797472934745826334746240778853250712692055392520885785147600911012527227404740572e-192",
    "-1.25035743670991813029902105754700414588296142593991125994854402241331946116493039520398957388449888902078469027723126939214458635864209171231889524800422513294056410744096790590726822012886323931069802532855909184651430078057980878488345270948581823079571134537536963493526929794748134704652207377560100258782604674610102403523076931746471235562792821875725988682640909927616492783720525793191366505145669444413155378640884430347318211635811400834684e-192",
    "-1.91382741192728124682210874837647174922496054624356426298684107408747089898258613398483682827568832871590843252667814139460754839174130842568046538125044388968606511885837106312828510845364489742278627151853396332641853198715318384014448290906242378324476877918843391052046559089857430476914517651092082867521079520451209227643363692892910783815520936014732507861187934048134323412094864651484561579343936480797530444509964827164607365327591241578535e-192",
    "-1.26803041556467176136258829309733320849889504563872576697521031267917672691067938456419969757039671886045403103828442036293487510690205010853480825155167010318823192998761931794953504116349266004409403012086833413871726275731107407284142641785571625745361349258316871078602274293910457875385686222504280906484772582035565530789684316906652269333602291499616623614962278459106773066957960002814484824626669215189360080775497276442216116100350163220301e-192",
    "-6.50096691000821026365577072596196726636789463632002911520645570388733819275065441892155504743093931177783782965676889421487147615452737588227104821535681055075876073863472413823177208442246779740674961435835964544731459023666414658227917796074149108099612966247229347464651068889784752153087432867578531851749837328440107637799209263680956462907830850848703694580820902071568353782880181749724473978096078155574544455075645329807748757430097661033734e-193",
    "-2.83069310929191120343214002451218750813365122791850127141463709938354005312868777196748831491275425202858116515756376125035754900197547414392031247712702537262819841678056351034681931585819055259853440039551319190806896046817946068817642956957907148749457773801614933295212748404069527883232421294317706757479965109933836951619486091074650944127542328134195406769040475671503321941449815992226409202965842809318745047719187924428341945851149236176252e-193",
    "-1.06105517610257231172629750030443705077137917826261055590814077363916370581504122838203533683545130334686004367729890119006350889932708714015684770612006781522696351114217332136425888994931691673147510563175817147895962472554858483002801950261961916794347648979536913445083426701104728801913943509938294156079354486967880703546772509991270779173373412650429335519543667085540038519393737864406206566064942679111612708073213865209302610911514431278462e-193",
    "-3.28778323164376089835454468818345923067596524266085714905676364418643653177916894304175057999762342136166316521084430946547179184087232042875128728726163586266537843841600169369978972377354484327181488499931146342464011740541284469693277003039175769083627578518832126353756733388671897129520724239330049980236738668691577015071329436341875307464020461856026142710836147522407380269112854435449666599604038046939479940834843275467850903495448343341522e-194",
    "-6.96805504749818740200945973678842057861780008757554365567585797902416893799240079720631980047651041231371180522530622658277433509392505260203192447333816944540043681257331993982191413949072493721999427818145848554281358978721498033456513289358333281633188849006095469697262285862918923441125217918401437436811609925293340206749644451307120096797750288927992382800406139047104436042840425348244527232216871593061358209667281249912645768827498239334146e-195",
    "3.41702846810145875023308292173883602770399962213958159025129304046245811920290620077840690558137435405332601089029126843765426346827734377637971958396654406558286197524691172428826615574245062826314950324216703367539576599086754170908157357232371681263775210007700009708342950652832993576092693372259209738835390563666376325448963899793202708741055508536887247452666066642216794933132966041357961856389587671803950792546182315083379685461139257925855e-196",
    "1.48498909540739270965460841212136104206375270318227560426880356931258459398335467343826475958422427634246906491109524134571958786914034430395610730858063711709477248758224539278135935317586757798157744161586910765799834483186792455897057932912966047462310041576506323423453566953851445689071194931542569599998050268571357223121161748191102446033046768819894305711688060557272208542722621948659777391298734610591918852668828086295482469074993011387583e-195",
    "1.09370880271596699116070575745926157855095819319264630920567502285077461963376460510030616185184974967366392600459633207794073343773849247547923824803138056829288178380171602326807819470257613208398009614444087150007684793232618313535462990462716554746447080474037284542482622718812267761311885588200198493419891565286613286348488236092025552662725272309092610766341553025594547276606383440043776526185864367877125213160782192165630419450457075319315e-195",
    "5.89674792809187702862407320185921330318525182274228101209057933404971310847874777029457391382001439081855998777300560241688084796841909779600281932555647147970528196398217612069464035042249709957359572136337704688661894437340217787684881107083784642232881770679350669912831797466812911987596136030342419145386758429783719896974266512385604149724868850761419367722590962225470111131204865734924630830236414608711544346878737203342350475755857647224161e-196",
    "2.66634018406981717428790496892435448788945110587404867210129566023717563849435256691320192109252641328069889493533628831005239238028420182937390831379265254548267242113035032910465363242187332646804398007307906429584100765065166346918701044386043464401365352867592189551873820439460114996515783371782651365097454112896916420161166924777281125733272078847782732377149486470078968568189347701526493792838863373105955215849116134702190618198549727902124e-196",
    "1.03917038788613733919264026947309442391082597588522719994488901351709104757658100037347265327954450659519114920916968248373277564035890214540642973945894725000391172931043645983204764104390664759440013062978570991607451372892861620913700628955240337123602011843668743857931789922204013743956684350692502421828592066426165366792608716483306365025066820647335113964206019313132582916496299504179725673049745259593371031342370220125246676239364882776562e-196",
    "3.40583187883207759730197609581533334228797534160904149389963513077554858595943980992910322536750649606626804795864008569650094803632593560935448521133608201765756109681591226582936114546960825526233690492664898734066434154478087759491384628741291282629598085845112464719945898462193264222961194425904796824569450808725088924747834720311773400934950137753841407847597641764824216943837180526663597923890240444380180413510661258146881472292207261130247e-197",
    "8.27051392447710273925063194833307051924314413555156354574296202123078750448593637755984546990320232114092202457130555271982177883856263144177967601394003184915053135842274226769560883663218165980573858544234742856521069723398992070287457925422585436313505065886072782550417268030734814963242848120582966102462983821329156057016278587945504801850472627181932994221612959647446993548406879460278170709357709316845700210799482710896304520546662281531649e-198",
    "4.64635476394200460941741222803753997751996288756754880266111809555534504573429401736435208410997593546075948932612931290489282119960195682142978808310506203625157321035641184882372719319457801270047493644407297719315741553280986715616176950717948219913810463410855216620629558779868332439059152982657136398995322812332630016512893312873386315245387786882279944354186032901899427750860289831197109996265127280344496253625582103501212908393067693868629e-199",
    "-1.08605905526549854351907853109373472335385489480085298109497061907166049319196532330016849570317253913729265777947875130684563117304148896022397774436699130843651935373582997609843005636747989543440164790481603741269249636656798877984970444814300808508369741346102311932442041844376249458178927784451598235336389198438538808552214708735730583760785499672167401849208789325750355449052501463687215744093428754881726333448961388534576274031620563027515e-198",
    "-9.24739039981541882936923934767933961731836407979978127003050996634299290650329108717494358349213199980345581822859300678264505670580197039346606426854020126975726478020891853196373540025889575815112856967161958824510564986820479664679859521917046961858817321298656758124836470032012349470598629499532925064514596221442027472952691515707123266344627381715018598444280459982675896634322944657138576175813645114482026640063012580824812098133431015445774e-199",
    "-5.28168127897870342257049717569790294935207250134946856360274400668156158887556706908375433887491150350370116859768526008041111804720606593232914827210416581284015539322421266347234402193614704199411083080968254327508880805884575622883936543026594043222446642832554582712852845040395965283157392573479834303226205516917506742658873039458628768524854409414066249030110688560280732666611514282174423966320330573383874686375905132556946197445464746082820e-199",
    "-2.48408730643715019574378334906797421145403305846393124702973010461834928467970720924526094171163466875910525821711481088282399302453830001668151334216790568976871142377065764342326385287071262421068557616789704261610046080976237602305319788000604289537682189977417623649829288150359814530823576517088238863608092904146209211976687652818771928252716790454467222124997943221089463578787881937654901817199001016831054851915559925161410290840568534317347e-199",
    "-1.00521642203862104234100310467124232846470515882401433359454408266181743040396484831737764894003660634218762643732219887695449968335135517565543896130851790430045891495470187714831471641502299605853706259014280987219927932121052911788924483511949765895267166148932509179743446305322286473328338271929597293686470661608431485962077030540370262923388160177955973243842762483164669176204400409859800254628079270403465533784367817834999518098903734189417e-199",
    "-3.46118719024204312599210529909276182330784185232405744018346922590573983454339593436973817698275601865621450648394549877229719051454785923114184305104010960855930558858340391905758472638529155057839149528708680116666767818859930149754999934913283826794555466235427859424228065270067328450417125854636704111277861863244943011599656774227078375534269517601180496263086344262693719735973345743802202909298437599012754203818183596997192846173609493822884e-200",
    "-9.29628612487153876323708327246232847765840739644437097441740760767784353279336410672464299918937909315556472179231057392459150406557770157944684990037327382134320615724416461669438790606423495468629190828503772028886194257835707812590380895433938633858881742361422404623663187794922959990714891656089120197596252461590235276083494910711412704616968953157467502975928916028092335179566784195703007297316212350574058869101203526366432920283561003126368e-201",
    "-1.16549552362265934746575594112179534084132573197499151638730097961890329283579243587793209272927210103082700646335821892355910700465246174630931242953649377423656191918482048093978358042549202152578754199298991499537350369408280421077795025073142657341600443592312969327583040449094221679736765431242743063417483526567387170232428687443817839284706604502907314953776548654398190155539033719476010322923674951914429085633571313009269808005889582135416e-201",
    "7.20719152228184373663009424721492589331292181695168281250871246446855395434934316323581694012952414284382348556976486152181857205478777939111859876084743944446985162306441980282358619264784914928013410013350873457782100640045318027889047005656338383960993234628770030582782133604864264323644123015081665362584067112922462458351341690410014873463255647458221318197812489952349287048648575381537939244158792810334506517129985614785544216599895224474639e-202",
    "7.63427134171768075408032912028631091342963289816180795594841632413456510591454695042836291421814890174312982781952123477558644203907002762553581519425979766654518824596345036215621119366419448397242779048336556105428215595661625621516360010599205610294634628481580165808267281953298971069413014674231739672142643808130927674392710487541918341202985049180443117093582705771546951011797384143800020410641645322299071287755611910134544441341604339753251e-202",
    "4.66738985335771114035840048735226506021354750848335759441984284885264422711423243729537448834241177131838310816588514697865269505215317415272172588281977925607427216384657618546267085497915492340949288858951960222407624427755982615018777404803346619282246664786298966948291371788540753216263679764358677664066632702207224093906950105973002700141514154939377146528389217644857454617233690176765156036711185871409355133941343793608345303998175072378024e-202",
    "2.28904209462850105970709755000728027352406301699840571840984536514389694644298354324621823264295788832166545857351764058298131006806974692443245689206812939411745742269959879833041326091538877868350556658145060700592440417172143496722805894134198463816525272950527331173473495251282701138423393616772203512843302777896563648889263882567502348246373369787552443834926608246997887728419668164500559858317124154330414749227109963739571541217668668245569e-202",
    "9.61175971938456305586316004916117531488042154955273318577363216348310738234028121454448350765939675187577236206271670513004130997011875730518502753888995078076948116678437304910874490689567010472069913038199065157914678838854391662055654469331893209256506407852617770376295388310672986887733730411201204515369765636626477032838051864907985721854925301738885618330614042860246240375907063120614950245478789703860017003409613763365722461597770063444325e-203",
    "3.46043903540583770773365664604699878409272881140710699938350601000929615118891405350353064383814895560143217355704163048022659317906876721048847754022639739555838621670739406896294682450798626128048994463175393040864893392852528149490286603730003065542180330341775623554159129879800102661118135689036800285673663898153717711010835701360812525899941630813028376190522877545211051635030653236907373083825998678144940011719299220248534986791482291069820e-203",
    "1.00619340054417729150623902445235608402061668411563462499478032482786799801196834070387468331291357388972714002998252600499877091592118955369360889728699623184413393484014370414588633047182489022754089392239181815580706292483068471002517716640477506982876732748059958898402805054026610627287082236745559643412280940602842337823257882206802301837172216301903212946284264017587090915060799674117023970278456931965591879419887178342623980563459719894666e-203",
    "1.76211121673006759124080208208505478757456021876301850406943062326009338736730516656268990253084744147483178162330057953767615043642348357920085227770649852849139507697535003551719698549541265610185238215935014600568101576973659217958549737842528675454650138119696604255390692091227146349063658960423307593347376089886923155964196202110229682175520924448896209158252240158419838902020459727236627226710669347811447074013125837417777582841917167362834e-204",
    "-3.90950263851601955493213439314135454016003541629184126527670662883718927701952485222102392811458927624391197087384669077448121652953200080972836158578772540723847623244183124793149972300951166203355595691125457710735028388699569057959676758104892635678577281015920268759979896463455041816123784025811411363235580122893017755574314541809986689323285120139462800517587669202389229843350893866187426359147873155174746543503754508677653529630364297222604e-205",
    "-6.11526675919457277028992140154872537242387470661992568449999635731801965209897191452215374334462005489595191672522842033200464372287270398052769714974020475175572204866445415637936667535898189736461607152657041891485128650657545000907850788840790514407452496048786265252696237420918457163498899695322630629478650702456093951261431540613641934756890486953611923345572561632972341685625988984476470689965776455384404895352247325112568103814523403924777e-205",
    "-4.06394347669076072005528094620942188213623364777563332338499011747788302834853316155136379957314568601353034381113115613776500603065039854290471514440569514234382776760841069811711386834004482613894200744365957906888558027658431322132984834442453026356839369642686319551531858658359905042211867097661915890056109123063414698063276409170250472534635429549540289476254195058602287416464102046206919858974610380012429728115358457093779273618312890528214e-205",
    "-2.08591586497556487800296014877485434607520187809446759466871172732573186961661207039168230985813805552204928815505742716920078167902091178264692649520800190919166440253244335598215458187301663927039347495889719328503649443558374794203224294280521226267344500417984159459618625930427528175365214202996015365463089907424075549652386472233655108207631127823897449695546959792400985471333674384397718196183231550017290597493168068077944479555825853908734e-205",
    "-9.08941658087142113602310616725940980112986222731605375091757924486086502518295435482946743449292969374430468203523064738024800673621497472868778128432360977486925246793452550224614350884796382789825797735236660638892526692072741768550477310617414170980995410490890101485172123078815097294840620973975403808914376943020093125382466435190355478254388357180209721843915598524120219938708425711112676335445029048350978966297126080435370658139864894517418e-206",
    "-3.41011203148736084251786616713896544035562750366952546524789442043243572653045530932391326861669337141932599124895940540769157005691803794384503339161895462617168624084522826827611722392101516517242676184918566665327631027625426562695216508826046301246162606920143577894260471246522025377291582434272693371846928357201170029644309138982364729185644904779909127588544034967844920176602990454317401784698923394457398603591488020705334895319315166632604e-206",
    "-1.05855892634886745181663883150255445541533868498218852142563933604561573048039047535613432079611002848189836417030089762955198155897635825664219702383797536129750946632099471327511674207175112566188742193482426865941316944877890340007175582263775845889198737969013454379065210857912678571810009926853198705125971157537481498077895720602166186026574626150070583347558665484558899587625866797495965405876474882191639562680519203544043304392904669192998e-206",
    "-2.25739850399026864482828495226815556690654072769053514120510939843473556330112011508265301460139054988699941145964803111787274907787790768057924097371697020582021397188959037378516549929153157268959012472102247119351380565321441682438595105281498470451571745483851238530273217148475075842216817846150823458502553388111130952100259549232879853429927278889430228111599078517385103132389114351432549441316942752157371219639400329133653829390060933744319e-207",
    "9.75989895106840302134398797406078562199828688283546073569142467973177725542889429155893954741208308740637959616767727408750948681082907809497717299682376228318737147383285916452124129336668190213552113108416937576456704607104092279662815646460125251417073231534930562356640645667835042053377911479389388638129835687968814180852923985116524105604653100264993519208762842980396140353346166614096167218167371508396075123545913353482549249030175207848409e-209",
    "4.70206199370903698037631735077503361736178939964000236651950883121228655957508849046039347477178897806736272269336497434392475100203495468778049699685956724452992360623454262156489275777447481645737155918907130708161696608482008975263740029561120387054550157855455057141539111463129721511124372592416100464574067696651606791674205648222135364957081322546928053895187308730922951540078732919818949160059473100278064321050364557768029744203227737210653e-208",
    "3.47901651199279391686959479787950654632526061262100345966029244681084716651472939514169011542002999902152788708716740893025052349706769487838067693766212048115179286975971739937351633958596451477372737467391006525379285485046971926760399437865414845154671330305991879595413346023108152866223081543323351066841231317965969468354165778692984766892394520741149949807198459219059528238626985610865246553447235346826524558341939326296278366674122055489416e-208",
    "1.87865750043583519864982894591201506710921851349423234370405843612454819406297732772443038324502491943494665980220400718504393017056986665284589618230155329054542348723481504024980573011985493831769057225913762216086354531101330662473004700706234156110301004169039002157561420550198498682302548740621709387177694382604622454675785429445979741676874624118665959165812749986037792579511471537810360751774156760132348273065346021355985886090000085258158e-208",
    "8.50238930727348999414184213275497048793159665607598828833757708817808294062569627294604520619250554197400162246764686202382181832829864594858749691306784539045418261684408411779508179438045108969107441514381988599345204236546721199391058174925147402097286908792784084866566671848930595286740969638183172740467004159087165101392565551385331398897371588985643590282485051471249654145626930473557917308481371090289037997899140037137042366513161302604639e-209",
    "3.31663584175666814979605952981754860166037773002677353572427484667788766698094631382438538249727377376293316901697455509707893486482476642096825471741134537980487073408126857452701453296572797353561693725183705477256904300461089598995165592379333871611571206939496777021667382056846985608655284984504151094441780448239293035485736535690596633833458291582139060012319564800422753424848457857968791296732011693060548082143310393128703866755667363939080e-209",
    "1.08865773218442996699194972875017491414233248135649079222854297075196408372287427676188286235857697292489137208595490603851104381647552172316091468815129835793310254877244073578350670290283577308535708595754662877437322185367860765277118581476814397170154239595133740953458144009290351564410489554932984536076407848125857140311179193779089427853696125228016045652408609534397231408710737178942721569619848990315568057476337068893144305662833583641765e-209",
    "2.65495991348037994439751558125948857102842331794556580955276312451012199543552171027743601191248079327799674631874550310318404139939387327560439802810922314001757980364243940368110438561244774147988162788721371722941739077514867915408442284646994268002979164056009747259709014792760302282258805407642691834058921515446116577189132517650662558766751835000253281490900644484115296323159012083062636947499814138955148229642890876512729035076866499909986e-210",
    "1.58720759476818380484539885093404987182130974656773491287355833182620111240977424763488890712250227977146214212481944629625669328534659270156654080273034454025498988591027045675756037677774560110529715142528552425309118369342729376245638006249841853384081962098489521148088098278334074938858809054729047599577758565740887632104702390959352292679320125764365003665233634473928573579088144401399906407951534638926703822512127681940591729203754354621601e-211",
    "-3.40570806379263497552392672031928755682032088304936971820505604360622333350544921150192623806202717201525564499196433684719187692105148834856101962730015767969537256988568400550178700629774306899778912792624944294811371362532842455910804589053219274387041892608507245843789250054441980395911928723931613174475777853391051202047879907073106169566870147743622115531993296157983827464487976289114929033075970379403241241285799337908981637047555034250899e-211",
    "-2.92009131879973647716334021638680058087062062076069534777033746040228592883258334966026786658210857810396331423946237452082693134845747939416879693475030592201949842832410836161478227850270099676487353200499146986438887459376886282734108927226842200239049082761714966009151084104811384547692779429530820605356629699649297639686848326679964155278981991780876835166547971108042495094984985272640314766145130677205541508266669982353553179482724552994190e-211",
    "-1.67114976896564108025385842207718187947052976544202225166272563353072126598673727448968730259405396112433899413819302592174211911817081354494838208480249900053687563977560410506889743362498861998614558177187275401250977157000716426655554653390411180620330572493409905375403087358869778810434853413850173370063320442320527515325974644271102925367406424241257127112126284078604093839249419554457518621057351985746145105005063201585821225938377872827638e-211",
    "-7.86788294868735300884696591484241564253328080677235575433272764115807598340305457455941866128991010459045896340280516715260397484325797072724830029736013750384555087966903679840419192154324694017910578711304327134864955225708217786349105915965544373139391426843453505782468626261378959320056047916590277862860222447590348674531420645122982245975370908126406630787788746968989566047663673373164121215245650979847163474966561892199521313085491738681873e-212",
    "-3.18667560507357482765299316112191413709530564138424396834068284297820345293882427347719226796307523118260569086347125594980060791735596501419363315631736479656351518900478916065818587514239027208304127132241502035965790293798716531943856135067435661613361875395434701396858004501827879171570997978416054458342638075102495959910634275023171622165952254259976481475501417276814830526923426569147586118497596318205525854148599237001404262398752312349975e-212",
    "-1.09869549738744416696640604185947135810050583067358471223535096256268194059184050751991776845168528715486178180351929891330943075927960985868675844776416530421952504169672505042059623743135178463752250328714957287686850841604868958043542631029194126686166928723866816469558059927602200951040747933361369844177831652535447056781154575174138439205281318074039532566866203254246378404632899827525372922034332424740800318775889177434506393351764200592714e-212",
    "-2.96035398173365567406794976319866742024600493753091662036991071555630661813521496592650189112949672824662658068811177501244112594020920751717525050667453945794762679009546047979560493169042061226770702279705522903733007460456906931247998072126977565379937397762065203685633256656734654229845353195528159540301599080296533335510075894692368051751963105287791511429635599244783567178246212516491923922302249201320944593113367911243620962178947340900252e-213",
    "-3.78459616193611343366970458108691320175542524253824735958365552168007833565713181373865224709759924500011014613863535167862129912284474785419926713137482851032938426772293700514649256618947801377114393048610272514186449910260156478815000128152081326774618496314317212499199028473260398340968177078900077528798085103364106982089455523239457871373621621253387721762165743725454049568438177822216989581497931692086102304349525517409830471459528332955482e-214",
    "2.23260525740423815420465300631490888531588114848482568831619345275870412041818833637507041597425456334611802824519598205028347656709875190342749608494435781151359702492225254180767342211301711795493008074601370941020147155414188978246635221346412252701802703888211931511480316994347405998991559092618368009406579846753335311684326115528541607678506055927812059206643323536005776252994866973215312075731014517559070581472721467010253842614847238654055e-214",
    "2.39301590566277383272320177105487176218973846614054177199289169243392426756367358896668238110493460169775425596079522193000534437441995155314453394351100193856648223599365897311706360946185312165175525963384302875283388152100439331124252041694820358330156202614957863391213725367112279450785296776622868584096862856497882128707715136218882366724042167878178370979907632368217935077385134278448671006574010410142560361938374188634280073253496842719220e-214",
    "1.46684104664708157137074949072458271054448141398828201324205731163662216382639362080622891490521917172539341065637167989266254570581554357541416308185484043322986263847004639777235970715943885011092936531207922598414338550085670037577975939108106864768579301923121642066890784703708176384111187579843027727943521923110894568512716972379770707352954098131546517680165708796777432114245289997477841140715723176864960404355524946696626163699168348208726e-214",
    "7.20248888279527927602951025694439667556100619328907152177323593504703325637480260784964714519218607665403431441219856624608870262433829071143340281717569980330588496364022775959130862350216147147926415594107592520906467126634553123590150448838195568864307721603922210458682466447028211438664533106428322004492980003818763934755989336074209343761256849673398454210615208196098822421339916935543150144932599557240971206059330758377138547374798658385684e-215",
    "3.02708606946910878065683650032955208247209432668720024585134021654731601511169603819502994494419850346245526256658717579758111266747682011300554707100495849899708697141826014287524288876906646972048703420975803546064527200320945743465913025286830853297715716472373903346702159666399486618472378649923957820987363597893575845520306303340572689935423620555227904614573789245402014625819165254526073870304261673608568583207172271213572288160496262217999e-215",
    "1.09109824902414389297399207917310355677955470644164389871458226611031127409066860983902058058004788215707929611428728272594889156331585004895868853232711782557240500714222550535123507717213425430873239942573905075583517272891525380395691970290491301742158196308635304375001739045955137094162711995235610693695806299189209051453597126232901405666052440254201741583409328066483413894414166743445611515154000705074054925357512023296679621784730242187533e-215",
    "3.18049714728048965754380688122836904964804776348699344278533525812319110312891674939761535273391171543388326637607926425075513257189502453153887146167664460938245642846782659780135790789177900188450559368691583454157387140933992026415064884120610426911053612113807169254291296746868135305207724953816653124513313695245260802708463132599074911680420355133443808063687774218042266419791562708765947707852550353743402294850917971987914982240617067655431e-216",
    "5.62789558189494981208945166515048192401722893434659460661432481983845566843999373945480574562823883121321354104955866687472243070799608054730084525833421945684286530291201746630734673212001499164713652714693285455341198014842061745339670713545940818677919319696589394063255565125301337884232065926255895463673931634396973574878486483707528025507566002511724547535928169638770862025484061348871600763148952414663715347310375524850828160791466670714020e-217",
    "-1.18556241844768313086382899663582799647521354796967556250415131576645389461269282854128292712032641560799469519495673958046719146019974847876006073684861192094106758381518222490903864373587642496344109294959910858397169162969068512412028815190768115128551975287423939738552624171212273471415501285950524158770174125280321489776535718053771733255964551502976000393262637319004337750317165409465990102117275198028054504615816171143576047165277117807220e-217",
    "-1.90197394971055292548356008036568378890291079703294853664524808029347091323819396760301520203019999254334745129556723774091018917031992050497634980189517838557628149301704498514367158966030653330076248109572087544145691726957429452387341275898733387604099019860882726852934116026214474461761726810482090133391231416576094863266259845001124229507126276912205930524452774845402500483801982402472614947425424927155214014734303773726779634537007533707691e-217",
    "-1.26848806286486468962091969997806144649154943089276630453817816589751322673082623686301617410758342353430232088064082018267622844810687927463126630739938565003032707829336712009897488543370864468162660882074017988953333577440644883649556915872083644522860846127867982755793309272488562791903847034961561744578223793176914982539055968240233305239083163407425026631980118805418679538441248160881343716769742874456223468713046183987775163769875287491701e-217",
    "-6.52035095049730176654724850235226772195657777664463125069257094696275703259979118230981971757944831953714198544629020521649525888208032409059047783670861804624613791475719349326514120546690788373700507829213571757603851766507300311144417798042061967361790146126647183245772948562057155728409339016294992591147373614319709894280885471183108618686362826113255088982963238187861489921969210107652160734003082685778351115196429427483671870476205182107333e-218",
    "-2.84405268678835200170410256192902547615888349250719784789646000031696085449351895756503011413974676739995611419411698545760746909738816114290339341534185838740249078413772853549666647547876613210574921232483196376645728309114434693738096523816881766835249573069003932541630142508339178417277220948860532969272268711778492420472750771946105636950092720586010723788639845511390301427335497668983629472765578669986027149585171914672982763233596419071924e-218",
    "-1.06819682917873609041169044241520718327053632895129350736859558149996724393447135688566596090594571775945036390042716021401005955401807599868290067687041851681858728023848676695490736178661996163753918121725785299510490813989440428684168750986242795938291852637753532211141300646824286814270426887844565802717447661728816045967692974635555392654498070810433300802138383188017937503945957154019809850829592671288323100355297008083343574946804585662440e-218",
    "-3.32262862266753822163262987701273621298881500862481748687403653488850402149823369053097472582997994267844863151737596234013404095733552496651447850388281340594232161486508906621284330063005447546336053198431014868796135528156534940982532612623481982706284518141192510539089113404613357346025720289126935515096725791909734489212648055455548183843702184562085003861472627721926730207741136084166996349716851226454558005963824187970763640418423070008823e-219",
    "-7.13225815904919134768094252809890067361994380909055047574919901603926461897232838638924243937883234774480270889423818620827475479155093669396010151744039944546613311619389266346626765002405533054121783312714029428066899662897735413323372827858869565159258542616402509276454392537407372061582941431268838267765994864232943733010557345518971305407024341043040491737682107367051084943151832875472395992015727773976125763048054664253996140302858738971607e-220",
    "2.65585229122113531845129683862139497395426755257973778059730971180908944996648540474880649820412775786657400277796638178960736289654161885986928907788122212601599865771079915582942131530507746079394256574365339331173600075485556129209595660524081435728940414528881412387979281165915648844161398170289373863402437723210018484019746692224649555433103122247875652297313566508883044759128599639481701717372687306223211423986143258999475612435654787695874e-221",
    "1.45041658916323978039166168251531661741122537828304613062068821794388303343770797715664726185370746931290678858770636814522922166459062670766797683949086312059802368637108844309310727964478506387812143744321658731851555865019701315605230740912291199865627066055808685925341029322381425471926686108415807875653271514754589145286931833456325856279279906925115815676648447849251070731818561016936546301269105253610544784755801118220271119731041154378111e-220",
    "1.07859167936853454846332372568214606265811891879571327598143030051869453840153256433456247325336298774034905617332960615408662083643860319663941689490711760518514735462122648688943835542267620471603702618858266536644954789275369745222797915083335703614409435845599074290583572108065067469641657311007703368600218241202517559267387068251669755816887301717054673146772917079261986324225623863519873415247420406482807340125276661782977697113789039356324e-220",
    "5.83482250107600773834786488455640362064335239314381694177545222218934399307805958426582233496435308599464106492327538834696156120390822155643468209884972505087512734389651733850842267215352436285345515735195946508618280077318917962913122274727849901530048233475766861817891725069099342850791660047398265755253219194351295600459745975663390418693131551143473763870458244543525848020938947993873362375908566139779601863697895410773422870690984308959413e-221",
    "2.64356823667062325269269836592312875380072839825320531695150401127230410457169799559072625935130647881389477076218583250453822763956723512895757111324254942011868688343019277473201373244334028619031126204944202912759571085985680739898433232944095430446788390899784834026338507060614030256278057262696468300434179420354222761230650365911692359716306344217529845413387479235871562178303671594423590571520713173884140586813668077020612563609751133006763e-221",
    "1.03231672640155023111953297613838061207654483632894530975486365647579922228206792088915399820810512856421482047212740369291036686025904739428679080540049175285287361797602361014475015187953585155488289650645325675378427365470015606720619128901383206220966237472969330049652909988648931746730986129681128807226302247769391852366690890093864301410472083907967823486029407213154144535134513055165775110607800875895993055929105904981819478486318565537138e-221",
    "3.39438345347681209744155466180865912926290649763616941931700590990497992101062718895856710161634144170115498722032545941054155536083268498021311642964626463942816378840655666754335593976560430458547634736625458925854706407538526460163934599844673769730415468561351263212220299307868814448529995015591022885846165945426609089101518809790794796796203853518292859927640759710814862567667648509519106653584550270335366054986323177973170282546968087163040e-222",
    "8.31653661786435863898991300800752836811073517117453938377642209880123702451813545041428222018823031200035456748311948088161481438488483434097155983562785698908813337402335783988381067461655268627714441354810950139141241027823105475050689966905122432498862929104796365815391343205156430511965935947863988886421217880831814708748428169621661905177713371323184494387464364773789764926196491511873762191406530041410682730383094571475763171785362162326323e-223",
    "5.28652978867071251395201744182770568081023670712511726627332110856843799642237345317130994799370281477695287261205529797980904218243864195418538904241707441610053362380973886682282259230272900465420018690098005691230316199874406601781595850634531684217249542105485797584952934924709674644187839148371159609879182504970011461239631450967605148736540634023683282624250331608321299960884935975502086184490495966278659515114510534182255197272055135317119e-224",
    "-1.04062987072296393932989972792482254671096119645126904908769071145632252653398243590388531305761320129541797623605980392829878444925043345457308683280890323611943317202327709578246847991665141519361842986988524721024465106442977370151036211229542419585216005768713282811968392455090716275964970585963091856749663604004143038599888619429719222741453251727867741690487282039718253507229801555072346668861125576487724970207889345129111411113155958790831e-223",
    "-8.99179330053933594001869273935153063524340874697271572594389839360011163956408006089019896401484148010741728606725486002645181317264769391422385846342515849551735650080077348785881456675332986615621585153418250406257518345204140172765259730885665268211962649464859132762477158368683556346497784733739249813385046361201719853179672970656650565803125640926214461483064915680653522885303009751376129206603065432990861732724100061688268193611168938993982e-224",
    "-5.15775136995373181467008211477383732997017778127154947353590634391284448326099782331277577015905886422782194460066966433242446355798879221371389536908059920098635189365136773899474302347576387791419218418311871547792621393132569447466462877064523464083329427037863541162560143370788003231008564168888026125605992839400484388727580474229927314461154361958818550034311380039479403503315194942071114181136722600912647005337409799537038844309464572273311e-224",
    "-2.43132308643516793244521227986195757906115371673458443402723012801793365913330371501187535431661320549836286007072637682289279409871117631960138664173482492976120395701084660971945262961033086437137939598486168022368971708906162486580295430034541056615720466958348906150864052475081322150922649785699591656089681049238679238186060143557054381538596464540104310586642938803891721239000076437211470376959200773237063132775299841754351861043818746938396e-224",
    "-9.85814208458123955502153168974439934649142192831083699907469269433500951742519291684152203310778771914874343079648030196847047231568916643847430593304003764162124613175211063977874666759456046374932055188918337090623039364368343240131207245123697698896908774782395489328364899499065083940924644809982825662775577593307959136504477788004320695411907655721831327333736935684976981544408186338052680714800120732075598431919490557980679602664332283471490e-225",
    "-3.40413133838094818102351970061669376457043005845230208248421855128672035101123990162357816136663621402691546655373519892615450019729313936633251544458207511037841857131969121698325962172230461524055524503229362281661999064651333462170395399982065691816239980434539995630170991820011644455545149054561626094945358759272457533274135263808602936638959506408543048464089469786647972361759403241969081851960609052435543337718079484725181178192098801616184e-225",
    "-9.20462190729765745889708380422962739875981308857433452359661803296875975653905152036218369527591234492000150799488439362148034479727452531434944944051573710476269934576908205788437051452247517534442008230927355114039348589314538353379963537127082922096192821561694110114315442765787462081154216778658291198697586615205672116852664685491841208586612389853378210156116821887491349419106981034543220946426869721738137825243137198393926118811023849641053e-226",
    "-1.20113432484629418931470149860178449078026846145457249296833755020794593670020702296969956957110770885941313670719024179223541388772683562740672909761743095423823313082024087983847191925987012336979729436753754697649080662885940229501047559096896791986316500464336405331296671727877801311566708064033267460289464706604229412984889973000652196949944646335204226818021669120334067252363610653556613337503919725238479188417404829121513881112334965534384e-226",
    "6.73663143627369711316479326401730646025750331793011856193453811657502345197483655232217707408513158264872992170078937743041241975077511686908198283150381036000489244147919647123536601614986524399548303455916615117327498540109667300120429279576225809425438774017121541890644698773954790892438445030965005607853115478746066102463176502091921742956892729787687618077217940113514093036975145870602530954203386483568020184905714685051915030641958654936596e-227",
    "7.31748222275170381921255012742317622001412395177523900004972515941858938414164497198762196730767710492060603218840619496334836092398314905338103374277272849808670428010305847405101998746193255028814889476112660364657478120784045765327705389781933809192820807352077239688743164529374599652911293301747150516769278071988981654359032752294404379945538778636402447597068025078206082228126803388719480553917611436384200969447932410923611865203976763454179e-227",
    "4.49889915876570977604725516461194700126974298858805257245218518954019082208103319928853851190854730745898452445501080020049301318481644876575911867379471377642580388942187699254579758835096849887065065617051993103389631932867263582632701501697330643077641755090077601332193693240009082598739454966327921819419814982968784045047518862968656651904123915113156881324525326913411739336767555916755651899961724169101308998971327057557969933477477364400383e-227",
    "2.21228393652890652037006863010004115110629590116230556644167701717436562698673422206371770941962752231050646005303468278056370071286218965909229380502013520642805825510452947322826982681880366113837780901423970062297082436121331770324554805401047442695859507981049881534393463118427450903866726937787772611698075522733460611253081598160872603820749105725459488444378369933887877432773988016341958104341512405916293747423326964873698725631383045575862e-227",
    "9.30846679678158805729251419703037822029438115333613499272016262315881246738278959248259524722559336076243171354959262341730455058936076109807315233610271623857844288378098910678979169593866521191938087315831356019208228394955190916509495873848243445709159723110347858179858107207548805512635749113077584960329089487466418419823528952378250189293499669815240447352238609160038576833654914870651509546500367316548159843164496999615188907829644454602788e-228",
    "3.35997765757179858638113477132068181217092151903573145611913209877992198596797657326376388385984406701906085788915429801140486556813434468120460859297933468820199693372398695378963722600269579638598216694691892824336825020646390352523554714507433919577151576952039145279229160170208492693459395766027732869002091976549243437317302612755079744863088201147059717920989764056761203208601887489331830694478844812304138278059292217931445748975702205520975e-228",
    "9.82183105998973686734780860654160644028242882034522028556258263890154043947322690497450532100746280716618599349534584064703702536560514575345730170005336647534775556215775791027412672141277312987090048836124406903698857502704057471915554066233099444201002774628758642698944363407906755696652012366158578404015701550074640967136326429565162065405924495891500189635201419207049725476097333526821104515883500740873363808424644175844131311340617550268258e-229",
    "1.75736093564918649553513578864231877809154708926399789535726582217523677166729667110572180695342339495243821897041189751238571390832502111942492420198067752796558833792171686901712645907901998286178535969383803825553986753161313616821694864317791901221425887455582913059343209976287096185105006624972845078649478314319193686819930551911484742036223435984260010415434134407289799200454027808514504515988030758612167865997172082991060320963703589758698e-229",
    "-3.49701555556989838008765116975879534506313052619482508989884106048577913126531129798232097164197042897221850264575609554994072740949618635974540272838991634757282973115548561102736162034916912830501706185429727364220912063800481332312536947158648868730784781851863930588267648410325884839200234553207521478574193931025378185233163877965333746867472919274455608265657127422386963123691101444068963060141723363004096972942237239196750409922564028828910e-230",
    "-5.77409179556987275939351032241452268252417435086995466783578064905566053662632507519192363974574171140459503825037589801412105934198891651191899413970311663053496789437909521774255523837645910551119987856759895663818016915044479613010335818043175329638980398896189973353471875929455584775711616554194532097581986148419279332428041924246893195405568649179955873270380929692167729990139373551803021734857147479610005849798427454306004885398650830194233e-230",
    "-3.86645395572416465301851320562758659481765176997152591440114485962451169999534076893449463294211951227391500019119661914908497229805200817770397117240543933858263300880494182253027341842101258865230456449245659156128391362223457350475822698330345202398992365774587323894910501656483745645905770894617035190196204311106177555889284074666065319322341690529654777970931377673842588483477433424613853146384887493086566402673030287903941807145420590370381e-230",
    "-1.99080427306005080295762821708422736161637612778668719706295790249990372041688154542711573567698179074958873383739481424693672449995220140931770461698955900506765155736991189398647179178353093868499955582445236496916655170051821101925305015531379463736751187248578410911957310097112948563585233858943365680193245311752123662307360667036706964288774595544032777357231384985513976235181006579837446715700398441702085591381625987459540221187850232458542e-230",
    "-8.70058989199968046994397579741090496350651536157370155436053179035232887087542268804788192884265380071240098837029490209872243745453477967247641653013534692700230390746025805873271461244575649884899829455711362131152179983023389892211469849684034698858806137362244595941999158403351442584298546305010591816234042703971139774768376334850553818357987146637345894863958237423822856400148253122115206916313703413128379132743659458516610463923181461561138e-231",
    "-3.10570614600137925226978108099514459366171792017555050832839720971016703905433373317645343746306054366219629678239798014775756554998863501111694305681056684234919340323171687749498611075957859670165589349862017260622038681367219841258448494112196099687192154779836795594326760686709254629940664555076088482296386854620861618919726927402740332340187272534482329252520868980371974169450229807856549507685473504608413565508429526554233936540648129882044e-231",
    "-1.95023462873750399733489810652847416464838035609534538873818280820228863287436884391643090929727854211430932342569687907939582259037381996727372735404474812204706917679969846257966362126210099541084154006067754418820324099344635701422870955061055362849577439352467260817262829055054315227845144905734230171739235869181892722632506076706466066825990267625417793463085197681292347281539232360233357191474973151494598829812931010013139609861070980292619e-231",
    "2.36642657988122715103533602979708045310913989446346824201211666473993051143398599517513824304592660220947057269073631948367495175301209781722519549435694150121722849528194606368455174341677623790531288792670289693816050671494718282914658776830053102243069599210437197510258807047336740295680960799539291541500314405375999575339505713882222972858887144056733395454562448259468633086229571519172489285976459732848767825876708358443469243413650657123714e-231",
    "-4.25105489652173633247213224652608642287220807321373735741457108951872665240542153317707121308407644815121815902672969714826356528143210733439372898556022847384843749049626018366056207870067314075740710866766685812162171289047497085525722451696929371939811662599472309998345747463671348223343060262725165185055707016310507244977571450879269906669876881447468815002083970371797753493797669716069318675756282577822964614165923452341526354279183740401140e-231",
    "4.40140790552678573235845839003654615547353489108240399728456115170688086569753352991186974265517481845590365943731296104063968332683783340002019675982220996669554674750178713041564490665183758341139349852535902428196358354338961286730515792199213540603744547962246199882429974568233388550426187811377275142875138591450934769986454035506337534694526239019022531097146121736342372375184102868911838693352411637082577571029625818976332735516699714406636e-231",
    "-2.68771261139821852741389022205125489769196350485912325813167207066627243443456296820578110345660846251952641098351111346251168319392790218899933238995849861911757078897655220429223303593295509354758581355107612412347501650305537501932584314069973615136626993346554174663413390468815899318684945958157587123511514931100849175736246956369024335943937729249015358852379051139599021256271582894164068524928485862801200227138971565279307309070613123092720e-231",
    "9.54863535466621590862730806226406191241182476374231437984891102606988442516926255596707180781520562824401867855587124460208200433894506160439058455135583344298155421951329199031761910562702745817819468937505602986844545016011174979439432430847699876342325726139841193605684064390448441416763523079600142666365238152434260209194462127496263555513132072191602971704361707117741269223639792662093808890874719339975410413218237274891435758262235092125942e-232",
    "-1.19257853786396210719513134068841400764765791541905927139938609422439771109759811322633054502622099179037816688864379265984903687945779119588401195568628935426853731969208712124233723184888437161232068211114529268830725308275708359096765124215868481315022072324951130431681993508089817581217416260483128148948098781175858628603179909949306783945667170912515618720467868826776790027214475590655178984961592860296327027806153395280145825062091938164630e-232"
  ],
  "c": [
    "1.00031392461682902303262851770479311718133432742882060614037886024183788381697084054867421072084476778485887061184548188601259184210005379631502964076665017197828222952180939662437323433621118853632513471793919619593008552758056505985789885138304851230385134912538573567842914139377191669954823791863822765428680326424736176716171553967407199061372394432960707147316321438742760700430325600324468460007822501485270485421755921941631444709211928027439",
    "0.000576413905578667946564164309303967020653596655231176547559967574341364508999980972177973290089439284614109034560164445980929482715049628555296270679528090447950138675748378698053567710538117458157090323347978869407572762748181620422785601894633397147023674403167764220316372213481164320803042061041643348218533544656915007668459516017111072320688256694143434777401979235176737619974958102688635292042598932343429342479679096632203401287622703258356305",
    "0.000443311922365792033759983041480495373309377360992037631668716197998470692801890596046236089183820977219012041851349847144425009778314325493296168491713097855069846348534794208853700680111206629330150039010588054502055312440775180256121345110541200859145461324315429927632296965336825831604076746375083751521743832266279923566904250399887588007724686548343562108091661605589526853558193547683790739041070882749641220992801608366780323327670114768392166",
    "0.000280096007169599659735263167660921136474505645074133799189314677816145107349410830017312890162833491756727457527654335966537137216384855774067259123173773961729088261459984620994508950454870787248922024576828478672168242717266376567836858943782555622586778992837081733737509447497472849046477638588864732454588208322698686571202786262250366002489777536933598305969921265242393734526429428273783752535128019193285083832930176030559984653670900683385784",
    "0.000140140810545459445548265932343390851624504001469192479774136114848149669611017444116808809667374798121031782311601346515371250562513722167335957339078510923120877646919092125493965177352459219329681289641298843093591465003706371732241183769285395267596929010907791474220768653619384871043276897765782104940776779522620986944255948389120480005252645625748537191687198218856282718873107497092154016629403896800274098823566656257003589180050823067915762",
    "5.24215782316143485359701798233502297087576104494027442042257793185598713740037466209149927495769455396921831198194972543867939242432864399689845443969440179012114588421762015888618094918748571308407466447880606740951682156474695410507947291929725754219792860139861626362021052274929255817744206735485950051733293755183417426264557231573796282386831972625619436456972519262693027173647087480744647067296668289093923319698629738396986779348530749215923e-5",
    "1.41384798538566122399845158107803229167116851423819095312742378182278438004017081407533112163919280304275912846058385619832636121482812441638108557866057866433443150320941518589996884035357848220623688769191811536036788242111372373334563639392837291048466077111624621129487719165196728728487044356836931425961470425741025981193994024104845878356383071021578015281014874633105024859291747550597119235948383169426493132590681854656304127381565079111305e-5",
    "3.90935099501354090884814664191428902228062966189130139855631830318277909862859698559864242931982048990921418030396721228260813646603596388530482796926188611635978997510454236841638330266389663265342532198106396915793848739453280162683949752290434193727019946648343315098299553719018445354615924123329076762067785390042464942584194188064978636382909059825755369158824664172482004985530660126968008324713930292607101030918858907476228017447273444755541e-6",
    "2.04001287334542188637568768160763816556063950106412944598300526111196817196974636023150016404161630612599921303078879020913160735791393761933054061567157384140963123868869168743537297797863979126633483346959051495030849671316621546183301965988913252154935891460876205918594163847709847423509508742277725876794284422184102927433763803495963042822818722812611964708366077029865339890897612986424715864209173574061196496313625400832085011977385162732313e-6",
    "8.52711161242488952824975722952876784334393883670413355048269276162428957283079243515064961706487527025386877140251333239198539667025554372912227106859166206612619672078918947077880118143435572731005568709058946982295039675373421506281737319899666036080462396554465449631711986025073329661922190752229497109638622739719845653755665722049166949684129638998549934845093277022830700906348701855679226516312840821894344067734672982255909353746887512850376e-7",
    "2.62129659178088708647651565581502868380169337232901231975117717785345639636731345419453728186398839727184667544861016254588152994900628274125106559587674659140138312030079311553009565618681322029624125199157775396654930046686176133399591633024249719907770158959359750150906604359630996459990347631657725997342019269527604756551072813866248560185148974325181368381647863488514872062250920599585243012477799741822831949996804571468440010489850509073135e-7",
    "4.18651644147528201608386789844696204350453390195245948092764805744478139997876855193375983856207635664678808767480083712473147465729356586170619564497691844115660907881907158481310210249656185247138129660289985553765069305170958915023955151729523378823659070369068312890571216453775305142111601603864330554625131473265179040622188930796689697998695567474689689819285360325260845341870709329598885846531171117516291048323590142157853059257650767356391e-8",
    "-9.85456021057939896384451354347510003976181606928796310331327385577160852521139038920148830905820553649983714460367211403031530866861904359232355896270944705173039210881636055873893961401371421408532602393457969760824471352850749603672706818262126434194704031451154106396053648083380426702893608383413132512613348141150579707764679710894741316837084780088585260639871845303372257994799990213542141325921904212951931862561123631737056417330949384189739e-9",
    "-1.04009947347497643815144293847492320444964969213627200992521429626480160320565093743497536597072341281397241056190744032912184412427351338617472930991947717787379237243877909616714658629182516449659465890225580798240720377712713028758131971471852495368620785963263733158893414232254530096855611757518396681483422855258947017026745902828502278001172907664087403405421894410029903901971036072797061557663081905922206968506101789366499717296687325084378e-8",
    "-4.78918314168019158089878294699028097747366296226167717482300062616660858735113136416949775734835531614605050821563834447761191249607399089323254329602284629525163642211916360498270262124176418075067047401217526105175482377719178543398381672692776002624234720209451294492912415552558621604983414361276055784929302252996130042146910468808792753064366667180023916548111981613468920124303519255884748010004036017103862037885694673885306203773837839100640e-9",
    "-1.69462967240691345694541682538292221844184045907067567084406145698102020571469873518292789989022853752199988867701352995626685083292412885043786185264598643722098358295419288448107580480710186725217000967092937271063301293978319347220768001065110292306414996044610644729674910499760367427788698148737685818638892525941501152180503843064382043848396640332772618067864775476626955137875657986330926895875509811692164375919657304175416390751554098855458e-9",
    "-3.30107797406139998697690061353568284376148857876284369238930450948496445831283545507726692271721354592603859354016111113067144142351500653101695082323814797026463650045691918309089110695818685418318331870481610782331790431524672184442918146162897687436940311045518694537038446788557304896653324402968781620065746119027468150865919556965856093293269929429769673605635030362592689315059731863158042358457422104171030340414665273297555038198902483651282e-10",
    "4.67774856294952634909141427006648906786710421027461603247012982366827445176302258446083229862014340701279396668619329638616628239912683765829285268161346777264617039915963486007196096294833460488374364617912314727386987802187149204454898756988359424511800450976615791226690268787232595918074093019663568026319267000843744822277900983348249085557668014518934389698768075389271635170964386724565690967738360877865455377746408930336392247096968699110385e-11",
    "5.44911740300755879448114215476271261842575928902456930172953431561786183504442902776131053590837740338471252393537193105292436021716654211136721318514923000728425864918988223498523690756582215418598629497095303812293575607045947400828919156883096498635183346310076340716886936359932821489015858408133580867535418665005823488331118539828801670693106633678658834742010442132043513178161348227985373744281665792048746712032319743494914631166934938359435e-11",
    "1.69686512762107689382515823346061186452682913362938625015483146334223011154660084650527367250097652700882510248086853828958434716989457963489496633771125815913372962127357281054695662386804950085529580647899247320920539571395596905305254586020062580176530274869197279543619405675815847114954297071772367876295190295311747731007443233762476883366997023289539272598577684133005708098966872752290262999548482956287788313577955444223091210696669112316489e-11",
    "5.83140238240742847057041075648913150073050216642372989458491978767353465588535037641795323118509221560792199035513273151304210287866661099685603954392570986430832672285535655991780731354749106564775088767879156579347258281628653386420930360326454492556126824986933299270380357133557471056656178982033893824884434239234708264946416486719752499776981870763229026021029694452456015774223969704154648410972019062357495910511676348818566115041046452735239e-12",
    "3.09196349319318059903347245836228540877634477209403361620135779144961789975091628506589665737934916858668640248436586198467493569901875388855171281498418314727131170080766651099299617294004133680826652498861367804523961606779808521034546198281534712771363611438252378753301652227105641729499809186047826558299300833173365348749315243029039728966606030182295994657031313772463224195899059581379000724077588306669824597379999248958146794866042076000148e-12",
    "2.21282517600507253590046577325153201597512540882766960442498605805151276631439160237641356327105580294384642479794556641492900259866095732883459780405553628466185913780630615569760960024210914099744060238453345601959911017779188341074304486346387759508944133047584747813905466567179416483843916704308537967901087326073204547555275361762803708989306311202257146910733847128022584739874706779863772916385305149584668405497645695239983530582357845051141e-12",
    "1.50295155205020708566582409437820061006073968808893706246900786750179092500728175600713784039259363038973339782943470959064388666771984113354117669818836028368114021709807766305128312722842962493616278266679045800620861098041140233809828930516790721338201329824549895759343853552390965169536391671203579321125870146470976838684263918779718250284380920221527582214629296408807345527616648083888399932947507233211261791569086402502098416832760845220558e-12",
    "8.59006467313222627318975628203544584625089873110904079983459175499406949826206307341046080642027488708840673750480888170315368536716401380197661611031557494831393590805167387917992744649190157829110232660860997654406216393040841366344701899358421062371868871537745009934974609107273938839594406796985926779493728008470581417235959328038438598447065188529054868623749654774126625078170693919175690966394107525403731907274710918976772173371214893548839e-13",
    "4.28513834116826228570765432370662805322281277289871017859458818495603166280375268371213276822412428824384494194270409113620753585415050536549851665481448459602893817623452002154756582521525190202296485084161370532277280750621632519319800627389737908064184806711824717571797581470556518978120616508208976581681971417344239435647065004660143752361526169237968024524265613609122492579698147468509498263549289032263786701584613446314164034451386560779079e-13",
    "1.89922985007054506268077646103716914060901667846200632667041989027979014910393899555142181976252930068507333147713116295320212609103526125119320253707011779284549062610356672286769277511362359078678959432574241836938435211896345447908735300326442825608590784995355351732779209290081269201979287268268926187050203145256164781705778829290963830642706675284389551391498024789362683543381697807354364728278671935979787461688121367684672094260523882516948e-13",
    "7.49846090933871077664290678077644131482118262964449108746081832688518104556927627624066849566292147939478208814759978195959751761622776528296271902706035094815019507833235019532832783058051879007605239115556902745323606384799861173600800831384928209773083424764778496094009683626520587466289507828180060330572662729095652114546114922975581735214350454126160547797246355820335934048199564688872502888362610233068397759516269502801410289263556663453611e-14",
    "2.71140260908657629427729148537810716693663213229362227629817556285149638035934246314929288874711086620019100658050293327556928326107363287349213340506152689474442182418260977701478457405784915668807097529218207962287964771678129316580531857220873358638652208861533746039696827678516179598279330652001544904141336876218119464152410578290939250852450207456293514863173687392508848473044443915642379356394100187524337396609078080131073641115420571602193e-14",
    "9.66033798444179785187777452994875096115929249323628211617056990086741201904706045543986324652927558595809820746557647869920295488792113903339907566860270640110358390571435700326348247790907519954935234026183167879441530626451937810882538177181280428633169879694060785480466283587808898556856177074905090139177003388938621794309786690707538866965066901998143832536110263096180657205811239874255203872751766949529624129568921539612306382637134935389440e-15",
    "3.66344232570038333143176909571832072879846828041763005246631267598668666575289325208198488842609587194651538929340910740157143906001528723908612399981186459747108930769280790343316001790012442721885541295633920379311682527007054682754119875271088879501931091257055765920461068631146537157706327802764212619341511770728311905452509798251343772839729467594539903385956704613075813897704347142289519581199095103170212834719785030405517207904540782925595e-15",
    "1.48061652581749238306518610877188128560646680093553626254594291442708198424067636361858304490218283042690078061611368008716479151040309402269793480036264021233520675038886293043243725636809016615612347361101030330585920022381095623774362279109631899861154521948752795259527173733722214998491619099141204962733355179144761953812850615758585622596580789870779332751367022768752887129668106706355335266020837704767815899709421759256436549556086381811952e-15",
    "5.83042117899705029289530510522482143484269592126192277920113509658698818636869202287059397351835302634629743943876539151879420624478019793527351768176651836454094762396859561083587070486959891599822025127468999292741622684295975182113879823678706188688577454618749331108184370611525736092335382854616212910569442220891309069373206242729203457737057466797774298997140063342298912040194859559115288607996884897746051093452103505070032242153417760612691e-16",
    "2.21552459567189563072478217207727091597837456425645665345783570409340596293844364565748420229504393257715986826070434209496112154949996542907234702401897745571301639561252319965191995535761992895708557403168602478316387441889256627978892185057336428224943839527919748709692759933754416860983837907587989054513766992823914517451841169724351121494790837122967250642581551088388147745491253029476357740709248241288083954515544021150306098613826355144356e-16",
    "7.80221724144184293315707157734520365332553757162697646229792605186519850164933975576195790643181022579405040118867731938707226387344777843293093016322942952154226808362512498896446182444144970013776174181297270654402003788413540169750913431484811972182213351141453241938420472856363985435655854051928835905582896481078592429240097196639886726385346816437466687924736745244806576824918039430821618800962152851548850195688403535421775229380620496069900e-17",
    "2.43211985386039646216554208288130816805789289000364826980915442570216468920610756593844665261712401683702269161853407426134417946848402155932198298330526123390664832085247457658795786371212023339728070996467088116867037016858546769099724124760293250794391570634605876375714373914116796000095071163715916951054217996182683293010474384979842735759586562251701396036796903544886311178464812340697280925628882217446487850227552358338191393663387282696776e-17",
    "5.79808032085097372603608017926802042717776827050548716535478705751790789687257059674010008437717132962291137171888531233281907586628703700171054085099959174812660845434086055690640774859232948826208640515083102351709590170471869656240780169226404839530410329256241690013883322032967988345063585893685623088211045795525122517872832978294198250854900583195903591090935706015403058799359174640006546148605461653237571222127226243506435162932163989968719e-18",
    "6.30457857211614184951869685362752063572395408629348068880817725491000881015913884026478871753745837097018802159338297021709120142469618123698897585397256337893893785199540531351978388024078357701378787532254077385147493545445983728005066280012540627565696135898816294327702670237130951941043885765397811781330237067289128381339707775243233997777305407441681485290706437291053702312075551123409849806503861666396486703836481885351042365463062514734090e-19",
    "-3.14258489241653201989955645205210899391302028287886734288307959693035952343757255671655020607331616671044158262295952594139794598504416957904025807460896471627536611150044115780317612083034964793618991750361412646490331049553217552814470653288981343066199458468233401647949461365319296708269272312334994995384857849277442401976345372168215575310759827045580470785529471061816688185758483189720179593613172392847093663196496887640163369963358083899784e-19",
    "-2.45302708101455670549437260963278006422132059322461092816135694038166897397908521826321186640901817449638159761424685676401469304446580648521361190731444997699806076216507937792611933723049190855934961267301564702427566012005790012018658385020467542911270887577284048201179217971649288815730793949621599387298331010322679180941514199944196515513309285676990891764908900565787394485683089772256008557503951849727069477751186733174031704744745046055270e-19",
    "-1.01348356732527446929051024367514871036077247774498935598142901275938476990226902161024600493596166356722462176365550467779126692054876635877335376251699903649373986007370653896585938498437912483220793269227926439357119643032628501036227374753366667968062265950220876200049287135543395400738504776745697930832098847802901315206634672925591974364257901051625660317953409441024435117581706812941029038754684532251223000148890337352204909212364223663109e-19",
    "-3.22315885285501665709706429031395640729374262771223587188191003675275669010855361819088760865272333994170596934579462634717422567206438162950197287412255905125219857703112498773758683735394472243717242408236615987482122298904589410776132134064234117002181609312041574691330704989661529311054056822036656191143495466526078698224059205566701532172840823623686335427486660614705581038282639613437026256912849444929079737858108188278804775249019798705154e-20",
    "-1.04301520779326744216860976267850972782603040678854314633073132732158441458995200127588260737321729936644296514326603393939135739354447431547124348702089338865298249415448557139845207182130179757755695572866377801420226212440847635993208266856839153353937995608100582076553830916452547247030271033459613249893340454790815349085169079567995535740006473232228607463103298253558444870500868529281504378481932706901796279309332371209800390733808419172459e-20",
    "-3.57298268959560333736507805321812832321531143223384200715148053649913772223213986667173341569315217128397115631124286806191919092255930580413456873949194780947057372909211469568305264615709151361578296288625338333598473711611004034833821130029573225877587537467391729088238157249346264921503601901506713520750363174719871526012189769763374251200728653615519684763814419836440466564046231906930276403857194928251458998222727217523162100916750230514763e-21",
    "-1.22649716004782149295499801787220920924056169290577941566127660596670558728833295048851744004015889379009447963580689269430325966706887718319690019777478796056075921820147410429885227139873309698171445017485146018440187612824977287985572621202163352731532183971081482678595538521455440084075139345759340111214869861392483809630472647639055297260409367070105977920663184033273278497733475005778275062248960782146673470060766539283230980350276195325521e-21",
    "-5.69785890474975464307374167648182081518118355730441507904924591252367041046832372138375046801729172441405579557978971999359427045895513284669095820343147187645621757224036660510240989677054710748623351788383081374688638123972176253570730496529364235989503134265754952542679179053293816337851290003202198108985493385943549207280692389879794465232602052460717133927367477670124523515874089559881167341042779938879015012329060151119813294556116972511890e-22",
    "-2.92990113700067855685834543359992829953093260845809950112984090767259988710731048210328424196250377637068952098308648725582706328459017468818725934194043904090962621163053457965467356192806115175336454956741066456503357980151963195974181676357648750589160555286994862983165765026939145547014747570740369844667763130563172336328093072712479172039664085198212688346617692191563819046528172222509437498727279029697864830983256155625651197606748255706761e-22",
    "-1.18342206198674386704278485915385469908253094078273396825727173423170749752549118981998164562406138941069616099062222537059251887723059017266325966842987090204165580373537033527837227076631119686558416222839010172162735271284528498168985997089474031044657909897421894415745821795630462319149437520787613908261714597151907854514078205641822748031839121617036336210477595215056414225557631096830943468886233440531266794411716137190806926658422764134550e-22",
    "-3.28169552555554672085125530898638591490688827931926794495350468771769342316306679242808777975840624836648818586077278453167028743551548007591174406577237566751082062570900193535038595478667837199857171047621241494789868971455553034924766662892287887622689755976817350010700123967686726760423226174255167012803330777670399994191023276821651448318894493419883427464528663431032163454125605368737073635046229050471680134188654054693691345650578135685488e-23",
    "-3.10844277114241288082419131070904401009178047100439138445698276706564983602038120489104409257128144810791718782965072432624818708841322995232373903713976617446447369762848294005958424358493139526388489966273758793783913875159260770303540981484341446488521897733288613349223646432118226130160899714817254705322165305261819875751244300708682331830824892766750157011935612417260606140066717032191122443269610324077038215889456551472130982011127132285288e-24",
    "3.05585323104641831910402615176882461941899050769417361295573319625876442374065222997693790843185978624947188108872264974057465580075463032731008343406261328889979469332546918731392047416809252195285525465630306884538018703895279955803710268258539894458154554918419979759418769114226977943768458109989286235240481365878439552863350135329832400256281236247723917437807517600099492986701331263052789824334638938182879762386331892973122212328178766892905e-24",
    "2.79814807045646538225086066815200409184279540791823151943472471015878008999363684469362667484615574914354691481924189993203966910816873622515507186119472521553793853701654709321229525309807804477796957734312505049381986460226243142002389713392476378640161552900450045935823272642481417988218369515920212482467733238375092058162832116755306119295937810410972811603258312970666549693847982393127715921633475116991705091059326544767927004991359267720515e-24",
    "1.62531601539999739420216078924958035398819232811903166302379656016305934593080336537147178071107673487277452587492306505037109961266741111057281205926936658552642324666507847114850932594677584164282822137215497520783036656998597834381502079723284347097951689406315058208541344922520628347981810697148923883410194908003455339273009884000810225021861590371536207239894790290857125402908357015206905263996329328391669058407787517155782528327694372100335e-24",
    "7.86967980024697619004584629856551821084401157878216699468277306059518167653148704719861248504517820944459769409698831361779885255617394292039864119664315041354271810108615860997642386078525567512470877817848888617851651982149108268572149550075426509813220851367143666394630784065479863709444130846042372796399337326926206525166238993564615223713291112600751728770255456554150588872365855925239229811003694548908261567723960066735007373679168678053232e-25",
    "3.43171306604306335458549854551011636904778034504809515973078662330117779545921405155275143413078681483109177670644167333818811665339078833667270312992263186413640484363649400911034951858729450536734728120472149445970994239972230757143669911046276443293119134547550159996110710139113512621003590675441633781793203075661578363929550660612336438100179301760069193517015483814741208448615505581259906188886071025105364688670647348903972147057645822837279e-25",
    "1.41193503744285029823271093262429049819602063116007357836678655685765333208931681640928513877937081220687713551539036766899061643579648513355245564128309780850101310729542400852956939306750188731603330378177895099367041562234642335278309042269157035146991199077754526814109785345487351623882495017012268698522060074566996979808117899861672148017798168592688199552642346939221316793149130888607228754185225104593459227930551339441902832455172724867381e-25",
    "5.69082967119260886184092915567384943685700081847745922361046782367246106944330679943917808677599319416196209962590248940508448559454857768534188516419785483598661245202805766739500393202885771714737926358933460624693633174650906800574030438769888598405652127503043042843412236119641432946209378702204484754582610686234867323225860715093081418864498500652821812569806709300231856385984982025982275919917172097438273149048318561090450006260703064001633e-26",
    "2.30001207241743338240391198761502690522074018725325413669892428903621229271166654106995172461721479982907649389342876387786274967662935738173368682402184135105089261801807990686339338501815475124440589742548831255517235633406722166723579836259958899920622796949775321201530977090698765802850799980543884955397029481565308936988437847416542655084719297426794488397981159376441856601436697511020615789222253269426137136631154840874812145501739260606967e-26",
    "9.31548743532686798207767674031488011426386640577423289196250643951458314036054530290299474483011283807962325209190712854775377604869367725834731610244247445912295946083225253882781554167037937102893243346245807903164125903023132690229836706280424107242740562283094433611150252918209984873298534050107316496567051624588774050279081952334660475323662827095095952951054411516305917204377638674330519299836991637983317723599986650022999640913340886763217e-27",
    "3.71454817378989177420964831208293464811366583064467419752839422825827929530587495302579616446578392659300540115486385521644554655499061267433581246470794660185504864935499391694153709307897447580562578971835158062144299994640106701782954896930798092988296846869179594140632133283182211437596869440125110642394583050149126783381515827825499786388284692974482906322521556958945697098082586858277139548664930455344873348088077023065600324573686983301061e-27",
    "1.43111831633936281318738229032686296279443555622062434634553140586015214083339726069026329738145632517934948850424645745101445545923272439604135342126364635293794758661545327240303542749954477887437811653873557722392973532622846008785012550588807153440042496227368188938252722294577146150198071987852428982122924537768953610523216832371203019647093315645694661065987386034500913769116511678520593201875342251488285768323500184820804900152673587909139e-27",
    "5.26156365994377229703119975784126905741535458745628124998705965484082672467226570119807842929612044423363941970868659703715510777528524287897423786554879760622423877285115322852454700773130913939463432518785459911059596438230026849725669867178256299706066763714145742624742130952068840413739195311749025482037526333120801771787707833239886773326858168730479657698191679428254913297728413189022896186657955814979315032900001980462961533913145777481577e-28",
    "1.83096177153636831857886474087759920548059549133720777464757962746960397877201035773494178011148876163174698990849607515926609183281240263923393367325764686512398845320104168093392629249492723281299048857068995348213525040750787121080588981105293322327582401426654570387957905230147392090996714943903000763920287653411167638567166415919170087456290902746662109284990816512524322332382211558114146946463621104335414636198173452798412640927736786582694e-28",
    "6.00207544845670160503965794296503520238754123154295429386432239569037105925004955255496724171839581282062833992165039713156642217794222819765671920585652720837512301501795827694036161924915941457802308959214042467726934170690167126806345637476532111978847953506183025178889697384316597362155914803868126054839941893488880916786467574912370727733966437387184189192630621009321925796141526740331381188317789948968731730146853013751383431024968701191891e-29",
    "1.85639657222999974110106957987344647496231855458600106578458907088651340212649803564334068970117113207636492175190088095451423112910775220490102007856792325677493930987229246114126889077846467252362767676941112427108646971037438421404284762835663758186101813623311562523583427339889168179761991942809630133511723230249214556252195569196384943408881793163810943559515333568180365677602936179990615241604051193809974375254111947979341793775318786121392e-29",
    "5.46135231352723317818528065702779605019205685338062209697895361916436963592428050982163528821556256708620457101131402655609827445358588305607989767170692462456183953339954855031134026966802509841010562355985653792550411788169816208650162800130942604092268843465710723131723955622519119909501583192231219692089213137879439583197168150145719798554219050455565015091859951622966729635194712113509194325219268537508647516620267305629244581345395046100179e-30",
    "1.54002760155962556222813256248342367957182302481261248835068953271910538947530340045330612999746501704445076037697182470076549539586834039817953869637799929764173102238090821317945680946496622348606533995815662401436682695506124448269683014937200535090674061151913590995715255806674855959528088998422088731184790417649765776944988299478897644767820609927954854851492034992559641730181771726364582237649671579308972277985446579095518235934816014076795e-30",
    "4.11157269682500192289516163463141717333825941105791733399242854976807707790503598111095894448548319583932196005986207747121438500171727290891345136770138122742139340176038398954837034353000059891658379015064707749373778960521887470396585830959711922899770075305232684568410131213220379222149811487094731748855792751718387417735077407397304187667679133420326161756941753425088172217747927245692265169281547276670480520230631148092716820198923300254660e-31",
    "9.62376851641202575577417477601364388677695566415451632095898289133337575870862808737790594474694814203033704517351971037171564567753681143137888045921905854098681298064310855896579405748644230413451651892207229083597317643571470461360583576336597281707778644806369650127612215267403400289247050780950394480651651696574127914705466090610612168559571534605352253050318242926846966285644118603106587462880470757056778793729128335948434611870837802038510e-32",
    "1.38269996368550604859324190574447738238884482168463890149450807843166080298074296112320348152913161686074585375491087889038024517029948614918861483696868527666256173887418403789338900537891960825196982547154753029682233052710491648667665558496677894616641425578054294646874775795785280374137124985433880820655703721826857475247552447592538289016763409405765214257062376706702892285523536209871606542153208641405995150366501503298251993882509035372757e-32",
    "-3.72114850389627840333105293219259501582956820999564651024800237811952396585331737239394937743216014554532880716541744825597816976524725725147588083846981769125230495481279120555978725839971660975072118472458242085277468604443500051325555421610744166168577868263787579715368451855570694611372556793813367913754918081842309889501670771782780394739953453832590485548177544646547057415943446198733295704852890686392285951209558834764388034586680126178914e-33",
    "-4.80765614394297386213203933387845093592802575277560622725568849838848499737472231636743493816803718294833101675129735493553893630698807684767714847681221225394218734122288301083069123412691344967467234722043631384812108884846453890450061174111186394552310880348567978522639694280308202002864281156508775160992368904341539925796580612264844957083409280704799246784896319801362898685284139844201300829750920318260531727823975190735653746180095453835827e-33",
    "-2.96589637041159718684505792285053655255253517809219316941844942910871838174522740633207287640656059400227857891192864818119462300725725978098500528460035416829299102210278509679499999794102673415675422420775399242864973900813942109413734516942562603945603599628399241000258160061620936422412755134242074837714475135837298955739823500238527836866978523626474814435281556530346367169909319837102315659634589097405427477766613845258962831714234232266625e-33",
    "-1.43129638816326372686667920885113861804097131679905569863605828766173440819721892199307430937560473248699970464227083775885064522499918944621466423471811688096052787188612204906135954767282060917824487178449845177643796779215830463155408375801887637899029903503945581399488391201074561390373928436873677625404594168555449272474884429160368612779692337473740463720848180267981071832801100412907815830355574193449610496514465179182954094383249692732757e-33",
    "-5.87011239595792243455347855264511561021027463853476412312858257628364103940045990811131460805044446729039538925190915410729237225924801927031905164525235236311465190954677443074729107103749996236295426548242772053645963515792133410704472377872931107995763788092957447661505734237235387130661514351214597214934128965129509546782614076561811897910801625301886994062679496721773827374084729680745039264960206705311186600048675427428536954250288243311974e-34",
    "-2.08789246140231432016089618036847589095806222153639336613775436802039425186600807358257130623189552306409221703782614249735564650969145854411445029236837326255749609183218857078505965903612759483023017872749014639467243859875044237812491210562586873898970177571577916382509025465351298517492590281303708448853367243997458120338214916161834376351883948432771301681950135759931343085920294297488471735278809141034131191924374078712110660904557100843204e-34",
    "-6.41127006024443489132645669317288502731722834243806451863950229931034595016495614758901638899957056598840591664603267473136727323433147892575923441592885180775335521784756686922824961677134785717947541429720663313278577446926010948992926523626418053341724466092305837339700303380133563021855529277165859579324425078106032233917292989060960382078419011896249524754434774642546292456800304224381502627335560069078535649513039094163480581965233566662017e-35",
    "-1.63217560173992552301431043998648924907413746173133734694794013130659628933572424696671871879967127083399488543972996244027393139464547884031811975148252159611597660863941367929209916920795269399640096462433847526911665872483200032744452566568917610625886115613057443610983588106859439158012617957255101198592284837075082319114772784265156401747938256904612602225588918764103828247958784094826048762845224659061457564778746106647933243800796021267563e-35",
    "-2.86400009294762769560228438156802082652430698982919295046931923040506036465297816292827127390864699638815680111920482846934548003047566940554155343067420709064709171424319995149972760341803003461030173830683465997559385646505996533434706110948916639380101441596263345326632533619656620376228320379638006860876378081615224976252306244566497973074262399735349397239785758369042344995202953055415371261884513731287211147864619035360861752637941327544298e-36",
    "1.43384656903347633647278366573499218122396848201558031904531005832017548273766119496748746343269161049453171194380213121901016217498105400650591164589655255635603665044247034110328024867312136764028495367375141372969179469517830186057236020634250169571568336156441237368506442637725210516128193350134695310455400468983712632556222812087575350606749907969191466841118735430622087219139737055639488523226598625455750309773093795157400699798121114228261e-37",
    "4.92698280308050613102032517255387105871210598396323407333056295288799569156276827497512724849815822362071714158635392701662050999723823898579847706221528752368497981559535375077309207557670229435575662936076844055121893173507900445389811508036883436885966059863812239538218169926067756774633395982283455369044958530073721528856542758966164445154593662683688400608703038797133555674811276243389142198121806186355879268429205574859024747476717018003243e-37",
    "3.48987860603515748448039451188087842283327463292863069768148487850483826964474966983395715613276952795412688732855031423294313140494885689796345862988558513284107890665166982306344198280764003029914510007376797723019756785786893260062332033050332223387130764415208842649694901292173590764732156613554904163261407929611665421916936546573416924252758674977823940173205376932639357924859137576294734662618709201088412399220971157172046236930064052909006e-37",
    "1.97057438513625361103878397747219346127193432359963059148492854057549753319246950083736283122887711887485997532906460852908450123565134737509663171817065746620607035944532654432590733756958764089967850992227966713330774866798261076031214824248727219086255800693415351775151079690510335631950734082009478135242231497812499244451744431605814949148595092501509794660730309500393396303764736527161795479564553470007362425284970637457435437041421761136634e-37",
    "1.01882395043820101905913433349420849907204373664286135928477347397235169761786131386104332348178575138703200877767475897952658456285525012542257589970512182403327130576719754028737119810813134200629936166575129540059780642732338100266562069926322817129195674679186548529222574029292097945771287786901645206777107507685188471160617250465663050799240763313479517344781273517946727371270129505376560987270383835886349463911854273964393644583838582124263e-37",
    "4.98578948154093379902169013369186283174250187960523124884137113023058283709623215377344602092862043167431923490188008056382749533527243188290240431721843423297340550246972413819977240929009400162587205334370484359943135660833426191194997347619196726811955409521330459399501028111660998811785608945023794701626461834057523025538403220811237123594900458978091645692236175044148653729972573169119992129497903215992453231528000826017095645485244026745528e-38",
    "2.31862822386170065953523321904398668877536252917055306112481356238892826845781296309865823011910031167303679395962299836784572474808362390345409357403401268391824837489173172817616918800088897581127676766554512315880310046719389066771424237342840047277788193905753703764670741138888446252323630935828825331832713952610359751758473072315574806898848173453929524353508782657306870084611386213524519153757536108397270488832970282218253565405985494105625e-38",
    "1.02208565316658626256970140053861343166829673190697459531604642841400372807072320202499597796218235343842689095280895687182712343171295551823165191967483804449020337664440880581344460927553527518258812221763568342146373713797637079011461385512575307239174920806951424936530073349310740179025536610643454428455447067085628646502745306609964637715957930756059390135923071384189344136054882962770728885266383906903279215720415840890815813381175406190994e-38",
    "4.27102414261457251182555694696981705202160671466930797754428823580125644601551041948575880312211850228611066950041424410573628039538859756508268260316752931509796228459173762082790633011118156553188929805855009017435181578132519035694342646642407041685630894883163372287886358551721204735422481144613567059203153367945910917682515785968104609717532627623397585604609929476944315264983561302711929173541302183047977994239853667091664249438569805240333e-39",
    "1.69935611210223278847856363918555470385622076352008200673621959686129051635279311460785401712073754091902236960598276315337019314425419274747417703046750861016278618206736591095537318196693367074906589669367654238072904625662279616555592118524589673343804352711912305654004168182377408684767824274700886273152152170353000436907396872900635882946688148104736312994041345635350937339937352214106449216490463142733154973040464376437748810944520936589528e-39",
    "6.48260353051098172057561295699616085847558493721316271723207044951911234670446883587856865520805276375311589624285745653676460026011929052705987007182900565054486112134233282267389435029859220051781422914696911063754297468405658597509807486577174496875002743428592337190337562022363547964279298045629327129655268682547074195860964806330610322506607607991952260185396701543628178950952947500848153660566478489300212056232539489283250552150388057634277e-40",
    "2.39047398547458999171494092343742255436779510765014080109909413192958721042003452253769974990634794356133882006031781091948996975739610734528220224800088606655104268990361733557348138089524768781308356232843098417993293719099798800809905658901818061406171618339053186528803546144191119981827452294550423109973501892770484736453603588470808695172105516090766351685100177748200411100987281163235491414286142934836629590805728873281095121309548189177015e-40",
    "8.59915582480992932060415724484568612383718854614416136532734669184072158774809911432796757234540146316928922034998559588390404537455005519894485390150525197651823959002052611070023349302639565707003592706778344707011330261303515560445690529139098105274514090401799797772256408080354011371244215234515543388370281260845579213730339468475509436322473684784947143994364157709191718141881035184200205503396418377321975065233082589733629150586100204513546e-41",
    "3.04345236437928249271135812878809082123084595606109071216730486135632025822146457192909021154795980080435128904550789431777108450230918825984956115366403981638534693679300633767711999222821640487801532056308330855980952965414398831395304005553809957670774618652646202962474044380344042293258091086589319737715003764644734609023077906687698733238336957999472132321406190604427689514500363410817265722505556419595422887782268388884763866039962652824730e-41",
    "1.06439822562575622441777082566514025173805291759858582529625753205484337910982613878707269530856654913310809457728497443693174185160113890578164791992129944878465921677865523604993105602842515779527077831080257959615203142212418445418585374065264919023298659777390231180972988475919199454064582126737686095837303182974804236093185066565994651791563129169806039014137605205470695090177938761428332769250454841875774455481752101747920876864259643698592e-41",
    "3.66696088575944068311375669630124166430278440844623976837311021483080969541557018417210229303011724842128878296661902444025458945117091585187316081916874108028667621269290301211982752702569837627562949256426888427024168670956094877905393049539791921502095985454108157815025202548675079548528184534983798985504391268251898469040543028619233722297739310389216890653693844055964533565416452571389695100603040118389155789696207209389833189555848352859395e-42",
    "1.23094165483369321857094380838477708548914042182511100423925444003427441549907582257834722327234837048309232554668282521557241381354484131191375660408843661545724495421081561151093125282998869856318684151156035003865715816547023567415370055760854444524468679642398160527050883469885578880242685651591609193676722010615898970614145213282408694898286664319184924280530039258555405299883767567327616612733095486978466617996909380711035373156125093551962e-42",
    "3.95863223216895064340485951234526034716634328370870956229134994989899506832767656955855350873829846812065397425116918137677655913455131272413796031973012565561017901440801091551251767858345815196131393674242530889018738484920039484119283493084245687199951237027480734170867738394076557793520457560862300952382451551289112312180028268130390580743023149730919978047197852926941321481886216560338058308235813959553732342346438044180802308047545157611659e-43",
    "1.19193640965686782141985989912857804778538990406387429684796041826460632050018223067649104765081923234464410772116509661209397329329687032831055018129277512816360754423655286544906159891838654481279132553141388355149956878821299186737796610087531334603123570530616050081550203063072612208206079533677338194741426079569297459444808744954255662486132114251217094367606235264980440660920144380779002665882510482497800217364294196876844442005693821633735e-43",
    "3.24333841129226270372950340495829173538087484397413729150998866680875284045966039443251208857072485743781879397317347199763987076330130510388977695734340588695852461943756047772699048444564504267246668282330426715384367629814685451787679674227735054374932323101641926206862169372651080415762223258208219167406997359585399209087604279390153224318754977273172605377244861797215882537334075098686740112058055063953915089754949860406515492508350760626398e-44",
    "7.40194389593296230861978533453796280850804311064599497703886287770982452187297515021281792660083022439474687828879889777602887668180342525988511884170858126736405467176889447577583037802422641621348601812806346947859774518728174164498127156034745075655849712889293740509998062220720421898368018701665456939082748579393438873493266706906639514119594211138820081939079399197685591368391884075175220046341830394291768516912920162800306015040043718978358e-45",
    "1.07671338037343228979397084751788905576466572394799608727382760146117641514334239932293855032526318070474126134344981036024569925618721113172100319655569976857507749268666587107709728466156067269132156556005439533386810992330733565429645271631410123781565264271253407087946034928034988320889362770645504612376880946071862085422492046029606283751727996834638855192284715875635489333987058738246314663567214406296679147703574284122686476194540870690829e-45",
    "-1.53612259600907185779509343030069736617197670648621826399261597174116973293041710100953995562636920999212081586912672950549192182798055951654355431125799048869121658697341917003687768471257072578330347452008977671432214798321556823194275794453522100744188830067513097810824891655929148051299987222857175934094967701320629699774063555143198188346066004846116801784559344201075058370977381583221485030906200682494373955666304034578017362362327125872667e-46",
    "-2.27269868697626443338735865159938012795745135859929885206607902118062372195977248915725209452155482536383368156961206645205810664897229106295455259646197792024318491895292555770933045064100716189453219437690391512197867453105016401765525190473432833320158495182597492188517860354601241993907963732593742015387390772909929573965989349595834869073771778735129757119006312034583481966043307702474232260120025346851349475703764468468870334152683318689988e-46",
    "-1.34416106824910009430859341439423243493495388727252881274716141382138871390115860500569392336888233210529422767413659735799493240254105004487335163748574702209516695311716862767840346100764325793929662494235616650692418729251090096398404283012277610045011940872907469260993761003216296846648043596982616985709954273479844060054058548527060314142429607812851083339292804300864185172001571330471485492490991149656212339563008403516754553333407900829347e-46",
    "-6.46197635951294745794432595143698798932434093178017774258281245846115696092975334011615244239245781554313194531487555577798137124010411996541842455470253292125066154461110946452984878104341064146589366692587222955640739546342709050328811029867647901262971540408134431633201628233674993903738076919171431899733386609644384813033179832231263865334681494494066883674592815176600196625134338036888654607946715229093829413831291664035748902898008093188986e-47",
    "-2.85021658873854264978633008246511408787321109487019739813465863270379567362763083842700267213445030675408845409519933671610137457150825643543188898543367777777172997408379577400906636924102433473143062889283126916889560275839873510935260848465583274839476805841012835201234100387950845267534451625108843140099057635583532933525970553526843108493230393266059319547057550675862186102081513108052150898178884650009236989450176695295498059170277693061483e-47",
    "-1.20090312001428757964154767013775484088068203759186502070740511243852005577588837420431380560536030688124031917051017459331583031670713366730304855590937965986379313994393654093915107406021507604816609736614743899007522929626256687583377563367701825411451733857373644347378228903322862452969507837748135934283243685293656721091648240056131461317595557675985739251392201542364909572453539815786664193763330013739183617541128728460367767071583767212949e-47",
    "-4.88767927970297115786105801679098122541664104259645538903690586524456031647023734360768202487791041662945444887423289122905380489565953795784041628658538180021304106767997688128929613207407250022578798043396853153612618820322819099702248446420306095036170514414863014759008288176273894631942414277553934589808185458309895982866482218990926609505784020848211794692789109978215070000677824522910743143523381979950548865584025607691758187248423063486403e-48",
    "-1.91725544892159380294385372566657342974031443742012897183270757242629633447656565436887156427116920715185814806173506270697425960113237756267479132657957283049294080758581694693566252020054726315464711177791563897212875764543854026104803036833596093374501417550133909828884855058447250003233563382689688549448018193887210689035034938738970619407720984419490786445146438883457305289172361128299485782585484377798726997333611424965930278695018244672088e-48",
    "-7.19272525937105934534028850800133869402581882669555041552979379234785851625351885124333910478954450161251375610216146806171815142833060280920256988088204497315131154445696569935558169886660909272438308706278766782223424650461844111127667529656036350518713333924083084047669026730992786950532499277410794335547056950261325157576320496621433416069987688249538317040819401808064132574551058155769686857590033601403365505219072078688083060479381104729953e-49",
    "-2.55758428401590771838189165476818502532446695822822433840351426336405873072229341001258952806118978429006143524005760120898180200630030414661521405421613356660644072116762074197068856900285944467059652831043935471773702821148972044903688472187833057991274846500433041107197406795393323569882610819131769251227540006471446918023438641391015139733611257102281734152422633978503686522082991287685998814903393246561995298499457196484878234237453278885901e-49",
    "-8.54313330430138031571036692709165787100231495542169673567742408843364615351044279472425923369719160937322439064075032558992169691888335688245877130635415521642001424043030102259575478825229014445576934417136440149361492701015463486585209158593235771027496439502642806215300078728822350626068603054424921747066889850354006973373569290619507852093896792032548974167769391067902046820394952118700562803505655176564809768534390843349596382717370784913363e-50",
    "-2.65468885546606214591250056009016367813000637031489893360644896224137912678585884723752062598111240363068624734493749512261942319727767907120231883914868929020221648661234428880071808121616474348171735353963752862643747849292966277881315257563972585406383393848140967870999112052922768739198121992198061084828477015723902367513896514411510247994028763696962278362119717371413079723845487570521499852719271746666953721961104565625794768822166118310001e-50",
    "-7.55840404701308955731431886647352293611778361001668058510882017457513380144341637813865814995705554643315802875240714347216060748036790694097884747126452781700307582031315924011316563899837371237204227178334352540383921966474215379900382429734494821724465917713526818097123338519485856860815154935560418924873852938666408809830447570549434079717407868861805963093152518427117411967019284342044996069254461536373300825013513605603496524657106363112742e-51",
    "-1.90278249695280840470510959474969256886634721796650409030072122396880579233901719768031864262256217120389751249549609990491722844427285042756276636288856260465688871441063605373806481180947708031276261894161128722223537722494844001275611684747958877522122255776992992677051257996206342874512860455823423664414941646422206346545958783178429541501910293632566172427772233527861233977038306513385961908054161858176714353666175012984543971186877162310418e-51",
    "-3.75172167631138878382536404259411889628575538496948514445343775072715034245210795911057113013618915885122467651127313899168518699835857587821893845426780693630828607359564566303785188277866390728596980581764440927896440957952669992993184458210960017394758013496108170661792517595041258624043626176814307352776445847519074523919664897507094226569578069360623696637417779662858073034504311854111890265709517458317323839097665520974058640563759671098789e-52",
    "-1.99788670147395876043331598740304219983459950062451600640735299849897273768815903797888354178231639449535652770043608894162696484256481697364144323447495041622581611419342525800269266115511081860548690267566728560748293449591463878817068249555483145667824628275924553251046359967228346997090802427527536060989655870859018780291665886817018760589645957521704086092437226905807971587293060168680847246393581329223284395902757477437523670594310757448249e-53",
    "3.68586417644818887445892284283431653444502449080474514957148617714693062183642249824573453998187356700244975865259210713265581309720137736071608718788672007739107020420909863100362565856740740767740202440026515227110868835248304049361087972047933298414658854900660950312155533970984442175021736006988110037034465207607039661084561727247371216051545598188343664683484612724654915572074270603046918281825420318348280747680629869175412175661855142238719e-53",
    "3.09921163223949387465240354726409078472265725495860671857414972717015477128933497478339186818762223463321852212945801402392860172685012535969414863035082426305533034072613915601884912622300633440022425813837441801041765675889738950438136311191858588595303589988377022215111830638459027833029846253952895567532193962054432329662934584157490545002051030932840917838681754151802149732464962688235574212045630503168119566084266226539246294455299323819540e-53",
    "1.85095101284426745976323135811999722900005618952757000905008767273517801446558964001978005364492434603682902331849590375873449852721204449440710252276663296683227144322539976120422292394947359803417708606106032613510075668701663215379496447349892641972436800138706602745335264894745412916092663802298106102619552255515329797461772827808482658905812044125006932285335065653996208959196291055221781129610397021126877026157410814947309043514961381926640e-53",
    "9.68795954248594132899569554920697853612184494691292350355269994348294541173834804601855969857032360491954790843996218624195441501158095193414273531899378376316467377585168473480217706627229509200667157639093506891274561719977021099935215844285296971577913936630969755835086831365773776578589247094558956946627074391038429381053535057002623236500108833405218751238582274621227860505882073797027207411557990625769878913451918843958894520203939450976026e-54",
    "4.67925035138011806930966516288839435074086195348974490626819924500372236596225028973016824757724333927679656690614068649291147056204372656909777481223671411384666781781833933458340218233297686218677190089867560401595862564598299133646396651868809517615778622316607045870183033661635764038121719829859083272925239542032889286758374159208402996459130724273019670447246693895563563272544547502084373627479926512113622930118707310084354680224047149176595e-54",
    "2.12450956055895279169980754442500984030602424885404565837276304412058438297950844182651915734650062527305725194505573847770632455268901768103926179501519471424084859353877374999408444814874557342091617229395386643171734623845612347088581344633516100722643929042982640926167078528096565876836748515870141991459931596735454177866836370944895076717180376128270436062005427330291523355303095510186843607647196968853246401236552998556071068502319798515522e-54",
    "9.15530734471323030170517907329213756682050685872772099723885515986547342659794978895246242131136316958590633504785622681573903941247184585261614582021820902018509756961229754895955012746705676311634675351860777936786605450331176987407376069509825472048374731918158182203005487179360814534758222089592591261593670206164758330614702654084496159353799352107155601664854657767642233774015734181432783252976187331907365587266874787331242535152906742090945e-55",
    "3.77358269673897527226752423963857347599197293857831963791156906557917756076727556441448740776575492064180460250575549641144761885783351371415028843956081224601255286649664064563536103198667368483776286751123896832415238789611429371954102291049775183750531423377805596629184517759376333595987697959657811616768127987279249060376148253232732217241917329645674246083106523936941557198832122960547529466086190700867387580052926904331854202923534016295289e-55",
    "1.49894755426239687850930847395407771624654455090405675176417390568208192074550788189854550331606801347105882229830514895521594317620551597409405204999984302945276219459816461819891848195592480884845083583315471438158746685561487721966941491040789940200375220745740199088614263586575686851198412803901970419131166931357613909713500015935458354639634686148533194047190663602731118772221807677249325580348484123637901079814336404399625444056016139658847e-55",
    "5.78094728793749518936307296027997435669296609343688942544946568765154547275108320418148487930730410809145008308051760833393807346039374304501447832510503140964947881107462962504790165561406737595222195461294534217708069126681105257606614141190706249942511803430395109070610359728306435633554623065095013776763926364612183397153209194778018222344518166668331813830162361549809253942217985850894700010028788943650920302282004654295492304090060747349885e-56",
    "2.17841775830150049855208692615830261172352052630123514350435682894020055280625059780335343933480351858578024087101424722794332730097297873291518488971294820302435047699891970945284677024496012463223866488042131775886890589661641027890077977679341488648985701067753059520112086235971841278440275404335714255828464857597051678643544225564155644580113524811417489229621718749385997927711973937774487621875833148111217801400859484235731689082509618878755e-56",
    "8.05043266739508088414456774113636562510157210486872256224970168772867664832385492994819566428254142976492601749579712705383655467741083322235871176460012806559950250325077544967669598428888632991281738154245836196739047286050714702812291518802416891800450481088348630935523263715444360182885840699951026157734482274485189581143979711017283067295440033781200208082635302662169203887165435729259601915554091867177493397374656835515348428936863893861265e-57",
    "2.91598151350951967082728579348085433467109320882019383396852136683888674303074182619129412551467873535668509367142602854649903589124315645000752928158541029686621166099578369670011598650946815272499962789333357398290190170592516115902853333443733866627217396519371781694228693349505596451590630465123000470084081122274061079957388943058153193305602636747563345023953580870666493627985834410599769949162079418847401073937444116498731091612574895151748e-57",
    "1.02890876542007750990132548842193783904277393734364457989588164446561447446653949901812511874271824841594181246551903718849341491476862256190136871352882113016928828990208950474805061720814071201032808616521132507281126800233912037213983136762460592172489566521297916505727276346173158934583231866269902133380236482955538386816496740051389385762622784447757247271740947558448214365233544453945617094063334899055447401685255656704009150604363492199415e-57",
    "3.49195244852009512102514449829146662927940280745465690749056563670701485322726022601235360992195621736580856480839383974660233634208766546316475716074498181029578828162918183156261917352995572386874773805905429448723519614459846996055822482993067805910653227558902016078983165227381917144710874364557066211156044417932133588700265473386095936051997395089856165194092878503745805258003164510576260092911287576181873837414625908512515635983293304984258e-58",
    "1.11531511642178142675475224757585550215487517422836465336394559890115464528448439882278525794379024686587665768832450676593443115885922035484055084027504853255098505785290328148763445918374505238259780679452737470762695392217420784079159262703355585280843942162772445088594670289819515772752518035965967018788837332167906965382992183619468923626065261525765383406964110992214831164666908395410272554167237525474494081922928386511338030514243294778530e-58",
    "3.22047139362366162005163294541575420432164085382530794412464413627879034737118372787961397592498578154324423206635238039970845522627006175919221678369054176283112388351558799973283740045748397918571310836265620814314282878787491495335657816405807807934821431583900550102559047049130251699235263015744928342446917519780718942830671666223985702044717825144548966829634259996327250120291958178409793809996605718894014164798844778833769560681106320112706e-59",
    "7.61872272209382644322508941955763261326151363244908652866752215870956393698655007861885472571771061572146562666172691916503876684895064348997594846618321139106316687763341827708443040353564134437097048527194096487283842660766898751704435607766362289039985219992068185750911449622283873164231059345345236849687134059922831767503426482594994432721908586667910644205638049483299065790896703008669723798562865232260520903380020620126651251332769973305852e-60",
    "9.16359243820743077120976088187609003285333584065564178633511404777005156926274862272897332435690431623733219729034103444038414007582010855890214065661849395207012303483688569677929170709277014651288159181566469189646211272112568454298453055500601922664003800771745103942327375711717799025600351329552571150993441480642002836281688536572252311749719066538197895321793996102429810513022056216564744343774143720106064650587298869407612128908827653390472e-61",
    "-4.55747065161843960815503865283583108232997389570524791975138628482509615863044062423113113249613982737293293146674077997202373471286707785610384026099942791794607115118634756584665542522982022008242161623787787986266359566658327998367072042955050744545659678150325772298037224262488555919163401950668814127775785099727173033250196236505170980357889980976507207560270782401509324709186956206117672000201160171491151311282319607239276687114780207237987e-61",
    "-4.85477218573823365048844142743836932358764744085959741744683363392677248839026076003742686485637500162926224513050361279157474248188049653381617156622167250270016756912476511835099695023239121540866362264972096196446402557117232053859738648491191458657126394074142291503153454997308947664171628589584532764932921540091661272128731421613748328004622711396572264358603557916073543408660726594127960772073690679169639508109095427931435499396375191988547e-61",
    "-3.01622942248370057360029197570583269323483920629174075193697962734861496533515323919263570262340725376799277164008925652594864658388071540125524028532057375994098939399797894623580782272769352545515906402170878859082567797189331640319498942196605914051287259343782517206223326196118993399153184453053942932730024823762088440693412776687064078358190746458587669029185571108342335389504892450287115355326120351638546466858280966361519079189326065403794e-61",
    "-1.57480248830342115255753960916016483954457515104844329218618645590368598961132164908968071910416012895796775707416016969403811431161157330456561323350790750632687624070790785065605800303817370141588157547097078441583171947169514822317797142421255866491767901324856544479411568804928179281580127322240437067703742582729000181851835609280189033840218727549091785820221984489243345027898529578897621473933986967271590464530765589399863015873483751422188e-61",
    "-7.52536590081125771962530900528636437454127035676742663165794869208037876228142088608511778778889957156553827283905981833768527224972193133699753633512550945846833438085637373557477598085911039362462733529352433853059760279703069463905168526731258862310914410624327533681608847142215934141367574215085567569961616108513600067929793942328733266061281905553662649570456152193458446968327310648937276696333094243785172595123257670108126391933410342608217e-62",
    "-3.40446643470758331273805469480344711081968486925928130345875520719586046234209818522940618286130198851189603621855830940255713556018022277208258964402692328462903363277815445683135653600668572886117960559309383679901454354811717657650598882058249163606982086086224487997530591234018142034844639700577251358923150629099992518406877963229096362360524491873147081882096185137041700872942551658247506658631127796877985270254182895609317157008961245865457e-62",
    "-1.48148025596107262407510139553716340553642237498187221217333948347196664196721771087484990524507463618896408366933682498934377506094465821465254058526096949680830648233982011963996297773356497708998815262184977279607261482151137379222915706383639380347469258965186534258269949249105393964558725267896691713287955909215323012526064302938971490666762602522982386991038789327657118856147557644692628634502954616828918010136120712919730644509818734335616e-62",
    "-6.24855850636378557130569721167306381058079246222899874108441697452665813941669288740791339877153415782007183899478979022807358469291883572283242760501713422008732843999101717274959976306132247703798677559698160587418401013354317758203066926325174469382036982441535018810571357141564180811046108773131138173846714426531324904363538105501445753683703135804886267620715583257423288020536716837365276551317305042093521667265018981921741315400144677820119e-63",
    "-2.56300530565932012506832087565495594823600214460700255154066731136786388450633671545329107178952578804066234307653821295074964548675773406032710715267283756676095785030070338875430091875138280274822705499958992276058702502023653727894744774825665590447007827749648560164825591130720067512754155286097098134005266657239054979904924823408595133516073290301567362069996333920549258701646474469339860913015260187586539236279914621085825691295152900553290e-63",
    "-1.02354377653256045151172171229304714487073501328656046899002689491397982859431587942738206892347542638750825896237965465858038279238395349234702386069136286180059713818480387872613023860126673162368753603188504620450863552510534547816654606181555205360642167283264071653372729695291775444319243072973931655732876070322915953303996492082684057016381428842966358804021800980856975344599003977873746391633604568066478546603004587662919879858410221977844e-63",
    "-3.98049349491100954268703001408333896719533653144805859164931866398606114345634949466877852199512639077542976060117632293169016133425178392356290118898443908039592433155813376649252862767749787628367556607632389848749949440153121846377233425423309922050804663864562800243978734397435138725117970625798335960980780510024740553158430315193482132254929188291310497586180919489696433920207812745632518383229636263997874981245882571502634134029514112746993e-64",
    "-1.50728407868059167729374862824266303229926602921447703799706316336688847256196117280008725295126996814245201704434172537938967530269119546048078730455388339921340626007580786347267254102515383086690324940124790436955828912780839907050402041514756188049625405304318526930025558345969799290324455085719601010548232069461910149590406218851462960998823065002379606143946147762754987501265560691879318358394990821174125477249700069953652042632277887158731e-64",
    "-5.55637956140618287441355880493753667866207910178585679304007057853158699422350514552941201340006427274835805183284754998884177761041921239008110664896258954317384450984970209182846342213740921908703658664653428531257865760391552157328908339176905460645940220061801948733550811574686656929196590366549474965280167526425403789455835007168841447348802383905611011600405723650837405513466983943582898886241841912068278188142373922123033725224969516278493e-65",
    "-1.99303269863769107599288603616520921494649576777483312792249013450931578103571385371572977017748849232932654833363519976030892578310294955860812804151657245917321332473002563713700324231596294601709966758462527794179972199693564236100838414940726161450676738895580068687541685121838457936484394743501779670052127017793294942195975077003523225765499768034038441528370419744566771988218663398340679529499419790305426396637167851700135987385778297265369e-65",
    "-6.94673972484179894138074971245562532410625899938453591285005904775393268730381299179481820656665610011299726827343204916176329096419501439890005702738867993313814627205930191812706319087476784472696971257290321244672408222661812891603028848457711745106334112882224155394504759804842425139614491636734259674557428688342356653072803757947559265557674811558505287341875942733209578553801459488656867640790491053253233376918218242268650461933451464024034e-66",
    "-2.34536108496668579611963185989844966884338267132047361299389785500607700537934126914275989030713717543059526318452356128262302305207328613508507688549784382360869325728498591704831833751797005050442791638857026721925910684802388220827022457549472789799282832387710114500869395619560713702561872780660724113950339734009532708959194510043495422031771809119032770487096716686910581078096943292361216018361958518563920097969958808526668407708088418304277e-66",
    "-7.61910258209652099338219412053479286200066589419974271256801254570475692885100900099478046957587774039703037446003409759321668275180271267067392848982407636990843704399305063366248156859896666008056041841995250779461326973550744254234947648594638853100289062320128461624716770963341222956641959246979065203070449114817395486007598716102228297172556754645441956357477942101169276293088270641407592400518357184477860288566894994153833585779886920956157e-67",
    "-2.35029534231983442249162705691635131865007055725257205334057545571844086470952727120800645845262307019041223834112363001733238053800371378152119503139628050592172741087819517995740195606499703682797037003575995313608147369436186884069249715496944000895715177785756096127726561544505614054532890997024723765596869851468471038925728230394492941017817334268131324369203972086786450642576470996087106151469902034387127774337562466401981724024102148489077e-67",
    "-6.70127808246283310119930756693158641423512426654528940831782550648655698256537980117620654504212315346072271580792437469601243314322837332565704965038588618551850929619650539463308832185106461637034792403929483794831764686961721680078153076742193370373293611751112306267727666531069439900925192871171669613534160363398823266893215133897981499727571221374469010532290891158396154997767634998936711522559102947166007576539050735385443576092651662578024e-68",
    "-1.65703238392287477036007821846263106162318934567372946226160845232201223354965378550958404433607978906475378055053649863755573203521006712662698582932867322349558931820096884098799654464143866773004998910688168208662045395757824003113989757612490884373401257785525662991040464903558925907104842257121998629926277036847078318756742944396619145359070231793711947673566552454407680566909113216537578343843198845655795861808920928335971516903976528659962e-68",
    "-2.84307054077175413496358843397433010259337038771183992358327204016152289230784542213695988191550561666718442742277405562888611112943938582472759500454744612275231952555257410808184363118496901203161288593565375273031857942517877384708603282654071883149609946302766622393934995267271763283006459899802461080250711834745375575673257680946101200261333627015336983584767981028534882086049568047098226706389302667417455104003578985338066152514226717486208e-69",
    "2.19110902146068176633572372020922895669826840989720075797292184289830431205533711506138545734713551272494676977883732998766431536656689033679587781822721612679241437254367011774743603925300833766133724103443795648235898046736435124317648407330800815877801274616718938661305180798760494477585036334843769684043932210511348306671484607892980052621434272337663680337334308419124744649741030496190959805133999717416626427298657191491990670843777770148984e-70",
    "5.54267394402356139188372074788994181969237403422736584656968523750480983458883884866230656891617029590230623753061183462763342110190462301878179826502085024899589238448572088526505191401157785101440474434456112560617375697189161973699700264740266134586395336591453664492202654652258539309600102131596675835016650527305219683804784100602074128167710658616390325253132500341086379708721518050402911825765972428867853716472151871171352354161672858862719e-70",
    "3.74008209690011245015437815474873163489698372743254142177435584963696463689058298807995066559896149862330451709680155022530705164166147963359198780819919877443267387764695128330294129286009419931546767521618120399240923919709409262527494473579564618406644624691448156290251058338133860093693831785040806717996267422413109058787443146750093134957722494740025667015252141344415302679349842334529666019423008755680553075584975023029143705835614963002679e-70",
    "1.95954609242569378501679672526468078431789720735896130462185714813138485988148404026711207579516459376859362701892889689734498334786737363135015189855750951492091817485793025901933543330216454366859378452863494776132251330793018367563192514909404757691464546295137819498649727908481332583690155499409362092954273104732647733831914621100114552396199973734197950809695057997153537915287074752694342868427407819676911445376271305335662072362189966734726e-70",
    "9.11229238979771272931485435907507803567998413448323201374318324686679446589305423589097673281792684503271978672276589761632368786564909556201743114963674359246148620244316890194424975974002089559971802508902399621526016050778842384810019808815541556619230591769155146781296777924643364633375287883368067732935187441895995170385447021982474743275819710399002537116460100458439039537279237251355365675198587233270649993096905977676785258707331179356858e-71",
    "3.93685162519805917918753521912781416493210042910576255203913819585635889107101995707672420559437194521204609108476378753949768481267078983405616287222524608182794623317749588485881622950217484373575939878244358074172772113452638304184128973762109843721978982326220208089331932904316751425081364087779627404007654881570255507972232437217503630607279196624809763603788939247091020585405401597744194302377938833804179779294864153152162350090886574392791e-71",
    "1.61377762149650303803344245902542461926793725601020185503636265121091498836574976381433907528366366454211207913065294007351480999458902381570189534839680406501813556260505953975533541454340768801031285985441031161163488662640256222132611237834164693984994158811099682741089930257548888940158244987232221604377218413065216661125674999265115630902852488334692039543450124314888277882100272926018308209433257893831214100659418971648474704184363327064903e-71",
    "6.34404747117330991030630474213998773038084272099699683038408204819428107925059900849267694990169914727476880403578012935459573388977768589738887868030812686082079724448937971723476556203493130256693758935957915859618669713841882981943016848821590903127758457240283143869508848334904805813723759377655508305620609564891006834965679170260836873597326129744388944658271318964308775964505699332548969671968302774556359250852736093270806910042524304611575e-72",
    "2.40355570251378999624996285859987445911983985696027315897693196494043447540915182819111777120694945408924329680723341309372726320270169354920823125136020607228958270654433771850144074961719709195980914515587107566205213806383266054637979778445427711490084848298506321556362856538109351271202790928990124761682407646897994673712764542587675410166386645976280151789044115959589913704073959905944644677061659178710162422372674126188441224421058209514837e-72",
    "8.78143318727187061028964978240667318189395613370033424022081540898233764747317974734079782956913133990846577084485452303200814932613769969788356885801649054922017537564932202592574641550709831656099423056892479654442610078062155082932923451414639247939512974308835012110558572998377298193347465910352920612560140052906627255162721926059615159006273325990496541066385236817059271449129476062375865911891106373984111281488075953110182622388329962201951e-73",
    "3.08278831737255885620889546251615617140446619194406732884742577852136395107847096565919877657084642044664085169731848281902656324993471162105925829709584940254740209179246294795463053278735421865589910029734033917460500745943433142366127731489362310705811579227296943934747940877120141392075224982297957336922272589182767978394597309824838056367014096509350987384411606543523506977776711877791239128979843807256843618870971229481691691446307689980132e-73",
    "1.03077130374408551722262301508989471057210501722026146598238442158527145431528370391626746751618355026352543511685573835662739876871417411504239184548712612910677686611147556139999102884573686187587489468485435484770813963109703088947622706914032625496316987193767114298847689640296919901032350836072155094056343951304896132341500597265478057886846396466066741116393765608169973980831719263714592529569109431943253515669932387065206991792522351888684e-73",
    "3.22571529912109570539897517408230861979343688289065690168340719136197409418892240001100168749587770450794848928624851407143712121718855515084985543357337107189092775145890195567528831002917749549379550684898638097314042615722736446315628989320336959061421370541161142168127998169505386494977876000832379836725832417371491707911588796178649710427390454420505009525919811497275702732449115543769256255383558167339149872262630753592878743423569915154012e-74",
    "9.10586260258013577392517873712334885055549857247467588645534198417857116313298951137012348884458955289142734584454903338790877509773261907821081145244541183559649174208733284958821374339577336151435453681842766539505420249492668895295171884669294367480459345836520258903870711014321669021571854411309941378918688942335999541432554819334192228884899038986971955723718152593742635266347876311481926947344471937387898184396036086753587154294172161382746e-75",
    "2.10113607183495592162847147354478048249662892320508564982307472785974639746411961978475811928656144010331520112998999778831290158044340044835839770034829968804349713892522661265060716984472308782309300901796656518565167576985005942078065668419111706811235901755303662368108079887965526085800782905236044175824918014307126223089538060943244260936820724460159720438741775596012884809686420964718886205419450583441929983897484331000684572050348170838603e-75",
    "2.38709875131627829223806212849971185771355128041807636930137754987147575712944830690663316759536684129921078929259141774313217024211329339274145156069046948851897825518159985887418848285630423297632215362757852813414689705660812179262902366449183409973239885538820340538125722586977054228523347155167613895119969903454057972706874531445555690476759363173123012726656243416451562764124481764572428203064003524939345356899789636443869850409978345144053e-76",
    "-1.30926594069332342022240153022157380111784811835976356442292004014084763263946080994733899525527504167263192378318422402243719268494371250733617607340670563387620288035265581124005913582860545019089825723883182644706702658342358630680776637998889842894029042371274251195865389985262628491249051210819743090437601252427377546102942775857092154192099388572806384899403531907792896920394039774013679768603494714436150752185273638732521653494005007319886e-76",
    "-1.34589405999594763920767230951437611046402988119042185554315102871014217041971347780685701054586108240874600502215284967924108636189145274757933286955655827799087734258301639600609449163360821590809523353529931656146554974662033474930752076018954328919398337278922037319661446379187531849082105026243120803919915617720883744218392240136673106545578491447265790055880505334231075283737276759282257776946739476629333903068860719939738867900798270944366e-76",
    "-8.26736781975536636307188769221510817624197725503676932474525594179252025719159412376132873885235400021119359783161390690602147805467681065874751145974372471553835051940364551991170081825806660866526463936537482454394322420070893959688271818669225813619054406558386177072691759810559301144606374230705651939982781489650192720116490880576517478103321113353742241770370636828569791552907660680469893554606126851084772594228542989961318108237962052775986e-77",
    "-4.28260371705633645919943998232485544042881168015279794634598253239868430332306732092689214305527417285838636062726249901185139585737100186680186817097697847022761963821476722346359941330916629056601227850385547447585126327025386989554641624480010687618224812953149457301360724877183699093563830412310805931140894658263897175169909530453105606952340796491112393059857755935795865631485176666539643180315806381232958073230662083598722941599311330067423e-77",
    "-2.02952611393161006734729801168702450463928797000222451515845279992316058432746047733719618339730030024454337735303494572780154654101851985821174899381019810946377410910261525091411114588294994506554017330626222708249466810687750547000545888198281284757293140917968360527595621732111291888934876793089692663195435201287622594131903177804424753565466525916367447005946860516489770825085460462644402434560074905101648012960879186252769758353666549702754e-77",
    "-9.08695376658072544986588240739455954020090562253111963078739214318614977462781086537208490505970278583574694198170519934391677325334937844193748138229346439661454701587887329140719482121396327941151303701772530199675725360722700204222537075962133026106155536743969083884352794714726020011036028308251845227966790378519126883955907384406636698704978118285052283131820843764710738025721146951931918513873310806441770814177823300881316295598550936251981e-78",
    "-3.90418299097945537518733351093035216095707609308626917863128992283455425584593198871366964808313519183932890023932786238039521539302703452557785844006048550684591734002943945612292787198975043324533060597508212925440920149725494932138445529103813326081154604064501625505244970890922896160563795035941963045955957228816237115417481068073948968895917695888117755202253994617078596192475015405600590682419538133665078826617243100162001215932535869597248e-78",
    "-1.62274581475943687398995501045339117336895932177826171767332156158368700311424796146268694057132399319793943129734390388424100811769579627939794620276737826190134499653058469685486598021969090355012584568322956017633915563228240362923825392591325971785056176424929035424210140181189114649782610590659645238390681743920714139890147053896133713495383342649696363328373380915326143546711726142299839708966492281585260499683719660866079709661841940841833e-78",
    "-6.55255452097345527684487364998781340094860721962312584544241947070379324967643086690084469097245834061421040976458215109501304773835976577924992206463092744450444490706735718704876150265163426994925116062752727907169795238989120691184631184145959438049616342062375496726419685868082358592950137428244203023022608838179789349839317212494247894497588138320051525203024833845774011143783517259879250248524051338038348309125030825591903110652671103291826e-79",
    "-2.57553433377081193306691138876455494356248247134323873289066002419302767365060234307367002105505673500589975322411541594908497020040358670065308929001366573310826135045100174478058752132898460299644585761763314057772730408296651912134654651856157654472279659686818238282711581749254928702782687954675109687588336026476267392025231270853245908557629757166118811581789378362987438842120637456456420302344274411869004987936190760041180344453553585429050e-79",
    "-9.85949502444764358342914818416542768689785625267665116723774087309283570844092388101803721769412255815427165966736536664288916839707092094981417808928949079865781052864102587596703282977005509656437266242564158629273117106722734407014827076687894921082668230838603262844451132994559961256792623640202307796376953296420971575513697958880835710964279876739688420548999417434754818496832031068269301059121946594710413747014656158551219328733946237531257e-80",
    "-3.67385952685087282705423254638768710337510811367187759948559531096135153823812260156920667549522449457677165034558699662661298477182464909894797850838727644397980218382854700112304162968497326315213308621663876582456105630780529056131809202666551371212338285519476250419283437202982263522383820813218701689496370714757616094018711107128998361271956079356714018670444560739577746812239692219387418642833799960338804568076820104790423696835991452500747e-80",
    "-1.33015599537390233666500862059420920383434686569573571572499725402424522074747724530255703171749159291671454676052946617325310965438429124486661950078095438733672045019462988091272538407613336419530309543399786666917684542022255567499017127423438763797063377897205354062237712276027996485741208837469690007456207697725733258106839125158841790487922717906358123906599226026973812646436559482391121971539770100670408809509586087253859601163277031149611e-80",
    "-4.66317708486464994081680468291846945805657299011604499864985021068464254312629767132911669024307313219882585496872192819290770051843473727092467374658259031252200042581945807332273560097497271098201754376166001710219356898057263009995784510143323817869450940482930781592956382653024924710364304825176089556483625476391823630092004534335816400301445853139430779782810866598679495162698820076275198641381682696086771303259853576043676777550787082308824e-81",
    "-1.57283598494537773274395175676585728295003648386154904707289999255534980610552367929998614872432703517759409819479703515750997743607938712551801472910631244124154332968284912136419824413615648935622287153291741549430898432196174964657619796566492157590644870000639363500510296909970917173489211310663991784998053290407996752546241688254475127297608093835335456479206762974620145711202664078472189850557985012441972084289983283358761377175107965977001e-81",
    "-5.04360723265758513266090388985425944695950772055181785332178905419765296245590841757801352645468765368252324740840570503148988593810615958680584280759882192317181365929865198231384093838403005289269394979435864314692540803654967927328734334490523629044591732133121428748697350115380306821705440816177309360984586325395408716173432692283812525937644033548571773330945381167236907726935011575764160128993912148146417800636681995874339788759807699372518e-82",
    "-1.50160648451490637613455200418066864086445910495546429391865952024877766134907741887765587296715495575452050348798349306030042346697292897593800100199278466997353543787149207638507672513205359215509824821001541648048029121396252940973577879601400348815716263177692228473048238737080286542331149310341724915510650020681899830536181553163476383623749914407725362350328014734612659133740701642126861157349231764477043484648699927680756451534466971734704e-82",
    "-3.92812805097194273979092270629870340146723885070565797853795016605497026736622786635073528248597765280742004061243282502842396434321529445058549269284676459059751041393866895885631803828532837502462037238323475350377429277737838092087337093601877786740143957046403351304947389218728477342424522099284679549923710906724805317364317067204530196771781973699719969759649390569808751541653381462904198464974863207918184125882259833004622460320642226317250e-83",
    "-7.53089772948619386511418802361126921785059778100099275899021980743528235201964706712614932863596382851941392813212534178222281788118477556269422497913266810431714653819931548040108185034963690351522177361215878782009019568102514807102929233764026915112200574075012268285169802167002538465539564547534483488232926555922612207500188350840795757704699908038825072193071550774610714702073283693477134080258590932864213080020186743433438839416267749020838e-84",
    "1.34875761107126278773581189935444284141936446019278192332497007273883615971818171100889755888893407679483726360811085834209421548222590696995626070785093313118454870023699013555692515962956383253946869674735510332441119014113822432623859423599923957375099041485028662628395351294863990241195531753714699875996925679713488386840751363512230139396563137553039424580986107291891066135632913361777678405342134800188858863410900289512281082717459984240214e-85",
    "1.23459409873010199550431396012534151406774555282368047773389607934403704093150382185033821556516372116482553267974718696561124638924733588549291493716853344179351763207465996930776545394179865495666842929051015255542264643396133254392889308226102286909676170620681484780704719850055020671652343818644367410818401570105046950351313905471369033325751234454734804279466881855477175262084767265355823590203728789884765125622330321103806655309714309672002e-84",
    "9.24185872243744633777563398013351826256889389258506015596684749515263178574771949391583204319431260254188419042348308877327793725087469975194694993028853696410446394531606336638053582928821381830297612677229838964569093760473393516863826852349819412608914642115655604803184899950840918695774743242996552477735243739058699725166463339919945754128206562100862026823700228195722001856345890290291645760153971678500216142191885090289951353487527475016542e-85",
    "5.21277400046565833945828425492730236462247406894121510410413096914199996089173769480292499517099301017922447933722300551221409009884710646465926105441840887775989980216730926197478046395294885511980134252398246843831503125240597247312353614413451525255344034402628934995129877681283722921522506003499710810175217559524380968231930297995682049612647667047083980640313705002150635255624245228541369446767929576365018944724763155423632277988725678440054e-85",
    "2.59724594700270752267278117490271611202207404504506507214377158565735396565754716464208976488007225625664772426261277519357610158313657523187090385531932332389737107098880776607666783043944630433650418008601933625887302035090954389640934511216789184896017926299279780722735346448786128993229978139241022766165012518562551337986103332940158195489840721650915786223722256743589737004429335526372384626261726976362922100204754041536457052319582716340559e-85",
    "1.20271602455874287201862005421871600576872110713366497533548603352609218096665317506942163133512260070345939025338554684577009811660947517807355951024825096362043451211050503446575410717093931862190674080919041606273710429396454907820931858808980068164915704779406646682632389918702004298606557805163081959080505632635186276348005840411086854978133211158179848529848731177598140780569685808206505248761987507151271023232802211131691095755759424984600e-85",
    "5.29534222608738127913769345761728834311755479514771914093990784770414854773652959017085798402224522275601619247460526058811124808843926359733912517550734149755888037414316579416905039886395657834901456362923664407996532509674223532774752109952646531378816458499490237630141364783282027560387661255729019747113422836033988133486857068215437046384034627231568157505466855754498581692816313903460346384123993541591023395111070573444316627403124103217269e-86",
    "2.24347674112249327243641650771711998390526651062921570272544724160309509853631337860205639749503089475548351033093744809762568735737415157258956834490340364509717598720402778175547569958198958592197389509263093006955413490517510877378611597334769891533750514201314340941719729111706788065319922670776151135325793679603253679998277261511816396060609582508701981165538473170944115952699895622872709599835331219774359595427612609058804802751918367875897e-86",
    "9.20939201765952571575146551095010579176671672585272314341217948499128514609820665680755428939388729902483105206842752482071536146598161242020826988115256104921680214036521965019263248808224301283685156529718928127266307592754132180225105820477712295420599713142843682367444339381963328929023417054404521626650591254609996419407160664928968548201898657024473218712880435033408787170516285443938767711038551229326908614465985414828782194934997932133558e-87",
    "3.67736762175551304680978075865071132040199136965571318234948596250994510115336131851005847929394766632262609992997889449548777876626800943553384239274836178003779517973507675153852951720513805875515343119026208398606686393245462784177827824810555553780311233313999614711734870507764389952584956793185660824050008735660913967523552204920211287868042138682612648089006827333595965112384985413823181926589703084890180154545138863450081010598660829410606e-87",
    "1.43123492556142653628757484428968594279042386288367814467647973099097214418502552836287673825145516946088961258784328521192320360842757767689404153080212446781398652862069839266164793150929495852865915762362902399614992380586532797337475770617887814253450431752952872409679636684705198225530103462088568198096608535247409363012052556488400524603020516300005703551191058283588492436090825313898703871530705142004604333109366940323098541537911010262331e-87",
    "5.43221981140629617290473435135869132765614685419404765044102491370224007449420465379914405366730921329045198217752479731535383691811478371652431734408124972249799955364404909371648983336646901559398979647827613298367572921341204831878789431125164582524152080899705061877619998960302522600653519815185688853653693165953842128398477065840597777821295359389178645871413064534012213502480597390385401013717310538307661324854485515744570304582093363947002e-88",
    "2.00904353252685523686963615548562714534236536892020657302535336949192772898847572836154845599808738396977110968601526845710341101666704915787806948256964745546387184636744521330970348064764270444459984431010211991067262355436401106752410899285117705938981788269470305614092835581614618928765020830629443748533077108490618649515705406764168997985122986356641278916602468817357419749264879903670911756293243283582322525060723529842896596643387903628597e-88",
    "7.22444483324506465714566307502396287746397416756788296073370469554579789907377650741407335524579254791271032301606988061824878369621085287883043293833007061304784526905711947910948359384488500884840160225210264971448392696794633488120988381635644391049257855740837986264848560901235614752105476117820251514783815236065083086137525937645436329576789751315750282954584635869495515581741026914913251978534844725881670368616777591789186748872045899519249e-89",
    "2.51612515801260769723996082587629579710490274037872425483513494548364996579481739391190161831704269267976699485915289857677261350592105219592080057650623137105077640080581127060497435013624218773938947124367616628036364882356617413739024139054658476919404995306464549945866940866543086506807706264107175755238797499103347408582610665200682245321553693121209247362360846526644140606580961856537161144737214814842927751575015893915418271512500086886323e-89",
    "8.43239552221195376612202943305437454006478380245996919797799156992100036777793161139447510541060756070853209269969002557544628030580742504874578042460053097965824839838847875795591727364783567267920219680403681954705180342652420856314998976538449755847157202543704914293419540702044647857131022850872842828777517826949372167940177701628370624317998940074864987830144617014320817171036908848287150770527891169200835191083033646493084392245690079315972e-90",
    "2.68920012518769719932796110153476679155862246785633799477675129760795680397652862063099881033113296098385522602411686822288697396529899350245880798633908675439005634147258096117086477407696066524549112439191480407864137702869482286289739760845922378840377251937503428041344636471510569260263665650243768537413292551637813036022417727575471693419882140621290865897070258813493396671588040029755363670962422027674760526202315946327426019537416048103112e-90",
    "7.99287012168067891694614969871912415622346554947428238115756007914689741853341850800802266871515320587567888556189367099652350474919365837561962581431989764101677577143207608933235138756200683603140361975147838871497228637563394166940380523305488365125954831289561421970170227357462914306809186414976492502157921069708707687524526562229133991396300090045398767406867001797195197879224380926854359512983535054674722380585874282498611447196513333624037e-91",
    "2.11545060318341573331509629113887559945907748633776455223510699406164327627170408130382791683398675132473294009504650465666675770306485567682722468809415993220541198629778903344898011496933204181756298484211392904814500163658869760140023380619011594370875935014437643207158616973627027518798680426088500474917542111521267092080880114249531286659789393293011246749627090496508429684481595332195146741032391697634302309309580400306415500744705327000378e-91",
    "4.35633807952760850876565652263620221750867867532417752219782803975620241787662338068614115977839920382937149862982555157513076011658799045449239836708443334973860149301307850158762598037829115223017611354763435795268968779817902246331507752487224639996689796686159838480592566614560120113384898144642647007379076504852841962175182841536379670091240317259842322979317380734594452077963815151108553359778219042695231712512491950213846495487802603706563e-92",
    "2.31366148687888032371379784827965394276062070310562899826162547345600613181187890954800265118593479858849982931483483095019268649413448818676782977764393250760354629426978761499716464794505654687006771187062623614492414562009366355981258928533026100570919308312712997194746628078347810738297042587469951570467509167112063856424086508651665007213018143329527289800630160705697847591988172394275091230595023132652363376475121271653340320856861025450988e-93",
    "-4.45865495974717435972515013922653337716841196495691398164176041583508713352949287576580025038768320279374985608719098360185019156966204826641672620315942171706073966367178310942344604991366084603666317090624818826563602264637863413617384887507496934253113155456889536085867689293050835310833192928966254828881113326263789137415268119922365330728571602951559001293150410857353509424850632069028422399016728121721388980408040969864847055535513631902935e-93",
    "-3.63138848387981736351214573352943641056803364614474771695500525558044580249712199641502842133315125392128561862835047228241569320406150490036919070942545176618186681452475405568799151000644910830817899152390226925586397570001347939626898681992150634239533536735657243571087348133705242145730631300243042907055834996183467223568410522197841809856959300732777615356196493632730974378922667656265319264889809758915990468334564754579799489115394065101375e-93",
    "-2.05777227669296533163753811056377496746897689840123613856901433011201023946095774663854038305612077349237578594934089273657596685917439261057295281004698028613107733735718684388476736589655612911676424850574451504614922372290729730238962752625284189907382064193261443585061636520920225414322070646724851714651463645787586190827583229419965558021775905164963652803997737506765286733433127597627921414268107997278921519125825126127921742043863906035629e-93",
    "-1.00881228442646171474145225562566710155990644660265194753229423589789177717449175110767800192657486441349857707663003894147319135368806153880713760593896168171818374674329493901679870562520499322511123460750830563855249282827996222267789056040170326117571399536394835937230100955072472492003485139305561754034244401548344352420091995363695448083331493149060753134348631168027502787516973754989153386163642055343833931085130967846957027426670349602121e-93",
    "-4.54855186119325660114970402953002048682491688277733658042304766618099562350493591749735342273190380308776360341897755359140434262566660179949552858814255435007682077493257480889844795699797380963820565274504418414960364307020408060672411328772763774446338159682992257910100525394260354267124252801614718194245317116101227410686228811761823181521255972809802986407139988394376048293545003888572086556924792965621333425861982508302633865952635673065793e-94",
    "-1.93420792278639790938682255000713714584181600668898925894225667007011230461316243712736393358971301581933820452254226836600133850602087284198469488570933674000720243691870691404568613885621493427304869399798667447219765174396578030621718768083525312024904229785479130079962201337573709777485674488770736730464941858220248639633007377170459182300392081582743886858715106011514175062626412744889814302575157360325341363010768596099028644821264780081347e-94",
    "-7.85014277026046447264901866452330224466764196421110359095673583701002878981569621524379625881364545200223536946516921070512114424217251307712289825973019525283944487039203674722641813385914389061672242308515153408835920002590331446610246556676867271687648971954176304251501104381247896036011699082862253871763312900004367771193711336638306606116610442729832966672367673309180817971570849354598574094423012314849580571125966350399830961437512969848188e-95",
    "-3.05776530996393737198599802503385955518564738452931823189944932640047180859382870780166583159253734205680823488232094670990899231968883001869715280049323628888155658701587181136222368576771635254683454948732059649590721610326213545639683901493381535539628071078689633263872279765057940615824325624196599989531821633106570206233738155011510467591246808195901805999507129803597153520087581872054055544604284644801193290682528604524383163331561279966766e-95",
    "-1.14488112707566541655940238531166586359779504607416581902467306557186892118203699945876046370950834090509339198685766486414217636411466782243075144881661551214779591159027499919051429049476931425905803255411033323847261177134350747846417893081200010787985730783795507026978607411221713178332899062938794355493941126108921058670032282278281975293068166356178994046892480448983730884644934728103962335166258255032134849193752207126363413935171969132613e-95",
    "-4.11279413275309907858011575958489312460467013885573235990806130228778211314655214048274607558159301385837885122385496248046938808624592311959126834232938005754011251966062981627875653814051406349454029727949889142626692532129697913412767840014898109223113878793417953356507253136019650927310727984690780967158050482069319680737510469981061893375594019888925733589672036972160642527034768214974054787170167358104973039219349385609241284084948325691636e-96",
    "-1.40898829894009014139402013014290177190868036171934669887037491393190004045631882815005355990925273614886703080972877434949577233533166633215324081472812188343366580242537091133520064055618436560224445031891916514491535403473840179835756037363116089324609796961247988045630028674783483617106783238946672901457687758368560957998517296804126428452139292204936004831690030302958184673127072179750299082279216560931662701989208755673606192506603729052296e-96",
    "-4.54399790388972033968013419242813285873842959134065887625285143596075117823439293886819315960993397162512759923616394172667619863416579535936876813156483964892118071534365660919687934250915541323750763935869064576577954532422631972912072849786547424518417165301855852703271121804184387886422499910457296262037213111191942942866238867557309576634842273047604661258628376084100434292522786396068717682508088663554910630496163843996599105022549267879480e-97",
    "-1.34183422531008076168498537201752743919687803912553517276789959021383198406229535188765212443202716862301344419067598988178276087431478848203340709911553504636238356484760206310833643289401903976596656994576867327224565793879965685939343586112514108695041029370168828786405865267773009244111009083416437276773848589225699866096927249667669831557982924755127910760772789313590223962807628095926465372784756032571065790517393058521725104407195034082336e-97",
    "-3.38504353787883060602334302020380633252102639032632857296342760182227850503304295797054125012031458639161747308993575358588839079274652006639249632157991918925458806999000736777637382335075041880939581413427253606040151557531034800111775292390964148485846954343385212545920222908765105342466504569050397443044745744344379891756081753808351773470297968342660025588739902784423987579640211122149181915375194855027829502003718530902630905335824965174815e-98",
    "-5.58031236977217424781096237068008145266369355383722110070149213434392626048731481169933802480532953911087368762241124849633650962704419717123005248755283320174566985350131728156041452820773549623266534000604338516221512908645822206884216578856694098282820423330437956916804551559745894998589527193258290025454354302761188306824561206161656679251504667816634156652738546413675974854262983910958838794432405552275424564535285535734443580744572248327931e-99",
    "8.59781224802603460127200803844224881611515113494267583073506659526421849237606631125436517645055748190710644566869420905476872625856217550911798362008753798960113799860317109108940830035802231940405958570000071410507664302950405860616958843038546357954109564979394382054906953652150204484075229722920897833253907044648534046738689878819831188964009924673575681487270146249037043994044737774041388166681265523909725057908307993698743665607317972104951e-100",
    "1.50680059497209395469015194909845144723098527387642593949224642415148074796237473662190221569926252836682274778501112758114474454853085340203520337374340175517901001809394003861494110166180053948858660261856435965483262671661350083025063883425350919456837136761254371375494241089426434044931678579110738953875213781218780059912616923839309416269771448954285461405811272840803359546645679767571912836877516893280266900838535691140773789636566499745073e-99",
    "1.02559334024118770473357017546204380415437758172647181836070489114126741898835953764376988677336217727169702931466978783746840473529369184792429733719628447501883601842698922996044641881152813038406855023161465923010544783555337533880192700161636539831881898135684348929512363495775813766979374308665935377331897080544551129613071768327692813542314686220912758183644701145181415681851833581528818626223373973040618363150657795504265762829796543549676e-99",
    "5.58309583666697443344520262220357686214782914089228581356384746271799163379599022940009434883204221168699771220344495768658430409777658715957652589035082295989462434632506237327768201991896912611876018659746370079983972473252668152591434826687654161095802057972100571775151969300525020039128199378594533150316439728524081631238615249904534414796745202049129401813483111372990844170648977559711268465639818891989138142127516860795984191279390400345971e-100",
    "2.72861224363289609703820261313624546380405142969337319003298568152916950172609942780550421744547915179781300099941622231542910922577654780660775352670537395847753837635072398756182826083403855248976567395091908957815645507579518785617818293116271558009488778629299247421095787785099485567630632263505716552900258088614608040624945567775788209546235218721800615154071869051298148608782555068523226898668775567750543463248049170974041482959917394331226e-100",
    "1.24748977571319320539569046664787345210517534840017718285572920248300380568710574768018456512396650155284724392849511666579065086468331461915475151274686795261067705446866782435528360482087931327470818060019691819755710593273472153986840386729494129628520641516882021290623847153990587898228997947594719879584353486390731749855831552355390515361062575070417910374280249642910191926977816579526933783537275400520682636909332898775559498128782721321410e-100",
    "5.43919130315449515495767955033036278802757598428837220184561836556789209706641155928246783666640342980461924952968890320078283307258647229267704312003659699868794321977653258914401800346692980122597547539788070411860870288337395520935999964963365969697886945621931017747046023214175196610024841422284105089167963409313926803107704586944746109408298854977750166402674299409276231939051292913121574172820969598555822099238161036144546404395995515553391e-101",
    "2.28535895805433975704712600535593526665672729954431677601166159020356016199918008306159404764793274653771567324358525087990814952695170759794433974247404140660474262422889996876133277926016565085724123505789894219689807481872593624574188288911704880144776847294105752171045520042600867430622430202957731468930299943089118856034548342531568880541498484323110453586605061712671876260677571160541178645170848736981353319361323985826710881122493311347150e-101",
    "9.30916735805673009111997772435272973520863351630025176080480027523605266455896910816220149391319165515950070288469868785185800838675692821901375731086366849677766013121255507437513454158857078403238653595058088562334500826158621260886297084294984562548197270204485453900074004637048205784131776264024948918895710010415378664886760511396536582476611079691682837414477266325097017481437135013630517834416196574562005372501123844279389028404693340909816e-102",
    "3.68904579904023889428512024215524048753907366887763144113414908616906999685836717660195117527823919185803388389156548249541879129931267292290067057869744547700122621249816677677443225045379643527289296966844742735581577959189024864720466320507634244826319028389761449331418216946112866656729284760540858860284663358237115566100113612472049854854117474207023248956996783425262135926979643054113054451298482421120178732331811291186430414423013518313978e-102",
    "1.42472972030463992389201450972957672466698709645284416283338319644743392491731192940055738528041551365579140082729045600236044302838358385822161092449755931439412121100794597712341132207551782109132021594543771407297980351917537148724789317839264979375962444045257416365650360689306352830748798043788390327129793627355398581193553851352299116721540936321547686663511536456865639935242628827068260447418028185537987664570892433347789698514103222461032e-102",
    "5.36471350647288599107631443100280488453493532506822407050372243252955073462301686818996470572376483269522855784778324234559497145370459840596738378349185705700090572502763168448877599972734850866842337368908884842501193370255497949079782203938660081593599147085463149238144102630218270962030341040610263858330410267514541817940049177777572674369812756368574327778144187151213437721125431002219096581841953290159833432074125974061730534175095395662636e-103",
    "1.96778970113522107715741063350355850133503717280145242772317849444580262044005495485343444218054480022933859916618914891147201483202067070352871946151449235687368591226311578318775241928213372265337156528391023554167524792326255373180815291618640897832273666149424288456094092449311304169389768390425020429384954776117824801693383107869579630299057617770782813311764757405898434894760242291450633749487451444821054843823394927382832662008349054455573e-103",
    "7.01477900191871651288489528719804534668640269821885074836669708546545306262347072536996790327553864895213367483529080848435451946097564360737229757348074206551926531344564731005135950345418878955979693515521022370386422119005012855822731774417763648466303561270513176720099119860665607282724542925323867117637215699996513125182235979696466304391830528958340725647967111848657907726513685254014891682294759163980702573806105655622736476827527270919209e-104",
    "2.41974143207978001209985930030555798738279071940167025325962223290575683887387051721821351990504308769091855255095744182086580721293826363794484223065416137723356367462289767698720989941520595668476561261599517299040257144733845652914715499049240686752929216906087477662413377267319590384892462150138154575889345557938139611416857240507020528420810508120350961123367833843747748379827880768895896851667803416554515730444274262233569585884261159111898e-104",
    "8.01628596859471013049058085871070357705224844700267919701690043239283900158804902947671818548990488275502568383732733750547524505639579887315862926551305281925597014090666556375907629765638871239344466454867144996703165264790027814101394266936549593692527423219022926878178886082603390427358584114598886613674261288971865611938051701991858052796372573826113945658486674965815220022030825810485491172898741789357538261336046632936850122404717297768764e-105",
    "2.51642476493356082297984543234774621634893729789241673589819035255151094945349042251501814527406998324491588664144793829015972609232858382187855639693517162986457065828211313232749235525068336367006609897398312529018847264585137522031565476846871102160581511991259723562465299257525080982923181386174834559669669261630831338813900027176461096926058523973611199577456111804381640361844297817038266114502443123610653601323015011382531561767322701640360e-105",
    "7.28979935193330236461775827621195227382738955406216827068047719592170012184108880856955611516265544438915174700359266271890769358669679708086368655719673894843276877642764781358545747094963629378407017527762036825854720356249858402167535795879128293406923599665457461559071883411195159825475048169082913246333311005819285998579799117627324196571761728612180094009072942892624304914708152499383051892776440985868158515352900203917193454097372342955681e-106",
    "1.83050247494541744312354890882988598684548663729561487475649075803072494100518134980136677407560230935992269352302023383657637065266040827279878643203917480319674880001807228644014340605937787403438979265041510786573892214241727043941713625426638079523280797527474445000288970692977931887576528463368199944127986262971489995244124938303523247389343202036687289335413035123635646951980089352991731400341275459157011364766167277223976814542342489644989e-106",
    "3.19086396048354718321851094037209213614044017315171077547752210821087428278662756543592884024662672009375721985821534592264490273849491959270551458448019554734768787242886009025159858307260143836424038374022531891792749239295178667810089297297842356435675867106583972107328303816181766455099190278126932421326189267386276254350433073696345184857070503035263173204355423707326320730433491252070054753899389432402913594774171630126860546515064920842277e-107",
    "-2.54082551947510193953394688635794435657482710802562392661264248772848905248201927148625891820421214717251646889058750500914741379846253913966817546356204516531709247457305445095685149766060585703736801530393855877053514861634211577209427163354242865581979661752181901590492237088846165959952797279060025671497263377740409885787535456009184560493556024810619243434021102131500087217997850334498576131341111453092544296791514804090319833427775616507683e-108",
    "-6.52652689719551880850858947344390793078145502421378386733754486299996433487713509092421599452943199446171560794165692880649476166018762452874060377271615800573737464351474827722380695964026285795366166496044995013719267515952688326783090637253049477234746712654343041470104314504497395741412443701480210622816450276397676638267954937894714278781572654282171123714177027166033354430684363398615977333786168301761749172699630065658459859173225246345833e-108",
    "-4.53204290215090795116093430548681264488156492755700275128697005488216150802678584666015262181639555623704185274360876000303930502718778089608907939459848467981969528251349787009489119217925871244472319818909322274899515085807542602980219921791666428661458857100956465298527574337006436920557116119111911223073616250916054895345243651560962983227912721655568442643468539718317697740147361715660358035419087863924929144925769831299734089081583810575229e-108",
    "-2.45752888127305269684628764303125130810107315409618026975292736159797051873536342294244118144954246970550244504782913829772652323778059040338037197312932907568062664248024743960894886122396106423976201940985125849175825610378426104012144934747432643364795894598573718180982856921068098773296626308602589494658065327458460509207597746933589477555608431263704821530988258025415894173569980694300859846531967886498215507310261409573658197520866826476638e-108",
    "-1.18871277933653247366404955438368183425431054059851415225393407472112221926588250228679659885960112298752563440466480697267399858286278342894193120761553938477813482564880592593576130506727294891144496192389551621101390804047145850380212929146936710281129967611551583162810050436811842275737016595518792457272994899196079030462308841305861364755361447134925317886190824046488462632811332521434461452418817459734982344333599117874230664277594313777891e-108",
    "-5.36470992668831890386515147858901125559119143644801831731053513451273059552872097939285335706468465252776713243979805018910644598116824241570763041801735550424283608057263888280591485333661336007716065182357453080730321396485754537084690835015328007899504755844960300503955491919266632435368314249393683902800452740206345355151499873509639383470708309227532077648149072915954636176009324103527432603147144449697949929867576957339483043907048853181374e-109",
    "-2.30534388944336752055046344587328701059116555701758387469832797970841471558479107832916494187299538362712024306705543054252323613019810143423863596733456121533322143207738933026888675130695123164549133714491008268462525004000486632365060904810156608286562021134521977655485589906179305737144559930116466588584204246694397254170222194248248987935310198545318392186523096137900930460257148825589978282083119257964478908710057969079856561480407873643607e-109",
    "-9.53290117651642937806741771928320408350501644685077792717947770503996098616316905940448436464637117137052912220812378954096035059799811558870859399887316805191086321185142553630125969212375440876169993706555025611532822728279414416110106285875012637354019613216113798277404280363070478223887613037902038307038943045302567001498732678119419959610801358580057349743893850157405550296853444412338140936391268105286566773301349272520198976898140839584470e-110",
    "-3.81510670471740329195076829998370190418134639277748649454016270834396340181421775470271278736607005976911145764876600074568152155734056323466725796943917462004950293742266620519055386019171430402311365342575599869071115535014853227421282421587412168736361992738738530489460802629766399812643717821031994890553826048258081776222030885878565928923362355168562752909136657133524204012951393325032553724291120271750963853600465776494475118473312477787955e-110",
    "-1.48202357162904832360894932108119557786166082455802582605206983218395481681887262345744799153541879378179234207826671071840236031145528930715473724430052519895402570047258075520820878205046377002001801785980071397891447651608589699989516277060338547346579662895052333938032856684090549573702545186647714134754613934076138005743875845235118076282384334029358409826681955619080472569719543180958333334026226232128676882818555351392274385770060117659267e-110",
    "-5.59359940357308524221496315261265833530209529313100930637129567717101914646409698904765241738189329857760796657448474159622438734010164877429451968918254319754220226576007717341720155206244990765186095329835092075484222022755009303546553985147658982201275295690104136583980814400006145732453632583825249281600867816752379485591435327402692404823436438426570626850181891453263688334944632440591423391813182876659425922038042931601076487203987576237533e-111",
    "-2.04970027836741322282423277442663032849387069892606896394959543878163652892623039280339548206857556866127636092621122876219641421133807060623682824887837593790377123242961654048235794692402477259102589140492691675987597140683944901394907414959118308790768312437787876706667009066196913274327808465850649437803275460179009551105327826139001683259477389332606086284864779771917154480609862168349892698429565265495377579012826406844475441663259686873733e-111",
    "-7.27272110131184094476307452305362955973611737391787297462735594790223340993405281902551860640249946833487000584125762110773933609443169723765558415889128072117999305731279908703449897344428687430717268886164690184681461392525482325302521010080013092403295999756758529644485972207387062600095922741064163271423220584626461697585612821620515840902788789688518800992559243576212014504345848226824366465477958352029927728865700839780375086965687920014078e-112",
    "-2.48544937001150495676899629435744061033443210072414978094432829739391750252649053676654699069345996130784359027817312850920462365671871433734210689230831727732712447647482387851703522592979394133629387230452589194365319216703033445124094623969228280347747944158833083489910775160232381765420509932277790896349635783298937812938211507384815067343496068034059928871894621204272316833803622823625877950201837624162293719405675272253531291768064723870942e-112",
    "-8.10198105921857172833736959414519613530341782154895010365715184448451135450852473328957128062789510018692549818414734225520561898872580156836843330846384802816985226393539022289208377115009563675484548451130803543467856968309252263795889835646034531893022779779466367922778169814318734658585659097934681589633293190174989509700862015180320536351759354854472466510624425230749810628318637611461738975872304735462677191537939705917986324799858017821266e-113",
    "-2.47313847364099755631074552944040678006755928135203641011751316851051470615684160493758692215779026810954627084350269415899219696847027811765069138508463165275593791178949362223294668462402076365996668700070295063507653383636542993186946826007421812355146988607673413362501313486737133753530966461855628119335250009756226134430287133646389187764815968081247885223702601649307837879529493150381305504130301373317603067144719431363035466548529551983976e-113",
    "-6.79548531160004620547303349504728807456019372266840711404220325854584502655897046645581544013396383920953578809023054343339446162746811064866548552223041063970635720736699345653119384154144452752986606706950821874641533339341495898613268005847075588352446453901377677586018506146357583431053779950889211841803610980350336957605426279570771049359992110348897297847165719230621152924697617309248970596383122597527869191262212967385055122896882562451002e-114",
    "-1.50611840101882891026604563251787886240509197161259282108702589160779603725217476442899732467410758151769543643053008336832788971400461880524707307617378152809049125458020015073126298002305431975765879945756567597716908824915652605585064338937991488997344738639701210715190654512258979336338080048603751492672116145035361300525409915162079655636828366667379510905291792514585649709987399273304960264927765577617031182097206781246907255572665071949770e-114",
    "-1.41820317020895223164010752291665720578444122730588540616832346106402794241001161251537350842092010632607038517766337947919351201690292762178750884981751953665674667364713140611056101137987936476786492683852218691660978979229001566125963831351579482900381451992260694032481219287327898836268051247500577199641562725520063680215385917086724137152131815835415178579452743214284417617722587440653944556555305442793254134722878537745234112847700141489634e-115",
    "1.13116142621584758309978401910118294325974756594849980826955400089118179076271983311606544802031926216486735027045321812026666019126721955654329789286968493853369786104689185081677670222490566627465007685763080604731428908245229828984208451098220731828472687681221127100335059406248695980910983100449164208111358405341409737970829059380607281398037943036860073220954342247716672709142081248599690696211023971648454093606331503280316242137024726143991e-115",
    "1.05837495731964572635313993728163640791233176089542352013484686571270003883999220187515782743426885774988067554403174195682832404937265622656923771305905501927216962254869065328112511167238914017715452177208668165893105344986693798464213320291495901052213365674603962395459425053761292025500748473705898119147013771983254040352662191916155448323089213776957552471282087200080350511611640602349325229795672486049437239192057135661664348034560160781876e-115",
    "6.31326295554351801541914506488535296296452909133680327527702138447616010239691952972016813593554725558112987068788967766744069654096816316429200944247451963278038684481206863838361481022114889690879751721325529624620054038499077292405528093551828066205591233136648242509373687092957411098948456803447951167606745453886875364711300550807956197834846687701592684438349147706445979801218626041125539292116217937648322226653978691624256650639467202962690e-116",
    "3.20526272175965494487511469075177697959966128913788133638615334924976399861569117441616561507249445907768518360822249151915373988141610120247610788946745616343916622274475425214663431655638944157347557442450479214169781372793613877815030055660638052750332134316786871226383390906066045757829245630293172118508740631456834161423122799328646745650454615854502727936410136419951784045119085370587835081685084012138093072611122880064404110022936180330908e-116",
    "1.48981750666352217347629012989050190464631999770334221835462852874431769527023391219869523373296906295474773854628876622969861388375167944669942769002309213988867027672754826837391682254702304010131741859648393920209519812805347952995097658873761172336295823126979023616306146999492367463027754630242101731195668435291539485578126159090511494172017322120188654217115142758829666666143563945197420078058014974270533442177824105001430470592043371818742e-116",
    "6.52789037472318917021481262971537954349232092041630673049100488234144029386076534111545602246742841190675864984246018080928964820547964948722649492497460599180550115227889693229952110933901604990060240463581429019282844161228399975397619338193403398768585287327810660277429312277979085055731242694307133397230854927106136961896801525733361638307866627186637336373556710135493936706800105768645384267608138547164467333377554070835748967905715540941841e-117",
    "2.73496012507912125597135386296601992235023648187714056730883806794841906199859492278815278056067532038410019920157661360558717324273024699863149192881211905911635848995714299782921648793420115494934647756273776431222146036599029579887708665242564534088504992665335812747493168850551486880964999181472235528058034991278225009662155981685593098615208160164529764817381236510040804695334221627387635403890963965332406016863835999130964120756806185498082e-117",
    "1.10374409884662509978376210944860345324932200669418539896833277488097232645444370170226929614430172254287335584729343169512887595551083567939683546858314501681037622048583024132473333465213294648860132638967571805319193318250429140829839952745214093270501659667597508088840972369607067155389898147599137582049186714874791962754439667532339743506951605014651754313959077693561008116444160025713337125106623720451713814236432731265323583476935366072658e-117",
    "4.30594682083413850346710752753608994759306634545719137704653080560049103073284581952711912104029577283907240962550901054572995512962914040443969276920651412477917031296710522025096141085632490247080993095306031224165021362528084261916635822959338809722723053178826962040237636931314817382924859142386699415260662614792448315144555978057883729450269784765656337357789042431514821000113091880877456704683168974824738106709320075094362224908407812357664e-118",
    "1.62534724409177778484908399215238133201509564255612911430494647175702884984003844184647521674784033649383530996324496458712501443039024423551589418383883664079877072648617099880306853056621913003292114371239728872263172049874910905132781243710330655151399627732425927376611944546511048621197573978849782828420246479943629637172338574049504467937159654719669116233903611197533864464404830092214805274570857391027982729649765944282657587634583014926017e-118",
    "5.92741181636655113779328153548134262166894630085209268494343430971549997023901134023764754535839396977281482598839972954525485709297823112793965249469882787398592850412039361197164886360045085975189724000617961907584146665717181568559965520738864875135818271674195358458900623484740676471331236648993966289459417114841965201408922632481814289222213207645371307606191367683259504872920429576023604844537898894538375339881271886257335802049595388384542e-119",
    "2.07956155573217441654045767138272742333881244541211217594228352929322304219876992314253350228426023983207031390199678693479884927717420199853181955612035931882321633255782981153168872949750416383956410273271636879719419971280433241377450071731788062088478930574023348141812604921200810711723684397039934379896391759689239601433955827984562149968740397118388321782998458958719615730902354931782200056451496965913477121577761225331143121700028433931507e-119",
    "6.95928660501510064898471144758989814314652903948166202219276271680922131801816532320107481351533527399307992127928331652037266213808863902272134244115963187794798143631803135386465377369344437181550340118664317103665997423188954060677526518365923736327322592953292103459466695217090509884454699308513671828599955478771092444292099707920791151945048089609693705884467604422627124232443880266468407110202102944536276981913805300931889082428157157167148e-120",
    "2.18513719270782789006013436947795357469860756155661455420986911586431016452063662365790970282735449543618449410524848432446219142335744397221918324784197156349005357951650869415077403828879679081539477853810364326142376520022844105627467047632376908389014254372025184947388160923905131760148837730753629370693282769958722421292201687377882278281454475354167484704121256393509613351584378349450385040376375131930598688767911609863874807933280069692558e-120",
    "6.21586046417352871574532633613897171616699099678021366520665501723608649831577683045806971589925318755019201865200341162738798086437163915634234784331635434225752178816489889011259979614657575109435198659638164596162094665927582677072628287094340795229869717062264042916217975489038865059152579585257394161196325911532730754912089189347211222425958779033957559691704593971009307371312984753278448958151015006478917666889084631472646851916119828997477e-121",
    "1.45911454863058970611681383455357498898035401430425945434230665978775361545343951368300582482008304033557380325009581483347168848236068458139678014278832113399196256914168852881436179109694239070336146854131409990554953406153662574452966592843212557815171026460428040804196496042738596716901035800484968898878112229580357119229304577219303297809157890252256468366119665087386917005280040294438425788449570522264214849583110034205334826041862733845578e-121",
    "1.78900762538572538215763359567956124040185559412500871043804704672150390626142264211099924882770073987908960815452254835275611386347004295377980862674981133760531548146222669015263710236472930591235409541940427990128571284257589607808869840689783295279617974866431975203596278113085971234070799564560643381788952273870820038634947074935233521385755932208712714227155668641426095578832408527733928314066868557762513528912999917826232521165117316336855e-122",
    "-8.31182992213999028385851229317483725316632094239161145181763633054649510548239992210064271116019846126279065198148755992159551648049025536471807573013991755535772141068623926734651457845959758264488895336004784850960629637113593793918209605429969548059628334485021079895622495424558338059186523950756667575769833635741481420943525277521607336698191889593668499438087327438034834416112330607749096963525542149050422990238718049764118986660646632343604e-123",
    "-9.05621026940422396512724283796129201839050302338948206701031034830463355233304948077261495257813487207312531500559601258644869332356863554188491467270239851688554210080474715665623558217831758550543317173176549208237433544068335160222466611726489087489628558707386776806949985438141085673878090021711304155239589500955304096785669349303042551668001903144356323969532537146800172580086095936323925385760834591579652014896753287500451517713975008578388e-123",
    "-5.67678775357004301128203169794594981638534652071061650645904677966785130457432332399326810216006136955973634280950066844600181900466691258538680043021578227998726538205940438134707630372259137733186144008436397425442694614023233408697394372356224338317086178247950918087716490803054755686906402217318177842097117915543452361780912892027469414736088065159147759359489607215197273241078247264633509573980197089974245031657762301863831991233685689830455e-123",
    "-2.97933889702891343926110618824107367484503101986057818873384880908007743975757143469904125104631535065541014391355286154899403483636650102751310523813716211932972478515513123071091132660134585895328119419901804188626805271046120604778767281174430474208197334017451809269707025591631483802471979402492084820770044693962600511647553123411383064210336586306659130246568974219993326920707745507144019879211612403394380363340844192337226428388253273825593e-123",
    "-1.42474599335512197469754827949789301355032299601292982017570973019504163616158027660119178094517080700816944833472714887783323598237219128750197503962338474802938339721346233205967583222661078571256673665037245621808777274982071000991561148819878209225746878316496085907850108258694985872672820375857164452409027444659063254385145484631701979446696734367656186153295682534314017814301640909905025249907112097365230070365666019778997828801120076016350e-123",
    "-6.41613010195977020573653822055305429703118817079181249740654524638794555633533273125716085996433239223467919134046439835482682393370044932865399021380191950967617948035894410183749693946219100606559813168051031089652476137095162990001969098726789044144595199004951936236544100483272247266657783381382985369780948164694992691888959158017596934497236593437784320321381458137759294861893492642618401459347073655673403391103308639640731297680754119975303e-124",
    "-2.76508103557171110782331195541690921441848181137478355843453077268435646191726333620186884336547979440944380487117842629213124873810996858692813524427346146553405199422502475007059878202331415419331039761585292612789154406396110551461573668876141779592073393872893817997790388214340197197483472392048492236725112803558293543272774905907194790934295704495091094165684478993436841641443554138425941145312356462642169915315061662419704552106570846869743e-124",
    "-1.15041583586606692049994473218642347412359863163479856738870837152228669079666333139483003340354647181091304319352061634276607902639694756788213028807193809209560073589855446468838524147622916259034098301697060751752129364749912070026378195185855815012275488174809822298618420472981535880378926835710327958121037105274131322631979067327562511975152087023220880593559862770830229292345004473624653773902162852518128466811718044468226231537563626023339e-124",
    "-4.64398959546835940943847627953906073527623164263349019863853532081225082336333845572584008788919203763792796321221125713907247123168963918940450881834594302036072178064876054577958404399092139900975764322745153553845738450919249846650228654505338544407152856092778498011310408577634465771311707781918515548752373497053558868391142846794610397998671406535064328731263371815808922376474312259750519910626942186939038066667504022366280136330040759828770e-125",
    "-1.82395361426713074067543201169983764765925445753489241225457278196981671842281470235979176550509135094693821188006121281058761302091954714814448607003742479980203767095375026519280086755868007206870774334265934014627518155013671722611253138469497631669459311016510923951761055415035853729624447661174021808433594689911280077726746569242071002479478376539241049328222664410438210121197524162691080340445058837040295631820461971973786105721279568909971e-125",
    "-6.97805082401365847423895246069685364096037927962342913309544582291364259647594453750709258257365235781842010054236050046957107781495780133767169070159619515476169994650480469857686741999066959319832065816030909864688235063054302311711246963040359904781342227678334742553513512311779840967687526224329180274885497171518668325956181710355115617816448496640658060727156005554583157238029388184934635476411938186100090545700730258854771152526605525459879e-126",
    "-2.60010037835523972972334756298565895825505976296851027245126797661208205075930474200096475840676371051133732562267989575092241587156016417147939764610596348178914239035600715056238651738603918200383588553761016892524043348837890466154221796411746052029350205720523530132740592901183129579818504645281104714125285124498027767602971853054165664099826172096096648205398166135613384722079123480126855107024160815701645992490339814621045455092622773468254e-126",
    "-9.42172294608550013197986359480848246703238674179932117915863756067413726244994807367175053446220152095732598822309939367434045758306726978770905778162931269193905592786637484675299361492999746102627742773850006076192642818606654762277217812039551171804172704299136302250420415294984101368273296287330851131113607395010357874285106083909950567146234521307431518805435925516021177863366074971864783172413374612272465110986638899187240295012233512337023e-127",
    "-3.30951740462235255857843756144003901448034272069772169570245060761467878278601496861056099688292442159789179917445117599242766118389934739169293846143830463595407738147255983849729133584749239332449297600743523546372673264965833044716258657214852929558465294403880779541005342044592362245377000225540326100453309930538002556719828816737294938178820318645270973389714230149672766099406627810949144923886990761271757183847277557166287778453568029275683e-127",
    "-1.12047819668464231191892988134808565954339060709678025623147997767433153985899009170725638215063124419788543806539538651068184291928031017342889814701757962945646874966010412189938300892143657327210313353076654516619409592366086819770194976620037748319685190459379328609023310685751807829971430624473345588985854998219185389621541995349460449313142532382966482265954580045657883881264405407597233120694606555344976326456649975434513041962399645460077e-127",
    "-3.61956454112120185074570572377707191646242402710598544819465305150607224901956213224325330796412953776683841633278340169845748403612148885360389541179553784996826607626785561135150524227564251314589477038803122500061507335952648151823072976045820657835975568347941610034321064917911458355534319898787017654378120737088748886557246771322193443945880600030335880639449537372516345245641885902902024896955194548580731661226766439804067320383788453189277e-128",
    "-1.09473290859950760400126128450988066678572654964793231684483141145218585849401019259165442182588001139283652193095205197090929740229788779984058058596444837706723618216191228427055281601832564765481728376346061559808515370436689494804948470475410975303826221712966489465154933514701474309181125835590323707756291798656088576857117261872734857458468669614651918134738983989377396454833988431765382015306434229702730053919155087593585133869408344462440e-128",
    "-2.97702115125383237001543442665778984371090774509470834334644295024051126177888286663059024246926518251038626695516592030688173343635254670549005539221608505752480622606624666781474797055227053976633975645221392896515540418048891881259474336754259823895355257476257955026040947609274106807011540937171595099683159322793697610949481530834616478781172497219771492763590356377912809677619030281341853835011040481529034596164184267200384477640528771404726e-129",
    "-6.49938247365655626396023789836800037148019804487174792234947148554189247317399636222884022509760130095496848557570865289574980618870891913528409074571127969186069220695786600430280996638977952074877619776734175551307069730744737492809675918835287311538530700447150895636750074445740636596645998288791318564040444456665635541798923091425181439063129465074793154812491077360787450836981896547124937179135058342851181767107503856827350339483441701302877e-130",
    "-5.71250310371468457714276484846955536028212119332905448893039053699893264331275645887765338760044211155241299243473705295363059807996140140874425931991428245431402320506758946259358696113528645306372342469657657506202230644218077064485669925246336741691563759124486072975797159455613725737042096103492151876821873343476112299939498680088964306738082826880046099290772465384450080406289618995040091531111377733258531083346243060971184756208151584143058e-131",
    "5.10139304132805930242613150428922615926522749153845273941994424341733774144473138150539195472584199214911686478482603457412733263320007983858583334307155184992453618361041811380164647965686032314382718401096203820175127743371396894479214233348065308545421627084993754302569205298984016681375215254799550282193694175400269065251105743267482763117496812466849356486187754936455687831284324929042587995905234377461065504017857776208669150853959679361678e-131",
    "4.64370111822953197335398290292788348069891712875494538806482758520168300592033690166644691984684880552757612910918002614997153196556379637486801455216023558933383614986200270625973970986683876313171370576632657277097402401462278836660358423285480904488797858599823095887589892538392371943420365243049373998066383768123110521887205769707620108965557170425697467988362848409003208981250352850272953251527890346819287360428285041750044023070218741679453e-131",
    "2.74016185178148419143212432526696892380884670410166894159231847686073330730941709494136053683166582213467103262844560402818098030366346023439759999012346801329156917382116987082389391768650497352503001547100085777715694699090755765670120350066060652414234225635551866836140201927808100869256580846696592589682145850129914669287068817618495750905236557802183317138370003218844572397550687836467230594630782869075411684828940303138088587582529935446214e-131",
    "1.38097307041781013761536523274718111841852423436360480900284822398832355635396953885940997076074051879761436480801585440615614613452021322138317494758923396603159073374765433131519752121409117038790074679949536712989901414713729543251185414968953856859996563462300246293721996953657982180079846720492418501895782458048318157911799010556420896031048280224451704399305568216111209803512637943777445076947686369278877258451164231774049989598181736408475e-131",
    "6.38155736941057557265149425618329483197607583422183737630985866221954978823660088387145809802090454194156125903098230880054749299494513435302107068591889119888736759903142853723709257841659792853614864618215886734649677759633050552920632527877598334376040334611024985064822325862179640343289744948049585018601980694096867714829856262690377220376879937802196390095527997467602948881166642593453539832619399776946036269031569711342913474965079399994157e-132",
    "2.78280797779938610252006214419222264366430143037797156264684667860076329471011871638682073919982804558464246197132097184272565759414897915863031813256855907098268726739576238269854605832108610693539268719368696548431424044932248674763340073543644544538231308506549552745853877820930088420595008560186189903536379987926034066273285347284195054484986059366429102138333291714222257974856471966858234146072286143700536358945449803821477864799022372894397e-132",
    "1.16133387463200105405750274742839144524998447179791717890373850962449997198483481671165118702397209118163233401639682168718342748244916912429640461976235017884226757909664896493150548782705302167010078424088891707404044631763339460653274044417598493571626040769114324419888506113979098281228667112114582931016045247643419396627432389346316678691198317447395527327757231875912577961713224093637962951881731427247261229610063107278711344397415917656865e-132",
    "4.67256832524611793871171136812028915019706716569159337713238354083560410348299347649183155780538945162401605261551719131325102520749539637581875245039856325511963677584912240980368155298389902387122050263885478125529426828046153109451866487387709096061928749417668724219418289810577454823596658590591691885199943981125081991581925945554634188103127588669460683898856607071138019325567889122992413740288013600406231805813435620747763566205433424565905e-133",
    "1.81920942021848258573151924933021433885102530134985249690105235253191218968693087772603354918774669676040369109861807603347045562240520840688570772685671609232308494904512407479794650249188092681652325998704462335663859368805406890463322520441519691035696766207675962027153183760013102092870532977769466506414689546462577493659683823352198214823732945792301328360119496134402848494071606377536385421454850994826890104251456830662819683207919304500823e-133",
    "6.86204394822208213504185724800191239873477651096154075281075392463773630252298126441826417407853457106778212018765959188655686606950072641517829072769214882397940750879003152990557249102063054632302893995214577008998548943340027871933252080040400982038479247320021568476519084777396393400152672829040470392432057750529268007515159959948103019504433316882091330345491827469174344952941783868910079968261848368029385277244069715825161373362724965663227e-134",
    "2.50520613451784833567812032154646233139616266866065987721261213408438472986310542346459402542122505658747961830455130322932467724340279623536294574937954110555818610848125168018122548111908135700244124526484374583271503460137349489724606111354054930344828070754819196716054665187051996084238679581874592599595128580169961471858002845759356525688026834119867103535814772046303878819346111222974363232290579401916255635489855722995889799490124534444788e-134",
    "8.82204404491084182479666632725125596017470240799804730287416344524609370418589188652396971766493985459287651090017710981272287843187180755407883398962175351395506379466756079068944397523249132862497763169278521692457034301473686266800954298593029427816499415122310814804150489816263406937477678694145742117242569445476258117076350526900597692719161065407631461222102185306160654854260282242532776885988886593250357909772068512220294556059578791086287e-135",
    "2.97593145672367519068558297586175755582629881497706083673109013957542057152651781977097937541766989744682045678682927909596562442339434726478331363159839188972488716221172972365666422267614481013934496786924088320410719849240084174195295311220041468273841127527889248217840957562478041601621472841961526888480034813862410514441092184935358385885672575661492676904981983559876145508878501867801856205324719271307965728276428306084190383024891085778528e-135",
    "9.49070995809049436102211858977773487834745200827632622536891116143943672724765950322483870439667276706966780330430711047679964914641123936795793414139228083120092478870559884597323175899422555446603699741708806994542637238924810431306392981977112263735575650626352415070678483903826058766948247896795243049620751547803334623390464956963384269279988823435430946467954860938490369110727363597236890908597304964803192784761378492735739867213986109132992e-136",
    "2.78659096158349478607493393072041802729976048264115340404675782535484901964743568182936350595979840096165028662577785245917777902087087592794985540850054854198696948924980912415391913984020241899545357547672871817783701328251804832433684970794889431043633661433562414181332505493716045367742642730597059148181360482462967616110941220677348867280723371076191402778737171235142821626302044926288380787238852367300603325670960759731495492008833818824653e-136",
    "7.06723167070281466603517178814716617488784481636647132389996038992700730842227863298912937390582212140015992509041865640992991082338688384047209731659634196036625059452735158719788657281888833319118009269565994546683770406678441895691460530507150608228668723079831421152149586768929159423912974580862865873505302242963998118593151666719880281592535550054959008834046312292321694139153044734062979696582810771106901357442456691617731771066042730909793e-137",
    "1.23001516869983956386759266769025983722739260247424481248722918972502050545980256211568624432404329607226050862607538942865064593112399283551744605766841824513746662179649845804230483781174349386097096334061704337593326117012453057443695758075202514537142304138849597737755589614408835848599889038243689597365421389291089335692905921130212429401520367209826228743617617310697724260158671493608990228043982213642695603387923765178738364652228198892654e-137",
    "-1.14571852062463298755033963074780451977539730172740049582008103784727223872208544149312018152820088378457783111226564609892001411889045698957235724534384361296606975141058459018120096112238370706226577526030547999733208137926402948886419966010254024025508657113660974119680094238546369111633145043081000794703065088231483684854762731135772898114558076445190031429787732820470178453917144446502841348392845655427953233609821599332028019183821105229439e-138",
    "-2.69269595646823595729530207520134590533127565876416536700705274624090790202440305078092993448358002665319014424473561718118923457415251438219174611294359777931670252040222963648227231297151598398740811156814569747245888679695257378585139589692708741618247251377553538817987814802893491866356066687733577781776184286376108640324318826551933586093613214167968323026217338046721513691131228098794316921954109528677728529361135538585543743446538231841367e-138",
    "-1.87313384346553265243094752309300428482545629426186412024617706871750893740426815212770238221178090955888710267051342949922467161929210822379912467037893908277389613370807575399037624070966783107202511292821294137942825859686704654637336064915776738328037505946906874324625773574806244088609273543831917017305583139520044187917286288593815281803142330761481983107098469244607697078807847995687056896103511638586094857047870890832713458316134117723430e-138",
    "-1.02204495173412527712741762054331376667698645039122555898922653536919418009003645085547197842030713418728189110836387051762952669784482739890585122437113404309089450820751590165356032405956093811511168770285499685459770165266079304419778505251232930573579243156105179085542104539090447352100465402564387962139826196914970207383227379510952754108333435203521257610437766226093131431167781158405749575050401109955407682586047254057859335352550558416321e-138",
    "-4.97810160710322135768724311989301903286346807151300308287532368539488381372582009180144694917565254763587458352898370616142174152497021038146315117983766518283713603979150091058733017714005520829178769095466598038096581902627140033628245081821490533475688811982951993392379809128228826770287000669850714500648684825191551290175945192284015612984300782923514222484517551199049358559290324890239018712831958723927391292806095707035065502617948575196068e-139",
    "-2.26218281577995118169134853773941267282816295681950453829607347208285735127051298567010300086218761928495762081871819157185702785541715992846407533392857362400385280312486777761441246487488660996571910560616089152714619101775687806117780455410694148913147734668331302765314208707516920693714401053558363549897933391070579964146643517648993408381577781560762297460228140963051713221392840631525822147416226380818576812224634137987900501099853606622300e-139",
    "-9.78569062784833160459620942783919932541550445823614138340035250136685741252765461272552069673824904312478227951399391717389372975614203941421291593489639017351337090711189305269941086839195358838081549172868018519766635807442338107711477755509009831128290529730123681462808941851235075467008162986258383514269788192574976317672750573303269247861264133565615485501918936984302408736089930089305858148640484428840759993772190832916509351502437379105531e-140",
    "-4.07193995734364830570758794740583084400529842547345760691887297083086325841310293311221425643908027607434301325898916533613952542046505306248643341446174430299191234790896847607130554451659388071196432343098612366669909447177465697916369708209263136698585664559044594310744437083262599575542700088389462851826200121817238922021538704587649799693583885568794542463736882542374058677511338379718120981058590716210316259436481418077987915690258229288991e-140",
    "-1.63919800059222900521155528600248886370824890575690990501197407884005618330909849260937097460600201445353681223626899510229949092270494493845572915333113753178394587858320256121074350517896363739744346514680379933805470774768733446718971378581825179001766385286960246193022733070052149742441556466951995578185476703009084943005740772109212403804468257795300202245627675673869160006009530068576252983229509535730421072434993111993457841039250511370751e-140",
    "-6.40224099379173647699196519632672062596203035140074552277072907842228492426596455821265088532602462581302216562528381165952821093684737420287981892026205572562089615775128706031984032243682176879364464767867026358433972023646783168938226283299949277840968323700187077031295182894903227765195887396685472209486708465072048633794059390453948387311757799361425271395654759328461050903375987678534518330144508080518579940238716455493851225050680216731071e-141",
    "-2.42818446683317970752153180246350656048489324013759979406911204306509976101712049872622156537490565537470284746878750201553280569725433823079433215266092079740238437570991785985164614791676487187642090126119931597743590298716023212122672910490710030223396068482597559329002967738689848656668311865334607995953896891142270289462470393755687630944701386804893829463499097417645252407037104143021982068051903781294642111333298098959661127354675967125502e-141",
    "-8.93475606268633092118431368798858334685501367830449957012869514547199042559978330966038599908296911447071110854870959102237840334658983279384353158725670048904009900622490752585648479075592798805360778000901742527116430891546680748864510495705167562111378834732648389914079014959588349757999885623668866752602227119037103959678772453877750375589744497231755290404969932434047548181970629877218046868427058498803622201464967807204658111066679845758464e-142",
    "-3.18022273152950082027589283691256868808059365505224307757522523779560444764423973265789291928521899451725382899478877780451064091179398997486330786150701400839323011415602711574533005757962780827718469878933158446076317836532001976380909102521648676915353022183110115512248145584889650217426279506396669981578964875024054112289569544140872120072553170272299597776191132591378760910575541912302332935431260582747568335471996182419703071274260192690421e-142",
    "-1.08863977367071176840739919016035525393459016499519813300092989106631838312158229069636723969440702569878285425583996274162776561825625831293119257369778696338837197178146543406406774250368416048100338499371878878025725166720102008113185715067235870348671818972846179818811047424905587005242450758989170434418544879244201132505847557830130880588623321935426044965661856025443639561379154959172945643242428008335057878467306472902776479232181904224330e-142",
    "-3.54584101324872249905639955147239167615698683147942110494435297942489618945246248752887379090220018893690687161363963257518894515957852957024850511091853035043206647568032860382096075282142927981348402426261229493101489735415228602565880385940091440368139339020804398132760789501700925042090968767703006294911563980734576058495856122109851120284816082784117425138400081586591338571600129103813701396189771109117041171496860109454718475894869594603831e-143",
    "-1.07647951649169339600451968549795395006731055877629944802339516780304607508759129197510926185277315744367747616175905888823231022007552005887400196487966175772252183995411505005838759154167449206971525560019017974645260848153000415165023008098318979169608813882925423663650602355628639609268955008921570153099014093863027982132869195707216020498850987948531865373157759021484483087672257747417836867477857666217091379183619080787079641421982574803643e-143",
    "-2.91007601310809166933338098898877623054090572975847698895054395639951997653488103821294108395995601141638524821632568463644597571080564180916871277219370131712229511705802186322373100686278293874615726881664316728715848302037085689321177470653137380648114001369117984690033074142465952479427528818404030850582303570775523785008422616760514710530779588945892004725306960953880817306281531572057945440963043204696319563239537577963101342268988960092152e-144",
    "-6.11340746554266992514526381463958625981183189204898831912447425316998228170675239897152675558454156415535884743153571779301923805967472300579806443498444118888060163964894179514449162654173889922831873473647931672619521344924270527628264232935020342147889859940974493132242087177275949047089568625922850841965403639013311051023830356161876926846652935686247268372842766825626568997329082167141522248673186457416900329278476571091696835317948912522511e-145",
    "-3.19529291334170667959221491261469133723810846443192573350828814807236337952588700815039035423717652622627051290863066520672478268995645841800213848056874971658620274793452542621035114539844288101572105895741835444320096552202935174839312868076388894328219324877718402933985274048731665498786885730159984623984188142300774995882395108329326491794977063901792890537929439967582453289931251316952912241101243077481641053448029298523235218924302054295348e-146",
    "6.66457272643986056689648551584221861004473584841013544102689699223631089029582356061117293678568786715364463927134471355767974637712525309581039679725971657201925309516110416212887601486325971984610475533663291040901672080238487970736795069457519941865760158534955158212040968594184998989111688501643677020230554087616956923142123749257086099826324671235962812533093929853724943507607139110704203364861230791449844946372512464448871811251066793148112e-146",
    "5.54336687402526005697859387177800795093032698931666080589066509726428164837294460499118605384790910951526443458891062980367087825089296740738165782769969621727710816569262948817697654581399738237763454694588165863219588314641518617349310445494435997014977747065654505990973588489364534638987000834991289189707715641492185777798156623476205471256579297590737513882933967195430834954114983692266836980068842574928522612511829462969603436629765974823414e-146",
    "3.22416982652104610958858210339994696059362178737163878029086034382284894913260854701050268821774843661641705604894076919399704628418208895872729075414163801113813687593714850365055190050847467161764289559340489358696983525832691384935669380690758104849331551234110581553276534847796330234807073766059678278527096065426389425049008684129695636087156753950182593871215602588647977647448484645469614367838565124574646294972653584113826097065716481820478e-146",
    "1.62738130650294963379137252266812493208004563033255794261733219200012548339837282217936236134579430090922010584751115628931612203388038881604201660642986869963192659473643079536291530114541153421336056149572875526715004086940081460087530302052208772821896436675470752265107277214397989968082346629519315034052352953060321214117249785142423194762455087332461666758761401553146281346437653189951944693694543183911369881123509210571955439418957274309104e-146",
    "7.58075648339375485715860822281781273552486500409965583762892209716161606428843887719418777485408803235393001861889011557150644324788132970186137943054523595700686289898956970460710756248201427993240112724223621987635977849205451137546079232063390709337433909389806505188468366720962610216942042617773158713613622632422587582286675569527775072353893176081612101528918776069120567977763152311128069047475062584807593505084815502055289714828030779189212e-147",
    "3.34498024127019593755734295881536537096286360171136937134378323688845648081775889123404882299122218100191920473892874135478176044827641328529701410716407970324288380310001997117343790551593125086796863310324780061358810296164289791578880174413239166647280635403535489203763118762334847944258306434398826545961283485619581316853185218799827800112810354661539631999891645205263474999507324556809969366604910957735146595972524615842064761352716242658571e-147",
    "1.41662488068417798772864547249414723138430466293149471472545156921334002780781857399829130900364325426465739076002709129862950672253832095585087291905767849337712461975556645785839581775071783835473175789678602106980471832743557488691119944965017349274243669489193059155695214830188679965750976017859945341270110947690222412159564692191582184360059924438979623483035328188714619733453611774007356926403346353100610715352851042590446694391123466027624e-147",
    "5.80029331361603169915193988859236501671239649468390948198709722616300900807530222163083950166816950296144007341803869185008840293398740434090835117716930001790398537092809917140710618263659544415051294280312679863447700941852870604610943397305984626025266842660888298772852164613985931440101114033566274959590678039584997232416743122816038400898434836318319436177931934486993711131151350705438956943931924020869164559188432707501792144328733767939416e-148",
    "2.30530819989809680551408734775794529749127930113912817184615596362305660091006549418898359442133861466384805238580816700448660083349176788188458816725508136810523059738964339096052960617567137996361227957661970262484405413987163515320590861264289633539338399818899634037675509683640842093038036070519868841415730258103263061664565626275895314681878513582339342540775488440914210103485476163577559144452426961049442400361688774710316162205150379588384e-148",
    "8.91135269835338280494192205848456943499639186390329651872550510612307527464387198595630026858483047981579872751051206237748373636746433464325327832353091405216949874044996024335817498183762101337164320447940763469226821321664121169012192831093511684891227075901945487895357426883675989549031975279046821209728084752218259641921457188546896505512607256878879305483675366149579472059498342311069974405025936487730321386581316825704700215976012958364217e-149",
    "3.35164223209142172098705353274014475689669589348288253786744159444490957485802321221941096254607471172434043510227834603613378532230852816440855997788661845432716403363854634372708186241221555506659022869873172619219311468472435391603833442685163554793087815762807354716802717164051187171798259075231177312450220006353005882229832309103507865653835537722496891438583181807775124816251445236074532483248425892797131780073772749326851827288132991174817e-149",
    "1.22514077068886156667623243889501729889839249929544357685832775378438601452635195170191755255936084792445365813183370659621489453870720698319390780453334919516806531078448864552003148204997557589006738757316613615102396424897810364135735249171464584171101570045151866238641005853975769374410872896415179574645607305013100597117282311137187327270360588586631774414110073567131126184969110731091395094596908744166303455019803255431885307812664694108085e-149",
    "4.33992851275895728471761223931335418686050173469710512194256450723835549100962388384206390787502032183484451064699895851330398363118505819767831630462526034561035917920622558363438055039754441161609454256300630951562393049493460928418220009078443571045291854350298735717320338528748630288678363419162857003575411307370253271747579339112366355032461177998803949646314411445132470532267639318408323576668258478186628347146123199399943647916800302312327e-150",
    "1.48189031859071748777265389500218154960665036496221871155822770415036907469284231228974275368590918568465112440004539753002435874051839937595305965585398466434181417707192866241487988583906327793496167676296116712636170183612808031582479370121419289587675496879324738939695476118792972135790311627421880939009821128562680106450731626959271908407197275936485421995774756533952132021409379787482636792083665700291417435981839804827820195255366986410474e-150",
    "4.83088925213446748763474475820158438556461512026223750752529604641214920396856577414889891061597771350659037475153611319447040730011026008884292406833541019394718272624599436806141866777930840573529466327351884753609006812569278271659794382853652420512113284953400267962317460967615379217923363392052803975842110797103814127689922848922958732681964624227977976374299361151975304934277867084967512092330705587358476674891445432555157531176853286220880e-151",
    "1.47687596852737287181205341203448917047229221452328569270302542998549310281669393542934461853407741294250696844821080663913868574107439604138322903889332203757600312370270046500704406983490733597231655932793529457158332368807321945882395663930761573049309530795872654693616662187022458634331695285526705091477223738938082966554412543090698677035017307716104340091745381032157849712360737349332624033005447564258524091998207961713308761068656605259357e-151",
    "4.07688130869988125032395585298384584259770628488274043012909918496217989070573914890067043821232650935261495680336717544791231978117410530609100663293341335028130000283834108961796877069790990656539332099263132004149222444115448963703303516234591797296012027751863647349152785251655572403877083340164001698375584372422916796390549494877673084654992141232530156443960502913297058260794285849007542254021330789287179487963686933521150106515714984468547e-152",
    "9.16716258342424402465641199627737640535471803440107931208660798450159499754445474363943601740006061556592855504282338272886828765674233833219975303467092052853079975186235802033992127326835117084912426738810775516325111474503864888783035604497447161462697196111035587967107455916659016759667758545509354636099068025441801996943745410636173236010599480520310556017988645993562562908478938034295874621285171091347341562950318646186804077950983493094895e-153",
    "9.61406138833437097343327549216142139531450459383428398431273450326488519492698707755482385716036983195626495111852670892150031220412946453413441013043033562266657627566742833486028774664926965294411735749917585491633736403718147155057823239652069806682384246412459325573599302734254540123245104997041962163686275578785633475373130954288295921666683286455042968897793853103047976678096368838375936838765743174313747026192620204608675332038794498313797e-154",
    "-6.10438721033386187041961987975546507008469274587138689994716153983187599525515441068374085801974399395914621560139637392329417744732757344448165338790750805121562633474997564693068434811290032033150378291572126284824020652961044912701565711736543899903146849133668768087712697002231072750592097365415295132090729731976623861538136626042403539677313737203683998952072927284500127032635878111070371675478465800238174314689184809130149168138701216278915e-154",
    "-5.98418637955254611713344354241256423218039767878466339781091114172230734664066745621736062352052633320054096211678697512551793630094321652772381473611156960835857625833722645269936439960611516029728581275393852786403276944805239009445706341245210844131044806921271819071575124467111177756041552695336056852993280338587479448380380940259997094166284981124266589035942102061300701619101790809490621479595226289117228326638389293960650441977924106279980e-154",
    "-3.60806416097380007096434567642121496762269910836061867976289018640630009840916862984874890832616328205455111003528290791686869366285279464839086459465025853564691926336505060268799448692433820855765613212738315156379157842961115453951766698304044516990077470104912553592646675358221318025844286291230272326062296978224008094181706599348275886359743666414072475016565919872916144908971804007038940738383091166610407633948394054559651841716609043532015e-154",
    "-1.84019782457659589033792023696485524100331386860481774467467656574724133368854326064069426652398873280861554204377545229216267893238097643785780631569027741274012288120140545226787154216313462803191246009693939255635819547445901242829315724538232217982956485066935581767374053964816372969866179516172383385922041236573638595936322193032882828651035168009860637861650976532880278604631697934223573035539462702932524807737103271012781599233577236116916e-154",
    "-8.57552445996702791157242178673659759891243569877041896971233243487817340582759818543869565481438181728664560822163638324082560533688931654695446323702014028158231298251672151551116287611811822627812799942892871875852154797203648981566393503920629262461686439589331049482736705924897577474164589816729568224659861865843471878119293012461147902910297977272444622161007224258929301612584396041506561287951062485058536688482428306046194723197757422934670e-155",
    "-3.76463309836207385967682857963396061328966935879737585062160169725122879737691558944892572153383250948089670982018724636662854498862428183519323204167173501598342240626240046424687096650761361315576990618692446354122344659846451823539466851322857730885566170174791947528099043851105273483546152604486811224648680932663894578532151521213101858765574322826675683688946197641234593379984805050059029992540866437842142209356751860169670870926975285609871e-155",
    "-1.58002138350863958946879216603352547211211476455871819962736687561431064329780697565689406924742723690297632735106531497589909917438799012325131846621654893882996218051500881468464458101000203178491845612205261975078260279819507368214023554578264515167436746543964403751845915384077620538866278646754204972826815892706699333676462814967154672493475454254253687809210324606798523410135674119242045871505792869792875218757518553588782956310248559014920e-155",
    "-6.38907575015492149501982562274883498726298793032777236564529550981835557912466965766492558896316873251980546231836032439027683679988301498817690648691067178832249285027818244814801905631180585732886877689653532263962494724070952851519135348177722375014430109408371597496872237706843850831438201021639555515957627170547872938425613392195772373533967012197750098745675759777414682590761567979463802156429142621795121732799419775396869949656286392073362e-156",
    "-2.49881111487986543153887513168930402009377874789612458339508481024987627359824458696384491105219562501149964763320864127084882123570967212558902412291537968178008171042019205472870963437970214417778468896217540350661651461520086559636160101352851778768871706831746748617074936054681296712651764199603533856897587294593841288085947705797044646989387998424408587573040673304064954095450202253200087306497872825268526375828079623642832830939520368220417e-156",
    "-9.46486755678320801751684572368950321104141459968324347107416991822976658920116621969898157375014958505920465715753938392263298084009614820109554411870410709026909351597450770183248971555368854945680752305260302128703570592605909683006247929701320529024364852518921735437841651605499727143416981351307606444953942867703361844523200012914700710057888928181053236661673773561368795197486379778981604498701338326783832964338835254938945487327589008647426e-157",
    "-3.46888759719807379748509991458335892136609138568636649943707340539574447248660591063963114362003272675931605931694625826086951659646027216070720564964854286609182134566422324968394606450751880399254286176489808420005346370201122836794253212872929653083193120038614969692881766952594058670564680507298507747847398218320854595010553449772322881411800373957403409233998564031875077378131104132622023758460596627473297279561616589145309870982435502838081e-157",
    "-1.22602806590249646378845785394709325751701563481361295866967285457077223725945466290213764083651887944246471852226190798291785512493126006393580271020030886173767044213600449703493740964120040449022517666099927761077504580017281137641323711845357456116094050954551574366969146548088488523013311889720816532041603139245624764979797163761117535648557768934685143439289958972102762250955833469059285479200890800892438704139224856024074875126663017159945e-157",
    "-4.15004402412556567718671360901295490898830639727599504483812509707631427503209460547941791032579830373507362904444523954411023002585580262949193095275413237992141331154604432738721439104043127164011336619674784534300524438480173729970037737858099163339734050454762542172128582029809499549907883537039509526184653941478088403801632620537755210067816480975287458056755877550109746163437270832662501709928010824598184377814842315363294494241149760690925e-158",
    "-1.32784598079523704532764948396896593980269322048511015777022567999293570210302898685358437864332276316076975923698038827713555983529432130358178326459626236449558572407951760469617820664095792927024217641752781958152315376884939021240156249564494774310264657387843384092732633350607962167822598740813903121847898722889597024945013434715154658050389882361401757220719554620434398977393206703681577577887621766768500947618254732014459464411250986042869e-158",
    "-3.91067486908977530135389396264744425442164489729506174502955101686734045074416516319509170432190806190835841015316747661549786294800615704852215477947776628115352606575999382899323560748875005656513718185875883309617466187471004866130455853030433704883208161732530113796542465859560705904804491055605442449237166872609332568818784729872416228036703607693390586058823211149379304666524557949273495807658090034413260747400999994359113256636099071478242e-159",
    "-9.94494511766753884328666892867669160690499204409162553948783920395249533153053026772762161180149052653214957401740849486212736920636868231887230443815234445802641902469332362970571885663562730380704467835508292426679519315600933636204455445952891332924044996715310394024619191565295189016834740034233267161031719615153514844814400151811190433992541327590640820009656346159605556433924372785963934345674147447991753196025693168359335123417257998330888e-160",
    "-1.73314436802445150125609372855146209352417576826075326820010571461704082499504197620853520290411993298550674464588505608235094023500112230923471779644649622026962570841629550980542382088209539126780259422343150426752343382950058295123526533393801209025839393765544124485197134193772620526498597991269984481743984697824032777766173256194663555460243618717993538966450158082587933550771466676514565325513731583161179093300518381362797512884940625369470e-160",
    "1.64784002266550309364820923545019550782588959784680833408521602615652319086764210593601578150484063319872972654502190870066125145401182166632185260346433710172631104319244780337730391423197111172268103202936496384691995029385394834192325598479333972774115604428712152183449238500053628686916954398280788605867044479196969003791891538599398449603131828830177442678789201954967745361869823197154519742203749585304209746531619911351019457877905780913710e-161",
    "3.84007890812026583310476553694403098066955142035367580740708048070191866404726384520922123051106290609894090828582045931647581149563670552183626727837895577063050133689110584821272603792524285776318422238145684088445880849780934024543633440995374244901573107295408653879081546509230714821929507226583757728429346487999224203828853379770922481657045030686806177835139247124733050591040001733891103672790983432226686955441963249644603384180800873966131e-161",
    "2.67715928835609602358218154262594737884418693029179989279116129840106390796642595817380512091917068937193466646473509723140164046646722323631617389075574192954684409643128559751136531784751859119493668746291201901890850472719393766288753377794035011986506515983698589706054842652732218483853117575008643555657653160562778562389109475347802034614040422736388097601966997474229767611426522406725038746417711247618605417739479295303589016124740385971694e-161",
    "1.46504934175980581158864493921795081041702051512195066888974120134265317953467815543586531873828155192396508037812670265031419899599488995391596264771495657227317820853254278830302312534342466608006563627050596658752205680159532735014518157164893750869804271494837379458957750575754763585614110243600728019625597557043472989586767973758132050909111130278071294247991835072953850936963051146735338975152516659441708328507595893435086868275831277105909e-161",
    "7.15931814125602241898573018277342898220160558266700225737473439949151532084720766261515864030023047272298453781101728971354249467151824472311275634613942308130750489532892059798008483807874797763498574072614312723553887393210238683652179518726909620847452886793201127806779158910322539468734216186412478532908067243767508485296981778437491200477010811977713944977344696044923224412034695601279713409270619352552347380117265290900076862149216427917551e-162",
    "3.26510791464974858866533877876673048955218890590304921526795910474000223141262369637101405538634113202549478509660382063321272944981401660406054563954485150390734751537756095714033703724729840925868207043134019349543067226490727266237037792847036206709056515484365773620486662510504747629050323856202926555417514029510637791804014177603968912574496870197032985730433389987024107485548759399510903860909952814223106929148170796019883892999045838400333e-162",
    "1.41803418949104998372668852339959632418996961605750841418353016461263746157206959025891367104413382542004134499556181942164244960300084369465578750040094140950164047474897004665285197851429486281172356858292066923386311090726297985064132757259339563198138499917440947652880417669495266062200674837742945443593801708708942112020315247771640552944341589223085470883237130893869345275819845281111172364796085590112066514746347861351976370257695072893904e-162",
    "5.92700031757196506683239273603875755444533193064026863723475347020087999299314874941383626221537022648676462921978313796139479788837581864005140281859205252164755628587900626106123269823806077533127389142885625635344975895284668756483875884563088153810508675532654023436758341522047494613680778329692474038582969687822922134992294370113231835421033489781019729138260140847911547918731474300902315813987419016593217790476810392929125638653452400526020e-163",
    "2.39821779917443667316092804068673189017141954667345036129087637481853692773554719030020927661798069821213652251636576747097139313798917104419227190428545918840819391287633934231096229971047750643417362285560510014206656765781638818986017318804252307553268433586565156371573976665184853368002480151901754788890537535695894083553623925756430992055356206827028098116839059988144143407742593811416189862942249907226342774419061238601917365547258649526274e-163",
    "9.42326300906699903260983954370193948244178415996290295223858063422618963747808438950792869088698987843162786462675976465228241863283492116560316693900040609492464443258059220176358222811122439094153984561644937173476366734330690939288597362623151940044772447015372330332509815245406545550330036521808917065232819462267034593094897281271251372968428773892845228154549302126369669198597749547097118902759402053826160911525556082192646005363352575522520e-164",
    "3.60000146799732282034196209917554181866226708466436653262949832730281212262520326837245040209144107124737344390357653350820269746424380594914995817666221401934022771218951206466800893950122133708108269132989245474713375520463210126094528382858856302044921726575082576443676427922508978624105618253220983303804322113623772456993807617328380077520700908912781759721253072278655039484932937427936328875161631423966183385896426274186091862570183987530693e-164",
    "1.33667626591180835593963312678454437284496718015098779499429234048783658308899922321587296271948138025077685606584104443291514414241706205611742862563070069379761753824593709773654225334152260063582524201463754731515248303272812084620213764731189078591487824482898151177426396433466999924223456158623305501623202018498818693806037365322394895807993004934252546081892341006027224470211062742134107462218687059355853843383212721044061093586221436527284e-164",
    "4.81358322707612981591635443209072528104128392133250474184285098684106237100204228915277446754783276433476841773079637987404891468830575862407436742608931817480923872883783916459822482337546381835261887468755379616129210342735885922677083323120849351406005217481984860154647019895498066681714180027715610374464250617762084294525658062216635259383006752685730279519339177082144398483094264698429426715201307840233150766409817359459024042927607729368273e-165",
    "1.67400533182886108225130017074586378569011226602502563488431720450264008738340344545816518126390194926159014920392630197881395656312919280352774759756583105687624197872856236631471539774815919405230163735047506932015945465222397043573459708859502880688396140396119108229867191586824789381209486160179676256546224169765954659124845439591050036633538256508779857045860675095333399474187149979888351610295994021567789270388511404578092438319837864434284e-165",
    "5.57809030037905166619343834237690589833930432776951253340833291644071010092558717878453843270309944141656002299189265631469972208853963383165012824304792152729377772449033134947177695621602575416680122905511471802959617830880580658652900577342090397625263673045542011788136209577312577903102634091789339843798344595255014074277282921573786606036162960969417943956142018821549285182338220078275419112556774149821912983333326405895592333531575764167934e-166",
    "1.75545139892172354077098908855175446644167756040846052216191531946140199695647679843944627282159378108134254110786267774536608680056789886867784172044116173884768033119035495089034973196036500165220732669469423580446061582145981526026163552210834190313958547009448294753163440603792828487177856970100319988055608403738322372754697213442699207834456920574346607101412547483616141781607388207200041740509032204496794342286004958188808372331604212004035e-166",
    "5.06769120915629172642461262238981407613424924760742736323542590736414369399050021200689258007451427762584212750812392471322689091376745089299596407459038116814803637363708042011860127158942019952374671283726976496568823709812278373061055860751611641918461153978032156552189676286378982238190796295562314965357956470939141991145335024827548297522381816420453209123959209168482471193398680496287779240778946106054211684799014035302988508492183208393776e-167",
    "1.24908541932832910262068829614796878539204485781666252621669123548842050784476162123685600781856914201591350375856442723579630539171250335165449650601413920658864520753321418463762099545263198615863380873291652862876170096329517548651290811277154846651811846180788680464310578861833362813563369458747909466841869702085526756977245525022713098406643489433613383901925978309086669468103822677458960603276223861771023837958094072113121883688575329568828e-167",
    "1.98739836303663559350809909885797342494968378217597936878142543394463984855678661024399752604163609205619894586813678693589529646236223909579854187442037867125774748242958762790183681078058511646283810868909289518435165515463747186362784792476868068827593854136336097056759226138215163516638155465681028982015660714835429792333464122528854832812548778094417890022286306146423158858657800005715567396594847321000740263850108209788296312098487424659818e-168",
    "-3.35952889989696957579061067820435907339742284548044261476143025170946684287825158014030749860497904108413430069785621731780231098567601068263414765065666195594960857839386157871338650536141591848823277754263338186182571390706768320888969610955187535340788552735595955479207539423245550161450260847447853185006784926576586721671063950582024446487680865038383112582833852250900025391924439781813013322424861353567506695567663216995405227974841431110687e-169",
    "-5.46905752941882972827281298463241670042871257802799671078541616296763463996897955935688824318354691488485785694852954559425144971605986131281970810238909212660247659088390439034397787453845661184536723237288795378653662764855829202496718798016458058435135921097781760360353442813329420786277095568324480375061925164335662027447307230632245681188957921044374069181199720108773342457268436000402492842127188385430877143546148050168423902595038484558552e-169",
    "-3.64319579940300605466741982798897034656155518650590564258180965243834809295842894293928361624337019845275080765837912866246631997522182057694989489125515899943710229721992549966775035928154050784747373812189407470278136558371873780351133819719046135268411310638782630614875174409739642225461208094147628954286740272641386120634052190685376084180117366424722511520713459517061759999314321251315343107001273009562942668299277912139736712916256268300926e-169",
    "-1.95097001058080099607898621140779654758043491997579959249001425476441730525441250615163959542128089646932582525430726107543657532929376128937669870161381854171751845634204556523331185981222187133725671661163847255623029696953474738423037020810493283651730337832639424430383989918727529572392971185123598180855773565637283549960665055894903322096150951064176647812738978491197704919483709582232347998093024435737068048663204451163174299216399621659616e-169",
    "-9.39516602222066870937308389335374734229521031543296975897162782871955040721331981954217194732844762445704441919827958077476286227246701413266431101260932862953205078055841847587290117632100240953742438384191630782578789780250241471527036586335159651139691923607470799382287340918090715047784539905817346446235629272566040996053220033312232935300268791314022584213434888169066415653466255255330608430028956860233068312494593378647157252114316364386631e-170",
    "-4.23481217415226652036010383278135268846678508094720257076111500675703110606485868805714805955958312927260081813782448398432841961565190450303629341276421975050451180392139178566442292241370302953735780768920853663336309783375122392040997517517543666841103798081667497514824797320288591726851369493461010306438187639907512415442631671278366230550024860104234270357869486814737280338485477177686725017411249497298292894283058713345327083099762143393437e-170",
    "-1.82021788766400951326548151723934324821040133608304569650096008351957992789372824739280131182531645702439907055426149434296023163208511910890342145110109895998854746776164651750017031246340606326081451620010395847374384790478484387683949171433985593104248723417905870725570151479798154550249883738158011601265986381136797852645990838388154391236861113841003574819284340820772508239368874581499131629113426151158962376926155821808349233532223499519174e-170",
    "-7.53407206292367879568980703124758880242963339451453677083334531047454444989972124769931462642900517404689378890585463380954406124112460379533676986917121742184722173699760331630197858979709350497943000072713779700327985717024972173606977599321959494606328498227485153260475885712928486039064425677999405262269497004982780497577043751483030338277944607765819084103637858659061012588688241982909787413878255779876404924641820656537643138693145624819814e-171",
    "-3.01913723331159816538323922932239844560371383427850414340506234402585955019203236721344585718345697248640429020359712242910456340459281074670090212155727158028996444408819996581243953732327026428683766725465028173651006096837207691533648831828177113590969504900634653777812264229172090519984720903050025681912502807221320579174018850646597004241119649611194635619017664254367341881355941463896395979560441831798490838959101888517503967075343782925945e-171",
    "-1.17451630688937327882620523945532646668459357800188801246497773148988013836731800122241291005728515611953804486357773780491685367282411404584367288292701906407625032972550334390041514605021792681265457491434525036632780335188372420313124355665963226908310386377731437851981075734706696791632461324546770595514413087487986867994223554731020508427189636099425443199520891319334715216190036430102883263787747190364661840110897917974783849373043573246689e-171",
    "-4.43921070751430014687519510684542301653069823657848524515492259999387475492834618652813794253172697646982868962334624619359135408127791916497038913245792267876164766099303454008378867710104158190907268765732344459568420061284579692809479150156950266403829031620774175066440162574126853885399344636466786202666655683047396416934021496565056922476732882571310055866356917676457341933932978795182638904691388928890915903711053005769655863880101306050181e-172",
    "-1.62865592998741714672484297553747084935849151713923576018566721759173285186051619575362938322947991448547856944171614685210024162345462578689569199481952436945655447836558218235689435141728642916725649085237965513742291402203198214604762855618360974218210396608101896516901126791406099378328533288816780476781208005469757597872647116102444705341308423321522176366001265101596365432533290341539488451650973010467945454797442318880239547890404795671270e-172",
    "-5.78359501411340152958170942503974707258747704476383683639901587638545197296424876816139886503094083593926774308343173594783683327554275704852148045470343349609855947613268183630285163975327042808798157458051014875393474254523158123265848297490371038839208459062717427545549208515922308050278886220544421266366476024688363778842600114836155998191299421704908957368253522725331488195253489026139883333014534976168816856046210369089676665852045360140554e-173",
    "-1.97698044126244679035385289912834345922736624232609947303781223623385801356920040254091930185620975093730272778659637188040141133150948308351149019444446188766705905977662703725086702440052551102765656857126749989607772565334633028580314170918658825917036805999024670372367425113366594259093178183706088302021129385201144880887424127484850514619539889535267665308772349503100806531675858559994509339697766420104236144358990117450084009665244587828384e-173",
    "-6.43946886288082580757104941474994219260699596069496401167265407618150448752617250282535898187411420700514878750583678180338787636410780201908858261594589106889043819538919982632537889941879361883714314476016404066688847813685318583450925068336656137831666783871357938126732231486386625123012196899074575384093528154845497781357970711875352468294606364463783938080559612666337742822562269322278410393296584091283383250705562870273185009829471409424261e-174",
    "-1.96055560066030412994873987744137133059957757821074533687227152792369423908324101639659971121764245576204016986263382158102500396334657526670050774102739612175788201713307097631521237502751034516339982590788742043174573394483659120750079401848827361468784021427061325985529760078414317888806372812511817238611766261879262162933228275930038601909690193321330535790258836137536345973841483504893315174414747074585130999266069011815497893781240960675753e-174",
    "-5.35136956523061714956535019135345329517337234329907327053183903763163739163401597512885180455695524724480635908419542703355027554715791763419195128484690971460228386001643358395173033226990890159270320798638170080943544887038840129362255542477460049896715970159453464269672334569796234534221694220063147022033440384641986558030149814808127981582236061667953780349598478638763892084604834437110924134744044470191096243360042214073131085812230493533550e-175",
    "-1.16264978363006295588998729827255565660020408936130816295875371531868393215293086545265368375403016371780181315125854068490975609873603211936324331923728142095551886223254877745821916974308405240455208890409823118152745727692103984018521341206564402058802336165731017422612358907260348971432704020451298775306233386992226126930844672852647505827030072182095705072593708662079587232815318802399653554889755780471125022804781667386340865850594193606281e-175",
    "-9.22822654476622041083739124906248260637752433242944276471222976206485672585724961794562357710872164829399093648717579983339476266097604060236369043177585806887526959901310328317956668270216876379139186334964402900892413053292778947533933641803197850000635996565680774745950302795911984653150082865970443026342250234567445748731601851617726389453689707720176126656483747460836031921969103452141767250531927510283301554767194125851731640700566194314435e-177",
    "1.01001719259020301492315633066522871104965556221306761809963034398753282118139849942491838095839954460861149542123739670116992985311257929484329569586092216530939538792400704293630006659699878846011570874481499574879778961288766602129588961210292030350885237013749442804114017035354960970892021808711740421589081096765320382972413069823690216094464983307276802932378852245058505187440532171832871803045003856115126773648188158863896152560514394008938e-176",
    "8.98016832318808315600279587728288288700703519563280055863983116873019953639914677622589416801712440330774064133290429475320916081554551839656986853609195462648483351720868631911578154900639615735127246836402741773648837085382823316415965573597671672901326193061786232633892009886317731605227781091655127417290244097141617899275317583647408427527881665844706433949979973869305866929758782625363892450995809707621476909629284022718667845196802660316721e-177",
    "5.29685473234553663361422831766276663058777798087468960298579867237678147602157558288916235507784712067489217824260120784432097821107708582978692564289403152692032154266630169978355219207077028266681758217223998093724027905869785932073881868722694984458482593819467321859817375394418766558247561913200286950794436724578342886468174098903264727812178719108211536652469636760011038318643544102812054011597497977335187289042148856401450258565723900487180e-177",
    "2.68035780247988648821525800847402829710463199868831412701036225320267103062455977038174086198839978713083864139689855247380932146533810600086503813854828501509662907955752625985040233560163574123534301639269440703796718531005559629838570319473373245011589722674250968526865122656288350872294526192818182905797349188803678326366548206622735605610298036257861968462481471161645384653844666770711846747406050407927604362128616664691675426386470629368603e-177",
    "1.24573885970235230866194534989561212098900041327893698144962788535849040305203656966005843124502435259041557383505890257806917630861429762201877081196292261426934785633131590701501968996395770490390096143220832637639129866614694576177267350072428923985016181569401119644250060885957611308694673005725339486565812101017879213218315036351844506708339934239980284409506893432138928244643064740246255676246023786845380368328343682767807645128419347211975e-177",
    "5.46836196028394320104327600805076759287707136057058882646259256293657686261265974718006355165991258433984395195573966064452366209095729411389350210756276615768326961359917777422587732636217770281893235068151141734282508457557862074714934515504798577715400117831532407595893549292683487561546433601319194924599773282493897879954837286945530565764445754784169879540967394560926554800933342921923467070306124333510888520990955386312875450047634489997790e-178",
    "2.29863035643198359940467881372578921261984155840082556967436629415811486977957453268627372278253411450700512025471018504069307217160718043620965182984479483935660727945211968766799608484679608390906887720738734385211522337561082732815896201237148292668875410375783373680588493919930326868206093502229466127020356356144143180535342368259433214169765031184929385477147804701716509958034087574946188418016861940833599044495845744873219822871523322474562e-178",
    "9.32061287149421858423579909152254592697745990290105850117036660953366082745340099917726262400276368573505612350609653048992101752450290171812563879234915566384463953909371049957869653719535038872794287010702677128844317752271857981128285557176096380058881511158409195773449050047768167887983476646536124570309080651919645733341202815657437205991116971241687598839469372020625505877520065243787706199317281144392567256247580481569587017634346544620280e-179",
    "3.65944369018073696910381152309675533992007449413077342159594626470709789221194058649721562965799093547153242296925395603690287658885482796650142417811537833345961986301851349560992891493994094149146221279562317415867167989184262699678833976958136399416808456213780549007352539703895369819603345359480962979360296704607968148710683125977085463883149606494447589992170875531667837328386643983199182835396580940894012485887262831095045572752485271386584e-179",
    "1.39307096510555472476774607897330824799272257776748312920886586358572655730017076751443771706883382450792738747321239102130985167434208819565333973587270914304836806444386205332927460059527884665975928784146013862117794981095772876422226422382005416783090375003037262335932922252901720414675189157862685936482989938375435895071783896738355840111323301184408231793968182423396274076827035062515706098864766666625660679673409188994194811094654102741932e-179",
    "5.13848868329243559561298835586976307429951720931880400488636827414420080544722974303054808861318606149927526682230116541879400794759370798187449552502701367636259304725559422796832023899926793082704524347400990648922339287854105888881599375918796626090289912708103389908226879046027908095851738568283459896649634015652133596063712551155397642451420936607089895828137686323112690654051883232551848795526326717473699679935728860673038723134974988773956e-180",
    "1.83132224174404775389845048494001735270517932812525632948924169422950123322493317002672407701635170905095964517466921492631664063640987473466132172914902413410767431083538023487518103077386822899741139191728703976844256724503458107564733108413208684692119552743103372787516821004017952265349251483623774702931163503401570776982017276965950293150320845272695137777649674295853752540536997240185644788251417567423017755518318825676183817945576470104404e-180",
    "6.26908741250583919676939609273574106634980743259903523416930617295300491718204428037838795695075673013312935114890346444665653118265695633843677411183590571078321068115760074315825864834548482468726285604960711302352198583464437998551979553508080445610043785508524430080484402902907042033007969450692696694537569249858772711387889967643766297481141443095316384382433847384747740155500685767458654051455817503011441177972867890716525268273371596365368e-181",
    "2.03871572655986557890402956221908123822609149094041563079127944477744249229574686422825759328257574259154796433897323574137725804947904307135421190026942730400382125668678029354193745293074681950282690075535013523542861237508981025142897179512688645800729134071212870476975353970843028182460232206322725949033218819727913361586727244103153018262044022141693867796618013043124830938160915188062604785233362457936436375925700103815927839746053464499672e-181",
    "6.16366941337130637718752571600647615294267266539876344732175976570836084866819397571288891866547039644586615120533293853707089024878845993038498271009462759268201075309644334104853002887731330706265946325485204125178127436078722835311756837035122988910299088875834202843415020130685893055619345039511533692932229336578501240047516621676654744437819581334194490590625607726056914003131022958323511613891158226262866301879382958565341422916442142737450e-182",
    "1.65009717484048244297804352903865008786373963113729881077473217154369020079444870621279130443783649622225659712197295619134781517783465088559624187008678325688790179094066426687439242993229003999486516909599153286962383640316461364212142655295650094594579740164704370639242687756631675752795063747493008646734859568949160592260294237219769825047297202543227434956171143334283955574777907659876957887689191148570164557080908145640231236299014470004180e-182",
    "3.36646056785733809998757837208254207200310673050477519051033209404715570906460643545439112819572573728532529635724001230410162295320407465813786411570444886044526029822344660183138094645840870515079470108318228249824254570940427273665999567815786679520177650991006771575784429624423426901754975612487165690443292852240814860727881234029385762126583144097820215403509057390042124844629262391841344160975122762636280892052450490648593663894310886936404e-183",
    "1.01799702537481148500220185802820059098173379742088246460924323060713117338526108193309380225230350998252764363328577172995219045970013647511711961839426406714754516117429202282480562071605341811421732351585380072201351638320616171081831539674290175887729904799242414561860286656070606460116376088881459855532185721235336459762845173866346669646263072775432198868323935601503783017852160222384077247055540844609595237240482337294385205340819968334831e-184",
    "-4.24308348470415996642174910983997915302784332768951496695995364731604269602233570158225988720927087749182496905324462143089624979175725885648269461740382097685900346064369489727068912417641644824974970627814381565567287488246724923073510093024638205312399332451577765546842404815440584050798666115585689231610864651262185033824283587178619135722559506609091895716928271196098212493526885327185768305469727620826757972161640611390876784614769653280502e-184",
    "-3.38031325990462921293525007234226135005407829956598358705160518208774759389379707876971770331588533212687257611211717998907935235064947135408109749461646067354201699088696458985130377118723625823073989041161097717887098222495763278532418274393686210921056667493061532571840889632990232054995057964656441835506352297696717550738811727988521021260453007340587160375058847295877344310871365187329090176789482183807910969120482604891457306398855820215925e-184",
    "-1.93983850858500910555109726295054587160298735457881145032874651214444738679105594557353367261443804743633418774233822435922733637062185999203818369289868404805601432600796486178677249099924664985093767588309758430293887865498073104858500627461107422422035117690471587623757002082996269131730117458892349977668874269495812273664751589889182436128078803841704824430480535355714062534758771783670548433775482006477721421084808574059075670690122874537856e-184",
    "-9.72394283526668777519968214047111488980767482909293535266724572549038502314856406018518040182885121242303710181959393758945415336690432853717036650425371371836009363274213251910198142731099947053552741377680889950841619112385690854704062823588248657322432587145756206862996661189221679432702725603116581670366515133266819437217593152927775678551552335089095069052809916419343466360419764222238355295197771256241087360876583700937846895617911305594054e-185",
    "-4.50915845384776840777850528504937134566710161208994556751913808702333518084021452321890029710483779868444454397850245511923671080160595982808254131666382781909347902054548958468897654901456504392385921568549367078703698080652546774924209750366468801358795522026133243966107330904855195558736116193945777721071572772867170418842077136427081997368490519857986041866491447516565060238865057399296480685485365680491388240887177683346585494669724163365120e-185",
    "-1.98262258839407953185093126357042524764620142190924127302296265500948346465978701074762572249920474531289094307854006855871821295825127080908613003230028769336543214652830593300724253032591605134755740468822210529701732671612910502698240881360669538028030444510047699853543732199778468980402581611557666836929848225318364667919175683019038260105064150581969882054505228563237454507039812357905267078300025251382798126680040379094985725291898443261685e-185",
    "-8.37022377930949918832741513356007866309122015131564238416064050301012596639170770190296490235401895518313451168324213981966078501359234454793508480777202504482497841414956873655109712318998613737869861213011973915484435582118064070355936989954569488750624591495438017645700237748952935525644323034319083237915077512068108544198388422905674897570337179725952776049701117443636778353193259721248210147407447547675288891137801950182976223546232401903501e-186",
    "-3.41658232671891369518471104323133666036082976072229560276787365014518933117230059467818027015307496900526564867453117544884662026410941530414517017875897884274614511833953009374335539074860912237500893454723880237961372735602991198194302210034271583840116036381108269433248593997263950998584559664235187958301091529810338069438103359793572754864342642473266504371085141236373641846493112624157830967690599365115246526762911678982756821747758603848251e-186",
    "-1.35346305732324371099302027045150487493559092167485371206625828774904652935922608929118633225395901889165244194698756453647007738637215105755155103939193732291700801754065881507844427511323630805603603906008195405038798073603811970613652982958023638146105324690855244147763039307647948791483128213995374862268700146572102217032335512528099442008994716207758460904153105217449681659352732201452188060874362885575386549489724363031647364645887536521504e-186",
    "-5.21253984106831881619444485745064953900944387351621006726328649465740136411074867964098544043047715723101887650121222951359811530850170546938308339466690494617683300701588849964712194111551129564381780291935259102673626868784907690582092720631251147485286647134546343653269922824663608706184821546244746973256282366844070164917687877250958089120696425943149688568508320382085279385805861878910130581851243760908015651445057288597667543409748677151105e-187",
    "-1.95183038697286250040999493006513056559353726847450084864634048088373717163111677427954230186652277389748716640304958791609879636261403876115604947207554638437739541779791710712358675069938974262679137746957292783055531849063315807183922183093218127220882439277895394181622010858107173057307626492223113809722294550906974610218524180367532060845752590332558842663418088549405482951946065119271580394992461598453387975059553506920872576646065337461806e-187",
    "-7.09524589197418791043078867706694972801616669133436307755058134114330095005463747014160016545882162664986930009413435958520575113621008286968799913517123788621427884358297856374303560183109346352159527754278127652019636740644517223415586329872600324887143160379352514969503812715764211291004342584011620926081595635397276847085333524266482567772427754724481641207937649639890934896002800381751559567590486005145192976754576918084971728225994660201428e-188",
    "-2.49521622515156779835850443957739599272488254380922186505632534107281050501368081934687772857314186943593943457126897565502818292642653428117589040576730894863735520558802615000927151197092810103112658354936060939212204498913028404713557042546698839482883219803097366141048254824996657623820355528025430858455371606412610990984705307863880428967275181697187555295733269350994486227539224626495520095973527842846735096433093025572661760834406553729011e-188",
    "-8.43451395149533769423148501631070877435863560777090331776496699786226672785184892918700443466894871408801874576943112381097288250145854158479163352203508254030221347580214327521196150057644277654657322861289902782987213702579666508268751235466246404170546398591351730302450417642037823800792577747369284810599701842201874029041003213296772369053114549353476847012260351301617801290221425938673109468320942234458115108544313370584459990551975830742048e-189",
    "-2.70859451784250401734424584741108163161948713181078179150820787295926186898644685432754653019086711881584549206442798891508324112960504216105736370872557936133104495183214045507270373864918952269226216701954274520075683151046941981612487451516050427210937306151425657584034656086559138627153530961565282171579740770263824785297449851003478566175080027052285277822101371325080458532135917071502099368940103363719787881717953082070113168460953690646630e-189",
    "-8.07826363844248722367956033786387586983330277285970193135704108593887276481829560019213301879525843686430221164660235643318543816618999368756118962444448205003632242324933189205840732326548396160515636484212526379451072320945155206645896784557414075953018355072803002419893690561530251975027324513178870748804061019257690525588647112024688745486749555973587817505316627020633574063872972539368713377346181615716414086338442459889868548074875917803089e-190",
    "-2.12564048915221439471402935670188177897398778252847850162846973371430005997214430741904123057367658837238833466948383858901181992430680900856247562959329608285961814743283438652335132967038470756856715411342594507263036724602578736136295244336596545343271563573774734350704257797636348953670051306471147064764700526164056089527223808617427460100292373139139082754532023031109510594870289179258586908606370510497644031965238051642289582599078560392114e-190",
    "-4.19628107985784697173268874469058782045728173385142781454423343130216572801950100695593021954718647250431755921683336255026636124379599523562668520109897881718600968285437613512127305218261171584586611921906826894432315172416635628964827953388561013443216591494141325866362762991910554747102931627091382401518897239489279424950273244829856543695754178760493270059135351155787686426739681401262231626331383413926429777528542920211158300300497521946197e-191",
    "-4.89288414130303643360042355183563227818407537531238435430655667181217700413229380975015829151475666668725139599307804512165580548275769819395546726763802509814391179916339072597150520602748918273563526786255928625726307016542191067465103333228530839027460672957218355167179900096719589915027073697249321543969325062713778536638827962074281273095264240678796028497299973972558608078900299246633917780675718753618000894937384975659542863661295811770443e-193",
    "5.79051585931012323443465241185625375192033209548451742817694340982932740105497176393266002529620446060815162162908597609176311695269224912134797263051767709609326987556067261344239242962176721844595079521628893975761668205123904514280693886814834364687213847337936247865149162662459591799414956588187126360484505286648446982964071158243691889769579634459193461779730911175311766584708914477029054328991093085617195712666614873890481171926388093759798e-192",
    "4.44486427872519233094046920194596522794383603304173883087408957251626635091354960424173080349332356635890705462194997645195039218276348157420754880014896898781482923258620990362339771445062849225470297210765811104920222486514445297801736707061039208728893761970118465563779105284002756459340529715233089248654833047455305507445767206219054937987381310855853224857321259176683065716464526236953556177964055547675703518639880152506522772120745108837532e-192",
    "2.50662202859192004867163552233517233800214302404839316801944151145100821425586829512514438459877307408174902577717603011986532976691483701845443329113470935863268539803302656077180312675732489960322093248209573942501505041349075973730996450572840567116531668065270315927700601479051127004442223381261692257124648859474545821039521820933340957305663210166465853395052750907463873889371151897999682734485132479659340752638295018434134684548061550387491e-192",
    "1.24036837242548391176529514695486762738531843015032720334682737512302063518144324874240401446826714677938891657952212522549894263072747032920979890039118180228753085707092588609170508217457922813824105266882492461828127246325682800144906153231277427973899669088954994689242659181561914170061231428524575120544347401535024016644433540466311686561742457327816284023203187846469785660413252825077459937595472418852907849086047289408560584934789611919774e-192",
    "5.68652844823458801614408019819844738860152320401005649849765918534414074104493923487473764294056193234494163620320061557085152957367560439625342482697287944957126462073977113979172146351236713027640420483570021309177205419682596763295785212383353908409788923989442322118152715296254512793062099937261032806514682115255455765668753787896991713539079529299961095775262418637593022181714475641842352666272637178815750896336293984214949737878701578231114e-193",
    "2.47295546496540871600450517918185601924524363299943477153555305234186681578328924760312897952580905760782909543788080485248786172122564924333955607696188225843769925001150032191306587327000505802038835239446112085201953128917718510519624364358692378697784844549726448464177732567074035151761536978139367748550329620683675442864308509040989239674274914675208689016804373915983726226806045180200292600771325599420857680743650656563724831082665536176424e-193",
    "1.03242490850534049137483636472783896783582655337153282711366787558641634112197616715218690624826023857537921185170709109297891134187367126851822276845879521994280213311506020053681671057496255433699792064788590273484717443655232305253320191120370724997524289880061349275482103765425458688550865429136840899118756643353359118237552152179732102086773318302191347263236482546444756576293129961404484541170360516106060408241866326907847093842362635645454e-193",
    "4.16464704215939798315308526931472192451163383844513777742363612371276899231153387345596318127823048184821669587052876190749266710730850159179827866003743678033948004295351351129641250045497469757934386000494966711771761980385120451438941222154493218742012832106346189433666289185212952770977362063714407919986508207720908503753684057939649312328958076746912951749150902492697562700884699057299515040636430624482460140405280792865081550736405358474858e-194",
    "1.62859186126127806232198001861246955701970288221754595486436577970115582301165082068637133312877812346738519434290733008268392034063273376761777230993982612892195984606547602498750987327416803413296287692234874653406008557074904923652619880713347720023313003822862231958106480765881689342966394079645157018462172452284029712566344884531115058969168928249816920816814209486986592161781230573558844927262393422399200804576803254695328583099198325930806e-194",
    "6.18095088179959883093353919626188636936479773826220480568790788095391773618086247586072498354414839059823614941855469318277737887334474549312793050381802330268937351908760712784123257568909642882980030339720944042117978704021799926284983616321088567452995076002756089392030317242876231737589749698186136416488167861546676393649405106063680673809588771214146924179661330609604653562010702484251238342331866600649632061935664264363656852512933838857185e-195",
    "2.27505120518062279978501513127488975411249625151731667355325340619281868274531054310918791018014970558188448575766949202321953433790280871934244679091672525118355446850268200701831701880260347137159462572405975745090944570922403736743224978197059608797722415610521183327004426100521461154694409500652098544485712688632910530703045599988584812500807491059144139188299549626341179745261218838919910427379396288599046688475360686397161162889693498809411e-195",
    "8.09862181047069828023829434062455670702257529462053649011865159315523862994260274882679215940177824314513899849672277345657637292264173492755382800284402225593215388650035205305683909341840802330817841356751438128059297510363175872741617264790432972868450040760989547916280074340995679690111925041769567275315729660037886300941129519574471636007306006751924861611857491055114769094677008856001665820495773147164032070201184262383918443818422774179180e-196",
    "2.77248352658501635309585412692956161656531834370233062757033768833385697121269456783078210420896943018925341184346006352341580394133757789111441786954432421489693004216043928682516709870095764992916229636425382258752507376432020936533636383221970403373798885558888999965064776534598740097943728982751708550459085207733923156082563757908754975388376213550529789062236110981366034417646534354805490565960324404153974573775696836188334220229707669807627e-196",
    "9.03307721021806726936122160878835466551171937365904572325544231907724651432877953001475106576199140252098189779665761875303825772329746924928654702048951526953326273264954076650405759437062441197857214887280674367827314979749329981600150807697401248222129397991282105589859696908033463520905666672149438735513150747193006115523350235750278616736458987121017078299220729717131961292390612601388419811784497724429662227464443159653445007274883582427787e-197",
    "2.74527748848482418971441863557848455364958355419366804597129818965495500062182611639673859658121505281296357949696256319151656861224246377691114019679857799476433695493433175077021986418029728710509411488871586085970158160213568632332401161330326167716194050362584972988789541407147997398515146196043590177046005813249722053820870988117773285272226263362186590483783431989609089688676642919693983565207001342753371893436169074423469906499549588281962e-197",
    "7.44590330636495152336230144454145971555332334483958419725976724354121996464021335922363853284454355276109594687361821692592189459071599103513642210298393313694877882783578063655934761284795271885061242881295847207329747775718904008549274968408561362461607155119108864916918319286110956615664161554428683803609397505627818726884609217617656937694059756124834705976199750307167908104453713338453382533991160799374350092988461500887534814391193215811859e-198",
    "1.58300802780606842127663584367809436141116173368517291764972857449710038859993906595923129240992500232523445605474711009796635037718012383599647382849298694167426172227775209910889814020827610747164808395357611171333747216178939337531899816440676114881298912258702952527140915058108428083460406725353817694209572069763049454375027847461184560884806791959919487942359000204951973248395942280842158198949327712265644032370103082630955072542618595221421e-198",
    "9.86023680197399580354778967170162150230624284378865758994048054665877689983652709540627248397030894926718222144236652588858315570490423063877813099693226147231104543248775394399853092859189282317779195835792867538330092776835294490625851335650703586289761842752993628566960303986420246473543066997395339120051714674980118099363110133464276372960937379695382732063107732347735057994653354723932789392794647224665953459057054490695613150646083617160479e-200",
    "-1.59337776459084293531533880663525269425560896303093565002005815538109998349481200381755909874907434754902984857611970033929611243777318702736953604305233788498447789447920464079257725400051306152096699549835781328096078934455253264977534846740222126493327530310452904366974597289371951507227502444204416925914112884082918114996054529571636117334789505999288295979456539285012778215311977807992220054559663659875202848047375978632743568903640114196756e-199",
    "-1.35315936539904233263665726629043173964498275686213892640222687065601950540416542256311777373918796065320103040574462584041926695742833652642377605654539247578461424753960495381941840123402490160763657286921806097287456799730243692737684498225164325252111287554878682108078673703561368551449032366807278122939760390178239291791312904333491555451331193758481212744995816840693819577720171463911770408589114259280927859395075758156211173403477173531292e-199",
    "-7.89764719821982960104132362318269002805525974776480488347563294887939851030743298595786989379028919664124052046017337284236484317846927544343352212474006349008483127379498421407599606761018833459967269251005716686256351658717519137872946953825344409124270554789215441574101569230646941919185046137757144917385517346147953317131708071023542683599982299804317497031109834277960648630240216764742022894193338247010467711324318256707325557368572743963115e-200",
    "-3.98372137348566088403035735201742109914938268423901724753373335144362630023193254712668152963204030258270952781570269272022174282069583768318721236435638412129064759022471647646985152332157242016820878959867294270852216075127360718797453110555253289939723726329821653597500678219713759940371455805195494615322002005161409706440359091345969476524201303962081815948097843877000485248713111180164797944036922166533584210582819751452148806539568719684900e-200",
    "-1.85095240775572808130955624782766228179305199197360156472890675319867066464626674451929209146021187616027314241152404376090268238071626079786152930797661305105812900698932403665906176671287731525675616395219721276780674063048268213631386755230404613185171815201302735959276654805985159642235901185981001985817157915238113121952905450193964030654916044486846816201092222995950925494098120295319166173300136821493221880310477947464089908904112488028989e-200",
    "-8.13539252206852494177529203306266870990370594383265362915827840525765639795583618730008451612650939498843038201252638130287405760191968467489243327321681649831450732393989913997978853880111247177627325351258055875873418202553274770509575472251662736199347901024243083204208285840992431826540768268638204055192688077568959433002445583110010720621472218016281497731525868796807495142694270883199550778107829205403472113132743095774068127403273035670325e-201",
    "-3.42780620859089471500150191797014101199263693533795043937304438741272675589554569009595664278009185370650905774494868673254174653210677768296457787443360893777307490054102189926785908856243412318292468142652980681254633701668553216512462459852182564868188771355266894963121475859414787331786975039141045044774055468912729977885518873598791909418470364948925608353474253819597748654272621566475264154345778703981450457920164354499411200924373885498996e-201",
    "-1.39451568003841997561966940257469601340807213919872125733798204742856367523985344587863554496668339148732595948808049999612398466740307736993992508631166872517080556025565241251358145328467575986231156831331771750558529918961401445717295229474141368955980397238631367216886711649044654951387473264136509925231304339009505122680671172676340681568411268093690827611729537050936979689659373154929293930040527845216530414432620897741161780817848279810173e-201",
    "-5.49845950677317685213262443938585539531385171817992693894554981779542711252074045027849289940327114216425043728249929119995207910752144348338912218619456450731370807993109388295373937406661600541888068808398363903807814798015877989864290843578175521387690345522702163246377430112280554738403594901702844949119663222290914300406376863481713483604581995219194942453523598698908053772799166534035388974861459742914717836755105966642011972205634695970361e-202",
    "-2.10441798919662169401338553569692586809687672634023026984248678869103473363317088184166714635000481732164593073913305934334112754403314242708205999977317251526871033491171048703013450603548133539251796623734541148322436011647878454291596781862683609126146758216381800365840476823781506341196595112388696384178044106107972896136654345124512805525286231496833997536926836611823052092208445976442152194689251095034146056869410316142979390537976919704484e-202",
    "-7.81548804043689829571568209767874508769276686499820620468793241269964799949150020662303329324274519855614492196664096900115721047208311141486658488473947264747437040101584337386735651203991851135336904451143657778084623134776832474002363370621465295174613761831007486229194617310755820415387854036829106210594886091213402047391098734568492124023271645836093862064263764660303213794647032425809019427286743990786533311124153731290252891961734521313801e-203",
    "-2.81017588182805163190981748516406539899244472689230869546222820277723822334091652927792664711936969131153331609703055627432604936940625339962366214546613160637154776560679046913030379536590071651402376271497028144644607152207114166897071390129495140279932824859990643771487022709094398349662498108186641762097767603192543060316635444617564004850858559012923916970830041606054224373709070706603316029703162069265939571647907560433284408570431423118337e-203",
    "-9.73587379577955037291780979648326447717798254029998055537016603240268400193906839347244058245082632703241721898096445073438649791708058579093055111863880894931317924004661908105786890249188372445269708261642286029225682062441727207412390383536881439588401875324593777755921781544596780130915029932471602286578809735529507573047440773656444617109861264003719905835287550661835173139428684388801037476953787471428768905006079022543554840142350277065074e-204",
    "-3.22108104240857203415521867746514388967099447766258977412676317497647344618106775109346693168802622252004117006029523549384890720649524411185197364330398551089223724236938086854021483311927752106580184852273380259543072528818702498583831788661838738625625481191738412395681099634906544504680014803350924268511156023450365147661683660029943242784056112699601556067556802479162914523673040139920502370260831830932465196851056758775041380087496643778550e-204",
    "-1.00066335871294472605465724065903788776037750642695786281602916036136548862584607241757282651965716801316248619507186979453800599008970079544649525457670216734615931159089105345038935728757610529745116922967296129642749621846399242029744132348292035262635442292490466712362732934404082393788081838321352832029755686846934825324321669941584521432681734040509167510707881609154106096305614671182881670397424967806665659847798815356730689895356369275881e-204",
    "-2.81715740605157683109820302143404236958707683238284865539351217831047998724956482818493366170594834232830591377075855661580700625887680565136010844668056634685796090448342908613187214289006493073678313763902293434351692427078762091248942577528361407138045788469393010274141003735611206230330272237214074185889311403209724088859534517540943672855239002377108672169450397105400289847372303565085000673758390666374912398803957893945967336815563681058228e-205",
    "-6.53882874927246005778915297635359276984928095647163841052905929800315638260226941820685462658875316789300754597162291185225562198383437312046366606751237083474028329577535323146326477883016080117166952843575688898352451716620888052065760154847053290978606150252094428389624567009636014214851303099246701101026736798658238958772336968921509042476896644321481270043516986656707969853762345580164972427295613267011440477403397098743498438777240063241480e-206",
    "-7.83762698011071649157171037545937043894933661830192516110801614321834733828813948566147291616577119182496915351145891167048508789630697291382283641715913694719088202641090266009862351004540688926752362561242319091022225002765739007886909930433765507523293183189816169000019230801112241132443419028696273685761158388198498530108234766474203995462937416344999240516912956958938379040053363905425903932384531768765818082302856547330919159999280220409931e-207",
    "3.75407387289969745618037100014160080026372704769761732313595302141949947172074684322024634313336314028700966099056678439037597049957314392010267707310005981114754914261410142639959424162932321168161549521249643192838991979234850425712236998276615623349987510796023095701867693291479845224177528542391130543955733840019103241222553630443669858482437967068616003995587851026237222475704744829855553732115969712579414803928279936889971994635624407735001e-207",
    "4.01427508054245396695084734536617543885594116868899049706531593035406722308131382652547452742264444773236021445335147726092582969406383744096406404420529729315201086807017298761746313000955881259891480655092158666301220264218443205736179498863297828735513278090249401165298510720898381389331552251255121368480358308866895684534255887304255478805153730404058775234039702508183449280353461651041209336158054518904072947371317572713131447324691908318903e-207",
    "2.49134517920045735133014128378697846375320388162608265383768339768238994338683170811662236733062691430688141155308968127734548481658882576461861515148089457322628334471858927254745393114607426594149105309573996118075513688514951601124814384949765532785314487345919004872699592286632940507166519196462690349178824831696353342929278834913102056490348642377631112505332689966323810217278055525611323305058736327536552784463084670027903421140875192706408e-207",
    "1.29621098063289948375802625788145987411249796247509863265675089329660590875155530406798686668640982804382146611066974384060239146326958295981873197749418627598688124189087703749877184938676065016334512116920060363502120242076107270139218655497207094990832189685340852205600699938915964637781017082505912180932159062831441289878460092770329774970518504478816231139282635160887466456285128204747980650841181242998278352965454264670018003998249506117485e-207",
    "6.14644374594791743687677466798255351591220427165102410386134092792284876425410612031828338450119076395907525979419500290369239383699277406117088715824149429005799391986063935002942197787148154740905585974286341084877725591656087774748798387914776215681554188477684171511480005587912958615508721716082998961813719274846150235727557682261036899579574533996884533841155826934250496157829059763676716678986726023396438981647032476788971590255768047133832e-208",
    "2.74423038071345253719358977315634232741261304625877701809022208018811617452108396182892876558574532819526133856302314303647060635636683469239387130730200667609639221856657637255107292909469571346390694741310302765171936465784260132550302000985779872650443310628581487215973228963411777336709470208496713291683164976927727469945420414584810375074006065954285794566067056537917836220239626076734241170227573662423982996715431113249646332826769070314507e-208",
    "1.17198823687684018353292735461288307810881289571980357708124172276047729448666428827065403235952643004868592935265452977288257684454555297881758332110865603693146592570740118033590818300501460304768957714350280778962182543750456414202355533875274419568916593623299283756519064749824885194409355844252603798740705690487517386905505331202350407527709951077816504385936695856262126077388784777405219907511271914118702324487580254126887542483266882052728e-208",
    "4.82860844730946770576556025898091480024077954860748498934453554223689725109856553180414530390562909800719385471390479587120394272084464782334501789339512875008499284165971171673664787323540559890452740515094911912229274871732528854884873832976638346839002270128585350223698503574642590529533954129287689380860632894254983300596405791321992476971423778440432823090790125364311641190457904605151451679858727638115724419351666937822278376684206014808869e-209",
    "1.92816653326378099463983997737141435269966608640412011783712442061235835174853012498973408702799934586714962946952406340130220395773132225369658130836758520811258670161476276852811433197973101101559665286291222489612388216721020067917905234580330368903783713187193291994859679081657680862762539636250033426312480722694289640062648758397845164997474176741625480515393356717826925820626927308913862862557860459171804675781832950453208806061107976226179e-209",
    "7.47976290174332176757395151444695407011489897255612211496739677585446498230931790626497394261843411447419724572242930783719129160147472443655751450273874687095011858071074988133621793012209534559009443029101558073361495726577073066960138658539814304623588053545637214011895394320155764781198731026738720957040243504592282578309451806265030442801065847976394935852896356821317524585042920466623738190422985523345858408426578031495846258236600178587044e-210",
    "2.82019747859169506707345162323486196934882827401860011427303771836632332340573051899684690024934173146497056769144737024678163073732807107660087516071545182614538570060036655052512258187705251089466542169340620851987711958065074162807619627591639811840268231920428752267600066827117362937486902700257298468247069216839967163825591895306509121252150002941767499756976561929231477108457440472708842496033214371671718707659914568040911761395118638127834e-210",
    "1.03236536363249131496120546338777482773140735856254471391118688770919428344872189615975371911219672671615861080211376305264140465605951613303439197251897202507169449730034249040165867381588930730602902769570375721836701675061958878254731074664553064718737564274983550838609737533138921712865569256760015835841028420840160006483601113506656194003198151012828276870255818814494030299754613020559606903348549313672868861535869353894077285854645946943863e-210",
    "3.65788274899675470829551551083040905980240232518109422121190156790634366690426865606986652249888307419013644051156528519406673863283251659341519804391325026294554694442375784789705272834504337136130086110823879493583559719128271811759590193994246325677568088233277386308036667888293971704244921124713696550212505927877519530233057262551096097584017819379671738547150554265165125163564198953859584849124685923687106414689857271901609748648758029520422e-211",
    "1.24724501232462099009384507087315363377735396463496393258168651029554956396431239764639984299805194830247630977362412652482626499469193010040942135159637367647214811155289930527134680692106151417873581013892056172877073734463357382945887335629097326371778432880508664560164687695754117728910521021692241666640268572351024927685209100049250316777154287782660624805536186857981053832831606394564796793475746964607076906224106389454851968835528947882306e-211",
    "4.04980368130940830290786192177500335137437639254493071173650391083726570301800094712153119481696819818691980255439700845455939811923852838010272248705160849768986394083247553271239034715202826169559214549890029617435623432545366734318090977849326262081039131196374368989155894087465501654730094217399164220662154082250295621107971027296368792378912400527119989288868209976762909202815018258322563545038938005561730472970959490385683157601375573784343e-212",
    "1.22732538188209937695716048397024736864776809692234505232530184178331334660629629007711748091333735688552441992604148903818778095030824212168798425814291897943273056826802580116094840545068135808035377420580226618229493933202462265932402670303219518032814818910602880502729858944964664722064556538826803042832993568766121442667579743580560603367651190762313396965653346285413100065805082799545941852675662633228769568514398407451542472736955085244193e-212",
    "3.32232627706431729071363507761815204633658633540895284102748413435775161713550997697153894976489166096865180545136870875988677377954317667071528799058753815149036053463095750284110213822635510963118678815250041447070878202004593585921434818349912401719284240858582207278543384462803865454475176687890851869264126903345173874162242788435637885600035902198469429168686867321367521733706128746167828753517453840668605061826957889188994738199545361238771e-213",
    "7.06586271862467684063104775840543757012926545278370629488996916398890123243790955271922282173356571793952786609611921031800385100374569343738623428225282257212916178280177673937444588142052773827705072521471987797090481941454542802249595442089027123436042655446919838489446020249710772985233523900845378139992620162742522926812876387895019728934169932637029901072712897659151342446358469724786786850169958560511697208031351933626878164441596079290547e-214",
    "4.55798033908599504881831783666649452119473928817872896740733590121316819107792359689831449335980401430116642278243679341598316443458903066238820973203232260731077856164051321159623597879910001579000142584860763752076214479885518510729945090374973675087630680364571772940888473448799734649064955768957352382708243671782093595060244270730774914541655186395537240497609174644572386332048742931295677055393097540941819843130284629727809623503038473746091e-215",
    "-6.94253619192213303529795292299216059784435398199340409677724537347236412998328680031310536489134652453991431802756281490142728455100023901795758487041211976135867590180265209563772449924883112934180724094327990020129786417117499421612175393444598749851776429966554384059678881035293227731933713600960344432047709558016061841608317380965122529509910827153669284864986622204390507886164543845178364603331312119701652056787067742237267300681505617141363e-215",
    "-5.91605685488274183744689053076741493254981465793327138563416697304815242738896536435647257136233817189904561941359669141285509418804126651213526351914977651169806195745183052132842711192969811938217804444928144212425177931347337845554470531267504182264706446368539433087544752970549760254043680630673783982072728016100837034311533039807816263947345270069721380345109741508809931283549114709769293847424488257327262237918160972656666739794499451303056e-215",
    "-3.44965948168303312382935154102392956322568317871907873319442019616192134482660196871709701258492374336354439411810936608366855756978039623683182477354346958531810907224977147312493939052776172580641657976480697661521895327756692547167563055513538673262712129556726359482356604300071000017671752926960483193728315396190720427140321382404315725604956000418532242768480953976925270913438023029809420746695484672139744053710690703608626446927637020544003e-215",
    "-1.73682156603828420281538785234366156126309502538556264886618194237799533441013685560963601948158015091677904830468884119604257228150854155227840573348909612828534221077847239156142301896558971501725756466414075117029441033169447361209784175868295395669525904654221015843003834820343943085011070658883754383302765334329435899684700723787379909945876536592371899209707924531574558894379823862192897163957205358597144177770742528350460722573457999594491e-215",
    "-8.05147358397959763317299986472121628345740684409430240666801577775684945808022868534900124377111755482028221144039495587591250694876687156691012598459172922436270146897598973968743633743143524267038200231331404698739651373059748254598701220981459081753965472887063271890551128719706510172211356895023396517863750278606520309961534957442868870860926886541360755050559600515557594163669251606823995475488861508016229149701854398441406570247501376820777e-216",
    "-3.52985819388696284772615240412862966042288317916384671254582882094870493487626748281025158161413365596770145042554255830820689073732916249851581802423723042069057197566684157977150154437477607656290236984786129384357307186086023339668797533192228841091680544086102965644381497891198852175662484876350055295285037678073799206317274384946684594148375810562598193402670755884458643255127760322052472514219561221466481865265627802344077555427674202823472e-216",
    "-1.48315812055968973551391608798157626311568668743267862844389466417484650561855373961036584081512432060896659194475406823214968046300987315963217197352172116410781621993939418621853189095439960301408733691861454209161276226901111854272810331205072341460429003475837917667852360873392495611555088237426017294796444646701861477184961489486207335654297720006516964356485085802037885502753209893233665514999695197774618138827344646164855296259471502903634e-216",
    "-6.01543861119945187634438244818263114956152364959206380246427330527405308365672860144338296705621348042306276432071097842416292916255227641843827418806404317145207820901769081582370573314386043060903251654795647974748835907142579525536645704367680240932262510253397451491675417911474549935120193773821062248812650226607442450495434269670392776455445813943274755322901570684310443387985127973015887913189966148347006452600149367297111059909942652058284e-217",
    "-2.36378114882659463431894155043831637716581362011986588577715219666862033181295860023970601372216376558959088227332025521313639814202628861498391036433985364751168313810099766173848787018510860488449468764609563608548989294625427139313366768751599286800033053333527941068289912328533101598745180020392497933503687124212751742758736011464378337330610173289469040932904064543189444914661346751677833098139460800108906192093082386381692332378726570266415e-217",
    "-9.01197106220888036189595603142261227465534448559181010019461472649558923891109401324009112176994548132579622984129968117691486637591102325254504647542201271992067647408415161066427037146107011549633645157843026637602784077636012599346439254914029954842141637840478887957367466588426595642498447947074357673071392087887167912624005048206241912367999115527084926975066979222469566263920900827246412373758238812705979607459566253181354380789792155198905e-218",
    "-3.33184384299079350098697269390301051368485161083060103139725544712434192576239353402079509291736006915035426318716918226863649957032802910384133294454778316343552112196614628799648421273444632079814349922263656946194100128871400540731058758867830880811216041824932301976951760803192167887242612390258260850129458272285988741749948030758051710780843179315436578171925357387242618737461919611771255303681409615168709029923226150671812299902606865936875e-218",
    "-1.19149201926906863639701627474940057421107479025243612261251539163575358484214691522463150130701693361252041780748215008889090085332386286670709841544547235118512496845895112922334806946904860977335722234942548260699446348006576484229668505801124602331887913679428642052653713059979859994592789555032347548402743875202568463630049344558492619511825072296906214096315785371899352155035018246958531376844013404772234631286388375074439899887968990240764e-218",
    "-4.09941703548283900639509380069800373002078677363380338373859440844876047175189572327724918513404408816637724445744536376655509955835574345478793715471889607153326929209824405197041369331461466611445758547217667984458920631898977639823497182572825419020826745747091995614295619567298004826365814966429399589659123525546156129841673808531306167038724054881515772427512199375316606936173107289710031877152730003484519602058023050138488165229001173152780e-219",
    "-1.34357924751211808067160689687176685629645175998533311506171766454102262290191691254884499179054680744963455031330997100312299391545947842386194197590934051415913842963827518186874299602924879602236439383735183035178669029375059200148860024620678101431343395904060112777687083019728153125265030321217053821747704004000896750697201503671998271355094516191736673115493144831834265551338703024695130683663622331235792652945613396504100441499252142449760e-219",
    "-4.11563953164661711141042292107377014804910417272575740897177251194399066786872192078850417869012348154555128250758682463518964496358233709770105115888862117013783901379209268046694268459542533240077154041669172171787733610103252472182669632578173957943948104984598738333513645185536598534958553746113530672008870290063027504053521990495476104629350098351089919007859251779100676202892228804658137142850135272670932616492532239849392344598199111497792e-220",
    "-1.13046485584256914025534693047263348407860964769137319394931645050992586263718474462449180494301126790074829444203633314271334277720511181839124582249118631619699240633787342952530943186390207048161132526509396190296266678006395396134253837117704240186114163603773110089973550221599807773109227762829863123723634855493907052626457496351742022561957160247773435256161707922512869282965842041800637086907715493547564214239793162184163273373318938462775e-220",
    "-2.47459229837505095223168122393762075166384482460834412904130334580953160207479228174155366038530061146754619369563103405746370391169443026491375383147877597441780990448021561599691343111907428699088737986719526935550895250997499729244863748969732195809556408488710346326033533568198247047963642474870896425704568461738044852943085981685257615911304257242447362837492989829887808854614306693405117451542738700187834731864506719352399984008193909611082e-221",
    "-2.01177447214170569509349201092114717515083857139759388753661063654794811045439068461165740713619481052350082110565483373862213412982761932611357160219253145925021803692372508259578035947912364210446966184898403152973674615828860809974236009255079397601431950834363058947887416659945752049570530726103850301492584765864984697952370746077967937860797906260707698745285287923789769854719708964755324467931671573187663150589488320578145625833952055323666e-222",
    "2.14426036214234002335047805131776778200819091249259058259689642865207950272886391730609935906345106303904860479280450507481414575884267468049874327450930842428815695151468120243019406471185617567970688223283176168388992187174123505323843807437908151675834154728164575485197918042186041398789433556345587337913750419142271454710339459946216532528922269912384747597822466296776489054623731445233219202123020257891919893554399473275773834459832119770692e-222",
    "1.92617030251507157585767120723231742994438688617136454544471291566705207911024413076787259433312931421890480065506731812863018748132994591050395071131792133079892600958103835572297236990449514649974241983099210007135677022774955424799914784360479874816380986032180214012005209032720419474982262032049880528275807652828134174995548258920022908294139786778141053494402277108194458775252327661736143936887388593044920874987527101066156429925147621604637e-222",
    "1.14405745320653145683386387262644428716380818747957728017053019877738831807170311984712352588506154105132981388289551988966010327194200409483454668641200492216050140749900863159808990078522138795884831911670606825435117862604121085674315911713615963962134666343631483515124332673031729486404797641742822407742810835316205008984961997798436151353760617541695133266082114648342988750236234676933716139777239046442161427119376217605661435124754092371318e-222",
    "5.82721191286634140084429651021122791996798718258346403832797965929089228001551737907052822815554531228663684497772300259497220374153947507671556785687786637249858357713883868474599760229272527224603732591272424414471324048099595253360615609773494365051450190693006406682732380489194549595970044130726716591563146979453360386704347507250437128553815832091059215137745932809061607505500363858494187792110992677445168281000465442329761306947751131658504e-223",
    "2.72638699387881359544274987239410931943432760774903130018168424626046041084189917845794871754996149288410983438319848494253012258787853848525135100252395204172510004036278055101137119603795108899773881142389887975774909665842677138500875310300674666733134619194122948746117637527731807247226631179327635095006687057615976528963434600806218344155781043414429153711684871314425421905303089831389196557982533906521370200919987577532286522877604667437073e-223",
    "1.20525196158428433412423330240765815664519921760303461185897250587418945906710603832466532056352460496564205276056154622884581342306103735360806427740717832944326922887441286868812283708153781705710824051428761744861551098011594333671961963795020743810896977398461798323597912344980002229018531971410446487924885485571507985961143010039552512637647806263001657462072858653243923412476015068639569251988398391121702204356144391804729201929082078114142e-223",
    "5.10520154818543144045831805817617957982374396647342750548769625416776731904031501165991430889670580132003381051248273526086744869800203385453863168345571853371782028673173064705776836037537239301289726454249901310333478458818948487445906225114962293902878487841654676667778322949715273558775373359947840124681080566081416004256041865164329717430718217169022059567312570316001999172748214978482739680448270463431638250535722795695881969716824697165006e-224",
    "2.08776810954418673092040925006843666480616525736094253261050658833837101424357439485653969165458464882292862157574519713608250800751977631606835304858610043879608450018815479750176960516969365408165440750334854987489604022433080686254703916947457945245254211181048286693500722651929209906426847575058148296721867916313125276992044047151466227435617461942803702793399355485317498904609651145188508191712583939583750201883975356323631848408543545080279e-224",
    "8.27672384264061767467831426538951260185807112900810508488531462496982523990670130508298071394761258149554794478449653898819839679763514955250865583904024798385906552682184496824017441946271027720172018455417970165623091689892553640737451664977150167409387601182348300593320533216578631646462256823803973562887846031939604060019172421375758488002586339444214598900228889484460164990194754703970333090297784875753358759279779151989390542670883910843442e-225",
    "3.18664078969893376891726153662106226348270601995856572077840975835814125511931700671117667162887491047980454186812606574724765086690414679302872598878367282420709417026190697827499136510748291163021543013853711160938892815918809489624662536851355909977462231256337656583210538587486564823169627126645579827339582741495595065562531321363391990934650237992747553322039278233902829733606231178685356259929066777067554200475996256223798057310780230744894e-225",
    "1.19158029084403322007071704698482359691714273853164771193950388988344535540890467165811727436656959143329174726264126635937971470592308447885611316851651342957568853864409621018553260772850119749608569451662897005345297003154700664448659856357806659052007999895920873401360271614636985745263328305769856585218992463030847062700786975386057258047685136148104821590072485363589693715931658573927074009213369620029760107244824745201853530493544171413759e-225",
    "4.31991794835823736267513660190213563986631727289440821169587538795856114236850079249990054666380330935181027427791450163575567140947092719881384187700335883593546547352083446344528686398222456750579579503158277670999040669218585054208186890564688352749802312338936436354540107752791272495033239332233633091189596715911244755501496803662078256967855450837214847303168796563952498006645726835034214991105392596961985798578218769364862420384236010873326e-226",
    "1.51240726716693247034357041427621751748436386676136530566415896189765152427347161085580231499880134204626258594391921998871490770412422803367046515851202274771854983171893725555428726060151422295837024646490837557905957868290407150141926086823497940963180545984229081239949765343442706547780494124677660759335064221683057915506455012107964832027477107731527896729904655975327084309247196920613978980204110478536721283281832332832823178136499964951071e-226",
    "5.07571454342530074963598540470641452823517440576446744320752704392323000131914086474124195426275938027103792732958112370268096972892655458027353744502650772184064226281225815111257966391386011387727824919130975031306547100558448898274869995846855182023784304917164045814914234921110947732284530503534917075800990910395323142562039535559209975393922507067395016888914250398047110973624153503462600919490041858664334690004520030154318329786885823561615e-227",
    "1.61079916220177184575968141952330778888998179340621183831619568829557441331263583330012374834913135472861256903879762703110251889427119799601945413834356286692596964031044427887988654926377096649909147430388909821709430046294875780671146093720656947947342630775424663325064744951561335127231322918905373714463847675857162305443106056763290868552097119172322799231691435452736637914728581473009247716805205913434724443574931365371441188755375818267153e-227",
    "4.70364421291805236572348173980941057072955346675533857345530408275991800349720305930321619447753960169290075408714503445844750610131983754298349983675414481398469608106000662443051623354049855010996041455055603145631830076682079721114725529859268710935673324118317829658362075565559543814571293824462956670625478875315741471441044652767690718806062630178914964208876288370162045144462722389565776178914691625990763878714746578735508999782168929631758e-228",
    "1.18320186397233726109315532359180761916369237666432986689007551138352314278152724531916314992062706014423356256988033877220292341333764206254415950737911754752149397175143316320172299463440670278146633839677189634056483379441891933929561760570176664958361204703663333898219587027141587409357233495564062710735597186517924862140937995161612529419355009516782790971872646642214117476063820232966146564681404157367882306096423378427178282553950618856473e-228",
    "2.01247586219557649068558360464483925091558616258556480701753336894019730540964518218245760335598234825542460783750183140278973769325247317584358653474843721658547306386812298598932173754491064163999589654168164213641081095209222147043996852690123479030927769053098437221641250123143559831879278176269237775550802262519455492043391554630846585868110052280053455128817259389181655686806111206071329372048563456107655096287100213362316956716331488823990e-229",
    "-2.24429446699295957554000318297157784518552790782113906265443995441529342013058131167233823266985298831499261269810857812690817863371770492546899461478897225533653297023806619612257318468332867787111352886296597955045973465076277794468048887731482877604418759245849394902229261571290784431131531417670103112116728966230273281677192612958143951613337390294804171439904650428864828123279343713427486186406322621103947236722368837530974483778876554510708e-230",
    "-4.67782506545080917742900607058836263490859795875608980875263363366278168199140204167016328307889271510658111485849582425474439763354891834009777286068321107519557582363929095634846676777581177384903933957044790765819247504072858651730564401563169143079268912724781956793384789396343824224888232321990582547822424925325905692660797114059983918366840577544381050054890452522648103794198766832016361091176527795234812953770585293032586467106324225200717e-230",
    "-3.21411609150765576561629578506638718530175617115698846522923328755167343092761222307371138125087625458610248270683959121336597270338444935655637495846352412986808004166892520620214176686879534565640978012642873598940740811016980500500976655802183678700209713345576807800094151310291234251746415866556490285698866766899893521503108871671570048883017909216894956611272580427501544264715972111520245656147797713954531780169168966086259670212483220392594e-230",
    "-1.74461795666935592538474714325047371598939900991773914815980007441242196593162972530369515591500122769355539400682542787409678763081497647747409428062174215825976847659062818754215604520868579210122639892387057762532276784460882225193756876175926927692554766071610580534531273448568374836144064521750423171697146111749350632240784455303091773913473297504201483910197924367095154984139916188542621309959684334845046708630471591521547407216186504866160e-230",
    "-8.47144724559546974569149162229525631039594679129617235665209715083280971653674096340701258790931869407798340655623032983504488065602933857284021356985533504263275401857654311044032072710703998460673751378009006968340376055569956255396218955027383059337299030226190124555259545979334751176938803571080684771416123769424373777043337547558563936788633299696138260624867829794718598751013427830253076862305787202965598860162315486219619404925611682796591e-231",
    "-3.84152895390562298656876478030597130843944596081400532631033104323984722246173914540248592994893925584077661503441764249639885279008873061206319884217539883483097192221431124543630749450063753528870490675107000439119568194918367534984370917485747492067645137476064969047783699794337758850809522746011752728560866404753807605825197373034029630677761236046449997799776522399841104287432546536090519722258481779413683612075972723266981788563752684629973e-231",
    "-1.65917220025927928430934372897257656715829765905328832461849039437679806447027462624793337480551632206867737838619180252081115227817048035254858476983178046591688695857750498460431427923503178111125806808185335749202384335850211915165578202051494186459094284806117221835784461625517670044905142790042599836923042865479866659799126773823887004914330981723636778623578426511948833429799562845674281640421139886373874107016923929522969898440537712808720e-231",
    "-6.89592082031883582048804741314217249854518263413323663189253627688708455342516331595888813606536257733308251358414467676844997029015094496809893319840818658624798641091878955480471140530398830060347718062577743720939256963964507101587846048358657490799417829531039331401802057494680869103758613029988672404271871483752776593608674489511321065066900229150869039143184181344028307019776023179135156397424517285596424613455738342538216757312686814177906e-232",
    "-2.77365102739785316391316662459962602572901766051176879000174184517532113567251406766900484453753100422768393281151920596956172443901817045090019485599931322500139882057659740270268013678755716476482081703154341305813048171305059140924396529433086133667245779079750508457390797481056597736903277305708249602662902444294388121997592596822557061821411618895205052822925889327367695957116923850949984467508400116471349182953377853014793678429559696268743e-232",
    "-1.08272425045655048245384178130840704170434041449080550608036681928775853184505327437599657207094826179167265593520528887999720007093033392510568290668629787295710086549815404137589749866592682968521694261418065817963960611800822298424976240638665781850851858780847649171765302676092004565647251716934056062572422662163119989050402964178456233359141036961232143015282042058505118017410389451659557207320496229739371057774850391806420311747844411156526e-232",
    "-4.10571056251680496355517799242572161251288476461645201275493425053883690915547667459697085261261109021979457831832353200184425914804296902571113711167778787918320022846146575619471823127365500395331489875916025324094849593241197033369901663123491176049774806117008996743248825985588265605383241010362589602026211421240501859225924154079503017897779145796773543708763489558141672679003370890960177355956183613570056069758042883709211813945209183575463e-233",
    "-1.51116516301317303904166828380631205328352580042122060680434374840502942990645806653239658603350200474850790252945676680232300728468593330572326139193217490454008927807980528145842954934144178458852922706823382142605271529663497269225103778919581392756530393029333844019938986973804157046116719226625344528892963591866074690421959601755191214447866955423325535096206490367597243199547798268309873313093991634767158758382791912525498740146135822062737e-233",
    "-5.38394170283091101705535849616607989053385344848301924991313780735449461529089900716611441612774477026430569507355603785722865365883578796876893390327939675202810268442323341228799653799636071104684254860515746586395968305207178405325529252626838206901742753193020905189883402833394833979777130117678932747314606957029089439843675360380070625284338062026990183677636239030143233615023147997963306280825879548359179818050627989699508581916074252289972e-234",
    "-1.84671971731435776068471764372107895485654034275760088738231768231604318616487070195124454517138586590963833434273703187051399921659462956016339856607898792237421673871539397899716992422945304552771610812371377562115174200002823813006490164151043616957264946455054626715389568076370634751061965403964188776846024325211259810536641504109537089993806420100663587997085201489356445002202963216966362833365216813864247430658333321060176912679474633535871e-234",
    "-6.03826821226212310296175496521983027906909357254746908343692525306239188138269694749981340592759762650114512798155696749318577937556761251260531660340768497550969474717283965165666688545442337615728937404406528545739139124570076911742043908062147650398034549121476881739216925726253531125241846946806116931493251314343405471923857668318263182140404920218813357225212388830071883464979841371071631569816392818588039486568818055455426754416633039960436e-235",
    "-1.84696215364542803022737761410654852620844972153549904560739252699807054208750255296014146003531167653806327616701359281887531099863873560614285144432171783510116474672340529763456504499601501030645844273603144555862913947429600275961891150206681762598241365532704946541425267782271017495374866208174859763448103603091089933404737985765138627980887039974179952756741007728720563429154812711950479934994669265992237923999360025144669966315244800446003e-235",
    "-5.07460889576443076395506941806345249697785656090401662848773677745168327995638904008302778646792683287091620787259916894119069172375752073416269293127636142965984719494631711223700505461638046776139670799254124410311021567937123573925189116687153216191283849689951208000135137391729659052794453603175233908589659678284281081352874603330563325999571214848487549289815880140958388306793787000961238305935529738067617042122934041518332313623896709419346e-236",
    "-1.11706981156755170534308920566372935067739890827703077145352392770701458064290587655823551911823853364339637300279184744736049127925737176106038985079420098986460750678927250326780926050707451933908836003461923392244791690714870489758797994400994375932426484904014585868956073769723481392406596798218129333141207511500998295631888646592299979908095442858756575987538907964362578350524024036820736987480795880044594061405476729996014720954481385875701e-236",
    "-9.71013910522775070222633870095941421956853317008275686527154034034724386730588579389521057563075779522728730420113606780080537040916280591135842965509514260457565029035736171399492965812298324440866899495743318231688087027768375736569936314909305336915835707129038763578135208551919126206424916883598804212921835805301588409179821466549506180730039226158432748767455230993392435655850454411447091849461719756811747229180952105391931538396006483249832e-238",
    "9.12435467558070940270448371063141645219640516140072473723775711200811876818024818338498106130453613709868947296582936282913413742621556146720500038079878206874379709202595307949435073376646152121805524772042108046712588033059527905140450251940072907083806245641727344384599988741814195577780969248569068825589684794549568417276133434198418624333905306880722223126159510958947736373973579973575072710306071721843423300851467901359833488141570237261052e-238",
    "8.33736236308617320699244046536077140409525227446281568384755411968705576454398517812007448164421173419824355100480488467928970003022729044346814821288846200261668851393160118678287370141456948724513161336527779490825405728623270181472433955093217171531080224598801845272957821997347021483424326817342639234951850899559366987899325070569713445012533539268827672807853726611745972732227270480102037939731010087816556293523076207393870020493886282282192e-238",
    "4.96412999730316692808944979869527642589419278158778330611998323542935475157965708551790719524590290829545636409679556096930596030773127928860298300736122690148972162719457196390542140255735484364509976417500077260755754008805512213110664627046513957303469921801268265409737843526735725484490223732818808480879643633546457827838130699245038146864478099335792555078325994595974308831540245187530085123831293151855178830390090360609836812100803419091382e-238",
    "2.52725372581204066776060779306578272098751835937970114426794870521424039060519342634766566637925377070654407713928587168391700676813471713843034411677402588511416743339945744281767179641933685323006426293084528050542515774483463613733526260933564380052273028676243533399973172544422582884993507938844372262532412748667054595514329070653385778071526771400339117820949057956768015647847254900952828701654168659470739753123599309415150144290527166761399e-238",
    "1.18047608521221874655996256475892395102296171108579015704504277794734911611924963872257125897724841121811763253468586630619283315052450857028795983432523994171893847857640990946128138012618867515963941296050185188475292545530359095506144573557148943740215326488545096293579158849194037351116340902518200005551920939139383002825245727659464501422815326764081930545944386782414210011990187370262919844447127601426820575302842837674641479356050742072099e-238",
    "5.20626102300514004944264970721360059716453201218037325355862670099636082300008066797256003323787315153768545980558043616719927510660960683831782920500727708026506744898676038481100323446681732795333615357467458596597516392092304426859310151110179396247361943972412625346350599655013942052024427450674520667714646189010436582557724395584625583579570759942010077923818672832818637480035188937685132262415767886522372544346969146681475736647471003569385e-239",
    "2.19885890779509770792980297911761266488416840213704376219524779514562318843535519398780671426692355717624494980437531342834228774841086798358408398206155035560659350339455770209219853482769308711849551207065820975832749762260651693750639660410440690860339153244582468540537351677689021686741468693461723369896085779196295031217947617848754959649201157163244453172094849463136455103171626953534137102971437867476890604633290841152071112358223296650776e-239",
    "8.96112557226938268605894273039093585756913647815571766127788256989957673721662333245872683549311812599351435307266580027659348845929210740887926449750981095880804736044978378967546003984517904564833782529797072600458778427153974721456725190261545145389991952202197898027155175977753397104220162141414977348914938868241850783792565953245740137334894284186189315552852650507585978571575225312385430051686600318115726532277479929703096935961049264601275e-240",
    "3.53800262331286892291707104576136770048617069783344117928841538629452172916663146127202904901390596439635351542338966298744638973105688521713551902206620950420314831506283490280131807526240504255620944441773988688375329800668354752326156507447181505092286503275755925655229675249451122584205575969025097337956109973415146312558061698951471369053332057425322212073767866352435217446939232389412972112745448720468066773919055448412168315463516495050490e-240",
    "1.35551222828189696486518777906431763326062075529574602334447050351838743313129299619150865479170113712714662325352179261695438645288771820149518853411634447133329194173824540794184451176970237674396263771462488078454751193400227902955295486912564440593356401460917802238384441729409690339460944263336020528391761098785394271072017031784108725792709631677044867066905096279473496023551959604494542845127490242612719167871456430497799055692750821129478e-240",
    "5.03841760761021825159753973513237303686258068456055628382221059198461607919601206520030979067429052851912391294757293504479118716218947817504563942519314581602815789633343566389593361800216654278234892042404374164028090994811490906449523050040289431390221772202102198658754720457171761483695440237169842618916252999314372981930198567481968856308269471952844881753128298179752721534828250535086893554239101714676230071894560561182551959079599181076724e-241",
    "1.81290621693886040134104057773570054693390841004437550307067673340753238343506169953676341460930503166517102410227714410066416290705042450733523137397314024889250654720045073940866092378328752457277511380126020629013253313056813442710017010305897891436912902168809385051356114853983264211728206356582506003195994145645691662385394947735803791363894030226318698647364411818806794680467894084855355647129017352202217690065241081988405674469187879103399e-241",
    "6.28459207647666860331607337152319098061217048798005875101602858099144612088654098249979591885615683047829361888592511488856051715204205883679296878133619199314543746354568716843530669486847235765705211543665293949136112935538515608918466933180303608075803044154313311571477238191965285306027735470531739607674844198483215965812465879077274317616542822570400321319335428687025080213746770346317956396421013793359073042702093905988548578358875264471622e-242",
    "2.08036454824769017256866094554364010273146842710499280618446467333879628770917888839994040818745425298537726403625260869522068231490470319160669666335119126830921729182941942099064799075037697711208625849605302441804425852126142593558993226418025214525095095344089295797278289061878689609076258794828445796171659690346306879048768055399771977405880188174975662543564810416095114921245776577554078526194223653238290831513092872115129534930085086814159e-242",
    "6.46639816578640662418824147087849151837560777170252085968859261085557947338052159348813154546068587320223613158507015115620310649265228813131421911739351337653849944138800447081005302502719915893726617842271526216895826069675046649679950197908238042884936892324622717266236977469445291380723895359646881050569135924894214301132678747238070669936945401240405886032567486029305506990189682265955880308140455408233780176038150643665371837874122758873847e-243",
    "1.82170296879006537766159878316779226708277711007359018539994727435453323205135727961726332749842311629839590044470493418289717151590159899366101691488115949802211293486018547444853102013190522250333352975186295513547618687921220736326235556783321811102431822990221692886113370104081965157374082899113924410317338408692537464468143414443356584419317183072316568274846090366085941413511266584504111509902925029534955964390912785520929295722579750396491e-243",
    "4.23354495056204899620362057163654679803901745801191267228765366634948670254597718913419249365561627511771404983846522626548749562520234692456701480286819518803650513512880804706338406978527600457315920683399396027585967979106479043733568592586159119540735624180586898547113798065683885590790328658822974087865461072447622422528118273438235163108255241686632616324556819111801235212912482134289623586820350976655959201521648425450732339808585742772111e-244",
    "5.10550334601354100818020450355693487585669420303894984616807705137515823284395539682870350645144408126841910326182427408699716772742970463822991453104719700119146961369488965080363280923499580443759035097675607527891149042857333250118546303024301067177727022969932601259034350774267203948695491540365389273207674814881258017308012697942096601791009736329945105276997998843182304269077693458222917113612576671503261908681562570996057167034953891902597e-245",
    "-2.40701446339417924450477730213804594800168641340743496556083785793630829072911846505209699877654010278054967753250727803062110472990447099471682693106124976551634171925397309840509872153477725476572982100598096997142769805558578367096642560479467121007133287341358692987637275822248960055000227339650629403477676111400959201484080831589132954818708423370716699891515787303949927018048205003722742315414458917860640708437956805817430721435416803274091e-245",
    "-2.58540202205173974609303525021958394159316900479728412512894953901076684134238660067293622459374690596283449767882462740460408041762341844602865667658536638542887536271068856909421793677975385378194725070509343557074661504158337939566966042651537826135370715146599062093573418160121732006303318878787302851878151598955705893238506001863142274663441644611805849420216207524720298507112377482655381674160829850043947193010086053052695447186232199658151e-245",
    "-1.60587540466762217530631270050978363521906135377508678565476325304571092868470422033537189315982071715637772018306574540752292135608007487549227337150096193671680816154707793807230548197470582299326040187803151539619307820981267794278157271101328053171600930689977607793908544974181568757948985447349133304547700675858978966983848088797515925771506697800569683581656383005282810577634278412741599421955586207848536991661955523405561201829589322418335e-245",
    "-8.35660709508396137040979551385684518343656395475652169024218101741465864828907382405095812363494055807825570156950489152059009096015359687722133938984255420706105555272678410989808163212884855480853014651363793503468552044751400956728622473281056344972818539174309655363321299326497471242934437702754880257200816556358987004055175218968414272998258459430980364964684756274698323495809052357561421134202193804629742950124480731068964527061585470184380e-246",
    "-3.96211485895925184583632873527475187416510395508065760112435882046853940288184281624488946086562538055138732013565575007943270897804293767988540383350285714558444726673332721659311422954790102595926437112235829949269401572215576350956767825161433885815984396882816385496849357432792809916619427539262706073058982520886238022703012619647002392450066824633287427543218534845991593517221446125000724826026098374356634311157726443814813686289884004057837e-246",
    "-1.76840263277627405320874699581240201311053371964761897215312284781051367695811276801448685658086332188837012516700282934563483137611033630731081572929891269011279243452717203623338072935440359993377177038946554549467419354662577443485143852368736761347896566333039442374805991927239061337270214154112760970830362629537731764258357728865303243786537643801862094304626691017199959146470823514187781632721951668406362272314723599189500265881437871357635e-246",
    "-7.54840779777999613465944379858409079290501694902380833193473032937667534615231341442329903302760698277877617015898679295815421815087124424358386815240545791646012020186809776884947518279840917081435402150494311064585809895683175692937450292130064120560003408804760498415675682498247009713172987035378087633267100155616332970518570934786263459142504873263893917541854590504553429812863612505913800168037664540355598963125786442439728046160416505326755e-247",
    "-3.10764330135052870798524448269069005930106119193561904668051377078380054284474417060307394190767273153367772565418284009883109367526320739779033267054881484252408312449973246491821181619399588719812403569923845386086785398811479738940263054372644557485986152836884884999781580782415358847940044312671852784198345419890127810942269090441403700727955830873754178990189761831302485424716883126967722313523514635275814059023660788836293611155933110830477e-247",
    "-1.23970022263434907506980027498105854482267875594435691995207484344823186374648077376234923835811267444036534962425017346704065937747558255679346816174291547915649313912857806383935990182075451169691601113015160604601970859236196018353950497191954331581266032208334974236360366057554760428390694969161345563703810443662739487983561879823530469119173607995673585719207124698344000754489707324755510689056280996816667650601411671510880555088572680355238e-247",
    "-4.80259177496368549166742662862290306627148904264954374424632123751624814998742643182915689319137382226323510257693605252505466747160349610348243042312195441233201284020865530984004145442427621310151535653007288070850746881828259204544354297090903666474329468591811543171158839632617112641390759304793668575332278670378832013358184172988873984648709686396537433831468976220357989264116018727141073723012280273433051601637884726544751208132292293934331e-248",
    "-1.80751443103301035007514576345170101831171716769448545032824496133741250474723586253015130100883501949607111795168543888805911645628255456557802637906124073162123556029047438840739738935343126173059570281353386814784098259038767189353481893254753227524775053188495110176119439605461015205929191531273420652873705330828316481281498292413280868623573933864320873663293203425450206193104667743037996869704248747564104168120890105211015107116844153326123e-248",
    "-6.60020107821034961922672471784546897439337175238879453054408897783118408918040137307523448033486704086105806252004416939773985527696525978776711144087383977424631466283539751519464876222371395038175797384644724546853987549722489310054891887914306913136894826119217370256893739464747769325121219294436434277504994044814351464467617935652902743382670283978242978421034087036778585187469307504354537105364783747502596581871606667408500885448181191229921e-249",
    "-2.33030809538360649709980736546918498401121918867155011175364016282861718993106456538136174686939008787599695305648091832113281828702579327167937352601739376275613714072109545499103437295285266732728304966427663672856850028970317026169725061879876204610287659288182731730999690124882550341751837767449498463114545210801951067766555404387697395246123491118571478496838897842989192266064893280186994767783688635935573050814801771232003749205085144974539e-249",
    "-7.90284727441248409569060720446500769573400741042903738027485844187852178827448401919012907270292432573489534394804259265941973842029888470764990664854633548427020871646053236518009734057929977143439992348398577544166019601592676109288974800351878112779701808481017908995252707093081764574307232402821199794571504935710472838180337480116879976507122918065328798746050278275531478708857285768426484752088757668272201032637199335503179795469982200791154e-250",
    "-2.54247370707693198918545561474331062966386637895122437827428986098588467657427523633590472058759389625357098767129660240926390862726367095989922160072177919394931834467145511068535914101062849358040984887464544092128771505902827018338547494605051883049466740960174567285904256984403789924801934534287915982739448472068869815456855670645215889916304406780549495325222778156084609232469921410442912232734384714098546034007264992107526212771263427060420e-250",
    "-7.56198936986911588680010562248560608710337186500231561812872893083804119639469767054263332474869828287148514043873000558785576548773034308363261787561378023460083677329394407064746292379631261942065017311072941846330057198944702549862113219434495142984533845572805155587048651764635958307305120314937337850672606682620211608833779818945684010285912978731573339253671013183490980565789969738499160090006511584650491639915530166290264317056206959549389e-251",
    "-1.94695976319100653503911881011762324025480794219202847794645237389730242717940491241763623337571762785001549101800246563165964821044015120694296736827274418207620479470351213289691995960344389358674772850039151038209149243308481742439107011829444094741582760835053294988991747861080015001346436919974315769160314799321829437138131797272291178443695581086321095297722110893701062575536565001436132675540402593524471893631656326923558174926445647929717e-251",
    "-3.31450876803025552185148143430072588439570543372093604122432262905271091742318895193978394917050027383341586863812541106948272482606462372936994995283657935832437772630022018858585651319138052456643223928270439811498387896272740416289306115211157281543314956912804888292281197977477846512871240629507371013152626983144875459987771748706470894681470323069332625655259496052172532067885084275179489742951326570344624739258623333906490430776557452924391e-252",
    "6.31783180603638726318685157211811194166582924776424335375965495460512597127146268080172360323958594027942732886318162367682235213610122032930570434286152150966704061032052666778118943572610218550546191648178923603039468655202667732525615984118813716156319359790747145895709040659809384497273899499302210549703113079304794555598762923171511794979838589792070451776417615654995484301471402093388322883389498114473602509086551070882709368141676329108923e-253",
    "1.23658171325527971228775992030237192988300827748910654639024795001798181627172937224389577461432226332027506506594930346984112784432537821919879831173029732897787081996060568675323038792273417796075079234458976852379567652095334710472345563356187550620288347465505382704956343357914188551841743373439745263390908763232079814166963817011394521715548886032605432373942673799846367846620288808263743558296276261332262475649893878297271710714473048458346e-252",
    "1.11328158131267199230806361973829634509719805482006289084094261701212844550099706043644890789052620023390114285190993695581842096900016595099520113561508632211123639829143860319448973185404576976158359659065026852618240217581633910968091229898648712229744955821317373111603980498176736780418310233601996554944477305777953204813205418497037396514027349177875080174155040304998972749648454648922411927146389315767308089321992721802221118845865667868954e-252",
    "9.31952884216469249566482139846620033192764078423905709450632837024921298010059063419999798666745736221526236909022150544259136715883149252262757108305319698184436889072824915662517945363275722198303552940013144598971411916319418071863418977583756324612583572960067536273397697453131476673221144829921909377828491250406889659156915995250669562127782681315400646118317896208216092560090419767302911970295412721985890500724303040536661382659727185200918e-253",
    "8.14208529244936267440479543412261579685549951810424382810631521050038689929069763912065050083215322209065473593459223247267210092973849562423458840050375464879649593392635215571522890173507210378006981469377800120122159778537408293429659887520475335478529834184558069927515164258446105788371964903791832249527610559571318439424695757751135486322953235741935821845351785833154853093685965963762313843221738786905339004362630904537507529385101755125298e-253",
    "7.53210656287775156613815754648873919341652805511014748158066990373205363552124424148268038152269199994410347194596103851721898113131357336725484948993204478476949504084616227603497443665985054511826200892758388910937375555347968571855811477076848765716675271382424606690172323997480447538698474992738858815799713194470512946797654689512631134498268587362795186305776032131605764149824471990492127413640598567436169738249117832617475183627458284651658e-253",
    "7.25820949487883050190978669403627928482056846550334798849263966869693234185024210297632824436968317529736225041634633555441893543765979731370836358309699855729220537348001861901370144913064568913848986450897038891018726204507766872834988913082463798158058444813671069752329529372902314226018029173076674174790724765801586083090654578915392840633329975829382684473155446050183389369163504655220143784216881573538277057249489286359855395986024421994777e-253",
    "7.15523849203229884905691706105059770880043842340002707460780216544634701454823468752169854686182906710645490858659078737212977730760051535653711903585542614792812430939002612507834906284116815023536938225914162721152122829318466726970250656431162117051554635366698020160400229531403174495530604305972744129506106594923791170211448114733415685854330188336987380098101913446003993157470975942038884768555228989303923194844284121940201206434613211097126e-253",
    "7.13227390016289615802366228688660402377240150902983036857098187603135100079593575248999515612327717485494415041955766498024493493016366001228976240983756990460779356215930194353516876431110910012503713984330822886645278180706811021867208461975207727309050814390322274919218378928682814836933909357393871674460684874534041469440075697757295662777020947234306500907626841097317728591705469787970871050773515752260031714611214968936294791240114227473924e-253",
    "7.14484430488937085258663691258179048153738408718566150783817868716191435640496778770300081020786187417705496108367009934705912976752997727859929494137747275608218738444361423642163400874286866260034650468664120893869206038062359126710884447688089351499075457671322181687472257515114078842477719112579417093029024513890705473602702497887548364872710564570916457727017317285842646233783595415971977428060269568688990252274802635316273985537292374534136e-253",
    "7.17269607768221648458000399752709646083825517466654143069765931674753342027570203526703022505057528371497744893965743885242904925229234683140581701022030072341238303006176625078879932111019960360846832263465921332827570489758588249125365573047527146305153352734617513169503212326868939954807607692854994312921290719616512545724177673611402417734464361864701249851208553257716121014928652272036970919622164299501004102717966020160259848541649151923459e-253",
    "7.20705886256300242933212019355598361929963210357535783042240380444666998376147797063389607421449416123677282524090871057100686493273248248868526854050106426318010875153510279777420570810670026022012919279254496332113642696289888750372776315759904899658879453858802097420348752080548239772624544498325553787633117475832560808207716734226422358573266679047894524957226284239209541155823037906110334882640269170436524406658039890779238035856340673962236e-253",
    "7.24428297957636208310761893693269571753865598777430622814951321734546675215228015814621378908012872208348095728508931215817616717712480805117282071277049381470933487071034626360931870917284289876830368446460212932881405406530611805221354016355130367116178624730561941063337999922961455578733597671782255965229218671871822808686417196081599262888213940937719651491848224351231800109057734645655984231868740034154241029079565196928211591617795885264057e-253",
    "7.28290066131310167999579568397932705939180075251790615452190890465873044237980914853870653875481014335352959443289577982318972134218939063227096181215964261447145982407438498199913384613445077190976001776333447020410107362705060489261671186717985550742738869326515707246836438506172915972637130858652987333821452809168410556427644318599964980428488895534088300903968835423449175787240088859876341141801790825009474507519898554037399126221358641756627e-253",
    "7.32233939576927594780253783866205714710333844951432322605964847847534432725255785436132306407376203350228957500096925055201077644400284812685475249948995050743254376498574262107720980448811269819756260674959818446299506500345866463721519550119468438289669570144506446412413691607364217058276288174919191081915011351982064089981865937288614176643377077568634119884375819950769107323046328778108391947965503210633817036630337069688122256686049207715558e-253",
    "7.36238067893537192363025607791114701344102975194563776426092217029638159704291612548938570282917424873861732295410427629723481652578012358486533902650028530281836270673992873149961859171681143720256235336656634508259565293782409049198513802478266883663941366534740440443340049624682552674728467089530903030252033910573315238023925146750598890909615314003281920109165361598277093674040499582398622100005197607356881538720988523977790738182840506322436e-253",
    "7.40293890844830849135962026090053831597264114080091252079367188525919437897761338409250385971730374017850853864227908580005429237019391227347442861949229681393652940371948644179500969353517165022205926589660018127063713781427064489799625905890708839688279897814288985128021802750042694712253556668828652563562498347407834204415835633682994923159858679905647483826272476791200411525100224550248821682122708509431053583867648110923279256477126784432590e-253",
    "7.44397196194938645409006864714846608922618389944208367720763189341154643954609560193891770488489032415218274883688423949295463041780188251314942045865542299171756026169052604892094748688529047246250869569288200342551079412438710689031976957620700630234058263347289191497629503324166008928433087996161426242972053300510230020901901971649375364382484506312024182130310861731985448877073044900903380390304562781374453183647547436456783804070200844583922e-253",
    "7.48544314484063264096552033404985905700554417782883910072403213361780582223019059870937305897743331257690645711351622042453749826658451490485299345570226861552867057898519466659838208409787634539648368515856100624416514603260524130053161893910555699337573487222406150020353736235953192980107937542396857456610073839706948806202911828075853977969727764793552136889256189530952333979501922795343376187416072596079173415501881318027426642346425406727195e-253",
    "7.52730094568143990264840831240787079009168220770700536051163657418465458353499023143091355028568661661323857646127188922030987717297145247602798766944886147043767328300405720236745069120767415101686465138245410569801260328421906701444741737767921362222897621919354649348473572806594854669736066421332853714160668884778241319430518671929815272613575323954268477732840421572092175376486321858911180550982797020822060520133958169073623691810988166833826e-253",
    "7.56946222939583429203644586805331444132304077880088570481825447698441996555138076296340789861199248506039713318281883950183371029768071830500553596152996186642048811578250645313774459272734177967714731019850526832236006432781257162222426792065640883818595978405465394965843951479095270420642507966683592452663357524020125795505000262611629847234048674268619213627101069808262051781853894202370856126647160962302385948000687849346216613490115475468656e-253",
    "7.61179179938050794971533978835608529795008933292514403072522415555557355052840686120783897223376876842590230916876994917804425472473763461638270448938641895950867981787404109295471557862135670323696388007033139441306939573948216396622387444260708116804256199893408384872691110738502272125121431370310254585668319579176577617447992936085346336697490929169734120294460162858202914257214958742955741123255096526057416547712647613920771199383768344274393e-253",
    "7.65407353547275163765896167479344042375452432007317837580097674300939963062934045231948914208697380794862652144259276925667230953594179672430554372564335221901982475289381518328681235110236143689857580273788718188726859129597663958694589533779799093679241264915631960791373352658802991366860283491137751993261674609829615785661996047712483781518625924664785058987081507091292653575225767305093409167381466524675965150881414894971537318669157463049908e-253",
    "7.69596845796637845227187712083488340748068570699001840822916242927062031574105980121875537163627930845297328092749776739938028788808923981717240739421329836176741629274387266354169868114930279458555572428608401390235750762640967671985919911833005213982488999121648999181331851387090526708722095910200853510965520756643166933213859496691555057357599682181141444503698373674253229840401983959275830993072542764019180343508398269644808506467150346547704e-253",
    "7.73695429165089307223320204396065118224619395557822101138571721995173109077192247216316143209638773554222899810314324669053066161551283794314292613054803828980355563402332679896898642517904323788641745016168352717144828827598467413814416730601006892616707597611573072972664174408661590958318773980166505988997566233474583031326222068031038856517733882336655689196791580759571310440203899374959210529366659319590907797985354529090440620371424844646016e-253",
    "7.77623998912761674970392648626507691565346613352560099453734778299199419959586257039784355333552542108483923351667622172730351548648748700414459887729939557077989444250354273488963580855154819364377659594156515070204758997414860904985721009352114460712391132151047776348462473016782646079023110508441507308656007441677981052386794860498012965490480635758929036914826283727233920838067758617878827211960811761700573188935734126456771246060316066394215e-253",
    "7.81264763591892041767645246243364935797180962834258923575221186418989075599926709795322414033441262419131669833594686696424677844195177511966578960686701450504981083327799350375488514720576164080092079924947410480180878460789996769044740734434435736127059416917166572104361510407973751820230637058713185930154197605891894328386329864036100314942034361033478630867793369915993906399604827437406822905189818452257888244572842323107248979142986588278425e-253",
    "7.84445366280006860166430811873354910061752381716272251752047976262036806030312008132558122614959743063324836874568657863742675424754001279741511171141338717439200282414279366688546675757308883800320144743937933873201999627024502069216401610897263617531561036797487148335139070673936424295665174315402858449489559088332346526734396918003331397208472283162198688155302795276574745022891923407225584343000805425484752051500128267302368794697213890870850e-253",
    "7.86918197496091469643255003842123734225484670728123044567051743213378520463416377268135049642248275516509379093027472616128446166080239265902035618286489159045246969765646109843229172895186199740023987502570027169790465439097863395948555345509384471316824985018968104766912115554824162863872393124906866108216249891951736116539190264550858577220614707709323817477322175860691055198461264536598775902813451363463265496399774895996859909786085669029686e-253",
    "7.88334455045011015828936386232223186704712364132027558469357325778006452679021103110005353078711589317470489035058832991175070889531544252512237734891960564514509383588936463227808053996257824521410386475093985516459545658395104387134457405507056896935127145098778620412732792271533501742083539280740324972472945455429847957750228204100814735814620184973924857740496666542529965474008007208660422059689973670180135738214875017679408208942074038623098e-253",
    "7.88213179558664525634014509092127805376520169280694135893386909018655580852116270512953220310466518473936127654598326341537078993012223696727501824715466623202494295100689726191879558689657483252161149136788569872209107901846915583447329941026714147366204443728614070558473115007056128762105896279467183259531434752120975561589344223190444797902799853629671251143144912687872964616322905032877794726017337676766476190405624101539138726620922518062706e-253",
    "7.85906671671202183493554583450664863445975308706682048069557915158437161871157003474735933409306508329188973529916806052229616730307259777296736225388660027850648523823347419689064867544121542883366683351567109501903548751400782760104523172169505032027878106030425414753938164140507374106216524987059929738770578863198102648956499088093965163421898835806330551064438536515768550183071262592381170423611766073924343207029527683661588529940979910402593e-253",
    "7.80565281849454800929430271812541746664091691848336102891283715865624025746950646922085080021547015186850214611366807102579155619365990342693931375482253288500652118729837763357147701341842424366093373092282160393212314749123811062886843283362997574876302826141571140504121139543925474149213785316797184697535631567093063083273792354549594113143618067896725438714557392614609483085790837288366312218739899615017831822544361685201013670710408727548860e-253",
    "7.71106720744613759962647894281605247758500198729149962073217635412598962491943144498010813807339870752766482370087777968627459528826592889023623330145475526526818000045270225017193258950589337659347157103678985376191922067292549546618642567742293788564280662286295906098856286216381659458225641501375972136508032840040283213513410691452160962965826258098604919094057867751488951821824900964610823439779166311519512483375086814327887770300746727170177e-253",
    "7.56198412180028806632424891164759381290322844146553671815056302021454291556094103864606066838399839833838745594017714092712759321125984882012173186687321268323654378838708676429410704725319989762669392763426922199553769662377993992240033837462942837240128645910364443143330666379127269396565275798730508113381076357853784347717657656479166364480396016837449953980495080607044835505677809779845232983825593430650375753842512520233754263524927853119339e-253",
    "7.34265962122393969505716488122041843326125068912053566195235813018144842537129365074398960663288730850842343461561991290039030816997535218821036067030673720403433437965390238444418967263077825099696590685174711025769862181222700585390592261114230413015276765410017361881222419942017373285073595225593707516683430223344189303893139300741038527750169076383846883679769359989349651101166540959882559994069462843931699451275639388820131993790404055623115e-253",
    "7.03543417621892217870920266515543649079721226019312736824264892318792209366637621966096271106321883836496595268711417754684030735914459774652918591454963967723403778587226891253354096685200515487681077239449794165341371251681843999145599922700732848150262404105602017439233721227010204396336457945421650829246198361973003045299383405239665345315028328417442829517450503534027184725572907235076304704100032469724531188335284615392129416655366971263903e-253",
    "6.62175670977410184010505391107047399330222897686841282297770228108891920359931166296659869549132225179269675028557899751152540920447556793352956585987698186137890596836046310232436815227922740427726836928730461239638334667983614000185406800628046436483654121485233197225213266488360069093447258142521583818398672016530681405848256274041989722819778218008295716902292571236770709249339305251254833912479801023749840430361308527740901480275913925486035e-253",
    "6.08368423228914115593392746744660252472008202775210120988475868948360749478106378385949293970567445585455335684290924604948544889445470278494866063613057390877576084183972923823993018983253102633548523506150485237966767561778265562193688577979076434903964632688949008830019471210513825536263950745744609168269871962553621714273495221952731935183031879405050047923545913488966501173771092743397855079798801784794550397661541631278857243190169798393577e-253",
    "5.40620266696745528546259290630520844903979591948833929600077772025028376119678365292755490496606054924325197801536296517235190319637453968535177890542022905574655477962408146750842970016796307465249024693194439089420514851385600166189100015213827060157401771320492585044595058337139560837587530580164536507633569924666413841617590112276668573637686199873309899579679671818533830381984783419894418957360580734344295897553942308831184491492232226895447e-253",
    "4.58053029033373496971055934705587886732327482420105070734203954395738896522639711361325493924033558883680505063492340018975141894275644358855235920797998783793457041223642865944174645754350674863093667851044943778968162789886867409885141562677097343679186387240498393800698194265291378394651898360736282632015473509784994201581944532508110161509748136981833383456656883878959956931382948917152263291861893201691008849242022383238062292839476544533292e-253",
    "3.60770355582631585243442309702035011163183258828712849213739446963416674131826178720591338445857951595911510835756690952890653847523757113297730902088794006531114945182737379281675474342741902859312894140144728300263536407418418529403197302726181759857484437252029205601864433485908156615479814018965065806223573661492783823847524450274422887276899385909705677914850969424676550441349469894800181867620561683307584809836016238041202754793912376644425e-253",
    "2.50103135775087727009671469425734940284936423906568475079188332780403675552638653242336792930333983508429064477399692321536632575301492446431564386153174200611754341859035324442857046853286009255890926794729242581570673258854622041108202857642081103794705818985757153846027985882569073423320114564551316583492226604200571297948974747256576900557536077592625227769234460389840188755171419772962541332793253269975304815927861268190868751096180554249967e-253",
    "1.28626281617139662442671549613207076169081111582605120338723589322509383392849412294338791205105623323440440588185509772835478534595249890170428618531624625605873917449459778409938418686592899744821221111868921722652090527870258766241775411420188704249821781077781947584250687831079569388055168633831966700309798178381325284128367105817717088435577948072577072388571312975881392281963308850645171957929550547326504087263680976993338645188150378369501e-253"
  ],
  "n": 21,
  "rho": "112.60858355309749",
  "scales": [
    "0.07502542870723046",
    "0.08901667123190751",
    "0.10157607214575119",
    "0.1097943699644645",
    "0.11019806214580044",
    "0.09930864545333282",
    "0.07465839379681677",
    "0.09547113349820163",
    "0.10121820118317693",
    "0.08607344752795486",
    "0.09929406464482085",
    "0.11104917791066035",
    "0.08740827794064691",
    "0.09624172664687172",
    "0.0959209483019777",
    "0.09890968410255724",
    "0.10800425876787645",
    "0.08306146726307205",
    "0.099500121711177",
    "0.10156796398602809",
    "0.10033537073743388",
    "0.09729736933423368",
    "0.08059969088151671",
    "0.10905905085112091",
    "0.09292477319991585",
    "0.0832612798410619",
    "0.1040339761083014",
    "0.10012274346817729",
    "0.10731936361168103",
    "0.06748944935100123",
    "0.091572387262287",
    "0.10165591926296347",
    "0.10204136908986267",
    "0.11300055265669195",
    "0.10091910806465941",
    "0.11560644183514193",
    "0.10086966313220572",
    "0.11458922309887785",
    "0.10383090117278694",
    "0.10083668033457366",
    "0.09871666594271436",
    "0.06199850334408381",
    "0.12378912864170158",
    "0.10545182470520821",
    "0.08127910765801352",
    "0.13091984105331567",
    "0.11117799726153091",
    "0.05467218895245249",
    "0.12533788263518614",
    "0.15745585055239136",
    "0.1424312060932882",
    "0.11870487228125658",
    "0.08744451391538793",
    "0.05560183263005367",
    "0.03135330530524651",
    "0.015951220863435776",
    "0.007410334246921658",
    "0.003171671171222407",
    "0.0012593688615348112",
    "0.00046649665542383483",
    "0.00016194503215412605",
    "5.289179478946893e-05",
    "1.6306015609755167e-05",
    "4.758770580754008e-06",
    "1.3180333497720012e-06",
    "3.47229792347092e-07",
    "8.718442999971694e-08",
    "2.0901592399782094e-08",
    "4.792400855173413e-09",
    "1.0524783459593101e-09",
    "2.2169656745867967e-10",
    "4.4848042656116392185799036392184196259312356464672057862110010936442065164352863637785632674466540611712536581226716639186862286769998985648556520009357960925860725227113441365942994494211185428362363006603523096053014588181482947639779294397008373524918956629652649741526534339699255502987815813e-11",
    "8.7232613483038744126315130131570907762031113547758124197579836066978098124098422367836323743959038989792496915119078690999057358566673113957180598412720278469284316888959081377950991536437203796506818249571123816011614024490449151318802792599882620547591289533332685242900072257696683376921702661e-12",
    "1.6332070725367132318761707759672795132273109728937125508808560392894522347348347927619788607072721082890332227544645174265761256418603775167798171484006712333277226837998107706255856037892792900473848039705617693420940960986503362376437769115157491072551890062390472187744193794838692435821454121e-12",
    "2.9462847256602539521269349110925798805213215967351621200469177869239518633790172925139384567880932767951247133657689832720373229582198683872745735363682305415605303045652701859664125294246039418206199231994349290293666870867637251223618120387656203322443414569019345255823745292913086811292662837e-13",
    "5.1261914847582524326735739025206983482526982294441385583683053200076128621812070280621247577517926126841760637008353147466364041474110833106017628541977420006145879097528470173843175557129915829064522271262293222005894534183467297032990565924686906890825502535062145882860133141363874562465767613e-14",
    "8.6097692208722906090214438000547327853511698570921481276005267811558643275293369741264864796766485520865319939210152682989884391421798650916790429325004937529676149790471150675798990067774837554435180636758585517381444782507167133834002314426897949335814285544381473413724735170927194995430104226e-15",
    "1.3971132184264166356649511435687855909752106885396165833745885312822609251282877853946672895669811007747959778237762270831992014251655536615793066151542438186705087391314591320396721773661946437931462891848018722243298119676551220388646905281174172592985110996351197512263373131434295906835534184e-15",
    "2.1921033430846113221399092171250302636117341214724701792353206812367805524018749896693238238102152404231386263615076002078120534811786875829767748880308237707596217332730749307987481718537616350132232333516287309625503887745218905026306151157759061549752486299733701561744006074461758213211377117e-16",
    "3.3281792885255347315063034004963765685738899105782953211153885356298911881259326095080264190042593110473330582253248675944666097533440743836848719516743228508899050988596377409577242665123965432518116981850766767801433746406651816045788548912242261829254600812674117435158170750467893044506011709e-17",
    "4.8930346069626088000666019977714769998176939685274347401026932122641358687628237527458644576946655321173384928323571491826407992536601812312605881388595256959012060120043123867278163190434363969178992528596505460784235503537668087978418352112039589772584944900760549296913269365266549524760503527e-18",
    "6.9705897260898308246425077357340539397323237872506814277105444960232547635584336780709991160102094845951215640920239378587690303261879836527014290365870480521635587445241457278642684013402604023393931541843765471622402671985289067432713271761684759818968363597149793703840137929252100602501383886e-19",
    "9.6285226279311902959490975836893163901056524371791669181433919969768318477350463705307411924696502724354455908575085945142265090117000565823204021004203846679570764130307658644892584541955040649584445488059196824555842743509053453404696595970301836619861056701078882194331759709796993679037980368e-20",
    "1.2903708596685293290010836594439926413714394646199021710751433950673391998527566465377493434859101590817525308896449328783404530287594003312427484542475407123762671784328098414896456668722893629243973454829485925660323886161811242296634666632710927884470150728162565267617305913610303667536035335e-20",
    "1.6787565037533088538779422651748565136269122606193376576092589938529051386068816699623421281633920707998069084488410414592849995799835269029688685440629555586910818545919595471451467379604990966484275378457855531586117370795846844650608881857840200339080969258548574101947429796389953262533254228e-21",
    "2.1213934726882343034880863812684595477104069028459054401106983985364491442977366784499425282151246235305716146644480217832809980337843097401506457395393289980118958562811021888634645911151075406652862761644789528425680457691704553618816924116126995763993499682306999421452944277017223463224322915e-22",
    "2.6052331896671534838035039380052137286756448645422904163492316244205191407411648307996595481787141511966336742121505262939460773764824514512026023165562797315107114726657398034844604949069192101636512606797303345909513341227163282905580024718145164465543320986938147228466470489475301927482283388e-23",
    "3.1108959059825955642545152311298683278191382570003591396443428318449174845347741305776113489170084673799137299218300951041784344647660760142503499345778982143341174571545948648753294511281346632686244176522211227615131529659205419552255081080696285542359942939725253332326493122662939438336714021e-24",
    "3.6136853698238016031718426202293992510582286650700620855970056017509214762738972800424827835638387771927017079545403768979855857343926189305540605488721453441229837852777402272683511132959124829055138273703042476764367264259836844664805292625335768522633683830581182352104407108589747270200116633e-25",
    "4.0854988740713134495787152165161177605147840103592830987706217767851674498116243836050035000212268111937462222715694397743985397093815570191694211426943333779910243030031296090760409173540610881712242686355308443782076248629052905069944016468287092673618704161738940892991401259243366027192372563e-26",
    "4.4974429973673628580518058075317678930151728894382117728044403424466617202063889833518555803882004914649470873085159490352485799271480128816093808608084088104219449516950283459502788358021436306994503551013469420613582140175988699815144315422812279825624403739376530340483531771454898359876759788e-27",
    "4.8228135560046628126540334846699769016919148620325028297510624292305055314382634108393816461019084782551639242634654602637250059606737006856418089920398471799787880450214691813564882142891080071317627996833469177395470714893799891353823265776785087579438614490034337500956190979435134833782754818e-28",
    "5.0400041574693117985614232603412900535285399162282852082786804049674327038798351250284663483543301906525047367420807923636933984476497462984340596063656348720803017635077027615836348305995019612271472197511528399337871674041900250670414265286086620231164215933313656676917355761613502974174031238e-29",
    "5.1348966257347902647680422307200170909178349244714748483892420699905809749935020732232553752612952445763732714440418494393369244080293681117765004212597033537025745191975689568917875363409590958726259938464922101798440356692594812902531894686964600608782344513135360532669637161720757064952660277e-30",
    "5.1023641761147363613557182256103056784587579351297165863582098776799383659089811911108376471303665686456807324430768658366876407102693384502544787436907017717990284253785254911057088287158615991983767548041851103296547525723621901512880475085672914906791312849469933250178680836731660424165847477e-31",
    "4.9466686566719955177090376344642853467368500311039122255496584206299375715211702921806423956372884260346769905422800540936384238363050177633775709943688136892716294585467923491802933411657794423177122018752913830539660359167437826144334762167469351994435285564612512680062046989142437738326183506e-32",
    "4.6807231542529055692079040267539202537621742811434726856505990934330021342510629710417304523662501437018619496978772441488201109162613597174079641475422190405785508148972612065134502200785889674481020990358403313061231035666537336678615684070424855598029093357391347833570476239495383149676066130e-33",
    "4.3243791715887739833873141085690383562177108790812466675979986164312256562802868725475715266701755833349762819141941237655357793181574526459102928002232764544625260325863599387940392346375242864144235257613073516522783498689821291995394345624752758232261839330750082031347191684089008477185612416e-34",
    "3.9020444687505985675950861259676588395084833025307579785082513168018815402934338668381359358643911108565070895452320571749803171030526915145019211470691765656446128851003026599990375796613701606686938822463004435635886593741399033839879976764050536738172104733921440265177222929096838133946453177e-35",
    "3.4400167905236823232756964718771804522215209639327158165137496831578064911459161186801820920475189533288988881717987100546985318342051765884081313832491683193786609990764561432425756975022062567692654771027669268322362907769864609370565223559999600480731862503169723723768725774300612367211168000e-36",
    "2.9639209928375499842661136888903371945847651152645575555249511536271111550779320688885642746746861834482610645775652881570011156743955182703733585164242752811018992154980567030481952328845832381261164576260779453232621210476099330683286075542869604107583411250460703348507326689581347058713204028e-37",
    "2.4965713326620397826486401164355694899316947582272589915399122123745226962299270718884756890398349296249504695435780079027906087384108878008026058979938282190025739880849174023250168607972323963923115948925529041227935143789843615270271627166885241308533023427945302022614524652966279850443821996e-38",
    "2.0564691345327956011353676822160279982321613105942930657116997809327335523862533457341235837657414403434829493528086173170598222258602193175089425475303271362542067439951386996119909172305275883839296920771888152741681517894881182226983207606828784259091865038052720060409792548671159988090956157e-39",
    "1.6570171727269133174258416844426437626098488260710759495775913959065234694494713532361878880704613826725647389162787227140824735231162547703012245173768964903591986858044742031836524101407650239389794453880939526534869269221288987006480186364874264180979505485904157923531967053844376909293382184e-40",
    "1.3064130617538635180031098479758975855045250772170839014580776354597411050072274966034523001573596399518363685441671463626194334557785206621064086916451184829269597128562124920295398315763509787513721193484412951092160603861132046677049535889179215137601016484205686338703227699288289017796463737e-41",
    "1.0080946914805249716324840910839010932871667293614475518935030613740325973076213793635172570449223698007081796524064909752311494414858962430691367895480264636099194052636397741584715163031389494280948469733282173385500099099179892507718387246928774384676386328707111918131550323531368566846263418e-42",
    "7.6156110108630174365301866054189386554237889184970558046513043146235826032150941481156599343306505692136194407857457900025315326600764762454455755050758934820659223218104847393284668675007368716095519259686750065519325076006697105625616648700338280013688222013632600213238409027708994422969569118e-44",
    "5.6338194424750610883226225723602307464155506891848264197433178472371048652209983275811318758522426388031360231746662999895479467793824343837743361416273050547129315064420009429694232826609993067174265860268514935860363368553616416752966608877615595088628905932088432374779687993387706751374015552e-45",
    "4.0823002846289713728858575835739126637377358794006403934008780043054098989296212504529619904014566963212863357208023681724842178217706450983273746796275904744116557601891462178831867704451871856293119043886876979917725358521496918072001899027662826981145189128888572000044212292136066173007687310e-46",
    "2.8981244510031460742989947647128392320574121806818677195305020176197739354227450592862391137613304737248734442607826083265856938073002763742288250009868230636839466267097954324659652352827971976203183392909772643083165657672401190757333876520688346655355688891641301686578074374396497696171119664e-47",
    "2.0162417804322245254831593553643301437662425691948014456065023106353187374812122926597605237258624347174454493312788072580481512263437004216699633147530723089630958236319632410515061793722896448745202194611775741996202789106490490978843430599383025888323178458209034744005767694310822020517836583e-48",
    "1.3749359275493905075287829713981166529439769258987965742744504490860910392103358222026192773021690058337456472932525813386788775246781754293327836272970141218214023703049704211176372781825208143757750336462866857837402944446876718218045171347283134364251567427663195962916086524356442580221534505e-49",
    "9.1925247856750292936125401525785930300543952461014164334380195383344251357418840721550231236307433067084742526275631358937273587301037129961538164082444119567142194944976813573808753556123958984368713976339235061904199059242294595340052829958072102067968015565122866771495209985649738908304967162e-51",
    "6.0269201626999563577158238259947878215359556903581285779498937675360777243103881603358266608628639679948294962543464157725150502184201230574608155412083211743904737742224100928205082602751395383342254487858573234252479009164936723409408736071696615291548219972273783036036976146221331604494851538e-52",
    "3.8757680623728669708261700830813154128894822020871668776408529453155590247734214391344904877651022131495969765935429127449589898855645397002901837223952673071344926553395669940491773674172830980232292797910012347374318803517588109755664312124747355108849362912198374516405960999257065095276477929e-53",
    "2.4451922382017132578627800204513568870695862565310132401207427388630868175740774896737362880637671212895715228761871325836500614337898873914759405016653988168561040839568905815823921134512356399975709018151305671756848470593363023975508072905158874861791497511882314995443859467465923517675589035e-54",
    "1.5137359693096996358592689590619149426717944323088745399815689586816748068554437341148403676927339603015719135465253679532002697134727507407682008560850718156076115648659159124396296894959236672802329919662865750874376241557692276700704966145300098859460089418281738287431169455083769504482092093e-55",
    "9.1972091843361383317192781757317521873667617698190542152335987163538602791373252105633310417695991639141917743799255831991811012584036177601895862955626393454303469013367107162011525800027625143769816584379959421826737473730419030637560428495102730728789470175756302154836953965116396666922087387e-57",
    "5.4854936655283758759734957772881363387871612837541211526975313704202765978412377223837389812529343227094102028732596175466321460179230597611085276359198838958928806455244565616645288402237190982729402735251571467135473508784908226731400132194381621374906502683821047071814834284208402406481436085e-58",
    "3.2122701673172733318544893109648185524968058143284447996369426287018779935244528791466401467685003841287709151963764886846142836937929842386833142414498795222269133997693304371225115319850938105767835044420361021972958209423734859198203825775490673612868042512673015270169540926412455512461620801e-59",
    "1.8472522811789307492988647458037950323082871645951018731552651109509272397028462965617992988803581562249274016484347826129743590770489367620656874324809869341138102015248746724774230881091361289961644991474931935035502700038135832698541202580825798487621153118214414420037141667626022410150870874e-60",
    "1.0433678933738296718537020139400210249398290316600743010153206574587582009574403757478980682196850380310548249894471467235324451446502299478563006468679415062356783105352358342509417623780409370304736450741224779474188856233996107797784596786958410341120774826235086719077561539222710372217524192e-61",
    "5.7892647253823869738593868571861178253849694874337483390128389247335810333639758769838339049859647126782933834687949481183401675743391280372001677646322613400478015379483483304925533408134733106622340049989471038261828495489880455546572194300247395861228521710884892763707822394110445341036884950e-63",
    "3.1561666916417365508001324723064090850533712545110820029405933641060520951898848704612964029029439848124747491355542401698285637855088106061544596269673508431077808455847864966992443997082443492417300813276189557546608329380234966286284065820856477919734461956667455579219186347691669950106442971e-64",
    "1.6909132208928116203603503008551840991801299043021826920700627410287005342264739972606372304909162846551426943625124936378659507324368823644647003704466272732978190009811794418565427777149346499286063732312184158186881499321782598459731833334003415029621451161315579018274584561579955724357228215e-65",
    "8.9039003456833143486953855822976551832164224506949714241081984492491181095006945375866583633493823490753551219893393133968918197118597912949847701782454650950719866638896598130613815032324257800224418407540420294802942530248941077260307357878936101926897022344093031286533775571275471882346566062e-67",
    "4.6090142736354084595553869690276794150709698212201881348696371716136301757278123858728101020632975985596941720150406805093459471458532144112819700945357447378029804048005736041304078375235168649793352573046799617260794059008022658982764905812013647600111879583614394984021854893630763856465322590e-68",
    "2.3457101914108945195408267246826864894893599147013555017322571270343157425376548854094136826462129269366475839951299413684940115017566718903091814573894790732030463077517541152745598185242709510416826735095416684035273138856461243288772196431995493560764678869974225361792332082215033154450401833e-69",
    "1.1739444036708860219536916989376417501289686380030749696320594283918950513417316916924554659954503848187645313175714352012945432815877971191802481664676866905527317907721903768044914569242668247237602118007510000211868095779968137779177126335042527535387035159406696686529978152394296134072633260e-70",
    "5.7782262740108620978488191505164649065445573177456177091791828972186937343996885528264878067209521252075103495499362005275125389914877806565442651518773276887000965584988865025614655616477134263973179078171900104352803961447927263188114319503309085842675736659587209782971227685978822868049568125e-72",
    "2.7975705087708993997810313650607884116684497990026036244407395432113591169266021699992714354696098865515172198913176560110273254337895535353251839130889192240871175591357505922060900466335198940729189904972305592758263419348803009904722184213192180054684393024033643003773413854872894354069545801e-73",
    "1.3325127635388839411177176026529997817888085323512923152662927462790632151312017628744315605398903200551084214165684073743481385876297471482709558709073080277917834858672951635751664003142120406245034471614703976023682070049798520948335958843272007299977900909204812568169857304269295068439110185e-74",
    "6.2449457415059637666762237324385021925257391364283636108441798466766354539912884849079289318891816878732127889453874078675122776012279343227376346659823147200878146603855801788331659236752139783588815182579946678072130401255130224615834820254204811584896934765276776303393886167836209302223054281e-76",
    "2.8801481392806973219235450437951682245608185010468177091331627729853044256809839142560452198646955563843315893159454105888504440768095244435854123388928134046002791972463806993838089944428907870431702405322225749486377051276655532247526968831263698784509131707836764744253700407411545483725911538e-77",
    "1.3073461378510403009105628197029986741667765290746108783141923560517548542685470219577786567175645093988877331473104492001164133188538166820800448299732306943029444061907261927629129773866192221196882217987641065563235139083457836993955375238501893206273042047729150398876341154108815489160648792e-78",
    "5.8413813818247410832835198079368942163083931339316266284933900173402222626754084383321044162148616559294634401807695408424744037950714679039361829982815746803286905682509066236636397494555020773664301050647174943229473371405633934568383818155812961040240060536859788516591438456221513574418523463e-80",
    "2.5694978177067781677294562904522365380347798980712608620434407294195638223091780885411504454709317660367599931976798189608600311417052203015655568789912455607024756190181900457739802409732565520795380363035194076933588734853570134549201953052576869681555985847429563138239836527771442599898288044e-81",
    "1.1128742613891106598518708752043037922822443308856909798153041206984297689727902562958133795377429673703063167678975974167019833219240566968314199428461367474336578509209716050486743655961305044191709536084622461398511674315431892049677701838107326994670157146513174654022716726054736521479973043e-82",
    "4.7464126824070438732489137745464460859252829865547459774293283387811096790611883563694368068432800818526904576751059774438187438196049538544752802416570034127260522461515891703541016592283721758300150204166195120811817349335885712922584699187188736239531669621047372017651613582991281670404314543e-84",
    "1.9937093075872905621395492040114624686268687946368654996253613228153346986843233646569321255411022257491437713230478181422636110234922563520251965378937070068703435656373613509384997458836465861008326066481215936698281803106447907652171429717674265171672919274368558220355455779551903206359147667e-85",
    "8.2487763800434952909893034839584836737009162903507399840996891306715054996722878882982296278159651120937032884198605293815793669644231908363511100948493988571098045315451107803163866749761332233893958293391605629820253897035225284314484602753695342151434187756914789827444830810932564874942613840e-87",
    "3.3620334888992410644052662474704545323613293362132756866619969195896278085313723887505029403873678676658921805116648773413802430034496330840572578787751915619057683644161553700490674845557844099351849877720293295535463223106338075447458347735283625623557689446749671605477427198394746547268473721e-88",
    "1.3500563067697123484798589276752577756426155595992436900475727224211977365758024653690678966120694535444635890135908439906030653518356916398884826020061387458191304682926476002552723978298463819333016314683290391833733918962813616555602169620661715977400864753075561819008003998914783370684437406e-89",
    "5.3418378487428735446969117556039506657740248557117345764443574405348822539826145353380063610490449049331749799243057364865544013630191353601011688678700184948372123140226133394859827268201179889343903712881276025675260179907347810971205835373818811856108288257421318188333361488496257935442451587e-91",
    "2.0829039562745909243071891387757277492509548511350244874282848728329966011607732017075067599560784767923052238378348832152592252774387479173431331025321828904450893865824860300619202419667249234401972823836932273082626852701055260196184412053077907358346528648048989396170226703113650636197541127e-92",
    "8.0045590630321240894424676594001734567379895345462537100938382031549571439178561923049624939790072080640207476223818109515626925958857250142322504661043162454590342022186178612583573218964399841633168672007165129242146668775345408919642277556916056409928266133952745903014965695321994074254747031e-94",
    "3.0321052705173125861482525679758282367688717458608019655017755701330110414935321802720691535353614598993057722312940948268979814660886752636381077719067856062842923697427204402388779066350257272600495798063105955004852195006224169243177114404987034042798009659170151352038265013895623475663884787e-95",
    "1.1322389470543209845271509924749038819861639414141090439201626799565917922559312070781947407467604833031395583547364768010661230269778313822258514832703863827025792178492416415688361420883747271780972184378557999733764635890482897418177885999752756285250235629232017189803341544489179238970781175e-96",
    "4.1683706368424744575614133543310135847155142709467818887446196892377403817448522891747581278854874543769161387887987678335853305549562579766987037750820421178695522344071254892046452046192342473019796787609189782325767566448047674517947538948823469519595974538073258681923753010280381781655686072e-98",
    "1.5131280870582566300141478897294896326550163962509714831352580044096248921928247356627795940700684905331649174802580083406235587012383970132093652765424397577627637593589731124003041272911264029331844326121505430325730339341033319068858367002358499010454053802404882935007451677128010819483306176e-99",
    "5.4164175779200843798034021745455584454202885978292563852870214706886876964919487389831851011320194818607726829359121724553094326351985886258162751367660929361708634657417266346709248512571392459657982971683999002428199616333890374714629213887944273489458828758808298774244999804727347720736320790e-101",
    "1.9121453010909141489798967899979320984792527126030470720382189078697469593118079951780869811472945961734446355005435226997640065584291122551854046188424861562274407828400788204070521490146908821165268962565191815333622710152744592768945645569752798093089910801746836192859870095745203130177320332e-102",
    "6.6580409364381110824575554134460607239860105502433892989103558619281937744311982112693494516147499057928698898575225456516562819572800878992836204951252095969720137319664047814508364343369795078829308463159554031773320173337314323778138247397641989216992997818356973358107812114601642700433716725e-104",
    "2.2868236190580122524282401266952589793292689859904369391260881016961890897627432488426126285891119193724004422134804054710973290652687161067133366183863327835876258206325434314739551656570372829906565495127944993698311323863945605517727567898795507391754303415407246788712880260795981244692889687e-105",
    "7.7485895483727740918830298472416886286099449572762865595359917723207231352417316685330391275944390303372237634975754598156848717161283861324328432172731884164531060910538839800938564919257513257288247482779855736524691985495460779285634476970115436765161896852023118246969133556053964813931620835e-107",
    "2.5903527161613612162593603089605342887391952583110321399652887360278368351519851021442908568743685216059109579102607071718861195921423822417306383523504503777001804112774208133564186138524419282672372005934209533723980995021126190167818646462109465354897134182886750134644655305782555912700394551e-108",
    "8.5444329790453070831147421063053206681807382199962040417111133493261155532687958300927041366840803569462684183798843785204536431601583602256659177267727000060785843880782386078007949075739873999865205362492946956855014526000462246380390868936210155519568811903911414573078388698595915893534909785e-110",
    "2.7812299255980391475190013003113074882258214471783591787791201249956593319402951262877075453271888935899042893513400191565037997814243956358568654863959521957166058521430514987834896594322714341935275531022279194379348830889443957492308810184977594260238416369426871833600488399634862618327360872e-111",
    "8.9342979901127383881221979911093336120130800324238293552083451336169662672905262712416049643488463071097616057677312422096075351597667719716752893336395683689096931025074839498483491589914066358619181007195869698991994556415237384853575767745839100532458059948702911524711546788528172128419210538e-113",
    "2.8326561414423245758549264472023020019616709275838549574601173856228586140415553868267249212917537216633756543164276960687217058557317314264543751683170885168478054513466768986853692005287288451728116816392042983414748988822222013882339514076971199733580804875375241937899041751472046036447664446e-114",
    "8.8649557496981734933741909672558684197786742104348364963016900525723694654936956725873973411490514401868317867768183059665618115065671133319264880945809303736701917010509806229832409451119552730309911904289687789294209980015150819549446040525965885338052892881199884661234233009150547469622005207e-116",
    "2.7387185665390981405344726751524415200074943620133697610883920999723087327501918858341301830751369518823614036802565231603604306559372253398334877030762927515130161396706341188674300439261794152553317798256431173516851144872663484368626194728017488271612268034027206360001507890580171178030297295e-117",
    "8.3530413418252211063655475582931648519351320194521551743167702800747181076750907350949469646396114139309808565734423111220848333239292005972700273226584169535401168303277240906827043219625476427104363626375674491932985712551331483424708236830698280008884248230275113935310781018055841743008874607e-119",
    "2.5153937063196639689381780267192215203824465569570894306319628291445017357203501826704295907765992946674504731245127587554788613599957980998196042102010932392273800469844707941129393928774887229072851828039602964794375125303388302459284079946215366839884214620133548237394551075450229033159512446e-120",
    "7.4794318795844232247119712096761739348289152240000013444127132449781141553625895989390598014470073039036043081454263043726737500717763218366416971481776915544165905354356983485048156618377583500353763174122196821568885565650118252143534865969214690363275446104038133095060417152403642720695855946e-122",
    "2.1961865054126053083366846093240171714992531400575561819156159646077738837179379701137319203025221547825550055203043314225563574120972883924734074544841463744987432169596812509738696146942992324640449855645048036694373853952727536369467163690186418842339081673957443553326173799691652089278524586e-123",
    "6.3685995950044740977192615494780833118675626640065710611483817725604200720181025204964983846079472016338154046415988149862136073837965914880390848022413684661524562565480604525843411166903479092805047400257580159580458857693007727956919771192566050420325541562411440065438943516022042871924656899e-125",
    "1.8240151495992013417884572237981498427930668698467016278442150524144946910263642577798482557469369888520181081182132351769602107201455911964394172545867022994184940775869643350721856257539319292513929789653220717688508738265750330311146366769535215691763386644548971600777475470043098920544374937e-126",
    "5.1600970343092327579028256630928379277823315354187584769722391271585097189489624283460993478248333192959633669619761303309596656665776419890856930798725748364373708919937181054170383363411685152956566156455110556276211733135400606827019731643137358628861259234552394099824570638469368175494398719e-128",
    "1.4420054728690716205904032373648427881043268868963659716069254276834253625583087517342111841882695673312803130304988521487057238851938642061064338122611369957493483001477670896462092114669159748877580326279714137082305460040075256909156390682463145531378244753852492944150687252180361609507986241e-129",
    "3.9809779648587073087728138516610908271071399838594909748726478045079063002728724693695193217089480905007106378983999905113551814176093011702852340988730490811226258381444943977781453088304270959242222282719476500619426761900131824754808293251571074955660752618619348190979282252787541629849008397e-131",
    "1.0858259490180168149191445020453797336587317565966424924307977504785761189348653369967273786045163301431583038712374331954624804507501428595505849383432368103097004202879153871475748242746403291383509339970017061482724468507144288185078459435968529640364510989092170703059567607757606214426938817e-132",
    "2.9262507541793773249826768967842414526881475134255745675592627441889047548026176294594630515412810249821402694275607878122067513446682318222144648751125964242979098987471898906500964452585114654166164452933983896133370257817359178895833774426300286026275440866726013064864545456582024835956897783e-134",
    "7.7924962678638046326117765710677680108247935902302796198302864147862468511149651283228942782737129236232130693941352165735785368966985638783015042836987922233310881005229482567762406871515580058413559419938309834538923977939641510196311786396861117297365817829011831227667133703006832477330927284e-136",
    "2.0506325156064648033815278786517471656039380504699380536749750858584968136443214999213515798328338791822651550224439343572033829824363894697759372276723764437310656158216799764539506310895406715504747188965767116017349211620161052438082678739930297065218575030194644120527484948932381751722343556e-137",
    "5.3330696496085640543999368600964837424202921475811647895784714914594780224572800771927659051516802429546862598924770739705422454995678030650899009635886154051238762542841515228893966564555895968761607537705763132139685991448504827802641605365037674344378818316269922145434591101062941929486410729e-139",
    "1.3708074140762298574630215063199053078197803427093262911380451111121937228583610452735894214456490539252093061680546438159938581658204913047885624290470531767506208657071861936914062320185939178819887488416981333895414002756210947597704376587699456395269345928707342336427453375867209566030418178e-140",
    "3.4827042349943193153237584678431699312127582635330494446695968711776528515550290029375051990423125210344031512160665900515503045065043908512161930855749020245509211564871408872055511673765530442117622309453254633800994395117598799275992302931209035501649007107973200789517956966797405295191379361e-142",
    "8.7463830439259729691660435035108677684650566720811638262348526700205602015068221781968440257955969733997796535423018707332346761145527782196617493414404889686140064982762989239350243277570442195002612899034022085315869448754304361409840742035437588723185482161620858488416646899863041981701670825e-144",
    "2.1714135402797450750032168051035961777791803322716327896996568155571617622082492371868710399050261211405586044928515860923464263573857177331894929542050448832227906042972378091707554369285039866147305104449416977591712421873373741077790676037879906365107012081256453682035306432836934274203180060e-145",
    "5.3295281038659521456145428753779052770821317248665865408251215283497753039932176329825501688639133547656881326217422019166282732893247554861818586213135586658594749587225216744626999742199539457626897885890895504870342370428543750452318945708511073439750521881768922948896758054025369363459647458e-147",
    "1.2932925646114986845270015175010288071547764438258825694321677101538450716794065416488327632188134796859307858745899057608791942800782303965900516256013043853232002079684308185771714219188496985781536945608329409090025318724152303015908895503845092244568343306413158732075769513033366223117933376e-148",
    "3.1031008379128809449171456774631195464787018673077136451554351687750134399338780719538279320775548984876806659058389781168407735694555035405821592225756311306247270823693909085844505676221212337920761441384823437595570277611710142534144835133986259949588153632997849320868721525326435804553563669e-150",
    "7.3623251629948744062478832607890730142548962920631417933220191568775033406562771962088537828928593633447640408985477672809395114923867819820981757771481911826180247015061071660382804084716747582039443771385089467684536930996608707723239429968734652924768548536031563421178576799730620992656101058e-152",
    "1.7273592067276700433208907460638190953843831699114282753528261998172376374037197580278647188397675697596935008329026022099361597591776587662009560939871963059445243232277325942674145114488418669139156146071573795298370443135192925930542098438831240932574595052084417152871358053802322012991786947e-153",
    "4.0079943073904026503950323811534454057808873157429606610616427891268220326932522945238028918461419160679817757802618249549750855557478177121491112031065063711833326512364568931490739492493450596766906535282682097304291113408193854228877906422844152157604836264223201454855995436492610893460230958e-155",
    "9.1976351591078935127785928232327521358200905682586182905247836525529361093974958945335617639024178802840416770141799440261882474592828498042243425045461224988817784618473352424309194210043367727489725891203421957783830007770483904842083565807614001076026952761048891216780544029451685591946103534e-157",
    "2.0876488262645444071790163791082111819742201125643620413990743684255913088365320526981444826427331773159077295515973212803439521858087338968353085125476075722681486898757092400122787507030210013839781651279867824701735591643393545624288084942500304235080234255016823616734085441347348424194194775e-158",
    "4.6870340516692232964925648949437315560732246389055696160692224350718045440801681094063075156434350638426804447611920083115110219078243982197871142027424488732270150083564112285355910355923956626925178005611493748386482062918193225047828331430705282927789151095580034219642906078937602234998291736e-160",
    "1.0409384652307969166486694547145190258768947695793219000366928726931848171288870445248050686879046181602179075814602298988175372107453546573241281959454024995634192438438052455631407303404381623178267561077687644910185772006010799153198805482484847278135128063796118591167074175201325148586397034e-161",
    "2.2869931518590634362547573074201416649157966993171088111938022311748900364035022395138753726972243254535948484226498759852350885664328935675413558524408078991993758392168915697344787834353063367897515148798827999534459809856443110754683624544366027800773013284378599275072096614116512080415549351e-163",
    "4.9710003435652384759848256425599168285270722012497134142250469465907126865053705908241414110709248181675581454082744101148211874341407373694727030775663746546126020908029473309839205975686806477416398533647182340577894486533789303799278502539436631523071652533153172541802013242674716334606356386e-165",
    "1.0690248546704499721991334225439902246361378038181631805015430358342519752173893835868345284880013253606801065870794045160780270157260451717701317775094529156386920293572473478104822064600143822042527384831230371442920920536280524978525925225003470396226610996484285474102282166394359872034498155e-166",
    "2.27469174693106149262186567797266394442836518577119530419964179114720490074678861292604867674277518740807996284477479757065344546906743772115410307259448022325649075548605590015889082516782692302928462275988951361024247243382939667777050867157586056438526157252721587551869427550722134285632338118343927829904430334037262815557208661382840156053013858234246339948730587658606441398439366252822640623960979635500082831282172012460355195279284481393191e-168",
    "4.78931504880155251384189844482765845528753014054434140794658766305122890580946506246877206767200331379580426926911987607696736160215922225123927495559403628419172010394071780885738578204979465488190192512367499487332854254742693124413487990053511145113981743992181104235711956455178253788587956539035862185363455577076157831494926930137391248738154997546775404149187481756988921400044005240287249571181385281298275843020858495690255373670809916376624e-170",
    "9.97850417733644451243288859101866887287951560712792619985649668253754939159626289781320415810269896245384933964027974470392145425648533234247825158848797656827370478107999476717853442090705412246743597669325271686512887566843222276488533553499233282072899412433717888534239361529705177989166196835939853552229534932105348522704570171771199507292592060483214825599553100538189116282231074661833574627206245401186707168185801403128224481096741208329590e-172",
    "2.05742236223874295359893021130079539630498593074773864627510312130895005161528403965071999321509631935582991677321978408760028683151944053345035109809083199612270304093447558788983648504498777372532078591791074594406427239520230408458528426212268873980143411408744432292367008671517496389500681798680100152146989795037155832767531038413495777478868527009595808413635464360795085285452535403762957016492304951807772412340780309770840026556417103455889e-173",
    "4.19828539848182971090890190551551980643339431331261148652997237112367660555391852950020288194048069403478311212649374700870777225213878742242997212706833856367604451214663140042981275013623604681008303375832993408911022688975602699026548418242299234648652021690668422795523614592582207211003849867593641559441701417277363792369879819054269468111496410224259869535432526003766019057603553560167851198155899465969863111619085021777744353192105304182465e-175",
    "8.47881563708538213865743012469684504768914530527796405270398309583453556836419291544177449150640067307753113771515429488359362775886613674243932955379482483158673704656348185229290117636212863527912029699389986777733903321646899315108578552556865734023322013051426803295079885893167019218039008330798577115105884957917830697142319881571498462063188573463614989940614300859057907425105344453709778304087311217921753002340132410556596996837752454193392e-177",
    "1.69487287194571390149320891085125247524757688289747131909872309768921087628435818993462958865608168435558556111793400054693024905896358470966501764913635936375268808924374459983229064271437783387668570271533944174780205534978499988660532493147263842397872518812726819923334789776594036501083793620619485823329973085286645046578152058427891519287057456328749080741133659436950847610154077443353338975065116121524866517134695083569437698034143455424770e-178",
    "3.35352443274477297484482843014643149263249851832094474511905761146992285622350609652504272971801739092377556719437016873728073353730995489997723640111915152132870289864092380543028794738117963692691743229525619060379246638041148573593571120205347036449968650582230617823933754038777081956760883229161247387231128480466364978827924633996489639019320125152351534421488941814611081162302206036076799867544676561786080850882827508203468960319753919695537e-180",
    "6.56828030843988684677761665000431006133637976106422079454797585890253419291761439137009225733812064752144643236162018706853806169586634321748580677096836547829482592048044008553097783260599620674697125222475207247013936664712659470924013915238787019141006299125291504148346100330848250439000713007639750404618262240048338593876137314398573118502111740521501588627426435528485743838475070696489790851987701023877562521873602440406961147284005174408951e-182",
    "1.27353513532491646005277414728918196587434233682032715543331119585355950930570958260585462002692413632441370869100364079167910954743086825744129972356986938117867650309915876897213488608337666289796475020380831011974985035137161051278622443842088571332384020391068132416630842946567800317951977571411290916015815769158558431046278720114993991958648431943418946095158695403615518741494061612537717505111709393555990827582941902641540672491109442787248e-183",
    "2.44456828535045273394558695816599255164003400376204565153049659559649317490284733441649366978938465725256232272526140345295547940636356229825264489509097249771167292370032283232004434031321456768758283262027013209639538019870060865392040113901322230106328827108308207031644250920770262649963623754912993734307668026740718797739060310541122977237023830054461022574916521404789943100681839753445350082383095952045364185793519077829753609006547220768040e-185",
    "4.64566722766781603778344346410482357062421470283197283123937591243895455800562472731624968493025743103797930797028728086352505742608786687808384269477245245604797183283419884293544014851547222282292377373170737804166901084422128362372664593925573368378296385396896107270343398109730604064929934427308835752004740946879989534986200617569064747575231686218722774047368831029531138972714706719950708077121822887248792166573349102478054684491777438918813e-187",
    "8.74120197701095904134823856300521880613065847733666237955976187918883199503405960434679596504981956432276596757405733918283364296362495177069381657473166378066553228153755480123680583912238520047684380045782140477527182053410745522391839352817865025196710672495713475435739809921969287288251598762755182793751454992594462022563791284065689748799973441398160144544458218239634183438598846160474166572767643404925727508937312253222234279331893114964954e-189",
    "1.62852172662985748971487232624704004783918433555450445570853720543572901227334286090407487589896832401199093323846493263182944217033708283636800809572499791978621827372003569888266481354477238825384517643555149982469792280276350734367338855942120763780548586394205682748904266497765150198945420539909676677911995816885464435324612832914510812792127407546618617151048092775555621489095207033905018146980905656500082289966934309693504156172848194669484e-190",
    "3.00425836478787611040584621384809498992583245159290628924407129255972303250214522306187469071573031171120425505899883296848805615392518549800144950787438033437446568986139857780735450874470840593623227944694523322474843143150356654066264339156403829156483557858413808066100065474653328817393488686055557307670570152032795565582117470847644152518538447958530171591882273771496883280387323505706485439037022191787767383326489254796882945082623945933545e-192",
    "5.48812590856036439749062950894556908106327076110117371371930931382633521861094602641539707451121612666553217882548147332587745789961005376798013464973275714627032371729449066658205616105874198434929954397646038048742814466967781857874989333528262945655798197364581275756148494124373105502905734048814874480008246178748364815139293573940345072269717673318523507871009838612886424195640916873687639518130911732301242524840011609834561612676023722696187e-194",
    "9.92831245501203625807351863507868806399299394656132906516297601238082923871180094753989650660449468887736811909987280494997059205880305949363224439359024385108089972744019103172227228026647609939795163502993281086603929392646654481280651170124196785764108540083715759625916216254543351981112332804423027424985255405049406858081364340442508347298027466126234683488311002056916215749300758700990617369527322162047356019187886838841139814812759044997733e-196",
    "1.77874086514437350434299415534951649880642271480034268493432614689659930176422752705065580781201191345992530727765365142691132475422736767487016458320299329763203378636349945805027935159845232559228078304278322059866502318254981803336831102810174849806034388780433541915021623849053801987766604581029489955860203617854188639587776976530285323104338285753609487243149841058539478318794711130085757896796119996319600216807577831501852848055350600770567e-197",
    "3.15614450019613048800359572917405380882063367646530018774193386508486340186423036499811790521870448102367406101187008721987515927848206646957199641818232679631118579449645147061942235615910718313399408693813582523269271576510853462213510160409967101982209009157628951666402536899851199735984932710945027074826991937291815862583753757741998461741066335056755467926378196270773146031798873099377401728011498741862308305222097617951536461587512130898829e-199",
    "5.54662596851705540149456474115781758425712166147091527079079345286220091163860492320676335811312505991283001703879537634581427983300954931734792159454271092958239242639300938746109531058121547163315762870462909238641751534928828245338458062485926043509590929160589360351909508689647122136615997917051680445291018956682696034759015336859213428279407997032699440562165667143382753614378954997989309788470459713050690311585365846358962812051117502560700e-201",
    "9.65493450238909147617662991998074125186155106911300949134619318481182479841732871690531554031864526421765153189205929664615243978721002978149417934333020507181613388201788672070737875025369870446422685354584342200157321675510961874333343722346885557822227215868901923319933457203343263323624998275611735332198230493430801686710054282791263809931781889408502382738637479575876489683124386443474153854826121871321686753299368817675764475628862440508596e-203",
    "1.66471029671279174517778997778394464436070711463695261100958120121236545287367136390946370917152054740382549607121221878732115886366354086269836276216314027516192285769055618119456723234029217126266437966311360674035370193210177995440940783287304180597703882534865695662860384560484145335400004011447022484979266447921058847873254863733480753279727061181422295664253880124466651684063348295248629521565134434346856811585915556273713752579578565228466e-204",
    "2.84326349206562088720705699386622812421055621304896793656769526514814171138952440170928192129938757141812241215319840983719922003615196598544779961930040440685549447816160004012674255388863425286064601755515613217289359218038554186754123414587936712176762133304247746653993900206143235151046379863539941295435510782245160784933605012643300155662677384494493699172514977421705597211577788852705822447271978090962698917766723059741431265785713442212376e-206",
    "4.81066022166942788364257154682403620482973783794050818999331911311253627246321015781985307016048551460381482394128002266590011694476926542578451466713381678190874740222526792821081524709354884491900179421064516309584532865207842052093362613023957072565189175955187538085998492203136940356226216895606312013316029285066047692690488373593749215215021570181187333339890327644933150850377410424690268037885639357626075814073274686621951475435028510192003e-208",
    "8.06345586831170640925935878107192059234596237791279751438039657932569058733564883215624765703345895283199691634466178248200936951986928692731968568713080721895555346898320655327191642499866630371440896062100596670134551761301031740638378569927595367309571023671323820123972681142986499492453335879329264638136883451897442791918591337329143870029962761567977948547272458036369555271682250103985892411375713802016514462206641505342023262600206673046578e-210",
    "1.33901771685207828116465962451683366048092496137852952195217174656843350459843432070727441892968903505293896917389606245700807671848877120291694530311753444713562180269437331878909906087136260169351985219699241510494326881752700787674200502265029990819676438098270578302050484728207436156502924932907066969484196426354100353150852741710314270949698738063502030977316560161197258121759378093272496695514865859822157107440441528048522286106977599594714e-211",
    "2.20302509644952172566298795797478010511656702211911802127933806115898820823709358821557398139232573628849485802302603564446064330195629125672232197069195703819142189878575430727216691037993624104433238076796080458789709371548525149215852510461448748058200716932019177587744046890436335162061589937620733777473080639618234382669286286811930052582748709507924078818924902457931728096795576003926849913188994036580162913443650772474292112336903004704079e-213",
    "3.59120185799615529793122754708235472015067498585817752632678172081751602374176872375405460393892678594821924902091192147686119042904626841801813428129946529033401741282554211652304144549521475955328380750779776340357456807144681235452040013599165893918044295059741144538328599114563228022019491529524868932946301824968332858421136998034500115999241757761754483052391621351378648474559132249618969774206542778686958426007629077035601762943515753490716e-215",
    "5.80051417289739081850758780159174072294241530412554447268151756445632865300528516412440917479414048216385394015407676080029574793896049342090936523641599720822335954528581509236531449806041265069378041010652855947935391078918664194205905276079886600211429334807775339249726069731682235199401465198975341762811689329258425723734389994614950111225181229469499068960782643416714985247747148654944689671677708529078842441112491265067587636697464206505679e-217",
    "9.28364096098483551251764172172964343522380382586958960155428751476973313830995655452372399523896648939364865821596784080087340025393081344488486421864753485535909881595781138496693158924717749606793899714517443991834267775618552009441173030291535979526435070777579765756829702114254076108680652639170356210016646097467516513457444358725299391308265745734230498759477561259316859974566053710373396013269928173263754722179244481111402137663747148367661e-219",
    "1.47236007156363588172463786680420738968500187948435546772674951273892708515089733160768975147877627651095075698943531885343896118228878240528828787480881631232617956731759334795493787357839241345529332280931685927394631691854842785758128760269193456198507815485709910396314734226180085571974831968601044183542451806056202314468557025513883804931744605966449644453452485959166658019752512966746610749048477371527439319939317603763361179622094986242331e-220",
    "2.31404649885341003296770175365850547181122452644562556906026278117476268763595456535140546250487853940219017692508612079085119758249342240317222124559719679008526933060928593125521555499963111618125697408938770558554503587551863469230420293518171682432376271100035913361889603513212348463685681179002155680265295105945985909580411215872999580532846176028192104333853756487975301987309660850056130743677604707600835946002517909448971707181931357529201e-222",
    "3.60421601212234824158400381215046581686725151051883387781174399027253676981964093323587422366334570012242774975067915936113292752488225543995592013151998525324587315735334564301207048970746804139246244023734089458035184399646099239095161803060550399575542147218517244408718212620918053544560878423730283943647906266086361788055023241803227353912226337947566438511194386846042113176192457856210148532164311622367068367699224272292955160676933439584324e-224",
    "5.56350359386258237336668540876515898004568052688895242318473700359791790775072993889650249470757396658141708235077013180890412159895460895069027411099465393744706727751125238599145798043502747772881247550104074294701337469360022112504091575540717872082456212190771352831305697928068249724254578683788538734548223114749717125871323929457539676709602514112407297983053011064599510424846407516272989853717735487965248367133598099357511312046561873148883e-226",
    "8.51143415076781955603981794815268000738671595105635022863508004307188737101287406197227396073001898502379284965442286416570155689414127022676792720981701473233160048846872125087407801978135256718324706393887898854605097830246700696131421203585345552355517107348136118088063430342567884548064082370938985761783159600684598505089408380729100158680229541217409150813367231379860258544224394271603184812545155255078042004549889766370250417184567730346495e-228",
    "1.29060021267906052446894906696694474905899182727397516755159648838318095328107675985700844515715232877549607243488032481298450423956056883623961228080030852437424891212523177379679502859937389521424902231727626410904730454883178973847358225571047753218586366595593912811756911562825484841615828598494609761203924266854976566854863595115993972932157919557028283242023750088013964106885669878417119026669573411705550485797966872730122582110923213231222e-229",
    "1.93969292058070525916122102303310150363091977515861627340083536599354873204628327617607944977312817641166835073765137005423897139732737438629182851261359840726150964021508078433559552577496306295171652095524969477378736754987798548797035488298253626779105506959825115166588287554591871432396349244886575576863209651275956702544924001847699562565171754167531691621981052447632863679461011591716244408298289193479718472502687651564394321362805377979019e-231",
    "2.88964149600042351150738715199869875182719439361024915251522410430741318676963477071765407518385055764958089168801990002281625426887030169108346365846293183917033571895453300859342175229904693573283506103112180637661797480318742236531095238547176142547859670663417857403575078520276355294109240433292180311271237446686628701120392105942032725465557991934539439528342033405067087537331789858777882578712420020872399423326256008337006711505636010570178e-233",
    "4.26719019017794355796729661138877612981163609185532606812618037263379261122128524122407093573580505825776059399141795285392195752682540547303786221485478578800812414123169879749897801910638618613297961185389176545072374183641284582928415534127085625609470712972992895575427119941133477159588893207198189316443950967474559504711857645107569788281150212071742081627143864265016076929012773953025901267133347354208579255145762704392236329514056779453004e-235",
    "6.24660779199629528017329046156742350687445030946518962793709367153625256866749859584885025928217905449343812228295379274937806916952541061172866377528561752811326789434299301688236307086468148331377911389633403346242074228056159628666771608633601567115446775213133982745017846345690949281148315893521165686106498390297293184994163901376786323911043799173935267063490963413722152804672859174018817484697429389903837640748997338319183806316208936154408e-237",
    "9.06499725797619824994962087345076232365852512613385029649655800699471371061525972330653117406182079888750621610402657358769052955805269257617253218714903097902573052394106467502989865139644995320757356112324513277237329513249689864252860936941658444097850668661520403048659763467535256119490171848895993597286244696998066051461666218066075297595600622126142654427738449183128849962844145172956942319605139613392993423406572822692672284534122329921947e-239",
    "1.30415483403220139150123877541245586317744415416114385501844492395549184217957367408611087608273168240137429130984787605863978825849768114877464109499268067722725588295066354489038811615131089205265271976244636702293977854870966573634299644459837089937110820285176320566548748930432103033141179476029685902888364533283959139659415833336780586182081542115473806730857162484638173940776113176131587925672200093243984428723575946612244233831366476825213e-240",
    "1.86013883778815149874202288811984782003988452537109728598391060648062283982028374765268818710222034374334347404894852527703898129321226611752586622885903990287786179902904008541616403964308897730381807598404489755069666527458625473084006972194472635676208462668498243125341578332415358893089415913751207673509972389954399198097762458783652373915094082220865296272902796889793485559303978783197288099736773481478648056671287364272593340239166948697883e-242",
    "2.63046681484278088311745610796630050800677592388712973215197985463617879120834904744736082064765629514598230081273315605987110261935732979845539692621075778746056171035240595375376857558902225043792611451494590975839295913216935952857931192274220837551552588175429495053057551164137653241828471443032374294941773549341453447598965125502484272705130975390098580634027243781684727783054160223805135478325375508027869875209495932271097206472602418418492e-244",
    "3.68814461488388249757588166020522050089618140543898423342533659200892334007310118351318126589527960531282833678874159181478385597740024096312649794677737152686130596221139256437852656554069267586841453114614511730868035005498568829904323077840791076658959085946938535210802485035896862387100472567468151924388134057255742467432008558730488669814704972507184290475413753591279275266983677830106969646864054170760738001934365820991930071031981450720719e-246",
    "5.12727891120408529292493852925736834256878472897707245682890429569303921790148472588557648155591519823952400566420491950723408375137123279826639316869095560977655087047631826857730378718087650048231226569122125104077535523194380544236877734207517143175852319973558134249634901875035546488205064013980422171103962231601495206320901173660890307578770206422566730504877491903973111395623555594608455484320808497145445513299956363994774173658716376794841e-248",
    "7.06782720744420194242215104360743043561889299832397384613477982192242455762576617757046349938571026806303553369446102342002457387419457019657044612422166290079491162439669177240280079697223277666986331456570579139291979692786855378304139758965618253338732572346968065136345344374870499734745921596323395786685453871453138692169355889854925748927008811157707469540744779571102077279744727819939292045203798996442625326793685797429954718623916821659359e-250",
    "9.66097224564092203327204542525397229561477600044973153685306925689762343996320400587512325590779835110311514763731267762838507937154681047121699912967572675048151186564649315027033187766947619976564294041786961557746790307358230171428573939036888827963585443943086489895785524921190649826721548095668223691687553753904363834467459034840764713672379037631342343022140280150398187018438726490939502557524209179049964315287886357020932367544297750587853e-252",
    "1.30950597602180324054759596414572146975294114812832991263016521739988488582860077612761421371188725538271156630106475167303522901285908185355899789102984586780616549272416368363264851921900355779319254390699769335859410344503730160229001566007551124960147801014621481539888498694285978058984725607454704393931995982978863992386011113128442107852123194418249773657990555382904589789392673639296675789303124247003131296658280297172854281812706208088628e-253",
    "1.76019808364029221189272312907633761128053035190922624264497777467458331759606794399290069934992964451459661713571493604951504663684271540657640987092948621437543386647474382927290457255272842822330446356223303432311655019732345889609655923996208634732180178661976450529215164898070522991989859298625640733387614998234334267154903640942953099689501788315997121513748352005575461271225341630522267718619935992083080480896839244890345034813633992345508e-255",
    "2.34638105830608869953657400106617930752906256383728707032556187704200280907911253337700198694235713432602974144748364800687504786713084241089701704159802999031082610018585119475231595961544889949420522665855777184900997116387796923136306682426147871723728358064768291887515310823849165400064407298728681701182918643947755174738789244200727179239315202271187212468023623365951532482767088038545582175279988545134870277694340150333199760650249846916121e-257",
    "3.10194349113250613791032573269855979284186590470255474768427210738480332962615577128361618911755042298659664697468051230463464564498367767262761788354675200006841973922225475783103860909507868009821934729986631788177315418462433176061773150772752542904658514298596428294174427440649989111088464763729198438607860985672644041902175373399887470847500524663376734982417867086331949233154695568832550292276240604352831834856929009718662555813225614543598e-259",
    "4.06708098344810290775354980783435325619310240106424700851281961242508729575274048911970262190812420198716427944258977851101910218479740411719004424866466260270029047403202548127646853576229515982151471414633580523593696670580140888477550171710995586093257499879179566608175821315563530577008401567764368673994616892500303859404197075143130719664719806652316502237165741498546123845180085884126609330118854009138179819479684511369153831320293669916710e-261",
    "5.28884073878452124863793580140232902546195886697576662188464667361919747668243492610191054589402191854692018144207732186062207624021328123668676714256204054781832387721382454127107840833821676749434975639699976314177334623131837400705541752181318466856198253446818052689640602038826169347081436622452478512553646716716591009890242775460175775376719938157021513143634506485919976675389952451468285181215801005333280463175849190961218311726038116039663e-263",
    "6.82153152029655043643316573498584779856061330910403676752047738846343335895691661071347167050983906745633602046392355610475775807198935588844289373708883580116347389209839198326902175836269146594401984658774860944439014139609411807484055510137316720070061252509128326461699057485083472785613200180321500910073799090474382333248738132067534346657910314984155392876239571820714836190575944047004002868290971427808026177918090714697810803461366164801681e-265",
    "8.72693807483747079737322654721653427785986219601235689234173469688359815004438064890136146572268806761428385923061841898654301635152272106213971372615840835182964164296190368971759969343673926838324841958010112153662383048033554930943126585399881028146279597360420297299473454824358247855403063116168405792287653397807862017392567616559292073691227980077591336037035459573222727711994723804259240817841127317766204923470700583329097079436053681752407e-267",
    "1.10742735387021785714962020146848642707682536191508293660876907224903904526275781985862093730973877934199910021784349134503904973797105899487017343662625662028771214268188889211853935697992202482357161920720598772456378882079932102727596177887828027520892178794208805023879288817377217364102747926837516814388706897326338592684977933369332019506459312424511895117240854834388320106788636300154276405210831123003857226811741288486457070720960868580789e-268",
    "1.39398007660228199551712911319781324337304687250038386781407752684365896864410286978463324213448397702799679484831725772530277359183153631791400984612433774295039837978748534491808357769787795047129737250581537822491555560660972229757070346816823020381246525733382249563778278847535116420756555938040299011356030248028251025570627065291069921814634192149618871315070887914193637661291201626438555099052662438520832192836984660650592542446132854922015e-270",
    "1.74060549691602371348999363591890912875259586946275812510562073773369192912000426239450848717989806710647395090537154220635815870522549064567239919500684546728919846423399808408181333670901715058213086436974321426910196225461022131810483058080478210380497418255040413591885774661733306119313004880186444232399068089337635112688154394188693696739514406252377681930330918487453169233774056348022201415366093532993165933074997657562606070242521282614713e-272",
    "2.15606064648070068373140132480384874921886610795997932905225925835173570542556245944278810741851862100399202267590236453566670808982983553837896641345085838217165066647429077061933772599003099695154908322044952472059627894313851585606796828069169536666237392442484113653504106358599001323398630322418469018200051055470255598858633851816570650136529125631779043537615509537356102105557062090001889015609039653998464401427131137763102883065402691883775e-274",
    "2.64943144308726658070040220582635669854369369280986589118539862826103809722945911875338344299573525332166670928328200317897310871538904805600866378975684776581534335869878087311985038236897323174516987772981144056949200252650665316414142598268768428551607564717424178723521945959019087580823484282845038473785431793568058738468719388848485681837337432668647516920921567125164894583389366251292366347862579647187662390948707110239156033357513408809401e-276",
    "3.22990408520153653423581014237783026436855619475442156390854828058128411498853643180270245620708513347835547695336798818249788065333787161560037701801448223179728646519833105772906846066019171019266405350519119243334739900736230051266285182724211911710298306225565330135255312554190286962906626043702995097531810888686587955967084462733406181720618548355486164010387046188847029415421816716971494642839131399500710016954097368883458056454049182220806e-278",
    "3.90648183127256226844324225317144842452801724211097975939547642575121296534994742740304583657838131289165498938427336275149562134621855443482723978720864107503987435650631937031267685960969068385379861939083588033712612494448651272028006311329056686143841492046164511138012546844926942225212775712139377858911919732750042821095139476239108104405474530486988377487254749972876679610981253368994789964671192349394754198757406479385389213823367386925572e-280",
    "4.68764955294985270884721666885867299471493932649971832967791767399129717046266837839486831737149264774377046932544511073247752386861475603347156488102749709687776869218689353698500508622965872647646640319671397759215676846574095161271837417829065760598331519676302497195156086244257071753574815898234257458239208234298251345720593934140397661725789133005235354224551832712458594471237926079815612691325960300752353206484128781882588344585630026273200e-282",
    "5.58099194708452417145945939556537761268467272531710550504579025216379419920834516975636754799043326552842102578313216387797708934590728033811218805862310325178296540448610361380096688550092353034825194703794303310623573366113713223450799282413569863995586331514179901119085064482105796550878438295468202234867976156926338710237119422364714601803235121338895783226001592815821256956654963591076123508159151088407769106482138756125462461483578345573570e-284",
    "6.59277509735969406655345026489703164105784086193007348155365368920107059455782425954848490140186363133047797271987651790765118011265897245311652950215412208597983232045950034899585787599220615272739388865000619643578744579549937419354302067727542193654473525296667082066209883611732510622717374295481378380903377282927402765014300906907610686124335443491349338781132214618073578009322403018618542801391102428423385556586969928313063731617617609010705e-286",
    "7.72750497374159359350925049917499880563263143990148382432131879398807517078498004886922576782939596668255412637789961495748537871494479565392696398077421513296657793533561241492482152175094336245354563906935626118561458056488458059624669394837366356171751610651891848715435880833386004150412722948720816434196164474752703645828253834596786717269976172337354168058912484801985252012913374868255335411036001030223280399083350865657868153870469553768872e-288",
    "8.98748018001228401982648149311212447541398756408699773752130883604271766759806428658549424316303388490520657359588653139672505048787401404043927652766241413821042592380505575571908490234030140523547950007565111985341050191943897352404941074943263536796755717142432981044222422169975403457088794540765455014797462004972583461405694287119284650758038516187340976052829678836026928609856014372005181523218917155977760961895610599030192655959485513999600e-290",
    "1.03723595070952730762561444718634953944808455345712116925846312649810705650871084141522733304187721703086055373351876383136861302979078851060021873181533965858742020554785404729059201504182523106648632446526731136551694906551354526590417425195536890165627662173579434611742046076114026607464630369782778647085569989045090611897387054263646634476215434177861733358707539081376413237156545666699630907236786523447913522530945991594557839681516873163954e-291",
    "1.18787673114856618801091367796718815058924370265044978018970304276818367094207686107506754182097851717079181940618232640845877983447172874196029637612572798449957612581889146167441463955998954145690455291028324637312721870612095884001581954998856538039261375383799299973886412387683432885443882271408573531616985708636484715616957375811991928768887835136234857986678916696081091864663281944315111189143019106046421476965518502324982169003731216870520e-293",
    "1.34999611160233099884690675155000688011166647066142243160888117523105436426289175175682049683245527510090515520972185129683609650532063928206042524098019820818271848798094357107473105525667253188067685703441724081351719023547357683734824842095503839058021566039403926446834961015837936517265824838487379112308941060394817873430617257739745450797923063195868345540187822477095480929830126537037084904286479011696195805493836326008585149793699380994435e-295",
    "1.52255858679744433651388320234006286437423468369145479834871858175087716107859831289714363664345432052217098740590216402067773136940783758880911272989902700663856240140781364034640617499647820733423140413033154089745070356797388785151437666586521919672033282633098626605614715036393742549883534135135052162321258822607474443799273336576073628492712198060109038373499859998242453083232597723507849070380409951421279319494002992326309296154076093739141e-297",
    "1.70415377996963543315348082032896241855572126996097123514925511651320709189681441510615434012471638215858549239628079224243872298862631335573173930625829490590443876349535633081544660798782457481301582447457553993469517042346961000780422914242200385518149055435597146698672417935411725983989780553528458060905714026819207833938368091385600239424099990215172041528491301325079364048138621059454163879489364015753297704306957531234752417778481774757926e-299",
    "1.89299577274481898770568092883134734132389409997020880266066384687795084889695590870724244118057869615607534347018326670763984036575792191230411842634561338992698676384103809585547736665673047479570316552895998156563771722139251702128653748750724635100166994441935954980486859150402455170411530920029013246676720091466371367856272947596037660998368603544635771193989547585650836009666226704672707130359339452131497713156182307724447037939746839814180e-301",
    "2.08693689158863593207281660783406854564958193762212270102216692683226436295244289698047451991486545861841782149746613089515320402530296525690192754672347164420231369485767297556858178706236831888817019306762623006463978231404042338579893980683902929027073928571966910707021244016195000538028566281343164780946334566421873742844988609160293754573527219265215128051250193081979016635898705819415609618464458463777887142760944373764704853636639201859308e-303",
    "2.28349684769004394753930042630364357267973750218775588141717318993462367411942201990350825422606927430481570952478270125454925520191061642488124885057430426872414440734564254283312605599092989741889462793153870047060634563774339946340215563963566055475358798125862028731139618544184504044840079360282091877800264252653085625846486983068249605407583665696549502729396841353703442654034231216630735054718705380661944285286720275230892682350505991900084e-305",
    "2.47990739360146577732391414501379693546001868986738938792376082027404043095996281187022693729988689280877299116278084647775512221034142432285384424082916144853776721033294868082798992305936564339975586025797315654361200564563857708253628854475739027290104114595593327165897102511259829850473361298297288786602945393956274482625643062372472908523009330698263286986928388541362838925677619723110334392567402534347400777355347988405567869924550883578363e-307",
    "2.67317184783702130507043852696031135476198219612873272201091122010001264321041512692418337780917935095829711334971731922491016394124326987664113014371737254988432173424310998663439161829615858755457213897252331432967433488257807035928372016917094125987793082649403293755378086526393850603716612068014819359282021588231470469293666568527923545298197447307400009364430702455402546221667033206662954192704185140729559614755472679714780222080270900789879e-309",
    "2.86013799645716190168091863063738949158058209739879333661945203257501108051302817650421512787589150141286901284547521839806470041314864107348939940498207265578070522247055799017374048520670952399449163996851577580168947755723289268413333699293183644188606950353395556672371236063057582477352732231450176054641478941409344313388981791470781000983941216122143918440569656654557759600428924795706176999022280687874693424921430802701505664844738268469638e-311",
    "3.03758206317716364546868515587056107877417828811261002247637269458264695189763582622965695375244439591000143699802112477649605341674356563814340822011480841585312434224864749082565380224562272841270718363437842838901152898085165394692045704102143339902937422321643536502485082919743285141828204737704184130119137617122253513991554906005825581252362620717472350249369511568310063694848181447064648227858756270315865578829646031063009977897067165997203e-313",
    "3.20230070362300871002478121352364120879460825032811849091805929952809226683255053184735801545711596553906884897764418366351645971683791376251912557442170605908697140269859587515794883966642360654055064158359061876770818084713750519310715091086156661221097207924218348084503501521476494102422197092354379972795067386774220243907167050436134238578415368438612358007303910564649726652008668154216525423370640777690398776541121078377476508780763739463565e-315",
    "3.35120737955330484857481689139632423355689336141420079115417077988246581755536868459763470986525366567887108772835478623769685018180045887400420815935054916959650661378408964221596108555970605498153875382394270356120147653804466139293791534658728241916600708625054670242795723128092219258215470263033576907597261652497644402550735527064831248665899719505923187477657228954872467398517123069956515595625744514163785123571951942801411980357294494039874e-317",
    "3.48142905275008139039671328011688112041193610473145489610803280181287598888390113760348829264107660403142190780850235002963352589592318250730645297280859006128098869492394944257234672674815913604271999502310114201301238976087205029466929850026162303642453308549553084661424782596739312311857747521679727609907159711729681697584667864084455243054196346007688970610437540048604939409060238778653045761607045423880447446654619489332521354627393753317579e-319",
    "3.59039894226250117369214329442841761650866642103813956283213333708069975420390303716095624532843374411027530284075439478373785641375165320111793483982700896632641917313998980692380246305600793212901423159845481818889688150270644842925499634334427897798468463104078365408450623705316788916468535644199871412572415776300775917950617949097801572979438898294089446368956401613691977129901126902864856647233968643773944132151551364904314124829903560611002e-321",
    "3.67594113457170907563791762588277242000481623350511443639416254064453926046761624089113727945168442676436244309153821041262594100059940735723900063464517559093784344490085127933548681826762832540512902402890268189618937135891484170853776041942127523528344158645120184620105613888152478826196946633497235606628287652320228228499230501189176216989977450383030549512183060090437256598930923839516939896551774398701081962686655001283251793907072016492092e-323",
    "3.73634312895368985532471569247428648635493303044749651852565626077670526806896450620534452164023392238803069628173707634065306541281171118667069090069577439719378607308831621954087865526862058416689547009330883242760264403466120473265584298734670613803438823156257602031926599260385806139538531706587081550357465520304732333372286341509575451104314548390963282495776030303968145761121841449498810993064906660172099857943397852216730475727569041257214e-325",
    "3.77041292700499374979578653826831354721291646202347528350550634662566575571719590126723910407263523498149967109408072114770972471671465012758522651655129619538293503304128501953992336297862014537945097585864746352723231742258253478315914582791133691935905528819261162498831965353197958171677049051439722161978569685839348205551054161116528944483499835095191630104969225865894274097321560031928355032641105773998322425344075393669682795627803211573901e-327",
    "3.77751800598807507744726760229202073722118008520725072949140326676325596993744162530226664466965985174786451851435931245003940848034200097382298896226614404088946965146881623704282279682133659084314766416887665385227976848706166651437089854899580660387088239752287360131127309434711230615118519892398574129344257085432106949438719131869346640642087257857334813827270253382922845209539559083547015230197498699052725726966265880509247647784081459464093e-329",
    "3.75760440536554763900228924780132709014467895109137672760278281069910034333804298805033476058419107959303925430080621301499506373389221033642108292545675887729349494489804364433930364180740793908135341816420056437241819171492287302555230559149735424477687571311883382144197458895605572311196545457947097734946004925829337709032335359129540570234479017844195072783459529391952327632660452121961043014680473920056698266482665063445548800983422620039297e-331",
    "3.71119514806209875063223014318544053900964237801682083520832845525318675420457777450303846771430673133425343275131480828057322339234372307189870801868788577425247683730791140107457647125864003918662769788360743219547248978051519600475107433658431835428029775129540979855856734601355436255476746438349712410020639885826861641148529686704182023835251890322487520514295923659778366883124333429809462149600152371348805656490712605503059771928364102634118e-333",
    "3.63936824889451334976374193143692910048011864099000662578093091981854009579250073816219225269817849152361096409171805929907302844944806781787505006439196188462861855383668755527301731080966079679420428647878671897153872042056369883612618476051608163130655412714363938426496694206355412850851337946335601180878505097494900222832799289711014242504080694679149626881645899610948003921166208347961308465871301768505907969953718914556600934678287560283888e-335",
    "3.54371556636122607457289134845606910851278692907684281509648500310604628836346104810126058496860767311415864095162456099423029291664601478240395876895035350886497201258402670054790927176431024066290147505042122852350245358419169930583380213569254842104231375447136323991955025576589900953555214926948837651127307794541867333808019141050106765239379376913617227230323054085688080882342735103433493187936578620444758485781617192387495470616985013819279e-337",
    "3.42628466766318519154587962940857352162312200575361105744043077286574673906270838478605735949006847421565666301181489800595157359237374749402389899010735502405101676531673322375664187443288496203682358828507034473332365115893388481794748420568922741527626614161540340693150270018669835191805256589073509779436180623624466349201614956814225112129579267982611831033465780615429005455413123835725130750597775043586186316375089998418596677302415944175105e-339",
    "3.28950664525386657334687337088163752286362018488854412623925527210849924723450361025646908832524322355555328319731647888861718979796175094461855624216004730719211764949739943578346155103822667728896731664452974505851340478767824222200311479654575072396309724606364566570046810863922647335877478903814614222761994297483404585741035335754557190487743455647265503837642784587092675947373617074540739374544411208325122210533608602340730773755692414260213e-341",
    "3.13611340294184958098483404316622600913291282481670125286660116651809106546950258885921155075646800886112971036731635140949204491138551789534442936519433272980294601126399896471510803252702778043912238473514353325586770900010659799066053359737362621043238953624141557372280569680759306497707950541871956400125707130563589657377973352808101896806286384823881254937080728801858211489983217147077988034199525995058912062267742887921220834326276148704241e-343",
    "2.96904829178001853174466306876067723139277681352033168802204501160867432920157686723523622542760391414186206678968265921736127269724489715181511328653230963873206696285944792366140732558546117185143125713942175672426671778441057266501705321025392589168216455331829764154936853809872660083970999064704102144812122566358479295795688000423419548054069342117287512262528551785638631218346639575983594059279348095929530441220827781785704664123747398964507e-345",
    "2.79137410805885990098569184927273759609981708452621925513614103068138275759478456627949152610681325713979188468788730661421876289868338521517396500103471196126202854579176418148592424535712791680583279212620506948299963169080682978333645406818874007386544598937008854312887533517024253484395651660350385646888512100600574108459851486599260192732243800891376366630759255429380094208387916422325745154700624437480839733850867701289670652259540510683901e-347",
    "2.60618237143362966365261372194246420590530761146938554104439678260582564355283304223978169648092314396706373886692263120772586206596443575970117188847789002631470016094001908464219776394554843894829235974915475006892144633253444818573007430408178627762274103792555355369839701966093681097664687083394001567570933920551390743344230980038497891427380130421330577549391208629106410058620608637224292935294013659293308680415596091314001589381583127516458e-349",
    "2.41650749950100594992194944605892993037249557121500293078868831434332077756703827792839953667536592205894385858780574866702758118443383077276285471289795516110737466936543227778745904837757274214772996701604128372818133184487359722194545575458642367140303766374234228000559132496874744198945577455854727997074341972920571398786944404202725941425319555871222007865606928176314580840647519374837075431264054546936963793984243238420091478457234628709990e-351",
    "2.22524901778930714875330745860038890841508338783058771767183356896324279005791476334001825651596456129797720185322083733932460378792792876344632519809507105250663308327656711300170659713106635687804853901313812111310409100095481639250289767217144363881197240370117094276442599468152680106413233349076215831922529906584697653279813395671906006234688920596161443078326206209499318419830392199973834079138249193860710195148267438668903067020208433252381e-353",
    "2.03510433254354084192708680886630930737989320257961058938471000742764129303251189349124180077400002726020035257485940686972413734674525641987117819445378028987041868960327552563633393126346219220407883411863687633453533597113240185204251722190867282945989100910013923344945630383785325466603305752100268389572126774579198759266831329092412572670767062573275912265016853464932952872851737832068612561855156478864536533926021442598758845960661905902245e-355",
    "1.84851389512890492894072999101500509689648066044673723618280328295269376523223337832455029513975454178071167390982512590993655230418777706242893692391026940358820493562381813256260058933410372522251358386570781240254671641729985521414733641550957930877371936027185863497768092986721637111644551504374187557070746617652776309102128784371525943168161461824257316758077169739172300440925038221165764456212343572268735459280652591074850618150208073064156e-357",
    "1.66761985051331492916597438721186279698323036813560106752923166393549894317376205829621733466138175955358207946165750528430447867217091316539535939636491844232336911162109928750294250628503626988509312685852961590934266994700692271523511930122807273118382074359667626817572481427994894064217066923813571243465943683544205378464103947897378532789695413273290426224225137304609448799620655385564799717682464329803664648234192193473610729937443645895673e-359",
    "1.49423853544949190325667439332981650905919506815471516030872686707648267017963935908373290545797816754993676701952126505113331925479119911229514307915393305262236492260503347594646538780358363313829865331606881188867683611248450607282618629856666023711215371698050564528072114865857373975587903931326174565447324113427677107178517798611131870237017013593362527039052216773575868805269639209059329882421430396357345269631571152002422589997149326314870e-361",
    "1.32984651688277855222064222048710741718865223986365972117057120642856206250054718353488284912806240894759878357023348176852639517603840414985279421307661064545264352065731412222162803709394519564592225501649462202809875933401137029548709196741856049980396247436208905238640966306336912861081762358245633224411259992595196998360021159928904205874742217371294458124291967643855160167143357684636553341142226848008862183036472121394722994143237478157818e-363",
    "1.17557927233553405425263781887000141694032135310773426666942381951739630598042249416996070374812264065539088858050183620972032820151027105670904075828019970346028138685128079034482948514672835137784031837362842070785625509353286563013818627098752110721647236771861268885101052508720982538991385442479916533193127429359350641980881784346810946076742721991245070567116753341943410190761901497719382031918192277787446548594110725082558106295405581826992e-365",
    "1.03224113680697894508461744482325035649632349377895162716407418230860571799800340384553691150565442285181819609314186593192896104722683467435541775856135268665217136222328106396903459136982988803504451798668380120415858960275720425825877766683954579488139596517191912844739100140411169211359110972809776100028643177684034261717141676152721149044995385517217259660110865885196661216503003894297639873848132193583412250668692522452679439723231840880447e-367",
    "9.00324790226493948574340330440580644120398232693412514542132352692635714967633558941281323287497012283790267763583789523779592407981239059268464692473007534798309953339166580502299738391207866607169279327878237268371984171476962055530888637981474414166740722500154344197994457236450895838124722811076564250448649360382966650544027324606119776522056468341655629095923940051585059309417476559557813914726195890425303725448615346844804714006682514976328e-370",
    "7.80038340865268086264614567346112976465776578223402526535880780241631422048093665880183967006747919447484577117574763016100178414321404174178356894912528727044245408151501927142445104731109081406952195919781965992213409791545365634036005127810343335848085589002474682287714565337186031129243103914315123400950382027581134594779810831020314321204576997711546669155311534727724125493395317849418792503288223599218096371274711708615961264702997269161404e-372",
    "6.71337969375938161922441722820510661833647585602353007820169297496037839504686629888473547023757235100947505037308517551115563174050154965764544721380053351860546073017783292832825917720351698867506883236529985744137746859617202165846220898104434406403036237682819403699857896094457178688050414531505969399213534216706294969925437728016757456953438174747339155091264475719436360598704779590584291797963890318680129941672929550516327949124312742360228e-374",
    "5.73964123652137245848501174613436095297240709784064963189202860604096962743789270429206067254644722228958010559854629503680272855878111079492204502455404043162658716526000602575150473631378118813689851205403024017375283756076788762867225834509055382379217677255581997793583724089531497759525960365623081534143213330870488292009581635814054606870866728607054010238964075952276336041896892817227074038850589102695321065925910962399640419620888343569213e-376",
    "4.87479379017950114433008526027850325875002109117541820054059175515979426772336494378546844886691965170467022026267280150768700233024667125901357080872762625489385216360225441551401290155529895139450257859429803081916794300327826229497163363649331629914925988720596884475383132358474555595806059740549445780938612608283561512298393091260717864071498211845866127925511727068082319469091052887446735035590253000065997556647155409009875904419502785928015e-378",
    "4.11306280123395381754183691751253365532727278251246881234850567185414827816453957334926451266416743690947915446249486408257809430237866186447530076286283505860440670926120050220090099532225279182597699643400238532880699494002245093419800892963864023307554515357202556668947840245039218426591418470886143624197545807857776531508759614156651761855016589658780723940575323590357884063566031806043164248091864974797816886271157265998272654995689741158554e-380",
    "3.44763737330319690873046209496868521362940037622966130557673994643577094419299345715191693423261403534374854968678656279634117425008668378938299233735637252668840028410115735161121587169187383438449821202701756939001403438001170542413953485923479440409077127210163883262656978998769670698668933925875218934491338908239790068024522717420488753249768398139197106862910631984978027957601133641425241889103020526222142690729917048955995794121917240446317e-382",
    "2.87100838415335159394450032555226354971804070407885186295083369241072096083118161580544296375656240391357458586299611776964094876097176159722779275426977163966417387309710431107444996611842326380133919583551673716430756128798237055293506102941644139263488147606672477424593884910416756538525202245629804974181287279275667499387686386405516587824510857436201434148770262335520116100855214663309182646592824997624867370973225688149030684081448837195079e-384",
    "2.37527234841706990273405316723517965238774812799164637302095477068357566631352175851683559122438580657562247912202910305507186976443809393085057385802195599031220010715877081655141545344064994983636589341540356224377120549790837070777142568361114227181136279794594300868328002391631478740053221924093460063513275327724521489733838869488619579258222212744399366958028259172009992779704612159163724955757731828565275297109510793948997848162625506918647e-386",
    "1.95239552250941683002920058174965281033157417862167052778274897698429635623386430190390689457080412850138424650655822928105216174777734254832938797908387133055801496141391801736819210059557827845355585562080433908071793468756222859207150750220742675164970286312437902439234242936281087980950670483217076786701851615689985041545279049522950670151640004460669894408134530275218440615615215330510188519089299276609911831495040034217629191322417152298807e-388",
    "1.59443542404985782636562827423233514685850143372881576296155411687158525542225304058219106974578910603088837104673774628539393704964117661061091274520604732036574177454497979573834492830702777879534227044912482592330617191457289041099373634324413502439825036812458035147324500681636890573470726993343364340915035533752698611355818045010805410851179260115768521109877397965781690790654210822120058606235411581670929772597237429374691370781074334230171e-390",
    "1.29371927771119945929718075348060718998425281161707124886540750549697954360327190430659058641177993984101622822516265003994346928189982280637619590157144844202371001184447884068170285860096081413608120975961823231803096642779538591704833875341433950363641092317747194627203809494699514271130610423270977891511068503180535016040878663527655577036381690514710824738175724882066325598290604614086783595867827720018712238276258276316648259340698042804756e-392",
    "1.04298083489938140913665611461131402533055545344214510672856304894655248568160177683237134170568833873531503499330133459014728729721915704143063950465158070463378368371050489154108881192159359119985604056025646727803203995566967485511302367109933972835215302666226948185057415386996617181839872586490104379753384265385521628707099981088129537065136362971288713563658484313151872283495175047208593046497341334421387742207410111302264642303843018016440e-394",
    "8.35458515331439675373872101491663034474513942194177092316135889643758959971796252357959208777519339223619255809662534680931451529203248765625588859939555581532276520560244188788752535735284396062191895131230246189135010119434213819349084855511427435521382385986695172771931857568436386593907745427301260844897654019487368676302449559101246870615104954904465127004804243239508831843281320380997070492042001252109750419167383120099960061599991837941185e-397",
    "6.64958885977629677884018742110786160230515171735036249115324127045667859763776736531493664543175812871006881919659296214139923995083330233866115585617176731828336617897501908951220149431874370507595172217619212400124555441223166349740452911757031591075189128209581992063647845234290891609242689595369850786560706679615863115484991038517369970200201458681516900457491325725131220257377793004679844947617602163143209902289521233972063155992921652822527e-399",
    "5.25890154392869945602160086814607136872760071295457953211989066081217525468527762765660102342068265481946683549324366256247086110932905513713214351984047919176954291681491868719495760445039863756604776347258063422396611302360330739201690487986918965075119243159509249793129534029300108422436363721990986064948448595356923033760543833913496448782968296558763840917142240572729598380752268611830176207699975498571945125574386326099518931247184064466919e-401",
    "4.13270655498652500658176747851008048037515765625424809478958107223926091703578975185270751213699741839134289725704986305020307852853584968356471140586403438090208894744670066243326010303309781107424813309047903469644280189763900395835370942576044777492508621298126906022259433546728108723405975293187069268746511772196049147995011656622853468240018600750925019161559335069038165258753955102825697299658277578580231315558119034568550807498638596190780e-403",
    "3.22717311679156351956085646027144849462422505131780158543200645508170634942106896497613930181079688051041055340847364665268274011387798596582924286666535507014874653290284747678469767312639657484757284837783991672144827278304085193670327396436132272980984528837867280029030582607117254584563296194840327604441914728158550702759798091830797183770393568122672938563528985837426731067570427645614730653244716109150473426108580056782754049418257124947522e-405",
    "2.50418809555466153416620158156686250405465981682580327548779906994535345466898826093532797278539745962682104983374812662131933070669947440350526053394908497361374501966406617084419422387561463435596339112036112536944950760023104504218240943856353112325848260962670695761754913517421641697004968652235267998365790442383999984478971125734432623977098690260658399657309014202882620479699598067020392689509033643772636369429644150021315040504472320915336e-407",
    "1.93097827189162001002261871433986498195206367477610993803163536810116587254678212028103425649532014806204825416225441424895111303312646528122685171661705146408985145426171855203789398300447970674475478051577327434229297815049202989521396903896783810062648916781654144677604085327397454589680778198308306173175633869890099327045422499891350974111355360062826331636644355835669544288903733956806035496854167633010533986504651906467837659755227114424756e-409",
    "1.47966122963898223364447862023411651125144492092984618741169004749880226333895785371894714539294571219505047691256677145461335569961626804372464970363461829729803516648648487124841477473791302644114177712301361986629890497471941576736940936153643208665520835468134423030122955611014925459937119949936691305946550049548066356701014854753795056955537961497196444378012095002331505684481791947421147350049610586715383645358474940906204214028987863215240e-411",
    "1.12675715254662618264639262298764960091093354380215270851454859777065853310017728029229871646077327979574610418956096877102494170035112842962547105799112992335398879169949001632467594482359631650179652855891098481689741742754894995307988593147685091645511471262450146599742053810401112390986372828889419219045374198385674108818405131525600995983239215190017870319490979000416009766330051770365122372818942384006885767070153756629296925690404586724753e-413",
    "8.52687846759131638607620671809311972151168663245632892827553519103508043259269226056760319739965636501654803346003046568042652350129935378229254477908243275534543994448937446370019934115381358661701422975087934989581082999122059866837911267038884776414491435478947730485701591711003872014286275964719634933250790583336902084470558193935416132129262864587076886937550156552760491770723114796590904437626515538001930440735334130771266830110529067374751e-416",
    "6.41283530741500395603413229261660577513358991897997079494827581065517895987542775832932115153182647198011902480724149745442507947839620266358897173163716273057012235370605390016278892628154660055783090978281834036399029761003047532192476175159770259373427165121521161518168897790724788435841657796143665021464370550551336943782324112195273644286834865569870066392342829587901922335622836274465034643747211890369038986739115675586191072032303986161326e-418",
    "4.79312608525832278954683573215198889189096647561517634747543326313207264255940358892789018260666439127452921291831254647250261823016210835315042642594464174222720976410211763375961381939163448194255002182213984523801888059410024219110980373680107976077124528468900152525031443829622530912246673026793510330488142885004097594362103307589851525405363217708788355049343910182128286738281694200195823797674669777269419251616293700255999774766178042947063e-420",
    "3.56044932325476546472645546623407094987531179326056393138630854940619750777453788766902054613526194332832209269438235239935596975003562182984163040413084651382630102696673701434646260635897342496606540029138532325611715872006057061024863235706126345640636010474606808923778674287175460942166065331046868284317181506401534063899116924950355788104072113238694429103029284241150274529668811765444160528339070551957021781089436606392415485871116128778426e-422",
    "2.62855055493231880382203065382417261698232641594715639801844549481119879799789854064510310315141716426211953694623210541844555372428123225596496948157602766114386828828979693711093174023584334850503761223077955838743932564828107568933161405762955001718474919332361647269926697860325836604936738950349152722831623954239353152829968984404837849383239521162341701773732863866786058017187081215076281177981947943390418998389579493801688703816453232497164e-424",
    "1.92868702446512987839126828017006046651376537680159957035844701810027003666469466964830813767252632114980749492412197098890689925373008097735046610956806888508714389661321043417472306924462249657964815251831719799938886104269356558401105230527048099077641707563710324613378240072569893850416074755563433057755728280420803711973685936206752950319353927603093877262453581805209296160124794549488014093428749675664813725112509287293954225916088483178627e-426",
    "1.40653116207786162412286774608440633563614537688296801936588984413486541241006673756409490234191472251029826463651662336984900366868517696269167146422879178825469983102381229394933968564059013354172974248217424284887449938361292873721191996407179767033289337001259699033433826444364182180569786275903595156661749034649701861121218791981403772071185203356297457828557302008132861131781277917608072013367368133083099156620825945272992624978605416157929e-428",
    "1.01950030030648685351758079710659960531784751346556043388064498403923180186233075188085966537111198926055288305298121136803598911907578361281305065755743217489867222542170740470257633519431595766401681785205822211202839100704762613682230015603049342422599581599130316560819924954418127892372879858776343082663249819610992254067180573936885891809118947762579385129534348139054257657924487362503847405799159016149511118983015526904712125640287949900976e-430",
    "7.34486690127634266567219602129375476880716070328810617292014499861261593052602313572956374636647714555204997778644296727290876261383441675946871149802250060923095670036808854247374956005642427387056154607632960411724939827380525035485407593237097800875536644127980333749152445639375415488365229245408107391929624466783679835984353076001053464384743142796951177269383786430802612109820893071464315958428736405002605159742482155429538120365807807913345e-433",
    "5.25953315286587894964923526099370205808787220499344520777562181277481014211595034055165155988188855348870322375580532562075616821320621399696724178920368017196132277840187942543429383953492588986683577885110086609682045200414144287350049720302778577737571461545629461011071242633699090331906591933658315973425638932587950727605965843746228550468132756912775174120075459874090362725542590831152519461462992369111095464319969043020829614154862991288537e-435",
    "3.74356372085947558003750508735437650297478297096482002992333026610913129331422684650497955828444636313267867317217201062543748225620119857153513293502418347711915642807954411015941965174842073942676470365330594093209714683888782079937010764381058085620914002214254747478841524880491451728662170446359320681161630351357374978965672864166717397985201294152784274720720701273364476670351954140256651710953975789737330919769926714765139919338431610369626e-437",
    "2.64853703584991392043696857582861758462029770964232706069762783452171506793323897405987379833741466878918590251957099433835904747532765645271775354075849788114813811604960537040834653133528387710030719146230230713811554820468934057417642773847398523944753507574402979097893631116221311705027487853687944448942815300739979290073452456658151909501747434752880447950473371682208146245079992247715159219719892796859125529160299362034421528450599799417952e-439",
    "1.86259155789292533158210049639479799493579372765336511306340583368226297451121132713629851014163408594921626605025530708881169121624159429949880100769550752179793330707991468893360056230766568803873778914686630197507508702614190717411148637385482320903556999457537537492048810039139743925064547345842604787369909819895752504492909285273348754508123000566355877453428986404460300553243905438065679023210521025308792588618597054200206569515508383843660e-441",
    "1.30205069135994054956792608209952399795802166155178079977373843645175360706488562640340410267176682944948490537118694181010954945346980253062347236226400942383932991630847423204468671332393916553361380712623575256762088527044502476534495746814253431064605360961394620430451267994378133160451413522069333764853901381479693927231497747290099746163218053545557480820671429186291202669313923496079530388698583943205509995393566362636759907437532938084319e-443",
    "9.04783581975823372058906269385792109222699854073312151466733468975548068671328366464963948159689903755654502544843224578423106850268821674115191394741963732954181987116245496477388279592372558009852449007189657665368354800677779801386229077344708069384689295493473298235326401785935858375895579173136711964319897378829778071399816969489925542477536890461480927742910091527099539666053173009408219060647192319572048310043218317973742021773747549972975e-446",
    "6.24994093277989314380012461651561082879707716047315840750566460895352522778183976307846715258854222418940484514996545535366542579082410132793027303287816484598442888435166882708405119164005198860509255520039644606707961898532591659489714598399592297523275053616293640581524956244459798445786434098037815544340426789909264510216543250532855841750901667859202049866598934484236172609010840208042951984408415973457231971118120488847185286058738828496049e-448",
    "4.29169920291915871192854709506910432229030013675472946495551530436744813926555640366830459915260853623558111907989013394333976383741851566173763594761771464560365979947190483074754479103520182459278534667978491243783243476343125525258338734830123124148007520162448232837950231104005220936350336404935864646014270060533285603331795111091633084133205903761505135545409901368492722069958402787948688317196860809891806473173434579447086953767285521414548e-450",
    "2.92962835337526991532069030393769907198803164340071827952387738909946957121407812856484240803087857263086588818570416875104407919177769395667348089128713395783142613805909262704581337871427596610188137362274893630505817377580203468026530961607753752950035714394973420355905410479094764514994514665028979356194481248900937212203501661800842175041635672844594778359160516233857112437570410986591160465246455910138084485933109436500659508877520848603943e-452",
    "1.98807773302833392252999747568825433111772715484300334053726006203503173105925296984401051923377002495666717415501937969423503788112916448435462540764601127043753297075676170736383063964854228846770234608109910467436264557120487040857640366108611142686943946372688222192211567374890167238035673453228366935292774039660274180231695615201130498001594537460140123454139211435501652731538155076724858817660588877022392380606844753211436686048459513306271e-454",
    "1.34121810176245342895692159817873964029107737094712307521152853225445307691582225103800621389198921946874381964636656004016925383569958541416815288012735479085229778543671303208295633400454358550541121649243542000511700848416620351469066867574144931741473239353571780225188299173511483023818361389290856898364881568687942634409345581332572518075212757737426174935954008112667478643052076334253646016600202573799368229590086006473240770256825667959417e-456",
    "8.99535396386668426290901770456595348746601157570921943677669683986311774205903057896890326989023613511948510834770479990466677330280902374082452583190032566428328268574051728325094295969568616445159694738931450794794241674783330858925293426823229684190423511876974893147650296734299249996008358232957050495268093909284086289011414783397831299843447077315582745416400821482722124649911958651509875461238363009576187267787580822882325883327908955457872e-459",
    "5.99787569252861757172598856504030759802568638237048923807997001676464785614708394852004036434055708999406247992789988899620924931401329070869761810571604264000308826993958852397559770895230940167084715808934275015714311425093876059963750343541620922149327715307240550053642976061660974630817220973653623951607286283579533060562700618468960202479593254593769007230042267020285273709815998059443407448635794925783353235384568728159949152621915769119944e-461",
    "3.97598298584954586453435590357472915091793053908967760412520935967558587406719348967107900739162961212821731806221008950858949027985829479510504759959024147277867318749400134597543756009148209754224886854733098993084463699454941177503866537467998184816902924655322202629225977289828686446792248456205339788855499871682170912938949590602574903330508586558440700949873988813642097777197193867801323605088166359971789642529633576965357312667166535587454e-463",
    "2.62039573309615626702032906550939160418747455425946092341582352083014602237232586663968541077313621442632081468388331020473024354482212624754380677637790539858252914138861991446726117213464762869127892963259330816505956707481199503714360492901263750311622114843533796813103904298320596039110525307987442243381290006406602196097013681154005541597074275249097269495922088408169792318322025082060986514969963512134508460131564568286173122230545932964566e-465",
    "1.71700662770285174398317466018670982270383394281781224971816674698894568635350165381783815172565012046705286263745190506090754317904693257976793078576010339681926545768590456732468969546857958924725006321476582943279892352930364024335467921708125988796089827342715752489191235938586202312007436662039916180333718419694401764262841155290269177994975794034830460157290371635594936653161124186396011496441964458943177754375443984724559928096192758731707e-467",
    "1.11858025579972485045329413352645140062899727123814729606682720823986181865506860032678317614391726612164214427021464620201116467630031673568998771390059209286629139092183688797984454990965723948484285987220422653844821367210892306159381206184006967816743684196891123962806339887609331048553789715383277473905301578186973542461819571892719522965464608029493556075360096379566579917652055282741368039691676681869228048344570440852357451972069930425039e-469",
    "7.24535619841255098097140218534023640890756024179708483831049893337647423910774903241309495453918164209506932408363074672928494568933717376371490836433819339945249648602230578060813119951375298696502860221733072500768120853513221612842715025961132607051080826769473077110056166696237109484640724077543886331312073099947345362478758372014134891490795032269023009866982506670468078769539995989893320046801919930678276149692062402471549006891697065343562e-472",
    "4.66613209101482731302503252794877588954660090576742376895490546673327485708455702657322228197396803535152655037409069083134377244088808055052969324718109385229093993236696530549109328218025462482502045934287056345509980552168959422644913046198763795885439931081085977788025214526758299625823333002682593028492468751352005404741668724932767581347881292027728050934857986135711514713963536273043689658833475650488914371070091384980640797828021732809835e-474",
    "2.98790132331386994390884435926639617914457616154347291953571128990507788418107877136389482106958048521347227395429426758227751502076314615401001512491133539913909937424716560533606707322971834221360757288813092812087121043387476879843058494153851438591973468152282377792670803761168375969569249974751288442408831026963318612032113382513450934447137423273417393178358870030472594510945768601351931259168031976587917664622071808366303193082529289425644e-476",
    "1.90236831004658942357715841286858556185130827532763896869903791278960581535273066102182382231098958290470780771156139998012029538803468812892686978452029216726367626888190516657418599530088886532229695727752871642709398217611440879248960618949006083874262927224687782137608780201373974209018558442082578267894588342190859374571945780679422052300741172134990206038371158483268893381064599001592349737615787395403543951129467664526977407435538504240374e-478",
    "1.20434035660079130495529519848741420122544847950943351760354484274680538775398880503618383786713469629506147483402930428064668931887426202513305739960120790799485575334607243053751593335216490948453621004562048979861740578052128598148968374132821260842031239865377397790565260435632327398561809164710461087840715914287557732965218562309616416397242048385512958721988527685469356766082486256044508316586914351839494255506162144710548729758803321417759e-480",
    "7.58118811826759734811068228670894854422084049372034426647884596819823760719952674637927795507041571376536516564641406576784389963944462392011789726098421901379550955895457257723695125045339308752153655683606091119998385648625705257600122244882146456302654745429027544870103596154614070640799443305500144053193951212499818072632575938015490584776327856661166639057088224939519311382673259855369776839360753837020649183041378972776592834510917940270993e-483",
    "4.74532296138066645710295496608927985049056183079059500951401588940007915378526414564356995182129876529232445888126215991033353762674716307520648790471792722957404147292739509996059211078104890346747740206064446591428362234095125089969543364369724054603033606046148810644434247382952955310792265329832379445788080589074906658895311119627195174832053928651182151748779052405434561935427934375794755527758326098856558062516465761151700569054961309017497e-485",
    "2.95353264950329284553047809863657133303366033025452410940257307047761946314229128185236523248197821428052676228282083400739738567570162068445384596260032340156630157238529384367264784580284114582099741665790728059596381777418451605873060265324156002086276192164747411015504806813147292679602951126281443747207181822892465329342354315201295549589350226448538397730759977124144618491224246512542458076794875761809932304977681406637140813493095777016444e-487",
    "1.82798347415368714869195594072966106481156621704419540522368443296201533970059114479359163371246797603163419502963395954901835621846917776916664617023760494211542272699395042590790395559479381450815929824343042375879930527179001511755079296797974336512253994749338222821350988291894134605944663870394669664833530589527882365089166985271477414441774413644589302390397131359137549633294434929538462821579733034249076730225790519266050479322178108991070e-489",
    "1.12503022992047473256967263654801903643841640436487163941721318676865401789474052201220670440861289500309977531974709026701343428616089511912644886445442808708001317333983997361303821683939462246345009667620460457829020380623486530026652887340225511653570230746610289861915660769448294553384858545681672230094593361688531419407800108737456822127943966170500017583923022632251220763449582706977066044269466303004319051573621319155212732228599232667836e-491",
    "6.88532535442759929837938768140428534809339052413605857018475860678441620362058161396306245265041155332898098520367015940857331917869303063542874553253979604016558599593571166116605345472974672447984681899156643872016804254291139035062145821898559422945607227595109595154045342344638927365808627402420299938554181232651110068240817476669938065451076676347150632295837606432829659551445001532904950085656189116830666682457860841587665923108694752894779e-494",
    "4.19044321100569612642219516427663000886639712436702515867220702357716388782445347079269719288866594223000870333340612720772789349544403116606767982222921761733875946488651129838856027546847606950205823185094276237952045827263894684406708340813737897468414936157536804637944443986879521245659326242199856158044341960039478289570193220559923165610273093822024501171232791211907377203183254465987484643664945031514278934196752938785957944274520246113312e-496",
    "2.53616497674353431235444504446167107807257034157280001720691304420385542634813989631430716497081605896268753871149455922565327078522773050178257212046868372648756674561643576953599507963888709078646147973456668638857452488116696237210213900586908572568243693603450646945650438030196213172600692809163118611833076783946722596382390861412335655968480381419770044139862010070474782474472144989213174328250486400192957236958813584725360056465632356272750e-498",
    "1.52645456942000497900926397546760203656681498294140148943946374817952510495990254193733816593769830053918886479595176217304810448117518166970524918337736035200688403234724214154688503825178475793835225897720957000707100043958307600735721288082719174915721359963104316702695596480307539268104397416184835517124951478127916528134051959093892206617343437771585720385459788867474151927706033782141953504395703806226097344760417631982218507036762225508760e-500",
    "9.13662626646611228222242539624760664961651337686141778515074955544286783894868423146565958300737231576685937182327379530655065726723221295220381255197077825370935751085510504860547869120988636649527298231352143396368859192225930895883585887817644021217720827711392509319589547074345378360326528038787385402257797403241089774780140606889610038126338611728360695996081490716387530515532425244439629131864109503834814421568209454034040540782744677563656e-503",
    "5.43863793892076198638015079052110598668969317281395480269171563208664296677276129392339714619150262728208061424262634488910818400611611428921470268923616759408013712384897549598593798624305830675761132501973378611552224591057250047575200594868683727818605697457091604006451952905816179031565000381391149966899725765470601665685636928538917439197364555510895486935511152316379327446181644984157983980757319845925924080376337683954624811249024093422704e-505",
    "3.21961115431185507050346960352020201448906031342756651778849152218600423939619219420504919900686228253827293416497241132315560900980316237753380152519599217075626722149141521277223450712110581537985122898418208951252485386254639064783454023204361139334714474247190985386466968765277012087634612307467333729418955831601133874468849558091394830486649011991950501341638906694876971852438495525630254209063294551841549375411696038004429500496771755943460e-507",
    "1.89553726537695409724445703661448196570528647619919178899274812303567453625053177996938471733010184528870715246333828042615293032921380545753152876053643008194434279795786000901001311653633257776634744061613228558268466676603504547064872041113684546707060244732381473868775926956911420822509406034866015227265076244972570716319018070165188659334793428701348350614390227705891754873106766396293542247825754939376849230602729334338187618042190707561179e-509",
    "1.10989900360909745689414116837896038755450064308876847230591335701959035717272283818207394669067364221776380770359645157857940268638817945196720895791281816560187237236920572214545365692475217351943140161260329150816197857634127362305349608146056945688124838243278784543254569947967533720463909941509698932022863213439167928405781362297688233428502886915898012143009249744216942762731134138754204754229417223118722201928388028014827774533603764708078e-511",
    "6.46343511450857803266011848895586750690927851096548906036335244734966426112734297259360380378780125703910451557484948661652550402190862847821137996759542038868040006655169678605009433568246827742637052346843234520376831176805418163053596533838717126207559354044239720481096942411758076051767974463154833526948620518937218987388975452453913150406993398365598713407819325873876975144301841155745889665819780570031975219262645240826389001133481625072421e-514",
    "3.74350702005010242985287531297492658547575263573420908064495238116427175148434062117941792612824171298390099343494700796008515050591640009228667573766865232446064614156699012365386290135324340587865115766205271959916599713801197983455993615365320060315373738140367511946144543556094839443855038455004542573506499595944202110559693397121151013642280374597118143726152987356778874997573357374716861649844287183952015917593593713167619424624333546404086e-516",
    "2.15643181392179080123364778933940422739039993160210587075257038412144583008445546019037626583167534172605119764620854389120589836510536463900568296227692079625701716717403041928504721053222785509944716057669627645486448788291974910639774556676976486785588469703978155251093749951408605279816668905484038423979505573263469266999999739377557652296519299765487448751701132410536606103263122923563639131053876587991317324549633240212406511676153501053482e-518",
    "1.23549526721382508871470801322896994211298326672891126614473928628601020555682034242423805366471250515761597852600544535838904643250408037815053227432049890730578375514440694765690627406502567797260405428436158163468562158304807122797645671935632253923646310114903326792438445629786876421976537893324581303359963840797991678790454243405823963357052796880923774365828218811017502892975622909142664590937622813662861829127879100466034437626346815728861e-520",
    "7.04046170695810556135568781494465388834648923429374712809737757399303105628192713682106116735280440362153853405697953081278665898747159653103819887886796071513404722785841637940245713854177057296210748190251444036569553349073339988958602006536454435886307490309869211470054780473770368379744198273935231671460847991356613106710450892329690394398341995333193518201716041608807594811155046601229506403328202261863404000243484785855128847002004092907395e-523",
    "3.99045373924914115778119315574273226016194254662280963427080154300191085077517357004783034701086824605816628696832812522274105678820008516374158641811041042783397101771109959877428785660739419013396041756440495543139342492453546130067595436980696922649450145256179931895551074910683360805470188970989780045804276869330446424860095105302826995852510071280325772512319739332980979999023737809032420230671953327740308456324049127767232437562490076771442e-525",
    "2.24962876532330303128548654089200701359962220475496531543841533899126535711427819402475010717163575162479341356743164046757460684525306416169586896236107460821131638631369371132969946887182669618512318643398073536089619318504011549304060243748597139510744243044421094650904162170464279932182451350122350044530183207915129846177256625036852202498887780128211902109620200357948952606804367519789750996475269081931353191518564446299416928651142397472554e-527",
    "1.26145913312445465975948729949490285493175762492623183138379022756354824208330628332305803910141458170503079493001278052289484337784790710767166518474545387904511686060423212944960598710159849151597031510577849295556138545449404082862188400798108877477011685675803273430182366372944854515376603624896465232888313383753854180221788824080573600223703164862731186804809617398735619534971841692842437928480015900085286690329247881799128019508999675157951e-529",
    "7.03583342793878797661252356332689257222893609221919522454607916171261522742678701555140785568931951156500513741971026909222912612735431996254694420786215458054561361747340747238424067760594088895456982191658172615297857585948682742103805695606459423045201973051250346892401644363450504315400045414977223210549616545374573304288449226360177764201672812688963861588032038350031563835851709772160195143466197435248731835515268037353588211330649991033528e-532",
    "3.90341022240431138664922805765591407032163833562608494706266925646853103917124983571870920302128392483148041757548928843409730453786025134448209546188897008955308704031296980492644167094488257796311321012125896964001299427476994890270175231906103104928595353392153854947647270074308562240193816912230016086817517243333557223120044185267956217661341312649864829231952286007230905395346126276310538432995173061927303723620602820080509499289857756263225e-534",
    "2.15409740472153193431338131178432976727240149307312002788136985031004425163615565519429966517193894169457271296913286697774232686535038551402791503312652041606922038831978953184151377871627544951750555057389983607315480109051456653942839472772430053205029563803172428127169912856084727992585076814007094624871923422812712309806610980393064230089270008477643016087152201718795229972800991353210178511061986024298809193170248600145923864121392259033561e-536",
    "1.18245645460747971557648222676329783537335145416909704843715961300498521497829241489155935110910819982467264865564642823879817468320469131012591757948785300627297656615392178646249853644863840572242628182516459903916368409150460937678332354739527697585643402177314458279482198852902710836905186003441968035066148466317281224899468370834477790780946810507224677262056673907282127197952485232624796612638476364025454267404227492177815552987351007882752e-538",
    "6.45668796134427372531315920866498429209482022165705725284434432071361204099846755351980129683457810446441896835018325209267663307684997640189595079683284918873320453669561593776640970078157759318405069405264169478153987404481471996751746638248628601278351653355788674328517754929229969487042885479994982432678926939211390217425583475040445065107627578067988774009503458703869105725898448714439573321086760728075005324067167950366405568050293719916831e-541",
    "3.50707761517458020462646637668661309726262114982449317633070296435197342056489960906587808405450043274017481170905122591795271770517691525337749040360450671988718393928361657365240344759704821911826904657065984150607029989161086373054049936893238637722145585089574034035082344010120928725387603391726577751474927134860385200805406108575793815664756264563644795200405417273602053986020362639255915188657874792856920320718078547534021209224817210042064e-543",
    "1.89495095575035201896264514841260779257218305024782683625091119079590167895172648270256019352753702279541566611376354989569797017984734677392351234714709036730749259561724786451309208626152388071589545262743879639065987915834566219459555290354840034230550270436773105518543608950055375903942905223330325335186478986809119782959977153563049369205063125340661745286573840385457110696690915174481549003299853639988940689739483334586653744997760264319380e-545",
    "1.01852955900707310910070628061652197914737898027915355085050124379895321375822820292801761453773622795642867339248258733224580506108927785418756711378870130689699309012752585575153557849253668216787657907966236587503589823666205258585727338938627146833973575748253665388051111031877004763041027152095815186698533291167321116549221152481062912523287480256115600403989985457380316345077321121901369558507948323552417610501445120050301029471966156065543e-547",
    "5.44600934899946825242027938330109467170564523783241365742243561717287192340785241039294539973923799506201624684005042878436728156434272105563426931577113974259427606208640919814972936950074806181472010860493286970813780281276728648326568425641896120611277870114412372205423281359875681090106415505840524871671875890941235951845501293305834112005541106538466871682514309457995065051681088119129447815417638248927007748264705174353918344949498272305315e-550",
    "2.89679788013657745605938366672564975034499243381408038382468213465883092671859042185783022850488624028348539244807471257379270812083623648248965751837615903579639360344230793305377713336474145390274265881835529624770119394630396613787196256254364384079919137590304411229164333051835344469848312528048536247672143837659451627651181856331196193860622242779890776000789908137231557405952858671527907366564779922411848143980763933626333130634864033706706e-552",
    "1.53284776103588052743125605623670467508532831595880167964089100603937749457822931054953392053255637279242068834161523570213589755173913787933403852934593457134920172869150889486801602443018492050262005456700113544201859043793402874349871368738557758834344103528301697414491095255100433251073447942588837021071733368929413611767053268958408938457166023654960074012712462856907249950649804248626455854700234189426318732714074370963821815299154408355809e-554",
    "8.06913149501490519459445279157862090431786285488287457188943671360410180294659573670034957141592197971575294585884189047117775845273331040713614176593568193589098245723834834581976310703325934194094738435743577876033013820375317071711893137380029172654854402961623386056585695195510047402595027787360652122846626457896470750637792096988512751401707418148561917910704693058923504663658827548868491289046867460423712162583538049616731751602544844993820e-557",
    "4.22578493283990385731760101372187641767591346886761272918005006663185976987938017156022044121358665488163578835751910773868620009843566340706920476508129276300898898357363234761836529007991757361710322520244096526567280263877008090721121955736294640011513758499495669172864009321297408856957394194508098281755499262498472854010200510721233756546268265057897229645933483420376930172703473263591753748868702735210415198057151526702841637717522652657000e-559",
    "2.20164186392307121769829463373925066631907053818554706720135935871280486640111279572011076745321742055292868923409737244952152546344226146736773168943095367138266660567370078269804527099209115115079495465284963536637913777767966144437075073249465162963738129462274025044696362793257987492311460743556487004177157209105290611962817974519194094495237994792217264189751181083911104950350645560560635954883875719713422576399556284327528048158449394782097e-561",
    "1.14117033521474662677972837162848862779781314661875787984881435535851041132439002920905169460798921006403982152748203949935369897859316194436318323421976937080916459006639408843802066649311287630398644857930693122094366972070439022781161281953924544023746518737308529129939089287231450898806426365462751869236605831087770353293120891686107983072456821517982065541761064126055967288324954140133872602624057901905187646944839505193198297449066999964710e-563",
    "5.88470347744972595648816602894827736456419658737170491575784357337647411754213851703908692680936385546082596140341685152077225625905254737611216932578132041653326870162018808541709995206831819111102306188316944992890808589220648528050550021022114254311812575394258732654182243614518638017332099744363304928147105271199053183126970037358501741773742199823597739960495791467377068126000197433328528737878362196663811759757604057471562870994275545897987e-566",
    "3.01908105694393881267145515268772510316047440092719165755876343308535904664238506447250562137522875010586598689759494149139297154375034293926485974662018170588270315574571102882232836633062020159954831819963376734328068379796084707728565303663111041530484176529515289426738541503209025263182428318690121894302206179171267096849207744516443065092647796145406451797151962218708241205784917637024799046746752903144398411228808945026818281147768210046978e-568",
    "1.54101468537205259832867664876747342013767879725645957479530599419041833481774536876706738877785384034405195849892621524201210450335640450834707490303111611577698740303533753694729231164112437875150276538029516317647111531500310268540114451902353667655083511598662486838816491712295143595327081125755141338364948182419827299838418018327231175519169513045646049640894779521826550351284842139378188353585390181865500234166811468257436795773793692005956e-570",
    "7.82575601638696411596788401039864889949480294478632744674746284131816567529597656537248264989589007956345459568552754465776075712423361388079616555571522616159282229338792137459011455040075002584619870507011433495636482564264306879869358567032211218903484114777037612683768662244817522500940952082118484776673325464915218655839961470955122341834290382773128422300490452748946800375531997388206003275200543445822293237657382325499322270125692701786946e-573",
    "3.95402152885120879699887743708406033579594543501390668130225328530553460618759943772563988429254272556977010890168176581829303584700381956262641659774273217520313705594017863640833076937029759072675212413187079664910791684028654205595560754755516933824242731365285146595462131465519079423382723073241024607054434392625883571928264196339770655620095477001317816444522315866248081307716845664755493412938799904992799436042121091635986758303230900029196e-575",
    "1.98769892574293696785094320254676808764483838834564642922692920366140437491417567008559755466698568260512913662615888819214266761856326307863323270359391930755501502085454590546963046697774747705468192320192781263997078596072034697970268980515191532200812168690704431289231173894259141733967815474933388371302553788968547580684336875380873700115398575653186582991526601204106773403810528732934074690427016807501121253774049768271968623591955672509240e-577",
    "9.94183709951529556399079026595640317975594960510598056275959157221284444241372846492400030065024994146685983573013688395153709471575653613314206508591027016363819323873684522490380944565312456530833741532044560289085521309429802765909827468016985825218026243127971831562817540734268156821837775641440230452352114941997991664312957234156389758773332130307076372428754495840877538676731288084008049936028867592650865497675114217515963544621268468897801e-580",
    "4.94757901728752612342410911904776568242879501117423377896146948150407243433922296568298819950275625060424379035532575773962250386319235262599680164121975845664967908916629697766871964250791037749789953902705520197266738914616957908109940599101233228645817159766109360337317445134053651401860982707923377514465470877678781525822728687275844073310790079330985819909024344910586213968752361562440069398939047171117831351839993367635637498758909976357953e-582",
    "2.44982156332437279058372792759801048258955853093296943707730288835034397819271238437172714686687550448324105316479785508599281553007951599524167462067109580483440773934924035013961183584494007476886319029232963014477026157711241607402869586186361148710617841350317517043276688569750071127306512899327084591361023304549911799123541890974776556214499801065247172950987799794025087707139476070899212577722714697784937325145091507166629927305229189463086e-584",
    "1.20697234017226242074783519710281973151851495319611704144539339952640817198544992234642762863589455692475362764294825796606274370460813864695699158554871955004133892782888204853511604426471606972792197183771929946959507605297513984435529418711999541358263253246672204096222644821854462148922590902415967362743091385953791843116824675893065983209879714281766801894922027413246377947472051697284223922611208749136231711762272194998301291935077703256269e-586",
    "5.91679929276248427744430240038032944771446717098477543245799725671565847085244320033776736111520847836578542993922144657343161452003132091349312481406558137704008524403307310666841186126728952274886892567736665503307255213723492256252924261808898391111785677630389445355990434881024053376936721078666810059326380981179156235413882183384380377938580261418527571649371221477149661081861658023585653234413378612219908585574099127831080026374033243509069e-589",
    "2.88608082576254823874207023702615018571578443032880532968258592456612626527945640567689952119137655292551337048817493770409132071533339295678061299804986212057213213021310211136422930774220188116777383621961646097116418453474961893457315983360839587068146041723218209003912001805713261769990836188809619473395166883330651705384474541213967234489998922224606760907354247771887066970347762093907975347656147679397256758669147917994043480883700154716089e-591",
    "1.40077287161443871169048566343371741755497816763679915774361088409922151945598046051716647964806999373909565351470926712183239542706726845822039657179909804310313047837906373629804827074462855640383788710173348937174825853007603737752127305148127752930499015183689863521190623769660891747842956795874531655968054502763173139322774702355678837576652278632227373335541078422360179578180612580580759668287829041228621901708985474561720295374620038374334e-593",
    "6.76503358854086624427442398765047259722545571329957979301932000207533952325786931062666907514726079638717132205244748349087832927669846221114958136120626729487340177243723585024791080200143741433776551867916395504947771359102997242928887785084175686681153324089703394791897836610869826872139520027756537239723677216131855790422792853894885887353035215989679683945027494992113889005205566136147378769335341404521131898367528831003031415742950438451356e-596",
    "3.25102708868094461498310508198589040382171949457963982079266481920364288458773151049134501101657870774313251479880893015435584805430074560300949217603551303581356600081479656056110348013093577445022198132765621360861387508537101796472269947644077877017190312054817329294304881454021541835856591013662342330101155497046707110230724354400264261686908470573878599215036280392860092770999487513395988542462096897895360980197925361038062055949312367481612e-598",
    "1.55462261832052292701224145147565615425098045103474937146296851703780322582047458107280381566312288194975795900025127427300416608354580208341278260349484210694095672878953842079005975038895973535557518691416671697353688695053045651038512378340684706406910141815423138933627617732214772917894139997649287451863083095243433485263567273260104206581710430092268341981457863488681131099858125102891978782331643636086974499625829019056081133695468025359658e-600",
    "7.39755969501778179463011347082862914645839375444878121104074707047190849308951556447584467653098618163127445914285416719233628025518465281625996966164629965202111617229980480726135281590992072896461417210641952596965265909278263301599386624024988928169828013527793345551371006704335356117982045650518878117326596567863715493502725948168785389706529464954706770140575436797467394032373459727485814162697864221931241527620448695750631045983079702558932e-603",
    "3.50280846439771533256295928924896348769798272316539925987424605966659724260741914467741680720237702667304882606249943518667650597257357305183840115118477004786231173063708295637375204594780131809877450298304953803919330721905336102928990458035185465349257575132349481253804618552570663782790375316607938169006764508975547603370057993495515001047952091010434745816522516990181906871298071593383539479968584299467618218591783128428589498748560558281179e-605",
    "1.65049420849630543348999930037417015048056565948697407366529380692787555036655942755587244115175408140582413544236010620986302362322468508288341543841695881796289144312769358712550175585005854061382396444927792710115176231379338423956975923356251909917164747002127836797368624487605813449713253322917171438578875244489588053312610662020950795100472746659564618199019652194743852004819416973963460861407672094340113475619614542555666648564276576973988e-607",
    "7.73903091164308093524235507271820454754841384397454193061160859515466141934450514794083722612509926801027420817077604354409821294380749146089031608078898360393833921848564528631390719461280032345427384880294235895839813125966165536519960432287622236232223164020791395162848776778436016982873797863576685385366143122495741095416558657296378339229476512648306085758701881745108451822795191764643767828281645982372998881860263087501695885007639899215110e-610",
    "3.61109866162334872968277031449565299256346231306263587328559173980786999196593311601531283042448899590888133151868241895792189078191076339088690575933874477300672457966144523553499399620115318403931632387771698459914129856759911947239749008165395854866669972108564519159067196059016189743324818281449162852860341450920585138942777189742642978597622559359207260837406026812932551333475433913588387940685972333417096860533560416314495777329220690162215e-612",
    "1.67678558443471391697072055592154391403500207669599290797327360736372972645076601290015461076029228165624326895763944949091909979495423257188119056660760223349490688082976560596411211507706632584491699796558772817577030674224532457641325634154861812962810728383821050034059574044049379003543846567406335751979193879118595274116452483326903329568658963516958927162887081591515506147504787562368953200121727469150522658345803100260030249142687096206247e-614",
    "7.74829764877289298349293046607991008512852973926672292750166421854907726920091642637792806280943075945732987165529611786688731402490899228782260831521337892361870704494682423836405165857799243288431246765377605527628240355726627758719585185044970466352650497830965322157117947719509657778758550831997485690600644791287282538538073771873660552907794164306727984010182771344618958235675999452439763450550717381785205726098338350177943798707968188545289e-617",
    "3.56312290628565546921238888782601140737684707538116224722429892707430825420355572699667481942433463188467737378254247242343624754253624318665396614044513111608440813913559905569041077540752431940217843527641764326885558955263858475662674235866289623950583737920831185406683904770640101795004827477956921348280592108030331013518786909207695277941154833420896053248925236630217329542721409934379624004600772438831996686029020840275688430142051547620421e-619",
    "1.63063284342324702438527171390680823524506215489468958231819603776044202001457291300150551449962328224312940499957921165052913722961018771234013433029323331115037646386913453793743231106673636796411595649388172251978893923370341233897007243292810029770416794580202189371565215444163439925554196295785189218543486753482351078145084932694576174145250459334096452413647774735621714640664796382220514310987745699772851498010227922481856002960839217800141e-621",
    "7.42655751271790062684219220345211354415108254427487624570911589261745673215621428286824190871930391861337302205538388004592580088389250681706338268427088288559708081732873525807955926021678869997068727753245070185563089494860643169815363334847361823451335250343866892639111150826744646495245984676744936502446827629983793890553154491538089122388083119425782120368603687141007559725985901031656302445784742219385540192831274785832209884222856011004144e-624",
    "3.36612294370651530580266070712249853573252179714505809726452509550288637748775711466454507714938943231148550989922197358821134184737953308008925667226843113114495055896660561815632987149019151961069764705622629536322988528041098494659057662954994729818295268555849917708350989686207465716452049948758721026703936185384811172032829623102380358747028368872472168938106691650409602638743734669604210069465772786717205981766691862495318613969181562998856e-626",
    "1.51840812108211481588878746097199509322313978927787753562145737532008213790729286035902827993822298726492457986329521967025398115754501295338080036586827472117717932698180554239020852995947905330686043341111268766933206918417928589723592670255076488270060463255588583600919735097254525571292176951063907601870161714912099960365571799151681457260802618157803236128542672317533435748311466421784128210939440793553801400461238138670565506777041395746056e-628",
    "6.81660630513659960254737083619918744513183696434037333281832448998022555861739824139607480337794199317572178455072655887234961228057011599184513283454596728666758199760218207766988940895381684548233390836581457955744437084661692582717552901637148220225992479841938592588748423325799923280708311515466365300258634281872233607497073004766979332588155164644338732278218509637197590930868949731429183500481152023982091296543716408858382901508412142379970e-631",
    "3.04560841287925359841331243218133505848426949987011049068524628178191660356810580850651711315840668851723051881567437474256351286630236024875477138643928919971422515884849511995264018022590129466835783787434064334590265276295458172132689365568830886223270531952205674368517313892194263568761910981617204038413663429973666324710235919219407473933957321255513221883004856072887700740632943723810907594130201713584183805777808515488111768921198776627144e-633",
    "1.35428807840575185080504055865440670371023240312784926030044732765790639403610906177525899396828866787340921826109952095803522596528648288077465237662412169477668300972386917692591521281516235348060503242057049188313475511179226551984001489060724345056921381855056451930377487514637077189554728910121069891833323881179557432232259596299468175673064611458364136233334477930621293350189425681903794661294841293420250788794409107821749176754502482079204e-635",
    "5.99355019486172813954337311516731943108215424319442524513904520891389240615297765503866477009975665435078732950778951177929102574237616925334134168533340335148186965208720037899663839367926513672009102010425149809994712653191163915718997864444956264518390238307331110194740561301794289349592846095792612168196813220808928918146083795647176559466341278612602532144751050629676223794471603028214599541739359707833808969674450208097800234404364093472808e-638",
    "2.63996562845224377797564777004572780300320462161149600163523134388176515367365066668744031820033059370101776677708387638188108696299625886091985359800618190416285569559257605050281667675775420376163305193027378667628169879077751363443358961532725572289267745237994032545047056382998861161836000642116534348767791012870749337780735991228170237497665065519130457861656269869929500961130867658718523904312226798104678306114811873404827769137268410539408e-640",
    "1.15733301897254336261617765998610796565025702094774798677782442072321969749755023075720301049546013738351529417170345758549933591774030225142337683075966920639939709708329424020262045939980764110549187314083634047825786128766123315630807559346017014526328755835878416021158357905794674063867828182418156722092699591510577347607267193659184098305341236539537489956401479386035676047827426187806211802854807640902890569072857782212384836021047888539250e-642",
    "5.04974268052668351089014656215149382035729715373595945405139977761954047568914420907704158927495220351458299395219396087879618183290395961705194001206284848580816662672654794359045729498182538864605946430671205002304607958875405796484861395760035952610210662306193197466335511968163860883798509982815944442980194768225865384625662872126119765766554511659369747003194899108027644770393232266295429531498518653783611721413728485232939654115080895813864e-645",
    "2.19298595584807914967943571254844103126587313610739388721372366250718102607922571552061505236709943837983569265946470432737308956511277319333394930521533969651306222596586373265614823204034370422503784132677709399567946206686634492109433239088496709564281959813567612831944384302006262906560177380505445185192743912614684583876455939359473290969271157721172181954602440591807607526049696764198035845477946529250429867370555922676354770470720611611495e-647",
    "9.47901020875769330139859348253653059248759719501576572199985423121855046164494748931911892704993823088978562754830249993313305051911559670164464843676890369221490122528833326377922628853012224527072389773481617188340182804276612580324315626128139583957165354428847414025556490957986142491668874819211825402294836735164953454890997808814603665695078969119308593322086231144733274778321914116042155682044935175422386438587821006573791396443471557046773e-650",
    "4.07807762398814287278487617243329931282291082281822705411725373936034737263479306931164630194689385895691814293099331867384410838157727440067126967210090626298623537794167142847472332097778873708126955244288101773098610977081554333964018012714220656974422905390235494341721757500854493458045769225916424735434378947692062773479547058191895395229946958675122702795397374030364182190818814255744296620684823768920162040585354804281257853867810177559127e-652",
    "1.74629711581099420697288481086854159303909683947627127574685779663447105527147298757860017333044184831117806426145592965694351494024760030390063027928320343253247271702246943321992148287297400302702519697503231517758342571988041900210781511785095523921982035056398290339220493277775959419335231524862789685633862126604797637660231547070083164045486746252078083025474437070022303282025588126647336530223727810447856825908715147335526818397762331502853e-654",
    "7.44313179794770848301604890945147565014952130496178369185971808753196332850802368174502563745282229567530235801489259430473405502982193515854512199383538373426333485540854922296701726072766064731434341424089171434258335875209712370617748377455968069487037852013958466128323742555109267166804745980533598243237629417332235249643445888177914568420525924106545556468341215844261601598527062498648983768147776026693198504318493348893337650354192790129621e-657",
    "3.15771518388308525614557462947061191796971439267170772874403871279069731110977009821728824748109567710232543656131801358512152342760830012234226866351649227079947654604230080439488553396513412533845847859945757577904028971869476833704550147796886276998925807792814000946882357838022054240829213979104121812949080957775523005401076054223585494327538753628073156868744446773218958368496115524336608746031687978434230421653233231948997996461734674700761e-659",
    "1.33344345046858762119481106407467313370818680402759203575477286622179524759782702148491872201146992944221621811644767690579338428646273027142069572915291491151991740504477350698779122790444799872019313864159409059101479059090335986723761065484659523703774120537856287850632293548405218899779146453017253351619821499326289317826144088946489249481626899421162891111228838693356202466223230541938526930205718648024511371219084703188764720018001464696745e-661",
    "5.60486757149924115161520373508856234064222060898578255974307895124426247197613398332497366516435496988874625695846728026921975775234678057522166975270099831542802590072125546697047468606914367665378950225283610845206546093182323246545682094366553867520707861725786643837353041447912459395724751026534969227776312339338996785328345543268735231505122408239082083821798279956300964150618098847688035673300016827235355652229706239114602700242287186080899e-664",
    "2.34503807281998851817850557445911668694647084668500027790448329542108861386040423529936177299513332606282695854928762750210240448164968963798338732345864624108286140783110232161902385637844141837260408594944074987028455618294890386792181557117308323095959416786646748544936753554118817764920532989037308459505882784256027104861282468055511079432201568983738689958664320699675522598563806154454989382277985970766960361031036549316216996420439626024354e-666",
    "9.76636363471727933082776643039560399950320381325906100892058120146264043468833625107278966267887854434432776515952923254487046397556049174840581884692401607528670057740651890536863834328206350002992483529356446587584526431977565463361986859592275140681701955909530053865616924869138667784342995060744008698598020357303996055704961423607596510730257104323116872044316518083999735869352729673341013683000644983800373087481655331488384544980459183653485e-669",
    "4.04873146012119643658120608718376247201518425575500956047026434338263375893452488198632401230742280180350844137795981485632009773339508481063097189697001940179105424968954828878615103254409530145779136585060100892172072514908887073735734837130024453089015902205688542936116257345567473265032431275313965715386334968813555769110055276166933307424819512126555490453863688507517264066676733318785733347752242938531994304868261222246033204523215243538585e-671",
    "1.67075496794250989676724656079984955969046126225817578769560765821018681612525483333547678216434916146629227886485341319719394500115007991187835914718023982962858638654885895722326088176267667107422815616327967372341061313165818121212171563203739554991555805689776411814108594263946525919647418275732004778445586031212419001423149647255910601083907319356409123038819178281348002913700291091262369792950556875622828482581498369641145115799361543976013e-673",
    "6.86307671165012875296179388561040218849475901022322931518710573413850115454509906087182593422235916700248283588093047569707135454266434727653635938211897483946647040133754676469908065977697180069470041048046974850211453785893299122189891029882252521872626041151615015010474251373456268663071307152593914729584738728050851426346318966997100338269562321373643398759934412744692465839928421751750514809537213174708462725021351115634992079549764404241098e-676",
    "2.80634993076084036268023700165857150331488959720589711425953687108291687197815989098752923753988200758212771967767395614970374788111375630309340344054953977314294847256793149934306234978576671746706673963425764723448456836450058374919493876422314510804317754456288372685230461296972381394749534823162719490176973004368862976187483868781493509914877317456729342349404912054415461334184405562024399862464475642207907911232576116288869041382110658855682e-678",
    "1.14231590876032283828438534085125593374037123931204503123985234003384817869231443271114282733081862179662327615898977209437441609993569424813127486206721286918454733983416612347895426966957464892494231151751148315123526629243059745935249989274320542984463755512863900412174852795614529274780472094404411400921505313887164195556629773641296687183358252472388695441649192013148722445177980292986539340633254229587499106433477852632324944953932044320438e-680",
    "4.62867396862411971473338045710546131180960442343027032638777952079990498828710355557742741351761728329881522859674496617200989354234592277840090155169001316639076868625691200136288796521217400846924876959243323410225859956256737718880276799934922963026812862864194265182335843834809536696290362008098135676665269779991762089573858312100882117022793139855068142228606804894741967559560483889953649250865870958296405824535180762882214203607480823116566e-683",
    "1.86705638402616225209104794549960716143752888312603866479568693943264340459284986482010061590227738242091284215427840393671483539622769981513111838090093058130203393915392298454991269247693756176897559937354671797522845675671734623489287116807718512935249166992552547729985657541590801781088628725366328188948019648151380539809645401429769742033901475321271748318464919391324388662062290296158064751111040160426388654649288479753563862442608184058527e-685",
    "7.49709895131357773170248387028411981586597667988776532971158578626321975327268020571466725385145155990753480871841501770877239804481801551276165706469559847214521109683186958279763278187137185134554340342841034693048291909696678991312916683545218283125347942621118343371834972772866234477754039572743251507993959815108947918199175253410817755087084592064201080558609215196013363202535271259257970522565768708322247858562150245433245536429462478810767e-688",
    "2.99687404100915862874769524497441627298902502434597476789432935613186899443539471568318213877265054849787347640734491516276538230184736317511850695072888207806911891975574697779823126348677398399081009313654774369737673967568434634098855205009174297700495452831119411710280051106188363178020926278574113128920865853497430293165878656245832561652967948804965036716280189743494561798044521131163704184519560105904712615277002018372136934190971959564393e-690",
    "1.19258028143576103108446679329259031985890286621441826182918263890379817020556326863328348692173619478919794729493962574081242678949293708542598236504026389013199650558091324839755271978348788088560190974563127145218936005984381373242880879645760301594126353090694089934204963393169600313256265377621665452681313520155355868212376821354624896534570014508840777310863435324151034495330907965069729678552814576532284550351548983426086378441868996072186e-692",
    "4.72449154209797302071437023939222455496215107135340450752601586400060109807062779156325336014189266892823239120192588615403180977063982370958999430258804776419890704227418493464754665236150966941667421061308258605994778642701252290469439225881737877377500951148178750378426908636389821929169781530182039058852108358290279164438047383449289906455029845636143520133877448014654173202412515093826323633191686869447579641627095266169720935558737383505665e-695",
    "1.86326769382798149843566589530620536668110980661234940379946125964579419379328693755674639617728234022150946144457355697501921415643452223746066615257564638372481948208963764705252546432718168419723023778457546007458277020777158680822550940302179982508965654513084689579953043065524233251439517244324180184394599949083342887518557806370476188614477610123611738075569493544196392660279117669636725033017785857200084788030273985112146304143481327836492e-697",
    "7.31564374746966358421622575292870901221979551188060488312752595181914983225916586003229673064461355578562833572207093562301114812935923981968074406371750206006002966894391147083277121366790870114241967917817172756996907725043144383502142769486995534791632381514381090587503756865974086298163879196532786882595634624306480676796752836137956307280829973375288093351305814749550117423083574802455668952325965912728831229483244908331298367380737778048065e-700",
    "2.85950808136607303725767216124066947299801407706177470894921335649270303449887470751033565458742151481522409965363907111896407779762957932965084008772890777190181693180720883116599564751763379335047306726240764566424401999450166775653992800469144968807951971454960294538497881092379378887824137708377892514322193925210707714327088525818079089532417138945459505323707031213912642312912177633808604143703843578211955641434001581146338951128311351342909e-702",
    "1.11274574851892449990260166750031828930087907442957675540636387659289888354565601192315013898827096593140614496813434688774592309490714831564729880315962350158883761180265080594756144295381444628328827890192640231865191159773611021184198602570579173281206713770683427374493426143360507422307911979198069581050427642053677815736846949847872428816400253625165907767712757297579737930610018847337093946667706036751988345697376484648914961828316723160799e-704",
    "4.31092755536554253472705490858539481933231855353482305308582810620920435452390613569190110394132142249269843372519648933300789977806474548263993269865359034374628846737353511976488007448403654096259404897685449248626521771982034768384359099340048732641558227504273041743807473241428030714138324896619825362825671529705439552267762992352203432793546544663991694158720203521715255536853347157036882076295490523238785326743504834857316193468452566058369e-707",
    "1.66272329728196333324158952618181322061793476095607711217712179139862039498201698012351314795887530558826191870197192219037714218474677256992336770919752989457074872813454898691221051123652456386920255383641839282688070217307261844719661430363910027773779041525302709821678168649823760524589365563479292894500233076596318498431883467949824617222384318775817077740256473317618004898821537350973335191875381697555153145365405759079371327484946364268793e-709",
    "6.38481042470655023684182333187603423200419966826332016857700234167733411529403433213817399042588360943265686616197116839097771659001083099250921804659342943166174390780978997517135605760506303132015674290817062291878524882704144013787217676745997480048571871230262358446588970610834412481035633387462140857198290623418236526573520567659073055643852774882759201037694395122880175831220114536244143106389717298841050283942903152852379421591983582159489e-712",
    "2.44095105695024225572321544057910100394767927981054706829982014657007338861211490797952524011327816172745425846719411562517610132778339253116810778103924360149258798494290369789058105971999462300649640103393524985141907214788780819878914551506030167493407528262131308133683696660139663864888707162394573750672591146250695398831739371138039560743658910341068929716975706206760612992919881110838965544783233649694400477563088625550095839988358824530559e-714",
    "9.29089236767930443473355619479212380755630609421912214663964759706418852672491544629391539432005539689716265232962084176035892340740089653858809176609079495566568237917043669722319310460502405739136823708505828936007130237697006299736173526904814429990374408562643678694191693703443484532743104312397380659728156453340627171404447340980464004033216804581940775361843234488349962770946664483566441289925869441122097053647650141772602902181627166044635e-717",
    "3.52084829748941030391081647773561068727161875750487488057009536587355073433402285337136725938339378866860888195839662248919247944919660763657553886699610546889260866667935102731146911350297739942390969445849641252720845830328854916136605575388367892670720709626033814490809235662984482643244645193633253919865555835723448273411258961129585862610344449006579967808396968217132349573193056265400158642761012050151962376433339027794129343334664161962658e-719",
    "1.32841245593941443644830836504562739222662408340696244958849979759494159473468724200793926525793562087942589066002588708739736967220930489283771455626253461167218906371372258876284080283747672326328814690242521095352683914892246181864414653817296723102764581157653133986242158231747417155972256648854135991584784149966447319089399348244822572890281696931914762354087271028936507590547099676080343876676309824937834581671181028450136348433241149726680e-721",
    "4.99020633982375494347318908103422224433098260607293066686389751534401259947820462996886516681467407942306864899580505172482037844027131973648793126416113509064064708621975642177815554805683131271281648180391850010428591934187354245803135218509582319610716504399754528237981762720683345798229796923781146775020709171811220871579841301281863166390334409338276846071174306415494752113259977414297020677512539186380006443451214797905394794640956473934942e-724",
    "1.86641486359768116762841079671511266960515896811365019531915088307700361604564753367547179148362367011283157423869751208092030381958891778536306358055889846301692974793712673132975267349113020058356070471225367532586031273527883372478726408284682552596774562428558151072084645892352646297098397993222357942216196617789830264087324313579989323204472505272891326411152075187449863120773525818627347424705132845331156111451305064591178103961644959744759e-726",
    "6.95034145244563636643347136810440637555541589936293769563430906846234331984455089486720323477651297907156040666407230546714542494912645513888283520593093775741547224095898570560310440405055688714270433288403815360124285769755618485046718188102633659953527734803832461657938433796651267993597583316515101622423767824891632501906212201467147365847087078703918440250075810538580129134408251280944586434188350180555952040443116892413090005222685463464475e-729",
    "2.57701243490060164116971680850457322414103843865444583265371278060271425760687790514224753126628279918717978282211736233507688262114578626737742491796877311348007403075766422844017225685697264074732191255264359440328296124190264209573658033571086776582142527987243850599610686547102383032564482390982088172391940155820252247911138737008628740990138451593588626113351548682381476903506851461454304361214420470095714248869739087148772362875914517035441e-731",
    "9.51356800772000671916605835776216015334354969894223837691352395235094392309218989266477725437597275617272984658130347116448354277552837881190349452966328066921646113652993582508354148535860694213469423295655822031829758749759963002413150173587881079916998539864472657736809342906794242917570780085844054921500010283448849000594966977066611859815188312276075525580616400186702672692326516427891672647399886225514597917975630516391528002324314756164707e-734",
    "3.49696257447486858181105228660313664294875089320872219491817233606840069038098694731144750922570492589752500825545550353360412568029748403467696677725014250812773291935108150407264790038699368053155508799929791444101504823437126568359070278917842669694847325981747098045078452874851476323148079780223564159826074155599958930717337323666490337008251579925373512291052975240656387332153114262622233160473386143544024347074652735507898846801436107605576e-736",
    "1.27986237753498045002293557577551082486496711382687252104753037377290943866333308630945371443788168002018341071265366102132840229154939316757992536462638530703735950610050578151504348661012037666610050083530901675588754097273183315606862336065650252637694392328729180079622508489915920455840559318559305396441227075207246496620497862778215318699139746900038455055830120404919498886930357177442203994587218176633859445421165110685024776944672551458061e-738",
    "4.66406249919721988395780893715747474611464856217573285849872587456352667340547465374709065870942513243643303636078856892075987580058615286208917011744204507133716914635776749096878938646795285967259682667924773691968134049345555151898921813528390043580040979171443935382100079886406156882826918244941283733407933660850861747739849517598237740032563327763772476989191627861870731656682219441945644564612502485873557953601593602753336711407958117831110e-741",
    "1.69238162444570851457434868866488688251315629867793015817494041139242034135299276250189719282592775324508835792818402757514496386340135485379829868226416742495661295717896455680239648666356998568451344444641733644642565837678460829918253110192659276735208662668083102194173142072771142806528440519095007063175562741557049316478892289559034140173035030193124707148137640769161530112239492748531747126758753642715609312887919075542030589879258132871929e-743",
    "6.11461511848828952379797822318864322390835136720889545203520661983185020056288490923323798316020549224668530507816711310243857396539670481025949317957357942932944295876133280480856725203104344520554083872321053005379309999157099345606766784932413094368964943186236391148319328014976062525180638696934732774190901698582408414484956359197164948205052083383225319719676949009456489633199091397424749342804814552917345047657056314602814553284770377880579e-746",
    "2.19978811423888805698253788197069724580416292153333416586098157349096668871015454971657031477759741256311670352802984396359776483457330574806454406988676656212449059585797484717540173826052030349529383943558364465628469575900371889252548681337443973554361811629743907063641305163980295313696871837874781801672832446442591219975326719211558394742729487410476262736720049487511553345863232528142954312297264655810645255071165039838919957453258465546555e-748",
    "7.88020428117179626972328247826954002353685079324695818458519992388315181131343533942683485082667621486512890653510508005068740313410710276035798694812910936827749226429347718547085054021101292793303410860210964963927725194531388230430687647856546626175866413902784787376358780814059955105392319928658287160683858955404813485474603800367854567076068399664910282102223324691477402003614616603711315902950504718802908963789883623408718551008756925886345e-751",
    "2.81088437653692742775010813030030109367042890238836472914444740873251288592293655908761703543254574508482248405580087146837221755030345083450531203219073747194125883426610761726529028139565466469887560484799369669623268929939286009304577320179004019774387981872265066796388123310958219016643012359326347382138140906934684405540035367872551372647365117409081855005518780999495291070153868281167156234849667589501590690661592707458952650039975905943879e-753",
    "9.98392551305365527996076074960866553888176320338965079558116174372425252091682339733549586355442972868486530050280878621341939540240644490543726213623643643127226832509899017494967253462529234010309634707916551552061345249151123329401259821070867180229113680256833615931800410193977210371505230804535060613339518608404896306086273806487304302729882603771546122688241096170966058338097558262660821517982684298356546327679837785806460285863884500591565e-756",
    "3.53115250843197921370510233795821349020908803739480840361422247207027050936550376610912938382123568348612229489062003401740687451022816911477013927752166693199108154876280637218019806336421915735097296582167345296892211059303926189279158890163214977339719006832988133141843307340799125687137215049763244314487110839604380468909840120662903745613624704529126624552925878942198070226841440984579926936063697969531726236620955162543604139467655777064507e-758",
    "1.24363329275309885346054906290168832025801995034167276794320184330799548314048177978328656679453153071395958033816695213113281146865841742753760121553432697643069837131763044604046271277594819704811339909089919605504771134423282237904288728422355440014689652113540048397425866310718617162559975181996254340061106403785966162582742959970523718628952700355632732641460552826761307548173820562011558161131066598565290689742300899761262134465574757539064e-760",
    "4.36146950577369944427093704587625839611231387105433207868199468971784666955114514001421457682978081308170584289981656537261608499490876548825480809531664625531864031804604918019357974148464495791125549623463303426766608037726604607349538335770828425586774596680158485035597903283680925354424680885834070747778858282156321394351103635830267206181739531162267880218582604337571539588070030842034747311006089805636952608514956893304485442261982757473730e-763",
    "1.52314718808731879220186851723234170057009568520410361679301322149991534795592621024599775161590793445513152574921833038605093133628410030359441195687448116938230898303645788145307326905468792261287187140362045686741540622417868348582793847031089106141924710616659956449924989960634684839477378601253681779724531271305462892422148739369247310443387573499366589482529211467835888236572890191772824819107608139264168783054327617447149256237701720909534e-765",
    "5.29691883082514879101894919840425233358002067345993153788937092683162337244692139251628932764975612450640223237588462274696589178572805848979030603164677941560152829927517604605095398117482903340959846272607993441205084253490465060169377602818420518745701718380691399433764605212583130860390342024809693212545449533726248694269243153678308887230788005841171895402964513907941129779067570685431924970772881829439817235452104353358308412148413904596582e-768",
    "1.83434507664292750434426486417545038020628932894494087048851959854195551937575232314847304617154772228041346692798973996950828584559849025651048493928801475348701070135981779704320213148922436552351909866737649167709463256433766146919846088057898307264197630633170144008529283502223381005697524562414622733389719375913862958939310718650839257618049214475005226811104351242827647388740169758945760332702122240987339022612089968236679839318622020944393e-770",
    "6.32584988297578622664887520074807687099839118901954221448335561954443293002918156859023992488046335254848102752097672274040574368454609889892756005373505861551663014240822018850780769840344900778481467833638208614730972645511070077539605184141399352290670786235992522496555309220298471990602007392516395371149832051518634499958442757125080445159028056570099385830236903992801671935571875008654104328005142238072480616135542487110538361374803880896371e-773",
    "2.17240442209928743244237761702429479765363895235892558333477306962883880874947223562758476684886418361355975749587582527204967929283414868821499654573778277741194739313850038930673885386098379540604487658324355566048200617369063093241253023819596937409586757455094448324987697123077815971748823826960462736450065756272407796271248249588702719036689918635894641659100711711498546121111471999297204320313451184618734669702820762720641143878003392934172e-775",
    "7.42934014781904513315085898945475968667994251944533496614828920434617387909713992796078710593299550854607729288332699082815634003138485851278298279349293446697104495828909815569168816031406158053356029488181619143523256578923814102161291729391455701953168121922723533543816530128587127536635193260960246216238837814572465020089302938178173192167827559222226435626920772035263209709474297595802602430396379445356501780818991340811225897949341837957395e-778",
    "2.53017973887868327931921069603685551175035013156787397125108778581284841361281500878352288115470031036006749848876638263321318561580453289866281909893185864489677436074610699142044565158773211235914032458731324165502057881045032222591754955299344742755243137665795876329926068227290733935911189667143564766280316660646831909025841753517917527087232316550909498726745551294625935057684570951170725903928244247338909159965354001163334871378684512064162e-780",
    "8.58119662958122113725352108207587477382992442102486449772297075357241144920060929051194171736462730763061676021128638399791118621206765494523573339036909157949300224343464278112295455256209830554856120636348292498334728313753374409752834759461053921223248774367580179170240375501190869605370073053695796927095812759006972177052000029215378736809020164515514715487416438080147709883827765169258534276557657889509592812685665081737826402606803986863022e-783",
    "2.89830074706607057552302286464113189500099106894214323433077487807256414686143023621285785184806791299361991597046444712056999914070833835282319086752333222116154922299234224496958496898565717459339146986530746085337058903913511037396465092366862187275645283677637351682389746961358840871913000434027448857027382191337967826159294159049646456567362172089117001677852265238037804444380829182280766797985110274188895938944496303640469717827746064093113e-785",
    "9.74859235099532782343433864747131645435016445909271310901505166953358600390288268613226000457897019013450256069370318305898015810371814914632949545887250951255538935470118507155507894633643225437640254570287077563912759370769462495005248098408530712103045741857234873159776769233880213031590502402019055489829880233976743020268847147359068034074220919702292253160801444768745691820057253796229977124402142204322883981295686674690521389586128356944518e-788",
    "3.26547958464514301679196151348485547170229132189134123994409381563736958390178330933449512375691807132539000201203954736763006761734439143176196989137754996592506049901412102786586889727053842802980960840738029270091063777185505263607776781039915936818713786313671717925974461634211896367280021893673705290912071423995551180203283611029119088148877213643710177511481941337619827808124595886021062632749553013796293703874132917690257794746490827943784e-790",
    "1.08933725449444727936365295356216120076200653858221743681441772778621211681778123439899943578615622759640148996864684460975526418325832522047100169068592591799012164857814804160135014121331849244810977188926889612515970244729296049236923296037807560160078850265349163085519447161334721402726938975651448096061425469586455848968816306456648385266230194688803334407323385901059360796421190559889363024195132346764102024215547293681488097596377186931204e-792",
    "3.61902651183895989425214727205859737629090585450954305086654730326587817107389841978669877402377500586745195340197210714787010928963924555036957859916084035592965642266070461855146612766095637420580266410496666872448111601749378172991034301186243063135464255202133227912410731835642704623769695376943499969217111674534241293608568548858728401974683779112322794670812950878441028228733230446392125364278687767032019927602831995232115238894856262367185e-795",
    "1.19739898628448064014405964852522753547352192662954189256266532510873275041770104506516316607190550019965309495687124245967365883859291327849517863098256757273257884287494529939342723931278369955106953511963764301674134656179933328870802164736343691848388320782277910536434699244986738239068066271630603109895476554538339991832186010323262448689788853563342407361505363491122780445415207701793265261340705619939730328221744104699810292247588441543166e-797",
    "3.94554857269414403940381806582249697976943627314306291784407316689403888926558803838002659637365534296279631852852474858650226896796514552516880321871065354027724557780406298068001610258132834282758859591309551131628116335767128631414508906518110826251562654123944594004928940738505917929746703070103268215097735674590568089075629655592836794689817283741788943557065414889873173145863270992248981226630335126792465416653902681751222967363027525391908e-800",
    "1.29479480134189498519864557353344350827976585376971036062883090299221590797440853140146270786166267475419006480218459393808028395059112320188253624871846598355677218901926869875232812678202126135457966079568258053595869234078748622335615664206518887153776095721732117436436275554677730151319678154600775617468240947208703098566988366758858881330016397049125033361692029472058201433820726775942359005608149212556613898937064780904196173717557564779874e-802",
    "4.23178103029377411301251773777704756467261312781886471809104632671965003946774292761225671060076160973412358158315391201029216055616369795844216253564532735529073956287562013087382552935233465322215521512394651126964952263107629845692832274370236155598740727457283305334237333182737481866761080349377996131650123286270484385969491225542854254848918833531866229417919629928929198844786547381033282010881377765867711430076890063873162106901432684012215e-805",
    "1.37745602636705763397022899614269574953474441865965979559321405971664675325728938599099588991813115648871644062290139636022061419464401276041928480354414911008834379600683590957956650763821724268876857661378618552185333287418610042441994838432178475463729239900152103904224502634880856423725861120939390169145643068868477750694962014200072310961006588530426817707759941057048070006096532573366909758013006705361611845102895779681631314180917676548759e-807",
    "4.46548081644481335858799778187178223464903925377004282770474636576689977695856849384691728979326442651865387100993765718409634221903202036302924417224721195602716253902459142560551402920575135655499838126931161914120345775555410127175599874089980704208272920364347215997777014907495503427318121299119910650720216971343693684610330333420904048706470044433132147098771398532508700532606785449654017074928072075551697397788915559020969942139107843469149e-810",
    "1.44177748537886454854499493479589886342297599160995687979755249515239830741578397486581580807549501425247688254841633881068606873658401894774239117858749675415836573321069932887174467304359235910670938192423662153737892281705139899250360717495283889594394028578283742782512037355413114942132820416787426960046810424281879499457324216902446221243154466774151291593921337118447455053501442618850623705681832806243506708973022952316455513234804049128073e-812",
    "4.63629819523886549219558571251024075713330380360569167512580258338296627302008635637855388150224157021639874227477377368318191616868486158849602111181199872083941040963046262467032286048046277947755312983398017535366020126053392489606468292372185003995083095580052629948731990413882043734203201847814773303054213913938445247548614567333845782923767997744522664834323316718075892417820411146962109659975725144240534645033114009632934323760152282070005e-815",
    "1.48487932923587299818456752137516675680991598574842346088304541254406056684334647122895547500297627703809907560482853159460934916550579161306715705145418417410194426806414244578088265241311034423308271461475538386876894887674913286039293167183484979787723421982406779150474450000552016451319625927744334370553193529299862122376184029518124551406420146397997847604557219379912975356537939238674362515099512495088581023304008456064356048866166711480625e-817",
    "4.73653984898562055934804597668890779237159477475487775348100720540881438046460913683584608623608135441631385593330199813483043857406717695809970078506715456256109128011080740442663409336683351689649323278314574358414358537846585989652669397889406635664385621948610453829462088184942567757896327346994531264514729008928778538461074366349159993362877280923984322099096985548150429892462464655147271187033689762630115119458114548984582876836286611169473e-820",
    "1.50482155124801249465168841916927874523758300903463670159703979638435401791640878618333545968536192387123410878927230874982266604219988320706855759351275258492857713219857925203133239773000555773068004787857301589636883489452025654359280529686574379590509589603055550608579233318871032968289777857251312896528138441461415259499377884658475561709247054904020594730066917423205536460765233781498061007843234308582643489588223039111283818617245670323238e-822",
    "4.76174470606968841302944906578652563492756613898812248542308050518902991592729592853692556037099719797966582164924546283959910221146656645354892872136757750172897406658681226460228805502062532824745319630276779394809997526813017475275316083292588836041212686197327880559214458772542863505593250440059574974944819327356914309994368653013589013774645565240068454843398075775360517648797268730763696594659755358528052830663678061872592357062095312573565e-825",
    "1.50074886112553723388430574340611536271762422466921382293437959675906299782323212387389001882904010107706679813560685491487824797875045018530406772630111588976173627136789982706710399181779551181501236563874730642802432821692968923916601775892549368995854681399277375765357062973863817160203175802791967457285550366095657808920854120612382279838369136311069623113523044086280640423402704886973121538110110587277905869766567241258419686243862171428502e-827",
    "4.71101235996078023956797965574175400801387242581349746047227386843997140137730520305046335513671524071945024162521097926209531311742067229298100104678549432967558146890892715699885899737230791274379971580403601068964306585152865612655323291264483825183154480347771171185791619360563701116583298743996667750729074118594862912928306462968899297089049394397392372247617592417549716900343899480236298718511209456753170247292330442719242898528490422858576e-830",
    "1.47295084547565205560194958937131573111608414564098336445217123306268818892386341918687808136602522284714689874375487782303734247053337008091458987427163939109742139215695622032140939510347683334974802695984397925804639217846702814134713672118341175239652469035631179541661369167609211517844113830934579963404565669927076848614782301345517498741651609203493945023095213713449056969821806146500270058329689153394856816257356064135442574005935109532904e-832",
    "4.58705050943653577275997795878016370674448095920340292665807562946193792535812963240965431534315831843618051509839670567288044810055296127748462172316012129033370626039082106072724534607147968266382878073993951618640109064198268473882404090155741831325211078774475060145252594222447913600452295182668613334241007526628926013547402174365104898379423289184345561101954303058210370345446650814751639485874877503122536651286370459322488063886378722723773e-835",
    "1.42283160421536248321337989624280414914397279223765124727959320878989807246656516721030397240023500939795996971250209328575334275352302401378736732621722917941973519960596358612496727254940870792376486758426806312210805093184924925871629946131527576270302229415570116112283663741681678916655077612889074352435800216701867274840887441578561079921640935539966375861941763064643825019844617936350691743286567433295396011032202147164196157269557684401154e-837",
    "4.39593880231671161871678382800520504819803930040244361987022059127930383129623972642778784813454508944095889534010044501817938029907997904949097056479949923842233593511604307634155491753661352366881582328715666746766543540837283536545144595774804263157556133656486461012027671502483561474358713885406477380558811895835482534669187207537359057044435642390999648487816588294912398498542055348568735353695576285939985360690926819462713026887663429906905e-840",
    "1.35279301787312464505755427804298757206258760712831421687972120709362402839608801583165975120944734554795504055734279025309548448740332700876737206892084733123202581200054500235711357291070999806497026971664626342468448327749803974816566621814961228570809071005192178470979822213317739876019770105888702247590386030863242132369381384896414398790236035408660534587689938879480515922044784035752265806527116649561620312020413301131837857436479536263038e-842",
    "4.14663742031063058289822753612007367205075800503672355151399468928240443888606898526068516637229759589768584778591331328920379724362365546541764801207853677701542428530323165810634225925469820024353309124689308731164801013415817743560617293299568391591041809023272720477603802146775760899944479672732578996620266821701844739014525403212693599707534892562838003431764494326411991102585440025794206842096554477839996902799234865829693612269343332773044e-845",
    "1.26604506885903222577670647580439443811702644411869047995398426262778446167621284501777237068075278204363527240597946640477301346119210333673178070494925286263751825145359366882717764146370169011522267618266165511281822484572427697249538156670543382540211529984899156031505475557357393424889475345567143029992427733307266222693831283029672583563150679271450670065130786689824433070043672998481197514402379559494355087917863282254909881470224826873599e-847",
    "3.85029539436307788748397078121987008641109790477902300888339234375032267755021879515387469829466470083536352083979042704474364206028786515859107618931159274424851522914873721954284273010721004325262398401171368151127554672819197212400904728425754360805586791060519680588933438533820129753231154123628750923264134731264255129375002639172639104406895965057786505058790805357524593536851558686924268104810698048423251789447855476439489723669904664915195e-850",
    "1.16636394669542330278946392102896178542748786056961710139502771522250290587520155783649108155034177115683723027762669092817256171024670163017656813692005794900777558662337395588891427765390203029655517887160836920761045676367712352727070091947464769982741005425674716338726352751233142623510520782593052749474234210010656814797452893245561977184404754827956797963829604425238522808530199094873156783014149622339471526818038716284644461114154770758703e-852",
    "3.51943246880936770745088668636760584536322895571788727674054968036695478077258708384858127527724373864848346467921489023554396250539930659277031812427436463820002761373202635112800721189994939592171972868610295688182922484852972131786539145659712980772295171470727953946694468735874367040528216523785247788718882790884165685811940956101068579625406573328679573217968183619979063540944695034590341221066804267923864597368762447876698511813147256658179e-855",
    "1.05782309539102827168532889958749320372515477325228711445552438814240678207750683319318797510772045012551155094069647606323641500129657655247944545068384621585765080054591143149470407387308651263173007687695085247943666719199517937620771661814769788712987527217979442516537543685123939745128589558642352687874697996910003221901812088279658980158138854511501291434140024058724762220560456983194216053683354774292012549698110108830406556630677594354880e-857",
    "3.16707716422483661352131013086287797684715048006468227641185643926291367344810866171708814944735864713522981558530994903975985916116389555585396716241296904481235218666697968434218364290984139084877720711227090556035249078894408754105238170536036731239534379718871046625077462799594635909206750499512282835136831194597660987116637552771250990123684517543076926479860295657199208900165883694590250278369832108588973948810858112405653162421765529586662e-860",
    "9.44523475798612029083479598870141079007678333728355236232684042574953131768891643404939344877251836243034138235129821209782048419659769568773237840380779506853533438434492645228952475451220846088894309154728047485667300384096252968852681227545817613327592026737382245163253255581974235786501457315094411593206676347715226856680065952275170194530987418985256031767216482108118775949838396363877285094162077895521718579368564810036218617485634611738003e-863",
    "2.80594198092109864884219615236540595539908495765246391449334952152945849632114935195061770516211537960658446722133095578685586986335504484338942041724553458714233409132336903197603006865686966999635488181618854386490849882778952742164055746266852403512879230922974467656175827172400648736139698528820347308285625429536701310210619241080011645233969372494548379886461481146345193401114425411020413379896470903343251189292788191077051645375516984050116e-865",
    "8.30347206887022373073830424860238192117054202351039394313167607490693171718924401695746415153053811258813125250818188063287225546340966417137409487680855223285130436888081108502131034589852322479702657193997079295015157309306020046134349105022414894157868019084487916586145589873705887305708345279420951742193721847401587213551774628371023963124496112955211546999175137854936725225506718844861507671111272931766135063711060298202146456045399240802216e-868",
    "2.44770550481244339816781395647456258896354250656886641103636116487891216712000853609723337712038947847825613889360899969336592409658386676448318335348391753654651122464578391471357596893491153631048336408341900488663607282870269048974933984136373465630924240790574265628414136503458891165790936539191517364022362257776192761538420330620001223260457994329414215614062745320662094350096302160790940457936185897070319998568943389638796489633008610317653e-870",
    "7.18753977707994062654085715306073044562395478637863142562186646617663219746542014788749478935041535464471600855051998025763978548570137902206048722583783019290771148673100621732491360673475349032814682959722551190010710195840732385158627656571427161418528983825779288158940566974306657516044990538996132816624031918532316325903284918050325109937635971124157381105711422889888159223360882333895886344053003617953305609338287794381148318406016678967264e-873",
    "2.10245289473519518365731310234065698257383007602620715184137222376571597655864778423879154593755559795268447967776089503166410372494792908322275090419216969208907880540776546166151066082138127386342196788238533354287562385905214300097946003913821449173519867318994639349283263867467499720316759544515421740201516046738813405046695380786802974104874822723701739110819962909336576378356086954808175004050688144000090222763893699931324093824126607326522e-875",
    "6.12633084252962286796169185600987679802391900482450729036108045500365308729856533312888007562369887100880554066928667675376867140001105140019000823775807922008503190833190164684623990764470061449327795095788912135211336727276919418368298879221792807785182511144290574553733988978918814222946049117915704406108433325372568139647679940327279205799123277809713025890461721560133773593142466828741270651534704309276885163757409438692499852071577774930018e-878",
    "1.77830401027480138507857943198638519867013087195567571319916812223542677406685263991819739999041175315743878589919182873466582324441104994662132558635159224797308970320269051037582769550883714448880257302479234905035139529569250510284337013130634584589896841075872984522396583970316722361485323040028166096781373691353654285840738907489602591615385831466076955380305705598755060357188226041093028397848358875785395324222202230197884618013358966468167e-880",
    "5.14216698856256847297442134513835021299101830662029443251723224358268230140541421506426553312139859556629088886686213058513444633016362288523012977250569462438085937560128522549618386468405100070557721311711516664557530538445393264207353336039049177594874870501855706698136791173901821751301991886648688942783727041297755819305896652085980121232645791016029326072000769775721652006603673707130436481682130850236320507004729428899672532200268067740471e-883",
    "1.48123564945567761170414159696945453337623746715573089562887881165438594720024392955534898194619821387237119267735873200360120120773925211636676354226969079923783116616744390924817405146988700085033460970863398616365873960665688229569093793123346351315208538906403657412348398297599338959405953400553077405482078944274455477550792513319712061427202090976609071915691202733230211065321786172696732890426660394914140943773874580352860560765814078368836e-885",
    "4.25053053233037882940355048487067201092518779492573861300752227929121251538806334322679736229108393112889322304237310887319955812121460125448586595281465165659868352137278186667167786154489089643926371321547723942698265227702119523273828978124353918666499558611966865546141624953310286437730227811644734427136884795449638266983125818020067185255223255555039956295526665709813209820987615115867132488063057466914283260586427437556797808052901522932465e-888",
    "1.21508401979463336315043166226058321248724326909388351043361806925176979205292599693118386853995064188156024870276935681112829430844103978122203017496375550940197518355366974354966851202298414132847291065466032859550050225928554176254817212799258294148608979167003164926255570056360645993112092208190749930292832182588840667671961765276624332342875028537397306960874650466243021935541691080739850126329487780057774111000041440795912808829732901901301e-890",
    "3.46032452925376233925139380559898904838644321523028683525991797322513113005721621400757385451059460990578537876391606145574634354085443337541029406073959037940716339606615708877243929619823715734910446473734878486992028782570026292422043332466836397865072452930745780034219357846151798769935653694367595800297730243785431274993916089050624742347219579052407048768482676378891578231467010165228468917798660560370372211383811395320087326437531079173305e-893",
    "9.81697900866016119816207818489736303513106663096009223161830200045642726356952671492086202534595516678335104816747175992949036370357538565216419234885824338288257308141816482336639424304440128721187070741893378171848613329171152318178184271029186806754532591986861406508162890112235377640018095897414942956442249232052151987716619910007530213859037267300999614747587131927147892059852527376590450497531901779911752118173068110499390176207327716629551e-896",
    "2.77454993956219214284032838652740236356788142184782056309908531422873684156918484419716162446297105385156864259111817536179974397338872822728724085994056238721763655306587471981664140026311083609520756252615834343444932482220790409225107268577099200828816368849213162902208752295627483650747308038530386021394872158031827460740780702807045140327985945326347742623375846371389297814824930954941867339196005367944232284165637037096611264422551774251269e-898",
    "7.81203201787613125895978071916896388643152758321537435896875056103385952234065937135371069242081252648780138987972313679869137812671542515998137067738008383598622601866621143265013422094799033828224792294378290686521842389678031604087592757662691038313008997795706386693152193402202471284194176186464934896433327830191353496250055234579659810559154048111341435379133920517107183824354870685141719656483283526949601931358997276511540330439444005842875e-901",
    "2.19126744978845203503302073162265748352168419786614736588867654068279324424024655663731560945318428942755929612418696152516075439820687957398262988733901381759558312913376775757468414540835988168533218123853436243808716538219195489689372086859702754115851763417230544074642621717712996295504805926959250196313924418760273375220321438028211926089772232059224682978977416929362321093967008230036646898903780937653206237388638526071871827492127569919705e-903",
    "6.12335971967729427787413821164110853636791728067869231076711904441710541123971050039573251050004484363618648155819321843530650283415460477450116481172702399997747471450686213430414855695252068621698817950639220766988346647953954654355651151364683178249500079616616274536100794984033321504722192034205470746248127610496268634871945416761500490274026181027655669235845280439875438871695589197074427426868782586247422544599510097553328051702321734641081e-906",
    "1.70470905171180368269816543041161640852307799042077781514956351348010922770261325949995674635379412004751827110159482279336795017259784050012077703820250023090780499386714969149874218097899211174168276157074747646065029312770623926306318159067348812724521052022883810089783456940858809251451039415384982495475607243953819527857642839362967518600306763447610603304035975115260271494602142854054588738422350608994552599270357792430973003743252121563942e-908",
    "4.72802707073584212492859547869963910215514257467032258282057941636978944666106710371105162977675099624190741111437261385082822552175439456245020299518265050811395774275933648928926922517638986886633954965706990544156252476431959159310187979322687286370502745691027625886798990637249111017801621394050237890871024803967640680326763156623608386962659662359020952570758386339811742055796031736310855016252354800913647918366791162093790983564163702559748e-911",
    "1.30641725418872035738921344720040157450638458825020444814931473551024381051911689489382133777664541355235168852961601618627239725078938290449612353526286064759180588693099807545777678454880209278842703310836111024181622729757196685051488953763225874688556984150069462474604228235983823180527837420817622163581093367755957531211971058858154615642464159487573914499095223237928515219612530009389554932857501825297104785793660519011760585983253226837362e-913",
    "3.59632711712935824193670180378078605641668919689930044675419706588806315374120869608243876139274865614219414529277686392399401863789658075273712615843457997541687631382795887570824420462421008461675396853970579516645113509112871585374749921583381796048108177938413709144802628673856672348286029007910584278073487787116672189091435456564796277650000115565678756676122139301608845067476183998582923093113263793136968689107844090336276750164258783580451e-916",
    "9.86313197582783862030527063618484673999486356815185549095690969744712470167056144064644913734925079406944094355724710969908138001450847050731292520518615256718505264655721454702862450873181507839970341153046844432279128807882187434806269860099399050427267300826605024493865660451358067209070287256208788182908297890319787166668099586959226797041135114551432743755687227844528589972679825631987152590851751432870752731764107108070780963006191869218581e-919",
    "2.69495746836426580971943768937234148896640178416733399393126779160448468710995570385296319262905782440588595638343248679605581116252269460522941470426203912121756464687210835992358887159055093496499403026269331110654891996309464881218877151227967237976092344300654411200736155052811332175858138556881015609149264455796677033817291135306388859235418255934365182887775653041076211660185717315994989885450330049431112785418999838773691387224147980198929e-921",
    "7.33623826896032142797110617854202639422446020940880460748852460888802662875021397208491427109972032341367568814728916004356071796973344979705548730733510216420908284646668973595539178541865376884428862354818113173693654798957307017983408977145862824949004821249057572557823692252238197849121669556644860237864382858333259626253529733486178011764054206133130433484853790240254116959599416910314709977184582401730338191517978745183829200079250660087810e-924",
    "1.98967616357071983290529670290339597137595677746566690131519000638324927910373075150399683949760889458698202761363009877740153953221608478103770155997305948726795365842219409616131940473111507938043357381853697766627609388712352444674241052912171814704189424771215912021929004209905117832053412711991397227992046844283097734747833786915641551431647354296807419515845671847518382319985889475901693175833610213569395636328916712087167355703248369086680e-926",
    "5.37627935299969314544081363879842683808776552755199306474542783132865809025729149938806824593909590227367835822358786908154032986826279043543030892760160198980112087132412071480069363772464619440836229834936767175621743812836169948184881489226824665164563259309005416713462182074529909415443143589693606322892414196012398934151171882431654816411009043521256197965231194399095548915097773945207625797295324679152393805048381492864301238357712572815288e-929",
    "1.44735381305998595165886611507355955577647112908978882972903831188405575878726358890075602309640320775949850088128183553743539070859395891616671850527466405352996322211785632944355962615228431165324870054405569145861192524705104390868543490030555670140525083088802594133750067159640391680232974478000110942727510453647353621677039125535074642052036269876283451055649737766945150395076659342234557828026777672982589781899410498140059612949909810381385e-931",
    "3.88207594692332752392865856324627227371996290995233139988517917646903652618396174484151353258172995486587595237641353209866155689025355120435334286428386648889216187519466016128911117572380537204533385379526357237775420457990483255301598168770780865123645633795282173234174543792099565648379936192025550244583365719590798548933475778720740462959047124124097122782720412712428386473824469967014030352995579157997035559349818031646582745621145106633059e-934",
    "1.03741554351922951393488974993388871028568296517203887917934073675088466585083934600555124920410218011827982583409766074205215745279452788069730467533581339276462969837656440540951479851928599412822302762228220439353926749928800525590529018699397972266134597656857919708814138077686598562210148391655941552814853731969773595257288500653694567534551433314393407195191799990484993770497614239020395747648217319055996474059111166471096302093485413893306e-936",
    "2.76212824462010089121494578103668780140236405394423460722665252509846199722388480109377344631102145848599597649382658625464597161580590663486668290922462333253885147894525333613779689620009237770124841247050683916165493201245642635555432427965496022984592374545851238478460973365557837964163486688788473016945916389268477806085756360550719375385166374734851061501523523690845310820703743567712279983200781459428828816676738605535446204854300114743289e-939",
    "7.32723702176019844686349233355246154660440030592234709589849074104395418330063592793995439687155464318287168909167860238868970223988049691844140143586646579015093989899435010278545346143225210990421058880901374893539932775048424823587995101646060015299188046846265744689930690566644164154389162882855364037241196418519839671048029891333803565240465666406499513200394992137709317306038924421608027981325935478482341787399902419335963271238888674639157e-942",
    "1.93662214101885333592183693951526263513587073187407672671640304712749269657053049536799730841044961022335180805866567035201523922006227310553275701157977440885200049770304626635067061507869193330572712563661327303899864973445959519360600497689866125926859405550270572443289747507256639988234689593498988346968344055476145363424095762471096109380666751901206942872677903086905110432000878050567305818249468814632308084336192824399195846265866991078841e-944",
    "5.09988898900672500492244876638531381883920652559330281059943667527147408558428989924971982428403276383133754118575739685431431331523160580459488729163774807391051034009734256043259934151801884625960745789291675831354021318034559792145402538847002586709511762477217769113100140126641247419904514969274796639957545805419867188235547470596440495883843607618791829966974084346457451993332079189417726965479868604847200869806263913839470587841955177889948e-947",
    "1.33810639511788632738864485661738986827403173375642642210471751317424568211299955436124168020029008726808504254912107603866969425918033114384526979027519041723472486631044411930578969964225975322264285168342672658548786531777682682263344812352581287085570620544046839876017565966226493902269932683130966424967529038068847224729425743849595185321633412696534367789537204701678570855248673900110559644210187059075037614436403444512637640428170038469392e-949",
    "3.49814307691529415505327776139012094519350907124422949378988314975810476941566657271261632078430050823779006689441814758379592723848461376283427832173165275332060339486161165326315652503498561203368704829294908870525992834263868459035002535267569539458599229112825647057998675310050377984831965312843624135602293522857776169432381629254442979349633408253849768353783313062354513031056448614083125531774103868764081635211744886954891903073954796672202e-952",
    "9.11180430673520200144032894313366472588270786733984551998180566250368811948039077929666840901829146361488799373339276447479274258571334385854058208090616903968782487314015479053405560820629804960886400135226273467394850566514083881182079671840224474474455501882524133636506569136534920969725425091668308273634895476678047385408230652590836695058211861364030171724714900919679701478722860597247738806270712180282288180604537382281140209375502279351416e-955",
    "2.36479760171008833559054188682452158893869310855253917143919023483974916713519260720596342572905639552505832369145612996960670186312407562671021024369513708753150852013104160586202374045586792603479680185358101829897126859131935672116299785711119583309787993095243105711895154640913279075297854154177153764285290631171067873305446911334166103329486258411689660911211613481240278842663966859073103719646583235692865513044641726559183696358197778273860e-957",
    "6.11517963392372397046505134441565867197214982226032394447729047476848126588627355451523460737052034323985556288881700711675840290094367182465454185880421977585937197083837054785977603481694475648563140484145997339414363146926377197160756780680766136198920054678472662054217812730669442591455038542377349836743966979946549468169048823119894256332778541522507533556369149889998049194279024544357369506743614057343213843012761195641152583788410676022666e-960",
    "1.57562540575312024962587861918972693411958935267241117159555358866117413476188229404329453652964988023129649517653714046426649275825640469332146750693798658093988660192550474994817445100693742799871616099328451695228621429148915180335112459948605903464803184627853339762527688261752330247496858230601205191058582115185452664520763718829144850791774668291515555990929127997022234870490696626062534802660849744355001379559886808947978754404060144793386e-962",
    "4.04508913802909476754094952378298429023860064334410248556684760300985673680850504158772712129295343428592497239211920154851431806600414712906160700322224284266539091047345478415884222888453319442999573569646241228109361838185730528688120094673200285479292372892860146716065750139919214505350587638219226074864950103455593961193377100397744046668627704624942496974380291554826714720508963378804789527229942211569843320877445381286125742972884189317743e-965",
    "1.03475474129076203108625121376547348602941254333430834426017864513632893081544263787930667281751757449588005062008856752869773365089786671151667683088666547049147090544191934284726795237420709258427646290860615069664014199145368062640007387934647663356303356845777262892295062491240323873385954631719437490714425106591759201545340503228083256095930974408557047422129151762525743189157604500074098809709926283082431455083853172065525547105400697432296e-967",
    "2.63744731453403312951570788342847208322591161011962755738010160204555530022523164979052159348111425208596288777161069793714606087793655745954810837715719761190110216200407043751148216930388871445804894535475496516920411755907795751194619209126368128869063763626878283684181205198988441011957666581418105938756051475748627473033052925306724330124036471474132736307774693716397080816234579587327228576167337415586177606693516220755004165715869259245333e-970",
    "6.69838369951672422361599580096947191763224055679224264733680828531472907881083681477415155966569691893650531749893653397218970146924247328452731678212339935136873304344787237888426731918166602116243399456761408665434415591384860534239809237794792529725870544271389964325289287880732845353683760168449864869934363705246136934557572270419727308555751915520890789736895605566815350690866548214294264119546754319889112161223526108830596441752374285179203e-973",
    "1.69511404143397246122867237252241993120096407366314572367616851912270624120322878803380474765448501012499838047596051594118644085459098559214715251497547000146782391566929227410380628063291261173777662404394042152080529908122349815145728358654238298717584421271146084739187139955309403351717687143258431231945705890175704651727151353887236791638333352093622473259212318955012402761552985308948390425769624547953473511398244455682856435409180297521485e-975",
    "4.27438162273410207483407565215720671152457313045431890910575712165021844065465123024290031168056978007506576537932387685417800441833704180895318808518710998956855171138336473479058480039362470253977000055055013536272950299467675285604177379815021098829590369862852742176569005350029650617254309945105360667423128303338742134074190789984594095358647917007026342654257896493848542261478188114614794681482874145074324529393107956684337875366954788477601e-978",
    "1.07397934765585572437984676660329576714290626598707119396245155634097314233342309005753246705773577326882088479891886205397617796647744177749963581315885689390561845850145655155009527825969856404953949879098472303824412018557614126135482979881588611611816475058929133847565182773426427347601110025338219551383596275613761968752896633760027681188169706175232474313362578380931458011672500768406782581338239696022059702101463226872277568033848058705541e-980",
    "2.68886879134319316634872772603084833906592462414534650987344488012300961334141302414390896789323413265628021143863935682074843464572217726622480551197881518335724074797586898132022950410927923388834990170845979128561062581740340527496271348538054185520620713647063329178040260492197408552967326450435856086200510309935005076656672826697441910610793995873039978066361246048907328584733435313885191341060638249340045413374737013847227728746148811737190e-983",
    "6.70806258801190397041846878671662972207956900352896769751361509225954908614316177740429979386672484978826786693677962766286211863873799855320302940632515830722702230107028085941211035383055091165286665366841872590014809164243284721623203412614519092773725804114559627035688522074378275100848496884170269880561630219655971571950747178310903718064528767016609183981708831040162891071279233160961491283435983069504097840830450462140692185599405000894070e-986",
    "1.66755888080491370329268802623100264788406656263340558383487183876613372721730435072073162286127127145769225303295948505147849732426019234986900333014293872782445751859399514853801875358736938049775704140438779746575851982600033469479421833607827621211369048301756191233427341493471519458142431595637276563715602380499484700522245241263926658900906831716545067008749768750603789582978055116445731760898613962170786489465957754476842944912076133967105e-988",
    "4.13070876528065673515103871382872508255890371102883122241378550857086164616586923426448896251774192998949256652910644324764567531978462156372757452922178059235453745811971829108518274810270037515820831436160570965229293183732254447552886866021995390687955888338535451929146902575986038394420306786640886280795754248366876833564113621769384884221518887005612287058162010947604887088194696352879992095032233840010893143701691858365707124087291521678806e-991",
    "1.01960050759472825371468983932264548753421849299524253135137841285951500518996593081503185470563253044935738117104475942232068062692798142491195835596601558670426108120440330449568925487421516243333918373384725594897307105208091238519986435721441407850461355820745833966934748389647955626213808959389252583763133452786106691173447977448975199953251068404269128797240853691023634642194955938642093789626454182145719300701455427360458145377828319417820e-993",
    "2.50784279639194338435810585950611041995269956296203157350794909824157083850676645698287473848530300570506372257070061456414290538687984134218626650379399183790069605116293907627655939701317771563104899356916780033298154219743225688976922356886265728535313162088496709805590205761893422899833560195478629880042732427624883921968669400698792514795567697725364622659450728363552761451224734887682740610689234587135604324454359009379108130444068894371073e-996",
    "6.14664451558593696967669238372054689431235975889289860583346737507985641179714426063211567671026744827679546591898359680885834611926209425527619878845044321991372987846648192783810981186294798826616982921264825996932029799581874428268104710125953557226422366959887280300125838433819667836370725062062658839112408413357704432390624638487274799659596205131302442950492979481280900298484416717288903618897264828321585165350091771121627944686731186391248e-999",
    "1.50122613895520418222022339357906695360328133693272096609919223544557807012385746433409020282267117438888912676824714923167203724641824984650111794744888574978267965154744630202808401399473605325776041706009357670698946107934839199971760987962680920736777126124799641066289361083896972925072318757897235685136424566677418468516921027684963762960728956473621842756633278900999134674830745817759645377308810253193541006960990719780428767508672299758253e-1001",
    "3.65365110988709427302065294158011965768154354055581210132118441692573019126756418302104311314893379001784740282522627562130873058238547477055591460375871861872578659692252612011354646527360253559662807124223839043151899307678564824870886879135587900957660710104403259548324308475594545036200821954758345603043381569487293123109645587519414894598881389915885867419351842226247007168467227912751987989488844817454710550824211836139215617745181789110409e-1004",
    "8.86101880803214806494205472989605641696880783489468609742764824755638487814195004194465671565290330787092657487066028713292119253958765237132484015594992730958806820127732209047344977676029529167835771939119049456509743997438142350176706301152923788116203562289302552589334105134919171596425663976030618896570683032991938029838587312925657101457444114626989340244018202735553379661809950207333804690401353909974952590330744353983414398238821566204239e-1007",
    "2.14150234549514251024111170429840064443074950734978719891197532316951817381444076890238657191088111167503243546317071447361672377133355434511864267784409960039566783087313603021976981575104696045344410000997875454467692794275741615613360746249729781592037673802922141741268012404364291587684329375031975223519408732150865981706264985874062301748553541103638440565725445121561128494574032947307984025651329786784193454532061844573609363418257845263356e-1009",
    "5.15744298627968401735876644645283284342515312981008222559667621390411625101885625143501786626172396988176671225749452576597069811267045706015386135573527958403855440741974077385179226736272554589336249336839847241416535077359057953555432005974901374343114789698199427190355385531827663924399462698143411296842444686576710236654076629452089118276718675554178814799110954228370584499258309063427028660003249822694309237936061041867619902672893515080512e-1012",
    "1.23775294013731445647699231952075618171067645480036723353952502040401872853068777174707535849612726147104147728887769367964271614208333881195106803584841638336245873167412063966300986729098921856598390941416272507702915641957807515509636712851366415129706367032448562416792309398062907341833603249175818793613631288222518085102383842683148577683649707142135687573386772541161365962427247558885871049196645670571360640959761450809631343570731612331964e-1014",
    "2.96019146514952412842563385114870125434644371271802287163904115161037420978137773841344332109897310800371014685487010946197332813545402561232678571299256838119064502749014597328073931540205668895599390281919707187141045025670922305621293682600264211257930845538637411258206708873607596983334962876379795909326998402480194509825074140497490017248112299294422214901827179021273175977102128508873024022395532737611675546302263599758804428087601065627164e-1017",
    "7.05496052180395531956115655183851370884190137731254435366543023349675525278670359221271921463225564939605736819162529194076486474834622528127110338504624416390080083900026039684958067146134211134794804439038332222422118527401106619369580361568005305642000923898020944053953175700018644144956223209997597829940733959909063541597875133521865242513717207835711125366915959723798633211927458642485084432920069445817050291060151512201798155525663633618107e-1020",
    "1.67556376607109850195657562492367906492168391239170819033763487496933705457165005008288203494006834832179424630013364382013458433803855446282875040040740844030902276224230458704552108272592404952998445766435852522614536838084437712901807218005363329165495682599205173929064158909088027800215919547627842788760946108049260411550462106141412746650621856570077681791777265303215264398742352942848966353869799424548605793354075797919078517917822946022002e-1022",
    "3.96571542276239827850872821532543351846048031626858708086495316928931127817802429685724652131569137470635998819435572679245970389422546101426370027801513217634822564252204320994637816281976030801422120892180471672478341429500085781781592802733066334500621784128344655329981740519097806618619280029833285830167709977343992962388737170775739760968999136324130337396304173210338082947564777161038486091495597640971258860471760498883544189494221106256045e-1025",
    "9.35360366999248882609919088902335883885542773276095090687662707374351743804116594645793542556120240991549323342922412652431870640646951096635404550491923098369467265207585206023397036908779711746103500340384186433748158532521098755630944372672024305374155256525274092488775232490463672509568311809754927473381715798424832089816430306741612413356099432146720971322813921456521227245264591706457801550324399281246287707345316285689186143043163105601787e-1028",
    "2.19854734481413787539619894914693123512020634930682574292688553525987308753705599091733332069451139202260232604943931540557214809372727535541804767258833533003251268716224094592020027420295676717389145306462838995534708676489315406677983198261678408562779717285499231225717563688295422090840041829173103026259495763796702879852975153225696196980048393097253249123062077278220026804443630053914438558103022786901922453290975673209969271036290787767971e-1030",
    "5.14985167834214430342038891388830237654811181075275119426935497945480131455022003262978412548800245273975385569104017371352378051656066392692556374727628787567624076365499291684645884749440350039852428442286923650429054352020005817569441330597891976297110928037699999820846012444168133999970689410086697777540097363279448130094028043257204542481883146486906961234598596078943481258795763643130521967131526080712094559722463207406938470195532638020855e-1033",
    "1.20214886488360966642487484233784137545678273460239472140413258146723471642469391274820705728299311381656224258922850695200656920038274447475110457690846539394851296136330806509847226386426291099426515705607324593167659476929750963756561998207079458894682485760270932877894036779368668002046570810967529078405370977736740038854147624476782228866506736396916841674587601101759540549350454913506593092544895717099968516386696329230879345754527833579585e-1035",
    "2.79659124099153960856405197793405082337116845533737783716971744559318468606074975679658346291859196275102838296000179181713091318744312017650985443816426083280428625756091126728369702758560534804466276521347286393689660910948545729224388213165946235438870419788907233146520236485733674368086843919913601365362699671860702024513563057675801548807642598462292680207459008224398595325560348158733894946054980556645607829985803662945126764626821723229284e-1038",
    "6.48350008759995158026350128670191163216858560404925893786298835006190241002135711128391103035559643310798712841864106819165921854895946821260622390501635912288117320421438764486411707535783223300820548634301770089420466744608708723602283242013599799331284869520778112370941615599077354414179782435403573067852295002516482632035775434470923538562993455020310566138360429468436222039101877809627402459924164744994643188708706010604460253592606165578273e-1041",
    "1.49796752576636183970232755293456408865843024406805850372766262132932739523784467597870625207401620128992696271781798195821414814381442216900659927267259168833356223955242999908665111474475557611300735136475945341933144073409040316094083155937737648734395506355126579769189532211780437234232643192939135925980372291386273829683627837580611970131484333032102593351337804847335803710304162539097808283332076677916872675973095772610295463388955054091514e-1043",
    "3.44913489892589960680556317740120104525252698061777386885503122401529991696841254333426544083200025268110793304210640898082260353754254400712676025937733337829202558180339545690361874244087295239896918804617226690688635203083866857442341347859198211999836697414170217539602276356349579856210666890718897723306099208918098108429853689438751934794329314369102841322511431100618144025334499840426643388392500097943189218793802112323530690461308279431906e-1046",
    "7.91471740593147162484181428182440546453591750010999190026918077923689953725334093158137549052422420360377666844908148847280676949411395092461744462793423799955807196683819559460885600127495130581273951678994136638317175014320532253112236822011738766089239020576779910214324726184570914213479307016242916772870933278735186454629565134445340138385409370877999249668468241174612551458316132814875961953962002922925476065543053555371253939751311930498242e-1049",
    "1.81000858171268522422768906496455583372639642557693702369408636337225570894329714322477432321707900652062677986933989810582819292720548460161466505545201448393588445069158848652940067756562242321384214905883719604411204440665693743132366429376193815469757268102627510166165484357294498797323523846684492973096075652511925710717603853440852663798669476785012223689457904896959641593133221568433641431984102527706568865259911396639328749790641431342922e-1051",
    "4.12523194286363199848301754880516764791045720397610456673287902185599606755180943999821618896104339573949863683110971509677117264603889892996004181093191730726710314941312297127006836247192218118824425854001718609849277000127651654127901767046795536390442618581626847189457463028912078730846381593953729925107505470401270173043587360846206875134430451553891672831965836272998160767660005143096721447166733421048595740737900142770234520449020756002270e-1054",
    "9.37003357600880238022357647517584538278088193891465235485999411421247471676141531672071403141778246816673808679797057274572292244764511601772904147179416533876341237016550034712192200416013991358079805456954510678444653131213509996879113524919853201019995899393240785435361795305112241448171403263195213584571819439309190297584371948517926883133520306517177574224440860005385710155826080577499302874518772797496608911026684425447557460269893873112372e-1057",
    "2.12110159699603310590295011632496434918401879185230794174200286430030386474563047964162815601416982011907988180585334094052533959483615552913512003799638662252102405994205672593326337559451096942263723700995547335431893917417706949638833047827184260127129148529805279576593090892971172242540584339052255563650230246704147114911713547803141117324265507148961663120724152416381856434383331592196952106470244390770655272939393224814531252711748638055259e-1059",
    "4.78532949273006497729025204582997555363226958352775098225259291844384100045429019230101338244528461393965273607349263720933235757477483709184049977745654044322904921586412898718149837532526778230391792191460125402490003285442798805549613752077725725537354068732683776983594966528079907087063623874558949082469130429889556050755132314995491881143471036365285079448248085716556304609067292052154352711177798490976732000779001008194125513867949851273905e-1062",
    "1.07595663450868710515154209509790399432823128941371448824282523072024379865753503920232282213382567461342079859653475850377235120508216619609431496158303819596803165544932722215165332473590209613837690642225564737620123063578938517923210235841039751780186534708939074957036966309473484857025614529913959488910307149859815592145226209281170546591992411198758904724305746058227365865168764310575234931685564988927420791978877908815100086521000180559491e-1064",
    "2.41108611019990085359409642111027014319811547290820648268821213679192496238547298269067142380985825364163011708046742967821962139088222576481746470043898275836440592086496008991976068851390395307995073823123105511090406249897590444364076086007803894212135194539380904817272724387401359084390640378591224816060441906473206910876683939556496195526910419501855915265497781136199163749380773434942363276232191097781970532842983704441757527806906984394855e-1067",
    "5.38478272001390161544669156887766681849972495418796586108619554561545177489658820935715119962819137810028632137388474801201573052059772341867709952821502731453911630811528409936999568115788265205782409773073888802185328178537560310986967088369582855178970460142843849613152796644076468278958498474304454699656257403614365301550236520432655283401881581517717534721886381575850424838275191706108468411897703533856470462190795548051694119546940404994209e-1070",
    "1.19857061225206991196291684116001852476165780819797071179231560275916285838861101146195164640474380444680387705737332312776671869804754695386411518569713064319392229405558909982636080783552209980558888754228305058650164623445250065983417056077440504617673890540083395610898056740154484511962544427839422334219262792298103317170132480238334043263068037856895348923271014255664614494469495843748774400073619412388333514377067735597370760121370058913407e-1072",
    "2.65889694665679648721092872011161920678835484315763828100392092055975027225484343851587689736729660542569463198863016579314148662604662555370913536943097350158171316458497770316384557039143063379212401175658077946406552413229609317431259851496056093211232984180539725910525750485699392045091922522101736770665124328324522373204956162262317836630420354157475449100370982533521394419610615835273595809568341260382372530464405366191421111949999523928635e-1075",
    "5.87874032616355580737011450475201892834453595877956059908810039220351060896012827820813564965080015732968741127731935011970958483267898097313266791134365371116492124731787153758510654419219404761377311092048010190244757317178851461970705223614103462033427915393926456843700688777559200514689957995650669727874115121249946358239612225478170987100788657195230138209342813525601343991184725431479687088339065620527396300054023966154114942693845415311024e-1078",
    "1.29543129499257351879728577955786724769496779635796246025525745192013341558757942365492944831081755641925809623041025568946249819639374443091238151697839991928066829769169799295724812682711264021621972348734430259253392528980381445992557564552079189318285369096415956044616066089614586949308050536340941591970885729492502917161854300982608193794319173834799743236167624215926534833192335573433980326553758288137005645632905894625315518380621383414278e-1080",
    "2.84507856363916967297318320089026115648744869443826058938008722828764613204313425538529946967249604911845254930344260096715235846087266041552017390602215868493604163771729176362462513762037467698058640688064870836417475261922642975254755161395039667353636153950003571987793255703674470231681742690543849008159170076920337270601869901383032485870294901947912517310691605826691138556846613910308865052219981812313563297317477161338380684414302154761252e-1083",
    "6.22768075541532748522560789466511600607395033694306383537597387631710645610537175794540979489625055046324118280003972355778369266574587537129042757911197451764259590866483546370416674946605958791732795545077702687027840405423400899267281680403266218829171122782581557098917565253492610787582383751949572156744523959063189670513312566428213265465363750262595542077246574503118091847278735572183327326585145653702356376581941251396652218516590427930024e-1086",
    "1.35866703529257210951987218741533733903891850159351470697946078401981937411764423583968642472144653486487987505614544402335315236463714182549253308816005077888763411327974911686486090908050829816326377326794457113244577845960868388013042968042845775330828946080871079386902179449281095306380410522503650700468823484124191562817625234416130984305710145331678108024577537668148392275305044436918379775315323876060667234811630091842915607748557970610758e-1088",
    "2.95431476838905895679478396824389065960848126300579342791722604032194436795992590405987126662200734644197005420620709175439845955937213860718703524190066315146931747654107935723023483214418211946130579044263743011653241317715279983233014375242161123475423253390045240414084173372641652487028377512749209799036145019480007867943532285435611934805305829778978719809237863253472377243439776070504289249775008005060029244811398072551500543524580904278316e-1091",
    "6.40265242121019202955741722802379691644752052593421396985986697330072849856505748339311835992143641636296684600099680308791338057165164851594932071086597638761759185129678498756129732626256023278196700075725162720789539494829578814755018506427509707832708439330751595322397865780450445840810097423458861204752105959979507483543362346565650653949351305667037357682679142863020555045522095953297845015092089709068987483760836220907014809444762298212087e-1094",
    "1.38300871082240188131583274042173493158349208652071273860038775784634322644075289538315511252303709975988322487160693103136596857764533773328662520780236647886539404921726726854911390208135781561576366487878559682710702536258952215609340919974204261548342362756679298934895484734090701702800483548896508158742675874915344609448369674749879118026272096000914665380033205069851290433602946779190664456578372643434688798809842464499047846561131872404877e-1096",
    "2.97751611854687654869374029567512183949292482494744572432801161150328060222730718401444050858035684267878242662394630854803295186747031772160381269061542224443219697777129877359756100260075345464426312236591014182077391693636293505058983321503713796471648212095438140661041721811885721053290078388128257358199488145689626966345222105457529806007848307888159856218278582407129784514573330429171784834264833165567124908575441320471833603033609264163885e-1099",
    "6.38925060105606896346505566204197379917593356959993953712809696337800511415346658646947083052769706638817397834630216422322756482793094980974060299550209751899900062097647792323374637514823523962993838387258538026083926636715621467578909894565524261207306459686449497726842266904759431859755894580266821180744599176049777720996414747180090512755976796153883799872346617249964983176776173315709994549540578357527408776573846316626481377289666148849138e-1102",
    "1.36651590527982256603028160836932207924159573453737740689898750684802230985403417564976923043712292295352374145165812148972468290527787743932624187877571809988810527949115045593334481212223341807044751919713067506466816791262676365353044865242165580421111114606940452775854783488949046916033752800201178954956436428097167862359024287558489982003920808703000348449575668576379114510575416795054433220582819525831382772201088651721570306516424789330128e-1104",
    "2.91306912444016308182056354558151009280596797788403691240846114530816509619440450665207305584443915726502131561001178742287270879569067786741453684660321631901042086851938406760494937052308876365131839940770458000631050707008589860239990853920431803565530739173455842762465525257188136541711965610103079664517983015011933389599665021904200771133874161207613487183478363586235396397871803234719368307746604104857809234189357609924184424771458648387718e-1107",
    "6.18957138334224194652956054713739251739647268045463684928680715836367461368524406674379031495639060671171464572750981528571175401893395257842151927990385737632127375030842711002945191799267758190265704118920177422774280132424330435623976819469844453795047659146255692759855100560657636029141216156604914338524634951221127709952170325795279457376169114867594943630168477830741124218215374551620115689942016806252895144262276604171960791717006155271536e-1110",
    "1.31083007285960965165915704481444775815342460717346166078188858373151737350273524236394403427217002780994749009062970965085529906131750004682846823298319556177682959474313446653163219909794875291603936037418357669038453397024720227988361127141044592313418273283601744502496005907236870240887996686713744947055104889250773083771143703145338100149536328270761172223315058594950775734937846722284302126364366936210736714528567909327743832028677584362919e-1112",
    "2.76700912653385016142512427987335816482980943208865446658188669113439166947647923308605152320600978041393486815845693852476290523961436762307744624384152725761393681821917187650560831551786895419611402859076168417714698557308707542225237273097892651863270135198323205769449082210139324532995884578970214002321492151198756251301027607956827197837322284843462593814190948954829684946436648140911622989189143121050460489896224145325295095021509804305280e-1115",
    "5.82177603829931773017062214460037077567356897501464479702355432484305342323843691044963069601378965367070186217825075291069228621489346259274142819784001258491002975108853767359477458015934615200651917251798818616416259226416364472676117725154718085925770994596766500041933199850340831977439620868733395096152526986440550875006112413302020372425703579629928554407799713961643444988694353020702545426885609262665074621497566237644454405112379560922820e-1118",
    "1.22090937690400196760746423948974810445904342312861636259924683702871490771584309950965964791407734790628381878106738942920368407501844196690820544007426987858759038114579030734190412933767466548319085766867691847669359784036533537775778125602697213414798554240701528533492005386835398216021691749766688112218199068811359228842680334341448243502071412593508095460826597715469149525169582796628254583430147956211316947517877585677832582228851643301330e-1120",
    "2.55209427781900238044410031841306652847572115955189370449353958140781141566596773700504436291455078353906796555130821013804193063452074354032359741387012846410997030602495136721932770532593450655354884263662776931585609971998166755640071218439634378121483726055455203421437937075831179085075706675045943992229234319756994127201370575217356031446123865224302141129301600809493090621910577268716157619639581501054386471050095297345230011652829733152992e-1123",
    "5.31737950733503067787431787361318747821884655789368816689321611724657273461093756603742405199740758127573268400418840284454210430147684366305243441777681116034754346475633667223773113838205648950607850375001267151492146048596057606159726600114456340512202606476733653329652895428020338483205677453674770292781920602236771093466818051885517461814021537531859871399759829013390297023737859898561624435691823344569535587992435981197005944643966413405190e-1126",
    "1.10430378962424691495231212263807316943467587357437733243100020231770415321130112413192557161552862327689065279696750974537901039402514938789455561788836164396486956021447420845576245907034164429434651699463967463941109582642152135723152631889752867003364504991950533582687022518181918347237636719986937524667760259044981254810156806301353702745063894400421448160918633322473317199502345726365941852810332323328523988295622812202770040780131145626893e-1128",
    "2.28597629954436513352852605847966951304149831891287436359637368824069747186959857848739936896836714909075125386270925921703989850573634814933559396192330880325389515408912087970568599537410344187430409947232382766096930476321795140690312577166701490866630456557538024893496356995069761366682054439718309097812262680109813444100197649418254013443534059525592023010756136896755063579814517240797418359746650729466945822662685765487995297362501467297745e-1131",
    "4.71682134607697601677486511473158217250617917028680957901351504902002458761929922026487915322012627169533700689733346717779046610431144630568911726547338570265945143867062121860031566595884450514846860570065086626520517516810077176753100303248847105126681750597916428658500875010490273331691322669018828795581577881877838520555610503841946853514157492680677511773593307342736889610344073011801729535465902061971420597027045486249400732134049863653002e-1134",
    "9.70116639444536522994176777348816702273662067279098923461267497317125927826753596064973849705306702193284556390325830744995474496776890896801394327804784049036936087954389684333890249195625560482582861241202942686630068112159804561156875318642789693499639443063475404196131887019233406709593220996856771232978993502811168219383411512967931618134099917111419905864984008151943486322701186626451620735484160993795269671699918479106319305815271233399809e-1137",
    "1.98882959944160090819732553067588860285098980600230250085391471155057582933766555099067420805743966627354056930634096244900205071640570713971229950256281207891009793357211023256527043159736756290530813720146778671714740184261647383811501536670137432353040812232853576492542965016200753339330383849066376222687554045263086631833629995537975618390669230104474916710341240163848584605940269045514632086998443630149447716866534091509215962996739657633252e-1139",
    "4.06417645706444266823296334688370632953016001201929535410979028505041163568203777952803630583562437524350402339428583431149632496633588941036981516321730913813371498678573078103616332952302824005499071200645076242829770691703997455417276357751907007116836786617245789657419991601759887826995311334289247319126416925555945955507236130356486998499569158992384626077833725076638298221180621029110719097674521851448996748889558169332075408775005290572581e-1142",
    "8.27849048086538230573223470889750848119076388694961562001753097924961395512696132106812184093875969836196153131537302469820835352244987720481924901502068054008902427950973248383429465461041246429977736554172830484720649687938663495366288656416202716266226505106091126682178439503726935985016883267363712582854439905767542383674043790150589929176575095994257041794250056398143641713966941159253632630107867276328435810101411271905272570784669569349933e-1145",
    "1.68087577874246472056089992099583926926204606620974730653159987167858548034039741675358724753274757334434524754844902638916804288529762718966217995581258752975464185794190086030121947067022780436870416167446357199847939239416860527762803225787704125285116853345556280205339834617150019185048171263354298155264931487203813927427918581264847645791965856724946815055983289746378700377062536374380854391327642791860022518964225613430606417758357760255314e-1147",
    "3.40195210257044784670382368737540931404742076373964022986707320936956743851365945568425124311617076600719144329971659611168004530744857735514156740726252871500576663614628545800189340304680571246161251476890107106411248084498954176741986753655752378946410243012531959940712168682584142314487356638433728829306466614725362178246446471623233879477957026048158648448628827099415476303414817067354947580516281106761290715959428649788588756102474987779127e-1150",
    "6.86327050581681562954086305430936463643138052700692283091286863435734084406128753137113833893637507041516776553705032596000050908546193884014940213989828799399613832284650701544364600638828149932635737793966218848871288523504649492932991199392212445224671452789081505848726432148639721777447145485330923251927816590032719374306426764080580660791718504715648200062003224366311466716667867828620443602164967789518724374038672177605722768033534439133031e-1153",
    "1.38021458503080176726097627255732793080322173903518721587758834934485944151683428909082323821212107279664819238226026619524538546096935558762902221013984842517596191907101437333077436357311896208459921225366775672527526694573607211328222061924384953392429766357489011161543944134835818440507538540734121275760968505976289685021845916449533891541257082329652827137568321869597560859234824064807056067702221868624119000922591355587298136193873519327464e-1155",
    "2.76679450355602552891878730583429456336937683218596969632587135745911813965269114553555308111630999541232673927721093946454823627108149449032446916693274503126323132423747781244197423786099089561609498410310649532236322311995492598420204820003016494340224228576717731435961794760595314926866448651738824473325206988485720854800993332969274093816307076064334719697431019328249543500955619315455370154739110288433579629911317370425685747765509673370427e-1158",
    "5.52871503918004049444427826098480181464313592278322437714401010639338079694666025186495123741071949362058550029769613028800021878356368778409837288105596677706068656372537951066552872024722755793168592067000091664052546684146287258787561468899282748828260164930952997489921016670820741712098702234959872734890148221440162284247510747991376072997381909997935889039151374830141715827079939707033608834210199860264507216803062440437969189468513658126034e-1161",
    "1.10126218091261327597901900906803406782032089001016117762100372140381093761178225068505770967600934183814766360561982846468240362798554986026956810784190264557050428349297529343315861924186595197094417335001065773098166830240108918485533592489927100792141290104741676100209115760444532473912089961756161507221368759348718113332779483375199363346576106141456606905075996187524876340093406987951891117387377564168584428891834445702159690467270160964820e-1163",
    "2.18664691260325505875984024436264189428713671504562338582252242601803115312954823683902698746862216190046042203759140305051254472136800720342815343113122894081659456765061944326724061828396347539495360593898494181281407366472323548561855125998446072401396227385844678650436789693728095763217248171423085246963743680593406310963549849273463458983080991594003128760603992543569886993252222603932255645283669241341933038231744609379610287466055141001884e-1166",
    "4.32802945365184250598482291829896825031635322066244993555798104350625580124552273893201724968427315001178295416172173749367532132851809016180973373138308986138484542464331161485781489340082580504880024940319144465002729863176743104005329325735849178273966847520994387487976571885783959932390399090050857400277076656913293117554743796239629505974569012164151825870802798647564002215488729190963339271789119904763455751057224700343809660491376698390077e-1169",
    "8.53940379612057903022251736132223537667395548593035377228873157109691942476269453605582171721684826075964330475643944758647526270154168008224114202408550302484761281300462734014380176475493868620263126612455044255071243532577665077216029729046347132948837228329469250942016126947796368450536216743884726890994180625039675647709423371161580719352977432983941229279487415669271504043344413803105303238006601134342314008992765433418105750561589684700390e-1172",
    "1.67954973226510009356385492286871964305248098172752913046733829432789352988327134641924960659553303030646086916854310901083201918378742838321545706694094660325448033322044681769969017641494289853691974650552483424814338684987301125744384679190517628044686124988278424282626046288394614162118378608681024414621729175114428254946641707595186573612893645573067411389034013014417050657810232244318992391673099453701176374586420354709742145849608346148014e-1174",
    "3.29297423960068702012521509820223666748583814880570713361765390257236494069683820148258864217672378973844933000464914984803710043359059692755080454452293142316848908529104322867253783657671652822564065485826279936560827083986472015976227354567923721250514377507479103367379398892978687426042006009735240913214718752188536389855626001574257542240265034547567605464586826115204700067546940676679848538758432025936462406394040033526044115048273349689642e-1177",
    "6.43600112389208852256897908554557284777738246107646898923863050314584959841516950093534875420854768449602320285464361608968014724401667441653181227759331540017731859687761611314186655179403385657948142199461689454019931535479773858459883609512877545927571337607162708192458297036926539099019597151116715628472344668699392491239449077938287414780339762995917473642470560575308245223509962479582697940893213418925373931509083981843176245611077533797493e-1180",
    "1.25394463105124910281136579876075629539670993270126575403472152151566627038232937737473709246527678715162786863760841691703212094941065995151002470439352989331683650374783767670116221421518831410576957507257318746983368925479830628105437364859001859914741667057662970665146225441221296837577465131968417309863554082999194663280813440182914653243240574060556523025597226748854867772796704346075095619153452096365386179779681311066994965018787773008951e-1182",
    "2.43543886315981212698783914480207327571307588549809281868469706718523974968272886507699681717868283571674696513064536968529302472308928838172039154501369253922276579430855298156009509067909153570166213795410211144908166290408150183841622083195818151093575862128433278492584063011921284606985176615717857125105238669503044471151461607500281191761172969717376486927048559717735634480280489533437188321302693722714076546358815924379181779930429490034729e-1185",
    "4.71536017277518978739726545807705499339979025322890644906956802338266553968088839287485268495997412708262257437536689955793139983145880508302966076344236669502439993265118948852018188982569047856857828329661934814215328584531242431580479015190404844479043785064452917626061380963267542598988632625382047188185821735765201231591688184897633669543788271485355023638304342915387347803278129820165312621706904717598624144307492784577244921073737317785773e-1188",
    "9.10109013342327885426010591761090118440826659886490674625517273680102765002571263689690561782797428318099672435761747640686228029350321543057032782127495532768346352785153607768034065788441035653727441363103252608815410059916453755257444274763638574896729289544230982284774644555608559617439799256620544717074563390202862930183067795489957930143063300630807010901799856504756378722849124939725882984531774482167147136334853754003946416467318766942867e-1191",
    "1.75111632413157222908049516498450940751201203485744791409714257305721502034471771898682557125834643571024845601982269036977480024097845355530038090637046351512151876526077311148058436623794658929221016567265214073524539910177388681680690572898627937840627919742879940706932996536790056876088885346977288606391772756215592272593595652560361314841976727095756839404219612076730959405579094290081077046717389056908200305141588603674104833361159211648016e-1193",
    "3.35878139589185723635421532192033128253644491238669438055709124538351378121702947586653279450045564147360641260989454331935329679658747245756759145646063060564819840310709781911813916510770345189483458147657800678259505090158017838853536731879215833202311682438859262767459123921328000762068911283140979934005086903102039561123575393352195805167469132929717639356415854216978419931284610657097027897077311467620108806778303049179354432660214840429683e-1196"
  ],
  "status": "FROZEN_FINITE_INPUT"
}


==> anc/gd/frozen_centers/n5.json <==
{
  "a": [
    "-0.99998766408693808509557977855204362066621642873115557633442556147760476634017725213977626816779805204755182786408916670401111232087914711973950564106040797385006020048560200323831471457031446252652906477927420883363831777071209454993767629875732903944757094960024094966964810129011451296117131373543254760800670089958434225770765445692887772042964547308947488129351116471797148678190487399121758047269506004277497752086714266276070857263715347296109891178355852271830268277934792581246056042654894512084452505335886407222388853",
    "-7.0188892152706561428448637213088738227798662512398359994319613281157383372239347754178865736936155326235794058527956167807656486077382655730327173475493283524895353777399064105471421536049724552457686494158677560518263869133015603041123164410718775072691982480731813831210138178898201279889174739048067181260552988507804401431739393974779549945251974138332429489697315919024785902881303559497710274422444988419461327800795763328555138022919444857281293070187443578177799323289117558266142670584519917074891822417052990606994577e-5",
    "0.00019611180655903866379957526831002589595705777219111827115565631634278146571207648656162593848418185475799815193828716025739884515963597577033023799671243537643236833017169301067886778345530538960270508776407743133800945503328141900090596469503340991709454502586323132837027634528436572022081093620782607590270828819774192606103037284786896901185049814620885797947413169262345137301327651296771556176644742190621826759616916196939419264446652870628386088319927115493076088715952345304720843016108155989744693612500713480365548066",
    "-0.00043241335088903455256408998277230071846194192932085194366702901935437324515492554402265884929135204966881648920385005745844423269402630758042038262870486479024754049150669994340241403915470318577270589804880945351840666833385898924362392572925482764200761496794817898860116506596967147802952559231737786958624701831089104104851467085113854366631678031699331055519308251883339524060085361905463047852335333347870042100165689647265863773754338751835126800656783332532341489938945634665622843542325442986069606159692043428505523824",
    "0.00088058081890774873507662749447847336783256222200003210195443719919950892371220695920711074233887574598400282057076764476760035073538504825589909810857937297281798671169028738326000676533160308306292432977186715253287860316697515157385227583784230822711769721547956707390558003042051360547697706097666192147657729769666031303658241317377894657660573680240075547235897248800427101633711814543481597381834850923343308374498941663936043774529298361264989268095386113566619338282602810283218630853451603808083026960246713477206979349",
    "-0.0019243897243911850291158467555735290097567656582393467523492510366137842463093083327081208054791758070266022868353136156420892152974649326552602461060234490713574670187817885791791717067351157912091985827185759873016305841233708104575678965203312579437867838225148204753464267703699713511971719153893297510822963553457008260742380199712878058429223252908601702454664213452654407111740098548294646803708196900734506828599455738770629063342437646770956390755328816515651108960234877668694516778904343355121129734858324185982187830",
    "0.14291969734637308301813125351305637930375117597082813938847847789484330174992615430214375472569380892775789477441438917113597616020583982397790576301667748656801236558973912978055435535687985540170242303639764622191258126763563918950536975902912007802041886146702308448394930206354636641547977762467338965072684357651911270863637631980752073464801921038537851712428055183496518074738676834572602767902656832048174459630226812025805210202596773396639361095225694959405954556142621788655064961913446886992634428356391644680151211",
    "0.0027294992937255878104507119695373626463059839333390571068048126383354562848921577679126917736258269605339522957427984550521123687744410077936818067233286527222323408117592198108188434211913106257808570900318664506789289446486719652031716627950181617601083088872467749429625873721441321152885023420473375659206563115979241256826021452733966549156566540367499749297713663738175506487422095686027194735443978391937420359829063450014669175076106102898989425989769218590405327213243916384278694437817511833448763937124616375330456686",
    "-0.0016996795041781732761361205566800180145613751895086462671937381044261965429983135331856310446176388371922534701608989352971372871878172132410883912696680393633227396331807168795858032524111462134550339888311388369475627071176270122013365732463049529298629053600993183268265660866394833396738884894917697516982196675006616177313512042340505303671474078968925644410273305972500655932065919103934075954524064560191656770465602322042633374889145714463245493091171377849770888948523282291945532648723782468813552187863981184348503061",
    "0.0016068924788451744897987320753419644289842152357838865911160893695731967872094689720882952116745462763313789620449185711118514365240391524756759127651510882656170322195217148389835305131273670402408902386156531024957511383489684841127903480548927582940983850041536360737833817733679551006114785461454461878761601598554628003305156966134175528175255947193287600718159472699180226804256138837966116926735131907054775277952221810768082630365214612713434320014921130843477150542698968138793492621750895298776800794223247068839754077",
    "-0.0031539398330304445118095455247533057541783963464823856531985025799474051834218702172344869194874374403835426879473754107890645948606150938771533230585660074295693631519420246777051895147288437021646178784947565066441593045792228415256506889155676642223379304265047333260917473160038362090979996661235621563924384684032109954200241548897645893398825829040029075038680379309187716859836269039309136876597753392829429432749005304802662392927537737660572505719458739638756436348180429422916949424870390404854428530536308318333472041",
    "-0.0072166134276070710666092255313938374742438156661598434283449138456165604409625002412753406801409304549525586585364059565741462227652163096340982848317969326014847331098404489964748194685837040535065047313279306042695056096511511167739430715385232938441528081350066611002254339214859221021542372134798793932568515829277423637078986260806352202009398605634180522683777228217117644721005916008249083788766499744650822378907364212959400971047703213595043063510286339876303637771129779842343561152011117533984517145786902209778360968",
    "0.0013652930773044494380421600349090757878910364527045358102148544042089208807982939772124791716151440412725568095950033873285262780214125258812257757193114443734773987224288522298181815811507117541572016221666425460509328315026269816635911823740404887282711008077357830770262604275935466434702343199549433403292984513904683020981094330619954958397373479858793455126476541959456778693717134478948574464656197804663904818606947536816244842300995892486245720928700976640790515608640609874981534072872545907530740039632194621375175638",
    "0.00030388843009638337082310871336212343767117795376201961824131817409350012593983652929660408170379191407138430255389232763367956915139870532476172566925801969735622471489666561206081602110200434320551389774232081660340711477089693279028802829761150457268604174881684753464475304266371657157876801917899892367980553742575642410464067025297651379309844641958757091531458208707446652410167301559415719279784374528538019253534805742492811677596851273885998346671273098061359014529009417712758405824866566136407220362017275919657789440",
    "-0.0092367785441073181955864024665905528547399649492252186818372347447917876685963336367395358065493560885976949479956840914313109345214477765665178872937192362003459144871447094087742415397479341360092397996018076016925932418597225261516729928031998483200666462332052952127605809407806069393073551826263636079350390720976078319313381227211694424563276276337439895382789548345076216171128898422044750611614218632613024039028581622480554258267034365144534715035037734292255216061128477310447542106575557869580803249431818997780736998",
    "-0.00026746382763890981591132824627567721474495120446178234540035680481771000490515311619889476714035842960240509848275026453934756786540072084496831863068221890263412462420568700782109469094306618684951171309982558242415366331088675871566278767894175031992547240506701888201792658985446244833465382882909421607441601679383334590889350988798567272458852107311493262930709159810916651499341565869739034289582933499401499606801583321633136342402811347390507777124446474410171516585054440505726317009802630096528080214606489239824134025",
    "0.00037682867775703296128769898264488404791037456596965348097941758154391266943632289342161286393401661196264253669392973187853732822410170889001081516001767973816506903065074310970258026528699188841901363541456325247909975586378735841775571409752852185753730978920951610598187462649901086964387810888791492918607712893696715157565562406217127933684124249780032790181042977115326479493523338750824788443457111433183563874878994171283957926463121381915899196192850055919161092941882992406915002098211209416838761269795390065950486379",
    "0.00047987570651007368918335047379478977273730379550314454945286295668573667637282096712235209650079978646030301119625721200778990865746614190800803392933750878519708526215589485952385648096903506702850034845561212409069145751180087502895858224498327962935652199302827031677061733936158860096039427659290550664911333297400306616949581101194049873149481836689559881479056049787137916412526162461832102414421132849321522078787871357914184553784764549590033241066841782924792064140281906999710687547460512751473040099959704682101028840",
    "-0.00017338557857561950083269279942831714071874892830688677354593881065650675903833580811017580952790381792498660682891713412279825115920616822370842083035162370614114875334088676231640456838930897681812757775945081887439423531226050147752270286097444952709889472876577714615923076881325383919484101744094694980337454739085248083250218359673802842465064750169067292702291106504457247583967022886119972512487691448897001618132425809968570737038550890619958129905160064227976265947412931632205375468874775738024384577174928987394506720",
    "-0.00038925805392906421353353633655062618033441083717238611474527138459755255856145918029805912610691651710783316609396353762083466985638093121509712436219964913671408415847870334795702520011011318054167755961014236254737071399963924851499345727893666958110378329546884145220663683298964435073717126821825192037272586355099514989380474793781192179312928804268018009099689549905926113885239153598238801191205639054852911848575112649978559619863913257683676903469862055395932753162005842759110913982429430940331360693171264733441455427",
    "0.00010087252161174026873983549713235345054888977273701979634299050123979969428167092301635566275307205896641244591210250353135348997032535329590766568311433134440491151897155767185584943942856672641397795502491918955126808692161598488701248806071969988282687741084838146153194897133064888732069501554950087893721777273333725176663557066500899814211287429320476822544255779073989913992897465567077569459601161582794391716911150299224974786179374095171687011890533695825345505967880715415749942001987904597500480741687671236438163806",
    "-3.2927926148084099287856556860385780018280102620866283768048634429252770539301028344372608021329064727286202216261323726263213257024775836136602938487842081417515170133628732219585096458454323047509342138936376399258869530359511974101787367507879418371860292086537838668641143656714028319987557302854238135631788034697224281356018579224683705096544932381516951329119756342716418760393664989237929550977323450088288236845918239320965914963327989296863599212395867538048259448463339536061401845821855455436373084529257162458623483e-5",
    "1.9493325972658824305439123618503990749266250770645051677836477454618383573132071990013983743259935804039263608816853089221852244786945809200113592860969531933665394005419688157869017053347530406158949731412633775585339272028739355562768661715355850266923187643534226452468063662117487829387716281405409934061525458588741469783286702257409939520593159233619082702087550786387312623309388140595748616434401980068194077359541300641338618923015472236822139450560071596260686978382901525420144138060093792178021900949206325029316229e-5",
    "1.5298819102357453219960081739722331933910309152439443231216025554919139667107636493872944193407634298158178798207847612822873577274717401897952718213734091435188587548611815475419535157933363112541763574512533676293987212367225898409461219554913275313144181070197111864644560767493759097069725520917701861164014215587219590798769245804127810867527926439598375635258950028538277439771835173430892171225856481514308225309480436692562753145533695298234961238709469254098401782863460935630893765803885796870532897140519673622065963e-5",
    "-9.8484554040498884445338130262684198490953780415781198370742011903679194865081408933223795410188553647618463942122477076490081535646783976374818601071117642807281303013862524809237865253583917583572938289093053952209370738287928489058822127919014929843598643936279123756018049216952393455647347176443317410506264083238472411324305911128090261950510117778439048228664583004253930666934656994855375344112182509106962620934294837379131469563782609519544790207904688463096860177643944480975742478086614501962496752353137542589417006e-5",
    "-1.1000625676581839697609696268650187742703444009284851377284695813606929055694490384657192101759730135049508996668110264438568622074016815434295325215400911601518094905066246368274524623215380669270008425935947794766570763778149385139919090161097465368585157634073070069820863379538622417744426607732198062294411067247770841667003279358553330276680182283920363080468627320552961849850043393069969125490131471056376285117332369681428781313239960987581167173834088821467236865625405188983178897554419063367035545849024264877071932e-5",
    "-3.1104061013490111461393031129056032375712426196847626384279212366031638001724274119069072551087768827698139719893325102541526048078046718009552047608362414464724402401711893769194338899964144920273559404218108166951593459021589076593123735779790675055696298484913565057040950156496486633111152944230658613792898944817884702076822199707127456333750371716927016822894239257819793868105132783476160321331240906893483182516008997268637891736936244987709199353363097785473545213113682594676905299916961692551144198167585760665195272e-6",
    "-3.2668802591490471692178092181135570792908558549572661460753821995281457757250616790057502357455648216558001574485861552678975259204214171783529374152332438433015294974773710925037173556777909467920520714789533700938093452513256590964040786295327823972243956716945747223824736648251599690357699260453758998407336258364185651968953681347848454118083927434615424595769757589433907919792375604810892404871929100714099220485835793472401546015367332290507887477106281726395402903256051465034045884965519595243844526965255779981163860e-6",
    "-2.9466154345486193976677136400964011962757406598174153022303601384053591453260968664083420672020080165376274681410662628704623737137314499684339502640464993134297529367376513778524046282608168919736841221328902561393337857365476883845913843335793368140103276740399603534072492187698562168805121091482452153728004622746196552174745675044487563742120607696730350666400875189858631648192841622784095837963325956801018193648757362149797024645980644394455591566690201226681499719280746133004462189671138293891406144445667843112033549e-6",
    "-9.5404862778933897896093706868482667530174274467653362463235070420325658317307120948529536741147186264040232621786129963571833753417942369765254023560944885344625263105673871421681799463727786945485094478684814090653448667461823810799872684750073634245009103198118609330432903829410553611354357221982542656146934539517527334854095175914710848929654035284639897995240389789518019111556529100045431589402419740329705808586788277729428351985482726578206580179811610392415555895982803662010692621637662830706643858184613511866372580e-7",
    "-6.9249676249001012928784519302949792832260537228887566063797831014586167185193684517921940610022793354797011464888264027483189871280880019985737469842631673413160836166670403304545588603870878237077118983352698957209329367217127417115681275290828673737625525221910795093249852256853268776055714342318023768911052476662472185798626334877266456272759691339339055352090876071146479384285070578948817506084521930713776690427039265230749524000145693334217569167829566940059283191378026077520608957514500368581703701884515027924191337e-7",
    "3.6404576969969978637723526323823216709449296730461539721706595182060287588319218944609737710641608481612533445250232466072816868016000868007247291602779424554915258148518976274667857707387525857764522683519982433210979350853940741509813191354063066653724828887860984220561752239506221833400147158302658700778977629627936872923104451561403608206984882743246011212263792148647215793301487739555575765260077240276365762142901581610040274999704572660515669362928936557093193051748509073183641729312569309288377081429803932564280428e-7",
    "2.4188531408922751456989948134588696863696129036286585104865262463449910973795765222035058640969968439136284493928213033704302415392367999103548759801433010320320764317585432492621340975355314390511917268726487126695697803892326571996907473098485481804083106973264950700420974844408213652439891828808645861509227919081559590688168457409987140127767533901983073679801436786649959046078528895569534861232250167828319728192424562196551505146457279481182657789623124490119313162788979016443626435684779828821439257822210581356516669e-7",
    "2.1875100329162353598350114779727515903461491260960226746234143811745011234840372241489617567045248284537007597604932379799880854750441342787484869918959436901419621653210694603775743102260201284060157079664937551993486712189185297518341302593225109995225914714818256854631566168449076421528397814068257949598556554818018529902536684024513798016879175348539621138964274928513119626560682185828668711087482047099175693152339512589494654048432216785032264010166698588669233230787242956118057406039053444328185255108009072012879709e-7",
    "8.2920503310490542992821004152747777841398112449844014887015697924219938306263757450778146160885742242089439711189078546350713688518592060422086136335828160976544209606633884854638963134516117794121341786702116393231586230663537674761744700503854310364134479358977294271308506467372074706022901500030109468581091766219432231587292828692366005662224485414020068833882261412331800555843857644186932188560324971739206245184519965423296760429456325825752225476300805748615916409058135012129054355926220859356221412145723648264965551e-8",
    "8.5763663659794460291828530192857494248067448748274716063576434962685693466914278321417264927322708635737733359033618679718406871421050788837361279494603329287804420524673576555751089982818031775053046636263314021706534972381239787946553584126012725952599754258943808275228428075796883511088412377683864940522369839111776855729901621901768930094579934236234170864339821680155621051000556275907092276909867101400800257368587912656243906197039761310849719143639343191061368875463137955497665518588405380260884719671718942972074006e-8",
    "5.3093995650057983032236149233032286591940747281851146803099969183348437268238130662896385651609590611967868859560563677484855881611972098214210303504632635181570990462337449350668058317139244923683628939619412963062990065545122104584037317601633501147078838120471926915955447886710082249065337278358876895388778973990467283480478173614318544580947076180345350001283945152742968183810928368370362158696301171045790673512904892213077214799127640779293812160014463971349147556801453161350016759639702827825361467146151516207830424e-8",
    "4.1985527520272775644453230492191421612999365958279284860063391498167212643286439189637665497884788573373822018782431380155700752906532565667084933169516721967356165769082893419970534845881839146912553148675516083450889443927612424241099806591246632488642355451039848632394827547884649003619960484413648286627063519670805896917788310295075480297250660064381717769514623023177888649513612232782247740929891028305203706272687696451766609742809969210856714439107561927808463842375114302498974670799385207444235519115200454002630335e-8",
    "3.0781290637237582705837828407893525614650985413261566894057601422823595508898987544272320561974157850298522551770433697507402121160399813069339036986924592260177137845234334485327310763484539325047019471264737431228783349995200154861057936853990149653281462529251991010322670121424331934194772205472708575080415759252465435190197714235857055816583795461740519714527568881197363849270353981107214594750948897602344671941120177993425216158381190441105086565212331832533551759271718770445071643412305301997304441001925077272176695e-8",
    "-7.5832938573797530956801652389640813662427754820726889157946405748652293532450124339497025603719824764773563136403869240196061429814150361290714539611061457915735542979153055651293265893043868198079810432703328830680316043903454398899300343218623130951274673485112235453150471588726704562128059598533675476130951238766406137920009802909775227694957652739606319051682061828909022027207959084061737212335970325178177856258915212187479476326991651722481394912028669876033040471854623337273084590005309179334387979957289343273488410e-9",
    "-6.3280034766858470693527246214641187670949991145115588533754772083531889455712778636469423568316366161083656076443726314304572982389822928102070819103421721170662833430721765517752784033031974819292523299361558848141467973312545472304721616773832063803666481223746861210164455319531917715355842590669787286665588663889066168404595692315290269559672514091955521018469108037944169001984764785588137192248764178505369986800112142384477663197642399680599816218277696734873438375276083436466174561065017856367451538360609900728081395e-9",
    "-5.4959673880878415615880121236479187293577840747464899175000343623102654938214395844474000730881890118984627356867205249070449992603085949086772253734307588529592918535068918313306439876521909555005913910669090320903756722462562708663601584094334978310128119598265047444875889559947406226820585172675669219262856724932400355571638299794612707371276559427300097836267382100548417905328588122391706611589687692019608410430880183483453536564990993126915753619594057264623338791437569007500282948738114905148249568249313030513274428e-9",
    "-2.6547613771007826380797410113909333182117745534935548805001541878321699176743690661831045239415557038576213349667369909037802739128712413422754656781484010457168678335870355206603656777256698246672882076235383186524502171771844972077699036030541274752977800860714521917846376151062077972380662508574441418664623884640274657392862869633913215650541400985001872343979706150624200028180123349274308697396243816410358614093517581386930844150240490590056196392579471648605330443198890050202804914517008137752241681498197388932739517e-9",
    "-1.4332693137367300973630828257358295593573320253875064480701264030053052240477359648374003180796261911143713766556717313338388735311628650735969232509074027749932900404389995209126334103157315680341435417767351880765756328613978918775511392617990193883495354727341673548166898784519792308963836965568773556824607380603505559816943941222214312515701868479209141461096934197372502884904156434403012525847331674987824551258975707309916589114013573999441153295045927098174367552285205253705847664279621723111972398808097187231155000e-9",
    "2.3672342337482409826417773055130157254453845522960923592362334000430785858572964049138712837430246727425918268475671931814777138017709956604303858062092805042142471837103820951895337389797945291260202144312836449079051607436772270507891296049679078145059487577350230938872187367847263508853620517209250888864856487855609255548049095674150718683654622881097993140714690578006618499127547309421979417307185620922819579818288127505607520745994089758751307507004320659764258470935279843592188452221721917661870154003424344873083016e-10",
    "4.5149019868571512541045629550652103030181074901737963676720122449291154019310050681668035536270397426768777604023289969434136235368019453650821493247250863242296367849912656202258344371507184987127436721814027630562935796370467451428892169948072566826381972679916175690929175263155537710771440570360648440084341450360310598304436504800610931284561212425706627580987697474892430235020862730599393973227615960023653843925930974388610581497134995994609486716559056414677966023168553230231713545868857613535728431042400581859987901e-10",
    "1.8144233511013648721697353372592751468377755685747452798124430810925475707088019348417892262131399207282442110800347166339271195242985156738730320285491516900991137252531325748973384198884631249570403482423567128294442927246425379424461339974026721572687543767481406254311849583847962976997319635752854551043108333968642482260635443608964742588619258870960757019379539395761222447615794008844582779880601836404822946241249956505712719826670832112560075610528719996286642974987285242998713480760782943424446709681796755774124405e-10",
    "5.9674619481381397163754521433722895135429521183540721593921805852415616041538679871934473098671172400476040560342149802907329715070175756488368663623034157762721067146659383827477191109107089138270494354983171470895423842575938412469679851188944513683174958594151161395365893754731185736520526173841910976039242510413391623853807466436517397388130489883703119810615601600214548623323436104061762929901809439375484522313716533836842596386553213513817606503006071746526686776120209265477763819474026063912991045460424084871049133e-11",
    "-2.8848643367904551183596951828289829225399612911543462366251824577401330278189381056403706163142079753367147387743234423617484692803147563254461449448182663191203964783288497230611043941080939092887208367247360871814281735165629139260126877089906406182885756557716551844113579016401731030040619756254231070928526160941729913654553459248021116470230210261697331969180218829855714251860020846484551900183918483311469831331925985888700242784626349122739516469384856579553269315797173391964879748298922535456836000142996686411424963e-11",
    "6.9214686464126735757412793410657379833700488397056154172240833310857848369220635510595606272884977316471432785422898999315193673962252189291165896534409745519297002204884109811598269431878848548630538125791184276483903243381087859805433994592422222332371569741721711548416953625716247433577675657154244629949471393780034433155825451818669540270926169060714297141810071973921097232150079998472069669427803386610004111859307892245333173340742473948240083730351642503703736218526016939018505912558357590985889736002519719935855558e-11",
    "2.5255363807996851641870860862158501351942048607073751942941586295400129438443058444655923006216954496564127601255588241086843772007438303822420391570940754146481817674597282775164091312916373167447078783719714775034025382551362885195430825624699101464828919088955403058502313420720544120132696773058453373081262368007658236247285464255089813082720503767394336899062999232212989469463761533210644633846788084996689389852176345904095287577732131385268338808952510549609355388599779355006169610646402653991774599799735991952403905e-11",
    "9.4607829980126299407209431035830003885726930479536876581803849389477453764901796064810230343619952895405888794875456953289944293658831019106809121195355060340334254351377029283233694505825831967730816093344609491120390232133102357104708842489560236701332045702212182637963596138270832608780656581222377246901139532207984584943173940397205396163859325494269810749315598597902905648551195243847507975837410735105457974927922135649355188399146566411017111003205445590595785943278259304337157371836929569181672283087200964156595838e-12",
    "-2.8330921675397758278950513750803256424612059137591491533395966595067914947567033933275165090791292862163744891449732734334668647857698055450779136989114132028576715091712931583933297573961453419274286715233034260047429288706780744003653877165867826844925008496669127041249690727572736744742268900557284238940633235531598531104852809195015070000205700936395753722753810139915638716844560007004614665208654773477848461978385261775933727557031623474746395977726418379428689933062791657897823793982237371737379374093897923206682247e-12",
    "-1.0842829454907742181112583021923348823956985859931704379319982166114802690008095214136610633394758783384984520072876450858787052660517465269169993821828831072375061392522609841444627167538720353351237699285019161421426208166169114332067318203388560149458829238491591631456207357963965704249589218120324067150468687565289054866358840240979831236394707364845056225853127135647223924455003354714850108523128235777494749085852475360511168654545836420295318116436960542246765524959208257520223609797148207507302764158786232233981333e-11",
    "-8.7809955250377990484751423786707692923143171932882976992125899829633351308319802670117229102361102627602469203063858431728810985158322975844390721621815659568739969985193277861229896283553162826964057595204976927585253620504183086577861006542935010651796896098375694514468007259291666305381170605073664997304408206093872586536948595109439188988641964080884008275441419932513290478172147301368388230304611506921365407382076840335139702553105438670992791570702288390697606842539279478731801758820888785048648436270568270170481555e-12",
    "-6.6097979278925666972936025904003781023366705385965785050390713952349766305756907549382365709714616044433695155661629491724031745352593697760266665171757289481743286023749503034231601789047188519120457724699236635083250012449299790776345536578896521545174971480759204535948438902021429189165755345312280834381647345957659334075340330765426902522364904958107620121881687961414660693755419135713454648257981415950337233668788069585972991333524476778461691959234258171120041465522233301401424322253775869280958092068879353211112693e-12",
    "-2.8942068466532928352439125230757865315926095932535504572748405277452213900676841147473670277506428790137577372907612867201447538871225507016316795629328996765609260051024787013612852189771588567734805717281862918444224981082362058461376438571153474736666155880173416917175158458526262136471605098944215721695287793774403742098915972014058490777213304547904073282039942187855289059940876915668318429581620267671366680629484158326040681652371004745768413253933382829468322592726291954748040442104594832831509992717893204980547575e-12",
    "-1.0317845082125685407917653272929156756238349192826629848719787597186734507701202546295033958380936217221341077475522395354638328484435139640404726001137131546928562425637099189250932545687495266909858703231658854142839385902145823436898853587091786908772892585758447862969821853087191457596492568617165757758319368240204718539279448936134197259930490443990755529574147366559531724457468892524435009235946342054012475069443274637301957252253721699240939022860996632324387839581108745336336802250531021487069056115634163463643448e-12",
    "3.0724449692846644656338240546332141486805659681075231321566686651763768069534319343696737544420246561900167186324962894827014448185906446478440580541366203731657222733899118226630671996369291000797321798285061676405664480963792986757781979240001794009207228487268768549286034059195524142858639948443940202704577907116777746543798281537509334984248982840463045109540394982480967708952157945844871093300457051229177531233263826240740896886398134686910516667667221610986234957439642934996973993874029140891189282955137965327959355e-14",
    "7.4887462311431973233011621370184943518613548822645590888099036999814990208785223204983208289466185033717576358667761667726265785518414112685462619248231399950551004768060632528391106357527215969210119557571563281887605649160321982003861201428458204268322350739014656447676661632233279769494997980887446965264974910787231003010333179862056243019876324146131657622849331389411779374932331134363356888818576238978609007277846833918005454767678330674015498562407214014673267760424168589954118550007592798774725026507675997372183268e-14",
    "5.7791684181855620243165743484263378933762496507796955965043136262932320849671762479795661770680376001322158039186811234990434934973591613174983968929423908368869681826368962342420472110999975411042235100951990471223081107272187436521476257222320468988958827984520659495345653783163217719506775855686966380374193271310562519100771499472600455607491353686213328826358300807887982187455595261391741566687286658276734867713178554284054138420225929525815187579731779133705209411473954936225172462457790976246657283931732893357271121e-14",
    "4.3417332979725675178725939446367170502821856900516594759445720202124377052869548592284031920980706993423711171223613636788455284227758468900938443719760179270414782743215258745276684578220072775778126012387156505183223723142535254784828363992693553408467143909851486448603866695282926395213117825624370221977413637612286462889389062718366141384875893294441167303715799668479432084460459945065359640909388057667179550983334065459686421021988726575412280125936798513975375160954534060566210798665416814312924978380338829464976117e-14",
    "6.0273951855782098362783636556229548563015819647214715036092522128429744910600989877850042517069621321577751717897009912443105327922822657580791335982644291097538750542618084891661587300275554560607661226473958210549548214418612899742939560482297248919828395061355375321652542245984822677697971962751355385846685491048149707895641875433871001131905970347580294212564277272088437923909993674259350840842122941487368230478717941068263588032216020213947232379129241448310527495410831577009521989657356073773392810092085736320330448e-14",
    "8.1934547090609473788334146523786259355380923833883405459502384830517170613873627870579999595920162772217242356690057772797528522681694703263631586639139257638793051939822173880800557655091922543232037602250586510409584818427538617882078499325657115273751834967274257879441570023164062682216207978089767873309769313497119722304994546281577181728980030029701439673264119118123604168510142348613540366460879030725105380966399035280989907628044389095151079518842899287712933295806124565233987151812526545092929303291249977601728230e-14",
    "3.1133042128454745064585252621932658168133637435422732980774346635607618908920873766877232355030774510122785644664860810783408079185956232359183327279791807375775615988319101552082115121152155340143154834218105248171331811376933696935521233130426024721542255864769018260926382546109710530858059322944518528985221642849633458067893163653813310667263579555493467961663726076397258618614837647563531065566948115632469167827553545766154810618248563840191670955448163078530760845872823160965275464327505318783138530541509372390409335e-14",
    "5.7888538327157577078715083929423730431501175927367199360805886240343584076604098685604773473472543138850595676119390765178516506004252309247480577294743694224171901564008009138305248198175238318928762575942112487646623219140830911157446424242196807941571600714504707614982221708247587848565039901590748628744161196337344548688289670269083466087250630914773707065937597980088289723723186706371033998122645491066008211596593830071884894342026125624055466627120336155915866520683642475347711687086972933080014099503255038984256776e-15",
    "-1.0705597744219087699199660217327430358171558596401982400548526616042718655892853406685048750345895174978863120935328968583394993850981534025050312318294761800327202000041590549904131651256544756963503459493198170518341829284055732788431022508783766551068679279114008862578099866533110579833382319773795530157848794100333729134667811629486786622638754131437058871942043187813368470499886252371899001234206490504033802077337129679077240518633110302681656194200332834054012775318874636251329918869217773990980369778060894667467807e-14",
    "-1.4260807809967642099309245400494569351521273320029142541633401034246172120575693144070406571344356306279610479083998831031135045006113429033010566767020903435601406439681027345657089936286379995748554408701162853038993583872928003039350203730382281036133381210209087396861993587564563806805702101713699139524441924073298297390976982471017520834750167916142561237936076698857619667676053081543901540552741106456276390604836887753127698071617811116116659748059458977358124995363942463716522001938952969873379997662989165799411903e-14",
    "-1.2199016237616443690533780227791030222980926732357052424027794934451772003931081728765186147129551811213988020786817651823859585330729681247900265747317237244602716158936417975369473933536647524921945336398916611895269789599336722293695865642724501814291757351652554477867609851288740728568118111258349679376859678822207443472694190719508090071285409293269724893999839904687419923165671107398345901622862490331663905809151276302691896866011107027171734064587753839389785701075901168206941476635223802697619588199435199437685515e-14",
    "-6.4996715051248812413993768263034892599996498846312387332037005160288614035222664019565753152915043306021582472293664297153809698409703613635290264397587266258036899283042356588093885519157899116673484495480219551577215903701026668316358308910641940775145487758917103250731385778482097002364302235032814532008209616011645471619968323031584587883550583357603306520476593499526060491086064486131630577958961785141293254734055179774512034185860902897648661194100258616915101759522920757276800073837898354719587822931887927649552341e-15",
    "-1.9560805488674969096262568450293943549022828712339986426569764227688989646301605873203377941286036295714459569329820600617855545259397825024089869628597393177977340841523562267439362663369409997204147060050075829352215276280327024150423096150153577573127951080914743646885925899936964739244077472541148137599664420996045566313432903558868217384698641255553471102202187080114229077425934827485199582159800069589289122079965024740855294991419921239075257230277202761732045787736086676978532318489777336148076185924303987282589512e-15",
    "-5.5577286266098445937390744205074767417865792122475044832519633449902098700717102817529269759730768693993457748761272017870296161036070824397746013206775684067525280209394099770281118100486775428411464387047282364271222730150324721327815350565919473174959554333249308884446296761789661075419224544634694564181172745433930678864522734604227191410773342198828232104942472275060892822450061196621224542729036343382767263457974158961360405792451518124967029955967843298105817898818356536295933942308011299516191811151554692326644413e-17",
    "5.3250419933931461320046565771785521271439753433433506743333770190689484399586243723928202253615480317263570623667442830556539259255342142572960985421557740005823007316728230678819920037067094877455012342285888153417884230357409238763532703250071602421106329824805216652113934735114396579067871177571142304811829254906147877614368458645677531041959696033895618279690207099356367448865591230612327454660944159577293990189444513297014639454948046401341821688091079045972169918648306301297277948114018495796597542603332857037009842e-16",
    "4.1323171633861744624518210225598606238550911185425330739221227584890874882415476792394693385797036831820050648553509592088045110231558851157857356538864253200053155415697373168796998810716901567534649295615151819041492049699220197923824155123480508443341141834999710122045544471185096241199105152736891013773577614404921669417022164810530280631517213884344901749972543100514689807503599458304359602212182559505585735774794540880023579636032812334350916127613860688062381839600980792871276431193330647124541379108605017285335551e-16",
    "3.8721806947757671931969442684627930972185081798707415343174797569784804108158378797617642315729870518054392143983079471150119978199997470677762411440232335425066513495549111394688304367456707275682124599257283042038326461721274854212090746580561092912276134246045443711872400785437307716378922427546477004134263929550067076090906215622833755195070136070864257312602390101900661954941537403726634938000926817939022973521716809284084191103285693427646299213584336909599246381819065508354120587848782323326847691073498643177700232e-16",
    "2.6712327328368938708768274826173994049007923377603125215246410986191410266180762338492189646742047327119479818266163583740629639129088241296813582834918198523367622997010667315250179688223211022741800951598148527625949611964117625857356631614099488748574393551688442574172728696319278971813902170810957467866628314840417717650597871241548727016132893049398758134989324344243930321912643925227654538804121799526005144495302963823587412873964066855322043432216555002238752653834610223547041583925422389817381287669320432393713317e-16",
    "1.7638901183551530682414858457261379012184681233562724505407125207533044013734395156418512299209457732210849377025737556685068612469958162021641912657078534372013087978354972534508351450294006807665630335495399747096653066405149466087284923613346693838038097946385141924577202828201214004702391141447188459686668423466686168881723934850463712044530368222115802169909545900007639937774783915368645336040637171119631254101402398918780640011333275583665550390720903411460057684219995211782439281067774262783769639493495131750529888e-16",
    "9.8530899462245738705696083172691627629051387557414225704722462734984535175804812741960040176401541354641137653871153854406586003855244067650575836291034566187410624464116068356262813167530307408342128184942047972450770832481138706985856291321152822425680947526785757170697256460834173355629905736872519254982717923278524258142391195609612331470801414708752716425606869024135412690730844940623436584841947367945429252751707031608882381249320308816435377816121329520103533640829720255045905912173100307449738796344150596644172711e-17",
    "3.0944178934276791485203469111747919852197185645803563978962298579644662837174488340626789672863144801619197995902663378258653694483463495209844767823371020051200105889327191404118021526504752829346897548754006875626824305412664603904129918040528335307627252832360890147184425945412883821187249670407759035652989521616680215357446688139655198236165806683718311083364329530295579368936981958699860970088887593863508893436764621986230800153281379223366870070668207152425422026539924556167475360869722297393742212572158058796773635e-17",
    "-3.6844527394169463570542217315766730737261744500297570651742441521683616560193025179822988097443280502473165318096356820294318030991324554325165509231197467647197912649590657916932761079174968248810550917782497631340421451505345720796969924401226412815495084485231642351562547205100551088698479710238033913799977676082443909998375535853471062804796442984017488937183941678626505783002502816938625219505068029219105802408567196633307967090107178803200085402483134678485119286187705451891170855582491120553396278054980072631535828e-18",
    "-1.8496574910955750576678630553544914390175249191407357573426403010879085716463202719287283692365442858482785364269716459707555343872645896482685546706294962994909182909664604132802562491571591625605335639625522149749762272472083407662228307370483581756801471230759287985232297629194115726196428803687696652952117709150068513488160602197458776978975610401740401519945267820219536189347257427556430086383161405373285186186852615336553033826533668689849484072287330713431936902352880494740765951375418912403564473726697397677001950e-17",
    "-1.6804610532480694399685865827566637875812584879227556371974269577231649908439788810532838265811177240579688085958723903518334530483850683166608843454604632394985797623932276288375376910220597447581100064330695640743639673400438526968015034932408428052356793155362749950303285588144187142660873765815664361221303866901733723875348162504242167174516514528251053771561730033318702218704520057344089372421849981304282141297200358750708320827235420502467762552525769527874714566208050613073665533142950189809914507844537996417937068e-17",
    "-1.0314185947695775282790268037882131914053238516872238228715063541914229387761210291167912496411180560059634166371562080465151496492258535304689052402583786576478812970513953682352218523165884955837807796590245625955627823369076287558151494148003268474043892909548418079217996617040873681629600749766568981209115109364654103693759070567602202513043503326374110253692591865745751111302572932072617061977264224435155100653439676772946069380392304014169650997184764425909936255885488913566829681111914931877268467991516724918282452e-17",
    "-3.5287389307918148206491806784781118258246142429753083638416828523725500187875581935515911534409363257026562607763300721498271806009993896526977015070184465915830338560167447838457672531276541872815410039065730161898586518132581915504200514969043097504295454482941437626726159707754974465667796492875885041865888640356324494179031905110235184742002420913996261409663971858215411400607937771708157722000665096254478917866829910984339328656206086121837523820266860018679421974431203673815741397633458471531247596378262321450559012e-18",
    "-6.6302585646018532362568783303758061303226866498497433681757376176045065139023102357528427892655867749880024788456879085119169781682098422700252579252929862903968121498618414844806764357703834462179032076107624189346465249331123289826711164593169272456636558079890414491081699026955063732041336776971700218945648141904790344947649938097839854283308413604770906109496186329170187402285416290374274325563051270990564121367081905228596114797898570229817031332042631109898643388434130299657582084872765163298783006745930726619251019e-20",
    "1.0291376899888862007001271068253151622755953850678152999352616644217126961307769279658379187066576768711645508817658410348733263495980012464393321879817633965220427259604573945821900758821755583044766311430040143273244808742049419598660441508305761045521965825432339025468571758507830367587596067236313465545182405763712387101252962581065783974044140575353760914581232903673438557897265732108464826695841421471148079932582289380936434773721699597473304219573932407388762187004927613694858109450518771316440511070981869503334884e-18",
    "1.0389033241625285243173772290375994696239783682811968593115580581858075371827658798386722310306990262053188801680840763156011300998261626803116862254933158764453490287010024230492656089552108411096733586876640783497980213795738611414251831047770517914423006348675952458323258724951408915910139358562605598335254864039879878297211636644146324630844346273768547532975564185976472828160360191843627790235817241583351979562708781036794944373653094301443169838592415369321231179634032143393718607615117579791193601359267044840394598e-18",
    "7.6978940486223300225321627927211963785354867546186160501553994589422418904784894579078426538266637905884781666481898410783218833371717184766966096646225503617769066456977248455476790961300235647912039923431711484631435800032398571774161114587074173818541766902796380784968553438940513599087037519886090258863292352274212908037920353790106938718824220231598418266989510239154926244421765662692589453246113042529798443840463872208792266859591907273447202820534074569583664951715561456498684428965744775799697828282635907359998283e-19",
    "5.7400996212155323618006759972054323364899821044405266482036464993539132017587794451660256540671548634036148285711732694874603067542885583244430883041603022619905303423227995617210334246926742953251265276585235348521034533958493550860284984727951087608460511032256124215240627248384075487118456367460479431866368916309755687001599878040302649367663947255295731753577625135142997189016734423536166218739922621063376653986474668323677008492999563030007097508403036299973142604049943476269683375862601765074015039210186409034302566e-19",
    "3.5655396064643497074359401289780676064007148242690923220769975330062655619989775663103535706500923808172895365923309409760774856090141730919769468939985328995961423934524774626316089934934117691939799305571391988491952226069173308946807169915673544068486580794614396613298297130731160737748375944923731613380037844060353348145562010124907432140964547511763473763200262942945513720073433579547207412472277049830769764543992786606902709299840249827346595617149058464211429743369436658472583363071926102599372059294941705113025661e-19",
    "2.0070680477774977087655640585387032651020085271884596139755736289955773226869517141620689780408841731122214602480997107511400469283793190854978069899480452799682802156039094828130297488653163110748235264149320935614679189592480136734925484806779336522939043270643621620944489181033985711476424387378831089579482467763415023037879897995140373617695489736756431473447621442459842160244041343447927031648203110828871300261837826292021308321045980610987666216547985784090853337465204000557474835314686291858764078362349876288549685e-19",
    "8.2924572790551497571097906980669344442180733327053757598402222125148794756316024512943071534173611080739646985620741864704235413669701774672071124685651315914710641515206281727134876392795404610969078711797498088156211346534459190016062201165599121285605022333738729339258639256147205034405777601878924156148770944649860902809026144241028700547591112645103225008819299530884386569921130204004677215877503938379206840336216428887329063330726007384924655408921036905006987537451700532033051606897772165962788473436578416830547491e-20",
    "9.2494570839714302594696869194074344402673433152577115577648688964712872498599245521813779012534283820679300569234141078715321358193598993685322328067868589103848377163914891863227593182354778216426817268470895692959926982968625778240555544774140761843029758222173812754794356298833050705722899312414748092083206099747383025701579139542600865488955256635732850487755880699180651812897047030823398658795652891271300537217495937930626159205343312123063313568438611437309211382796711539667312451766686997368254898140745793146930508e-21",
    "-2.6337640685692771014040523880521913415741580789584315634239343874689733219703767969171227503254969054879193300834216685237171683536045043851072846856911783486875521381254859548678025749403509065578870305081215303056935703844363993180267021903927414113486675081016196640134213081531634204263181512043489856817014760210225897532567335240578394309372291132704894946233307172575401687372698884606494516345815224374670101212226881443737700831243311123510898023867796619517320846910708117408330857473896453502285194727182680112563376e-20",
    "-3.2010792587925013724319173229945470645540892870980805909550934612090422220567927665586577644015112055041135465513958620886015393098204263458988523717400433502201492525423415604507613316543357234144136892185127829828418803154624126741172547014634499648830255237773055393982014625156524355120726713975885846521673930774734544851664503801028632354824825901599053125096459249415036646016778569598380665655934116267589107283043238445050818749974074061880630470472948943970307789579298500016103654834994894022650246611532833290777984e-20",
    "-2.2540556612592054888309903556809461928320245092500160701097238888268999775497981737061380752290257222994046023066472803400424169031489294383571003770637030368954272296133943698603313442181964813159762627388472985488927097990900715813284107770339719851728263739803911080729172414307282358580251967049946090854682216911702071266427846824098814623225356936127237976627768392534549916647981516050656811702359434905617067861241966496718132771615098135750275433138196637313223928011907010723145244256504247887604358618733069290266331e-20",
    "-1.1560962084248935327127222116849155533503481781785622566291455229429467565304414871532625392562199649181732779426044460828674361466321844872738663322007060342843565905404066054270007022375621008559173242544081909701895619667475280812476039618164845497002023577047026410433568623180338862735303299990190821842710698833268006742448087811262910017883713858485579849022716553502535949729684219576657636832755407193795950833061283102923785701743344458381223789485643226177871348437780947468134466466179741604108921586858450352942946e-20",
    "-3.7578389731848638527569103408593287078555366690530151210567336393484407461766701658408819000085106050966651161543356248631705481710826307825998994343134129827444570074685101972563689580799984135635119118569353043749904643362723115315963300671861704348537261886201258967862730128863231415492818472557334735505370201675874271094189643444737223120413332128519210660970465341735472032706900776155854391514285934420383818151672441504501546071603153651001837114685126613792126258722067869789059074834935038670400501694601232039650815e-21",
    "-1.9138318318288989552977035034009491048114821428663779170465591692238010922190015322599587473900659715411153882333775682859140913342325711989182193623525023454065766322368647548023472436243908127698151130942207765976782632748075408978161181316877085557299275044753039089309212730396946068535868795621907736112602128355642036190375638639848510106055489210293400072844388939094976061487975328260878144430150727160287074958423196529973227244771117104223990396770496496396425429887081304613411230843091597963684695085428820672565959e-22",
    "1.1015846292195942836632482511302669303094308632709242375937386610568387841362763324610476216389234486527750466429101557214389674717828031931957331509341025387343099594538474178732666232548816336312634891790909780217738605670216638550461551737897859439130363462521570285716515307962235992358695735110442534073960682488709202224501429415317726949248029950724614112520637604995700112780145918996700831530181863982196856118140682442363069897469809679234827871876549911291071930759514010183550328996054149320873011390969529840998704e-21",
    "1.2040752219448357581550786036975658274351061008192714518615458986645600334653347263405697854154383377079080854555592032052704137208195593481620320808310145038736054700336123656615844053499631583059195870594800951513348695900431123644030334975972889348294655390533345680598576846743574083058587167863790707629517767241404232316093725331935875186113573371009170935861124174949794050124529822312040568127553152567608383470610475720532774778726501447899305462076749185937429692831300621974245444756254595357879685087513001192201666e-21",
    "9.5384348901351222747440679378428465521005686567696582814199884166066771580265206041038798351379326136449474001888736033891665117356988591992101909251322364315943038980501421727007434106391610585485983225285644476481946924366976207869350164246579548801384255535647628377851221539466723325466067997099826703113070590140751303947227513796897090536756371042121720645389200457751278949404962674241743010315656203803002657050299133572570425613852677320014833512759316840626374367180391571948118877051668001954323563682614199613086686e-22",
    "6.5091392734109132563844928779066963749822425649123206490055210864468879758090190260668060103359134307189255200177282496538355115995032812667069294306280605796459959410364811274296581707642402229540600480275842545941033327425023750885337666734445923248430317730536480644629607903673820552364125057817465659931211637253592342487702485044261688380247429391894798002664629532155648017103676401076257584510216754567656103842448595834465078376744679066888807923358910312078883553761962961674688959439661128013897678456646011910661530e-22",
    "3.6280657831332473886078037788411434576627587485828050072042673761637936924188113251660433502725320460746025251956663682369534093775419049804205939455242970338020885223616168500628207541700639169027059023077233821738765450289098607343358569486013435447105004766478574541067955606810259349622176549605330929544069273506417910973011271270321961860573504956263109444866117433534922655324976522110483382334369944386845210024479128559865590784378172817539637360176528555288676006144604246061792407484451244126751189780411027297267007e-22",
    "1.4959205772823578306119781575614817591403920109460647887237099307017100152169629495839692445688850584299470978627688449861357653008392052108072989421665665278858023959461944104913709365583914216903424078586834966729330457055770976274317839846772858975952454974245052255030485061485689066724588625768144048477330145770973156810836451334558482163430289549130368006578686842516640085197160097992680582776072849684921939836105559016263512712804185973148693890381159910457448800969804338130446104978502967073153566352176528722423718e-22",
    "8.8945448326195181321324588252674386343418533951032484559095272593302656225646616128595565188847954585892753503292031114473392138191685621398322251672966446836299155995329243873662156785504743061142214644099458818085048239581912151691730730358858377006889885143059366245525676279615546086040240306753793577112311668835409003887062427306876789090427452501207275520121211011383193248449543213458714441858177358098536078528078245728807153317484467484356764107034576333617164532529614442466482196492962430580530116722731514039691123e-24",
    "-5.6991105211075909229980385889574893413826685802827771619188361952242042126847084191038950330229269715640665898699293086664910543272329000900412386732978775874618233615578958749652353416045956020874277546641223131331898776148146701805250663642693913949678767664488870053045152152227208311745939736053866037406868836409763937028252981733013659599091041792797491370781581994058781441171694675593051700673051541334453196791746055609118127612188124013031933884912011057450847815269372722332239909780203639515385688242886285695920266e-23",
    "-7.0214341167971080589338521261467932452751848580042714470640869012643729440385085818814652599270646185197263918938028896247267741937359150404159401682247332473282002224533326154679188410383111190282503854483687834986621966239198745899786721061479314438722693084803549881428530468410251501353152114457976354140006545821788090015332210311391853871287624417942523791258485374145012511172320556045192034857703925536793811149739779250333150731622239503749587370106573907229354951041127308363996299889310980105155822801651810059707973e-23",
    "-5.3723582555774817903458244205020669996334285926060731881465165343784437755689688712661091383334008802375919692659289277939084392466498283119552791473319878142508011483410218238022267241758962878291190005705003148095247867537681074773863811791010761553403373622036113349241495797599220667690025600094456864947030428960110158777805478795911764628796373501482909806432864718508577699463537667131194675390292912590724438199914579066149753821046316155472235740014656954598674710100947229384573644728057707649602568333282552269845825e-23",
    "-3.0983064052435176319363806598786012773682818364091699146939212156112221996142245182094610518391876918297142735140207501091299187226897688315589750857383621951048208942257777719384987689806551603585288925125634912353287207170669103507574575037644936917915884154963026813992062854881323146792273621149325475302133173008969660846614712109398674155488269211269473087574373407509863110010882862290902112654416120405395883137446023748308904392767243900795967893585669865932473633770618708535923196920949620571400798925934290700182500e-23",
    "-1.3500398555863849308292837900845582324652574659764760115857847091584304711974741586928479120864294565531592711778789368422823232048730936470300000300972276084528573468700468096184246903776121380779080255512991966748238252439646767372925184354994232892505421842964045707550741205537910022105761203223491611764911056436982152182895353838748323136394377822106550575364725413976678673188214619687578545083559850794482500946709827126187551620837843058478717502209641232924954839482480547289547746324032519397640214995550723720227649e-23",
    "-3.5447577485798290487998182836045024198687105164871277989150019768813834116720132563943709464821553806693820275209936098173278366505623836909080251740703139908075306917428203132647208756463396647917395570518928970331455450382916810718331387637801745670168012748373477164163036702160703104967562551783965084998765426531532989928790144136670430863366790849440030938025702516917795823818854543608364800251939580881147779041857033462557742760408331751433650686735551843708941419845112205468038329333785577850910537787168562591463929e-24",
    "6.8219027791628790771020211095430525250665445241216291436109511036327386384721267912397558837490213153910752937658830817426715867216493620783275959908881382418871235489593149856126612567723174392125297689895431609142571513965368764200267676332106179975670938113660297187729502911468743967844393016405641653250796992491609976105774426295708097074916013313405967584759941932302145518423000068920608092632526384109222869470613417866816864149046848379288072174050253381849753314080120483089423553977444470772619827666763462082355658e-25",
    "1.9260962548112110311187877694738058814766934012633023588240794279468547156880469419639144778420519656915856620343671749156691862742744315685986481576209601999489779117254451516217179382808218776348235904627556848749838876019004439079466342622399961808155010282188886284237620014910665235969406434488937680867299254732117780014357582360071495173147692335633992015091107846742630910083098666611170583509191479616293388837721607094041210708241729061206205774293575447202465675059923945482327422731435233587442084414848200880247792e-24",
    "1.7862413224671463631579240643233875618439211126405056743372165809298136001353741571206838355347250957895802591620617010510780009282059910359049218093088723806202468681408094990042619498438563091927383356555231213461471739269290240690694325816739792580922342292061498608929682102678419691732605448918068459691640116436366477532590149544478759091039197415456353750986785759942394820687824245799654096128256743655820694103806128827117881976412686859466061451161513963459493970499682133759903927723781395350737302581881720777310550e-24",
    "1.2783361629107823227133457827295404804695679229187749550065107634346227748298382300668737722988811616472465240390494337785121751817004348601476266299563854572814357485830029787898746427247538607356870628202059561647107272608721457984118209592558690334895095462671174626054812306929516787044327767703266539447708603379264300635368921127280334236713504247766171476281361930071537898484906895187558026723372123029593657893494075270278613156058536389724295100958065443448294562805870155606802168728065331069675333502290199426186370e-24",
    "7.5552902461845607662261588411397303021339390371010550610817435797796364579271242416686149645633148043462424175557636105935658253004411916823841616506982710958303432555417912753286144585575146009790984895176698739624711721807276366107566201449152084764423141509440566619014513903393111486486643715853678832175733104763375784310951405046259018772124511102730928859131963163806800955457446798859206767918785982075109390063522826668337482638865563058690881676369206889433290540401576938817579721187695463348697929368781541977967391e-25",
    "3.4196703646325534065477905326263714461647258916007165820593676017673478823440315206497732395336120574579145360248721139072932102592825780387388129812298417695333408642240800097089773996852082484978445189419439385253507152148970068388309200137969775293602643607761967841640753011432435970017924600042774726537170127250183706948769928844425912015259539370070192565794646616819219042518594743489294664301732306468646126325873538336618908449939352014585811733446719984384291749760999099419281338827368007680745959106602243324702599e-25",
    "6.6841394439840308974978661936681190866614424372366624761106202161132058641958994580551871614538948620059759286250278706832518931634167907958108612898575741894833759020732022290028056354925338401038767045048091737468716654453751520997598065383555008886323332258886326422360964448836717403875803615403846954276635244836116855279613530750324606328682173347476556644034720122351345660535051054939076732490431799305267532697901835504007206049893106139051175690315294657956206745484821431855722491511871305721602276104395183537900444e-26",
    "-7.5338948293484316778707090355233814888008498540526825648604367804108315886809565739939040850335673278929011207122858057268531911992270615184774754371668068241870793573010315253599452790630175577760879545336502867032184043071937475017322779312827750245397215584727597279333803192132603426637051603912185266632602344122480856131677049492967509902472570858293519538719520281100004107961632867051189680982661104033007248235074386565916310259661259957892851404877962777420753484342993517949359319488928924066465142288241496452310787e-26",
    "-1.1447993246321990267970823208904381580553116293596617535012334516786991753052785429360785051773470668519403507028674376600051072776951274507692479923473875066766098377648034890802683696468724051327617224456250923357851646221718210941055342630145009456253675863933301770081830228905039385431157102126452006978600458330432214999328999160837495298631371892187715284410541532241120214280452880816269889201240110657819030642292457267046027027064669816924429756501606984897415141623324605127953898261616097994088023138054450538138141e-25",
    "-9.7434961613510226030100064819583074298088995955723963904742209645947933963110295047511819010590046488516442710394620911781874968493367970952679078061221803490657309301579230961627302153407716924079315669876660259141975820251447112630873627850800645543083758346050026243068803173861883295742481995693139891318546382680787500813391741555337998756005684978215813495536365865623444333273249059407681018936834728445079176046834424707057777979332509888274761204035769074040668438337851669466683558216669775452257105051674025066117768e-26",
    "-6.1381817971546358085027300284657025272006429106190491544508589334711598401182956342949213783868961428690872811953755338153149264828326450622869158419212345005199412123470800355604822894009173870286306140956125168702282037160733705899453914675894215730818469670094334147993147175472827221022957600583674870202475856675340438716367040490292166059912138174023942003758885752422270141116142637356969855522371329733015691151980624285871489115049188715180346966624356436442536157869511602380963938100084789397786344671968545736506185e-26",
    "-2.9808652070647034471961319854959738794107584908254354246575374396482662245137991266096404509759638069656435272293184393935934572598227856517406505882165847075105137495072792408694758723908062238712844200472788066880707466355456844913239444543679983427641902344458480440799948903505959373701072926248204914856024493301705340162412235247965463638318767938741477501473200381323308391232047322784092350626632852428598283801953579325182199531215511855499885341382961396831857557408406298126285732909976559787116854186921413911831027e-26",
    "-9.5488569064164165762391934862343296979988813471301388317807037269675847954514519570155552751558883716961779730332979748149035174301387286058658678294746749173252372939380768797646939302350001114573123897994953321273390631802730523704633775164850878512859838539684471518267330870753063840029114876928525439419208539116639889646136848663572290736887619449569642543891910304053012323527047076565701087832298338465939235348941694838252764775608055446000750507925617764120045290500280647814732381620490182811586859530250598106233558e-27",
    "3.3542504123123395781498262767965413345211423006128964708293238847954797290182608101560032532776331561527515084067141672858255123602978738911281865522576452260935491227216999423951955315421585989043302884725310016362207990842730801652131284266471663606678504718340488469006726803241813285404685364766437816448487202249052293286146346211158601624189362302932709657220951686548220565223648875846239423427502173789191430604286836318165060523825140013789338053131396035550761935464145335681924556735044501005380518570662174162934152e-28",
    "3.7138004990222781737827523662596232668328556418690330122449989682960545972242960734902653733700532065782862915250752549834178293399612551310380283167160472709771943913018685271963302594311468062559221920290448371516175005995406185707264003675098131412062138617674348569945163710419051061264351084938876112774101882092608407795502809461172221486679034464941256557527885810508681171298091490019051472739509903152319307395176150737913217229239446186450125229210812783162765628707052008807789360727009351788682572173820599910864957e-27",
    "3.9566503826215155764803452038295207157590478777792004990937168092532720578574457000810006067925411457966638631350405095104782942176342120107717168422396160930995094160363710749361598935692002445206660870701704627310529041011981827691569534486772939569945360296133675340785382413824714358762434952485192127441741985117780067752636431156333002430860257554260210903079785886717609640084639891713178020333017159193390231648998405875809845781018651326063614969949574511855148218330970662281840668406179534258330573173108281490101981e-27",
    "3.0296649601247430138333176299006155032459701773768087300848307883875520225238160670501014699218867603934801749756421979336521437995535442212047101166814816500065574387450368617303139722325291649065054142922649147588241416550402431873755105506702715479515118008191769851149143027954570752249164466561391597641739940101784060007172511634723755910077108758904324972542638740264543680197143853177355518344456021364516038164889606134324430698190913187643075406567624498525950349328631929633152183272165354073361162657410469612718441e-27",
    "1.9293731310295101891464999197663303746048666802767568402547791605598022882842921554246435223817697019118652309253396159357772216111245830880305019746576738208776252681574543551655243516004903184093981616100664402185030468995581378620454074220059379753870479527243303259406957212549088919623237525568971875408935672344950292295941882503856092756673287205783203859254185397181313453356662849537837392778982529401408718263249846350125858009066142634991210092087512342247946431793376951073918896972833767939624035277967089524273316e-27",
    "1.0024854970286942808463731918390236547689876986931419373933339732077910433374798609972997213451947642220296619861882845639634040887367670004133722969832934909803150856004668826795838793143473315662342863554874891110071668533548660213701210145199458162976462018200188082326046009430935532779200903832800595486021345395027784259398546000534400612600933186966611381208019996741693639228397253255384785590877150631271732772300853162800320122482873551779638059642906895421947643132060261037052705514157452196188907223408714831293892e-27",
    "3.6182120682014300298804169200821374881014915610154864242280223089491268993104521351935165609663786259052278391799695898135281157097809189423404458820340077672678505130288254854049652508862614954886129422972320818460538778044061238160895032136530862203221374597863385539304830536238957961490009183014960345878717919060495988766817250344028580875503786792054804863236780749386837337039391070546377091917816453494219096854081967131305020928242990320809977483796389677610533373788725203115179555459623327651596754583214890572044715e-28",
    "-2.5308449088464213721849306894345877806011873788698136846807421984595559273091961010000134955463226858162330976712029929856092823810003125150144823654387764107838029713126196535512378370331911289499501216622336008061950934778128490154284151363931428716833484378674739958516677365273234197950366054366127174108945782573721901153241841248915385927472355139330566535182748319228585670506064959984736291885006860353803281997170939549484632991424469330989299576316951012631564571324361255407833166394445367058717148014187737993712647e-30",
    "-1.4806114014586956140086997638026699257969274932734334077511309405593454740546091964461950328931462543466016910651023550941232024781594969937970568418791356357024715896430151049651306890453729891201093983223553608606327553731712892248303387977264149568460681268098223192336432696826045123931744041985701971603436651313269730291855204794866326907662795469369010778505819727011024780525091339067654571755007689966751860349976396433665695784949309031060494703152282684186868613608343166122060976784163463690581129792047250216353904e-28",
    "-1.6026284016088910926956428885357456959183934314220720267765362744817454189924831231895320806170957824543739104136086814824717133363268115213201670634278850408244948829612777576353983169547741369685437125464069001616358555900557621889330470882374356550647716325720287945562604278327504424923743990200066617375824907941242286016544343372752043661809500372731287615664295930646225466494584387475667109965330980236826833179668916356447755201407744604755759626930733737988753607613720013977759151277047467747407197716236459165315596e-28",
    "-1.1564939665118304212784551424418206881982998866742375407280258020994106256939671906524949354223130744424956823440549173820463150579488826031958119048254387430929241257016120463234296645635124582241699277588082384139130419704777969135818329817723060534371153771784142017970429664934224872525290138526359897805733195394067380692382914276755139282657053719683671477490561183742145983367221432632926660785872312825795236356214853595016539610405312047347177723217354198053572589778222425777818673175724253440736411090236055429411148e-28",
    "-6.2981717374371659602610575327797589737884032460060884066585425254993316646165521743488021208584153386072728716213728015385524831911613588185294695647665663996670214894308143038650024626818553037253059875400014387147501157535440034481514865408929990663921681480184115090440364510924354760943658952970150378805445624089329081628233668205109112624412941440206248360301555642634339709535811331270031337990699504439497132467160863041213094237011583202449748822036392296677201526617302495650508609564231092578604348318088398952489030e-29",
    "-2.4186405593242225357455057117089360472352773833047596525109406181093699200748801136823603324174848164821933269487276493474339446849170352145256455496921731474915046108485160839193534937088613928875847629002977266024575196162225131050078614152570601206129498259775275359588547495553982024840644906783611265182230647815895742614662778969314498113404242882805787679998127010856842478033119087060472642226806708953771464543200655622401336168719845053073425910325387536572641508774147381233378962183136515947864735366240022858940146e-29",
    "-2.4641587529657208022529497490486018414102516703240470485415878836061273757030678127176189619804375159136998916378743687756884570431903359766557770931286201606600291193858660902138821253734540293071885054851164682966686929611570717303284971776958535134653109187653961044161486574529342613777315219247080394862818551014147948698021577841702606694452269554994499579827370429380345918557605663935218786707555165889310429968149415131090845696111840907907417474825414366102951592556976984166483605595268690543869563227746911146011679e-30",
    "6.3379589671757261202717506742440162811910983644999850562516265982516302108285721035577321434236187054614502294113660725418588474144393289956627288025286208262641905186743219214990252368993161448527730348647872394278242459300198321068616970450941144350604272718285399304033005937043221801778651134456877109295369681804815648362557118716623602257846614305049771586195308729748110123986361640145285292211084103733193732368490463211214814295068001979270640017903677284610331265957195254889000329143774999230480901926868874910911787e-30",
    "7.9702776840814594647264448956757719979909414729684074060753820211380721695726185769169337938977608125170591689041102708690788335993986968775777809403015067191139559853755271923241501295336100701259780568958132195143874710139798774749593544316855118055688396585871510228993241719693854211686244002527742442027128645291586057514695581791000288341183496931765797804210632228550911982787323447283215119077037541830317350972381436659334835152307769816291330569668213688809865927149760829960402710232710607869518689676985639379697526e-30",
    "6.5557729738297732748608431099759879346263373888230720095763105156391967564797720366580069386827328624519128206203463279266062365149232262598040398881266995027238648785367251890330689976942798680841524969795444975937275308362823561675124763062989212858436993761918708256047656680753035688105417954328391613713049146950351802977322783009714648008384031146270647196387426691825481657758982125358675122380002365050239780356518228144913348605507617016826906199593636760515247438982763402791455404112111098614943239006665654978567378e-30",
    "4.3668405176668340976358686581001494591188895977754917491543145974795174451803050570744847431867240614302509212042766518513648901208811091096003549308602755074677629476605526079451009351821853042422387737042262724519624724755501362766422540432144567825691585561650358536938698194728190118832557513440117259266847779056771812521614606267411283492187955791470785019394770750345224477325042801423664697074081507806101218284177018173655575791953293123755464236310579429374660910859445218441101705595764815326302728098395991368384059e-30",
    "2.4028961478772959402238792817527107353219940823596552653706861059090663151309813345763596896303594772261658271056969952015972576484115404571696200573356972527349962215329861855201383148133813712309931653134252357377335795397880598680294550821339906998333272382644653188138027768659711633744204965439816950855780428531026006258852153959865334142482454306315232521643858475281483380079951385563239353407971205247079389791285530674736306712842267913639610682648058218799427246393402325335031916753988546498761859759436811062103384e-30",
    "9.9264378276863357363778661443217409360065974951581065311323276838225767638710384636714895406015086936582449776958126807958718418058416736811221201759665755192248535605520743672879460030316624931454838642022624433666167733791595696563323195614657671452083233872844694183734344447772054654211590778022885079673412451876789849093287720297725925640678972290855070612583513805024500871054751304119162907236768200885227748419057016375797811927541334897481530545823468936818323524836441645886523339973161881368672239617107699711899065e-31",
    "1.6167305912758199209744127485763357805690531799399052992312915064648860466914250788350160793564397321096339442781034247909787049301636604253087122637819952100422546015542446433575072547209279142151255996492016030349959670406923988799464411926396921949134473898977764710483288444105258552749828221080143977159182339119793049066987297573049319767369722033407632218021412014732997097658315101943409799677443455403468764266940518849739103161794129593396876604221990367179275592641972618084207481379456064306638870220377643156872430e-31",
    "-2.1348563729315570067111494699235540109491301841228741647691616132429749342173174146540796645609770051556170127554610351288697928393799449747913697351582877812929705573578538233539125063874494765315710076116120878268320474079809144549530157254379540970943946117892632237622202775429569261457618195190578361302142683598866185487169613842904586570661894542954861819937393593063997590637473893790668097465374206156039310065738708092590285454563139619725290148099762343836230838846256523881757233160519342886129800590558284538120567e-31",
    "-2.9707050896211904655023609448497309817497215720518249765394455574208232597721925819447871917679760289039379985096790275785153842088381810833326110002796637890281225640444436027075082480514561711136256511284435430670067546536621756646978874427920212686725689386215562733583547157756382152172959216517332958723923960561471657868744070290903488302992158779304309550126998655686468020679642418718009712369443487596243607928627025147238367962182300681659262676700216534906170088303030054251413630424804646592310865122626534069645476e-31",
    "-2.4103033893322593944135535321347814278271116821545473275789238430417480501222537302665740657195327053156065112543375273259733889568591419229058099838519301191221334913440637994257468673405192860905243439419553862587818179505154777176514023062789659515117624023550341200916780247104318635743271264272182704275669231046460522711338114971357184240365226325939192584456491685243127904890519316143362575041205695174845382291726785628413182164492336151186609870175963248523205169376739804767895783594466611065563986427229995236469316e-31",
    "-1.4756861181263045902203563792034377071615844413579067352957639320561421552916252863636673560460671089473599187037251263826292894282320042705003947904934571624610809154611983725455378352615011920404950642479712402273937820672291180222116563884009297709798435777242349861781311782752550160751103809158034779109882481806778217486319952559599468985409044671574342179321768494741420403157358394572493509043161698373905542924046658816581467199975188706200300528017762571423594739620935071897377100058416620941648890165978002930297968e-31",
    "-6.8597334820069420270096388664349891690732171987421572614560498913451397020245320403624333718866012900452873665858445822126457399754145551611361976337704425287410550755060903946597795004254981564644899623950892040369208013929011291405543274566669322671486964724390577758395719033670249424796321259126678574000181874233974542656799356296307576323223726085038585579344379356263488071068917358704121194914860480955349937210317140149836083600524697329965575568782203405005197283981265273341548504376641827871866553919257562233821510e-32",
    "-1.9160308705751312839579035196339499650082981068611760371606169302615401685937965178662983774252348130570143412926425902717444914961030926755807727669507840039806204643156808471795621797243533619516581554145177884886504440072980396514871889445018594331227297682130381182871839039359578358470188717034725892983872563315970426014493834690057570312501256592949028203366848946269770619448897847110413312623391360933169954186523749848934842641793472198084657325999108405354304956194426413203511225465918099245673122971110203268843589e-32",
    "4.6630472819543627712946102275176929343863072859065034497769464162245049273454597229997583922751323851394437836069306262716450206699865688060804867796752173730344081919631944441249437280547918841059222230938368675490886130787380787858554254964760971358174733313315427317306351618198308785814908998199108944187329284841555875264131497238803988614168044322419839544066014061771224540850325514922898469107652786072200262325216958633418075411114336290751826585397733580441727260458471325135806778333294275534033411223849167062628498e-33",
    "1.2198027240161990060184526005711374081818141851758127042347052373778089474738593652674110384561663183496503024378214222968174859044797088438784164678250539783108947197009902312711853655475939691118770685084049632101155816325011648781378592579028809173092297272934550451574262351856796330610448194306981562252243432591770362223547818234461797192480013959122637997702050757063881184286886428154571284274469230068321759536741468882442276780956043582664157071758572747389612956307218201535686868969955473271935643903918417492297121e-32",
    "1.1738997391469991782283727860507029907797371156661886721110557981498158463764296226735111739045114105767680596947302228540667670410442162173717626459536800531061916975880419026498692748849184474430840642137284080608818014333418690257118787238440978802924177755039706718958467572359342504997240042402679114923139218767107535355498207351352219079142218210528441493589646426089989003895145676935820230638154511229657509974477269184120750943401141293673797153176238236868541318945973797686320675010403493433585758183608066256673096e-32",
    "8.4438610870936517307794126938749366407647681623625812694627232979980352430952019714507489458887973850098249826752316448192466154019095075842033493889772643516123715622349161866602199705384603616404630783422859958726648168876901036072084204521569703049382495857202458270174046936843742262341548670600146780242475091403117894295154118005307267455411018974276083971182775626688714697360891379470948742440715573059405364396201475603008816095146558868577790052617529572904353778275041427304575661851392435056518221274267076825534981e-33",
    "4.9233376779290656853707638469849715177010600296959815201169358000121261776820594655190265996000726234220387714667208854514842927048595768620406045939983695024215169550570329089951357794428991985534298200922291802005116534324661690232676543066736668919616129336498774707737826740880956530589545438630801379792938602853240760439487685267951630966059270070312530682163634063447757592853341281723415637134760016009568217692985476456617378476053468430970518517438730073469322680600167930461878486993879595081000362191775346969814158e-33",
    "2.2016770150144769615797232514649610314142036396810499556499088562382316839074833190710337120452708867135614211390558073039396483767695223698539797352095320487128465388452485944836158358272148660133066825390446087886501347134189646086073770100905948599598996509018256582365875386168898503655279126394874053016429199618390725148715591728311377689800676720894576000845085464951758049118580314647858057967073208382434204343607167031525928383058235156804765214351463896432146906445501412340487848754861366240309389412587499754413107e-33",
    "5.0363261521026648053242677742313971676137969891131301515679258382742112227954914533596480696018070863171123078181204392836116941117233640972469127879022594892773725194806411737018432184589772143676048623450005838404877275073770534505251496251264159866538332337306886737484540810725357426773678365985487219544521956870800435686437421212738020524667773067377948028532313581207793886149331776501873487063975460481201676424707823964870478746494230313476879296520558204496749199577802629048474215502703912173797901130649835866467633e-34",
    "-3.2428686361907981277356344128383398977810780706260886460214734026167861063376753660325958428276170005431043214848270214884359691388532344653389705323475424056006536914605259303128454206184617690320071714874614805873649175465021345087032619960999911501848771355944557227574110976039761868262708525215338322278477201247351519030808967318121526840735371869598883042296332378788084132624097001418434089756179249553371188058173678253685527430466706604668123788130777352044594969702869082159216513245201976852782302026636451893186858e-34",
    "-5.6879124591523302423597593693511404478932775442170548205995837669222223663174100961698358728015112530262410399228194043891834362145353164890874348202608588573164634945382131805687364535198634653401812181270129712130691299196465936781868638764685236983003018099465512670107750544125824086385581538758234015866468257208759613418676364127385468142887248687463523362607474532420961369794606865229795668470955708707426063409719766659064730266342739060621694906450056947599512308489663461821073872424467263472932395085947032306097727e-34",
    "-5.0662870932406203247774445972481887132131371004633495094398925227558231051985042573419042695458643501333956135359653738596050675575385467645467962902424437662732196573350927791423742719975238866313976592151282248186642576244556680297912815912714655504226937354489207762785939071109423519594138766979817480171813630052059527138105209746356818980371627886471250124026852928404641625596386108141314524043564533525887213151036274038003421401120590189213463294722351345827454754328953685811587294605960460321750946765899287308150482e-34",
    "-3.3981714708164484716798936934900140059004405449052903991561979643012286321757351536380751763680818109070581784344935920996571055385546185189034491829584938712465615455008759660240158403427397332454791117924671010407058595489022031988038121758796399448559241006785501066339187093532768142658336309768269047075372630929447787906283529022627884319714372460419068278240781991114489410919085780546498336616444557011204820211471268450611194647492667657993572598418898558257356005940051021770526818409355187707802095414193199031681912e-34",
    "-1.7999162660816139729575035038493421523294994581774207138324175842456478465584753153733276619706009530918635692968778084832053427813395342434665854551911674542446580329733242931497722351230980485212743283182123502855467559206129972928491364390393994487158619654600190747846923089792436861850862017568077052191770217769206030169555048384415410247034831919665547298943310431618485312285136571643384663199414228715525239189752278313895615415367262505266596234784767624688614972956872416056950671530938462411038965093621000315645461e-34",
    "-6.9329872467903196749824314635294470675065808588887105500818803269928684285708823717636557068040157362272667711823225470323643695364194757905029469955176142781078305755040603517421453216763648549316444705377771274829007119599359406536090413817201430176073051085190900442869615465133568660496873112749282160069877887023714259341177916778449446554829147329409496800571434190277300945803037686598281246597801532742542553588660164052033288874145377230803572027160803839308823982260221384014941627654971603428118742772582626534675740e-35",
    "-8.9578639626077554043353706097829298150003485412742504257474452965281342396790066010991219313672215674654487633506279452485820623584316581146293927173165086028142178492805333227164570538167561337960347939979752889385157653906917464684838791987919413771339154796576596414761509497729943444007724111978129330139189736597702328450966770752255440784817009558665542184439711094227895538535618403897939272588789442050083743743877446169525973746530132159582066252399374740280655018215943397152943097665675889517282939590088660929266103e-36",
    "1.5730261351139189346910052626713637191197262394327340663446232700964814752301158981867758794002256815526713853937504047007289468851880917206770806608137987849632917606614979590528189755277833004169584833317081783534755106165568930929254346387519601282987298396924989801553633439635789328993429100350684336197425608044650840502350048914422427553627366936475199339090215857288933887127053813837335102390087960588599691946916735730585057687921872360505767146286897203536932467533637123885904053605968255087900739843326377700038848e-35",
    "2.0489112446816616962507541875943967729844802952127073997820186903245701627741338159781044165117238795156429076797102770058302423502935157644141095357466922017246857322986129302873490110472544699023208028399580083825438776167808157474010894394768689329271108904053595580635133921009441639800905991207613811701906424416981201621879406427271527797789007517847627818949380809823245230386965243474896384056925061968712805254972472656357764796078912207241624446442109989741194244620248830355181010238011403778668631644788937771739421e-35",
    "1.6630834897938143944592392580156827357737770854063575947167355512575558782367313305695193047370115376565106150167678562494236022198492575612389463622113037878160887766929511412421759802898095349936995894659537571999579975972870386462742902599314116427805257352421586930371803951504800470268757636282379468059191369299219339809652369311011937653177802063653584930782634430626279442531873075228303725067014285837589486045052725709324857103702769621252069734909312568372291783044801707206276141328165339166868294417825760487249786e-35",
    "1.0575832273882069146545622062128306244442389890538261151038495923617596596766232328741589752388770659281987362142087741346799225484719650393964062703982255473631502303991578514193169062602425266806382316743552364787775553982994602757219240026325204223557776118570688435989139402380234043265712252836078815404201884895063038297962604689312413133258595503101242753302767951441850809669125308438905095247754747829736790306916864686378251249714867660908651648619253787341480858799561324200156756880549044879448525005796650081940799e-35",
    "5.2910599825226170568647329293622364165754037637207485127018061618855742157083569584161452453886543241116087847399976555835241873195905292656432612036597656529609941041714284582934739742163282573226257597215347602819808308677356714481673622482921055493381242647224488493333533324333916605005547157983719657884741628608723663712384702533700326861858255923089324371673491930797530948081076115215394187827352831121182437204091660460689356363345397928777763428579473613882700992634091171046558820929817922918005854961899766830398384e-36",
    "1.7178184372915485864881585863871955750396277392488513175321371910782753112660828603345606292469087303419325640740763345847615591944587019350912284765947433712510395075195290977690626630403907782426259040383353510305768138285960703965935025338265254820345712411756594402474840303097405931382926673256829194541525477974930319649264995743041793138030191793042410043730583061366818612062483089584627294889263059649893668191853254943040494866075765023212520006626336178244391714338316914880519298861992841566934289224037730628110570e-36",
    "-1.9928157083381579350339042148693194830881636791750298913731499548254170294057303342829221621932098452503875292961962996140670396507277359099442908815776019829946143580274553921872334287622172070793769352997227348058591458339495506783646266575628609077977264043997505136623031653376168705043875994598915488272078816529820701897911287689950114961245992578862640137005483381901064116536242887852414270678733940559169921668022542213813793514102851053968882236189863489750938245742554414717430020825144542352004993799361424100467021e-37",
    "-9.1774655596958960421968089667976380654704275633830469045291354916947796056727737734627150740653932906726183020435071896921832428539586144707549952984730510333408601111321883880225979055077915147428939712530163778227597717532847115062694067980828456696300938090928274820186858233874319324091349927277484631457006145050549328501955082926057283069837400401300785879284985993464622804640120715183542676043818516721131375747761740951203727836450067245161816055271349141869654645652560796230808015277778812943008553451323183233595423e-37",
    "-9.4922515037682431235728843608508271751607985657369161420262092258789290559834768429700598211054709427700659657023319441030877038790254623238930670023056498085626536861133276169389596409071462817041096824419782966483786126044832374471315620621891012970333868968781989098349725926024242328670483076850523839784155833458537518050860252996552453834050210114758179166721387597109092074714287349903171766719331735625640004005174759291874533660114736333954542547471833482261282263323492149963506963872100286564193072288490349606814806e-37",
    "-6.9576167667345749372659648328982557172066844793413659208518957778203548719202276462511263547815324458068567966149947005541640723162520792130018649593067485877324223177257974488703573599586223981531954330134397222879113551969193596076009090966090177704452047538352548792240600280594862387839754936448316116275052914478946881895280014347219233031533544942145312519999281331429082687231326382061808738579333865999854363275089125289512893934354383237001758040327523866645710956911298426579867742147183923563809944618369914933631040e-37",
    "-4.0201567030014000858296239343143042011356725517503185805248947518320982094937708394809712153566859303865879258994052551568611285486963952855053597262949842377426619735396539513996226516147644974528305502330656993737491201204608068596512200282373187511012342890391800712852613638640921918706122574484771765657202250692699355098129025373578033044424766840266008890092749896017974461357362857731958307924109389628353514604250370188934470803404805544773846751127503759490548601201289472519690535755374335978185617881214335036299605e-37",
    "-1.7670331442524149896288354937592169569974895144277564198911056064331785174716735146725492590643992965315563415768192452730306667997837882930246938030309810535619887918374736046206802818607757459785915069316528164331454660135304449968004858883779064700779591254913525694956359563868221592926881333892705514860170129267788808232087786017105931196238071765738789448319931458048674994910952683090603476715993438102707234643581401345831074229873738524881676414158891648934833150906907579603220677185136021910557374328583753437090863e-37",
    "-4.2000214111033668740670955798104992480683174084904570335917093236471990851920550825922945171299191094243085546355893306511870571606290862090838388404265131158661014175655053737853067410330991413181176003300280543426516928839233640931451857758791145436086251058360859654206121940671870661668121083360531911746740853475027431841602742332402560805397244380570772147944268476475337215115963835675740628062834322074999938594734267102283313757702515217756512773305030429983883442950857856122922619353778469666242792133555160781882700e-38",
    "2.0457407976377071639754412305048166649024795702502140281243736409066481487813701525182499447971948739222015431537225098723797095204048473530950694921762553742463416852273984613005197303853410369503265386016874953319858541319226306600025858607027708614552915527245194702349993555956176595501263698980708764905809304284919284452171443554148035918656465175768946719947844369946052218321617799061016874797066677170516790022277006615938515186471677205268318046681851520944809606231481614518594584312514658600664128105336110889709147e-38",
    "3.8438421254375610235432062201962170247274665111423871333748714594495816510057506202493194916145831745468179252885460175894809772828134437396153279326736944750142181810187684955053691177690729774556677691467582701375439393874022043303709932895472386153452008027641844928872965898029656196402420101771058076251547115356822770959246866931504971480486374736138993902105864852805231737372727579409147938976307437456442974978782487467767245553357475900175531823248518997924728155337876187881377532123283690045643548129174406670090450e-38",
    "3.4815257178824238551812759893624273135698586193915069785198194607146153025254334283720774790007096577101863788000054566445662479803896976619095115662576653540685819174789459031180514503277711136548434021226921957760965046731090722576729608240254737635409033179674633533396903730636931213234144208935041531694060831895088186621777547587566612774951589800465332035108540677942140141941493968650360166796590972320624855936621894178064350903985335646971830108077795685482075540743322720455295741962059119389449721050301557861486497e-38",
    "2.3981208050301213807463565240631100858105779288110698323890231475468300623279832260937576901691115987271751512047298643819356457121857442497489166465342330855449594662850775767471763109503829038974091421636456480719407891940270155796549957495222984555293501970401090932838814703310703893178935169216040302511004636294009321075503014485020945251600892793879283587649342282051645837267419545506090086082259118627314110572832864428425750125450347408997258070467106566861337726543135297447602034213178950955634942017677139805046956e-38",
    "1.3269446223792914097814371871918711122847145658129117046674765544880471907185562117476282106276876044059514154816312906854453523241207139279280012528775873979707745820695982329392435768300793858352266575914388046006939976540727397284748335229996416732796062713243045192036067158040535184452060011689180601658457601877883554389800604004365210962547757876573995350509139750038875234957592354529396043820390084266662407619901900422194549702521825646456787016348831816073049459033248044403677809268283225694416561457054086357347606e-38",
    "5.4638291890362313555074785069816645224645875015625016674517094464228671933076704991962325914888625006245054901333840031618055620757939713375846843652219200051116574341005394461148493195608578519925851250849707464255212607221059802056152962335823958924174642812564549997250024744429199779894990549517619588268479580077054283846283185989992480662049660138019627551385441018010272388401620964126391959105815787745912471633402752876089911711564480862865233483711054216063613414908770878485646929668584716086945020320280398873703306e-39",
    "9.0027963216035427633206144214902589717927433014478901398015369591185691629636196972275936456928720561487581517545002239139440440242864362477392028801424099101941095687247507203566438735194593262800024943622823306045324144415840794244775212099184426664113412349563193724695341178789558806214692807541675290061961812448967045506329556294566849345323856929375268640212185482435954076882551918432163617368278399690224335183351589056667548485871352553498542259068690954128900457135893440291371716258204754482053028255381704748099698e-40",
    "-1.1346098925034663077343405820610419014548707208886527366979877110555911530327298882492252025483915533525903906855578952452699657074219314630059149247010464866049543424777427359141030212299358158766405801849228314985590101016817555893944704807811241410068273923634238797644968423769567017181816495817901654493847161516282968536840268420229086231911877207930453040917676634818394246597516386170413374135125603232144337733065914101980165602283069696003782462865476751172796933178624863328800450031247695566350800291956662924432809e-39",
    "-1.6057178857516825783574509612495322143874396016219061771284302060534910592108401866766592721046181289670458813433503123698511313692871688889606926816723107585534812281489377569332556980227832795960277842140214745141820413610982575618890948399134950457204369656465223817165597828050561838968911992660515483977769786633754741440677567985069983876790716576284086426524616253516518052401321535026019440332483485557925151614899779771242039743500315783492860495505113914722381454552182787596733679375440186947806720166207405793512074e-39",
    "-1.3294256357087570316349036435000615277436275235367539639059763863194649544530651660750110303394676812446732285403479102206031952174144556798198813363088906378939614878869766769219902010860981287206900476508911090187843391406796939320596538110811939530139344702014076023477970123874566393415378168825601280505110954927306973171316541648140678559132040941923498316727594483524209189279184505444163829969539300175766460051592768905449990765022740259547441243806678373335808040077995659013319964342077684301667513538093577648992213e-39",
    "-8.4173867954572858831549418542340136159471154687272058241945700638856700257547118162603412914766066756131460737955251794199649413995810159212264317454360537237550360507913962237878887418622169087767377194861928650041090312627022562713843952471232271433116651238597969955342436684567340446416456517399962260785478032313628417921189937190832575682129499955252183528512859105740224396919926356173700440610035092559032544036620801691853138664685820646039752333983482882354866867625055391769644139828480983438393158431192942747985976e-40",
    "-4.1347391387265995925147784026653095312180151585763774250740248255691695537709352673177028859786300729816990907561868088118225389957629037177207100486293502736579114235812337854125455034734262753694253061780959826954874132003298173888566385635184153247234160088296939607156893328745988682185205957010971760356513525785357386838045795361316885796169751319099329015517823184467490601486803770749404673043500933404835637016765830454971440367125343011214993070360380523758629331947806036084734223353541111849730817953152603054129711e-40",
    "-1.3160488920663822772309587546476699978948102261350625127364489983603447575633977768428236476218547133562266936014207549089902458885006436368782695518920462373346227238228031707976364285873310860803620831426809387574699146200079432831077593842536215121502246858924097670522953669705444360490184962187551578564476138532720316607482037462548699192205680292683162006385764512652772805226148939863377254376883623901717578018998352980903520576343525639886935153762674275885439344861066495366143715343756756321287079729795314283821304e-40",
    "1.3796281002055270574146437224741838454583553442495917040391895191858068599681265682717004355992645661814378291243871825554708209407475826082490361909461262943707843713475395241423763345443885872977362828536570655834203345995010014921568208965341221934060355257229890417334019052879781619594429846014306293430167896435166173416653752956203842058812222077325668553761524074795876188518999344516650792535031496492368659275653706919746501280934997169761937232676847272026006856694402396599217634335346055936386248519618694538374140e-41",
    "6.6251560563434403513787101799907977204144445283768023562798843249538385122423638743573554464163385491429796856497824254089619778136973744712094112721117152577405546613375926792215222728031820712435850356465767743029590570937350418826871608514686417346556247709500808353032550427393048726908506434379846535967181740792760664078556471361079445970658273653206667238050847367768614206303188342448504374222003037099195901406448064780563726182889891005642817949722841846319237377865295422378740980546679511005712840623324194876751773e-41",
    "6.8656002727361571601800526114950057243867863554748553515154888470680784430994596223719003056707438023687848205109908567253200223122673523799720238666545439748551325818636896237884474358217489423762829540303689608773367647235883010251774343797301684877152846516479171451584388216122378566403791242332164760540181339028797083297529877519107037654497560880856792445763926750063781201967543900711198460798171965256465569918265439106406747938857825567630826810064694830927833067476450155535773488612655583901823108738314446289727119e-41",
    "5.1144505515032792902971589907028748854416459897670224903396625394687249436871837190931103900933234543851903992653384281879033585667270257189517483477530809241582810863302821937862771777937880961598998503883621340537768063150780622150201138397359830669949276248176302439843927875956965054505682347363496101163255817422506892819090398693095985070133418260298711776254728969201139224619171140230345596856456040894584280149433808683984530929690338870754356767372112341730980139744571050816143520282322386095061440830987385408002680e-41",
    "3.0587614327995612492597347944498463998805733490194414534478224632686063564810041852527853795671650969794212701325883914953589739315274438232209099911207747578873856018186228040204202307433243614795446220887142007083831259895689621915301902001194332430379020548463355265264811040733450474526417870472409181217481883052892223279726151086071025338230500408447305234366783086854075558625686574641016799330539839864615732508201728436200699770537794671600232036380198350096639740868578776575922014095864664156853796759763889195669933e-41",
    "1.4315717337849021216507545379330802997184116390459460725983278980689320094719498831372281791888961311383917741284441368085977882380125997042205478360347863835526601199359812779341233623551715590368897059732607924306960199964577350009396017284011447468908083725954569218180283144022178280924414013220992089982230315822672197722809199688893840227097774455539227385687845531190403791688692069114551794645043046682073582992352355320789819082058951828495954480240689514471023034651267092933434175523373294350664593793903089519421403e-41",
    "4.0743491804233136161222860424103182091319133246714572929687654745511660695113128297010508651572179192681851573777838715970990857653127942884343733803519827600444300228224514041795594401496325191318902482166861083867205412859075426044159753008960895011507271250848380848931348590692402646089432026431708615438440770219467974074869057336604918709833894181756959669497415682091932852380768456874666510054530751099316284742310549216804540718487426414460891204989389819724028771153746028754719383104286707923715567230422575260429693e-42",
    "-1.0286625669274219974948877428174601054724835796633980757201857264362720241621980815197733282873592021438721687239150492423528286990563232950314673228810094214469706206158106211473763196649507840935793524033444082085947125397845972762270354720610800154021628394953589641187493604794122164855047583377046785022241743164498395864283468892831913769635491849645731457239039422686340185994962724976967790330314589785933546804155589637363631304644736831482266317928929369483512948638018319055199503478532858682379830802193779063347572e-42",
    "-2.7152809266686957583671112793935452002398762196246548682688115094333233325959783624012772822054870506646445433471620930184771733932563296896351570583904566828146378254582879566422730373626366346985660858107097263357295510775742281488718178533126674909867513209526839551385112657469728958002765208107459293216998840874322030754913414641072524661793088444657639909684436021658938851090818135260622293308667187697444444473199695881306708923326510468270811526177076228123464124534082940172693771826012958607098082948235251745766662e-42",
    "-2.5980443223114565353558244074084285547458299583073503934405444347024864061628473402108233475499274969260396003319863758258280272042096159099104601501863847734733329549339876104289730323550553289501237471470385548870695108198165364857075493513442433496478131479609388098375775623610324292371306319989496684919616023503917856624582618323607895362048935335058813277194071200477003199003121418728212092334953632645006835084750897430489683476576457351360450946367452421268405210535682156867443653941332482250777814219696535705331423e-42",
    "-1.8143635935163734924785944636264397067507500627062955270264806011877622051028549024297970004384462631581393789474299009319133997969635220425851787754253355598070949860011211376573825398630122069225423947076628905410706290204082711478049461522506603153498301482522081982159423411134545663554991207053005761998807353178408976285924264307768890435443919195505583068220649604712610205797063333622288500374574181492369575201636151142018872118775900677379030327048313359936131730113347937183360334445496785815758062231423271205794921e-42",
    "-9.9778102144463889319847097192303752719293428726453362067851407514694662834587788843906111351837623905374227207577073022550044078810369097676105419652391404613260692385541143831782811673465818280492725223551735235207725960807098487612364131469886002018947969722514830358845987094633697730136680408941641478797214056359874436746670223144563571558604472969932016671042350129059197428209409193618274355683243005740716384676518480208853263992745859192710994900793108326725226156823966204525628795359589977975621393377964085279688923e-43",
    "-4.0219954110842200038310816948570182957977980604065965566216999611221816204073233803424751139567814807031171381895671424605002761781079355955062121168848049529689785981468656501309571674548100111760535422763994898678546186165888158803160250571453494007506912777380494035992528016690896178006541957532005900891511722384263305734735715143538151709658013665668581933510617742473118121452850701617422617044814734443473569264654649168322138588983479520491716199101025588076444033926173335934296438426086462332178937839957873067634296e-43",
    "-6.0713262032047617335432251021943513733133824494831250230207875995931980574756722985733270091888604079426149979387869458225839016084270566791985250070632512819395070043139556344183119300879866943262531334395708666503858842011298214584874282809641074487233892499534639918423980564018804609813288404194141318767934938306279017711706109723029157963259946924332375916237644922488276319864160743791399922641263822329990643893214139190592232134208977685972318422449148251339527150878712208765950964679444809645686555341825753596835678e-44",
    "8.7450620324885561753549106429446570591417197294762007442125620176176436548836515195078842442690111701424609682240051105382018075257172675740160849037720224034314723687531673665704119971795940303871964467581515158823507348518288134810945131801368146190763084342250452243676500385488539956754322164855501115356461018808726189736440492347590573407113602478273047368972964302710170845188252889254471280348566597973360407043816373593809826105831947893341860153042285557416226425235536440581268261320593666836906648544429512188937518e-44",
    "1.2042011000902033598860672969281870063192661915635845088386539340070363010981131264086137508416490084186590396922212200781909560098082281714558752484572695241157304918187733573022967141136306430315862252684370305568230630715750843136444419117990117229414932201287817676532192730570511008927361373860668426076947598678072523587977223072941702475103464184842155988090550256558792844362066062957746133694559391200824806130838165031073883299330170731013049234391169979367473931171433180714031038532972943588277296312161888784870843e-43",
    "1.0011462110878137070706374859033796023724876871203024549653889437065420486248575792531975251844628694646390197980316383991985796816344647071238029545740831540283015578827851396741124717866395480378634320569195081175064126513190764884685830389292439358179841312947033386290048129136008074644213395968079209071709236171616388998037731920784631946150714355137313058021129300560246258750380582109042211254209474338378398681197318305117072614086852906684561735235673466555977760117341024632101827405926644431040105363191350819951880e-43",
    "6.4805689434660775549469779351165878682232926653178269940949106847089512156697845572472435693592801999105404994493880439396800606649045795477460307066744541112881505353915045438951696901846730455943441894367011661313727898759613680308943132366261344469205424578917604043643623991346715203396876051081282877409490938410347556413071649971525066146109252854880303059905307996503989307123496544193606180299197754938852220653116966413411301928493190333489022093248427318839510456910441601881587186307286777993048764057368828596120147e-44",
    "3.3265203613123632563039331423839598545083453148825964637754180883550976856279128090200514640646047960381903637920670933243865513575857404658288142869172182773216271517670398237183663641041040838821006258932524375542549219889382357900126836777127155629895976440668639472540431247250807636610947796737223196384006971652991816371986560089784664755563174489137786156970044518622910325893154967899546317073623789909069249381499785627706457684917078870373897892316441507136573145140930428750526363495012935058879658936032656665012913e-44",
    "1.1771350426562870021281272263321592487367605006215202233556969243418990888705389764072249642059625966363657641199532351946666985283626562409277024816657120243825007494112190362153428177379651328862295610925799765843434268982376373053392843850239064442054261768222922808579822318291931585221508136968298849026173564447162832786882977058753764945651153060150687947388827002317385009415065977795731460194653193098112135300932386206691129268987485098753870396615093094793899282173316658212134264679438037242805484434981372262891415e-44",
    "8.9146550118853471447913691922165377910582297468871752698986245424710622330136518673973840403921262901682546635092160016260988574270342024610282249713847165987588075042582692408710998667229457047342374484661210163017480441899247790605544964688867860419885570906454158482905352174475539536862763345092651011382095023099472193196472163618748095593066803713994563856299701324263521097574301130318236366480806316087588306817232961934817247403262273375644627753069091656139456373230605289441724636751941446970066457731300265703364460e-47",
    "-4.5199012269570616565596067514913882890110030391057702861078598349605414134042468904101669631700863024143554457107220521933741704937862735936620068990799711382306418685044250291523346507248474746581924560514077416982692025431225673195619356368222767541169750075439555657446753151382583637992514645690281322484519646877512898594516726201160678772748600192127468224900462133337856552189200533370332577820238977685502998417807468807151012304162026403029914748749047220196321984043852087744388081583182413520681311289731591080537135e-45",
    "-5.0703550875980651304168628478104006777668367474287310019586734640478210742303667279722296495892566807853040763937662592286125111692532420267507985375524295296562917150420053737162966333458679386579564659441046131086614451785894539954595884249131113894094365459754913863920690161969530751199633871813476385957396609537609227982762602325189946127008745124596053538919307528828978842349103031973443841235559543322438459681123993634712493299761452659150027481056874930238324854864505928942696022690240534434308701456118572525144955e-45",
    "-3.8764632223874125606750658595979650821072580380756611077085936115791942555947334117223959923103542277443062740286319267026939323317855159883515090558571931328566934769084380026186414701104122511982858621171201728444839667300577405612778326447363846463644675227378014155547104329243485861225604910769097489217618675350037764679418158846675652384823529834989876158286454675170147622114605865482351568908204130945221201847728710962789788912875128804096270878345218996898926725104681179767701196564688044193417614084047095297621904e-45",
    "-2.3368588195405498898755070701997377032863233625233356461520714923668398685820970080717657507417517382682025491917151449299532656172828505342662141351229439273886645573549589611648463430122577272518521943959893773940445538773143809955914457346056581508446862246387285826877372486831940553345311937400560680358603420967057770375171068929210570239054076553262857891140385402174737357014203955025888452219271857564111829803949826588018513941123428700163570620692020266375918458858636882645705786226064533090899730471911807193703636e-45",
    "-1.0951236848933795552009241096112813943419678448221705916589322535428697395174345718082364560498972985481138708046853645854128359526261823856371054455791529898142324769587047501250326863209808905778739851417515360344219389235880292819043932958143266398201751862656496301047936875364134331556172529092130153849164092555118692643106454979293177949589203477690520199305462503190515674634584593097851955020179010338335638905652760120657996947888837927564706184922453730659827447998004151582333683078046487225039568043133301564499006e-45",
    "-3.1571359885725161281717449949893907682509341688908963181637822193091760749210645595248681191221140242701108714695884332267019493714486324515066228827987867143289843727538061644104427353306681307507353437943342506833974284579036810930307658005021152356925084556193082204351033765058005455920062227368977412839908206013957126033590481725249371524812229950289145972292213752150172992036564831199246207878884508448305047520586130639815492795231809586057506637971155961051927025698995449515406959491914434465529020912808235736264129e-46",
    "6.9203206788062333556451559834296425646712104111429166588523543421920686110066177453111662903896942477153100860512288527146662859635294223228898691651330914313070016962302863903511491939640792277718448193629705392487626243556393232034771357204612500583752634886975757316261335167032977526314518340975658755394930862171570896292889013169655086888469355716763897628683253393238332310050985457204264652404768924167142716931090831830731328174540370501412332473981423740876472080867501681973777299537311364902096858779494544902029430e-47",
    "1.9665957220669345707470799369118777337708104898335424220152647282852563092140611120349417265373134550890894301596855956291319681688891424004395212475497551644808723782381172196443269496542918626105681129259047453929389605383123702003696400628668359354795923906032135233706767153418111043742149722172241366129194431905744896159373159975023245960074336582214492960340997671376722546321972251295354149008771815069277731622761667925652413976229651874830087970395185274973478268598694806361967603593852625271145618052065051822568545e-46",
    "1.9066212302615562387011377997121642166063175689252935094392073846038973314569057359366919099360541178810117760856923400676745618582011867848600417932157474155833666472504115376558766967929073000782273820905304239202226056775436336852276818687803024119908475284778258930360691121844996272605586570726240193349430209039094742904505593593457536786546786205046631767380407917185581460485483114235574369411516336785319468634929842121361250159062370317499585678652391554047438991492024776303115528477458574267760126009069684587264276e-46",
    "1.3530822333589580625761018827437320905853642293715325265123311853590403254730899372397796969101752411072944217389865040782633202422461222253742410986008207057781520297180799672362557002022523606859835369143810354050867672686449417612358905251001818761775426582165866776769627922543750658226332661866653023860574134721956500348182896216253896947489359973584330542800813891161839355933345118291776859837275442094162405046661880075795638286220720497664870732604107714664051759721900374701067744736180453081409323832651377212677539e-46",
    "7.6248294201158942857913879724953362628972357529623813409243771754566840243886647246304663825780406626194296849465708449601812960792700916463800680977263340179863752793968081619953274901118556293233358678235142276285255159669509974219523584880145065499560858908424505828136158735057023175232684766191972734869034475831471537625504228920713062515080307636872032308152314033622489019531105653046915895831886085910765475099410811354091899529210779450979463258984617345493637881649243076422714499189758765914748316433232305387601467e-47",
    "3.2039785422755673331386218267298065716595600227448527093383400121646375140438525384751948979997871501977531133764815116361630665921263345300331002943152565522172106185904377102773998263325872158457814950480476431147700753965189370680480553852883916772197340144025071963774182839480563629573387828480675408416441977765960959458851174987747784052140443887653485330740406064309796214210498706795344918469085868502193977150024792263580455343782731564039937571659751093063933654954530615980535270981032044387870212096708083310765885e-47",
    "5.8265776032555986160206828528687016601976058070725915943779009772724014631489772415316769240462858286686590768044944783439918369893899471333318823827690858207348974918715180897474497751525341459093160521029870907511942167172947232409992179743900277975401107691877179423691119504008632393834917265162801807024846435815604468099823769323298316940170361022258629484240081090436777600404201984905550275245901079079302168961425974731776056796939478505701118692322627901096355666065920747832363412778411885975097025848978352976447213e-48",
    "-6.0827794773829516928112436320434961727704532331597329559596561231362844312184511125863043628244633973974279238880903222081065434776717670277381354374372146212926221827247870005082444957775333696614036541630877275282590592753894226665289313056699277492274720985790632709392702422556676860071340158252430230665899409291027846088447551880458106240493888275177490220495885080475253422607115952417271694727789231297792757673501001507046698210063724925509936147678762026638548580895382726340302548405393458076599286240590362575674535e-48",
    "-9.0702230508634129822845095620113204162004018689852215292174006208538738551556845280197656038420462411181558232044383825783326175371412075889134975732549790331043891692491992222933250096108480445878194076087345241136986147580990772289542918066106182597717460283098052306601725284084706363802476220144809299657423644988538325197266626624341256732635946904442040201507826740675189209797431005298579421640507870886937525500424946130448592849105257670352055271001158674494823301236359610142008323381322331771553828368790440303493553e-48",
    "-7.7257092934467622178883566851213100837477003542000477981703538566992106668280225531667422861196342233364175001228978227968105821833901742420779170965407159355384258473929000556717421224663694169619786794377061028015012664059093672997418908145815860543758997565509832577119964570291728931408949308472311203872290436103116763151633871183151153588548341602306393858495681909836157804154542107155866839037720549979594442672862207021492262196490107567568970579115687682443271226078445231193350703514630554569830362833176207761780875e-48",
    "-5.0617278009917998436879797654717345486298699897440632194199169262973019329860263145389862682025804848649528892038290399995798461390641359940613631854163418846380463111220925177861928512266026247155892971854748120564837090725098166097008553251263800823989120963466460885992782016311310879155489890792277845702557793258987725184674751156568742135323033833785038002113192184285342833422937663596689226294648952291329659734503619066607337647069420534554415879078313069126109819720902395975580509565518921041729381603481171632182481e-48",
    "-2.6274259137041107282200062526103751566108121005492776349396742792680294446196819960085035707079123107966483829957964049985278572978007221939591030109334973774318632147760225862821363865641140237787658353600621595571783112321584587008496507138014188324721350418698617994693122824199870839332879304360506584770508336969132485331195311344162376153034928814401721800556407227263965761037165701071970406302590321708971596042317450315972145501357900560252155083057391164544664517989319464883468687673438564788998065763169278302748944e-48",
    "-9.6077584735212463036017796753662621348512375560723121550491023899687819499707678699677662280672577896759109750852489845151549569985572723522657253783405027891165098280605539485877556871349447086130466986035681826270748155377327375584921272563353408790285914397778478683476067830004929200384798422667807046240303411945961878878127798979377065330124176503536988930232179814304293608646018172230572649760609803797334434719496365282505901053197448470209029713729898949548431527911001113816961893985095089386770940690276480650296067e-49",
    "-5.3789239714439720779167499478980232199372532662668834177881214590246709928649299927785791567964497149355336918646724801238995740261443168755627512434134117811873809712752647982430435912477786404004145662768262361477604139752237572592943718353264907076876198256123901154317301823059987740928355592860935276514101731311059074909709601310700865586957912435080715522371439895122901421910707294594044854875340175692656517267169555656040323186663300670392199459607670720230478115984667119632404383037325853231428749965709966027368096e-50",
    "3.0961972844526667348503004786268650552818652060253158779493838040851135514682245702128998858151996503572389027404682642977755394780169605546496158974781912216233903841162988611989812714806164750283051098500390921518222185653790069220524725160727431382928407967475708402491833817460741263234350865117802082527700015245672626984838144179448644189873073937645292033399059902816594934827202851418763885201422186168142762375375262865008671556598323747935210602123238428229117366784473217067476935363329553739290732658358750523512601e-49",
    "3.6385476526141698286928381587474654845401448856410041406003139501439641535654528965895200818181147909317530014954967600991209990632339507826773778659986821766990755285556145951469599448428995063228341059818988314908423836002773880531705692496675917007656661031566838568198912864512449051335989457791441144410563103329765171258423599856153991012424670932294967869260607244956558809505327519824123603168509960797148811082345368296431076142215213719316446556476121198513179148967352433310851121743356754408880489390759693996871690e-49",
    "2.8430178539253976773540910398129811371317138192261584269906282198122538092451834777475882675861319840682538787799398402873739917509720718137287472270952906996980989967769151187291470206780433862373122056189109099901346513917001781971110920047469446102902854500445003108204831459944360635474193344845960272630603627244553914988401261712357312683638358394562635867128653945344298292722949157656338201519325911967061294530598475978277977848833249322608791975304530903584322230436247439326098051472720923006725255644838032248427967e-49",
    "1.7506127619818861611527988193504723051131583147692776964966086680796387704598936098824233033421671071614126109270747777499075347955085602977729824733643149681593495801200571967179982426945600373347664584577187018446740896832902000357736947987728728487516102035100041136103074912970056043585939138609020517621293435956153215476288162807711883859921974962783226068811220781844706837142213893037162265729158718876774430784580772323892446662199309287492798373692028299028941714768093326128467874500112323593656401064459149411180435e-49",
    "8.4358197819390745521368706739583654557996109521034310353492650173936962228899843089060727482078620664554831431142142973139767031408791378924786495767599209716047949138171961438535696219917566122399759776754904469017941104370125804338322681375738974626397581349022673494575213624084158040438935219879616260992079152216523196257553925828314443853878771931646964347423966597939105912677204888052274971004725565232901951678903617936916925245267256088280246155665298586236834042436100625312076560420713507365972240672734119903826437e-50",
    "2.5805650185257585449291682493494727733250956538526251229736467202463753204885794318069209518778735126201350396505236532296382410845053876699099984919097932059388473549902607789443491978244926553998375977734341705596714946756287144300627324304148614671508503022881560504467315068508693107357901583817231642272986445367455854479785598752487887922201514446758910090126991140029086151585774392548629959444282594059654206344066243350802125105415944673749212083918297733315449963867358746499026926044529864083948442195222733846604562e-50",
    "-4.0849656468521514701793594003702426455202321197646845138686277642157950925565198705004529899241652744775782027572119040888929288867223527285091902418349727989652987356669163841678400590587405688613601272553854205935647002026742255625189259473432274991368208959502146642514324979843193899711263894665009834181614949801619794867658045610545695538144687957448657381406644208514277888411961131154181977303724089764663887814106010083061810879706179170457748435562358733280390430773579609578861087182446591745577387188421043777520192e-51",
    "-1.4538210868208754530265550119851872143711805171350467967408072298252714679927858732058613259760972145555203531820157760320212055673270508593256871258666750857237659246446278086039000991290193961745900727533760971381332491137918898389640596011019465783412107539623301284377100983586282124970251302222888039613496623134481290806090773079620246332460581011457286429683855438139297565136266156523737325882129649408463141885235431068571903116305914598310886350505639357366320066896633533281265204084765249546463669578184586506818166e-50",
    "-1.4523602694384937181480742828091162358895131870266665321840149940950584440489925862718067895354386079232513135422438017600695208787738531156598368733576695984374515027529177839615877321530837675684801922402573297774846139782648914810351951982316484282753705774691725150240964958879705325204892692964020550976951161888880506425951082288448083936733168535784800022744363936669177669531961751100124918186735867638388164936314165164286749597235752350595347347314383987979704095606975728583176410476518907044116928856366151783937657e-50",
    "-1.0451058184031156409861570387384458098422417226399912443106805053490659731417274168434141524978320162144386223147786109904201012494271082922678593558587738196024652093684560319054114194371541311277816161967986566066626001140909169247558857340163379975723994792179573098359899335896368499897689409678295400234989930528675752227253852787278716938330061457749420094611214370663575008809414530637999963251152477325370732718547674970772910637127107346282632959297002018050898093514914602434031475784201740885737867586503303749691541e-50",
    "-5.9491533446637049884026679442310673483734444682180885257739804074458217290600663159066900713422174440779443334234481755442002605335280771291225149014320109944457537202706338333359151405116969853179153391036770968850283604517242595582110126971764531189183703344215710235218288707642718256931134324114675101512471829550903872723530243529330551987920108030491982758736404807071248205662011378740609694019514401711275281975005631686380725585609066437450056830818031028521144618924197053272643791011351119147298631276556549531472049e-51",
    "-2.5444385887642646279437157837911358929199560799744764940640394693965350277586769449308453347553964369219302606707584331822445523578505250287091656825080475335307750850072029356384884057725189021349096088465987596071397737469109048788421914512060421323399186864479174981115721891685198430475736482039673116407398452161155767183858556701797027608700937202650625949841479530612921272154466528551210481857324846538434976045294329023917965847012273627125025008043584658968931523586830177115810187861381839330446591304769289994509695e-51",
    "-5.1703360248990177650858305286872063354830511515507674358873595027144019340846291386878556162554475806009747489108215370630615251223073711610503563328343408634873031284588381055798510197157966357295131111166751863679210139412867124299379716377346291791587906575791298026178457324384422969409081935337401477916509453425072588455320049538121757681855882555055234228324491457082624268411438352889228162414613321756804750579201787628943471689548090500961974305770983773445853439820686691755912333462364921278125823833910948346902725e-52",
    "4.1276656114375602509278536048716908958916559959852872041930457215605986038457885266830851712518454658083583991533455892772304458157772379399545290862098650338303886901873596116232721082371068800565388930116676597450244929535450574360003244250267862394115223585135267158998759656117907185447493615707905612095337388864608500057211484514983307711139984571399675852691523854307459168316934356254453298317817624652822376690291423300305729908691645012268568406656701015424643682287171818737177480447350846089919777587676247309899252e-52",
    "6.6014956619112643329764745699127829296400440111706898230888478020585331617514950710275386436506257530410662744887800473038960631333278117406897681823175154309931073177563834206445779521991483722714984765022023019277415741991127165440247533090025682943606485364060459119317405909315275113436425078815312900423970064644263823928004771637559843133032231747547715352402109645566244563416225353695560232470450798581737421770124120777829778165931463938565471100042845028069427791211693559524044522859167621365249080880404304487281111e-52",
    "5.7498781607251335483868102633721241542854589431859941718900980198809527619544762108633174632823516500857750896499082831415883938760777647532386817460622589103492032218421399075608397582406078564533725359023262512832942095577176831917592995312113412018976644881097646472057653905142582067622437931392037086487015853706793105044138286832909647672429723753818457700440587837730117604034729419435852845987305368862296160385842195020769727024320374123034759757159577532233812586951801817867555824825952191997644662383785933429151157e-52",
    "3.8422409850519984504527465109454871064098333207407532359051600562734943042184238766121588743467311406036609028137877444842490703111529198980575343508481778727662915081999632686423918669117285606846846416791989765852228022708695590102141116803397924492231176419466189556394384026764621019584447124054920329397355650000985957289987216883354403585674323811049359969963413532256694461528558840395662469885923316041184003173245334456332022340919751604734941353716028132964524530465477407260077678423385489821646692195113769711574061e-52",
    "2.0471883435175552103701663919324096712352849483023032055984586106280125845807591029044596962846123193586761615537059694355829695476416251485086038107500145294134205153759296852875881150175887833993007160563201628685671816497054993204663041778855487358439277583251753713789149395898885841892073351724192116036261926269289561822953656013966052018739756758743589343747965429967917184911060341931640415971943673803309001225661021113643839090971185158403589834552511195079191879086276656614935937940906857430447475775934715177125954e-52",
    "7.8781838871048460385397232242659009203656833679962169014409713847254383225147211744799596276746045933125684875307590197935554326666388532308666568755958458817449221808597185884439652859636231415766652524134789020894012476118473803551835325071847409603385058351143858857853827670052454110570390493996874232434924731862868239292920925991217745002887227259348839679117464706559369476557541042257115920739577906462217545750397749867709586886427380708597764812157475929063310892057819936633080065793209476829198061908535489770416591e-53",
    "8.2607101831314050020147934683423088058725421364218328899498759822087137519258013227477330459197012596605986314561092213108289418372861788373323214261883997787186733501091875269037494363307600604281881448803382823160453282163827076174249771524881283128037268455719658312834927417409579931904526706670700362249860423980295226907186799081394772839139095674542620660441747198586016233107068587392237629973591050861442988238163066083640676297885900607401800877499090041979923246367273653677313152064424718650595470773786540235885812e-54",
    "-2.1288902020283533255327971085042337518026576002073560558097299898366941894970757264774324093666235700235530141669353520958433661078944542630129210475854493235063227249181880285233118678683679124930013034276131193048180726567332351726812149921105084125442226735041062211728922108252125616289292722672683898101677661180388801796986203988840487109705576138603482544861968507205534454877577988410676480325859267853048463017018627814633154148074881479659817367576124208665998152949332338433554008302940615830184915441705967422934854e-53",
    "-2.6761331448757903362837091321850906566142627736020602435974806298590186875272060432346448966206217395679917405655851156298776394190200637990455329865003752804680682795573051189374113632932307100643544378495585334975932498407991962442737521235810884789245127153750504665506559375941575170098611998718092299313755363018159353147245361050937432654612824100131781655940188744935603434428425785474679399939827921448379473396565937882010119903427149407125684744837671441885483803946192541428649689315049054590964950786444065821625624e-53",
    "-2.1391015240177759216363383882667125360468861444588657698452960600926435541259283626766139643761059392234013176631693598550797585062963773461899363143257777352903642141520922114227514307348467143214936550572496355924599217705258858825600731763268832349572807542985842446417915411709535251275875025998206531989154995472732235395239297182618854112028666969980643172641587817595945128029782834674273222398045178272505908692190500690196705551675327353614167278771532570458937014017263747832138864250801155602071134558911715446720435e-53",
    "-1.3332349533721005421387165835703939507326014436431491171649665745322187623370005008504188773355637322127948670065109306168235077266304008284025390535676438019261268245688372436713848345450932337851695597539261615555537072036956451007449428196227327286814967576724663211481869260440829292088079378546209330801731387651618328180677306995820192033545707050573626830668881749393515137824920331189606741071437656256138269114896764016479826073306030684847481692300164111752791275038856775476142959310262539862421202944322654541543771e-53",
    "-6.4927252604087136850190075792718169962388664533819753987137675780429105920895487861528965074298770669349103093171416127995223370109600923130685059049580973402628500104693588647040234239124016155105194704261825035508725740089914137340601012382087742707243844130463639961849654068455967018826773728984307051235442264019650166322106189291495538255986866310977307351111699639598919152002407611508500449760750540653122066318139713407230862210563799357962590525151524829156782319616874280845907259142432470630373324298307696956850703e-54",
    "-2.0379762929174860508978993336940804069017403289747091643163783094514405354021493776310198288829347440327819781708622109412640707384130219971640679263060526962188431617499898123593584456193327848491116581261288260080607484958832501584059997267205228825802450709737809383055211798006007215212283782713297761461873598971877545050179888810234223540582521189817445666709789031257449122736822063915816922831624401990374661264244981377744867438269179993820686698410036452047969479721415888472916507559070557950201735298512474838647204e-54",
    "2.5232495585593983045307598048625759052881302972661560107485407717248142029521004399614798336905991505869744997433230619313369184100658541449061776430216488203202811208345171856935571778645758916022559130072263177840646874031950708407330476812955149346038485780465510071967296885637341470765135742397324812009873979186457556395385743633317672613776251326969444339651648272027458119700305162103069010818860107889531485298279195592677334729877521649013862479257717715102981030526171373033070402822732252323119834655519437459320000e-55",
    "1.0693251248064811937894131648290891067566303779415289250197243943241065505884410850164567575885484414042536646803218066720874993766913355676346534894269984273848789143961027564233317512037657359713533388055246831687172664263697143138157520356154633348935715113963822412138257088847627538870933096375993236940057358991958792503134004775201148181065056182905619825148541028690988076873827995185387750283275410199185970824971499392893281548955866840195662332744279403957734076373194464005465079532688557223113367806991647045445056e-54",
    "1.0902092607117366921543589400744804272685836127621952147670088065108869562692620146619470189104398149992801269486145585559311620468137949114442760182807995024362957787454019839810323293093844384571094766924125057784793631043920858710542570431500647718659610033306658185122304806331101814088522835612726586621677840730808671713774879367849213063872335120037641921492141390542410793334324755133287579040895885898596571418610349715410257343293975187233378609182333168008107860638126981328686013462542642391101084660802061226211600e-54",
    "7.9713066401494919037877141380323526648015858489081092735122944256033841052860348009072824408591603685301651270906260158025974320238174177419158960882541027258130407448219774787060970072418863988682571193265463378525011321840799179381076671489024074069977725846514755338264368175484917917112064334432770596683875790163712869573598530658846339339072616962248563271890628053988780774117991158958141316986943047804478580423586690449291584233232274724004277976431408775593647609292745351819323462378816422709047456688997808773180370e-55",
    "4.6318528521186188175552396848716457319627587453866090437724212589833268939775591225668478873809248509375203191182561142353293426313398378531390628632378670100104013129313252691312392797837709272986275417195224107502479266246347419741318247735983604227238728926490796476902558372330992032962683377774742922409341559732383056774918677861845200547573885187995933225384568823299581930521370155604770688923928156880652770248165459137877735163178520820271637892594371064169135885590253516797646641869481213029489324727323462833063181e-55",
    "2.0544393400120594703812544745738673320840494546187226020813339119015786924313213922389659183336685113944201227672369319577107532891321071843850130449940172335186449553223796268452770034389940196698526363929229067550308829253681855904263648203063218760933689276052447180106489297855961717984177441276477039795291409159457643037131022495941436467415472061997068816782913125626570498574172476593201734732112416685464696208344995380040874107644029165101792786789412725406899968504657931836326263456286681087958146206014073424261220e-55",
    "4.8428565222229039414326844908302153262452187056494293422945410536597744146241197366664093503153010212202434550292737577405682456328008106605306617707358624251174153043192214303534488107884369325714153956247786315249553971347453037368370507353681193334828337951969534040302336746321254778788457747557871829102093211180254293994354659370980646229216277529892465794477049684516437339244165074426633323299371735130726861266509055731578255627252528916730799479752611261194488489727843420667100875692682104098744091489525602230959712e-56",
    "-2.6024236525371844247410044823922225189333514947370525158006489651525627360534814354756473807413651253598942891960488218980846590094866642441624384463830234933870913508468964622088611771403135926171690908389836030377153506188199453153827556141538740626430343708409070717935383143801281941900227611461317187449602223955634356321176226884393698152986147898902223266935405218238796556992887489706688767536789518590008705437237299116870387082848246293946421238984148151191314245506564194674889957207401987907006113643791425852424385e-56",
    "-4.7750125882091418531162171329161828957317990468938749601664492656697138841568735232472521081265380116440272112099509828697209510025889159144769873459354032720417435766482502564673957316581896481468608528913797541989568446833914779084331735969592714941128709682983156716297101879902946646936358588190399283886746536491070973720936086166672047565015971052089746056386310041891820875958662823584713283982860017359912434507835233558527305458593583049314205449448350412765029780312532557565829359756935147081387806286248055375048219e-56",
    "-4.2952429951306067115967100019894367173843213911278260422245841221993931281304953711563215005758354424833097228711439623061154652521992776974392046913191507677833217148321502796515185369058590778985759032209318566872701473338035342251370038107230520228175594686158029811209952553409453311615512315680126204225556474363553159962835502342861681596632471764319156743308249635438824886031222244188263558122245376129923803261291678606321025899106481603231593126108721245015557741435903218509257962337647172370545132099842375467764112e-56",
    "-2.9187824661598444336901798952771003655680961630820006116465437564005296884482274740282647449689051469138609360208492251014904613374669898787674563733810676017767942680375760691702171946458131600452323722932281533633911933382123603296853397375962134220345366285537725174258114743232211776888417023795475918613089295383128201174921336181346188467651805577906167544068718655035742646525885076358413592953370193885728506991264572595189560141424787386277710090581907529717751671181856376655689724519646673203595844053987717754593572e-56",
    "-1.5771682086913077657555495862556595087220086545255203892723331046992727196797995799482311933885516151817323393958538674601521939179307193853855229610516941336891292672040714815166247838313215853108118540226819340283473383716482055868167281634833242324185216257793136844474513206290636104172052140030526541455221373067836610131961340538510374489877617858273367788813453113714769808076847310114506424425065354155134925543784819075066570417231687252577830546504100993391087777731814601400159588893413411371880722315918904044120417e-56",
    "-6.2181012921934140845514314569666053146253890419718051809256942041091494489397725825854146218402439264883512016525632494709623715115116086376244202282964689704883260318097667973060024122323011059654055297091931697452291268327598471002894889911968512573294911452712783117268741573984365735258959359726520543397290285700425813230138886250155404414883120629337835394202152452480580899167903937983656019455521189445297648788681226017238665273010172306148529691040463695208209841667588402107214078959002499125982287359768948055279139e-57",
    "-8.0967935082784414261636870154770123796269043732259610653540178500573953385127495819175744780056582607935528883198913524241267642952602792845187203557217499981026169459105780409814672399505685836457004772983127448787191403238219101799372261894838508310362687481293473267782612418424458826584215638561686134206762839848170497715629513186130347732305565172400464747642693340068320151441029649491527141749880754356686344932565002365855534670261056775936623994172927763740654209078038998858526537526414329871444350694718297690267173e-58",
    "1.4988080659234093660172177859656028253966016321694790314188769372738046210326613747555516010074734962153395796417753441213772312669278300725152974500506790642620276619886706105040644757119176947704803857813500437742154728556956332571664420020123037190684327236610945109704096245056827136812660132277428588092157689848298474624875610490725624164900649762095985013691346312840301014203481619204310065621171712712004432579402086907364182662534929451580717431016755652546101848274189164046034949948799646753607301013291545507129054e-57",
    "1.9720282774963043833970212054763897055853400447236416079896116824993816395052266402444203263381701151016834545471845989665718184637981269642205488927265150144379698893413282271803479467184110678133880926294068824958360594624660533803977153107038998644682898750462506522688637518727382237857106215068122751974594537086919661294595919558986098849344229242689706081400771253672346446223544554951996263461184635008486390139114689312429902114258937883298323210106190501969407822619884319369855150043320315077312928160083500999709705e-57",
    "1.6064015607891613467211007930104015190500021094497233257780457435128950828719693813095673141234389937115515584182299540393552609114145484357902314621626826526322740361811031908119948196614608354925390758835837427055379458628126285584438022901970324044329260611888594414644752328901503485735640194092200638698294451739289208055080396023052675586759201870280553404867616028672729422291168402121068933663572119754042703941083496197189992834098248036155217681822089082327495215353628001001260142623528677184227712689462577572909018e-57",
    "1.0183255207900881117832300693937632499580757891897659038380504021285366398212489524245601329934469572319107900558778008759794660625113132865814360692810526507388798027066383171401096131519419854529472978941569986337164865316703888838419156503644169084899920784101089152641081641757737393766272986245888666694047590356022120338820175384433633961190011788180845775663611650976427717715414683043849811833548916471707938225791742862859998522311431298238188258368846974043680049074867822428176557674716088326980064550444257400826476e-57",
    "5.0728020443929719191561916896030690502101758587142747762231909967409942668448248672794265636004483859046562469306594244455265176367377704167347347252127248587451382587291660889165513555479412604561824813231926578286217053706847113556288455402883342290033082366424279416556890660852044637254360534667419097531997545346904620550604382837978324256570475296138319290501108460749303820438822965366486167205694466422617838756428986874489269795952797101802994213443120369969829171600594488584418815300644449927070568933408065051870681e-58",
    "1.6782393474555906956095999057923860631989434781874350613640188783981192428154560445752099291442855189822243784977692305644641833670527043000684653899574335818869839673808276171836499592379277057677555195606120895943937007323332059275047047096552838336824114380762778569307541181856410153078988774623831716847628918465662766348065077742666333104115539066458546152108889788497223912363539065522321932060863620696838002759905165893070744630156804525354896602940573908809209128605248669723517809767400675027471411877545642299326939e-58",
    "-1.0829984206407938893149711643759545546885958607193883585829683489849666143991948379665583167981293841048313088644566612947871842073320483098256677683108201670222512094181754716507145371435104157032126746218218358115516143569206610792264665883635436890053107288362604976681870073847169288518024764452740547567033854624789930216258146994377954735441364839023126833074781111655298873622382711575962194251544178299375216699187688553702788432395609594612230403644187816335036981878021381413431675117787573810434763647375507262490062e-59",
    "-7.7382922287293782971994419130974050046384811501767662252810145988513272026569130559171320399718513620456082515497351299295919315311724935646224893295067055792181116252745655536385630752390261393809904391580117792089237526863907517451387213191332346843746091666607852840143014968786562980310038930767192086266498659334454292217237493410431972702817469304398329587328929913702165636129323827641792372482741377952085017304446659511264486758356406189424764582064904775928418970062563969073543961690708688421490914817284140628796687e-59",
    "-8.1852067175207923257610988057286839961083889713359948995434824984938896839403492578855002924533467922095920933197312774847351564408033795389352952713321689391879149942939643521230365509384544385271970992673096049554835247794538488300046036558082769325296267711778616592068557466351378281750686634519800794057589080527676264420765278820020090259104724387638056626776368729738253227586052859624679695216087156140875063309658780539976001932222556503673544074415769923056087556775338344117486949070358849357621560549903478345390594e-59",
    "-6.0934157960103158910837938368593364401659171373846367387698080276813707894395994976093249155143209907811855956733176629211892430007832271262408836367921680938573682173858664961872250100820800387341139421858025000251532406764714641091146154216726969797760180560617280858722734030366267910638782334318539168919905405113921762522783605787218972269863309846023424131498077881103075839024689679304016134198761708638043537452011840994460908593913967680550216630517828929266874677596600423441478966855054342887524489110356794631789079e-59",
    "-3.5956487755945981087799532065232807973025622687241970908333178171036654147576715475236998395650038510408443918700062864462090021452804633258219262490151664422541741635851358023826363304548128745904074841612007173972512771582272227398217827931870770302246650418553204816433193926915545567851276902076217551107361625269339085717058979413453604580258130093807463586993023754423372038563928613296059860516263008129271185539443878897919973852575014833309848548179653809649629183480238073036191473573258404772342324007031101355874641e-59",
    "-1.6331826382451346387317041576901221859899284258551442899365332733109588193941142507614394311828849838949735787505063831902392713739111513795560871201736015960537870149226637209362244484180139708463375571553417202255688775090017467468533672678421667227910599607160870416431605017475149620867942099206389231656062488860858949615702366729512145453243298205531969316994505776078576639144303056937916601048986537310100797396508043595906083471581575291314596187268900474765265117368794466573164691150171323143709058505918383720051570e-59",
    "-4.2213058884830871508231430945985262159661780105441563504744278668817833739665672785812209165687604343115822455603268796971321500718548091751062327271876287673114145902748824214795123866265249798239969097295650335349150404940447865719429710833057215674840482119097129958349791662390003494577287735285937448332979770753727799226903977371542978685674565816606838642983971751814032840280318421073125571295247322809369392146514964078885175702818625258901832620811916367761963933090360689439523465161905282232257378687162640794520169e-60",
    "1.6269551107276228850641101802507209623572828517435074851362273717963455289325888865042170283022964785830591927320328238400041929166749269287956556877295629116004072999277826604743495675189423149501593544302210365577880962629018973739458699865992861169450024961514248546135321850059806164544502021749981558244040540520600056684519689719880790067601661766886951555678833970748998719766103574357902504792445768366955620082944796497421211207485355512836385887600242414642964707930078492525060245436455812674205551000360822205519788e-60",
    "3.4353480651008629320952617926652571967914383195421475251797150783331318630538654243348908690457314022342200230341951543175437283750640762552828088807081934938480169769273392929865471420227390505941861258915310565510891490441452429723143952485891414762427998094938387414930660880903584991431821330293922695871829380461057867019222940469158489958524280105100681749869001090228708784773438998081257131802019759093469709110826193337403133888862736490864280634381943040781586129242517365315704266798613001249278193010672636779306802e-60",
    "3.1821892339790324987056757536447514326363124304094053423797740742084845027620770081999472977809172655414359086819053358681855900787348616845145146537830619529469190623432862247883379939300166725037982066793943798966394337115281615444661659073840255408638374026345733026537523193416892441374349000772424859321099192306299145123366635642981936189968096453483563520834152894125639055330103059724362520372570862372991911149625540416810195173647128248938399600533403766210320876600135728333980773734510455260541415540180000777227048e-60",
    "2.2022673370977190606800757485251556881043492868805540193841566129446237307841764240607898037153293890778185727216577196524312982782557903557451778153877210778380420446459761340716408873366176952134985287433593000806266874460244296288622373027274021239967538219012618773401284309529557612749703655211766892200700158421552892588939898088089435811519062334098192508347299177082664582795691915436866320386535573758594449337617978468064719860503058504290464161404597681032338898176184185885172093456426796331261885172353325123370842e-60",
    "1.2124316532624117460756125676274842733773291995004807656945858983402665813929921279951084552157985060089132730419008717494261824488200678845575412481633572104421399409819905053443608982594533000545531580575175340338791398660793433741657199751565682543661784621027060415816199122907301608925113547444240544110096164687148300622087976765873237588654840729089889977444104137177740950268622291089534257588439388925703813860258852516992329767182948363422302198259876142353788965195358289766158188143529244435581665410401176797770325e-60",
    "4.9279993314173966538525550329343912087243982966634837634543403224209019891964901846360406059375090319670485780867370248143660972966439213880436822399200887923928701365820468289811179597161537984427771073462718947521881884434752908252145027602325488680369438969228117748468384847994826183164424959858281452771979588165340480034538515483808686110095801128525156733916887179153642449324051685655797731404305029649740919732707013362466129263999716570952302712310902678906997791617637368928153430167038478104642845667658536559698762e-61",
    "7.7229833377433011451915492084163837435880137795968864392152942763349467609258930659002457731874668468133706690157739218637375539847106250303837035958681721536865995450725177447495387114736378117106433130710592206957618766046866366855212668314174189138378981158983836832702658163490093707698453141609384603393282099413283730502823520017913678841638592180116499200686319231814030863095116984911970869561077875693076386731679638672740115935716826859278067407222555606723276349003148158924764007111607753693560005047487743676887859e-62",
    "-1.0523279732852633646058656360279623288204137562753620355146282660160652685465734020151562350208540337910350458569172679130515959557894353915893388236852592684182559879028661059376140709082409273405952644587276581683242908006003847090209542422563416828404730490130407394294777042053720236021508147501260856877703432945923257784176985418735722050747802400477526966045432719336946256912183592770708885412133159101738829593964849787011300454529203277548007706270685130384058373129396663418756521373553180974537272734007005411562256e-61",
    "-1.4667126603855000381740853636571792276255101136835338508766295311844748172646031434816979193559001325126794852713860010765992568039387200952551128060455734032998595939551034573998329975022989370037575442635989560573637814474840146859512320566618132507485827989347290678311226108588351745706627783598345735151254308660956744135986498445374541701608583687533408979528042639951433407291291301911470614656672022040250245890392438636631343001275862576978973018723750309451920366228919817530610813262750844739932251991347243091401931e-61",
    "-1.2193505446384687876410219885041892577870704002299715290334007756349257736671094212673530205489229921494197548495423911075515994539117873690661041933463347861891930038288435121177004936585252859528451263051959656483845467889726487742590288179299284849804822060004259624811429789686273606100728781752498918764023341360395617061009701948547616928685022826689276203808037449264572554299771926974658720196692045530384665566526695295279219216470343230591953126217117222828939172986915729121343304119215231431300288423018065096292221e-61",
    "-7.8441272859599016291526644245604636031080088598127464801045256488084395847564865796335489414542253931849641809810021296438919241639730530250306151927681541985616145934843299146534546441936450587394373242045104622573043456374394144102228834736108756531463203538152013506530042121101983130692309469745014284630418267353267874174170595972428602833727752235806204723050754883893212844485137062005187494796405216623763302014915897965024286828302038197362809760225283105097432585684795233154473349629211328377521637146507958526708414e-62",
    "-3.9784371037858741629233067669055683982127372270457322693426407885515452838757616059679306766949008009875441131898541549381844217501467506937015354837278785398951323323139072573834648956600399691401336265449452870763286452237750357635514515481371736205000479960179291612379127064228013373027525307995220116748778854904716810250552479905171271846329779897472642442388131255531509500265170796592673477543444576662310417403206352781417064292916336988636872166125310193569244820316037489259986328779824494897375712073868015817344655e-62",
    "-1.3752664551064537229029848764477557194132126467760087907464614031470351352607765913666030824111728035606508198885172308711157023563185287443230824272130656277431164981187577280420287610507721553629213059389642010048308911572995561932612489023872668600683961401608141501673501551089704542475513059995821304955422803625142925600101097986156824422101097891734118858247706792747033704530400419850030790898258627262809655438396677545948091422687658420088783087534388893646630813154254281453373881311547221849363407532585376851020672e-62",
    "1.5614053816257642186690622129178607176094754952042136374533171790071079499567229512182860374776953627241134059037052333061877510440976827245742202715981816595792596219975479756517035275470091067206194693984338820586351340380479480038325088544172504445618756426927259730492462690267506945691122227652960438837040479600585030885433466404463695498038482422070721132777762411872181426249100892110891639946901353084505648484491688375273005229095720953748822381208450896889036031815766118114808274752038850770063959844939596088411516e-64",
    "5.5093026188400841573764773970855778244046132183620950056614595522094674105843376491796539260949442708912902413863096285503966879577985425446515536091574285561855044137268232047490415454438013564435728969327631774380692485608282292598168057673282140349322932339944827902730245301602356908528049701939766287443778316046526773716670561655689186161534802315899870272337033060127486645141695922287182324670678790178588000926585345003549238976528452066720462283132065102932049707014119305480526102679472504103630460475899426018568649e-63",
    "6.0636488611905162889581378449087291742996442089932214052002825320921257378822386748501314128971137647289951750823214141589832064027025782739842060319482296729238704687957647245362145172475313722199487547772366927244547448818117983362083846415818854642153563127751434243521008022290020527747607867384891067994451710344585870950626427732846872270129146959701205322076497523182232243929921775260797200986411980047152994880534155097496017770854510119648875277947840524949121596547111105497926268457893560212179520189815351314623259e-63",
    "4.6039528948460514003631307572964893569503536061410663508567343843440360938808324368514470231522756837675391551655557360144428731211143209156437266903943636578095828118795631005715332290277618158484430019392467923123820256270755597987167842209175743505769855119133115401844464968253836583887864226850227955648768687810806398447914440106367384469617615574257029183914165605201277540797236390739923116809923025651548349105196397118267056862608518319034505524949987837340342120303922611739463154746002932068573670338553716239390177e-63",
    "2.7664018948812032588919889737365315236280100638174817889482302831088854298793398560612828320055460568087520793754818500455612021627050495776530551523156571634053844727929676283685093144867883826851462990881973293011298042665509039698118858358844705743214047982898403598161140799733701887148707329926196350942797584369222985121312838364109775421803243933873300642006407717966625930863451798204748017555525006657197845021478870191136674494641248423690455923855141400335188203115971898320443557875603745521922191472977926198375245e-63",
    "1.2898098559558560646356139013103276455734923670217047049144247567540177064511718840192007622996804597921901328556187322605274561862660840568893052692693069447232941789882148718569752617868747040920527656808099363063689852226022798367676679097414839366947250815976367157458612594852057692429849596876541038255717405678040124794890940858042992887157729384242107054862788934221746395054746212760436647363362936105975473604277332895291216598212034041785845328493468058018027726671202412297277905513970393859873316385197591224431637e-63",
    "3.6117658207940815875231004358450769193906511202902316560914625546681399856230794557443767022988562234865680220894724539302044802162522903060452541886791954260941148249894692486307311288002164679340926612415103288429982745953175479488296374065295087873567313803391216614049269723432508852098366856883729962705999596277971348711533151975110480851062049392515137921874097008442543142987503058655512729423056581387103668871833037166301677544436816056161600389242938838873515501607314539770938697087563056340288743451588727672971173e-64",
    "-9.8213454834065507008240595288182826473987256677114851715086182384488914457036858626896598915959153438623546366397501153935085423172594722530479729456024414887801958381801082796297356169612316070524486620392515797903522251803304490013775083391228442622153948311299427010848519547171360259311332798154331883808596691952040899663794436439453049932433943561086180398522083112212317681486097938420966999712612372898932995057643717772274233219282601633958968780174032731503268985280205087029282127522429857828309633629150700946332928e-65",
    "-2.4858314771309562931387724883257174787440708573822348249550064590559083648306377312855297277226386998858481494545470725552448380741217390740450979849773396389037540794514336793524911352047526133973038883246983269222466414690679270628692498019618088505515358241231927043698862503720120309523636548482497206922138861371580945691687754488425607980338804164973482554056317662363508357833978696018453347856022915064961566068215154917893290591549560580349727224253618753279604609872073395370333899791584587546669924058345242089165181e-64",
    "-2.3760654948297950881080078624441695082213053067135182858700423849118808110896722588613364787003462783788326110982033887257946849678028384001496124595291485906340159196438623946399273334382102971522644625078496280403762863333804799572138905356730202271065841302333812593722589360327817117173025583811669637689853155191020497012927693651440175443228629019365881522335009680719545441781867797209877006023683550026772643979711932120847558192780510605385083468103262630793453266226879714297182377568919780224535983524549231824819624e-64",
    "-1.6725376311111405899966701973720437920134235804150435150617526585535215706826583960974724819534245583830850297685100274143443355784855997347104263274986252056553688423905899243967193755251410888147550596163178833424357346526314359210455026461888065560371633173875015925460067617041540193446204788019826462009318854604013730823827565044447974153095579978911460159889086361366723915773200322534304396793926739595777374796431866572090039126973238129349833540997301612376554199837986842966476260831952448840593539147202193005391420e-64",
    "-9.3501076666034091000581458644057179515755921765524006561513059234404785951055202258780827590481028630297168865516972807024795282335522152207145147240483632971327046273147521130730812615249635138172113780522883284705017459645335559378476559655176953592032862436212062670413449120602255859554463086159574241711959984786746848103469479783737797593301387242746602872740638998819468833988135063518845354654350317864275471846916225547813801911527833363471289278616889413739488980151732345220152313233148631932368328704594595285238526e-65",
    "-3.8951502740453013786898816462006937988026652742016821466939094001921958742765383550702280183505272111514316268675083351282245622728625182887751809799691007388479969083733730240487926311136315708454702158941003103248967983737018520793914474315296816653658978866231728948909999976557572741582423802787424338580013204063108542466844442912199786702984910988959334126785620720605864778082962497790245394669068625210814896351821935791727116897449865748403042352139165559218951667860815384119147900766032035123727042479039892122503434e-65",
    "-7.0016019366457367594217436064900382432417785945310431949871526975936547951976885217814321384664196004038416052090736504576404763953293216152336701809623837146025646482653426810290641436854933712791026306527161391256232706763575692267131391708053594099703390247122356985562946061005895310318212052863508425723319395491207060160339578238601624855714823681926287984352526330783985852956901212980270897008900048254584734609035179733660790729749724140129147061985257450315763519974686362281586948787639461692907093331261337585374739e-66",
    "7.3236332155288202890426377034316153890854224953295498972947762765082132063995288433287282347978080745980927877306268666319473311473141974729691470771784482864422495399606166181804447400500208247299646714831972528040228666014852626180364009548349416401963784457029714083772110709210180543019182980326731060690250845100885758166289598773132981376120291108555672280589226071006630661137034975612260039983668549806220606205037968708140313338071058305028992468030079505479121468758808326764884728543104783410131242050542639156348563e-66",
    "1.0847935769065032160881784394299520056450890308896110571377319564990275428068815147544259271866637364142720423250153310687025430270620534681720256770512635175657139692003344313975189324740340538589198171383681985386554351196377133634688164364139265530195979806109557957543898673324961925462729368000757973032514376346476359949078335356398503130239753749959180389281232945979649446680159467469854934262728930443404825042969212895521437929627587800220810183461952087631393210427105371318279526223850746118461635703685232902763187e-65",
    "9.2103541665101832609272232800193237303588645637228126179212738255648044896870309349373514428955210442699311895153667260602978307315846015103742982572467010947227578773473244923375158280903046231059091719330751054216893542723152554670402523724380262882509528315652961748134167826243361460571958474076133081613416567238042481891838599221234354748692660327596722431953701045049962068245491317223236126566386452733055027108778881012177562015330884908111773170916266401244108824226503108495478316748799278677886483482467790548465438e-66",
    "6.0253668169579690315167147663162568274704202436589101681211429520648455891060989065192505874041450471968306488643425688050549389586231920110389543231568641334464860681350279288352580502632489707074566711009466647194001308983834575891212742022412776273976074978242051511263248576386657349033469596382558415791989256467699185760670300372685306367816966067436073580112555928868279833531726384445044712113320692516438233552594010940061888461711266526220336802533182457741206466371175170348049005346231929760118122926489503404830687e-66",
    "3.1219682470937369420089825109885439072239772406816560413091740704380410682558298157386341229125435332790392893348447097216828121242670965427521582416739185265509882762850878580686908100310997109847040405635054840576990987460074921296766220306760406580030713024134376520201549184919943485349298018893544615723520979492815113917351521893874042313104170549517524423097867452851699536988371841104852767193313266863500094767344410579611248260956530247234047568821090357171861071031987999450833743959138482789618804776914913283468562e-66",
    "1.1314021112320925788306817894480439665367457239686080122725611134509656673743237021924195103661393878034403318188962260454922734472450349055625732983956898562693279428140177816630307697265576417441572649311015122675463655430470728707790056820478541780764089407004617955398449285806812781877205094978422998183912587853627466022694934675299034822126572162074256534146000010622767833041330570525198708369932051771298759547012040131261471956669861970467626993179171113655718402699059494577235287059193061501752144592652229037033156e-66",
    "4.6028327995016242773921165588954274679931079224884587887558956488773435068726673318158707013420419564392219507887991985168166468395574050356873512234904258400601701090648760969102045915357124663221856899601017269315181918528680759629340076231674295238089119010655318535903234599025061392093065700066757412244186393101085865904416144281424314330737268080191246804390550074802412654592218138522890527386482552991838387410276148483863022911563579850668520647360963361292736683974368368358834439873694005339101043869260349900365920e-68",
    "-3.8759492041794729278716986438092466725502925876401951175022535672117063330442879306952624539423180726048979261546875626471925609542662577790533635957576175345172008133257057760388760910567272760777517757414674082759269834538605062637614095621343561513985146915132969648133494110422202815364124546725262461867221407375621065647093382669026568687203254384515403795746523787392840189418874268947475291076687261417556036751089132977606628632969441020719897786654582093189506486593409328790282467609718511089740630144408658574231050e-67",
    "-4.4828307083847109538219910056888573010714125776146958202342341034660968282163250378398325756909895432376985296870629080241569842161311540019267544779255642896252397869045802661576658268960431233887022127456758027570578416431939536312256933005751659888218495633575621074118465015514123397764711696398011491050543240540277854511480274811679443902096658886293008735130331871190663411584789595078373502611462183881439915959179185584063168604065410482954196972122848352719913693550254738512888762068218946488421157186199419121634468e-67",
    "-3.4755704653794958534706947748040477544713595115231692309421726083952772360396022663279404207500212370237584978001832056849029897728388870155143847032686504954597227050984127171671334848416116609802346644776767040459159913324227208068199558119285315628946417246386457440313226459269061814956178895115465002898242528766801469036578082716710180440960111912936017542857069065992206107957918055404158563737374239510440560365056595280311325990035323934922597769112111364482471787511343344572965984202430324209641995070077114308441775e-67",
    "-2.1221142110724865282285366463618811496923979660202438997042708327800630365854864899357470108512962939609182183672516217069516894718419135579399262086795990464650211505421625340384950330241659845752777745130155899389766316936363737141494625428256516432948317514817031923057198015364287710401587877400918730344914849560252503356701991192564013145966535547799407354436555262346284682521391134466576085624942711843463749854081274955495039713559479098495805318168169851050392878193192623161963755829738631360595419674345314098111329e-67",
    "-1.0099556878926223665355797104849340168908408962989720944833818923818518446476211659867025430387473287521372210193047589076493269313550945135788465813973009734039764474505981347357197872683413636509033631273691902974990943220091537445743048565504779782320630018790100399333357927261060471043381422465268478534175843872126416127809893826964350514607277199098371613673871546425361941644590211583246872351368297313427043936657380020124968856360050049321315245181153160906741835658954524629465859158579336454948084412738360957239828e-67",
    "-2.9967135220122786520196437888895716023091670630532365385734357194718403003618107761974632558898259380556235937833855860124205232185646893118441705237975428881549979992387435755022651807347858870806806499573225103149425329147439778751200444328927292817365715763461138755469913936198145799185100157098925287531508072939075236544536734887669039329555998527531299032796181148767274415936013214777735043901573308732556708535398355114042245634950806013963815258141431409773356530823819792026592282687790908102040660168278452367762351e-68",
    "5.8122214510699836707449912591686669433603952893923517910289406194970120324585834959271682266532364994643439046699460396109458219517130065425248866303308202022200560005918781975383275471410446761127495019365888141938709081909519662185129971653808849071370204832033602245492789786743120360364275293630601672330315503145887671161471321237603184627164741237021165910707384374523814045762686883975369862540255217153912543612392270668246123983709507377277933519635875783060350910158676591080832460953238287006085073938802037136142332e-69",
    "1.8033920986888959908344062722474759702988153581620233421012359563969741828477302009334023278350610334469486730119041785375402420563012012870569087555635583741117443681105730284672740616162445853265065979506410891335167497768457168159009969560086647160453391007046767130137847315013573093216693945806015428215872952407804045575578065031306904946636721098597249863010611158196662527160989247380846892543003919279313844388516705904840167438285761423926734096926194083637404008847464821838150808593463226565410088780052655532568040e-68",
    "1.7754301801084862517886651338814891337150907918820572181161326277847111284730696157500082261143610306383310265883651664932938894786782380216892945472347041765860131975675680273578647689405879355073560916274594891834187810984744969251413400071267351792637340242216441433374123504721609179292300530793805671053592086679600968090553590961968759669956087993635929717646578524014360112474101591507482386464556426536025004449104452924302451559496172382104816747786620497896201603440516096712300799690990729252770426607469143255075800e-68",
    "1.2716007951911442200352808506811414001647041165134519895766804870591104799847206346191398178057334882387727602299509296353437944601006040139055385056667452419195135156473393259779222181359695157272114146213935094786857469934097616259445510000193484492887042607396828546571334616357340757239119814676198422292395721660233456299245447836556427908522913080165267998258694721796943338111701893967639718152424849740218073193343659956260221539890727380525446972898864282712553522017639866278993499838784633032122746069047114059457283e-68",
    "7.2336267655336161361388576307849027151841190741994380776314293997885626111690465016310723837113450449019767738823879471979480637616474499780197534206079879866986038354877068611173745268956439390316185820812257543811523311380396204594338758358705168472002376485479335158411672986411022798505733229175754454251337925051216413444070053057922336091134230237395116936409847845143080612175483092060469389013605559483313164657111190118441042398894790202628248783476509721340734454441118459497532865040650961475712901722681666628366976e-69",
    "3.1002935582561254726992233926040230911516077268922448681115129676259512998096254996161536139480531733480681771232862508755644136020008665736367919123166496522155163143679675240474549296243992838806449562518807491508128799336483089326161377743982522026876301407791789936762076494143953836502007527747938580249057829454482847832192793625788860925724282357217411162712363754435335072680441055587589693619456112511695468124998727900029840759002669874267061973838035964373229350059323084398945015457037330217755173003879434265790621e-69",
    "6.3657024792634699651343671742299851416242787574073681514642711355202130240776946805489212579302081564652767389043556318374889328930553546961423966627451084122924318937027005721928757620677931189588924663341562332655749779386920366308334183943497053858075402061590844208532755041185007091709231115405686698450923512322375385653382994335158321247770545743292323994176748378932321733065890961738778727917108517623974229556857980681126749163275938937584914602629696647172855604071544529744559471424814935827601589106941182529010632e-70",
    "-4.9619052661911158750997576930498505280316619498609546456647266500203110120132764378691017186356164518588564524792692856156292680080307271357605159228728244576900154290921811287885026360335456714126024124521338166056338277317241694357265900415319332356368998474146597829582555419438178788220016519605012680673382936289565235554836705470032491891697624183706603158791610527101279508684086254546679819450116861328986854803385893551289795962509233576713864145411494014107435847105728973608230077378403026780962326200784375410871046e-70",
    "-7.9839678382850452143254503063717541058117859325738700022756204466622498835347896554124150338256257035127768241621201472832720045639936054051409715374380263399321550668328970389176995941615435190707410609971769971895819113923885830419481724429612849445811824831214060386775652490332457734104972231474897395077872933966060295697346503220875842635495825644233919545064121975746953656469510961202877820730691328498591727953976565209382845784228449420815128079439291093060059572409250013697598896289747861091637372102990031533543188e-70",
    "-6.9453512900579871480985918786988768136180278494353191219704264546938912089327449829138774728969877246400223801587952028197540794029163553734744040864982449163764633847564080539537995458531220410691067861793419987632935032000120392238916742487840590027685447946410618613924580990636031183769485796592675228075485040681830879013838302383584834363018226540542894428688386332501426368354792453051452634639110164250796785878717216333669019460463253144131744214834631415756163305725979968850728844190444653465168248140187145139916708e-70",
    "-4.6193132998554310510672335264581105977800207201278020299645429517951052504770404844408436061429741128120812766252512163499153111696566627611316945068240247348013937486188914685147610422905752926625107868786209115231534652411803000771774046667208387257798682014346944013574185845865977784450201401547690096305846249099573458119676693661559627771873409321090806560888383523025460229842054960338919963019250057107570028243197216307754299557772908799080593645296794116483823606930394248307166925573947535656029319428280200838999709e-70",
    "-2.4386927868812088820898471751238351807847522314603410049533771251601179284876677786757661299513645721904874107678713097908659107168018540099403821868297097874117302391003840310677651720303606797985700527791776841203325681205707127460915743226768790764329408705061249109364234928144431376127745670151136154574507277164186925739440802619556383099933331103735032857909982719953395884439559156108864155357131610727129890943368085684778250909472921880635800951470933205297347065847943305533287123733854499861995604344208217792348717e-70",
    "-9.1870193627747131979029415794000497895117807806183355989758384535528635472165972731536226431341669955363328416037445328286273654990650552542724576793301357817283761982311305296048736592531933207124513888833128487641123199344288986164343057653446221590208960946874425990922118789287298158057778453661952429767108994840963652433539307692429806130693114445538635666218695175983246227886769564702480086166072825503437860134772411491540735934648403379897955732152406167516526697697594954668152700540317673353079215136890688186986170e-71",
    "-7.5784777758768724725640649354047711798866255751627109618779830035906290544276208858364709015490813819321818832757958113233211677961593300781787571507274469643738025557055988164453229597099923012435333140810260162870109543216097299434003892634150054488778953077648936561275362292247520200353305202517978709399055508948464458787002251614093720887931893845621493667208189161067584026292952600217940906986731246069170275176907229386421675906553745366618407117803519595106714349572658879369124323944277122203789526599293932568442174e-72",
    "2.7141617308814205866262017695178646965905454521902168435819717050557368973663469023156329466124073989463143881515256923607745246970038588259688143188948969358040738240207351936942872395788827223670298994319323229159267895071922476866538815736013217353078003836101124141797795429367821126235251665451509433527575139489859237450373422783410242464096041483883138050046303999086092044883043717217349389769429734719695056864171919576043147162444477992920687367960837932570730308666426168803503034487197089650395862816297065721492787e-71",
    "3.3052287943318210326497039331309549566615840042654229129468933597744413302746720205130332254413375839111018095616476491038910670454117134646754160633125664648997630115694431873470893282216830855988878191064935819623889339934401142263909387360142763940817919667732247390861821806320247520476469111414465669352442045510041844004652023936240595481898810229583174487124609175368866618954203337420190831108516408144573391317985999073348039151542492048557749657525883983747124508282682404348368430268540153720783927870865044380950658e-71",
    "2.6173938723366001198985435042453952196135033365306107974964544465081192357760833925706288445988364507244385781252096689690293160400753055042282097242322178056968201559867620419586037622177830346584229565503695502063567389108037235135671147439768903123723138133807864564815816714791187967062449803836825737196027394214093279555330758997627552922578924871751223497378482612997012445940933739137322630112987764891341023984186632798086077958589898876692693051722161423839056040972755904712618580579511073156757796874292932120690041e-71",
    "1.6251328025479782956290455367126209018917386826152375964719131005218640665263911948869255220885339240418278786852246881798067230523062618548483777665576336450813209051673097891105709330662726253726936579969801155104766499462258236266253951016506669573999190879414904312660830544620319091351767406116909877307905442060188529312757851168313387187809436320361677731390482546944143409881899168419674457505690054283780360698529487381561669316771231464925429789021779620418785029950758458884494142812441170181432582222341676916316820e-71",
    "7.9006653802637162016855608431987468641716671612671045759434960210983282576128149551353166396880256678839446938642116280753862742830021294662861149955751223058865516147788255187072008205127327432100515002816776823176395154681040682077677784959356301779817215502470988589461732720705868063853228135524426439915695952401303785356010000066159694879576439439251733753110900452023322337129669684744778796066927267634022446364964819116291418932849046557738244589292074649649682702721905838262458439367618754809757078959875637823249312e-72",
    "2.4741920066112186421306169627389512935772351951634786269823798591209616765066551816227020810411694073724888508950012099041909534590954664513710916748014295340029481053584022568377502250586257959482734842040560991201984485715912190961660726823065918746358029597119799380921183898594015080054151870590185831410960491855190995257220783441086996917899043833157677025051287027196559947985035459882717257413082799505212018943839512326241177383526409169384523960120479053690782051431259878832247166932106071068467803558922461560383268e-72",
    "-3.1454921394853728741256012711040250793137585743757954156092155304866574081603472364023764186757187731035416975935573086465824063989448992047364196683116949466794156069450953614288546681329298323520370102950349608340572326437123344313112187786907453623831091817455118556867975168579768894680918629084285336748961803513845189396981364476565420587107814510127697942115146650565430237963128465745426093710664004737776161550591778371022349929795001768360528074990123299886570272341046932506281569880647344756624661754212130888832198e-73",
    "-1.3077196637511457018938994094094884168956359977080368473560959374214206471689687301202435111169816007464654970273590045961262847938337860526021542379055035495034710638814322626487856015455643550784748607626663420746545108747583314183698947965645506419571056733292870686771717990625046913194795698676066568417088842694582755335057397892122685922954673913648205751122038220696690654711606795908618085492340329995529356825699868481103618200832866951265805138601805317123121048443089435466245028225279478423366839697124877432826211e-72",
    "-1.3296048376535124653212327874943937542046687294499883317983276904748279757915744684408882451997563634466274483125232487953575849250394432706361213575546427441401086690796965039265013700710967657148998738743115783109586343202912385589579977260495116259262034220795844268130414905971644803772037210389750677887110233200150555777879372219788579206404305987295989562441511047000079762793179481401846030536602086061751337674197471462629363351904769636566926670642705738798720391931815288226906778673055018575475145701098856495622495e-72",
    "-9.6909145393726366562629757404180348928020738181592174136854520749686965628966511040986342844539103853489512917493724449643163266749947181605273070275277432647047097153873954498180389929587796741331023105748020951292470775129632605924552004491865615992894676625525626580535986306976108493644910465345289424137111006592891720854487221511165733586116257010572923185365375729511073315806642257982520756400617236460195985264748262278177699568515872305138444734747763149458177178629457048288242845776317438702900087337963578935609710e-73",
    "-5.6048309405536034190165748770157312119847752314957773842222452133035891771353924946553468318400546627801902351271772626633520083339111345439343558896605131028596639354893261414703224626100202133357449794565149118996808291388625974913144384761649666258371819902169707869278208187281233541805070467780240979163560514742910377962918070402735391531896491916822092455522477971342734146046641347635097633549901585184983603994055925808162946296351375791076964594558677700395881374222369323996050689665331882341295715656030698257493812e-73",
    "-2.4664190259434061901019031767033253517436127171157805863556529456439445770945127054708160414261275458336722960891226816042598758731695604001905696173704280034453413701166720675569525749539174379153800985515420755635294289089445282691778768609829752519459528352954043349887897958912661592465801785438471387362154667928929391260192200296400527045644668329921676833201549341833341460155483042132769564276401243061583830593218622230550864490016593501064650542990967421792586523705182999402309065728086058277988396872480229913178633e-73",
    "-5.6597420237266420187708095133958800738025701836925786845009035856737356443395063648411034287544765691955795015111880178479126657252004023754572117806878231246432794287822080939345045955101788280998794644097026809413876371804373816245279060389030411124215354978339316190224087535600868360810932596662340528819596565191182623122702392716230453607022627076859137111793943395836934184528386614146370434678148345840584134933745435800283041458399029575692707502503263719646738948099649376303173561962469850235286099364055997003489383e-74",
    "3.2767286685119040966497779428638895749865029497594135253803321620809913722260339243412839748694217009229830855674131368590628706268330937301540760977395606749756173835103867864677957421179472089757518869382975075505407630918550449184824553201569771081093745049571290603278693252765419606981834923610642312549287849069080909412008120844287614935164377312088019345849005177730981353210590074306870476640523764148142737154520950736733699639319082562740594355752677509429218304168100182099383375144389644172167666103480197214452098e-74",
    "5.8340193091177546805163545065067659482159291660812478200719751289174328237189321587036448950011291790812778142647141088671199370314778217217248151192056722605622168605579141013907717996562918183996909572502202182227341658100930254391508704239914834090808844251432815544776372670407547820324054015447538652779286883278225951971171846779737636359799441079903063045252922684635002400308582355548624353689814732151051426725335667372081939538745402332043998321442277511256576457680446424811569365540230763895804712808475822007558056e-74",
    "5.2101519642109760078633837282672278710417976544850909311226473477842571948299791054047961377409013394528330749662389708515670381478452784241596410759515521515887047409498282115876055612489896982415233239499812498610858313664755527720465608927444484604374872579006106000859031429464527373668994725308672109652263611831992343888844752721752250598820920815569034230677211393230682981029499773524456604501065974202124976863661444461263667034386120178576487966634075901892769955002225261607299186302131598683543805420685259699146021e-74",
    "3.5259463746867017185464182792951092743846708543153436317047785328132941180789458254672971184180097176958889835854411239214834471944766549223730403591291388536695821824880408633367266202836330036853755767657221486210389776880560142075616181602244461515611968278891187035024221596593285123285058345413317608734634173500781545607515380980708946399310178522159528180098227886575765966587972324273422930841374884636833195231083703941117835232780634344142867970949268749686260794378877743946523683385334162555092904297871924503537665e-74",
    "1.8970761127116705747651244932200168574953347187730448271221724954704482585650436713450874428355828316851656105301240681424986172976736032048857932585772820112132807730078282761636103150142520251696197931567595178660389394485811378469253123655443221674090264182258961471082484552316437879733400695922889174026904367818975263345397455133827885945205885688221625353693574997997975923290968947547652910471447435008811357037730895070673816312549169691271088707453383131044248497325188143054773296974403722132233682184043377096504686e-74",
    "7.4068255441929989768728691504326846756167351651557713546637459894726443621294543506518371498052690357490959729164867541281540568036481275813826869312476713946114924324198670176095941737251902288235527226955900868859406526673572440760108452216980078987232723199802139775701301881830475449071964289926162432094241632224698800704620393591843376898545998067102369479513875904844919077651234727286399928685272758386448940187777385332733007903723510609638024918836594928585971891759626685606468767571692998728044973518412771867671004e-75",
    "8.7650101153843386894768314558298150081896203894045065573582496326482703688790663529415165680805143239522156628513657019767358707062521769530692825604434099132381113655528000197403722681005409683309334042467268226463111736035347753558324703971231378874201397146123763737264072625925377811922225226620202646365017154116728424254609798888155959388159131468713526436615521767138372377896216322896639306053752947777885612546676440340896022004964088983727509844087377211119183650985639020378337257392585971462469212116583025157838048e-76",
    "-1.8944152157268333256540418119726476419906961104461857654798574595509009434403218038848159669913787605026595622666012522581627706126980946504648642150974709111394227931948674874701369603934078993261852263635997689925140267621739039113803263684143078955239218431395645600095569740879675727330568087751027530215854418966062187919485785499044913599006089281706346696868270915424120080284500441657222080793870582702169002248848043209410616490579649600020410601026738228079678195640005613605479464279489510017304929919181140234184896e-75",
    "-2.4411910302955111692289554245837952656500339816525518054378597205339150803776821713381216576404245662160747970326547274010659585386798972461157019321962673990961505646739223697875138921495979423104879498361210513653223753431002272469175597346030591817926622843588536588321156763626716436493343385262041323720461279130689894616767049371263058313950112799552606676525226622094817171136788813882034182765941967540583234479031716304836300133427724308997656105753793776772372892232660072489335238593965359855561445267046541927127005e-75",
    "-1.9751241297875542208075028327036633456060361001354490513980596464318082795829174420706062675542248585411833996628305908528669657243016734627004934180059101093323198035445450305698758378529628611348307710092097377730211375795393252931123541800585067414546277159053386421384553774626534256058609630098316874065906820153247387457311920756802268994135476693250023902709527890831046557684611195784656489854161795127597084012086261880467425060543823160072301362314408022746809964257858255579606223700652167577206755653236508789134473e-75",
    "-1.2462774701078206815511841802668612589785183732544666740102532152409019769556581208091152146498922555451398561904841823070757511833788360590603613479769549982143608130003994859285659373640623614617838088063655800657715306413619131020706395822516167172891706612765018476755807953762851750987272925147164120085429751037505286464378678536988639595905152751577340487394479036521045860794439743821032106371062179232782715451920220691193549346281831574751192637995178605828517548895911584389788691440484096440194374642675037915025641e-75",
    "-6.1801272910077771997639383594050450947394776589366281786633463450173965771910165736847291760510548701173127177255817947255696354866633780884357972539732503928786219957299287150337923201899507988409614546712985856336701118180393326556243160395797237777153545679805482995582616016040193989921099560537013446928966631442461281486781703184544818735331699067834523448783029682736510882450717121343354644568420947640460884861189259565243785697898453398653379722379387442089960876372953894077537964788300313909396489877278911178417037e-76",
    "-2.0309576010747494874117589614003258079144265747843526643954576152122415771161239004062520797637029912800224317097599966958446420197424044078068088306734432931558559005726761838707017396200233413324959478169800202696185289468278060288679616294380385862126309087837301699348517580572174000814238970398729795919796414816647149954248768543909118809036892268502430904632813464797875994456716372558330141986507569693230997149939863771200784097765315366417837779200950466089572866230132555565462783989310523690145632402174284567059051e-76",
    "1.4038128713446393735306857028665372233553990138675588588001073777564657136541792933552422270914126485478655601673741817146814149310581728537265494719292747029023819201276981663909023494630261508731214194237815961569066478483093134094141470884826896356041979359467197019782450636207117100546664280030510614535060083878840867482986984816134835970847010829338350591744865116181201519874348910089612225781937770327710926065536027419184183023974838284668830431544941952794786685244014272923211797051484415838552487809067223666184627e-77",
    "9.4310976473699551954140801518257961557743090254541384190027176055826893552615806552076318209794681777513833819060446297896822078726381204240518387616972355339706579196938156511442686643800352852356951742250868336026027695304147512477744273889180624330092880680772346703198054537175922797660280153275205671566884135158410010508388145883488443751965928080778683631855541879655108495253355619343601984091134096535390941790009199005303747292144205204595552780704569091036698330339695154589976958222152344199419389224645438603120659e-77",
    "9.9290440899056583556088040119334898835045850305466066711486524026366433573595040818400266144480443020076414897097043230148989436864507170760262321358666298752468688530144159755201854096533053440760133468989303921456752453346036290465011515404058544933047712687116272494536074129261642033237049217422517510840580799918675961306617174644843762577804308349881039408421468509358917531721622668306745492020411855902432118516978059631676185109269106435662580819764457653271365654358666591933806394035835659408222871292227460843842291e-77",
    "7.3708470188433323530193648961951022047691390535736058640942688782763451787810068735542940829154332361567582503863722431655011341773420392356819426018876414906196448752693331354918758573780332178437233023175252531232552871090004382130017934839711972922104348444006897835818138907625052124430972334122662886190119330208270175652342887698485288980306085674223228088613306408532532748952457012058830634048905883430961944552501779123467447407127596854641545875503758664044210123624686702049341493822798341503736631502944293698817772e-77",
    "4.3369902971119045646200409190513251732634209549101351771356873428511284045811537023679334120603254223930081988052176354476077533619671233311560680938447607478665008687490335011268555224861991679116751299050506288112759273511439172620937292945888792001605140245386626757416717466071528953238864779647409199380308015468777952748871593371194414232875131180608387186921828424532779884375431349617403310728060754397561504685042152177926894846935513233940050430441759909762179670522364249554470887557254771878236670859266674992770140e-77",
    "1.9593817685043631620557277199580810568064085071596905195616882968637776992513979759468240037190393794111299821501053855530246264368149566284302035143624109722433554570368604237352024037391005043268368245189498452155122951197916004955229023133076912819351373128078710787028111990080091840021692568975532144329471275041442616029102047664288411357516512997439695924809623743016145593665847616586438040907882973874072661934145827529313502467093756809256752045350027979042688280772349923733598720474153140685256648761126422676223008e-77",
    "4.9493984737082966932509922149881396376595741581896140205840759521162454378952764727679653787427720743543379659973306299400851165346295661341921527634480776103017561821606835082055908046984493662542353196407815880102406364960947075620992457567383359593826332035696891166810799514990423212241296669121656357539893954599379092327774617588990350479590836165060222033200562510279721037905846953275405815218258508216312201161768946521424037149227159683597631637793955117923370554503138544005209156426195268148447611509126938896712636e-78",
    "-2.0974818660770080289586041973980276246949707095919734880653523770656807129534851871869205031932605429764218674042046292048505949554437790120676025544307405401643600739856693070327962728445248293002641430986602853334760792792571414625528470590056981708924840986873580124380213587836036644763233839293538301275082156712827950087406637536113097821152256423179490843129687306145974007456798338802423298602577649137905857096676435750091377306946983475404242182009821993464845774072455995517099038415716146522250283895967418867733215e-78",
    "-4.2467554906421038094232478193348530395306322961951040658050283411578854782836594697477507398337395021492181547435282399512889089444373954725073363921315483577302840885347484863664923500479673016383638485905874601123030601218588573824594083645211620619316285996800752224958848062971864706811377664219553032363391419832818771263332078345647515501556803656526990180954323101349388344268086146820133518089940300947148857122246067936704005322409653950509563353059000077838570278223810726593372156688531291346060838035300827060166804e-78",
    "-3.9023244162222527950780620650101749903031929386606741326129615870468992547442321221889529367138505847043850538112441115407627021466344602223367604292934261550418399410697658807958295255515525188387051829229131771471510298928990583948703133836976823115806826150359796473318575743362066349740234812731107801842464072067981820488606693767836824579790094369001349356191019428759001080798349449000304773032966993485142977397131967900997114940497400112137885324491756087454987511071164698858311724213322413305335353584733723281275075e-78",
    "-2.6871390207353918211096587647162867868584330135323438879345797745028338611727850550915048557753306668005105784744093959019585261209440401447869669887850321729688282905280135701773812729171468200680353668389714145362172806076931644692597916762140270615220536311261331322349270724762853542936075412164852914131274663545516554684781326356960337923407138614857061429744944664770739145566070239720992243894136960874976779015348944570439583817545812008882048073261333344783828529051608750264433487221056399306600517335150350748848766e-78",
    "-1.4715226856581349184644389920069706502047280525927980068993465510282870493347810409484626646098146324625515770236499797775726458221576552066566632982557798964877557676969992926085866588539108860278923894861371761600244158373330714076092790406225817862588884544590928829075145455808039491657085907894629350699202472437885825879160808884566749126439953455501348753154412644585937361685659315749184447276990095624821162816792943432610670333547371500161754865252341079555157902893549321275299831068732961395718835647872471270574002e-78",
    "-5.9278422403842941411234607760684731789898654675092653162616390151577197769968968362965537191041941669735756250737600394008932913497180132451700517271800440417956578810006026147312069759323490087500214221548644159377692911716898076900879280952204420826240967510322712158893029025102252538255618461170432420371540437315190965811419121004875890868552012683002321867241081008616045969061103052851554815057849958124745358042917469268127846197141339424410725934750000640865607558964545150622836891222280295368689543798094416791032690e-79",
    "-8.8163820881846972415291650011759681838683307510816704125531723882358036792512761129648036001976509710704843106746071571670519804676690951033879530380337943344402298670249062840446279102559497025103472325236563625195962166918459488485333943672325457382764847370296851001413834126561731781827533176865889412371366288033128210114330938136249149065967580228864825909762977833901694493867467029614894221496190315897133028335793875673498844679553690670191374694965169999670603104005855275090232201538570834822458550580977248692660342e-80",
    "1.3166017653629821209440476475479467887794715569982004560539514443928087926179052273707076613259176397653530363207531668896105314392494311316889512472817215367707791094167562999269648822530793489270454081662214824345694137903117373741415114574211286695548290296613359068445202371842134814126798289625073670366726415945299497809138062499987942184312879791093777027697718698466156479569542406106731740480894037513829934202479511941851499446371505834962231332815916475179875754566178390540910442494716622502356562642422756606361818e-79",
    "1.8024908749254702734395873721493783502081340625333148622183005428632938107558423330779052655275839991833976123826934057757787127922099890027150398321224928938104854233369938095781183217420891283227693301302330860735642761513704059687563186273341421164541302169435372163849879587510917003266394705679425896487404921921269989637746499689129773113002908593424385940086759966040880974116901509622752899766483928799524740800595241785046169265001126897179651723517200027960670871563696300223822018378509260669483092627106752643661520e-79",
    "1.4905687350132372942044155698141774721447657397132655415233985865156584148477971156830130047936422261355429778076154642552937135968379898338169102296253683712481522578875957608273779442364725978405981319702038260657212231710945734142185268728255028814128615788763905169035431388105669884125783744367351840398874674013300503499087933704614203443864889574321515364905897844401021891914805351126664514709374500632773389914883631712704586972726884890080476137804903408347749604606495577467395720958797991925189645775898082591425587e-79",
    "9.5619081892318982646709872007742487814830255709762368140518336283122248225351709563460597332197778163911883242162994106787262182589306948609940254716927038842644368625428278856445443086693303840524032127940771755176383508945008862547877320155180104103281120316505485065411236354143585647786365208161468634135673539295459513400840587961419735982390383218425520128269006793979062489431814507933406056993999149087436209443619138722315223385093487886248922839182982516450997504670228180452348639548543314394454281150070438839503310e-80",
    "4.8386188790319120673633015042080295945860384290263071250072225169238277600855254364110183130432437676969737087757185541065179020665836594569993944213057967471873412195269234091384695341392656400365424198320422867700828517752813347792313660980370206917543560008280530593706707808559719870059710072662162333044179294568475816093847406071377023959024934183740352033813064406346563370926479979468765335633949728806502515838808883746553646966926480355577827063850396966480641553032695192427081678689120627243804401509569497920839151e-80",
    "1.6657895140849444862027314452679844790895069590184815552881702273039522506935088783137106123305333443282994697163933859435949284009591638158355380168081838971070954157751399574931849478492971737503360016258539982367836393907254378663491329336421066754064635238241313405806923884463487348896755786710199323183482892035773023926453558950243544759343059247179314006862038534989570252436493974598848980604097751869072709004839145932899053532928637793676668722339842479601125442353682711537111708829957654657902308923202403708882267e-80",
    "-2.6216033100431970678769750003704193062481641377258667907834864100087107014161461575265725404082144437193243215051078699714572099241756306590353720823458116294133003278637611616658239992397337518887519172902655357557507695024334545109390327144925158090357209470692660232080799201795282706971180398455908186875028123247283116113433925652246421705583836682559020832053787952221951873004491335532931943138399327063170657099431046911637128073643670839960100086963321011848993021194222125341284682900349715958749899454403079298520682e-82",
    "-6.7502005695287535892317924628892585684793017840797428182907382590621481116662307741059517988357141251049076896659865890043333680436044791106141797975665358232419354369701534312673109559911261999062421115203561832008880376531486636361186469416928999526359169211778320653425014824088473139363235231507116174075179518278287098754303216582172040914415080825680844941822295949175995877018925716627523323241297819511761821862416044384772832112755896023186921651088905742273301552421408804287008503806723954932074386721961020512326351e-81",
    "-7.3952130427188006635646846979795632809028528638113830059042411370301176234617732742609508555062762507639730904378861591550643840941618355601268972910702274642655131236519246138693688160680289955858991809014118731311552280327177086548917285145547147521480977250416777306903264170589559195863530549945576091163024020401319805089661014693822993602475125845659157422317072166919157669194446744117122811311286214569157249049506642999633354216629254655814637040644905459271291849354012888660786395972089662006958516665670935167317231e-81",
    "-5.5962408180432896608169894796412307786640283138206968805152449835907257346526505421078525853542987275705241316345747100387349237838480196545516899960969715385500847045845703181555070555720152851592524755840045342074022987705519294038402192082041236760825715727310288505708131886668962127076485009181116563506865351388164428546783205970415926707353993851922266280221963755947675902610330896117282286837507690142258029573395441212653430794067997289777029707773892204242472930408966628783211286263195150200396691952399746755391769e-81",
    "-3.3485174519668831078330262077637770497854826345704396875598876766375797740342063156511299084608805940671109592729570614266845683487761827073432624178867375711276796595912999345399180071780744154418853226824728947937548825223088196244376193059892375084471475564003877393700776014296905971482400334456781832599656611601911249124904693770115071304863661419794874774738882605209062317343064469415413545286687505612792885515129436569794366836566821060922146815024509654782337615169908127335729255389012943620403104585357506470284774e-81",
    "-1.5498196436988768996173452462578791271857763048403736557321082422033812125916454469504516898010080176012671630361756847764544963938816840206110751206995642274567261840769764555033702059858620036846864368854137907252876502209285449732133303925518023963219069358284092082937843953001312833896075687320459305574948007949490511941797953127080303536546312628517868081701567700288907035041724479194656053900932602329408466946456618818051073196152405987391976273410992993320394094802942245383252742220100833336712272468284818123981037e-81",
    "-4.2359850456277049545494898723210643923929067474396221507169196692015648596902041865109804396379586598444730429767573997087371199100333932955267919654381665503379485820465142824006256345472217948669819003442727762793924396753030304241379143971062663878513673273395319741656212500207986927364834850904542470982743882125098489201182174788278525500851972214165837857564749189989060097750158378587281011649631222153043362403280866116060499356565935032445538097522108422950556480976362321783666962206582988665967114819741236087677242e-82",
    "1.2997557672064807289333781738357083262322451711974171776994540376594618804643195736361135151791376579702767714320147012076111946635826976477827553269638558056357649490825996623594214130433630392121006865812057822060820434717407793332548496749552574310239062481083739361172091392924801942303649383430388538894496999419245511281131684053011245377029051170570772639901070753892591665059391048724712665902295165166969301832333307810326491102570562181889994572275155269981646562720987879591689139973851760183317702145040239548630265e-82",
    "3.0830821909143689902961164361945752349748806273126054231462388010016967742738928607386625638500607123213519029682784022609726721015038975318576390987924961220598527472426466134500421013503460698245711292473064074722986677584492157139812899134004107993748781301983200062155713375574964672286823726131805615243777963761357019894697156082360604692798646177109434243444636489756572028395452845209815286919192746269066638794956981263522172809328298975784246635178209249092377846379170789066348610418600775814715761641780485746968266e-82",
    "2.9187576373994116699892381948361808870386150583126504209418951041913426607743447449677570014393666615168735265090994705537658585227403613585381449064371021727488533612267856254193302281137591432477642293393688674908530145903940948689723918121165409058437395719714778390293845946749861479176319037517347906505446343141061281634255664165901251695110614275906119698039932826063644480834838964630979811022365210529640729476036690393902103678276019307193019950094447508162925730110618253484430035269384808891254813830090170649328479e-82",
    "2.0456747627305775305784173355664738690937804860000200616398694309542382163970239042696344437582777468341726213644521833606729886936465408528274991749446259581052840949377927111688087235285980087983289620466265167316736393050964214888350828526419658777381894832251429912678936637440509120447439736781571086110960650211781750348435845020008197792822876817772444583565025247353020662899114397376518283784045158133744029029295310473517899184263552084644938193726646088856884907462203529688982855775242747039525699814687371877475531e-82",
    "1.1401522587984346316952548676991164656329026637754230580308805936715289596089096566637741898723904499832032628882523890424447514731346482715912377098917826283834858296759119087445316725545259386463150048593954342467968245551036827711835695482133830145637088147910369739820901116663983943414266209396880381229257985546395672473465682091475221394529597600033680690188407469942381078409459115964953608073683296044980622796035194872191943059074923714001844531217750347573999051537942887144090471050410743572336353012425440615253962e-82",
    "4.7315241933736265035982917962739230201910568957069403344391665644992236855332127447628288414016631236185494986515871050085680244338972108368046684181170660367429116687180486058060790811520068437024878580952222435135546839761540543807277801366951233753505489044204219320023424785039886850833590202178370181851979991625394024838926723760218555521947140816796745609658024388874516183972634852882609432779382761329118169386225821574880556166550875593444529736997529508978202608686391316079976385928059123689608300234405437189175559e-83",
    "8.3515062667371347693796775028758183185991389551509666958504694475947570107872106939407607499600040186513546871320904197815358159981163958044102516177796940003378037800838252298304191008509488727767884009934478646195389666963989154694047624432283556670059595341992545459422611510165477863330041932284415917849617912065913274238520340063586649669971424813190346753230408378360436634307753359592266142446661197866522863744635705391861670876058366878911166293334524427745978434330782347969705933912676677060774580524673870903520338e-84",
    "-9.0612455920166640231471116513238259548177210177828356583406854079207485634480288266949084383162982209643505626518057328343478601723882384897945909759552869495918484148836303812059264368294383023602362223994009952960229214109615451802946547839348782834047729013116521386138257385288652001306633418813554993037282698452655148780809439748027706207650089757795867971164499309353959807545460411642090311279093509214527033168594914372735512713688721061269424213349133667523485651017632011473827500877408903657545086666946524233746217e-84",
    "-1.3295109094472915310002106161835369237608606003170975946939816448725184357378177148655459707123335332664027987951881639016474435464137441193712345652162291696410593116608840090429418388724263503302990227101538814808265887810129597307567402259503445626136236257954870439074281274242681529647513377142705431031344162750874132312015339401269024296981931363349554219224746667031641644480250963147821455211714579133148834052015561402397953707625379585837187434159276618415573573693428371877021375919284651875625542699537898796221428e-83",
    "-1.1248507016185532193834950121365030657912954700633428491534285718084866827601754317168085369984657512180937525637124509644710055751204046961988931616051084389689546632561287634844558433295409721093780905517213356285962115466922460564676259998418272362621808817601436224247618779178808513389989220827907539840730635127049979832576761941115523221224889353840697283077888679778741182856206925366199242216562452299445056220320682687171252755758106343846736135076239974263466261133896415558646743334841926958537585543049327502135830e-83",
    "-7.3360546784131838648559875183368989631161095431023257982571924069924150580556691811963555245155277958984533929709384879703089770881451157235106806820459507915331358525810741155754568706899817545531000018211519344283076658576414497074087338674330527662909845746268353964239138298179600934805985116764069262976063526243052892890461011462236968674759455342878565263054037445710667301756339681010572438874132240685061682887944321642538466098426069959334623486942505586818663604847161679396586219901009084798833949045227773978430342e-84",
    "-3.7856874304924850224206760904082449942960712356868434040663828149837518236699793373335532637927032763519337382181951722146751577298592038002814568867876811416347745796076919427634405287997277534524935289845024162896801209954214675822449439827654390754249821465238374914675584494921474241933197311873515901764694755508806408242253694988318168759328777629404701824725626708734923889815397360836286809285360765691345563287540583879229068991563535286149841836305900575820465117350763268783167184514968642383035027808896286224195146e-84",
    "-1.3601788411107006357298927993969129814293134700273233076393391542914855061160150924763942718834686314983213599843281236013001782582209966731801257980514631533010438604833461615434620669943236602778886721984670180652754127395902485591796834624075329983448750397133303297893909783132188441904660655395032035270188187961891206975813975473621451215370355323560379475843518842370760374667110878448941403989878399042539358588784640102374535388235327588521271094895711727630959743345573838871854987508467240353544719329523702661387870e-84",
    "-4.3090987166719974880393459533688983963607128055500138367043599890103365554165003709724916654968801591884161272237241326536328536977698008724264578184423652771804275234890763612201924299589952078652555562493659271053280215378660112234834349986966336166835711968256451653479863737981777191721791143474781394818936315297986920399366757494379807848483461265851433146037205234124505357146326043157298226591378980113529569146844434499750669860785537113696617938426659192755331023625907170352814754926732616480762366018726033096064774e-86",
    "4.7932274537178457800602154578913252946593979229399722743419912300336568074641442297844921325465027267897882553840653822384652246765903459997104033123552348314023197094330264234710055394255371226927628343479493568425982994257944016894402733740714517907656245208456021501084860868992686721147868071006222011572164957759818338255868629836398182027671629412077530554563719069455433465463960753899701074121337499561760357531590802420055192182566304377670338731636680889478390014102506297072717501716823241251714891760914800332798696e-85",
    "5.4896766900196624613086161846439331077198820224780739711287789274400036962719323602744006454580769873424398312162662330069336234213246670274427880447716639202453282858222522102469351413624679989045268918674671156279704782543169035978785057239252985168076106860756108043220050868294724471236796416334743333451008495880984906533223433344609931350521852687150673259599828957837150244528312771395959874188916095281755512712808521972448501624103034362103422591940886643862140663328746792328760905776267170556599237444762186361914295e-85",
    "4.2384529281054746018680915912747192253939496547706114353743868511273719324610375998481455990017225102048786306243870863410461314520867249672774639337739153518697746567041308248323022096107224664173847001673168716370307355439734000522416247902319005959354136193083966213123575098879561652402241442765131711714027363608070310910262804591591335532514303925729440949888487989616133826787612644915636282518564816652803514505857237154187711908257017546659571671597228589189703832566299091592865933001234227023524819025434571145012824e-85",
    "2.5791829891277178829884659181420597470631450409214999500123164610330388783701749414719202193913187204494934970429936427962153577297652217945542940957188640101875872708945170475728142877300191961136732070510870475508455830790873713338438429789766239276765132010277058214900219315850372811620504070995145428957581517783968126128736078273711000265814686308816513841142511607024139779264176514825245955845989596211243407804386591507511054349886808963179905395239897799683352670558938543980362825482169917289545033437117176402842607e-85",
    "1.2215943291455535948708043301261342684353685888788696546956634048035446446468637446446195548073718542491936511314268513294796756867826125988069048035970327536583701420989620452951147394563536856213911429473974618597156820672598513429533692225041140169184964265253796084031655291496920661505526252994755306601305426310584501512496982059727654245501177680276751460501907963588692373631039205696521707589769164186785791130901355759653291357896527982953745264517145419941389813741749475930500391729590948385579394855569286175809629e-85",
    "3.5712220140718547371354779142731261710422527313894163042366472222515768555407314944972145844166205504453799680163160162595565554186384254894092584641070324446734276847495794964097566494728094307949632985592744664548595515578170102699887657910356171725675727882368068467459927454228673767594066812509508285347623173346378849425083554202655209286880452945847541395027310935230891108261465255186158335987418977162275867034374864141974687230277453145847732653212577155404526646163137919673574020759311238949469195798830635713212497e-86",
    "-7.6704215072997589042560697880350439859393313458484947652155512787964687118499486694425816007600370884866060301717458289571358659216776284239669263689750939436139008909047043622702638783548388160865946992455758200541678676144773105164658039723965218255170990455503156257050765435973203555725259439205641282127898908642359603561791771181139084134796268920009186888555290882538623825275821786844068434473132336302530019328828812812166947110880961365539993579920180194849204771287216899032801922282427801570251803401306382997847274e-87",
    "-2.2344383467183254900152056803831411959859621283037887221977827090675742002136833133916342369696042518428739702178164126764955882999397847522860133731674165389688275943944812853088310271574008704145111683364710416387985176419661316148298020522830469145441978053057537224081622033773312810642111058441603849071008061290940567457572039125673375752863991784560289173112501508770530714644735579022034265504333437936885327254238273493904753129444015692369491767664098045831583281084863323702469161571186249205399812036267284468586939e-86",
    "-2.1829522670457189975776334757123800914440826494823421763767059377722151080260240309313996378961966506293507746139585908171254084312058359075683023470003492501332767811818950641892329465406785929100629684320790112411379340239911271198100742815154388632240031035321283297417805720093527724208252964569485215107631532071665462241091791977313624606264903300857865731987928064604474651277324957653585532074834796732445763481766185028645095935215666688305357659925607834712595808942740679950819304501203401650420446219806996813763588e-86",
    "-1.5574440986628737329002587555133590743173820945733724171961779965567886622785732771326796604414164567453318368515009012327087861999233891485922310470570619582094834811881619191271735995398495684793046047223953238403797490519318112126385789849397021459206961154400839905315589139350144255393021299926284765399438190295861814499296841391924820273018791241362136298042361082026680123927276093984472435041332121349063722476567528990620343273664547690605167114890834962277664176547262584879942765536105196535479020291432601928930692e-86",
    "-8.8309462275623391917689278664023443329189665351237432217379781486549499450140538558879092995555481785658508462082441107130669646398448690743737200628775854829568772732703756969811553747199248561856110080836208328585819795200112651594231277843538043891816277658348912729927689824779492867839751380551148398288077506343125952834752162219584174517424486255620551706284528847511227467516778609261072649984605170716776175287233124380063309998576232709957593054907071422038971966727490893983833324264729234278862242121986977346814411e-87",
    "-3.7687626781583843400052256241045107161867095449407776276332959556573216403741813336873098687226304777043994323496575553982735294215330225824843585702142615512506593324788369040577307769375659263701744398285550698081124617343975186782144849594058583127429624396754695961028694762765772730450442953427221648505701420205407373561839519931186511598612455506035675988150646039266379019895584967445874864586455780805032823345536525508938006809223196901544449571678671092723643782551383186599724951541719789692908960171291704857406320e-87",
    "-7.6199408581528748922295464731141791900926412143059084576765824640871890034138830997355062874736617746100757708919826828847210405531891693337629479646730392815606375365301958031372665315069529209171961756831387293463169126235362642211513292828629700115424526486508551210830035217545415427858779781424817051401601386717571923842764052931119738411531205462328017621841140941319151971388267357184115753631142385325618869432329962456183961686446936597453888258977957584497766581534634419442597134790683356003509126296647819107336016e-88",
    "6.1453773231485698967041015120922726984290104403647672716363739676664424031207621933339713205159410312235184608718741993758403660396798239610646225934033755385952967231055221127923753021219337024140224700949915541122914771704230739428067041362017497519285692988393914166160748135821991317534790268771708794767344789104785334237464221129645859613353169538073509461454763448766086948361255295936656092045758281705732681628132235754489967961476627680644256826012475641667628536858305815487547777415212960843503361078172717556328191e-88",
    "9.7767596410256660465104048058395245969993294616458915318487985079660131713419986148460654126174247430285748070521347885171637267108101293893446963542811229858492756353869083117988673767542086287521544105719129569524581896242635012904775892416252317504821577946794995019946432568299381219568506686873250439136134490224270210970226491606845353093089909713455791713402552504539663257038890395346555357139975652451730763476038918904227248993188356624965257757177714756262664688318618416254842130824997617830117264256424857703718786e-88",
    "8.4742649209390151665675879983310514736593754454761083964056099217155614812671337250002975814990354297730678060535131090629161689614888333018687999004133420046159714254661906239284774249725904813343505735344276053650153028688085144879804619489860411006014318412850030942502350415154560331430868810970535956647158201560861616476487150337923982511405350070284549841604719774113444608431169574056509978302903483671196327897464995056448263526121801448799773536491764510787767271613499136771170210316808842581024888319798495955522195e-88",
    "5.6207632362309653862698289594905762894582712865743241830449005158460096468742908563420635071469305565886446248471444105638691283899395066058799037980840623705287511886305940029406204071950129014007835351415982996458623839420452893891421486181987235149399205081493324999984876309819141771690402741440475568498610741917684192118301493070166084148004174030907809855637496995394748601554617226677253536917433335097375377253314157257848579589968811982170991365635069683973626770236463510667973772140645391307775409024177868051100108e-88",
    "2.9571142120760523071673794489134438547285612972709699160141008856786299525312093545528851496235766201379883509505861710772042736168731877844173829124496430024384001891047992312135097226774808007542494653249259080833328616336537363406322169642403269225710322217979618364843082845915650236021430448957889985869490119445552580251776575642179381576669997668358171656911639360208788311268945985266669104842121058341102978372707406910845769799211864350367657914455806097701223415537732132366411131844303102834027295609321383606001007e-88",
    "1.1053231528120426584137950058571756144918087893600560665379344475728093180825410508628546859411946823574478750517180031053799526647747111163094635006402726720382725522974812435126658757419724765855546090467481030486290305046639928290413405025176308529066831876169534880038408457606885863839608608959558566349323599571532581827974881987393731737139027958609201397049188497659920392769974783945616772844028082699097375877275505163262699898188246996451505206848208192849388543361720596071229217274067860194601779620412061075789970e-88",
    "8.1410191560826640174472267871709659179531729827163850156894130422358084514628747458070546428172937576008172796212259046541093226747481705993377861631598352619352208224096718769965190224277049588783120412880958970500730316519743421261897363334499636531826934905019679895404323324362562200199555793764499238038456070649759908386023390232987482110658015874414226058286621201573271903295093100686492374321547510981936719914992492320670126960821197297124231889480156683231691204905533451911034021889351764519157333383575676173451294e-90",
    "-3.3788525476325147425900656286303376710681980093412852087197424963855761010572423243458410283031585889647253028466749405220104625407721593820218871205410114896669927150296106649883555340607596349388841636642621093294004436225311508060020971004071775022261268879944189128513962849802749935052934645554240224177298700608783650934964823809072240118563609518528211663520410524841509462777044352262403264050693367180685261841728905936100988871732016437465024917981354033116689592534039767106089665967956393777279613065923808103050435e-89",
    "-4.0667352049150202325724048182832264960851212765226001854852977236087923204654439287942762036293469917861582900933129953039141817348091294221384243038713107683569218326482088968463171604992520755767567586236637813340479998537064599970449419661785262705544935652329319945886348503499512363842465252745024560518908470540015784378071153078920727198876628933436505263328908624518956603626162194289317186286941598626114649144777925497120947506235480803741604718363197934579539860334082586027005594499444910632777264136285717538324283e-89",
    "-3.2058463860791804267806026414200876687149618366807446415797693862909480907393027934239353842091703410848346427021001937264698433022125870330808909354929189997725140917433909539483300955902461129480639519402035716067716264242042685912871862632822612875863542336864411505404500514671177970176453507734305554371340287533289290811254005142409801971474406418609080218609543016873389094690622612214594058870256441895548327712577295383000451345176511173234715431591949606649619862686309226234566531056748533735853476300316854078712356e-89",
    "-1.9835635386081362232890914599082919225261639271639198435751352735240710191769852971569032574086782654650879300021874745577237324395184108760597671928022188292326862165757084676941154612778702191523448763306446451505063972948311890132772875876151337020909425427874893966043168442516983453456811533954993119611107702976519746103117509131333665812447199889348078975742510633255830475410200213863725147266848195828120906234127487781122905032470330736667754501901663080362247679344035931210324030289256490019505318557950114702823993e-89",
    "-9.6013316730963572017166061169831915388159494657122783733449380287653096967507404539470115485435713527359413646492401471438993337438260135148497571446675987318297071996822139871263378730077107542856251590863237373332913435416165460642994702964384719356944069321704719080364677686478941827678871506798045265934093176805932608615620394135371439216142936346203682374916933496499749362851303723486740041060742438678144658952264462954895060687650686530307456350400992584338007158485393070199555511231657773623715059888632211167224680e-90",
    "-2.9748116979085849068655139116216661353397526413162672798356311968272365932429278146613136612617549225898644504415692352694242990276095976443912889666649802949538220376589421329993936762889610711041721038876489410999886403267311790528290105475887003769964010494574443000189144334067240253911132581260019069419113337797979568767609596509766354417607214253654929513043695622481525944770215396602485821057023807431289577876661634039299637764528766391269555639975982944814153954616462080463633301080184048184514764825891483181236131e-90",
    "4.1687082752114573228716505409864197004911369709580304976194964543110314002987020953699375887612426074399581139696550465532928857741082547829730280601587213781735716688983946744822295178193132977058542491991651967669949911804030054827931237185033208344787130888793251802077401725377765253598082337553388549965814811998749037526066389185903113698167178067684602438145459823236148291265169679217779539011470085371085047609894533173333099660686538553539386697049638248738368256454877900835828609587858151578755035628459715581981829e-91",
    "1.6150642958574029328964111857828441390626398923550152250915407287521564462620157079070029077670966145564798001732895879379090382965158426366544660392695883577748906790117955848220124426297124629251755106688430752553744217845967884325803344143919137147095791816065144502312838767418789821763127421698373269521315500184991797921084043575494722068118601429202859927497947944582775655779645785551690238134714558224333062287863208676146156542887174925058250253546817416648783454722125236628021445059697753646984992377155451351927797e-90",
    "1.6313269204110952328136685797614755100171213242128046345149787102313700354554037110545334661197272062138049639829474819979743045752563759945794027912154672047160516391118263414193490758903031191850997868009995646354183368142496114271244198220116868967087146267035508728559053639361619607013340921736812393779604083514839477550629882959011423972479073005087358524299436438700589080736639732822299461198298245755695032244242626515865808833898924034606997391889262788632377139612332553170128052666748152036049097904941383997637981e-90",
    "1.1852181940186473683336670328730236147543144112781413213581256933487406748520096875938565210621331065368446108513477904143064928363392356693696535281900273367155929482762429506396455028448973956767852477394364744341028041311219380110814225073134132476708353447636208043343932883063411681624257006596746168969509940955624479442351053542414563128815974710175889577102379013939105172842596150890602802033669123200599762191722210456328160482140928486942835494717561457013552191019907444837425634768138600718950922462513534630911863e-90",
    "6.8368674631788705494648518004740538998476850991903478565832291476137496491081268817136972878413324080036387219148730770106011454938983812032256581098320404653809609468184318041173508479360447424594947786782292315253401229658556345333889435712486211956425405695063607460113947124353988595347947864686257491242627694462856802506475145330317378897896576058309470362707710318421881753395440657791148293527502518887972759201483863944165443723214511997648588489766874563572677173681999653548227394677153477989202130399445708307804739e-91",
    "2.9975477810171891766750306881095949999532517037302537575974657391034799330990927364988218306146791256301169425057550670969755123294386624186122244335269305040185235760035858798673905844601783145997114336101045123845695697868268603937857402054683320452918313557531561343041188705895754047617241466388265310006741192562447961617350532008350608951053513030569282970953056462805969641425395432800723073732705314313015785757505362145601935520194481845817174055744226226392753969314711502088401232028281445193093087141808834767534660e-91",
    "6.7849915220672982618269607356001116646962307065950900954791454503717209633213252456660832517314989906935771318856405424635452272048718372878454004670072901131285210987992581062405486098995877012430987442557139221483532279300068645108961416490311026242112276138359683353454751661713491602463608644772490981771616608976478424775075775492950894380838790368542899423710702241732313008802137932106958207704772320039969553968017470934607277222498647264839859378140229699015099777354646858999445299035321748517171163691489485959006713e-92",
    "-4.0841470201058683452623237439194101462541768620395288531245901135731421554280634640112554539550777497858567408269938469856823301433512962251042289164225046380661626233147388658352508833829770925820627019968123558613324199111782062468311483044203262560121164905253089949336323601750426412023032746389493395821328420998751294976201394613944831397640476441894733150682917703067848810217576558320322963344767681766010411434980995293375736918996583784753726900343684711312915722092950431550848051949410430160128165937008397936590806e-92",
    "-7.1647888949583116104683142942502072570978776445781490280921724946862941049285462587225790682589398862245448516547871607627255316297349826025195625063285561889125085156143642565870946710571414152758194365466986903340627969999461321299298671827470691961927150717929700803286483223102775382248776601088511066316189751358925847123752038885222532746501703594803054637685490127384037622495865729012260354000137483212358413553897641990446842520927924970503016687645860583755782462455875606705643953081888780715988664901152101718497907e-92",
    "-6.3729406128824926396241188635185847811037815783310044434427656756111577466459624764088005609345247197162038562991937014129549953527698204970063542429667923152006840319818941938319699058109738224297677392243982104685477450082339564179019844549209057234229951605148810364782872322524872506895667168090052815903824441562575425463533773760514956541385154300670429462959738129674218801035909870170604351043680972948504539802799152794706861693713570409418278495897405554457991153323750052766205965113965380626831305630145937702453942e-92",
    "-4.2998148631305138485268871226978028129505351209286290420733682741484318172322467596148486675885988502032137028288642465138853640480566755015899630210602691908887347895048473794860370041112442867209414135390535669600125895596427111331396666766628588053565895550054019463953980296019258678719540858493836573374886160725057861665533671712209366847392842900142519376835497458076819542066800497134206322924546609057918651150332511377965473636696137252296823227203849222114596765350851677077382089040556601547528478914955663218391321e-92",
    "-2.3047994433979496769704844753890219458625372190743207203557538935679684083599324569451109960088253802833595960861879141661239852727443781183437584084929238617299903346593424019701434082092040126486371367573783147319461837939968649014579013863894389087575914295627779859876550952358172017931701132586101773288542000691211872644373825459118743337235426589849435138644799278178783721312906536658800329626591988810330088550417496693998379751374041098484379787330424552238201185127017197493554133407311346350868094433234106309516807e-92",
    "-8.9302982578918554173551487628297513773591080641742624979457059454337820740257312285481488433317599002969706416948743090805658201673385729934667490330540116703482566164032355733449730767953097947151923261302439953729925451444422524296153416367339928492309382380263487995562209707038713337214265145377864843441039265409606454561400513630916195552000607732712644109580303320141341746391004387977034062265675584140769555894849416057272493592829719222027348418658976905690035821166505707060931090557254750553547321600829366978786771e-93",
    "-9.8565162848565639204085664360235043955695320439842658376925933066290600981450840907129164891068000087428380620198642263822422088001656272011945189884481362747510061363420364154163004739941982751075663309573116895683310764954289649531382355804980772657200602215948934376379694134246523186782724167744493882194035909310468341074320923423543084736004296661474618707163593425712249919785301776028064357891149038105349973433586827257497658130000559901597356285242777328693226177839775362371383074465313822047943088185821985569789173e-94",
    "2.3651517162048778329475508233674042628404530498442905652777776499369299838593218791668543675747956805720735787295419841460861534797800532546141239546345390877915866662758220095332770269810871856976247494170830020412591764693756078122740532781045361219823377807259401749265774024610639088965078760734729482840567609521475501990257171512844050698931500167636673668394153604884135119860279529372781392485058028812209586784973170624760429451219886539561033788510971395790508214625955606420604503937864498580207988120762249191121161e-93",
    "3.0073872740945060213471892381152978890775032028939738752789392767488322521908086032506562381556315984344160017191187873615920725803513140036132627812666241267676447274059063492549774483013684216034727085149147687767439810266513965503808338721899169564855175591776559622644841468501396643209410711242140453781938106975605760823228758993819005301831439960803438597099607406446865785308269055395267617571520752750600732805974431347658031851720563523259455082814921130443778922175077502197889080773678263774541955184422817638670974e-93",
    "2.4222919462366897852103169401869945676014084943141702720340855410618354255339734349114276561063231875908996974039719190914633956588772186856744734372322379007611308451833141364634645400371594314409636094041090525230394571176924964393928616293378161770169283772086207473103393868911539096939559959123394575447186738908964295682056425981310019873427991300782734321677693074384222705477451162938413964146272506115329103038187147870148398054181378798160101574773383312297000213813248017192078817848696263926737444245702355558483102e-93",
    "1.5239532739323236154990198258391874334398123406253348782956847650530926046767414694161427768942881649029950878680308504920327052128350684680801180015538079916150952662387145572065783634722437520553253154305578172575898030627772799716066645775261743508511872818899173031401265010837013069062633946178236773871917927438754650869575193816820914536556722950348897888867632552398051015975218801470220824633781487812667567882784141900339835034900702466367261926325164208362862817416223575490648709891360840422807465448588909729528616e-93",
    "7.5333898593832745852586784212319544384436902942511867428136533799784140533852363647865125358798484674655914294509445087092858824288368286835356434477438418742900585213929400322495134773642443222103073423869779287303559207807341953134467548785987523991956143119700222064599772890237224804322100709750350787112642476158843434652880972254197039871688337129842703070202168285802077969084998074025078806176285932637495825258550680026475323061621320908572873207123708474218530213785367248807427895238242893428139570226680688758433660e-94",
    "2.4587729630719387571111897029013774492052519836435909010502958845411899483364949026828276516367819575596057669981324450568624862725524067192894356074965299083044889429166971238413565457347670713639167039613261796399671601568655708989443066554440616838602382207891630936208371804942324229249435293095005499860389178826615563835537129941408449353858831932684254035186246129305792730402110397301719681624769291258501464251822519520209533898786923105725586502100251928639875589351924244168733467485539247387311170304828678776686658e-94",
    "-1.8922295923517955700097876151087646800160687867674219473988410762357840954420807751370733705152985156006772166536562808453776654986876725731119281182030444083422914976739582563464019278464642138475343772197090144233284328083242804252752996752085777221491810459817499062723146190962211698078202102305920901407814471619598102244014887500874889635124874052595131875055460776861744285856426693529204605578080302943426537354381886200733965976806819363951880494817413687199197849097955142641001483717899433559544626234216540243761809e-95",
    "-1.1627902152918540517093428208938853962504578949748626478260249310580100113479262848102056382082281069274515453142272962508269000622855783895572820753268527064799795063230527049128945567800732156328941970327072412136255727023912728877952231319642820887014924083635899287941195727669267471845768445426531494284368530365339062369563266994051543562577692825482045065604356857657825752502280475896288149154295249050128674944486250642903711911532596321833398784232922844292222865292100454310216850397537205950781076244005785025479562e-94",
    "-1.2176297572150997294760083500190488469014931827922239516807586537695235084507597126441402755436900764998656571679815902386609063094178093455606441257289051618262534289566801699500398932463340746447287930949090819579891454691063601778283736734475397517937440082416557551736475775110225399174908310786543640863190431096463889030391534108091426878352371467501111014602012766193311544091186587762495976905786478746979746244545181118050436601364606729820119835538843858125284073610979382528695178901549226283192612751133089906369445e-94",
    "-9.0128169337477485493305653622278799286020725875460263509135434269486264807270012848850793695966089479739368302702585803133060208828623910085316294770819288378764215363750724689563479143838401471191081326760436639759115134418838737131661295577461302723543737760453713443670298858864239631057845626789899329887634031126325770330784681115435746514595103838115666228965005732374468808366076470592017283060640404195017614263166531491334335750040164371081805927706474910940673114363121954931287660236285933432908079159552179438955965e-95",
    "-5.2881858249460635298741733812692551168070693252622612042487458944422175647930021111938535181870069999260478897804534690069895819778959810235725129860239140317299119510554866753114494783849735875355011269184320738982577029177107817075223706549923162739788264419229626719252409590697046283882992694429943760688260429164253314990576375007285890672107366165294757419642196626634744646872100819627399482881145591851673199655795067873871511254987847982837285356803817335027497037856894784959898859137157660259176387404765527829625575e-95",
    "-2.3787981577278566352270897687237523228432942139396271687703277900354331923085720612852841365252436914511039302053276866071653232992740274485373919969589686035217250730709044827697789883361465550702836260503017283214232397421286217372879653907242806755815413733707263755652588890578853532657227481610517663627341698207478998234700383008484251979772876696383364129634861276185783456259358537447156814519611717721531853363900770545920237243095822698239207139041424299635649529836223781461333927035973393837296355977486619287646967e-95",
    "-5.9192500628949927260493968826576693569348658542529888702832845479325552342670026890481701610725376278050830481890978935050644931124768891119385002407851749377634011608549556717154634738985620658054804690388530328004511378836267431797678113189342905208661892422818631951780064664585593924504526987113135838527254670532649854611496981283430886184824848977103817730106401027854112366336583333649292642569984237451045260825136179937109983252221814298961030133661936539688234834617759644457074893772944305456385561896475495492124357e-96",
    "2.6460008029754212429531404866349938087334987054660230151538081015199632075117711420222165749178352944836738751451020763455752130018272775001062846577131101062347325668790384959668992476871344097045547850296289152434656309304422220907162818924713282850017566075016357201503193630730462236392724996832254561392387841801642093563998060749206354569716717666772771554632001383887220725774042337335053995537880285058195318157867278081424223293819193832428312879325039894125076866946565394785820846686896861214692340612357817374397593e-96",
    "5.2317185583946926254561532202375737466168136415428262652003161507972018873515700066810216442956153639513584115107473876222446640745429639591363012786531629812018573580866754880252623496759553444349990886567370220671506235137700887136109060133554144165539676360038563795563366350883483623738480555883387332820883041451755410738557041661257188359758317145857562333387408225228661132451131609756611529709316206693454031120043029180554739860527696070451027597911560348952011413990622003466085267466148478836392310006030246546871935e-96",
    "4.7835883908086669805735917898931576451616181529049227023212947917192824364098347149261403246478058007966906112141733745314702081876566540510504700323348561256408307750511288578755389530279071894430277996932373167485910254680590620302581782393686302165663763523853596455602744277405786128618381912602608303431186863919577918957341332122663757414238844814345711036950805744319088562538224996833087119189248427864103622158790974893738001237745043626276324332855750890433823268132874828142193164645061755460165763511593287014114698e-96",
    "3.2840627263196320442186502398905189664499120970392207199434102783239141731900837828092570367202667017516539410262723406489220389526045994534413422741982013584779553801431807481201045414840979026629855898883691131303130471338133396622906779586390051289688311180677452080574944000494464448318571521242083276394132872713174524652288971783730286934491700507522706951783757236480410326004510912393151632945077714632182770234613082666029806099121249450742837646362347271844438216932595125708889775354219086457225802156181576510756344e-96",
    "1.7927776766983948274386421201987103746667422969312004847945187703193586747002557049327481061773092375920937303500749562799864398222414591591894004028341556566046730813327082974742539100211385901051342362744053513582396861733225507842129450592789508745308772808959447316932092256532565053982484165006018573715769959978822414859224679951440188212516804212688534745350699697473773951112161426013900057907567465006680975574728108941714833847623287666856378243161363089544345296822643474812252605033740114804109616577367510318958946e-96",
    "7.1804983231072251633821783056600876722390968642625469565487354028653281336011275203647773468373198850288969056463861302871998051447113209806589371221202292699994521412773422041333554240775205961969086896801441381808151792891757136711172748033091998213472328339448291123785146982464917677943967556541270661348034347610150375725258533776599017256483648794134890674424349546510126465270044214225890340696978748140101778362945095526523842521523804088584651925031036029608756958848927524695925293896977687553608853365310818290943872e-97",
    "1.0262954723308579198406689139321430166119933378722658151395524534138773333278739670704364536414541741728959484726852938690069060348362147232892887403662521235217186230832248613417521233106017450347492036202782522028553867964869933099825860870304049704597777797731530536460178572888412502586489758193535494454783023819384156392492636705075667510795204752626251204135896316653648001683167751072329925181420902746984973231535300367398014039234999864706643536958966803247813089422784261024874920218135890880858308604994435933534412e-97",
    "-1.6424157458702397501838239288020147637068643811730597607581981678149683776697839045788436453078299960655426151583045838577554387355541421880070973002423294982656842520162063600064149246221624641350096862336878824356864243464845477564164843461446567779258958402679892940138010590309443527629161490925435346380690958116347403425392950039480998557519412267261976638515516636578271702735457510259969326823056137363637775934168130436745688232200328779726432981980503621529051714732384388478625559339277540626323882892045042087752527e-97",
    "-2.2210197883934782225722940020991886974603538727622019709705875354714428621494401079906200859822943711952141161895984581766051858178708714622556259974683194030656565315117234784222781903290279988477601283838055233807606891875430949216505118102398477766984900622087420749345032241294351280392315933683179449782287156500648785737317501027701790595789026429007822543278409765007928328849976557699066164272697861907200292804786036504984224686926591423335075675190121180144863517000370850867902431466452470950177167308631301591225068e-97",
    "-1.8295145420209582375048493177543402987740497763216252844368913322610371104916120716272147674360768864630929566166487395355675956357779354432854457637653601530813683286054682809880350652913595948208850617780788142765094372565024348561767202722083373381065711910935008771292264395374786989570946851724201018599281380105852317930627042148782723042088176515441626000625173123107388185873385693500284423816654307722605494160152004991318827769852467946247775405883379628348017344838252540134913673228721374570764323113201571789740226e-97",
    "-1.1707847076211996814903070724332778933297800973015563249127837859519033789777113912440731158153169303578188374897967339089725235734571836809580508287732087840735063557615546466286904414955218666959511610069650038752568932511084961324879076519410786008212196022980215016028228258179479200561378208932253394051034074579744631689785417338154355097944521901676460095396536811395705387990972584411230261050091111544968506031987065181701752796603301639838644468930276090978049062828506262273706461410774146078286854535021195187602171e-97",
    "-5.9122479506708699577880426760235134498476042530490235911033638102647322089586627109921526229203080471777536002223140268609383038650601743070929063449312222985252050050722845260153145965337198793983513421395632121064668500447319344130900077652543098820964298451794550907741300072207787622575216210210252365523706509637936258055043421794537017607842932619683207608983663528733214088105539867784124775993294631037332631987202033780603851793503824235247022861762573676309119561155927284588834307303197591540201320295559601313098648e-98",
    "-2.0313495748125614018224877304917301611329145901703990128443849425664578610064234341329718068558768809739602485442858566533551660237582657016295885638506980070255360716124743555629485298139881650082902664275061907136658601088929041844524846881049033799502961623338898501102722003941275174324105289294893537969784905460130803160078969926394916128977382201129748464476627765559444262369448360597217130118298710177724300948035036226026817706531423631404513531763045681334856416675152444702057860604960457002067730566579239468276959e-98",
    "2.9869396447446819612440522959448427054959161499039867349703975351582179485179603685486298635405593466565645992346349461795694269335943890548797524158293984702767113912886063811804681893797087735103741543700871990729543706969859583477459885149650668221980637307962484650049742853760278037568268686596483929181242737915295661589341760778620815744285988376953009787161964118581252165677074866065013484540610798642960165619963448408951008354781112637190084008443849289338790834315402951061763228743871232880174747024744847060539305e-100",
    "8.1114306986098406443111331404992434214091190521344295562951607738319454230683091834562625639035379079310864188828498792845644039491653781718822385299445025565057716359516871066581608659404281853844164187960337989112332806634647435569379627633958398585014364847541688987147374832560064882495447306336175316189845172198660331092903553632122913490133670367296089508661387049764488310106273615036452701517168166080884782413123918180895111343220861995074856244317699153025962058681819190522486993738877731241427821354566061419844450e-99",
    "8.8881571629308430414638930638660969145184021962912515350387368566491957247970675340591934661232546725002310041524945117103941115845483056897511011914463011640094147303262704344808539387170007879480804106379215360372804555506445597988092847122219885485902201688327370383740660709864427068527780842684874183671994375895186355176258487227169615434535482854004254846447833643981826028357882113299897356548351628753273631418165585623095808218539396636587225702232507214399121954527497969542192413207277969033021559064706152270345524e-99",
    "6.7230016810147035657267319147082981954187948348398274326569699485701801016179334951308278432796988260335070610891164676549782810229294296626581254500901782625387742194571158415757962535012279951942463981809539869279602509906027778757174042972104206751403418919409900478767095740950073937804764827000452671685158634280313026602231489533098921007913041823600581422122245916764806374562090375157488360948640095206914769037315825140107336422055085078053650710684330512988028939542818648438249238446416732438760366404049531581949032e-99",
    "4.0104945211084716946794499479320720211528332357486761937038322287261084893142254784080961318355648289435508863407265205190722668391369291761719766107741258821426241047177888874185941754671571200631218953197091348812197430631430776089408898631343539241273158915903773917611305999389053384548998921695466893446718315334312110332422752135878236452020980354342046723398713929292341630192121337100635888348140246243550000745033211194690748220762491595230316830745248631312835043568301222607328663694336121602037598081328659012908010e-99",
    "1.8193596024938185840727776812025524550687557125279376194429088437173314598302999539590426941758960996160676605626879633327350393527172037206533635550121142547384430255695977683374710135000668023315466968515988401148795598507434320688483913708327009070726661544516376427125011995241811350052379698049409141109279987222892256277053579946658399034946760941167507284729305342055755912238040188786728124012695806261504494638351738505555674087457123857212127929912646702694568980573331590754451550798641452826875308611606590819768461e-99",
    "4.1478157636121940626852687953018686996740593090718837926662122307570598230883349286780830700579332560744196028966379877987662500490983343860061230009898507731333629596111299838542564834901488473507830191373335993756188230303177329308036496501519909999860502459849368365575804829582201495335680974744594287463326120290630402359737273909226041884878837943439834255699746923468813146162304364772104618437556959853361361270382662194051682685336750550224723551317799339562582576226829030623517727633825292349229226749136834900748334e-100",
    "-3.4325902610851111715425195020064879180350661880471315485849682773839680948605825945498640870648100776463016796908192354454754227653379879192313479844152976112736454177928051821518077069054640151824644045068502017619242576103996735677226021891951820195598693313452824897689334828290314774440141031402391848490969455385921544347578724726287867401169587026895403584948252591010869851096753368555648287040319323760818060303185072081862049712503339374874472184519151348098824664609219807601552619481015237675150318851020413733852025e-100"
  ],
  "c": [
    "1.0002251936544336436997349923865096321754417207522504371519257186092926446525148770169274952835525357094547803355443142534432034526826469900688478928063073728987126593054004177870741606670588616649938195607713195452613521565636348943438681610155687900374552644189868654417298651724732424811285755368090627720171532950914180223209919634514530473376311347883058247894360556698476615700922504498152416726715234048521730737008273623149197615837340540456822217781564989458486029630504564333384573911510271783044722823884078710327871",
    "0.00044569645816896736460667650245581002148263740205579390638023625004646402068920537336346276818873198093456012897155779278031931429360968444910293462743896199230836122583319479292072084977416524586756202461699730960098462483677894681187041680097639978614754411520082542118764860307223998424592849461912714353062127171670539499493826620821434891054230900631726809514587444605042196905159467009992730809936166855756783165765865219939411767847424724759435484780066581365067630963082209989639422678501623721433111747827761945061286053",
    "0.00043061298503473048290006481326709625985935850265571002959858366501956196106640871312172280916057763910755540704206754032851501476779293429216364886445753256541562496211728310356714287062318455926939837822337387392151978441198448143405228448852490683029637515999764308036940870282399783661149060161875544501778914435986763973007584184309340271574643023360241972555550774298456383621051707574426944793048156688112002073372015541448656645186639944005758070890054536794185847056242388320498222790542565565588498400832822450710505750",
    "0.00040360386241926767084692361134198361038377546075537495474558240302089645674026365510339553880294617117752186691454032895376435784677371764851559992034904202790061920530253375321529376268424841830606807976523370980412393453067064945520072008696599220199541364780738461727941446348630286410429325828302495085515071265128250450941712539889708470471442753795504389170697461172906115929123484123653135248074736556987620116767826577024894361051598384636919397257494829716375340895006851907851184351830816395872011843693834420691264359",
    "0.00036188385827814076309933057356074645049940517716331038665736629094154609814500283482505732321553906647466271970461576486072016840072789770805789264765210700956586746431178149168184802213880335430382762538730496836007008765513347386293552779201833908478448815471253901444010578990149162347514677273482152203487864717836928379889237243320191003270297599339222806414329178410597636080720514356776715550361873567778172488643284687770811572567111180318186836389280210319262475191574031462985812646744844918921398823864149870983739823",
    "0.00029972096260323115503456772751689724579320786549506832663259830492163522398553892411270163992662663973056058046568143404957706552656276099376730903310400715998068105739259419569201456303864735349569909689231713476584533232534644730701139152324428247960835927847526354623093054418737711038268781476471594617233795653329502925981303767566317173829050363203631544096121822751788814026546150111507664730255956171714253412069715413589517909452456082678575940244543424105503873362965752722553102450527806487411159483598294530452300223",
    "0.00020197750441485153079613757824099232305087461282967685066531880064671665875990069008724851707056645743973579384572933194103117326397036604778957440745768468257969663016732941099885656907442739982597397352392616390280745727277587279426677372602127346854080592045578741033400146291354440214624368867998663503263905587809006373863615948724395991677827928761407234066895836044820330340769904931464599878046749725375618096732233601318220574213346603139135110187002201830840899636982718754941170743821227973853647443715297622448827544",
    "-1.8410969509440133238419716244953986617142124367387456555104158886539328441943143524133665315526631080026106871875791853814421346011463946244692927602633721302961422626830031708920924755646503632720029650835813991282696949496257719334941689207666828223215017944265113014727668972706024226569057709508263463998499156818256371126934508396122980223833313388905502391724815213929473254104564495143294210661945200591900282394869745523757847174324342284121155212824370433741336384084978210248638538305438043385556330044204314630319943e-5",
    "-1.5432569787927957517507937377269897009932622462604660935220599563207843443755760132603433503342206378129995782835080300383734863552199436609553800743677182877067547966541046116438544357050959985790575990885535195679680629085824940038873437188113335960913685645096672384282025785364751213027552169010513220250032361304895861453375334569333283892572915236702643764304296251560067349129138959394084189919576971691917107282236426466286924505242042343541908949396096172993188784593517850578824150557079954343353459514595834079315862e-5",
    "-1.4297687675487778287826686261322882915118021432988399586804917684648892134284149042104566474639312263752411409599187413733920467726253428391171268594952338190756052438683558662359120220843646861050449107824669501668369270121732927858468710580482213138095130700047459700485959785170575212913089914307409327898838338910702331719102337056573045177702390736038146965474203017162903286501530081902191314534547862556690088601224589610634658862703757484892811260826152442388960961382358376336374160599770845524900820522541762856637664e-5",
    "-1.3687515988698918020787879017480613049075531206253046403025233575052339424949542549045829789316886790393187977774885137557639307672230274463862718039987863685223061211825277339522811952132026757796072753886747705719521034669778046723434488644607328951821975526945568747104400114180788960736058690003852499303127239976736009439573631368683886781102899155464739068371189181826531688343366771341731680167432991537545437830127019817978549222132069265941881871228540201223984580568758311864667082086462724319212328685454533551269992e-5",
    "-1.2794574120475494721539558786472335900989588906863313238764861541658164283890051276889631409137487127457150078106651895332419860124910320784417471571452063050266247401581632963027720651720320221891908892868597231235425201591942714036984601878895214534859120616776236631096794979135718382020170947961821915918870112422980314565170829928580612681385701452812829960995133447984615279487835611054557814326039035997407713693123818620202763200447054309456112669989187661738944250441756375865045111976890100463389780003204413760648142e-5",
    "-7.9407638611634825854843930695317403629808851007159709437163031877592214191548804404951739447483649668933668396952089145315103060956546075163056880448588077547170684448419526676353610008403823119002246012216100192408503490285598789901912291864835514186145036837549464438429812175153345813687822124861768600921837878359562090826268651324588523431987553675957121403239420607856825494258316362789510682152094466487524660909660816188538936640272935921937928700534876673346498407585612306444636902362454295665684950612782694081666545e-6",
    "-6.5085842357772045851414306681423877959350798613368585359310721376551924007769078175102799134029764181716624632686917920393990188889215539115856191618437550756061966809544135749616539094477806076663676309093986633178066700608312465690542358870343102552675872028460470248366483705883254479904461539364084954348663734092046013336284992996823480584638624749706516712429988611388768765881865791350798508418998443602705810814072517360497665456322775756825000208002818195835127105557565757982537656545985488284221738322994814595889602e-6",
    "-4.3916707336311635755631768165633242389610415728920847983726629938099180430245541697764411167090283911374934027502301734222518777843246361683794742543246863990502390921901488332536481577450836792229161144556749259389050681446570817415344910425067332848266796878842700470654083500847715572611141907821569978137392717101848797132095011146071225076251636006166636564080581408949500554428286079136257108498592896473720779515646250620138637047804101058116673555844500418422280315200398016104060077929158032197746436756098024724080505e-6",
    "5.5725016889369837102305813889199660347809278293568829131996977994712420751040432429182130307855992270437729935407009888055800212275824309956337406796094130067074846886706039502665837605661628963992533367086282047569950083411048067951649989660792155822612589308645359156769333737882100684705586438882231667661431751318346301755967358352809557372824909353000249044466453954257440195690011237947598479636272591970933652490245805384568382254515007647347921063409014118255293831836329722510952168931193152564371658192671382380893114e-8",
    "6.9422089698169046338446223287675973736381602441844800268627936729230062473103061109529963935746479046750307085021685611118350161117634321014722197175472567152170045573008294670738797979060992041645684535193935070386830223951731738451426616170501450860810052279237988600229543172409905600682174627110561657200506241161426550624020722626382408011390102995901482380199321778356106846914523242055813140772122550550053972482253755275329654184454819357118024644103430634373490305798696751353934426902676798227347185044004796616103631e-8",
    "1.3784311494264132410888984651102616381742734653975357038450395597969374351929981794662670370701422687714709339240883563468764177704391932409267868737598188634396944351388101590180302130991938202049281332318383555090693751335687399106867145042798885224367510444436865549415236973241752088947679162883847518288923997816497712360889909388843024768314216635985682749310634889335702855528272673236533932321339301096642359551276604613057370411647267830881901628486212601113066554633291941763840257550705837732727358024878247626761031e-7",
    "7.3770079174669781577833388441247126608040364833840012508373305758746260136795379361058338287152271407365889433674492146655613333401978525061902292345997295347182252660739633126914136142419882768174845832560033044707454455998004633579109230729086812016928343659142573051058289354429328410869964249480072753043967061400114373787150900207098362039674023346727302260759285148857946662319921091485074501967374037096175989441590183955444046672337041051223824841065775678304026175551787380290803261196902003525207019425208488514982403e-8",
    "8.8151386082705836502575734091512822202699843866960730444232485517440736581237649633682242320369184112842815210119906396450830741186522287340834937370835789067984994040364711111892029978470032481037069839382645074607833447135024818302725598997243982202880817418448662016133725513300303682698376971943298731511277063447951047135435705175389702777594655064087807321352284564526877522565998405526988627007856403960882953503344226868084281792205764742363232588592234331844417660100804883309705936356826581864889551655298793624002597e-8",
    "3.2157437836677722260840934342158071500293439269337126095385329786900864600372105251125610245656690609379617915259683511416439375213128890813077060127928407233445644521402628206349295327389952803700621375126396044548404478312825222135897684302579665120572277794641948464132787900282589447582368141248017085937957742368977467643968673351914530872557203275909219502992141375550537891469998465834101972246852519453756041194984626651954871501532110219678542610048275064440424571439879687622611921829079432344108055680609608625662236e-8",
    "5.2160902450639938517832591611581617553573501874041095423938019623256585279090905529717418693424487700384709200679676955563393514343426224327877710620156149138251823801499648109428009807990594365004342796259032037649187063253206293621542154896833908331268368365296882372352412689395745559298662314181503347943214876236740947051531760487886939111354984670182339737581769826040825142374615360203812816065020770474667354113084261225277706347186838248039126572379431776770649299216555720430929342808544047383166939278555085074658501e-8",
    "4.9051692811016123017056456763865292223434210325777827164927354172649308711544417835792271991309724808408419265072923619798428321972511749023976722052597964554319095671984682678038655675235206716808762256940486463769537221051294719135962931704822999795945380417237492753558809943935096848110839938720090187618615559559674768388113154452233620574243132513870531245956086618273508180267115328242862094107125075641607278754497666524386781571254321891641450237434804301355400090475887028300434000902289599266261673625455626691600373e-8",
    "3.8416942635196669360668435485783069173605506568710595688850231981542946814438426142143835101707251436926899994525767964586482156465392413253479975284732997302049039219390357909910070527147108773283625638098918796076945856609049500339045519124268450069265457349195084863316236447304520480816785483440241874319155972703914945157893722131999345086168658266222850062403667827134227869221550929272806637368282971740064903469892900631105928748699081795708886730082176480308308108388946959960435334587583954425622849350912768858374609e-8",
    "2.7044051743554123086219287190068202307804196571327948994455677941489508950243355742909264738040307142029525419164035386391111037664453619289843782352284392406699760660387548690014809528229515699868472215736265562272127199140126890429813509212913232664596957574317826174832890217759420294191521247636471365004419962567174661163829653253509741991905782940016123017029616894981050626320725109152595733797377629058132356767388338536593666089001300770768274011809720407424359403403015725783444438708099284890536945780669259983376447e-8",
    "4.4942679455850226194935702570287828662306244706983957842655841169756195539199338980254983512730837682064576252181425968896795071397027994997374740837431532573064849988286741117548419673485850379481843969199050809835816483080963826595731656180293569945194798281981139249941223362705536753681371346060881195377089696205408378898904250583429472697752766621538493757111810890142242920935748142607669559283363955404321670636043101848685995804250404487420422209944582957159785312828771412259596823807947655038451056465782930190715069e-9",
    "2.1431130704694796253409066733642842307624357720554743821919624004910013826831342701176964381898252433942072504716802475867760153331896165589798262338146716185099108119721164536410761053502466026888955546225545464129975450230252379458233866233600740285451487461272004833820888961741449625296223415778773473678723638062966657702527505149753234726281658578556912001051011178138110790123426253854591223869824931820776978424118690059620286239239069938541817115235811379858067852661258979432256833051830354035990468987768775648132494e-9",
    "1.2772026211483729518367117206853570302791111997337365077169209484978668136208674894480855061579614866132116651718580178337787792511611286557680714526188903071288307095477766530169425375481520381766473178406736707543285536518528439088159863134526379632093527995482805197591338832553952779288141902396996860922239793087992910293328136688742927068345479028335009364495973218768928068886746525013672581715608811673490180347181688866659331534212925075879991808899958717997875882133282597946100233618386402561081320200659947564925812e-9",
    "6.1074404125588170704137878937641312469602235950393644147450316348987415493884884004515142655789983014023714716069634920725724075363749114170830219076238735056600611695477724612678935818176693699048414143928379921307445213151019964499563176384357820891173508254720217773825112890897199928308564357877974747950653710288151089218042151711595736621634432299067674265742950274380418398730606172936756709820002585323284026249575863005845522091257562353174661063287178280317862997756292360196384181175563389590518606926633238581000666e-10",
    "1.9946790129775741667983905443936762106183938885448153434812226980739580278106204750056907195667804682659279209515445225304682483069411728600229521697986200119448421287248427751463019221429936921794998684812458123913286386373667902250970504942102552801233460597324756708353919512462978024338117904257417173604808231466146314982945150687680260255882129166646877955180277014374907128867668752139032147753527686607042698313409528314256371296192371916138344858860043880368317539226032436415555237185265785288549190678540671644989579e-10",
    "4.9247967324150296907797847548775279777958835550271604747872792742757006213731628000544083883526149274814871798074913234521948525548554878254358540453978700374539942036316556512853680266198590823661883233476018897167281186849510612769485077402122281902402303623853568518856648176478690516169322802067765861531848301330324385454359503272285047997641030810185359033111669093133852183887570334047446937795849279618041145159423676193853592303375914109965692846044759850162908134101447295319171696295743138230719539543017963707186136e-11",
    "-2.6232590229036746873465996287465500656419715127804341640040659356913431171163748701165749190028511721729137977582307670466439739887435882338324691967076731636243010645241165579025465933877923103757182063874770126622862485604367896294289262514963836491254896173733791204931681897180200631325478850546039360481589976466660795226923421305603713777643312375133704128415078597555817912904056454320855534287235045451026938715679413917413357985540548846413012359317631150311152989765867596947473331646062273031870117047669449682595950e-11",
    "-2.4251546463975573038366088057780715910000078481797325381717543514558522630398443996201097788318651932365411399225970828767047221681501438300900525004740645836079985159435503135709307654262349416510225609941879108468361467457678339205945839903331693096779536953170677339983331298204470031605770433405584752425535022275400884213246607014301744117108393694459501412730977164698200611821935579489045453871398444933130989896893665078163675327979477703789177312765001675696304125513169467953391064463986156812993061085298286018797051e-11",
    "-2.0476906575156295228057677263589063509931879327536493499932504545052179782942940990337820063444224631646146819405230848461895723667911451835518623555778775588911401223793998139404097053785472939119135584074971910602874830167063834123690315500768611155623283386047700148227277390435625685199845031228697011690941388465851189624815021900641910200381348228418879054735596478169516529851962941845704688032564809867392894893259149881857202181740221429779624431585807370047616052100080528291363116122706951605492653097920756072728919e-11",
    "-1.5142653729698558859820078863900031844891014528484948311777110375997375026268766957044006203786839001147165913975081635403073908539985572746045408852131784632646591391846748803169766977159211561016798738543694386084246855193560768305789996804158063747344325574379306277376436833417320829683600369065483989704103701748576703107666039530505890927566773336599295745206468490477232271676382111756854384227328567429540967021531084383860844170328566128406885329697148641971908317335778029066182384980186751416834559797974955975868541e-11",
    "-1.1852915695495762873016875394389930021060938414511125889571472483520561894560115030832134775444590967177637505461092330343938704314916643982642290301695037266891601361033897842116229321963383681770990450786199091339280048661027367628724741163151154280546967880878634446055031683073217489756797608146464159631097958852773361526496984460162625616154257413235916213539105136967013747562966915725893767316980812346802162644675124595168179641781910819377912372847185311751041290904188790739842015815873598397881409121869505958220380e-11",
    "-7.3504861114898096199868762262223641134246607883833368076785083082428266141506661537030766685120347148421412151034624770852186135637297454136034512008726474441780242939557444717092324277726745339849191344057328628243500704770764460067320428631767415057466210202938416256287837870516644004498456567588140062197737403641837616345734049269048126887078962463000557577205899977258951544823071442135766204055281222709484211080611913691603491421966901740072242336366965137981315280952121711792694052647915930490564135970701705582928753e-12",
    "-4.1450616170607527222624866624978324834127479521208599014281453622764095485112675626681487268849016011078844501190452289683736226437147170267454978549846066405442329702435200891643428611017264722881048732702186922478536893521419732853845952067000144241660952952487554574783099498890338406367051628101177432039508092949267711053908162198771756147465441393843875588427218822706600066695329443494197285963114904538830571436203326901169668429058207580759703259880025016428447512003852854339598130744287106254116688132030893661902983e-12",
    "-1.7745429459014087333253978657514849695721679156264887363329416858662818747390942867006200586568470918620586902030650863592388743532124803731521327151360258879535602818830612812678448648337039150315050455755025374979451219690566886088665204609082060614968432286130919414159718051932833363280959606775011344718953082554464736135367002439809363399379984702502879710301226285395761222050322493060344374552697956170995035310213754844623368609727457794789842438460713397874141733215631860785661666578835321014731205140014389967530134e-12",
    "-4.1485315705004396473329239463647533859114931946874045340293937000110270762253242857962495864368840776343079991425992506022378902764662999930428176410474697879819647100908372727930868497876703410038866006809471800577017514004380103207081428973287151377993051161830261724903907613542261269993229028955314192096410051200663618166979571183747526950964807263602885808893555223120604230788968443877151152822357100616824787560442132444893916880905257243821192447945228605770762218206990295992290029987618648635803202864613464800060261e-13",
    "-1.5222756190703460288312656143049032272873488357137315629046084805944156979652731684874478980508432801593478168241043463883828186813496982160688866784051396274811773485042638104836485632693032694081363356757006112471877939818796649649340032509487327819658428358085592427323566505906301628387719997359426273151412369111102823229785479971666909265156542051210137679537998821783132024962082938751274772679404636585205668807493287762672519268441526093035199458172493743247723827717277759865440943575212946956812376108479477160004961e-13",
    "-4.1797927020209836475985019355778914445928595113276089464121002727281549969308080938159470689452657402713199729074667532457179720000322041941331813798306375053739127846661269193385721938865658506978929016307723965809370168197538736962748442577332432491235372212163931363055521795246423508624997163991807426621936328315085380060122212958629064936213693684092997756513303178365160653921317538080033559541384016222465830053400846063809640489153207546012785426414789421051929394696565336385327008326077871576303643111907832103963324e-14",
    "4.2084326907608037933600114102470967763906078549327632754072909043303629446729310080254038484465752438201337669387927240638716877283793275340083345984059420281685342002445430743609804073425648833223710606382973298190316780774790266749971147978100124987500986705036467683043982635889040385064231490387381164961933588060508879548697041442273432277934348062687567894973027999794742793015846549558201695622816507594157672210213904623633241570093886149750328700244522072236507110860506719337426317666801300886619353486969985208625790e-15",
    "2.5166076676471171909591016751332259047589546268351105621557411961134045201866511109787796976207851947574491116567949780898176424379394067182408736025379253757152370899013661131152773671294638600447652472731242622065376956284282935820384531709443081758367802409231737942866001121939289058336878870838947713893313131022361851342487825519512939657201636831943634238130752198402270573123237164047624517320771572310915536456193796708994746584349860612831784998919642418713113785718992991585894402364091413234693322431837694178817372e-14",
    "2.5340127358951477117432180788982408206024538470588149801964333277364787490293998722519180557377873432749638211114231132804397823843662197424104586888867798779042243849735896243356147312349696757654938820321221893060739107710534594698227301090760015934880388308196963378844746908340517034350698722896140665939539333816712667762831982561072798133516477063962756768135562788614317812130008021808833324177633939136086046647447141926927846942887095361402585052828819183819115677647401894995957195337798712110184106194463522743976358e-14",
    "2.5146964116528779497989714301559666251704082919301698474716018096556385731263158926743193989458388590540791882027963661136929179438314331010915274688554309933927685834504477946809160324885255552627100000573853931517356362276021074637719500374189180834498710103439746335746632789676172450884133606533012774761239108605167764805897207488598475068731569185402298071103785707387443089051366399777273307453779507460493193732475745853293971888950814181003622077683258814577892478793075822777846676347085207629182157707144159626408396e-14",
    "1.8003866232569118911229571000525330283380370753072411613602031993296959091424713354340644158947647927063877387658314957769742750970475012620957469419270917265601990287743194592570657099138967570442591405091795468206924069079994321155649277589018272720259801049972558896740003452602778026944496063519062918376714367765459033048340367708703050224578359213571447921609692131658846046300370814497181311509256507782358260390621212087630111336843838212179846980503701896916767271490506887219941428594388732023208747300002233524778410e-14",
    "1.1028416655071697249379133709685247384920401703431653604960054804655594360188431556279549003327007360307247215422060077054721630417648706087713344898275323623792808087234339592157841906264616372029147864765345214819852053049370136438236662975300801720868330213572005594602546128905762835881319136914877861839189116050236415269925475013890358245969013796966889333099104859042691770061011461907332980221562330828211782935474526764914649012567601826113608278671675450489119099967355338019621625985371389538225768190285567410387715e-14",
    "5.8277388148620747020645758386229901753253284477200786399021776730982079786567704090094508714660567249139103671577212173542126560525848137110077471177169865599778306018631304899947322741152140527922302247003278198077558418688341249445159447857149623393705526568607657482113687846663582784950852965594193207913043280944047939090836764823066374451502206971350321001518001439882773515996369556847880909549061016142937961431248168625165973303942243164879826150271182963954911615596698747254427992916418911929502763808362929326199889e-15",
    "2.4940575535968378048860235846960289554406041558775669483984593220880855440681091776369932452252737239158983258031727788062501051543462258375338383934022112875100477336138468995772194528744709331121565345746525235277659293933893645937371287669602220044681286353366218491188197983405849372762705401008736743601701857256222917911737463464433143777425195450171458282542518474174501728255489269174402084803227249160552560267091228711504994785753326442788981015289450329789254330586477760668706191244843434805236019517033976560954432e-15",
    "1.2725550203905812228000693595150389543457216690600494022048690716493611602006062283082337316793520804106683289701676295205342110418686900139669991336516692074883989192852588632704297322295664544051864653409264026970186698297982186712199475475171605406392645117330578891826494843200010049124989997488453303251897033252049393997217682398166805922202634018427930397770049307863302856469738916612452287342789645858488458621094896526715934916046845588775962941061587504270386362777151077346777027625700422455787715909950915382609947e-15",
    "6.2868929831348231139504551163606952270655688629363632920759628094172456691332415510010967001026517794575252390875690001435212780419093914825398052106513172833278512825125478004702558134039255663835885590336370871748966042590390989921284075862984107091700506712364246379354430055118693384541279806661968823389110487759951609326427206711045014040168423341597773703612505667991958784667892702419779180924470354476762965413744455877254874878186465801447878088451885424127349165897555633698464991458689641619362222363618531915878341e-16",
    "2.5419081435291881346726928614007500565831655189477967744183394402988783313980541770229997478172858004071509830837859209637543006895618819984136687977052884131329849475581382557688250134803753878911233121464909278046991801297647697015830418458231071090475072663308841023138447255495699228024546826490798205287686624529866965709755247009559201527122929081883994696812401970417046071633087124992283931053649330971741159436089190424644471064315047297400531121589694554189739438020867109686423763440728682657203779497333713763227584e-16",
    "7.7684060168928894689180101767279486119357984043179307973366635269434057546435971029421115186401460107452719245291440089330418717596334701948481069908784154729815653390431887207122201551648384361907037411957828640142850327291812114325909393702231528674230982230349679538172814247509883675522215688208607296810757336651307227401258200872079684657239953387914142673387650628535860630524702629158827970925843851701445179023770334523056999947585006984449831911558879041852180939475778545760774293103344988309582003269832028646852951e-17",
    "1.3741931485242429580009760000479241488243865556658594767767213960603053501976227066964786387250739924601116698350686741325611966116733199213324992894714363561002375374082498882322588180445138627810048728734818899144530381850447528464545676753765989795469571602596517927417167818678986907420460745395621928011350462839206321114053702596967347693868921230208145681917484640844152625189624719571544301902404880588387411687245966626337911604849215134933967025391947634613602436479918010659396113850612675331909608378328452749927061e-17",
    "-8.0884735499066171512590493127228073313681586761587288329562733432926075715983585345844937244253454078601789903413661915902915151587480713046697577987202368010283668325738336030493268786157282626308928145768141384291551162632180149621140296783379509457986154524167008829076680358611588906097182284033755332417728300104103389577894906469703131040222236307578165367445428397020347048495967655084448333868840450328215968661997225632643862976167717572246931231480638681105842356897706729239948367594474953256630514919113109157910788e-18",
    "-1.1168547289079881229387118433780456313953840982014570260474543871743978220528877276509981163031652954075478848349235817028669951924712626533219027443330283166613410266608055052488740864083909900497277539719737398360143911882032181936086767039601936651047527881150187407016451331112266622379392170985357066947491727636785323084037442809628877165960252287627454654857939378118935228264836366167946574146373514904034809281111213019861128944629296379415910098188392529120979324270969549515076837325932695147053201459056020962604927e-17",
    "-1.0083085493720984723086516818999849641498079334892324944479675720220923160355138750209191800617717646127584709600358147085937502779911294773227439311215952681853995780249025156891461763155356141923638564043931914246743514752891310919513778576615415477739988131165092832979179376365279609480596179061877304515478533282215686507931967549190584567805698074050174206459897769706444224911486734675979364679690954812444558744213021213381666421948721868382962884120798928196135485538954690514469475783311982983709465468005990362123100e-17",
    "-7.6366608666222522956450114765302723027329882323608000560376079704763858751608195430532178259744444543015592298841230282196161951482147552212738935312678864941625206331904105549758835801913085620340095204567378997257972299102355877061760159543808566399109245262643894393296066286061953262245791169150585716899012798842336629399433151247352239877813667406328899502370721606789233128111382726509254240762869112354491866625529680337726820610217117173258941153450652417702228869573649704988516105867661012758164269293031459686990060e-18",
    "-5.2336240491753339658919819667205750660961994805752156568960500137983488170195334721749990379556977917924303132206291767167788576146131055011824853682984156529982599522700695208145686268314195357943769558309048165243420697361086186999445174912732966382965006087206682399622248384892321958722417467790996811167103989330938702689512182484615885522102120720708878786266743938700187875813486682223813114574564373346539402289708737959965361636777923011709597466699106034376083620968886517235162326695657478361753579484242810594406469e-18",
    "-3.0411366530103330356419659724137192027802441710721522482004746079227591228910160415825391420774538767797616899806780016980838293688968239375268280402594221872986244916821104343569719117087311926248750411361552056816464052849277985314195474414261498655167886954280388773503704384582883441307815161440014496123764210179403844133887545240511317550142388302713250110311143447947879448297584797906134778232823096620865252083773220221611325044045679842364875709808843366953211517597224282762945318240110778173504305387054223038487170e-18",
    "-1.5749738422677009919110620148952594987462532161200890682579186268129230470867257688618565272026258437415986712238976229571990515335134479999825904930499845991195218185066339539459568196063583653069253302805213742867107634660452180626405154028633251156841847808818422760773037776461371135786136144730825769226006154474941703771996688762354057022781975673284653504527938886244537954275248580534858307160663445973976096954229559782334396307839686598924487513909083818949164036147812673784461153536799481285336798400807747650643120e-18",
    "-7.1255927915332530750601698280732518440237112351738679172094263122516262024685897545557659259945383639492605087229154470930242807337141212292919556320932738525244536886146401108157781842724513559051365757568970543998590503327245861476840645707832983222426709969994843575790387880853225656085406195237066402732494310940943605166491004060175043737850889318104334212262161013877590997491396755690118362576312481983817684389980649434634647549687526122034421958634514997004997101036476212566078742062966898835660200867322056348426088e-19",
    "-2.9214188078519660985139111088850024263047960179898729467006171655990294014465714411537172251550666564049706988818815084721626346511705318730849909258034796273437068559786603260586625862205265970505233510874963023037641352182145178807820166586595302886945808330001669393681544949729892951075736242680533890305110235827153976725019041058705724094116979100375092051573471786951918797249712749989204506900959882496850968287258421490457557266666156858023272842184884795867488544762012545257406634535703868745701143412990474018768985e-19",
    "-1.2285249160012771236885022238201495248082213759361666870481430432316746596883093683237506771521059679271695614647868936601762400743408449105457359606925668083819367595749614523283986880720310156427878359930987341174582670958353407572961715011271498934636437385185207905488096498488011877156015594126143047582588672537245847061676785113526188869842673689781070134408737810489268244745659844434980813218156565014019604308457838154867746227551695443121091728829194227715125037647440144348210166580791706108859155206041252755746339e-19",
    "-4.2970450859525513041409533968633055996955850739362080537203501652368316335428379816914396894751773172590598984357958854942647916432763436725030716054176458761758116668322802949153744233487066579446714908940405469672178402071013399073068604862630249922587216411938768217988340819978602499082862448424259539334414352914890786694911321418934419220989606594947148838621069373098139444232894478718820280898190584558647080698472129139798775486330406075610519946183810991299821411374479927588900528774947679193312543338680927246516190e-20",
    "-6.5554136018400225250589053423978294396294839998453832272941663620472700365255930056764705631904330785528978243688184053906048644191568995750678615331651314743427947447560738652541645608451613457356947332488444837052143234069639565172977312723205097461780290627373659999546695831517719610617148403338266316786017856938780425336129913116938833849457271680326249126225043288599045252215926972598577135318016773627878650819626932821606737756850480799861113647809922493973247273842406657314463043664637976501481118131112503416250333e-21",
    "6.8731080423239290995118375253211666693224795354183382338732207531225945866555664134555474277969282715990866129735645252007111773506103786000449578171454749415675468701446843695723873153794435853045708940422587556863506835420822655076502104901741962374406128575136443737010272846496736743853662634618850683749460081086082687473655889119645224870926602862542011090258223704211845120074488262262468740269142716264406915571582477164315252293435003514938276163753983124540340238435576317860858245966776758358852708535814700080215918e-21",
    "9.3570027989271422873518157149229260299871269229604911150149151369286617389950188563703048995978724585061731287553313679458859388997990513416707707917773785061988521901786037090641029598632227862285076891065813324868902902439267786038378291167256233917997563713684768828096452030641422712709393824357655988737079532895241443477922483426880408561692684266535693096456398021831515671785322750884621570181495311385570255792661561630631966758154530674825080739363296623406065108966424274210194351796890918904743575855576302345986526e-21",
    "8.0985162639217296978620290694635281752140984781473798778701231069730266505271112969418188403684771749027870517508093312384266809653667655393965901574976910632664743670269740682256461690040920679740063237933268386138212918879237359099730672548273818079572083104997528979461180000169278441495150867728490820553967482899902238223416896030398132478247698986903987182929333637720532280967745436550096020307867391053794205301055142140020085705095760049351608861660691335331935050688740032464294601276083578171729991135212004117172614e-21",
    "5.5403915251521770452977043176022860205566993452373414300459679637295844348071923232114058958066469430314197515869585576740078884005520341076185853169243592976566657615892348875153203391487200013510414123692889416931459642315118130564177801193564010395922768894451612901210911585983435737195990523338311215537092667970792983991422907252022074399546600303968729329353773717043462753692061470890500753554451048480984775914885444551170245831012638657933341969228373607545818125255492182613388252827238800558833776979195570948443479e-21",
    "3.3752675620669402321211454311459252414511721096418544304995564614244072026162137736810818940874060392259750166774555558547227376350023259368911584549942691515232491826158662685136293979551209969588094181931234296283513318279126754518248430304476555053831947497262524850928292311921953747499362098038521630390845430582694271172604843184080342539500313281311688168303481567133670337765707159764784639641062836286070594310527965356158926291632674326517571914770812725729101532358122831216480192974427409615345654389386252252316304e-21",
    "1.8944790583724349307680776716687500914162627162387939267428952215383486508252103180600581563771018144969114498268569102614578025361252028929072550306996574619143134693244968454220462234487477258533758296104810274619352120434030964093221955679900275750022629845376941088187391588864963977472006821611306135473346128936742246847503011626786623065890914771432853317888110709157427713907922265905372289387994628488699472497465327583184409307540438549332584316522049300015511859234342307343820817149502714231698024661512178126778739e-21",
    "9.9852131360860216996503778254071843640930499980811409802149114100379986142582689551024508522817177680060936274425027782121145515217034717232313104287650351409401438420445032721235262903097570583145241441744800502292652749012930400586895885500278766737272745161349107161280246481532406834518929461798120554480625289953080163197826156939684693524000198995899156144975698015738723513180705056464727283815994378378051323696015147388444283408730444025976175019067103313737935363480718429221884261515084539165870392368314714680752757e-22",
    "5.0749002538467367759831557279514790062529038002165613312030408804899259128559557710210533349755431510863417767378519135814149756854321382089712401772682660092201531803032314483740150867923293283335199278400070507507458066298573597367026961376335735335142686532723042799417611249139361721121765330524445321283786475516864017382662881816961687892589203357451281408214394862988934073515463535990340396935095540107125074913977109232138080133102763729982720899880599349908894820009336422363673849997998409488973916474759239926308563e-22",
    "2.3724461262451396116747062035204278201012512585982883817863676354750575483249440915095338001915782365315847050684852677877761789396191758699505705621026765621206452503934452144495343897520000612130010027631830930190569640297711278401422024598905310527564081592054711084673055317338946418766140927133591923584320063954859429234114153146809150688831324028099086294330538809362613188251629056522784605023668054893560396890551480973032341117640152645155296830187367801564873464058829583718795323682764316350088178606986330456708864e-22",
    "9.6784658716353794446577489676847932189385921754182564045451835767266622503299458442618882585543845267802935574497573262286824262909385674234908518311841241469752981726833377009883307601284409244355825088953980357140682788749823544202938390666148727196187359594596319017731446954578270743663428964615491823966248722736929532853401308113094372000992434222141571069809638520033534955192050666421793864856377575810847328852326213566846632860286124623736969186138344627481085667107832608037954718404800874607366668079935508172780425e-23",
    "3.3121580465779653625566933586520125150857620499871391374989483632762049502340001669674048539093132946462339328664785990015270929937961120092718558966914292466583733725579336931531823950472613295813092109799288286207776747904842822440293617246781121056523920396941404993844218871212021521909843337730633656168153096636483203719920991654361435444787540012766164552032210384016392870438666307449603676916800369519859076201792466830890367609882227584635206775728740975603856346806082496847915830730964018520376406963820127751370588e-23",
    "7.6178849429518554981066119443220365244404731654988137489036394027708912735002546639981243999887576925165685804958136873954945091710601470864267658690375131158516237232376397060150221518139807680031345348339041725520231127872923260012537438299530928513058628355626514334032856485258934840752516279187604847188591305801120000542568328310083926410625067125681688031838002146968035541567992362365613331826498568137673627404613921236202842882152176569330185259299536288599242494008381289739920200402200949840262940697857532345965371e-24",
    "-1.6173633073981828055275637913854568489522536671299582655959644590030457876847480086085998786217016433888017633297918410885766829372871422295585794154511124213456424680414796002136810549688560437893902433229641731884403880400304402025337078251838835788301833373686161269363265290803127139847240859660782335835878767119282683072272049876817546808752891099430348127354716996764104351495463167630415024443813584914897151396300575237326952059627556703855224334526096265871012309015328380792020635029343798022054008448370710265385309e-24",
    "-3.9830216646423112351406266127559219257576639195578360159707553963725923511688334640797627040742350530835135003957516212666051634004642742416591394225937255290787063930972987027865510581675861372217558895591466379937275372316662731362161283531248697890920904775086774797758211863124868075348441870310016393246911017313377963867381800944547867753948168000580129335086352012219423927721372689061990155948623999382654753062678514940700644835607517172166950140464266357037060936318041941335745333947741638301268609415373727777121222e-24",
    "-3.8181571824259342120746679951325610322160313822943699303708425610133372633003956706752815779866730306639751159168984925237806681886729871968137196302754373450791411437822956662218666213514864911432055055322301907198061901930301494085862758189697947767258502242037035719145000383713507441987641982828951885443456684615545407699350528660228646679400142999932491218686947933000136272378593444918608361456663295739275149232855688986837172101371935839272405715539398109007532295110653185556169333684435219342784892903998339711350929e-24",
    "-2.8600571788964610947522635521489259207287463300256938417419394442142616621796708292529782345855123428998695951642168077128900912795522909410711125511520466214917000630914700877287656596550305949956954898566996380206201507987549620430230472111485070613490411324149379622795210198567653532176526801463711139971006657487628217525749976681793705376054487776517883129087575222019718907122813704686157281152770588674454104536012800733708302307980620453945744186311336150544042380115417722060700904094756019149926130312269968679621036e-24",
    "-1.8604824465613895701628577842526436828820949860061646661267777311503727045983775463200766088189142462960328818663634434958104907202065726367368751239980796596819160830595889561190868148326728956390093313478793261155467654322359552776799857636902998018163765830890088990047482522646185658743685477758781503603507753687121510320450262861178185972695740945170446551046950870215848044698734673139579618404536636032756657221520403362942901512518789673590132308011294732656332219540807561337083274303186389824998268534361235470578361e-24",
    "-1.0740134200232068340814645448451440454692394572252201074027686951444234460303408968733121365912914246095350286672294935700887280151851524844261879035237742343107285845612782219142927302020570016998078584145073886434498841912589106874095568778609249821219974570939396141895692521989219268384196868979716619514201456882028959135321856245220492609949540490184407790450409110837748406629511270461214099165618805334305926591064645138462108898321708874129514864930411005644768134064658823744753913899339227828474216160831779274596722e-24",
    "-5.6983696845867283300685625671112655401630328842846618391077763111736858427242083566676836981623701689653299379046924083478600851898967805310091054975381160849002516863895589140337074312683430409025058846182937465495105989910072259418490418175564607759612502718848468901264710276863787803524294087334978486048705150123566062589895964660658560673820593902382242676031200089634283406266168807614490557065975721419186431388827248131151585379772620728778430028847546193213718203694016702432380219012739438542246876432083861218980951e-25",
    "-2.8134687488004091068501062132980437576292073083892530118573105688903062556075979203222185611960442508290170066109459354546555184941929121638852697249704876705099341886949319861990781849401217172546890962416183533001846936883158531832463884664090768157587065553587622301418467985326375214899494577866535789561276581655243439094947397242240694628723851159358439502087069080521255854702094359139160125917558745234542302035378208907438032004449948109532970348759961216517939928972508341930469485795733839871163023090116428272581067e-25",
    "-1.3070774111528298276077265725406753909243593143852104495776713051352838683754570075511905502435669995600378127052089378321532091872753966648575783780620246944799991887877374941452757982978870670857601524721646437561598907859286999149324825743575278586414817246464613272864415103804995593050629884964647320850536213907316138502438823185837232511124492948881983658802994142259219397275331693956299958002021893838802322136229476196961590596542956884287096248296298465078176330466622218747965207303589779511379553122181380466763408e-25",
    "-5.6258978718046908389678773063995501899051526468625818707194011162045813032592439435082037126638557621410914908621177755486528895832677976827852912826350368392659539403639950583353573063650791007298461682203130651767490465386630524459324599739610224040526144629348660317104549177278159551697426963269264768016589418620407407892275406634796872904379882454622159409941893222429117178627375862179879629225101502142139893135840541930471803693415936725176738048140821486846126887439956084981341603887121952558925137919097683333775138e-26",
    "-2.0265300060139411901384997229563986095807118657691798578003307779499181229797800055660323930748530391180507504714370246299488483331543756460112484890014986738123869676443773309506736092637922964409672113285366665508330435189801857858821844900651012457085023085345478688298322598688408210300634625313234481795253328321066312255330665100963662675175226241523364411599335830072108282041090191342661563514261456044592278899385824663936664773661652424818026465375747079440203713840571221820636851946622197642508419991886451754971937e-26",
    "-4.3741671274116614535495335259299300629831826981693983219674756180127889114145572526891680731000150619955008831414898414571279068190431785541585169566964475483477748354671494474243443149901148007758374096418986092788316231306891392593966264294946678088080402286180416216537417472226863140780434259774290654324830188785290074492871687161251272188510384374683772786827049752669110978778982553418217139741445488243999496308260525339095654530876988134608002940621238840104640861244249809310500313808466225169218459157020514106768844e-27",
    "1.4064168691622392270218306282412039222610437208502179537228928787458803865651793282458616778260979666059316703763800866993009417243753140750116362010796938316980186538592032639443448214012247271592102004765406123364413396860297544353138863912800068450617246922304430081713214009671869764462037145632321111799016415387654931567432446215926851679973162832845504245461699873573617368624800880467185646728939397594485224554590854099817104698367745752649076814101437864251663592020176954207339873702203276030329288269079752240154160e-27",
    "2.7377503562251628026308839117577024637754485689727669948195915473358169331917816191401373403798039296597688331910839752282582810099867801369000525187607032109382955311703404205924523475040756829991393347553081638659535928285281300816733857547889742282373736556337980868184298377819837982043427546584765202651900539720659291694136783275575679004897471105001983336084246950469515768911587308072878372060428224625360172620984082653574661396279722382593596693347204608369735892163648384456544723515360781097108718969307686093437301e-27",
    "2.4512280256090674812821503520829172597178797778351326065077298958175104267120736869878068170772134114952893308460183763136439894196176231119051168706278034877441550816722812516615590046353891774028071669992835368805099435592191036232225317523830114809579797481374942186116854795827766669248676994678164104450961006721463933356024180803992514128618302712354713197159999493400926206668476637643799432153285312977162832617567219646717687249871260313848752001619625550394258244631169909591230805015396800254629091250292709973562951e-27",
    "1.7473607763025947532558284511950081203904992523029600490888564845821482942552035699321535289327783647894452199260133777201960339766232584394423274851906733428170905451463024333828294459874218197914737530001510479097533629622896389994752574647512413983754950520559190119921205444252582082355014769375407420109707430265445282837054216431141829487071342176791803137450677380252147711064802745686287549841059006218927096454498938681510817295723808711578626979622891005690970563339970425019341501576978399749722349875465905282165238e-27",
    "1.1102807748906549943628942217661158156217128424843388393899222904113905968239816702021401885540185717403613832216837843762700640397408305899714199164481295114195958312774405459026188976397332279123486346583722142221767122244383361417643422175661272754282119838419173347906357686936903177304472780712165397145015243069108578069694442198864298674052773543801383382299277344323287108730355109146979495579809483592947466790585224682372151739860186645587397767479334482132167196696318986869676045407753227803110500217008703739629750e-27",
    "6.5083132272694255138099712763887837896861057782197574365730713220283791919972128351726422762394128399815331908249518829573518504038021157742486913397419504175014068403069398208223821238798589151683855174938851069162408191732972681613825331056420210456162132645102737430020912417604212514075091251036892419050188369603493906626913459363423511487920154682314152783436027466160830640147105107027822813133446860010620433585910523076479886771673874117140957462829677057560603032311808177745660012914333578874299722920448094895717283e-28",
    "3.5584392665937501181758086445853028376805022497580711910928838669355644390187956210577928248340285267140621379513419462250214004295848451974194416352376093036705043531397364052106604197723862998334244703050169751560499751171717750713543596747701269560195596759700088376462264966373624659074207510588667298834164633911360395664701537076640920866547904951407277662021966988528320399216290917703980303195877813427154259939729744076154192415228873628291005842876519972390079879511935490383101984969503791368758591295253006727430368e-28",
    "1.8154100193691620333465953968539019904104575485652447810908680521574275558807965148037857015130212143084327706234734953653815130017329523298245933683443339886245180267171531957995906463170825424912008721790768428895509611635145017914995394235651573864698386622656810949342742331376941829163558834348423022562570965441242344691664353152619352785945185739527597815326616061553923967945809804637186489805419285345751271643206574009235262437890733522170518219119248671973256513612301983766409604080486935519501150586271784668619210e-28",
    "8.5536580152811211535191847110999892441208660520560657586295055212792449251086360464256100372781531619820104672219440652141935176646763272835833935871973292901456650189788357490316489774577897210056684335630664616287844011097939780606941384084242821956068976218266961298757888588912854101104960868322686752174382513601032756472526558890664209828633835920847187092650051574308279043720591168082995519526694312192623990071459185175845097231938259054830227407088396836419066514184619073778247086985306079756565125498910271730021266e-29",
    "3.6467863916873048180941733638362917213927767571668110318734481652894616767016491374324877146105899203439699297314005883534544266393599971357655797698226612667169966911500546470328692742420463361880964545680001205392447014480371068497107585978318652740622167101280109294849952891181295410818124089738188105916378554389856582663761904428916770467616180284040948991534742292407435439063374415680352579440044432631339967362770857734992680449512634030119784391971816176746304388090234101672174088488941447484236720791819992657832615e-29",
    "1.3469791158358698870857022105295419335395323075916668065482112827415148941471930061378244680841359086905362849435778003120507895735141905116178956006826838178758270570801632225262754648764635136825727563362986519659680093921399831438437535031132908479544928798008353914728293613164200203245809479641358300689757285740137684915223264643008753099456050819344051595367580173789860901889842510594695940934455129059385162719656334855665919626057886629933003276955962626299553495861965645506629407540344451491607694837264791672539251e-29",
    "3.5659318849518135204386999510728905854884797802974650896527791021604678441639709652175035935505174046395909527522879263431871977428153900213447607829659244548705610080554524993647585734194058475844765240116954760626196284638175451867659227737117690453472520517962238809487471179361699766447362926091736863051312140374595027557768005830788994515212397214712932510140602486078434450112897793839646843001179170576044784890655990091149705227683893036042302734639209560026436498314406081689799943441921166715442520970002343694575479e-30",
    "-2.1983728883773141706047036757248362266170102098474950561595351035131345125396307858237186349358931700633188437289862087511030271565005750444595742910793645800385218569228354390103148982086298507708400686022174357152468163723485920675962342101825817829430592550673165744706377178739439529836982672911400651322454784020206055262477490817375651080590765581126587820214260031315435544381217022815955711917829985866282615317950441111198442857526019425773966897867362637915998393004404422892182372418940719601936799103322483805863419e-31",
    "-1.2940332236974145211601790979291631058977119567437886272370273878262343530329650697841675874273421158477725605899729847203581421565067128103405307751221283120805831287977587590263703159248042249318152423268849562900070785753704610481388223863459324718921555500076800659167682993283785209772893937429326187960458663471356778322671789938100274966625493495592531246053575782928772743303586986070495055083941173753917663182416756583903978628535840850689636853993696963675442427347664514838391457302108846520209110992096262808569597e-30",
    "-1.2954269712289135215467490803784987561591847539885698146790953589722726709314230552305991140006880520395349488318913951166959501343177055410778492171694630206424892269535143597260722537324438345960346222749597414337944620510553160237283449836371513888401609264287279888007778030185042951310748462562641469243913887551090206618308040980609119734801362846615216355900970491113903729022022946195282863909815179365322726382333408162713985344611843587457648040687913911197322705235958323393493021072589038371504166953554323005859816e-30",
    "-9.7167505794281142601641817131502412143432254956808533379005686749475595533143838425247678729181408694542190835736415832876841798956804547667125889551569161041786021252353260549944892726306007621191956063469795452981413108490969773474521143881922223749569602390517960484146127814661043417929867582494238613983112491142151889618675860235746524710864499316416613830834424530759241135108654735560186537748627276472384468005648068697889399717866171217579197356616985267673983904490852276627604972718313528734071816701639011902781130e-31",
    "-6.3091601301472416313678613823464852387240101963210948265319202944311479054849690002949149441747551005201767563977935238824289921414033874922548070731556985220139743454725519511069586445751858617296722884126600092140962273102410636000947756924158199040049113943648452963955647700322872111798101927789342700766654994282945312241354381033565201513630054236717037137429033338773425965099329753824389112360318551268927527173940669391709500895895027047083853312832261601868926026895482889455969824329891398132683033347539953777052032e-31",
    "-3.7147434377144159039151142588341327080408866975942046428891191166593655590088890930687975545039934803676365658047227932769145707221445742062622529645466140354967716035174431974448987379409558121957814347266558850584033190156527890853359618252394434438125623582375858167027107523393377781540270159692496543374404589849726164758719516798212728288652638144791170885428774429582030884687202830659958413818853615274658770450229891990053214140904637178220637468775078130875895345897309742038177014494412500568532820856146708468497492e-31",
    "-2.0343448791009854975788369861196646805919432941245197300403429230932339327543075715612698252982419115815650775655046043658552090500217072296977326196390702747146929388353614334917131802677238974151033473351510075014248188156918024843426560865885905836726444586940221422768839859954098093185174150596556089687370941451682469061686330237611477421882302724993268926830885377157617611790736535140296155759456501041552168840425912620730232891589250130482383958537539495850557505774031829679178827280497514271192296062866166245055006e-31",
    "-1.0441061690390898965234621183442475743202499519604008957085144549370121125225338553232443152926285161438174411895743514795537132861656251426469227861483394209665346660390209183473843944229928613003602856382322306025948483635074233726303046399420194482324603012964458249713720879351964347844529003029446322977389226329033240433725597406900998834286635657287191349799100694523405471944912550657923629852081206208397057376969586072357371409853829819568840850640899003634960228597435598166383845223473671141928455050284450905787108e-31",
    "-4.9972320417998528159954322120015826708504300215223937450662692721887144742129667739460592253702245580935184974936821978547892977141156280035433657380548897552318671141672110869790455849276195690074475087602394584790935825274577062371552571304830095392859782505058035486103056749059461742424212045909839736255144151176298295053659749703313740131464521001868949532193323976371149187255384372638216480931551134923469850077152086952799072839600227886352364493152560195109098999881397962788283101524415602757584248303421892909498795e-32",
    "-2.1770125791340894788805696838584615305854385158928255906217234144631806367330060720667695089272367930542013188444221280492655296992390726673992056038302586448898826293803303458864098234974440950588927562821398852096267145047943774155447554996973152171006364269005548426974647835777583696989499240355650088500724692964792729055381315232232145451074333920898086022571492102814435217179099486660163834177301641349628951087153322235052154858069298603153582341011966295931908635405482617597026574627136664385902017347028960370161657e-32",
    "-8.0980284383164742533290729288505619554321380112393485277066976785194369870984560610981511577372123254078252124181472487152708713890920256637317525767895999209035313341580091071009325733298374012610482763418354035849074652720668446200473281785316910483343834885470149502876951311892300524686060147939209933952401391151406458012484120777982366732260108737028085615375991938121371764292955376726370389525427684313279506711584816758770304011436228077981251510635807970067814339448576302170894676993711570357309727369752236033728535e-33",
    "-2.0854611034856625033336001842917395768227999382754224958275342414310889513692351396594745412018209845138625203490486802756057991035848168946515566172491580253054786322359916606819692500198889774692662993529276600961373692799541348068827774085895018226968367831661854442224223097806222033473746386988497073211501620800168394549717190630463487750120400555327032522711200026757807576372938708121594487535727444183478161520326077577506358781350602913688124766966326774302731675676866729455530724904388143766093901314585895073700172e-33",
    "1.7476498588551294153400769131474166077193292903842723735221203280403907342619863644682548236076118623017784355346178378272871446384256277135594860579664822553983399358662558311026821979519542247451062902287756156940283238478242189441958665541867732969149565088888281832689095147416984459213302826004146280728395214943257862235266781686078842521333316940042167595845701503454009746067019522300943273183470626963666382171876108008416067819160547770545476319022911736905229734196457627996963751202752296197900320532934766935658685e-34",
    "7.8525110381272018178464479406812050474373481458719899949459324885014478745884038841281291438020902708528784864752576982682629685695991159315821735155346577137633092360438741221688297972725914385427150930726339717493445290316433445495417002059934947168916022806088626452813610637403465296551527653712785467766317899295133415126092346051530947713219974815594743216112487515402256997106967605181385458809803412716515795548168198129835404955298198150915042670509767381726163111208135670559442949031536199419054933243143146465331187e-34",
    "7.6842276349989217710725309219646390190122953616229042022690982099987635386790202546844621585815849693333492802147271659324403982080032277243086005823272510859051420857661623959146290064444725606033427172558659077637221872218979783585228560157035158492087762555545739873389854004608589308006534297894521838415355967721780978263867233388386606906186252717225844491734873172257610203385943693623399813816276515656661743109286261699275570219943873311349840912415868472882995184774468734808405184621456237764481389296005436619837956e-34",
    "5.7301421635718979989694842199115268706924576658139846130402210929793249749320234150987584346915965011332075049794731249052060123892686573805960792317163893209511066205410692941682435916048574258707558181343113172740495894751270036019323008855486289048903782646950937638876414038635667583753708194218889360487004837949721752500611743656751844903078874063500460290825032169928708052669570992529250795228601003941894302281318368627171930882614269554764097194778477347495447047274568788900993321089982011618480107556825125304238531e-34",
    "3.7421570482494110916312460090854321176798422507479945438393169367733216702840713516276782390921918169340648072641370228163990067431374772799973526684971590545021619936485600538149399885559356305061172438510630626915428044774234549758955468320438978857714840792984932470973528654303913027089979427747612546870080367662496457571388307438575915576604982957801043092095083117750249700427242552883737932861361427099234796692522361039275344151461851877630246990724705358983069368312339479134023811368919640447530088576818186063039046e-34",
    "2.2331708324407629025455241298258031998842808759197513261472493468101436108409131859166633882383019317065299309413159546424679462763925643032530430033303913759032843098319671917780466317911987962660069720614580666580437875313573742558201593204049055607629849429301847622314472205019808645894820115927062891017862657173758472946460388220229841514946302807310312719340105671710457464199015166655059219391841038268442985680429237757373969393326326449703634096587794687747722181136486588638266020241284227426852304418611896903541751e-34",
    "1.2370997911064258772653666894744676849354057395908922061109653816754998014085698073353971820297011382134581748549917652790637675378393692649456644316635406167183042458431744545398387903307881796276377479603809671496166843627278031778721140334079798080487907261581544234731631173951940350914414980355845909121170793017517012507705802398478215286798287180556497080822030777081335400720689745757443531466295933978885010199675828724064303597027426837880307300111435882589832539841810572433805467637041008126370310404734087005676861e-34",
    "6.3915499368081530832233969775563225982354363475380195123988413015842173746011866449754820293323800373939326777380570184346239716310240217093368029112763136859573977341905213933691360281514046988650236684885993605863463977224035743493191045888819421648554760914472493390543950448339423254509239118455865764213100511933804651494863081012385079794295850235488832989282113240807635449494623294107304797695697761380333279388608686598697232116329590176631048940845717758002050197941395029156246608115082063607120972302713856167386873e-35",
    "3.0687646278423477901677472967194050371866374896108480924827144958216613807851765860515677097129005161249423235132737880550943303399347362193676204662094705824139162239667708062199331000699186500890577781393622954504940578093738785838972075888223896860385767925597041804232970512325446766261138364491325314614977650900174492013555990856490695566664917821130590700953566705276767175619394245951003920348880250304865870383801248643722827504720856023939149600121475582330943616014718945861916851125914607379421590015382737655556923e-35",
    "1.3463899900115297660019307663964972614976846627564881601568379801157658444835129170130197456233168297949638063319468246751101069395040084591657112095722621619269231252641957655012686558989017470722498342231815384035359426598363320292866864777986857648504035510213864110197914577051856654166021999258891999580658001166141782047190953401147458297603694244082792267981739022231230760771025468361570949154470296118403173261264549067851759511227261563832655296577530602907777165871780308018813821041083257842197842977711303228205677e-35",
    "5.1513793411443199748181239954081780299759549508300084987545242692065951509432884312645359513737863659268086315554731116528514801120764136078973986327617422265667139264966267291823035769673923743348522489989466936981944424347288161921729719091964867581530722436299515680658969263179619558582253437288393935544806388037689833452365356037744233235612986466428078659764371681362079399333712806311053101705387757289076738642764765314365450378800076307456554090370562029391660129917398373553397932698032806183816502004773604781809417e-36",
    "1.4608274049677107507254478315864049674210258900222191599132022347660319987511592243851126183373167765506261994817854392527720806053030897414074111234733596474961645110371990225678251086027232439841774077122321907662998795064319101593066183322603969185812978324405134404544076078652192902650582309665719540065889234131358797513710172826971707495176015632349413698297481294171341601720758281691046118460219594684788860438713302170081126965546316412075649064863951192579665242392552864502519876684531661708767996429790123670962402e-36",
    "1.9848287494299899450948551852680514566728007532573402564473195773778100057757681449975144862182601129238931462934298645534891262495426868841698475878179376189074866285371518357366211984486388366784179011083412564671834493248482333955389883270859130286756108825344586930810417099791744581374697848079497942351482816289497787619647262469351694672746166814217905897587044664710729001159401416743480893628199158376743553599711304123729777344507520422155166596593408111264962424994262725338585553557269494619857073728022129282699581e-38",
    "-4.0628204511376883315373221051418244855592261744790132542902628557157846997129701353065716944508618272748383725226593421751943637425309715624990959355077479193441346610295007052167133548107074115443526402833655576909172875189825792369334124598797347396495645747806092930579449602571117776318441064194597258059470663618134513874127610098546993402000812189293418485369662936524260828942028266336714151297406321033534694181068963456665272701198842861591392217009181413367900444147093178872291992282079422721089370396822472687747086e-37",
    "-4.2856839226899617486820797652560838863022910534524884597310751413796957921685113902348694144701224645220436169652517922539507657060635986587608046550108137225102897014910193363952386991309212706042743215211054530272470348874315329913122529793844342559445823973172353905215173080519068575242325433299010037679068817321766232356603689364024812268984172872427955766872010100321081947444212300830995371481544090144293350918193281627619159507144696061266190194359544904458837255739490408693694004393019236387170551302935289862441046e-37",
    "-3.2738020811940095993248306653838198814669682673066674897401294589290104618565033799538841441317944657308617113960492575322539398437618167203215214918323368938952452401430941586606687238063916458095481355528734837640144888078641928913752634096763451974212453286444795069315076911333648375083922437689728551690730299842791773622608303690398568303180921243723503641270421448846539190529284990470936556510154238123124131096558865335350444828673512596525334463778395598014534937148121360663860697895464357037748608500695997751699977e-37",
    "-2.1585139242567210755485824931283307257645711110646162834329214796348503951944179875633117323597779227827269939710179209637700267644979670660390371271771808333622919909430774780922134459007384363567739250336189679937396352211819865107470509179078146632074476875535287727209304489633075805260015272378411023686592444305598560039499096524436861483058729055302164384928492629230646931969654124377058135739542246057096989739851615839312136210804821667370445342948231055310682418278999988947909854742442667274042372848438608325288694e-37",
    "-1.2951809321461290352955068313465784710207490350906422225062480854478916287266568689354752185899594644035910768210163996313470671040719989803360498728384514340797168846591555240397283197783839153660425331638209975157043503698244786217632031051228774721349416688477603807998395713144250579640928031442908379403146832569942021491897416512026384963224130469708648383919936147480652708375876743319148675950968527589010624285371052836946755535402551597980031149318721452944918412960928502236401887796687027093786292580956180871860023e-37",
    "-7.2247383259453822855659712827406932841538617146629852129171291990832586886177407295772703227396055883705611592353427838843677615051041108992924433561349600613687690841382539899150007640715327514661031890745666843793345131642196377473503936714520245169186739594316099417745112529252336270474445898564203913878920923711427706662299257378831960182510466703815726844385768036291323601855031943284210182791107635083978638198965316156747486105930022808670224146227950449110099987456129784727184206061932160315289381541774305829848181e-38",
    "-3.7672667824857801035524033938582653985703989088986964812671068919797396113497673683265421685549154727635479979346071220895906373404688649960562529048341903699869013408795833879011229513493365038857228823077431148192675642003608233794192991709134546897605329292310747654414490422781812886717765753216638469076453826233975572504965747251627152988838271416686028940469004293122359169383455517938443124258977637615310531866829513411021486845995667988813403148861153788784479162841970005281792362391472262829347903290704853567495778e-38",
    "-1.8262118852387073218630943676048888428715526655426915661350992156128933100631456794128630084412207418316179885388501810767750018481359966224296053273771505921672424013123394111671191070644247494598428026947261236580674564997962574235621609941456583746071892505338974353452373669094848108684215232591015208646600247018377090179505377647218099883132242585759295598324433235542540606858322380285247059453915124247481465199228170928720520028580044188714205686698918855241159404960149800034578207968224638628509169003470106570892434e-38",
    "-8.0736069772006555381612509137298069382960170903164701033893909053408315429975710131669724102976784585605651705708561241393844938148745467314747209556424233169072356398825855570654703052852074221592016018308943167229982211636141962566457846921324520759217661812658335814564611242854573672760469656895902484476052177224592658027179798227220213771772044973702268647455349116945863414092753707614039123967424618244704064124825652044624976949878303906070182218498199845525983558592267627037842263007903226166299879849667843475013502e-39",
    "-3.1015991013218167929725983476496567012241906912680933944272605128505182724559125472004796609876875717286780978363260938576759180887382914155655769363375664468866578185958543295189514876303673804190101621897262588708652324742507528856094376308502842818260510914352579429516858834676665695598993953607637787223434287533852948101277517651407923265269842868210935957359176125558886164756939027259450296189150618741192215623659819392413412410851881554845814183912962324082059370616650352333800970444062554919678027787199978905448489e-39",
    "-8.8649208795698386702592847123573934812870703493773648037443809535239757220747255729365804909727015077428982736469662113617186813270692773623873193689909403308737925809297863198767453880028427781880051983178933053742389464327903869325452434458428327368442738677417269680538839990246104355123466591803091985391607009970408806704231737585346131328184104034268239480938942690782014252839164979103257401726199488992086227439468504170350439578520021075362961779739511980092440992894089428853130470044969141202354675275655087012862337e-40",
    "-2.3897914432227786208004443111885878131964553643833386463254197261945937565733242214799904213867106994675147215177651396014744909702577570837925130432333807645639543551316545797498828827049411844953823408727746022741699410443418291080073771853021964421109199630913010798349042638965261062909107631171077940365822809331635038630147156023468879806542067078970797050223591132093312527936524232736632032031264132680046459869820780219096529814272412667737795722485527308356830608628423506068345659577841329016767724221946561165080581e-41",
    "2.3264435723003710968239056401880208676746303987809551622652542549207566635115169099306227780209505889555448228982995317061598166779483170639282635143896939525285021470279009635168747713370987475192344927173757225630042422123852225516419602950005849036915941955734115897183197762681411941246084214567207948551322113682575517764700072115833366880218489944751580273610382610926109808025174434683462811218190476632771601443016101175603797100327189391264175381842359365813413285009988137631765523244035675149591798198480509437323239e-40",
    "2.4967503280832346158204270700712023000241107044545348244237920320034146299955803635452844768666565234585710744966181941780394987059719625743036524347848144039206366503047634360111404751311958291703556614239840672475758628197460478768667540805741435062467126448827313958819441947876042072339926507235560572570199250686232368653898923546485534392996140791668742505726173394916347260344459070774719103509557612338338275980668392273483261801835744617139652389335486547741127593903220563492017950481418236146544823696643222781830912e-40",
    "1.9264253159315388054066236073372292969179235310117327221558988827857407186946887021883918169774212344467459226236491937226626510773000941193235527015312876306557880853734373059456205079414134750951743328959147894978177914697183938203489378369397320697368992035099891916865459610182741309354554615097159911175404595387558547234345534962760496163031219862639036815505544094413260946567115064895001378615407345914381299840240809069356410400943795206533725109729240558727591892252722138054930926247093848642537227531232002349143292e-40",
    "1.2812171337412793324820380887704850613883110755846885245671767431757435296990022315224081791918093158971813428231172906074043024581898288054255522159873374804894129454270733248176922011483938790516951537024472528798002154048041662397196680779291533985037531245414983662957746654440009781408394716017995625667531409337588836621990614309647179778652795502242678277108373138111944868218202428503778568498058726754773470093102673385120310326680574946438070758429321525105418596365122665853447708042367063773400131814661576457820888e-40",
    "7.7437294509391024472676255400235870710249016580033224301923918921728432344013425982952583216246013985884867465928347939557419904024880425891421731276823649782551311874390618145817748908059293776187627423663420035968751625708507684374210617977869409980136184038111283632786772698661404745402330099342794317934323661522223660018981642967216240993389585199227620906710629220007243489074383636348465044280386784258905085947240254971930454443258772281824769897382135253964946321768442331176220499453400835864643443390277913071068709e-41",
    "4.3412961300343750117832700465199869628456535459326187428631822225603350924974594419613544634043600238803798445289622141725387262631129706110658396134913706836935220001419837061125744858067422627584252225170280506454424755899692202153314541315581420688915510812300800149270474857555746208479332206622563584454108272198445469043440783307633555308858610501438332668703674341516837131305338711209054326612737680428621986662573428761202267265099166955351064863362526300106090862433263717094421489501368408221459074207934245161601378e-41",
    "2.2730733535676843687229609594124550915117278244528256967965989251114664976790670464333124584784124691155531081636777062607270377714397196374045122655117672338840112769273519443443788340633329545535900677848803283571184764606421882930753062487161565419626982952254155093501696599191208361195522198520076615613430439542804349751697987307323341606377915766845063701517967070151412187958701813596610063364190454418383575004617236852501203869981315358873598722984881636691086207994096060944646820378282713832911689397740730000310162e-41",
    "1.1082177716328291575703352993105593285930873060185249193266908261402519296974545828006871623605686973059442390862688644517513897975808982375833774605056635099985098470249165144457850441627464109674667815268279577553421546128504765571350369226300441154568485619451038128670268202026604064616596038679136723104280353520622614222872672777318388322367522562767166595138241793184430532051937133295209791022702703690555257336127753140331836000402103960440108355255281962804287860047798360291085500418665740291973437953850286209554830e-41",
    "4.9506430555286480260350479060973561164505507916514755256454124199370010664416698990314969038492746530857939848475612331731159626910748459298069176197936912407735602962775672210502429703486847962228726962425178970310159081295672078210199552766583786597155413516582693676620661579756367727820977053450682831397283990301178492129172295615152337708967169854833304725392242838054575412003824779418776581824175680152025534978832887011135038635408932319679904944031436362357691021691844271322955624113481079079811947344054470738049049e-42",
    "1.9408741664800057175541055831608044518335318924324754431054905656545079952056968928087547124102202080611004250705026621257689896642426856824798873765259537667627227354879708859670030566274398223112466195560341997439555389502764093961359450617171210373425844984502756776650440464231393335928455515514107168629321754510201968087897742523906383983407781340894003852445557010638702269029877666757284446270641349550974115523480294469026137827924296500884225765781816940144027774865734275821368321055434611706592242463811637294558252e-42",
    "5.8354054035002308128564064082404674187261981269653037367850079105953702678456201437170012061243173098015751396737260741910330138085192204903055432437273151366438999313693697191506122290902074445058819498322592001441817037083536444618178828268464911768771999687620085624565296943038097363370624944129849667234157216513461240505581888300976881641715746471484188445901932030458578482066995427735206504450508931804962709613644795058686979816680325126150207643431327509199866219700844895705621375560759104427497722108833674057901306e-43",
    "4.3683267101637011059939491100324238450617366284770618719758517365611672584293948749019307044830315645367187279248812986586099257779177925992793415972840669497116304755103172286229976390249727891443773901983668153247768540275621942545971046732161395716889441316804312564354094208349901767081101575406818066571400884962394142124320514046036954994160726057654444850453206914322847214679770177680152593356142825235095035833137671676152537081911175118695049013671477157418505299613453070179761018336876181737836508261690848293552476e-44",
    "-1.2390649957723746544203992667194302825592481142654032114639817309538858697607693935999511753096215448175997398661666094519981454358239501782082882659954108411291335704576171873260761608580772871276690243010501025945693107544835910762820247335879900868801473446077891974296455791650818029298891257698969958063017219196466989057860855280604472770005238860564445595232712542999844889427057321828079391800553679703287309566262750123708998032006782862448104983642306669758458506097378642007092877322090478328803177393532408781466962e-43",
    "-1.4151014622175352641499322746100237260631904019712260873005202633240012477159072258256063651186364914400322695956888133160706281072973341233207875630792148765246246219156258998009102481903753991607505898601584121163300137757496779393266713011113903290951370880047749758171348583101290750848603264135047900483537470457437453128463291644533891465609589672138758824919823203622948092690548787453615598631416062720217943136816090128433250718166220544001139706693360785279372285058910614263972906245580805082591606699887961077925625e-43",
    "-1.1126316769637207232354107914358861103065818142710705554199143954044475814372691534277523376594276626245167766493789483743255063063160302535807004854593407437844781805166309268776257464156502691919949964249457517036440733437089388688729015695190760464351667501015857289463668770215390279843006906037772069207730965609827337552876002982713201298859257611113841992156060903337760007617098928068622032041595553421416729983537455043921290239909277724071485797635146210767315265988867142128758988892471767699836975046623724822891340e-43",
    "-7.4736839228551242192777311435153270840986725592977147377447866306263707785861881375895804729391220412330492916823436706912666623899355923397804350011380528748532133362230388634367374306774442779351103541474311171231136393635896862918207985684506037664993509505335158707796512536945982539021724716653374597819777524606600344467941884406288413526439781222138947417925987366256334837939190595087894340547088576350565489661800837418744913385144914771771394686892607012814882256016097715055432401382136098185475862944275916774994575e-44",
    "-4.5520576384664809501577320259258234013610077641126444462062083635389958940729968671195884709021315478388743554887065259806056479759486340608460129449344305232631807173489676855688819047789352729649214454869785576071217759857646292939055949370410789878053668828923908257083063082639068693989989018528519367600571211613788743610839777380049747290012727351440159420387634208818852626874851121577056687542912275866873280913081361146472197210118550202119851382583164692768796653450273825272043820670630286844948423378787800777169664e-44",
    "-2.5709530087773145766086844129034496481373185788264228299385030794042192663986909247254887167768118255712319257964873473217789402889923892443938954155468570746997848648796141430873679345679286766266039414193777230612761528821166973109672647206021851960316670372707926043269349063832982248158917278683786989173766222438870654560987639244841084839826467275248540808458245556831476228366740130456291441888923114539960778909344628325471094319254155982719491316000102040177463349236954929833992098505460731124873366829006006079528276e-44",
    "-1.3557558696703590253365225656375370909208117521718944891345089962839620062906282023048246069505808189670532559983705640879307321493050319247675766223364861648807515310656374005398009012001829224208074523774075974027434375455812947086112296389626405708782353564808075148397926184753870880985652788659422413100404175094251735194155738826487530321003875284418197546982976307980281762002612279707574654168418945842040829491197598615139339791117066224628327007999846100320602381592665923590353295172778085318775077367169761132633727e-44",
    "-6.6532521734559898581192113281088625718219135328100370683518093066010356361996673678775931591899927200202648800010304618738605025499363211984527660046967921344396249835680403561670870766500006549290799613355352759730210831950812586353266274815824095292539973773517576784417937530112683788856820649629393665996939903750714313142059240853364935655933269428039158897107543096732682998245444956301952114756271326797434774208100250482421959635045899805419891277235414538036768358190458322787333259162757579206110735875134935363945336e-45",
    "-2.9922292263218453715412347977712325604289406610414797555324817110385572434628723741746209030760987635517386532258571532181796894512927359095908411135026452541662037458669389161441239359624446088873556585471666716074797809400422168431242733584006575018674637455587443936903638237911067361060620441047721628268494395762036108872943396697515380786035277744307655972633399366704944220052805991434016086180169451297959226664842267684963531766463232301134067008162075838681635781553371824133081346704087709419822617539158725678257261e-45",
    "-1.1848591476006003421545565089752057964336902086945011968305942320246929051905592927319326134998863026294085060891891485733716701712705846957572415413912271608096098060471132438353394073559325588025699571234266274926324246733988402304131497575752606028583621778368281037850267112822815019161100577334656329261471683756521495735574067971254800589898197503526041222849768247186803540857193504640335847518129588675137788075322270852402510164326971611925964828812975694144502116584320165844333906547229090274058883122415874365354826e-45",
    "-3.6551753199960166909052592836615985858950129656433747558370288129482092665948212664034153916896286143711606828425831326013048998638611821262242427983790950258161575667445400536912923934127420327178179082617341939065856950057038003025799230466500893836611993383548752812838983116575511140994840276382975244554291633123388229532025380179514144972297920527295767516694098309357046199821567482185872682471913513820327703905674771340121413598737146348828278368085211445543104003740436934604562715614648827994151041008864532191697915e-46",
    "-3.6707208110421181136975821045470962883806736702986800750568851499445666624356262695104124240499573206968433913111955570735926693904505334556337537054139452003613009298319220178288312593325101281643661033851876843863895399651766258165936503215631693756311756534171961335866820725814543774447412842508710108084252060063470115688313956605335587712072718374444056757879624144085455893139175352562283897399080702359041562734530833323041706244807115273425478389600148307376560506183121551786323866252666148762493382130116252657532188e-47",
    "6.7989893747011668147279755845162434336304065503125439558485461887709199904040382976876783607061341044744079008005160605798881863109865283244523281515004924420900480608671872901035801575226462804636766929193330880852969616518240700129645009583934886396168620143260434283973422500542834879670739729337730901652729344194138842351651970159139647789978380276175234194424129750898684943563652497875761968217264118658590745495068605865742138762062019006211970704130178862261613417546752491035523758389204608512315123154842853000724946e-47",
    "8.1526468083053179971582992527541736862661544838849872924785490479800831866600829349573030316840383324077284367441525351476579772916996823256262711630582478350402127370141429367735254260794555128374606308615627006204940409530960534318594513224963508882083413795479126558911954850624029118007426074308030876263590086062846476655250735432769139864419588488352795334688845999926824696375969567799461418962497150080681704294115758490472779926144548997986671697382920095820782307485094590765859800502516537604964415870612048712314591e-47",
    "6.5169440387762993511144168133448292535344785821409269051660723236136073932242003447196605626312771458780427372653434798673110618304174492054191009144024640229938536526532088326936431988705495202675805619860230551612459074435782952828492704049169083044775759166982739520251218859674181072543027216742959407994647578167730957406244131139478054625122331158974965974835949310687813269516749709893153730126192876770536392743542183212346314031631606181292315903511879149954147655919837002262864360008945147545326210202342887758290159e-47",
    "4.4186965995514397498034566075154451166531153177208420440889277993214713555013031847905354696309981521692366068438507074220697861690648900446401463456230259228463881561459779598468669875220957963132279576717162198245481781313247694381878239170288189100868539377592991910270633130778079981943215849265987963197603263465411978923637905018233563565719732242558254623764294882944450722572041091184906352451410330200215642855801312923599001045009052402266110158441147851767426362552698716978198614514850235484295020076035209515028834e-47",
    "2.7089122076439480827314126886819911337654775162390389984148691163383273800751640406620959431904341153713781445115836316473781251555882707535374615138508829296644270560726477842951570425568871897054848275081210165380993413211460540894318026384257099895437283022519581894780868871431966852804926864318384260268056627393509059698948483823966376325797074611700836138875890978797012090851630828829184596441083673375855956513688356999360661605527147377157908500568291656136727405673712664719367497880054148842668342878094665576975941e-47",
    "1.5382272735306464553815258767238440637562709549450965148729971771585668272987242126904241036153592626522409865898034995546501410342895193984657768949640849524625093267873682648315794653138890508602818646648307521226845797370252650984906908897557575250515278351465237558355123978797670013530640329505540046489588847580858792479065746875290727300832742604529341443405527127474979869372631268206140194059366672935126478446860794411266445665702861467968418738166964267446306761178321604265948075671524027841087157682421304912284958e-47",
    "8.1576887837834499723107514452729445034971210120361001345890430842046240890005662151397195041119255762203281676985612734138678688686656660102885799256984537992990310126644835459730377992107756952825658645338268973439864167692379748187605764736034746644213330224778982516867284209770092632673553235342301617800131355606463661076585291648801686772651655270793798432727817659140145568805814746218261766102898224541206020926151620065991346368775960399585943507089639560923859629714382682491470378440055767595212914803833779683187783e-48",
    "4.0321299600193402572468854034285636446928337608949045693016765155994256036535960448014839438804124049875660493590073311804445230975630310841415508236349042518233227555752794507411462048613213542717092130965826725449705476886102885902513035420792125024724218420776560144657576453656950240073772273706656282547817579595657171600050128777228221574892903763860728193141170226974052069339222304004424982790415047110480703501953944502264722306627042857997938488822960873128471804301096293003753758592369322924164315255451039467252927e-48",
    "1.8317379656133067449251275037832063187303523723966255519284558156587308155962036906783724531363899357915409717212071968806806223538239976599565902643321827850758183235641662879835084370229226954721549369061150849796646089928315742196064123357899543632484960211741610927553902680553543413715730073793217236419195283775317923995429161414718713649629962296652327968157695341757624886223177758828022290378656888118330267054549593446059989182485105153764298019637285740657638835865400651691996127037772320577892354129415948415422296e-48",
    "7.3719540739356188967781091072297440288943014578437704278295588957220458733522206439813636790313065106277961913384987735414116460569459608919671379547922141073680491771037660264574464252528259565791818442617558974471427160501598554051344538764011046050083402811835736015605642527244711300938592235124213003787143958802278297841414237559681809170790089636640779532478898628548987107192044503693130666860047196557839183223917247333799430907832750334160507070084820014020866700197193779125822580333185756161534034304174260747402334e-49",
    "2.3595594178220231460542506314024321864729549209897140069490197479989489456151398415208177338860191675174432078652619282690584611594469176040697536834017594994099903675629558459585177902847252652247494923097008925390871394298744528867889153091381459757047955522072401174553641960347274553601546178017676057189030027799901432033581381678271159981247799400603334108448324387216070730593711756866266188900596390084414486427618508352978330337702252873838545679976854118913190950783768894617546257184028148158517072007407652205554417e-49",
    "3.1747001233313761219629122981463875805052985225032803717760342227665725117895807690984571276032606719834121365402118164744182420247758332477706939303788283926438545709015843816594731503131297900013235377385742006189821106559026611745668604540276797883566724565057457545300389113627455557254397908631081049313590671580350628969353284077230033324905078988906694037846227564509536671789352585132354625993744299395943506535419628025279095967127941003390088934982912195378583485889997742205595487448625127155562329397689716510822182e-50",
    "-3.5385796503083462143740074506303462862002813470693460212721253571212631075768625911013526684614875291793324397331473594294745540983203223722226131948838301644582279225531433539988572774027928000463029031806137136384827622850340122587063171226533365938100684428297439370078593857605612523032189753563229000346890293891449811965391584512003999191585567381589135671705331674109082063775678961857624319323375965469228944348860740986520714927607512660952708860016077516065436279818371679899651238558511104475072282034260874053427947e-50",
    "-4.6033611335970595999403086216396268114457218929938605886332252454499443423610397973701943833351273291173394846025408204157720350508867661512082927713830599986653525377608201536448032299208234584405486948523093734158001233214359930861370308448203563136335150179960957997029887156913532150142887422642332552081877560851661581626437747961521715117151187214004849656165369673932332615349974427490750894424104604031838456353889410107566340113062524334749251859049072490265823221128665358423458532323505757007884283315565466941603377e-50",
    "-3.7654844168828940042806500470793472710934240767771887978984903375059746641270951424773325371672724938233444979958178861560238193099061062822011551215968210792219831710300799889843069409780931553143311627290175122791856471692960992501246096254121353107189350219048864137164490266715506001509789086596025619045725245315101473478022318318249382034644506664101351001823967569381956467184633652307331248084496425853016813232182222086992027116554141429932021451338639665171872241724879204747502128283696326338425061037029719315554513e-50",
    "-2.5847067217883498418677968591388664715482265387489794252127640577474892939617324413734696097155537211226607630038193199971716274063416451841887605529624172011144866321528430415834572750039447472651172553747294913588258843942639603041718828637613979693204584676837112203551793064805413118893804279673069415095061032642398187966469765024250037787441252850669907624791677923535757147892725604177510099373138700232393461589939232723017241318523319774828909990780490362964036254010216919690490856446104339923058196189334919330879833e-50",
    "-1.5984993629746888610719564020422433565392859515985834422528721451237296549885310862390814368561427366574321467203189135001653095137953280644964747253192600911409005539161175631208120726549933076303169883817407364252756694180268979675162732063716826978529601604527704587342830959605667105450362854240207507037037918461942476354219688367473239582020343937726087431006964053743367695205328969076936463408292109403734735774677134758562773754722146106442936454619093470302662674151750851328045482328839080974003945083276451608944708e-50",
    "-9.1428476910915339419952584674087100976534430280997812520563948826331845632930536438881643349383796357346896561708354795489022848173426741249165689688070524001090873278158314293437387388505903188691176072850551732393528184855215691839987247672667037260983634278541985504705264395981597271636401556320116132310433002216977614031033879612514566779628298442673466324451135311370772937596325913760626293432837075854199468240606459487109891870415319738969953297429948824351793903364321451574775355303278009876472316695112521311811098e-51",
    "-4.8806506933925968838628953343162687560912754962444551526931595340216067200699752953646851013460111456739022164725019302884726671718499118191446426386616590968973168130755681024753187015037151526329821036778180533282723971655032733814159337288057210402439822176896611000613272582232212039160047606949790169766561043750299363783360045416192049706325334136771461740605051152714803923044866909813447950481048534486814829814502072462558091809723639663903430496706141143810654087988650317474530149966646643026503879242992255789361380e-51",
    "-2.4286103493739494007868825039895848848137637866885283007176720389388259650552262120064702977177994087239793983683162351146540480829129399336173579365325488800672922525513050597207091992109956454307394275038879529603209972407926694288251765804823954837564014924751183384382296770204297224525246926790341687169939122729063525791851971174714379651888758113210879248775921381837349678617012203940366075710872369991850660800998448800432824419748350296357535558195373700380562938163871182045312946700666012868232144398117776214161774e-51",
    "-1.1125246609705054720427611588680935920211033937289416648259606640955494315709698125171783261310340987703104931477988281553242857428818953570624622891188862739924825637143066174748859244651437260819463464886037909111564878272632465124306393666323809699048653428628035171447507106216424559033290055170893306750883019049626479476216792381874825307596739023125816515085586246190541083910359912908513114657132764109198731786866522538699225044067565176170134880245294133000112487562961708007047098082243883355512051667489023925339178e-51",
    "-4.5372417837920421256586256195090777846014400577791527600754155049903431609489795064965321015062369351195100089192100167181583767972788076250867024468322129159778146148428330084963630182222405890635828972961844752450435034378309276759389077774419979973882394781316848820895165739856605845989711846779070011319444721204999440525993926766394415775303566019258134950781178699352666753375042478567446908320825283801705298837332779826265957601300512040230799330143988574358309000625165114572831159591416575430015193502186096017738050e-52",
    "-1.4960625074362765360938406737683403099628799647639567018840461778282317018318383984872492172059914071613104095815917534337211116236597891411352500144706524280409536376617016722197053346484206373384323986836257756306083158281229005306116698984733932454712822714954051433838376841166243701484416177699675069528121139987094459443816964655379354846861715159728035192831998726258255766405074916643176691990062788742729238787507259124052330845225628463652002910567566805575254933011422399482114194194087603473538396944156938583701080e-52",
    "-2.4091484201484482167469020806554964328108603453101179399378204134631630822509902991746464040671006401448255294128576748979050949600545173210871946127893112999798914436637931251393940834724510775538701059599680444129427860358511094647697586463845018305425909005303654251670204201783026521791944871260392801349198118652961910520450827094342969665541475663724293247447988397574171050611711028519419077045492870326249541447774027216769595783509323976980365694338558431376145200103974443093018458267168760165084476432287124335440845e-53",
    "1.8345741857102983096504565806580975588745668140815078627902446790532436181671652026067142042537727323525699131471260032062054038443237647177504699545413021802564898445921114400367078163786022261058181228841770891813276635414776093660384737531422179372658067039981942813798826501774137106327928586106208937907366363405220607217473171752972990574588490213478647349387382147391147792993387865297287013405843382381225009490579202131443073617609439309936506029578471917243891399196606512297381671475174109833373535791336728731980697e-53",
    "2.6097692313929466532896114239993205117671947746242013676009358604575300253047191319714980065733186359515884878563431111584808987078872496296974723527418372740672278735421745659501043452551479964098064796609874634599291499354271221337948784814944114764694351748953874631262260120616724585577942399432139250061267315980312133036749162005460959763607287897109619377102914832400565722817699096877151850536585076858506906600986962245678062702086474675391501216031618439460742028295858298541390316479357171178302940156228621623160230e-53",
    "2.1848410812205834422143259909641752148027832439438242314070163677417341412000466104731712141799470719830627307368891924693448217615591220663186129194973996468116103050045006293229440694941517065028691337063804295485645970941833998518983370719245202245826945152643421382964075793867691868875854727072068046596553833154545291528161848606071416234333921768520480168820949646848468568490956223452596176866133353032332023269542608788416973810445406114369360489102245850639698010400150938605232875138219642900188814117470239923109665e-53",
    "1.5174461572430851275165616323602511870113021358247056645904684192043077387547826866272104931465803165547856462057388388120670788580299398789380787917735844243422932571447287709819755430476070296083282310149737549028620191931571037805508311533783561433122362958685532544104221300118784220055541409487050298139663610228571869646208316231882768248434752607109178482552493024922417853886175617179312900292171596419112822362148994176485561223174332945994543038364377785232114030093843217938546657938034306566262899232179473844360752e-53",
    "9.4598875504628604633009718143241326877125966180454938296076591410908699977734002606446962925290961674931560836930837010726357233858963190777204207037631799593397202705832159521253920455077075954219592669956965896318178320326587667105195582573465568980912473569216142896719592856034585050970179422165109205123997340044837576100910184505999892629698169696274449485851712499721282412947747530461681773631416400739924167577663209531743861708862797918127034691025378914526792005948332419307662208347021758724101023668777220126690999e-54",
    "5.4470741356089051382560514852269485989901604248450825053556365038086565402677919131233841692156071655204075665354828478587371322291779706051406163641562522242130670742156952655239825905929996496295822412788687589065011728591416552068112889789826137726983699460089035195645617862016621879477716550304000555403240425685205814609908477166577799378165087547762951386501632235489669334357303662618213245032646948734388272655260351661599242535478239923461418691016932132551412869283457841940645087865020477983947359024350612270280923e-54",
    "2.9270722903074514635710531300527695655878464765649266302216191055853547404522234987629382737577319588131549346992115197618703239425181111466043101187116692804313842138174194006901157725328897192891874055380635068509405571954691508421458537218889013254470624652219023755251328372974290367670713559534362213415824106129030971607570734620361669914609925199504619214728226810418097411312835162422217004847504305960061331856372255320946661598902353085995730054591346232482818697747743604997078881192494494843590204562332814925250121e-54",
    "1.4673767255561505334607972051791080592574874731655282440933735905235573532765152927096934550243126851323830414794889759222300589697268500499968128803689473027010328058226851415280792649856613030354925911692827590737163843347099582084854537602051566939750709207763751107200954768540252448131884706308967142694124141257738872394841661034718227248584604961882599489429280863952227895484463695317893076131476934044077706858015503601742454496431260401803053397391573617235138945309352473984169408103206115092901610889103713972868456e-54",
    "6.7858779417310027932927515341562962790025610736924605440472104873738218155902270802829067461154004078316914167464540265725103951717690306542521273574846114421331785889744228736177916002101130331503213092753853794667789742078912378194202092688576553599525105153466694944519183159565282142404762784233306935885933778125250906614092944043749246403736603550352227220130036233335625301372107082572074621114520765788963189887284914059103733709978527700484347344728061473279378705411787570691848093598341392716706262476306911058791193e-55",
    "2.8079686767189305665063045372793399812773021388605177608375837771127156019015542936981568080944651876898311953224301779295364519287345282635161741384629179451541989650598706006927805923155090123540224361451352364417533295876854023057639551660307875671499851050825457572307480176979946115660793483981411644392311296962408168715327251160393290158429133223217465925527708451135276557608126132963769799360667259158211401812894866549201476029066214951899198032377964710287456363999509176453192228788959916064854862955671604598232034e-55",
    "9.5485410042036372534888031612722232154888137720697026322028651797312072283078894045464551429858233403575810974711491989928316255412371421888910392330088681721881850817494751631637875741157692116384291900535058302452015815231956867454333326410230768882742632789312248634996109782519255075855309325563113074937857362116851583469832243020053109702369669693131787940769755331915822761548098640056886032934757172749774618349065018541311400795488802640861352561199285944837865547906631601443886661135589464122015620335836271997301770e-56",
    "1.7958943519082723006888811484055285131504745557982815900918434069044886368218889045813309400091607660927698597538289436782864201399996415695865603402981158791798653329757627150816267851898348677078379342215827461780646913211533865640578391384047847211529120087516745131739379715387546714790450989280445691961768453703495036449909678647877264624017072303153009719577950837032367279067453212052939212516579710200528337014625784047811685864486725540719612442871794357821807144051812840117852304155688209206137452123960251419865183e-56",
    "-8.9978271065175143525112735401157105175258079377390473231258345142761521391305485661448567572172116244909609977854201211377190342789355184852565794290319416482447663919619394059500524861775702478995523313288594533741231325730374398301724068017316437737488188891130950177420918207403811909849874793568048238015371235918274102431068785308386659194133693638721465334029946367214202890527517513839477175772781457543022176021788955646763664106973982720694606913088094462060264036279447479260015652878033295019535126189306473842803102e-57",
    "-1.4575453339409372721140593287224794011737000946270426707228854441793775051593363729213398578864340458025284748920066124784157207171807020769907484548439959171126937078838373118967562968602652048931600369685803353359023156000713209688936383730120961851162825079841065830312110307045971053405873246684093028537566867905628305345339021234351421571175290069692933363465076145590296498625665935598318840801746341600212586278940230868983691758498285563401342981115410253469468779405021370229504931362048184452392951674619860264180163e-56",
    "-1.2563672037444258179552826150652950562412872371918630155744298180587280271557515541188666320977566292121346089479308335911412661363653998118929493971407042858112960231308908550168435408624324946457670459995506815645908064238686630396232017143453921182477770847830393884202395698802997902834458807394068715674855209210275412714310625910861833950515001849198847908644117569418025160152407116799086292058018032891393772715788060893768609362995338436670467118146058458101550461981677608457488166985500673102269372801931680694246092e-56",
    "-8.8513562104712298518551372786433917160716723271968731829197116172555046067551468570351379140322576931906888322348651572677487322132081510616863946594287816371025738482416665935228587054566958488611447177722201629403086899544894121213929723873295923212801646734778359731673388933688884725482119563724489723749334905548473035442998009491515221020843755368527094631512964198904922519210331063382132871412851164075882342429579314261180000264922691788055950025138612741970382995215164624841846325235578302542168935718624239623951520e-57",
    "-5.5701254464359667373368937832636629205302530617938602712319377610846266092393723356343374059259031748443580648362745933658317034128912450759436480045843372082284781093407856584263545761722257474197713359987862653081018143625454163287860069759879075815699219411533589505751783127007111524619400161567943555772337112618498576477254783119800893917240858836377774873503301134937783167156924171978357797341327794976463283902080337761165382740347718498357883328804104083523806156049933063918403627157097262727792271567481896560077719e-57",
    "-3.2311150110333981032521642144797665368713324454234508302655926621096765362231977182003992655822261383898471623153610288862386700613116762991012395209799623630778888461671632248377295246292740795396658552621016574512612555131026391424896891030188543880823030988136716542717043987242517586813577578475692355722576947136510854935499321437459305559911742556245567982053639344259495471979959129066532981153601554024766291543645397745130619452598153770627448827793535825965638327064038057289136594981458755941866980550683678799942560e-57",
    "-1.7479859980951833933046818120816089500447920472307945522131841267715021612331682840179716813776079779950240660876034786311813969877303847036237345802705796481198309494594135818130659404938265171276369994063821963919010346107593796845975877256246726255127619986872900009048117566094471949573228043895388862398820775026701843591153622114806473290460637240177682246549425705413317975403370000249076528202987524691007434573596995714026672519503671201991072205964087004528941604956259349220404365636031198636108331276097747804613554e-57",
    "-8.8250826922605700752188281704467878919785960677728832238071512214629279439490662373226380922730782818563979797149734629778537580373166339547306019375934469626422090732758407768574505570502273428479646487416864305489308233057135565234191632900126780449792627655026843051662302687230012548272948560646538180510559624984365847994157897980591256516593561281259121816337062253992807793028517907593212137011948940409273386167930303159913684294027943202331948480552811181739439935905480702153733431435063842107564037639112555728966105e-58",
    "-4.1171828959294809380291792272353877778006677956299328558691587245704058571475795557831032579427448228896330998341824885066131927257613053565392961815987453279877961339657949006795647238804018419328252189958263139734833756117122388607250110868995191053808916915792192157329840705468362984615087825540034104534645841453478656267726777084237161639186716157490240877337224490842545795591280502276024798827144464384475379703865003661970451542105922179089035333760623963016790920272014125789247436312805795637013804676262987360154220e-58",
    "-1.7263709958444539899306737792296343050689576626331308621118950624718157132692240783631486747676604882250371236695477552779347897844404017596418566166031271892612960739495376277827078227401516117175935420133674784981529161629356780250422734290319150270944752550666166505558553351438862070433750911813172865721997839575222028868049678394150440121138054237496606820285667668141860381062338121607898718526100870196101888448558904461983934612930025104271845052440124416531236976270770526344945401513168894314079170148036524967953982e-58",
    "-6.0294717313197081481279481096060250075984986108649126417579061031632868038941365442736710399726934591711122762722698458215183010787715661467487273150578889080065939339036892426506137780033204122574584412026069144959976328336752602192267962628821109285891495551114751601413553678775757079270233817744246869437003215639613675049302920658629328302382853393777128864974161660940548546310251471795641203586522189140372619484419706207033635122402168257168388585004338000570118372852981932242968411459106098141679056862629109450614953e-59",
    "-1.2690197977422813018265513743125342404577026010591662193826620724174324084722404358811005623222179553024884329224038812010150154277352661556080829654385261506560931963070372135169831087371111443764088250357454040837425820853954436264057405059111492598491695712839541375440494789196966308213577858295031787325267989886828901988907787784873499751701097325550114262688250261276681291131681858596602532271716276164210284016536656990859635457024450386124888503950724736050797897399502977060815466664085272950692795600466120567610800e-59",
    "4.2793640026357555548844361315100383932775186504539281241128980868291797183448018770011534430524143169706418991564106225348012785547702514174026447906856570130679256595035521914352490685348829483018022224265626217480511212141200056925765913058432551471235605896701757643486554608546704094745957351473497590220328911157898804095469447493933015802689435623790799330928344612497785983069833845733722591333321390875090338126196048850038620471841358538523639664259553757036927593342535298378361209850513231673585453516794733631883532e-60",
    "8.1356304642699380557005681444268018100293768455120678625549479280852303378197956653649775894693654400767443740574947606651487150650428062513434085027563769367888300606369707511578376763745699541886979032989255674970464558644747739229825993552294741158447400802534959674919142165015309296433125139978768113268065782406094227477472820041456158596379053810084314747898177542050188172836025357886461695054573273949312518738386852244372356052658569663440090557352758776030815820846023257971759583094618639652836513714806966802043328e-60",
    "7.2277561307242789327454434298918833976416779618336682651787047184303645740433089331511388420239862219966929143153774991443449279632641484540251982585164339973845381027868300858034995084564466257998917399410522655387536135691018593576710769560527426711390821415166958437461832297897942687029339092821003033369432533467184537706281499690371751041471885379157554650621569621094465525943020303405815311413518023795669222834946147164818717699409133215411279362130099945111485822666477534371643478031548366280075509251782331128558388e-60",
    "5.1643535925997059903836624936725193904517894702125715619391253100498487136128127991703531981699393370412822169488028972898189930615427076858851556482498805836931337055397489049173477438487267317616582233240963496974312754773378481991466437765540973285301715691924792394219173497690366226612489630604872794188831437032248396292372725276183614506540179711482583172956313911530404768787237254065943813103428059425640802901189009609773584215645371864671463077684932633902298493699243312269361960238682628690293033911268482167867276e-60",
    "3.2798085331634899223377614095612318930683450253483540623555244940637946612918476560710079277600370561404844572794330786702733269564029074517970739971646623242389317560721731817820804193830674316558711630968799598119381110492627042005060045636330827246044218205912651889773710940822571403479878357942333732217652453895554063674941020412172157784069959557164571723774284451260385311383528412536039284979485301233560005409635324970500612923362061099051450619563797247349758969867497337532828319874799760199925913572799017198897927e-60",
    "1.9164793744637519925051943195115644106849301226704378490511068343048189046756311702730274525107467976406007635500056243101907480676736193196322308259077314218256083402830363761248508866951181487008345248358362110372899678143558335053448738682505266325735406839207881694951405138959637808589247641976399817438072522511538768064332882942686353378004108727111825148656563237898782597096217234011554524542664816663806674670581060379490647760424635051779153302716852400366124096905599187953546383169922453942424713189522912716728447e-60",
    "1.0438165826134888151125020994102317221160240834901517518122669229689792866377555276317622539794067370985670004376663039336105065072210656316810214982402804592537650338682400745937514011445076037145405156983968226085368175129610494812344905247955417067958565724433260475413262366179579810458848547283188364382955071303896404440369877665363049566624590476284305467160154614528268507652654363349231549756066528280118463802382692168395503102359089150072338387461831520474077603868956635688059910947043236633076619537673149947116619e-60",
    "5.3077121056685366592620746010666706791993234310579066582110387758226591813819577805589807592913136312141704247604797936728620608978442834282109449703692618552378010618665030125624602935887956508656378759873722204526898874811396366121158124946267322209926764315104404127552409660010417058246816659757447996032264793069098307345271273704392596169163388009441283674538704585873916348381365286322257020358793767860207314830818117955510906809758198921390077728419062052732059160750948547373452161165364397366270364942554394891790803e-61",
    "2.4979001994710046722544823391185605633955568675471229860972516366905484527969301822377493464064468949474152137020310263337237339702809598699818631583636275256497081994674573310701524435666520572420507665305580540491200233711470304753392357987865882843007091888049513382121799893006308085221768510531595849128207721642999937687475728757444976443061454554697084251667602644427897404367991383142004549737788934753192639136259119649434864027829353464040267721930025929811684389072413349862504589722992611968654547540943023144025423e-61",
    "1.0609112110658056087193585069764495698661024640214128088064560856497606869325654335443624117185342615241780558450101869115877363117296230287858987632236311313334046030920025565146239853882749673641026259902719473206462565503332901010728062501202684810364913180345676837201022698971678560344333358185688929134879546366156801465907316136924927501477742777944605539694441081133010641489554254735345790969074866028954290375103081579825130990863161292077665281498471342578108756630522133863140763803543110374206176126628519670412912e-61",
    "3.7995554224977257947326194019914903326820112989732865986027674666428664994442705010451870416851364198276237043225040965915948884922203943178935670273236718166042117296091531984999302696943659071748757415635643231113188488519266325726744235383245605320191194570278783316198064520093230944678032880699556035344133566335873674028551683352186496334647725092780089128838364883998751640046908764322224887379608412238961599660486904867632358715243931104265486270891143050778170176056614669839360520550249535961464922528582978756352076e-62",
    "8.7850934354570271682214692932231181384419631323405267579763981555122031605436360180204734140734744480077430031231812022500808734833429857799386361698581698976926992135534677353840588830045254722827823457463004044261361318251276740102523483812190317913690215301228547160543759640809302084892508635562940708478610361320287952521116668467645089106285989815231363545446897287196717013111627239336224720117549325874147712946455371587807611293996762981036597063508716795219335879460427548424615375308240560837026097214754817924666501e-63",
    "-1.8737115009275365482994082394673757276173377847716784741033094603595896421008235660125550621359855223451940729841326665707060985697876783248328330777350401668028232549185202032900533104320666976942394053957902129093809963788957322999520397964151520001916604294358434209233195509274585439445168500711901832625336622629787167340118718259173586621151478266222151008846654825971849281274443828800536815421419062072579146270287902626330781073054672622834614206259968468356145960482289278089218717645360748402485090472136935672749211e-63",
    "-4.4979175786225775054035064237874512414669241949597722890211836851434744139554739568884990357730133105441174584870494337681936927985473775662395068067176485813446413116653706173539988396494974386691383386082246761993593259947303978063822517995358831066807551627921283227879050400719622443295579178968535229774091727093920785844517709328827208994407781417515996747391453733836759202278281162838211988742260450237812288333493461261671391455406494748160558887274850882301885470967048781606351558150488528788376565091012544727121611e-63",
    "-4.1384794744354570774079764299845505982316368124106222184047963963018916791980393515067418605976107594830556315244653800850513787312666028482040871735829543262405065354129492681488384729012636102988056503402626348148872007517338205859518013657552877282221143350875276924291182937731354918986499323752123921392846087610682013616002897549544282646687012994884903894646098739574236975951789538707965611395324633269518107689068957334674167997805612425110684876878236854766514937665593505884574857432553053267875401778457678418881879e-63",
    "-3.0033138952210084429712407081643377055683404923487163645497850935563995146595093627587139820415038292676540061394100127815324625496693981590489491388395603284000788940475770405914408748238839160794697450371580170829716677368959073382131501950426129217334386779476081006646606143205841780551495583147372087757134875968379629454385599068456829811574221122936326427569098966696196833284263724253519751288356645201563216700606352874594819959960536156090434472759731474948159404035201415197676753005603955613890794699847534833809560e-63",
    "-1.9259720520882104226446444057468663273274553216168459941429445767006215017637137388167290513411873752574733846120895156701381258360115835870805669277730272426092795765166945367190390832530973580583670263908411232044105059375761831747828335809449613759699305194646762642674903586946868178746750616991543229918748572752196558941379903813256083412890166153183209915522447348834140337218770253371815497236726675445319868482346737943955849859496904062779692408780655189711984135560108271933821477110963916311182692266135357141263210e-63",
    "-1.1337871429400320833824534045748099947440028988229740661053035267023942346543031913401974404195815482428554182134764846557628907191902732893896004477836860375673969426500113378383576958084714609568948135705429729147104489513378342324982165774601805392492934821790832012099810929436166876577185707253156259643771570620959760207891183478493823890918704101467197908449627268735141198285798324946265686634100250562657652215801217629251131549104693218257424623199049840397516650235348488293427197481215930707692375855234606501250397e-63",
    "-6.2164015740141510096432964432807264560218344213219017346322571493746970663152336564651090909458157290927933393539955353863565358514405570910897664471430170232762754197283872134301528529519398403736306880054293180501004753325976879364430749219502132663450158606122695002357622315085675209613741691518953283421535514292216151595200251003862222936860497391509978254544347850769884572973748883805888773324479545497703366879911644894135343064392522433868640566218469999876227933612548369274107502377482883486175502867090506694336546e-64",
    "-3.1827756061834257962225558877159814504642540369619403424157553482387214395272797812715888751184114394691670035137794884797672649763030515605320987362484420865779788767755165740298669949653706411741332575849243703926701520813694000890977302419558855510311632214143875995648267122885001524244036256571645458290413996304656545227816694889401558836191706995363386864483762422617793763991358739334187342443926583729313803791469698687471232813961878774111051593911381347500092906476753391700625481946808261141731049118608437206246033e-64",
    "-1.5102454063721549153256714572046916856293438439412350468725027829837082693382941926521850882369054747908803963072673519459793502843725750069365605606117261150805047691820854692248154429188680736216998290250305365651154509455304038031341977431376366927220962025837081747280734215483050650222062909001073195571424118269506233392564403915585934679824896875493301404713613482103988141946674470281559429698928654407711468739529806342879101780525082190664518364236008415848179601471557431453496550450885908980587403675542724942967475e-64",
    "-6.4902350445165872493945373495775299064953328414509272774715464882160225808322777161395129914179967144063122619580802137859780388082876604179294381967384149106060886432799533645334610655712748764903702021260981023425193027446061801983835575542196344312881089638385413064737464448125835895969486927007705548976585715675461122142551401876294966089071261889018684122409846139691521153734562554302227702321104379438539011925195680148621858467040076768385607683861693179271842331010444717645380235654097949132381717189769543230938511e-65",
    "-2.3759903862613787483080016490348795468759381781886032836093625331900562389901890142592324045528224473390894533038659313043071526113252595240991321750619855212050046344230616822775138226797434797963354076434978373850852851515910268929330787300549577357302153407992746251601404115380185133541150258026712168387944141877885025931454376021601426792723126439957441990077704663484315684456187296040240943088659509268084792453840427675744986979783610581440328528403615788981177881133739263871900611550159590399383410190986501009255954e-65",
    "-5.9100871271596083837084490222623040965429933280700472443468320731637419632293968270497244629138346217684948070248962909560615869444816727632969314014876222440718104984634488544694931686103835976371529805428097799258115955326846012172283659949278356571203256422296853973891427175210712092283384506703273404718330629381587435029295164865757851489975765744471728671704831787382665901347970498866150074561593755338364694948653898954502800675433792019345456913836119393980151697681202552692990994156224932364553428818505113333454007e-66",
    "7.3839876296291395220635233105680344531964531534311424036255050174395658869305456827952951883379101472466701485698462544426111118603637928663886504743263507098503296582558614534114509108589093761187828062414489814821999145891870580604823426325589222170647978710287846296396590924379010072516434499113579708226157097096323032389999966863450088119016124102528364410869968644489391871582891311751479655197859798132864142147504744773259890832726803320963686621525209958438561224289190315505112510629337978961185723236959794334439616e-67",
    "2.4823893949516759549095808973693035434230382168638841643645920517819077340025020647537305086820457210534259121247099807837696353256994475868795114239277289120252075179769865713483949869628821610932581254115457406084759746083385752195983910186488746794253702622345154310551660302970267276471351576533567187893735880078136145903422151582514535655468623706733875436060323422596102349971008875485952856583537979194336027148623132168862100435498021917504839805144392493528257498517308634866448959172102977293478495996752520293153607e-66",
    "2.3697236766888705348453315240583777606559490266041849262599465055942954070593332975383094850994658143457629104105021801658847527639408236419874977672689870726557736425759406473785647264241391972348124498579967151476094800541133393046492615157136877632648863653225367916197035593744281143662458774327382966523407895470590944033931196908126677653592319763108806959633300306545264545027322722041531014559653985772918676037900679044583556303869456373089753348227727730391368509763864326008744129475079571207785559431965081586185083e-66",
    "1.7467424100241188888318702455785542741519342902211798084851375285230998082462968452246235836502100626580338534699266010831170805171258558208810160144633715922247800290136753408946241025621861614485572527940430195239923835497077763561446379791804045539241781934497251052557090971150467316886639869816680295572641078195130532277156450315956278354521220410016395969170264938608034022883563348225107242401792204697429756268176609190508582540879451316170002585429108956904029370904762182297504303502983903055460025360983708481041296e-66",
    "1.1309692659221234506574833178440348873424970918587707955606322102938059326950505771776873954471718554048459008671429551099742124551076060910806783992342967414996006620949760991961615985030292797923766617414922098868192840196237478912099660498205750084144629787580234778614195246781813347414610937331043627368974609130643848952796003281486324066634968958070309448961353099808927847454838357173043232903102072356770192366243217467905447295347889183907201797976056270723276869553270394873686138416157286661634202812745633472812720e-66",
    "6.7067507435008663044681959952290500117675382614274297227807796011556669104251504171217119294204848990557743268758114995863449879905994039431267689783410068763585549101489689333220392406208193807121911485449169229410909034068927660023883894800466452282871652589339679561696936383154960415769900409810017656769602073381566903184980462782785603081809091954238310077034927727881033237518985326353089439702712788440581103983326068071393536683345720847158064427198320837479509164140023478431702815611665963326581454177945635174371243e-67",
    "3.7012687964787616585728773542643056298424019145529866308096564941164935172469837075774562655837993517468596994569511667388468821861092650665883300791379740155798259735670653060803349015082720497145068069082367814253121701908592160314625299581573266818030467051412648458477154885209003618665449484915952644300482901445856875236545702550398087274899925118782821413784926270269592524009079713234335800367391964103186247098967090760868112253043006463699218809327060888549650861958145267792661654514107506308127717412421194633784047e-67",
    "1.9077076085429691235957143537697117838012183451453772058546712824453373637055861578227325130562026751669501159577589212100069912856608601247707992761728129166699390612992070834035261334269188943499706108174832212980350851951408126127842751767958758854993905948252428853824574331079065459849552378444576912813996121902007800461256770209435179389849994004157785532944018710940855062955965699770103603909202358013526369404113534255446569035696610579930976812170151849346172631400306644336882866454786752494029613858407257075835266e-67",
    "9.1237735722218121630116913118938956344823147570627328553250057949175049322032667551551987384841751646596469134070611398986779548258812080213276822223746207773194972657574198417638756021467569646498156666550806706898455347413940354563937270552987019640990976817287796967292030145702577766335747654202169216683895754629132055954561432114010300826029987271475768376983223700339388873139248267898947597174500103175138323742781418724851260875264785418218101099965406551355672272335191732349754767124514344300282546932137377560986320e-68",
    "3.9646793590112587244928143968587724964691072917941012245221961011537565075036858415867699630708690904243270459143158079603422355389075854817930125297814729094088880105750800524004979246938380808212984026026335784477904296677866792211462057728730749806172894161953941113950272736141208996849830290952457510997918891186593280715778830176612524088000032260102215990184879040740904596907438345178203826417121582486992762904976977322811790546721011027667514615507529416109661829563483782214438356250210786035228455787956959626551790e-68",
    "1.4809982750865097187909508933625710087508599003193765575509176802480661269499083430925274785957939710897873819022706031669522269482867830814715460389505129980117549864473844610334380203198860139117662177618515847057759708999640367433488753840994039689114604943289590740259863482699700600153205720709964617464254907655455879611082864739939146539218238800933500751831399916472567469925240970727572062704059150603745191039691847685545937606461195480403168034411463474697964693003746147593570404863036396464430994165560776964083819e-68",
    "3.9184388969874880207129531998367429359937766160808473619451935077247215613118216971764350140574631843637580138333978479297442013932711238216766107767556238318363519677413587707865758166073561552572472647744248026746423708284139860731555108554172595646071403252071957006222891300722284930246690452245442706760218721315191414917938456910523981262059507024804415375339166039041665155464048141203071205610444612519359747216764626567533606840861097407475116064254106314066499590914282755578831363810800417695379416878592242013718101e-69",
    "-2.1602954347701075750921899935265336312787165538198693402378149276889305199646920139023613139204942373075646540938374802097015749626810126612442525744813286852893158435400608674558583835398329914527438588428900184227560635091561641261286340938012292181246840904441662022744404090395775551607733907790548562777824575056273248330744919770042682008394128096418768509473871119049043087989813183863534013654629113285531036875170413979823386566880157959128016299571740319423634764524856309521673113819652107672159602562587966768952735e-70",
    "-1.3611039999833694038341419793170461848193429226145854982053074064983242364523828637303322908425491330508795268930064216939288314267351163870349549512135073312164941228153702448067382504382681550578076540926214859207310595904533323991412525355642038645294794780306160293026476578580973760295602501536431421103105081822513559775119978403937576160277539917432984008510315477252885246020572061406656685552634212391482402948668594383299851789590617723439686209716726441479574238926531893156679817462400718895834725998830239993006025e-69",
    "-1.3540477499978033061634360765138162636685019067880657782495242236986937094260032600206766107398329678397921171184101296160248477076226781092891968135269142638777809949001125423723178286954198334482004614213609338405723398474955158803116930825904564111147052163671287426546120799198907284499288609621383965943407270600297922514667374263822764709314821621073990886474131825039392656424210382907167937829133208761943992082194876321145656684117360802184040332107864325775448170630124327771464288970937942278941679389147363325320043e-69",
    "-1.0146594973796153391274975927673490083241587822426133470509837437431011793664433506646018919853918814641856690673709792744426455483837627822876673868031231373571836591102149831352343106404876808833967997557004064220803106719569610359103796238547734837718959610537376930798257986024076126313121366190252284357083945216176401448459622747334114791890730182678461294372583762140584447719574170480433439232818377638959799064803128678798829780287559674567537540975151490910786865533675474923716898177184339315300490588526116836866913e-69",
    "-6.6345919497913096196057333568444503533960548274189063922871409454923820725595844905365512907594710648534956576258671247440651664662722304740276798483431109001697357828633319626547582602722204920792821339981809448684483292626374800434467971150820926090904730739027592156505297010073765691112529371660118641976036973603408009850087866614960754352857914907882183355989445164355916965065044368320787648845473467154958179387102352478762937500255057315281666336821553011987303615222117492489700239491427156666706162524564116803131340e-70",
    "-3.9633119162480576071966260927634642326688636362956082145647318373585310783680224078795694002485825162958994900295440223514522960060187565699386171670038772398080909040962167831552505289525556155214247493732049413306084908666419679013105133277215200834214009250205953841505399821886729019685955648427379075366592712737720204912910931214319844671104516144526363015174829605360019838101313237829255819369651449792073797365626747734984846018260003926050669988323609971779841802013189421099022739929642138207375408010053251572911915e-70",
    "-2.2013228918962787078876886839047083846459393852108973216304337280562820013092804260638529282881814682741881602920896622741312154659650815211091978751256368571330441007875600955454479540051302769042071853824202574733674262490166387584145168100441350179441002954636221934806822663765185793248575975713756281266949223765646166007995755196633299609638796659882550379476512472226307689376354609382652247472613344383622087650377856098460165006707967504452310705157666105605555197531204080090661485290000403495723379789295530280162771e-70",
    "-1.1419670371515781165268174505734129535343600740008783920808623536965395162360286064313771539522367079076015690827573140174115166459168788731651809186569023273101040623055122382839453171229602739113162045881242117397786034123951774778863024782623505030493993278739127094057993350587583828496195014695108484856870114761378157803591785068272601515022956203831845998246769067872882497634121348680870419644235284285740801872195740742385764467836319201297793317022910441191329561741300309544223166256053939550882539444674504839224060e-70",
    "-5.5027316898205871785853562641861431844322921326476752882276242054279929256944183794037748301416180024206103656852423514001966834728042858326354604992383933694149127727555028873412112616575920070150785613610162394779849170837411357260566917421422847828228998369711685086515666501332755751423030975661794812799368019128684508937966593480106052227156206860508856948832882957960137419479516031825652722329208441427816282647584162850626058439739469447678098826591212283619901687138522644575359724948249814562862796976570508971685427e-71",
    "-2.4159995990106241074985187708079119413085301546679999348439580065989247885094324701157204161052845417194736561146975104381784694878213078364285908996451243656635725998087197039783011472542321789142355693948070485406097258790270797021046865394728304381695158310863687339343765063762329324035951294051687267488429777393932504035585256964706124776061615160165948046722794257587352899978859831974741917184607649697973985790135904003617752167009669530672264484225179083116980213154043393897549686570356317192597159273705177662879947e-71",
    "-9.1898159475283530363062739869888975035893686537902496071234175116192793402872149190107126327817047534727214726158752212210647041458454772321237607261206466845571820179581223582037360919791502162726416314716921717399938545105066126361868652666582677723838472289322841617687636317989069582226323556158952266617143327744280122325258181306438760076984696744817253032847438333866030666037856830821923060718523311363491402546453511178885719812714332302544386663663756794593671423068121486105615167653227876205756313380014376703233649e-72",
    "-2.5591437159880114675195939386665916556193436046351714282075403644947445621804683078782187008629925270826639405718098627380435911223961987722188329395375836303508395902180612332681324090711478768290936543632126790666912015382101830155460699728847006733065808548888287244576428588602143230200618635433755592545539959729846549693067524179905048664089248385091238156589112747066592509086895478445649516238771075013667892625519879274911946843357427865564160756593700279065031041256904943169345800919866421778776946786426084867285340e-72",
    "1.2608138286597519979586086685681037516041055818272898115408291468530378537471015112755753458299433675096969675224662208780999613486817806218395703222492295600401394112611676228485850352249201053982581480217853142752598478149381352705161503854328950715855827610654466047708982447798734709888354839944411762154277577920932477500405202975646506953371539699311357803327389883800157883172827229606142300336905229941924610000999934900605640113725364595345639813903518876339797126265649532486704118633117720741728130466210597924667124e-75",
    "7.4345783500202042279451839968053324508533288473180675959183641666323878511679237413283064286815096887989255291251524590403098048750627877571876515566077054191066588644012988503240864206381184310757931665583955467188237741634181235364880229462649654161611754375705623944746430515964980373247895240099677765426961200238150075420675977212055931278411965497244831714867729174652486434535088653277785189976418045422695760083133292354486261599350204729381434321224888783227978053159222017132330602159909901237055585938743774096161094e-73",
    "7.7348738881821826503670825378730422460218671959298665035664652303312941701215416635409417843165596180287053368282762568861972147862538424438743348503595261026391445091610983920393552324340017467670690991243205744969971987079616249385372023613109337568881822905923742573925918252572257816108222054928259264882796729209290530465247594971036703640596398358968056781084239993118115030566890875264147590503425165003329530669149814658996520645602837459356208515823512489324279600738479372824868741706559676106339217795317463178776868e-73",
    "5.8950884673070414891526666376572123704777483245700351030584530484694457310644697381910780358229246319871202487077289916297251213522064513677510360137630359976054338980111383146202403330919568066555671508475994329838982479336545020299685333268567895157140376355487827395780101420932270556734885707242841093887743712674526110744317689883545308961644177134569247622813256563229697551326643638146520486210206551105067646389406245997046955294496126969664496296466523763100809644852391751256111823611605617061014769058631204356465705e-73",
    "3.8929934011005800039150945893731867786953863781095198920182123501901463558050167314871923090455300431482638963055450315361026207537008488639148186807820001793352878015766726406567231887682824218068215544204703955571339175737451234191057833627917742603633755020290246895589410124554737732131038238230359978269258829878520968573566030298559733876679943396168576732496553066559933462945904746095019418071601397787951019398000407900594174305209205677417331459127869505257761639312544007677765002965301359798570036011578479687091118e-73",
    "2.3425772629370380987231988235292379687982263437396978382282144043596692463567656615971328426326215455976881010231497986721379231848292508745620537544116548961003210669476090466300534265947139040926379383174064590726878012283189603388613429238583660979285082745098719746139755127113716847211233574667117551304987816711341805013001995731579792527582485680379794807230218020556664572313080524966297406092551447761492699668928157801540191983781145585094675045151633461769512842343799139693474401729060101366445470999192191750360929e-73",
    "1.3093807054389982780880731929762777183173507993927995769802096889925348690592198331818128986645820107993674355946220193116998240948210776387203938263470892657910621204288235775373205932250972144443503828864335167700358318645630051181358700677004376640525747435695414830143579950395770883673145901366867977684129593794968440394603388873860599952857533563972318323946283339293750200917469360038093087943343314466584412858230555851971584249575509843811701733631607268986621507778107756413811362901401499446676985896804826508647747e-73",
    "6.8356430239975460649130519007539986510981913690745952521259363205556487059792135429251843449668448710578977633083252463994008402735935591053283591108818733939116812073691763094926297198325797292309557605981378641535930566271642269882079624254635497848837241914484619748427106663772830813344238784562035921460319731764845916264324085972279161468857823200212448400819548047604463829806633306999965464412766375873422000112795267752651954106890154401584034235234618075958011284457252430470935671089520344862094223550493731561179768e-74",
    "3.3178943037266650354604167491131689728312571387600158409113721647176156971059973492854789585698885978927601691127649808173843780022639371421810243093501643123167437903971157836523540782530579133474609005724150503899016700244606089042534123017219397285290433010252362853227993667107525367688657593758059409342202918894819474472941011846791974154945407875930616833711702028469872632057447584820343199433290596850173588161543919304258110646676977261545403649215095076483003625401490965944725057649720552318236676360183654469568200e-74",
    "1.4711948246349401545467463541483118220757712932286665017270780100364634598967235097177625145456271428783807215705908943387292864235238071886922398798575472782508946929644294079924509767790919902405827036431698405389447971795583584258843810177671189164133806760186415855580631309268222343466282462601933766719283100630387811874541802292169338020734958614484062628956608963533459437983731014297995157455779271044564088967480103333184537527350878588024326113393802638945775418287292635382934161261275874064943736795017599656643221e-74",
    "5.6914391397697813167842355133357734542093361856238945230262705084681533896125944356285072668843845066587987543065903244248511298765322723637609799208395641423693205809028286122380735828967987919796511401069767880532017027483233509181547915793325963336615479512362522821668386599273251037212129809965186813317198146725255747627433365091324735575531919670100106325381825225242482612998751406733410466981901260493587491031067258408987377278725747429551847829449655129273842694888564653341700204751341279805991944289936456871889170e-75",
    "1.6575949387065056600919039116437327558669018277152862375089340060032671806559546780436518040551521538830010027112621250901702185272469005295971640316126077475507578575057453039215768618583276599317577549526099242886756223202120267450347481345905655822224611715393955364757260820543413967423893166814672010166979098770858814402895762397710325662689702035127742331435001603217798161239293178151432884565724792975739099926855824071457122316619445853801946815529530735336311698620478509654410883006285294002906212751625499037690796e-75",
    "7.4809161290726036200573477236307181497166804596746481109136687268184814990639619134200522304875931615093551867851371777737625367732688475116898024738930226577092234792200468024976931082471388696892670645069938015073650245541689816260762770448458242919152097482687772441209043955240814206222645960625234432239902245343263284669160378569117190646752484166620292555129605187984330549863747590285026802379300607507188642599238467579007253157500834980984326838298871080180044937677743681326328459104002866306482990559642424384158232e-77",
    "-4.0285197741333250429967336462591889989614988907272736525030107892281619887373319606557631398866036158820495563446179112751495796200017026610522017927512242810709275890184502885338214421418009789770419110325485456388877768537029717363226114877759942364690171587341005205432303971699460548815482148448863814368350336696126434498972636314678725928968675687950324857251047905808222208343861113970146511129021295041320136581683146094707352827411584317378372509076922419558026149372420709872298473665133884485738745423053802717398667e-76",
    "-4.4102374255967749601685942963003508871166936924586875706514706637705615445196814187002090694328207612790609583312258527170918142376714823388866104831537128900390859811394556743010308594046660384982710666333069889302847851050244595803297801155851062967020479035560918543921012987097098151764211275946899255851538453992870861248727080521509427550202261733692601947690806756920530218598904774459549774647032527708762021334088174842415729913178855082096024744249201495654399274881058265586655390305289094616379990238081175126183614e-76",
    "-3.4223022310247792562790135735455784691434869662957074420030327966704145466626147756208206173419510453214677428901051758257321455322153231228079575092092071076905674479790510586711210174039535005232263219799501049958486142796552454918807866091216458772998739213925811324212133114314407573979212549195002215864291934554696313630546813004812720245957267123260445297538600538321429951909706817178925312047916108486840958089019859376247408083878053406127291384632038849400348339359843801572719389025203030073222553228904469573033113e-76",
    "-2.2832611999073084396570291562585515067810831445372364614770629552175873625104319933251934581690296080981154840090016311980499683230190353975768798042774241856957863245126075331561031500828833893190589817423714888681730697214472712480161077713600167250791540047005443263315429688867102661055216011923022687732817478154950635762886485397448991130617255902326378828642377490954769869988445730413760370633265304398114177208018049082309439616572118732941550998514858092745020046510759574181598153785154656437002654031206064418655140e-76",
    "-1.3841443657342732787300313728923191039043301105475707725506107523161665925923130888163755819493052862362452092341850869525913683498777479153040594396727299738029712100841932470039049822582909794126682825283725528732400618156930034843157999834582218542638919777090977850230502955782352588380157237983290461666994077265682702298769736894992007733469587855738113596340827773332585494985022574841500278210574240440848695702984327151163223517238667783046765517638370135540824711457759041483199117346059117968338534928958033278289076e-76",
    "-7.7858559027375901564576054841629433044184162140013869132911856394611758906570045708628063772653939187823235731322141440290647258651862072138527711787478612920708120143002604920579679449148454950044480349242802555719711396245037262676836820708875781661486557378589871061256227308025574082064786572863529027683719557957625205160518338347725024990142837728838265585300450963400740121337574460029717661246898437321056252683489673865425706864388198468047967492422231281797222853911842411512702722341575085918411741541060008003802005e-77",
    "-4.0901161974734637107158455773818031113176594360797558779694486462732498294406253541003508140737713853527701079591347764021540254112223017281837261496019907836693597518662457182290408292631748699683521122169126524632572968756560066512891978560874339572257307734905612400040222556002787842838479205656889889043407797032716762149986108991039074210937620792649798165103309957485453566086038971264030755075941752258435533306871089812507385247537823887790114222450864026226534758649997273391918648551644581150253766015016542279185536e-77",
    "-1.9994037405158273612930796650571667788510754648565708473661970309570380023485684779674228123208580499641760615616814641367580883475127914265961294315557615052535357708349994696416249072312314002171354388576398270584819338481562028752398846065585658085632386548668910148821991660233448028794909044212001473825521813661895833819834953884191760089325894121075299811903482886125608886156076393183182976833434120170046711656168262973970397649935593503592770379055936090355073199529084184117511980978270609318220172746323453744897820e-77",
    "-8.9498860403051723867798833167694526433261979879158864844239710705416792907278563952675878258660449956659668958019163172555300233572037838784421049036713448241252705929855989464289213019941320366820350510633665431917028768368105476079628918622473526017066623353403832921094443072247680740229173818450380044376103321811579238568334258133783501181270497561085600630120723956447928689216884101444322615201937394478362040152307831898729800248347016780493989123950596652770427558471450298555526848543354633687789355665031053975143704e-78",
    "-3.5173611135755571764935812356762470029507551556855154157544125008768601419259971343476208369363695048904634067823692178281327147182558913349799068451790432901062630352165517799960507095110971199502410736066087898619673266299363041263543684078346094586187302925729579122110307798180365426479694733106635239744299556691278012214068354516677897293743921988080810639419083792519847269674033426498795277137524462822332078427902994913937353014866467892082270004581124322133087877178209925352519917195405108302481149574015083855954126e-78",
    "-1.0656004336219543378083162510907471663893028477435900843383199040128692758912836639906440138073241180514413342364483148818890055828933911940386903527251965083787887702414550599857087445011347653020412385262152140130977694763008009571586673171750894635834713921608828452561615266374945494586219999591950692402722352580355899592654350478079544030267186411455507762001361028335599626893778615693400395520014470851975629132713691996807565094162416885169629198001003947837150835768260971134013641273992556947165453555456645531183697e-78",
    "-8.9074846752671737377957295109719305288330283319540584300318549243329475121200545768590837174489416745417256262539225027305530318629420312140789722605052473680451524636427127376520048356891022715658748438703878659819795290769588798197106424416311533773125564524679221306535844676126512274011311110329872078839294285208946893201553385196162304887530287705085916361837586616557144981975558741223905184981104257518115635854831686994242236556694069700026633976801260380817888563298805379400162690161670805937452953782550946966488578e-80",
    "2.1633938519891611960076563490973616997469127019648103211715759810373406516327882293905982655307297918432944297147515719021276946459286329043840358639283233086414756589033584357025925405891442078965671455684666686902743959075916048067623269458303251513629881372537314210108515206080842495142151427696430786251760972782205476758928832744761531007781127078546180799605185516092995890016481940338223779187424820329925894247941431578047797770803521572496326889367633598122632859228037861527000088327660396170554291775939991668334860e-79",
    "2.5103273916700307277719603787364277976702476963317770302816532518249916755619040647485351890554531502912789808035633753538266551104835863230684899202323824107617280467625762892851517611427623564261648550474779191136237056117928083544179497193961959647164484831843136933545129881653663932018972233073640745714337370888773904869574565721006227572720187485810502613211698081398154463435224247131582752032839261694863821966677908193711194707737314632202964098169470742832522156255191210053222353166696436143338395101717479335052084e-79",
    "1.9856582337243365040494820418391680525116281291226696394985923878841107914200979189131084240191015366486627922502281479512138592380727206811412102123156425647533863847573101962687749765253658016813367677521936781009253728271640564909724396497729246048823379970559390901460789894680752894300054672477662631091205602219750934110271402058111983421907163855377228530270846607026001660191564454574704592530880988201597628805703050805404931720876610887946067532781503169716836078525527936761170599827612067238534879571715143791243911e-79",
    "1.3388826121012126660010593318273948717041364895044203997672730491812213699886545825008839799855260055652054265228796140805886978502679820874407638063158231402413687172889085920137969625801104438813183347624938617879312890728766392762781873066947187642966743750637128194574463724783732979079982472806667067065105899285170542051868718863218018878833776894254760649421523030240342251324559839763174761641366784022872363469429265020728861298276835926159194526590570422059366008094556390958512808950647139598881873312547430176965524e-79",
    "8.1779616495355779619982708424783766719121034382385494839961245708090958475468501575389308085882269999709912815534294366405487177908192808885867862082001971675206257829848347209894527959282921164253258975317908802057092759148391872760231103072679274911472142798625567533880353740856534309452635938027777513672415772585353788230829167735940887169745824612680824333222853569395027523527889487139364695909030263852067951814602465151370668897575631031685042770179217821366978478452635255240562454828060680642092037187673723370788273e-80",
    "4.6296041674680760789404154347036882742312506192331443532115265741128894744869606999187700472344437525351536121121359403955392445817404700253066125234053781429471965287932061464062341945972904676676745524630109338133961788508578340822588794504638690535437988772554918850233870013570334082672430700597860952646171878246584541260327057927459343091019592654788586962528450587074849987620542528177082203213787596395343578652168821139021234432982044576796573235179852998096875542353780969672261466743960647748392301100653781535355694e-80",
    "2.4472828952913660439494673003121231414318293381967464269394786255341238698781995395857369840262060084002088412457119875603781020764125514860167010819147026980121472013821934177824992536031154549432730847934407294618042372759601509841105166726582469459139298557863554433502297810963538758367781283953923649122615019656586406346774494392313746692410195440512655484083140441345982845971779434991591437867008837254540599373746821427010377650972289565119551647306216664514036101100243727246703123022392548878282056311275882673680249e-80",
    "1.2047469873301905456731716830749658082783122569609767919260758977857917726235286917173993082070101715759380249225671029757611437602894368075256870825704042603767003904752634091798628793930656761067162388950890703485303635252098500278449522664311629364905410536801227622678785139983968650355566327255229827311810406795675388773520916600557090340115083085653059550269828959505826113673348118630200636248770972472433701695608072968951536843171371113384658317397319450635063217980965985124907426852204149876680538559740775003545820e-80",
    "5.4428048626010732582525087083599537867699593429563194099927616542499048189932890828681167057921627360002177048602237104344045437028733244093316046686905525238576548469180053417208203302815265473498653932408054951361273471011658347987737063288202444342083161004393115351477182094473763816049322915233137735479228980860304825662452043110128598403191509345902606832602529915323013798347186847565439420637714549313759376544618195458706225664000979027666018826299859724495400174231741123616876469746217508755797023471533427943463474e-81",
    "2.1714793611945608492869138020750550130264974328152707255298602001784761207359727644385352410727728316209828297064897125612141732732598388611339585255891556766081319993625990629593227345631772018509287098009130698192631288209057726673641363559718306188028803423665452237211199394481959291321404489874961958248095384295524693812998197718721899411745353076780870382535880916986873053754124409760224912363041997293420690905050640314715190649335399758977170182069458434640947660742571098705551218225127578317094500890126262486671650e-81",
    "6.8178561811703898863251257053939481719189518924463999991133841341531190534525201645604135466401934333934545550133049059438563548330767614522364973516950799786374616840537366180802901157857262672901286887660033783114748496144854025380248978663527784972406012761918276819097657771930557970765865649843893559467720354462522579462653373727756096498177284029338252668172034639984069312557534244977662321376130905760159337386391513835240737451616123707106873453283854155565762899181890300813957956993111730108815961277061481120332485e-82",
    "7.9893266262252145408235450931625913352250603753428150831955334012797164117983702465569867568211084072455345800162715690504648644658063647676474171835805659714329393409989466122169109563516047185328074694230947802787191182457993446297219738810828036672317242465945042721220748766439049608100187066151754554387628872659926946788532920520321210630471480948806481702339445797577108514412566452169363343961413599287305413836682449389290943599130190130587211744246193228256815595659966601578691671419332694215258492007828201344826910e-83",
    "-1.1458031538988297294966086297309243289522469525540814121617936559317068762686565423597784351617778180025612342011931102638583344126635898218164748168928329978690495878169327430351144446998629077822841369245067329034206412976017588305607998693665955170523110699085742157718902549927769240777630024282540584245408184196469684854689504060832128935163007790919711424455162786431980803880571603333586426214149269916778912781978052742537931080933914325614989694316684147881156069608871222255412886343024059487296293353050646823526178e-82",
    "-1.4244628130236707998566283651234148955703867334126231819122794116642725038835168675638763814206759052315310843980921128997317520282390326155327167808053060888616939549375405885339778900204161113241132908065881951528288428522927502756402353196843932058806235639046516534166990176521210625832259297452942812888940156271910788898089586295925314140221001195310120653982631205388166633793285541119813607905711056165836177426099498481911117171244418946479976989559823161567692007845260076008853929611587430359286064815006034767701642e-82",
    "-1.1504841577110595127999823515019165010888017936992010382746273414453324568712264554773232846156394523045020780422858830799022800618077854668653109014770936875432860082388938804471423372543469477491712350567653902358607206480663066157945945436146798798233402668459908163530179870830955674431638968826915373044971798329296630459409223105698565462400264207436392356724451901347838306535059002958607821625991796602368944005830677304418007184263443198785626778798468127685284745441606280719890457199016756980579637474668518344956059e-82",
    "-7.8445991840982832140508823367238341713726975514773930947404059659313756987441472467890995224795316756436837749599299528659207687270220516912516935621700296261733308473789005287302632131618929428464118706219423884633100907962021407414878242096266148519270646709480664411724399148074549357970502344328757863197111633549552909489390005180062646707253927739815833638400555242023628208355304468960682997888355714984945202070193577754928162342207717974125840253789275221637102746577868590428209263778743272769239804497660561542616874e-83",
    "-4.8290700386185516979560359365342187621946086577262108986917813792383570681814821828880701855906850207953152783611350709348830116152699197486444366135037615525248950620288425995268586262552879261854094413769815791219248007345947106846670503739355524659841252422692420537329842914270422027778571091902450172986892302760895354236819554894047636369111300203349892708441121574178137822041315150589670954191265423488869822599308345930216012489386512257868743636101164897718873604061177020168881664770952170976914292894799745660724057e-83",
    "-2.7516327629015237462844650293826050139415023101848854302242672908727592790250074318109590601944027945106208178756774317524153266358714471977671211337041720498268881844213314590382388231288503090346384110454791323979782725390633500504178705294244911504803665634561334286068133662970119708482184018264384352791037710765647343212468573840393830188849893142819744542090210561063764859718893475908408168448975232057334880134734524609147403251188956976222494388227960305837768204849611864673651693297335751033139197734373862945376882e-83",
    "-1.4637222304512219218712991029877130574546906804153630014293148797533622710533455113060800603252614852854182014374041064031404093045291061025981757012170891208992332258283945338171651316360766325408931168373929617554891362704356641255843894717580276533586724111562888430153134710163245590100107758745148218481620537464159702233388631905297008613679991154838634240767363424252773236802895370088998523236474958882070811597567853272382858983562957514665380843772823985611739002496080143158902907827270714158726478041423833145259393e-83",
    "-7.2559573758913051277801189416286309345089508439386989491325453184642547520600532386805583569478316739082805174577945939835945581570430615278189438729179699761193521804925715392464849009219283171898129701285734304685633852058851317743680227731749107805289398244806231102088872699907424768324381467553721817678518001706754040159062384518733480542195127911789552143589557661595088541574006116277776845722553438442420380704485029561773753636594053422893885958871913307345117310838877551062714279355018805238606255811032148049406900e-84",
    "-3.3077950035834971441366337411625992940498404347008144089249932380803702671168348387161993786870760173030208703080664978917858170818162987370032237646510768953308997906612138596241144846934206582887968898364134933443862988171215821373214078449173380255254566877531184019325514555977116702409932151842793894952012319554546040853521191297535729299429371875558142860502103864324296590948213278801275025983267675365879059695370673279060269203010790780633076180762477564832560133464660123356131573170216161724745155014171042846250004e-84",
    "-1.3387690937273451383164465143347786854555779955971008101228555815667999913796623701309799500155717489016114864214175878655998551721133865427556677584937296186874264637017559655907951814505141762990888357015676346594657249061413701916946312217657202892430438720851834478084378915155505099754450569838361097161196351330986430765263084459076081474540439577496973933483030216005234029103531399042387225174553055490804727405160273784510162397676524059286681521610792089776165453982311550698385247106859386802168013610257529940033210e-84",
    "-4.3421252456610344257447088837078634318600292110792450378895355840873735176101533531155291368217101367982791625255049763635790353274388720020870072748187168048029258656367328646454935388150248876188143428534981777560354852555459577970255655124647986612118755475603626651686568591618329104948705919390399140648748191801668183302390783417941773835903332741742135589753785510519492535896820098475614199413149600388025968012937447827950584193245599458314219044760790657399819955451242839314516191760563829377189132445534487736229378e-85",
    "-6.3699902269007521212867664347061427679695704076592162991750724866142909626197785824824855603771681251801293340648452055129426320630617539204221579375059458846717565684101260481587147051526394657841072094657074301648501876814303471349658723904529257010816422260017004709737255536482542334451187032023178437746708064815192934207159764032845366185600477749492154748215429835039441001731122760375513802474020625648407543189282844745813997485636241730915693985050529127658270251445405878758185241050016961081891927539908146533124328e-86",
    "5.9631629149825823707092244231619486387863990900607188711420012332924370798969821338188835418337058210773008779700606426706474901624973667353325455369126373803663725863893456017492296188082849974930347803942402945792525620834090248820701670322442884542819278288230612416140921898871262369887436215700543238075466132258993439221398584962244555374316743205259116967571965294431900006931249078065499495719505754325909132544061068575870905294408447157827353522323590817280115235443241309728737386315638329870848625932707958122572244e-86",
    "8.0551088165339181757600102717480499129346387730226051480625687685160215422621252004437537059284699592659262906805979229081416029950156846312740978183366821251132804262106236518417243596970786244540695103165520072055228906705656380868584739810208850057988699106159359015812539373272347590728258512524161506595062588782348585882941796079655599863124350963687986399531057090042425259327773766796497274110812763324390389072879023726913910844651804488432714168687507680601870010881697069319575168110180010941808133012273622800140765e-86",
    "6.6555959884996046017720301496087214174088289754384903071759832972794624560463779698850366128554340970916331546168958845479205618628980130555073765385056794284720879997625602736733205636184030598360266079344097271494194021907579339731763739968791730135938505939142779425508011577555437759200792773369660958176587510242365238342661075548758959942991778283786530027611925684479204409698335976590729744028828892546788684060683849065144134589729235332922866785559564186813615907739977788182880737078409472389983530786332606061020706e-86",
    "4.5919779330162113101836408821186419125811671078146398877156263109435716067638238309957701480438538163660111717932278749329225048692335209443387722660030906165880137240839917218389093199146296404369164950138832428582347067203859946762161655003430017602855377154219286284756918758308182084259333492801120542132716392025892108957300787706417811352734808027796880753810347264908101169665952878324448844886388859140166732688601955677853444770258916172265481438108462286511530630589042032237623255335046764421641650166181467000845751e-86",
    "2.8497231152797173692852774755981305027318599686876363876592876011769185615705012079114583339455059905469934010967911955825304690954704559798157616740565850195825211236547859966268152448850112832035779508221550042025869202803451886926016369724106813955634422901127598068542118545056628358411715176418744999199129517908491751630272307173178403361626141765184310426201606119501750216862315108879331965186560178146965668692105615220764398768731299434451388010774474066740404201738171117207004317431387910395323611073007593584984213e-86",
    "1.6346189551175503816448180609256794762841912556016894094270758199109551102609690484103021261820135072245771578443701438121218969773983151742547231524570966798904638630850880262855664238824693917802692498909221749247479061347242027602986675298169280551191176151248817613545432034516591493743973145900021190487763553131160033378723583536160992899626397806388556168319150465367072155178035516753351012799996022976121396328660657962463727936082183729249378627777574901160533535696114699132737051276469722830154101556323198150249739e-86",
    "8.7505549011464233995280763484000525766760065228473921704518273050301014772540143638863071308530431472280320705116534036445848695436957118128248366627328729489939600973589416066086822172456156251536291276033854076571388459358785110228973016144584370479895118205996222172555539003091605997542729453741273617986218536474238685368137947499479613694340578723343678817527111247187500938886484190385466147098671500884147783421506094685450563913447097172912468807753116566588604072168790415473212065514609727751113073568751248317236803e-87",
    "4.3680158400798724822006686593249777749054139159362416751918520090014403367457333420217749118253706179834026606633246593825666199065948363930227044726140033656407915783689658874502264925690790514708256031526208576112026614788201802768272874472926674419379468592798236852953565988799244895093379800562640678560521466463918230602047034777010545500518964344738199329716671937086602242255510154010611435056010418340940746715623357576654569383087716460465165738523387979998180567689303880052190386671211673535428921654646632734039007e-87",
    "2.0089627926575465880010743574308783481443389149646215377859350952500912169290361387749181470995436289991919365686631548996146666135172735480166507351909311821704557917513029144052208077736098279271913992297219373274545174883351684882025389457038473894594252973805860189482249831200250439727912455012315922856020027941334258867139167128148609587367768628474424912939747234158849200746985794022903830199574613084727205855839511451948489484230339768972662148517731878412600548410137659400922150732339670428933365271414906346207303e-87",
    "8.2437145802013979373327289524635823834215314995911589849947113201890195815125567986107581811741249450441893398620979956196194328789496286218831515597531850104027606872251296216738789640200283305342016679254565531381534215556157706136013625331010948779753891021339421742124915994338779166541886505516399291658999546022648436168846984659488387696323305048829922734114611892969435123118103004925131285779446744086012020280793760930468369906770440194288110076809974506402360756750389313780683568067671814051671156316764559972739504e-88",
    "2.7546723468098981954035313211421323530584834274604738687499015101709442195177660386299148323799179088810612522810585621270829344660059652525666995364418925732053685850922432175730415994942737992458040343986110605996923021392162311569131493669783189451172731629960711735550239561783953981038282423687796014755504379559245391604129666738876120295276984714940094839729719253275059637158242767217456956971491382906289367606762314408201964347621315181276199456417046717592594523639290998967737571589845601229151305122594067379961620e-88",
    "4.7653065370310881663540392285468077846404690586018882466323758422045622843041953418290690409393861459532764891274434542124189265164595957634232982883982550737097475244130156583535724457149122917261709631754112397230924552676186918337196332191181081941626219003971886067380843381257370544901518650314023715430233715741413838457030890680370629174754152579707642526556549482037605720327674086791909857462409930679823240785504628233460950612985588550997498367742134037911087109201814569992592790341069367755828882865196734281589986e-89",
    "-3.0290749985521873620599416564189929469659205458625955202509703210227781063520363510837107062577200838873301262682567838167743893333660162419078106648333837252100395628361915040457396753852531365101008526787811287260138752718208698710845649349197464255001272182121686010383366964778195018126489530789223796816622024205877154261093173220939963094039867590607411255700795140298663318691497605973670873661643626123506590613920993900085887274990045512639711458173390501556908836202647502478607984864242920779485766280306327470231836e-89",
    "-4.5352917246324189301989212846266316134762548739622935148948612892948223250354049148266020319812897683249303083563373869875789159838406374777624640077497244113207699483521973569316212657692607384030067617543686295982190041516110039257731120675543945066005118895707149019190573680522109341377533534572401777211666899356994497134746328481720058594022853390829684452523253543283885023012977957669847711955480095297546341812909013367474078538386519888575088667677852612265347751102798833447829482745857704092995629701797894988109837e-89",
    "-3.8425477759174309586515668344128337666101409719951971260452860890809316979252275795216578425069037238262353983811026883842758138834207176519917274108494812706513295979075966177191431899538270689661353305010149522250209833180784992126417788144241889469230847932062176035749790927949083506814142293613197847019760696068490619088095284382030657586775843237290678032140915650155835353258235528765781354614211215233746679811972192511150768117558043501647665963488222382645341306770955589097222108846255441852477780098564340123480453e-89",
    "-2.6845640537010382819674423577737795833350813196955298010569739505123898537588695973239783304991650379413582143393357388432785746696467664343841077794191505392667966285700875305260131922132033045158744686354361209115153404420795609931766038784232198281398902392291920220910239938125936409046689832329880856535473490871921658223791989536359684941650587220169522633451964037312839828745166716628487576353411632202318404689262777034784427112742731618991988590411534406756842701652660053923026264281045471084856269802776467504416987e-89",
    "-1.6800624777723264918381284206383494629292434913513655495669485793235198142427905865265122012029790453377457166613598770846320369545115251559234131270331143569741945306612870791322490530691970687635596661745365967331654993003783040800100047175980314272060241741330882410673935449171068502985729568306912691143890544883611864333454045920888262232116637123281344663102112232127802776703500079033430974208720926078502905758613504187666499835557775595450816901013534185833480865354376637477691560771138668891274596399590586122649083e-89",
    "-9.7026773618681514778129017346759045210529058122657658072498928309203865031910849050778750424934164939875001962535300936740383318114243070918498558928910443189817132904365973339901838648751909933565508642926186113195494005171295859419969574832744390552166533845970477425905209269122561554287299984414890097059038108800473521794653516425325100036694832877262389465560609126418609849038744390943696535013807671501434207116719946434554789435086132868854735730109988944195076938889525199345749521793518627771359826638280362350507544e-90",
    "-5.2273746447804463322380129461202715320473888634214962288726938484655793296574863435289037964923992802190424994582340396932817918937804001599090321337721859531814426210163969620997568616247413170433054103954629504282138080898007189574597098181046780278697401093259457002178119753928147988726789491226326771773794336165450289632912824860031710921988674225555483275123607866471386274796878257846273728861685025412994404098002558198520575682642420981860570977724553547996234531499604023647512271623448212465737606117795893822314669e-90",
    "-2.6273981086388205943383246993343989871037916200458107258427963191582069213854723173892192213725576695027870446979353728890041014587519334900276540717236450106505740618010085244420005825401955946260764794796701711572164186821027220874063848594169917391547334845165480475162091568836519908532096148373882519660203394981248079420909274251987221052008570452189614719725960949335502286513004548051499557491565857305902728211090627664271437143859575901862107989655361353469806490024019693042611778369163700077937370784159084688948474e-90",
    "-1.2189094835133372400089057152515412058317726412752469044269327577617092132224446558065584851535528676849286642434818511672312950296889915582820366288727286348133419572578821235464028071798383596945759652737863168143369654071067720242513230344529669298089640097329707215885694427637756995682464180787231682095944615675872687806271677205042813647694986044157353482928661665578320281024667365816301094624944256531138656995047426390036498245070599143085744319338053664801135993824131663346809205727549275899775823910691876517003361e-90",
    "-5.0680652638894631017470597402809941111342801745780105036459688224925349720218593849231701486727747492201517140794231290183886711029422484383374841786303164500638799281166357733836643695906461772520402386175738506656664533401127125239287535719922876302976878629583867404269228152653669859983477958824892735641982226633414036332622585133493007478377135118132711796428971513963253922210932323391646658459983898165666305964429643067790753235141079409608010458306931213728274879523724366617968836795964445028708562130253414678170106e-91",
    "-1.7404294792410594618980593639748751596363411688738863524210053297119225169899904308225209126057240900736903469187845721813567519336744518066028457002445160574706484869636716694331657369024015301593880010951756926198147223318695372815125778774837928629564286283205050817210128044634110285474730925884417386346623876155478383496189373374023314573753033322941049750478686381784634725159022863840328882578297928588467586626199863477557841404792637545888713376902434489779958126575467399672536808937711337602305662064556408941724718e-91",
    "-3.4182053649021618580863544951981954953230349121812390179985642813159909435099120813947697763587985658258065500665419401978976120474158186927167437496209065362658755166435178967051977637634132462330545629334307519510727383070803798617868053894231687521351390498668704238866181644108977871917380914302180006236672259026000257896466738404355271674805617050952763654832219463121539064305174776865345647633558093945117612103782603421226412203031770605225695359379986451984324216027325840406765598322570999836598627023910769778163475e-92",
    "1.4895543471739451449142642946390417676679945526911518564985308980731047284682128381047612757522340669322713913574860766709652029761063461895131877864676276382622975116029472244521991309555951027815004560723360706268753909484601468281017351251616503927620898441368883486219388427593486776047762841768750352740824886901566531728054413896310426785374464937970258909638892437624547058102791665421034455578616029069614219677376054185631580595803227912814636662351381147204407678431398514445556191117454533261342890634080931556839586e-92",
    "2.5419337364686744884518465742002682614353785078385420686891530451146821558109503466465859978535318993628942018064490912599436960191976452388584168379112582537593999439578250792033486459881888237006668745422213565317062326091966701259520547126889115161732366577073396777381340807400423925420828513841015948681313367448341944314853825010349929987392423776913470732376207117927290218882840146989483443166034001836911583843995709231511372442611299700885711976582252040106217150789335293513580694134987314551211614751411678257183190e-92",
    "2.2140207698256238638433209550580568197262434851738170662144221996349049255145283556492621373926654999110861303998229916678950520067097557596192659736448396894715615168668714033755216330465396153589322582282912400433851957837616063922386668886704047308796503883622889167958667256648694610967914852868610296399980871829436668357647881213872277610674372315336340443013309463565046383581451410953884041225130323253742954915956299754821855587989591050376014842046240059114684606350897691993600370453245044902998258817857047388683870e-92",
    "1.5674592228213931435518594416450589699078189232381533949859518140041295581600341724957478798023961652939867843004303411168735187003273721331320371092185252890108966701590240812984651030028796369216998255384618008185342205271341023575190371078449551007746044345968346539354612087296483477187972046381426250230023450070543011864382462726968987890656935335836857375645286157148143519194261963404954728536058964158073038510239596709060756579700379931660945406662940931575513895769952800989858377112403089068448143669914605826006571e-92",
    "9.8952341634421776160217285988655753064385669509540380131214927890865260159877404779574331532524736397026043777683357255192908014085346056504173374632350893093098817423122428939690405892718223535786141062825115845314053023047873883742143158071909568460408328090359036788946584547413868255542491998835940473457850870750427592657974323565310324648247574634511651642756059215799992775345684150673697833493904225064696264024047019593799801959160817587123525969068279154981163348356869680883657651448164345106995404822664737027174482e-93",
    "5.7544065629939652528428358557064197132122128079060208873179512505777677183022305392114388791398138109659830523506270897777135434759202674533481286342900356175905442775751077051999452875871656070829154703011472152062635040197466441580702586116006593618247459972820552752941094418657648845675184009227822050441781599354417838190292531021104950282723023046054843696090902424535135534749940694013640216563039380128454410627026937293254565725072396474857967500750006973721500640588681431753988418422711307577785066839552272833724923e-93",
    "3.1201763652065083526023225136851317237352629350612142780582857182331083324570908002898401129190820548677435818849156167228964395045542691454686410467277597700410738603064662595136756457227491646421716714865388506214223484154414203937448249402179695954485886785432345329249790083132919957042144175973217668765602812869100340617616434581243826764327726340188091377402595413673936913119443819019688188296170818616036276736112968980146543298555256026256583012191514580992905296564744395575722799919501218314084309891332747367524942e-93",
    "1.5790223240226407544040733131195529398508421712782236382694882147309559371210749555912383337822319767004502098757408620678458145924620962391599027201905019001703696554649934383411274331441198046199625089118363777621681488816856758104103611134695305607533205010401883708550991339679256673752140237497159520401198259171407821676230198500158323474761907002506408451099769301885676665017460941911203308762688018393310109202105244278608268715479532689989979712189399815267275553394062401745375115997567204682464126326082479337797483e-93",
    "7.3875318224433107616472536864166285328150586296691047114886766891476877307810312578002185457017750985864630443951198277873545959734436304005343712769152682595703223838722989582018450437909804220034677145177726376240568381679657781430050916690155927350193193599063749443650672106082322633038371123265776952765050213731242949421103875596829185083868867647248226709689711050785287023753307578859373764584296349825664044168295271993033981695387297719592043060962942608108817609445928777036008674834951399331554018334337128592284348e-94",
    "3.1104941384830784227927428102589422779020334062017452990639118657016901317898486051658338038357578102421015315001045647678011465431418610475655688081397622334786586651766720085439517205634432480978616820002981874135841459715161337332460812313907611698413214847407526366327589146674055810039003049154859318290169897764767932166097688838333505741499793164182149684975166011596726624223472758634590516096302796468838157119521377390170838787160694239260769165060959733050212672159702562556881990691125065080237527796324792546932400e-94",
    "1.0953062041192286639388877735549370946260719550837279453355198649715476692577074143534432138804802098490043422433266129093588824140691653797074139920894146668459218114808495593773655666787161006697693500426786191985347412263813425203508546209448678696589250003166718497122903781089245418898405327521608012478918284214384093980186343600914094897889583762759145011980578906284655879924460850720192505462463052509257093959774373476679740542172256034605409372182551689126458429468979447158731749925430126864816586869687281769954492e-94",
    "2.3804414564573254082070541718539993625609545736191802713182063626232533225830594308663782964779277536311682100576025150946705488170211204292673892858529719943949437228032599110962889797373941880426743437649155402745185915560888204708650934536198494444506030363044857365935902731152418129605111404413036198722363366930760858281427225956308914675255061770270778106277474958633767504351318089687465967815088247230373496522776403985183075870514098025236923970214965268942356101620974254819121069896238872106466942354675399765019223e-95",
    "-6.9869313508474130411911899692269757554532023940395065206034776949103997021289754040551027155086347761005596176840202890381985466957010345325372996576963318093318092678422361036238736839894001828863002035235651983005028865234278291487672885744350928411490046236937035680906114316204007461445197076180463481386808323013599317771758772868940291554939832164059529162933299670119094309743955435774439789665667091718388900851906186570414811443954020478112432364138701707482886840385881190491644349806764269966819820782971030154260564e-96",
    "-1.4176594296148709487480019265242701916061675066470912882654905975999041485377113365470599504881986720692577898217370461100250286586468975170530270057363714745054134381574015703312992384848159484534187674256263729587737020705961445083607587171291047101850426984883381764996639443034025094436058954429265872346865608718881828573319839422795893398289431850708568922454047656418526491524603980944420785845466614924626197646491709675600998598181996350681099757652267525841039745537236317064852776002313554087106925979344182123157632e-95",
    "-1.2730537900172327649734515044243414736143184876755556185952750815221962466667968972273956097154108342083166217186863709724472811157125362569860900914259298120587544496204696184142739246310696480858707512951349103602160968730734586784391406975805417165746963761241998492914993240240432856014169434344333893316835313214110520234330343767146250203708010138303985639804282691731418331199794655408891610494849943149096828332527326736998244915874683742899751090250383569913701623439891641384916819673626661936388396851118470267717472e-95",
    "-9.1401698351412303238464262295656952571004809532417957106372138754734725496277201390397969492417016795974681522256626255705508416411275114344448764179363962982275977191755174654590875625876491972735242735943439553180617767026049598244167779278743177223277471108704052625298508143525691723064528181479945820723002513688530442369568057726009855549326365573675918099411584931732168775701556766943729628281471494785282255483517254428015943934905274733373129941775095821548203090378407688643391757035040232477161383053165949265721041e-96",
    "-5.8222233298347294884695087095647607836965986343330576160371899735809799654666636747830522702646597946857833046114412923444486729569858070886731770445324950868969430024936109876476575032817036851248998455922208799090951430737499791610026954616294401553711390861673677312591973376917855648878474986836218362220401867781805708526459993056956136344964956205435129759877798601098724656757539290824518723155071268159210587970832150556010311351846560288063117854421603151080891166830322142952218788383406547234205531611076971658259615e-96",
    "-3.4097353134663528307502562462543404916213537853165093346569586468908895461106973634926514333830150727237584392888840989811472950204628043511134231286584554416624384898406613045492406184551274034221115068073340270965782149226376828843705095225871604209606331991211250993565583336877731940144553190452000191209324711948760798938212905044270766444025745113354669601679119939311784954837952726991600347751432193484198657309034288990416562654206331558409002519034043016420942015907818632071300345963105249236305065411195487230722880e-96",
    "-1.8607605592860303228257629228065207152790326701392062043924751212398837396226593289730570942084117583794922030275794761338302022472981961381399911032113488633395765588367886274052639637973328850848818773389212792225484696347446491009425583509421837358219444880282583013056847054366793480589103518797261801753811482565740864573617870569075101679906749238637510835549323052453264652548415372701525847089232329734674651501215945036471338015878095005743244461796577718828147725039572570624592832686442414292119996215673923195555481e-96",
    "-9.4804563467064774810090792326743927195626659738125929916494100400001473069206928685047281621596695020280907433189830407174085624398278537650547533958748002426345957791789063433695937825581078394416035341023679081177491119953250259812714079344415896239929921801394434325050635626638942599973728532901509367980685607994608426337469071276382210529546620478366272883242174334496094550919944860942478991752279760390304108121974410692899536209964901855855083239320546955936511674212755699675464953934809708470961104366305925915267418e-97",
    "-4.4720020143635314409376725776141038912201951273282370452571048896088078472738069596574208430536205786554531481598250846389906078366805662562781831377371557197190262877159088059469320825722022663642499276288457632230348811813616761727295653364186994226505012402291926954142134651141342980106318596132918368040147928254047166542597785286220127372425016173933109388972474044456870114936230163791227933927342317775754741827350583937397866041179841409418818503219458134632389651264606436179248382127848079966621961372397003267490804e-97",
    "-1.9055668408422615687306123507060464382277014339809638564373458656127766288527649314950058090027332254043469064965805107068923115353397483653341461946232797929996988706635386669595609569914738854905218036403487039579586513302268392208301487235168610736980518270400261246326706180792234123789545332426292461975485167495145236419660906557235990982091354936820936638199608993388516107675303480810076759863976951162867411109170851689741282498419860853134617443685038584479489958149866552679080162244753911772722653752266904101583957e-97",
    "-6.8661628013712567823431029345345564637082078776568979634171101776283246285581733457490662439809897972476345629516066549373263367786162519082785971747686984147192239528220505944732114439935247474009101217926855486758378700619255685648105598782006756576094650240501046181621551113755946309331258381358062360330030194707539629554705207553698739957081543564457644481145659272745234298303373953548058296956353182111911283848213530462717197938695029426061031533022056883644809855318604289821180005115935032791531517139079091125233428e-98",
    "-1.6207906054194881875819382255715871798274023232790797779626006479145488669737313853664557119185363403247169389959506246808860327856954488963831133914235912013727623291524492507546913549409155972046486836411833455706637306360295903712320562153494469519557936233819218742819874834513214643099992004901433618185100842446425936905901244281412071258136471497871922392252667783271776701081949432607964837023607240928167986602176094841253551461641478817161256028475471165243978576631653369132401537079325499619078267645996183538751491e-98",
    "3.0413930038765229370777206435597495682044797167621987251699529546646894851056454388561672309530865853915358170134390411665887719988941199589281498533167746948100565599461609550848771223380278069342293440363739648889546826552882016362258767709145030684890872797591169308970641554136700403624855680071664946826774689670481177191827046839655470014296382185522465090603141674892345963129070893019763360717112452010953736400737863054513438593996336845996353973802475280641953838921645532075063408500943974344618430021589111161655784e-99",
    "7.8662587556663110893311925631428365459824245343740204008307323560729541363496212956441068822836448068172788001438673018693399879556362576505905747547086492911927208440649225407193735669633254715808454698969065025312135818450975995079424657868703099159308145365356975077631270881307071861060444581341751784326114292281002931940169219563782700262510047154353201774651235150626298809589876965138619827131584523077611158370013573988155703853242800902208224800953704142451742895477538576362836105904422042975206997026046143587204621e-99",
    "7.3060739692355415127688735951255380463037977036174498735660971590540737499656781771707675259538931083215293261489072876545147622347815688134420379332730738919355895446479545383689154431145274229374096022806154092502848999755423493227000122884131797823433107963093924820618220067819275518361380076796489775533322252287014251832295769461282140468734278872693285795539034585120936343236538963437164992631387861612127715605662171295850567116290803037545677021321200046532843299807488633384416216940334174706443808868948579611273185e-99",
    "5.3237170790407026385331052188345349750279523220089628929785557853850961689654918095934545519048185890607996362320271115389899102275325713686409739647964223480148088364598705364658963012189992209417342048899160908505511980544289364254882128790990711319182355927705043988186328396952116048568236419917912691670413127244280392983108839385096404048370295264666825384868155086560732600346958158754440999999942403710967068316352455504888435709410935789048641112705352507129345586791641702573464350088010826444863455821949851382090456e-99",
    "3.4227108593264508704236268161488008148592290106048796717897882450194908517172644619792856443233131041263427778610829436230804689969693924386375441091739343229815777722267303248353079803492841482277688687579655691829365111043909009828034042903366854334526343045136992970744464610544431659636314006568979354512052367073902580919774429171017999552444330422138140265804244041134621957733148577255396270426505736835969434830300446488967123867762725035551137771361116140530107795471278083737809797180969648831603749655520502848546851e-99",
    "2.0188261088356338078484236967295765073124625529692319666916262873526496946002580753611401321604513936198573840545950148505783497549144782439256265395223064967049201395575438028559753438036397007088669274423136100257349955243530314653292410183247011227816329577151017296231776414118906712590280099741299118996694546448350162708258258896226879764503221204238729527243667850307222702432623179124340803339733378557958733375717097435690094089541945019405128644544758124253905908595807300308287267751186700101795318731207354767582254e-99",
    "1.1088101925084036667060038172645340639145060482911466485585528376360134821634034151234285884078017233220973960862301648748801472936350009945345985994949485210620879335234817312758168781437826925061038826246526253421293100058646540052046208444358386622163421137029368973996188747596236954436237402269494628798130659911201219716015735628599343799507384527204081976734782862608698055164414179387400441764185971768729117983607809505561633980699727500405257414220508199847570451180215814069955423080465164192197465734265039178755148e-99",
    "5.6870013509940201146140433352067336379881098375283579251164513612908950910949664992039545264817364881807935731699700276383919260450244067999014987731861409193552874374959531043903470675985736422727350940809968835585516885782845182483459126537707447002331467019490078484196791465950311736832211933371185161234927330565686790552165055809410345586531192043245720419343908577364737541404286746393915320477481941767142814894710224262097935619483933896311178799863879905127371711330076293390950421928208784737471111896117420708956724e-100",
    "2.7040425264591482529596955921801218992779875464649496461649838764502212722812950111322968236140273738042548107799623830180601226847392576588147340637574542093602709192672138001417018091529728381488295657399793314335066283785320018756778062419311320005775533742535596485544212457785541971240752869793416166667064755590411959415583146894032622488854611648310466476337579581093736551728512154443991631390097991624930858265070768518930829758825690335473990406681056083485917761648598094164702175433760580767516342187230344312140468e-100",
    "1.1654033762994158806513672992236628326841042174679348139542174385298584960478021663768068855565156221879935625214128643635763007877353940949503315711894423471292852918574206366422638658690787005040022698502904212227216006884179947163248898271544583510425592370086229046916174313250715247475704942339043674077056847540982736227138503229051660820790317899607339408111235493143233577941077574887538297204392705123542559228070444643200407445107277043118560188290217009095861991335903102259250887818121992193874840175969000224260911e-100",
    "4.2889527818764810060725231429156724845511580768315176308453004776972394150909371379009790039748319368596010553382907733488391672077813661677361180257653525670687738770211795118685671743447319301187170894128552376828553570977991807712120665325124886461705920479346845997190412566545247177087427199974616663860918217051221499536070659648392653558446995940956149613617492830948400413246190513651149648218781055949080626518103930680749735256198602192186860196217220289535811974989040004271210276338896593520851124020512395372947033e-101",
    "1.0847170139739576788320658885354435372157708034034294249871198556479668948506687178632588366296144176831855123132508531026192895165982453080417022800630838495741802705298686094815267187124340568188107135749145828603397478326323478864609503032012527892537655791826822387037813168775240077496645950180199750217992927883632067651795448371838716785323030087506279417118913410555262174953167406121657375742709606579184899915908333565938455316020994280593061098745821907358354209692563140883465060458348088412122578362132004358120123e-101",
    "-1.1468433045965480943288073020611599170779116706982270122614696782141223210310042228744607859182049802605137746825094923039607087912400772555818066781047736449493496255516363812571641844284739269009296441541322736554478986996264245908882576635798210235819851957429466918068324771403866649977722127601375352513697476166065355464149111383865787742854153579560617980686990803014411256109247948548334394802493937812800657049376361888144531529675747476001154343985382121250667658435122301835921088253680536192610372367967099768751729e-102",
    "-4.3390522973709397486429343520548813084295363617079575541288660991357100815800426611834420683543401884264947341288507300734686984863176998687505252227582815900323436309921092067534828356674953529502815986491840346472674622445772011198589286998553943823653420824127560533801813571663789433502960367019253492779933467224350834524862116313431202012588646258784844157435393528921490649089354016343689965891025574770670712290297817457073289378662307506654298005335628028504218078492362218895215221666451354677133319840186945637048224e-102",
    "-4.1835230131543365799322362088177774480965099185581571865094585749051560226395422100572854020266890081124859141362024368868662835004350459038274251084910114172696431724728419659026198808405735498891357333735224071774107776688997645877531977733650724227131931493322575027871309109782595309954651443323285170680322989252593332415014910379651415196132730799205462401668866722769945791463312972104427040871747175591617725819741416427867989345299848094523664051875762485156309918406538873528323482834293727563557964344159183464651063e-102",
    "-3.0958779348153970116792261044268038577563613907184448511514566992873568662559336885980392521866595593784043457293328550701072539746344828575511475416663349302888342487160263330873997689559286797448806085533075883547485477888831508402552978779065498322848883830521636874685852500056369217290672610642888961043375432404346200010151571876399087252940929451476953403921730833147405059441277874168896147290108388203635093268221386907190169628838534119076446273401620358953645425772014128637429191648996470343099454185692554236595187e-102",
    "-2.0088479625313345030767414600954822581117228355370368333308875180312041594031665911243950143464856948098890077774519577503710898617928161947313212083466087733200065435401310751796327339266663241643387103301198566421974423069816876375557909849847833181144840014613619199360557151016777150357182205314670319384285570878780252234301739041780953537714135098242670922659041405675904813907341944164070696185076434138299111123797774701059111053683197099118594020366522530346821373194309672520986290448034681892209411931626675889955934e-102",
    "-1.1927759849223078217671453605050827108354331246165811132984501122887071351389487569524675158071619937649635283054606591108116869516074386607513187829352283045034696016519399891854717197213246884108524747585420445208236506078605204277023591243130754138419029589807381020417729994200667509368501191931417199983063409562819443222742155977596862367192013066693133302688137323879628088230573751409177490911675077132997378796920506274437043838198005867263622986300278968019172392296209930973088643703082544031856568155306555705509774e-102",
    "-6.5856697342784000730522265557243926094999512752342335170074499523999154555354415899845132914447179915667313142308459251951511378641104068005250040172022912870924544856323576090684356069069022601064566258437455199297284225652077179376864223042242530892341576166233979006352948760849955801894316963413607189291958370271420676744542726367076759700934366475850997633035478231480323338509785788456963291839620659260294463287062792562076998004027768122359787655551532718490213555925276566053743817132124595464441096553489809198833371e-103",
    "-3.3917124870647180607364812525636741590583938939176198921461708027265893165129031949351026262319016846751443044082600402228209654543368005450815688599304631671487034606211758327425416502223012552586809002997190081151482677535205355466827002164081108017401779311029553351158446334684549931290617271963713556482376841274563171373335142195988893472805134076442567445691794497224221454292047421223839579834274645295402149024986306344619721297250276153848161910083752307898173006070920782756876108769949504249797182571363522860758898e-103",
    "-1.6163398205642892043359166241216980026810358765893225612587441103173136005625471972875321942327317232665702876988575243092116600775789628396217782835733088414346423320458784174356420546070884245984859008155684438073099766443472019466478433511090752048652619571021464606360254618179851322586982252771660065658736252950161845773580842090545200633214412292883009124805082623743089801380056394913587461711823384593947207431039344820848070038520159849906971367032099893549284580750043671141560186105958816704907072137065461262295009e-103",
    "-6.9460881209755087921844976329641343528910094183053508337900839916624125143211676856688102304470219626209141965014770900139501522535167688520799177183322059318783584306822476954637956466739654659518923632703344494599910729392056603122089165270693175913383320212101937334016442264473908475069896671858081035092435087861786701729677586183134391737497430827291202306642623375526291850302948119402240395956054382319438750110709996891258816756240384884134011209176604851582867001117997479213462481328781595032805541342756675938216661e-104",
    "-2.5004037270120993963403495684872821830625589526379051151019646970178460711865888907597935896008502344763667850032278475949510293600286634880447422742679475497938960756924265746695118908509343108221777340269941721334261556520596389877699923579643905838312410462163963891853247045412890729064519043101234441156437368803932907714422159361270699055822084459862701918746616206502094302307233958110661031103237335952256006335253341532483268652458107802492890084751019712320634385705236563825690608072161827009549984902573433243694362e-104",
    "-5.4592005610895996600422360978324815076159047525423181307393484929933267882836577653917485580396215819172275430634964501115749442125947393240753325861834391187988206974131475792285965997675379025200157770206463378632873148898286703135514511761053683190508668999946158810851854540190684026034978761248006990947276537154683878859350338263358971898840541620397491929157100220130112967096409584331015138622617307798826238385819404231071517720952700423010964511661216569319530108780134569273218909842796584810628205740319462533602614e-105",
    "1.9925870067457608252340605483718192912191582515124964284455756597427941765354982976176808584675291647883959841561135804285780339454467230965333585669151588931215185823708028274663815381760764076828648557193925549904425349081186867906219738645297403078769745736293459670058786440666835200825432051222273150139982085747572315372358899504229994426442052971179766059223683726683710806468790824140921828799623030442654630801993571073690941620929054193984705526755832180582431943315723990423102698238604775677480319506638053002299944e-105",
    "4.0812834448489848024744631873799180331303494625322833324471090373636337559582138156179541576357873714896682139536587073260844268386407813273704579544319448330457309424162993132178183406850512202856346284587479086411070279302224145029907919370951376039929457216307879439689643395156807733040496284522253971430557000312499993388546992326351106161344435224335572374422844092715709434790837723390300423642875805539760996900157212620351285277438175842137043595068898807922991557026461222535851919342660073309858889248111006354531488e-105",
    "4.0945652454642079887875359548799379094989847108638258828286036251969138613588598937369695213529899186980905156385773009163826206519245626276622035530014338236959163640673085763982735423602074593244137328589647486465912659521948666724736953249335912785727204754888897185959600286172345268165732850840308407906512101492233869744092984782063225047999002923590651724728972245732810762031784638707788955960653470803704046521158005180203086162038690544366789572846046019577884632746378254183540809992770647554042839901967958272930388e-105",
    "3.5028649221188148781412938689339948281361402524471151815603457830934387076084911685790186371522246336516172333818410973853474729541693977763148479391307226874066750775854065950235662880804679408049362096898750324748219721633223901239910651752750923259062672088603694682182793296869366798717949791875550307171561850723042550309133890701593497399105163839927959889538732253941975921527434249217313204497974556764921830083430426943719567734094778000820203975956823702080548392930474504463928774247597233248749264807382885880243671e-105",
    "2.8833178585017589577955396033226893113688151941563011593915393453872539660619126903992808472182159388692312223627149241760584582325982744040636350501526908420799860840767456059250457972893912894549702570465812025087073139532996803610171921127125636256873899976302526516434219070413199327904920451281990897582078420816313372521490016497388188479492808473609937826438854843128064755434098037320614619023656688470616426974327445625345471320284677396052930857254611109979981834349300737127636183442335886897698072691789557956464713e-105",
    "2.4102332081905766179967129111299369139131693317085394614378465880009903809304414717837879086352227881983304883286227351683736912275628560619755621276203181437545451974837926921803178458198451577484963512902090640187066968086681750569666613563187691414531411794392262494545558168832962303756216319512226349234359398665636023982599630704866218852420559992351936106149356172455043830312780122787726588381537620521884177239800899030030421104848421538987298681532186433164357859504729525725908565530045246185596854318164015084967362e-105",
    "2.0976776562543034401659008699627107287616460971660644357543062009921213552022444763143568743197251479235066249805126450534973413970045649560519948680382683652695603602930278002337288232218442369541018607822858210346745903709027516004685497915894445493591218834529190232912362635604820250029625401257700488012538956065921467010902729990670636193023044652508920772323290457630676364255926089522970194804775162295044879891641541346707900701709497752159832931442071058498698883421311089852483879707212913335802420430980582129313561e-105",
    "1.9097426760637379826010405107118758788271706842170626326439656439378782139164537793471681308974840711853604463498575721241691743838644816279341390515399571437308272645674256521125180552539306218525597438000258069928256458913256662782722155721561527222448272892342235303731252916050732337556509982062783358436759572994074859192209297174412627031485220707283940595836801869794764378136258267275090389628426060909714515626979131978921037367982174708103491473897543446780758860808200046692985420784301972306086017919955280983711028e-105",
    "1.8049715550407037316718005707987542175076137087049560309443151044689433798003223334372833150454393227428676630439722239212652779765313626725689865479922172612810064955784946150110544026804040604041361914965130811807997214089157202199170439687042557465952829149352199054647569988257154612723820921504585659889182900507801723875836477406053740883159116443149957742478495374400508167360502281312090354099653573537140632272342621902775408479608164978045081917244702617659479420781101262239682484491362480532813667693858404185712749e-105",
    "1.7506255458698906486056375446442449471209287255917431592279180922792023576814512107857995460177802645733688928761419642357328573930795710759206600593487740968598288073584186504802590021536801960805749528363116776177862574940900078985230608345268459869685858462125208177828592338976062047436671169103051161219482762739764169718652720691524593203460493811304562494107197617262024139551297694532230422258827468175070564819559949027772078035605928641081227985363213928501217286604006441398946347315465784527814780477043821855896749e-105",
    "1.7246494685405068856620840965235569046942919488802792306662946126158506876038473832350262374774834634023549604169302470863504728954212523531420311060640341475350298153792763042820577702792011400360817647989095524718412930742783181223400295611111650812009674850714530327602243649341914223229879997373203881411854490002749179680794327262543644573228057168889868118930155701259812282524405500024383702155467043384435097559704809078046634153122589268292496216594365166028774870423922881271652305232539574550238722031759861031245276e-105",
    "1.7135804455501937183600272517515746151154485692929115997454455983943257918517632761664893526159268115727258073445261069221965111471599450345543795933020244321205800657384970497058840682023795534066404759610924704474312792654853863619789719948575055239468302976853366070285670050930715235384165522771974686156405636300409344689474398667431661001298526857905756468194374148523673712288212839708897748393961918371795239180586977184686459822830049067583242865117623121596393158348376424738755979411758463844225715656872047092555102e-105",
    "1.7098010594797386858820765031700711132022433155543417313066195183904422075000170269317248051669704354394383946259027275069081765887545135578136628098610416375766570663415443740172855448568707501731370884429039096250437310280905733890119495785939949238250080531679684897676321767080763071075250551286310721444631694413074740211707428781822798614160530373079694403260695270301174775000835218216792564928727539349481182107508599599015191862145693702406156656101914413264656721919960023071567846993067507408428513618877158549972639e-105",
    "1.7092866331744783825712060439695389902212712507073378051600877492981362985424992622851598128311698450530129553812380421195837871603370927038311170052316309116783775145313903258537571429307444230725091685581902409808275495011235954047538454916279395837755966458353025066613686337637785201540643970745846978537335314334434368672789889359339755399372283265286556344431589883491781778630563283083724674781674892006285360758933004093097445700469966324047331596415296960168667546225084718576115443398131633492090570818219562650669650e-105",
    "1.7100569659260069255057616356920607822091260453228894962835115121034081849166525892453328502605067969116560020432615214570899165315510415699721629115752853645487022753801893430563148955265312063838163973464233031910585001024819487908143307397458120030336258837267243209724509250500129507620928671505204053683922570769010795057461451478847636552189968231424735398243246819119506053734440229235518134775389004201965747567434883061724762305991823784029039201958998396474904747122611104459099521391547486409721059484550601206593806e-105",
    "1.7112180423612492517939434706352255862777280061513123144315512653051610004909764262886401787432320213120300988063618827507929308891255505106464450436106262668878672911123316383263966761053192658861704553388334545632068243324637345079431534275359654089336657747766378308330819372836951245885385336910094926657046829708096291194619669122261983583302258178152267165825713183116682099109095889802855326750098076843895838164165671452159315645555403928452804880210805896298265154065627398918369776946915758552635230312400734229171157e-105",
    "1.7124135498171143127288467718052633089223723004691941141545335514735633549120111335802810191772751891123853196395897812033674225866010097415114456716489436677661769705155575872009791975500958586783907482369754222593193098994963457715230487533112572485886084389344223657183165210801212330637976932806357942496756557980133746269450431935289190629422794304997036405504783287313779671705358367808170276039142525573907359212480623122250872210200627791949425774162366015974510183341630733458235418888584865149831035006799412353426814e-105",
    "1.7135318712863820136569409418329256652463418668277188746061350375668094157354324010997798136992074082259061243639643130880575824042119231260900901801866554392385654263416165043680948727411547510587799719778188687936679219730454822377340841139504003425608368396100500432694826078538952042144752312691503202057009329459866300772683295744282443750707206323782881417454005189267869050965696009243603722440380812630635862590617384922949869378534159616431162031837250465517479176105029978924207516339448272960462782259662774755765935e-105",
    "1.7145601568509590390486337944765514953750280938153871866065037775135803544531820890921416168596771570106515754837222942817955632978585938330910315256544260510838395569747097047168727722711162440360884456383483628785349669140064646865415710222153302182991818312706570974875463562176412767408530084567731318757206415379759925067671546301327618417971884644766447283413183256606490874117751999628857569936992500811299633425317499318131338018039521275824168512868545942929868613192128251541870024791048934785586049001953063847331745e-105",
    "1.7155174001194607908975049498088134294053705511686887821086212959213143630352595549689740828979745099072492876327213424731755616987096781176349439029902190379924465148106715615175311066371661428743329655736145140766867789962139631979727701084419439213176527288549214884230983998603726923889753166242294805659903934192213615311690744582213657622768465420746650133131415257708725682077406648676190040236090330256011676456568572306072583297761245630920416644284121631109597922534905764196205894772836015706027592777762861299668696e-105",
    "1.7164270975420997726916424710583062531136460377772483660038463039792616741877376896803610134301531690150830904635658123448074135415133103526726610930941374309899694238780367135595111262715745490697121799867614174630962632338990939690983771446021645743013910954981188302873846627276966171020117698532249238577036023159791574839209391871021181466649594767620577636570892334183407904255568409025323946514996912526272884710587199046272336883737920235188759916077717330285513408182904235464122413028977190215117398797841883816425809e-105",
    "1.7173081977056275111319046699382112349395089412369040134728134236436819831566452328970329013532052915752841074467759970233425978000615770282649097162472558755500439234577687843468271408375713101688500281196661483597331334624626805442693512123546716175885478121308412984874737548344472749198342554634501885338227019964840697548960614660378263924417539498290296500635760078820286734486825480777395959826261400501451455542878858259786040832389981669411253793452771597638215403363533433596163483123179249241544738121029008236605496e-105",
    "1.7181736094271243739111184546093715983943079053390895405379288566993507391802036150339814265772538659160806485230229112990139448003981135909789052019927529028888221402629902056988431582548260827416692686635791114507475913562732163823390895214053659921858239941064053097895527896043747684519983984283734525235693828384754301026366874062057660240694410278543174809646249928220236559575847530870821249991935617105263840531730008019987030979784349842506657634538902173591878438714473515113433139946063291309638910567127673799458250e-105",
    "1.7190312736034448000207712702454453856060233555585050782687360899392552278006447823386354252783744518072254097518640714924321419485494102356935405360874036722150212743943809729857432622848104778164601378658413392439273912699383144087714786800712387735262712816716381138790162455571436249843100702363287223731080962254497533517100310141330352433914737648620837000106790344994354139554341706406694079957087931859412261346809808234313469978212829643025569699205353784300825009364673409551750314631372946683829082789658601082436331e-105",
    "1.7198857115739229243490088014560864098591616645576761016055319216766663677156046773831304364336032850864662747448213839525968171922781870830762296454817853475615479641525161027805437527302466130227717925118009196669738001457848316557883125162407635213491733882230813325500497485315714134161605833298171790370598544663246114500270325374086884162484106795539752423188740300712780248183027066601613017586233957847764345896487623308720760336191990164203757871872305453391171537759543149149593115515241262306367738232835586198505608e-105",
    "1.7207393259763194646608039851899984619071123232723728050284801382303333166639933142473208117042169034800110562812694264840117050312343042733171644858178036655267565859610136171353156950331174944605926050784202757904424241813883479995865956973766261558805340402318142229641320371524796305673322250405397836709014493355620833067631040515704343326695421516406819473639683209605322678565004438332291337128011183033452724563970474337115190995992876854125636535322306500012011063768044964021671988574648620530642142446281537418290199e-105",
    "1.7215933057771006338179525733878314423923680001932370531176765248829568282365165302873483528307282626615254264261913471543857683644784014949853946673812239074242405294713150318245295090899864261994904360837446125749428638860499044197385608506086254773532546510822775139932300855102174133983913439410209597960257757870736279707667863947922480006783738554308081806707292906223672058992955866443586014729260942176452848133051707943497227081223332803343719671084722730389665390036988114898262063178806198692156325187943126859837685e-105",
    "1.7224481910623987715063389635636020792907839438963818648056543232366937275313294707310238858424735524876317222306273890740332249122855087038029411840510754619142202802276558686731612708804367113621201447477718399499266507299460372173427015270040950331043518136962062350823176331354978100657392331122715587834845348965658657753410291183516950932398911480265090202816278164980897728057319268574386607770197565041922785323198937629587138858914662144856637117881719504615022426612431459557918886880167594104524818248352753763577007e-105",
    "1.7233041984641629376660451571608247574160993121400062260714875804533933709115138962423706485743516196485597458909145213651760871441919764433203064859429047294854071987055629702489108461521926009427760545295898927977142465628796663012223613192985162136075769587093183600629443151628431510768404708233519990926900624897446895665668605177692547601509862458277892608480703680800361823675319948894885308662790080880754296471170617969760895804153290312368714270516461455219731711112655585404450761425442190497363870265470422124267841e-105",
    "1.7241613961025727207677731916346213306225702526524522618699215142998647597202548489572832774246465064536802959774902701542432850828467216434912636558564278758994284301078273565816243583292305215973458176801841963084924905404743909810665898924824401753902131452090524847075952254016906409145322960097245929380843446629850233188030602949286564894696013990948793575417250433315997836525714153921863017274333346254126242499793859703748925424021178840835217383428610598552411088227164437487264379343116841971840227140086241989011892e-105",
    "1.7250197913080711506048685258002206350692991424426285490261366655394945620753188524036968124329030557592651855025001056339686127709773827068259497294460282821800279186904570022707009397252951727722531880866701731045861577587024926647565034485271918023446739373706651063366993294167990078832380782086370092641879432170435534457793823238298329044141711334236829193143243427486660487881828821930363338966741508018662158445007539210342778288937686902512481160507956029740416668929622056706978875202042749732802786982949531683034555e-105",
    "1.7258793711994540231267377173855067642321265312980467359892384223556599821375411018468351146373497782213806967597821882541891490956854976330245787476392320568486818557121381153156917852978378448570261701765929629592605383026617782940768601382005962975821172592300866333885002491350736068377945505711671536142766837706779163447598086665383661585472440899409590900451791730625038614006451506490527239437033990962478306026575361613492358533120460593758111129548513560733558783711550501070298826699397140294787335788999190761833370e-105",
    "1.7267401194890504252665893653277356454341947452616844490269668421400744388318906312844946169185459472633625498798318044550540228034838755171661709117466286614019109627738384637549082295624495482417341647691617068358720018519478257834427980827063358128868504751164866954335893137896931721037063259440013209930305477672444280342750768169312794714436713417796970047772694848478862667098099364333445844693765314437134752159130014312620498741349573014911154336327165255954627637389576379632598942027023735873549768200137466577718776e-105",
    "1.7276020222225593494107650969594289715507985535253863847964496020328020127822444795990320947506569383671693261070012879067127475327958063701361522049492742179747929604006440416196592079110628919367833251467708107954335578869181847140468594993659230616097020042872131046265546049261353284449486192356919990842504083473835809239544825526453422042510526784166718829326243688497835833193628522406309281265357615406704660060062602613066138563764242456887330511238337531564169101912736804409245895741772379723990684961738433803991098e-105",
    "1.7284650689071054365097947171771456796133929933803302244800962154296996485410808591362918080299964871138309462273541537408665839162412406800701859228787108378709495120878613078048606746361951939367848487222487024583189402225332855342156770285604002260045553978962120525181719189878097139146881132838905552247297201007301491363382506309732862588543260251691424941229370334872571126685894136380451245066317427456262538718591192439639209399784178797097011062733325193042476003811937094746748358523106584189989514466643759180023376e-105",
    "1.7293292520642307176009907465695540583840693928985730477932717154857269390175202270994105667947397932586918134751077578414454195665501267636884013857796586991130943196538066509902283000452286497421134815727998220044488152792194558017989668452356269195505361070947100711783906710502060059841194164906364900665476574918443066573295124962891024439857731562489874525422310328252621145493864722191452300594103218846725394250621892058826286727711701750268487749058891115105470319414004544430060240606717557746230404564219352987784118e-105",
    "1.7301945665020091692092638144834304288186302094346326883528932394067785579411640319963240194043570972344632229615501316777890863853484828514178512153913163408754145974142790511774089634176172083733219503758413925299599309262296930319103864289523991794630351334602772402821748049785887194209503101460220920736879391040444259694664996965338990468038685987162950266053751134334626194997242222411653695838219799405890738231679266671650817569019801977304233678249123443179274172008962732659702204953573206858198235474830496200287035e-105",
    "1.7310610087778153824544616964897862273106894855586431040946836191256146159082773289568138044630057791828520017913880652401974501105854698610416261651579778181944631351998347932153793522962636146664563971532704623437937822219161187692519824850095545672471431312649744743204584529875023106862471769193181869596198522872833017902950228637046392276982541937246174234218156118163145622556447384666830916466944551849086088940031549785478152993718169833928796424578486029922187020680902879738998622265730666855238960830018535580197939e-105",
    "1.7319285769690908525011677934412394639653640945854759301060101880412435569788961653272404658087639828767266144496619980282008653537573518423023179522544200863764888992649422789449773020338488875352493370069149424582132639404805492206563652980440942516518485019078190424999378213962506336142282315189651302203320659170804916906507305255591108188768537933103852058086902200773640032375937445476502831374204687944313552363266023714195409179177772826278730759390125362026610475699669863482471691845633536622650446707622867196960230e-105",
    "1.7327972707341327620226029715159187577960976186852682110361384115856311727671418999727371376403692637240606622423068920505944981766234599485244252273349054118063939612450557124950943399096323750840007701898193638496891127280696211410174945716389183274660662281212876096404355992117593347874610554833684258698576515486510221839722904873055924304714318952568004260425510243457383296059249822454333081086807987694936978305076148293418387341884352075756378183573702765383175963644091263439179137058924843091057471211975081291814115e-105",
    "1.7336670915975568604532578814627616441928465989276921650644159340914494520406108805861763121940109565986684666292327999431453888190920088834558622043812474270873870061277727054697754219854631055027911823605767830775362398190190814322611431669667830333047873113678580759187685611690386956433187124749057384806847264450778565631033551447514945628803194165288387508098970987804645370376383984055198642770428644857866838884487183620232025655133548902535488746961174699390931753301103008768919765995962640384713204995868634471271937e-105",
    "1.7345380433641196715426254828517631212836660789926829181114664069172292091502496820525437564195288972114630593041971286382833359015527792236575268676396772925823822986748098913750064435180845144552968856399597669981153346052371865496278215070438346644207473242840729144230599100350505450275540525653740467687288291437407906301169689915487206013924774756570067407869998672614465579271447558391340920979965346517202788855520341787810121640773060349920743434135152854163193838966573221456796618256733027154367867341879189032857489e-105",
    "1.7354101325243236200750704011078398353530324186552251327390926894472072440426573616220795888481516578288176635361462179594861671014660066977643496270263992417858409408842625250307686669095353061466854811117492825358731404206734205379144085098876948506905909683604477656460978398425828577608409437719672932281866437596050737151966218807820808213761128063500135190348539739572821904758795469618853430056063812376302777977684397013018879011584209500723242264285625372546120101543950039622633238445410761260553516689435509869475660e-105",
    "1.7362833684616899463440043354293068251493770269680211143566029094442482307980624042402210496453245780020426812590210299893933547919231938773793662517738752800219591432075464282488359083481459919800585984600136546709257420486027957174845337727292780714474770244017798361120125742694214137507393984336636623510349218333610570359175943742683982310895750331707638070171612439513989130677843293766885828842558635865246913581578360512583047954738347603993555434998065409308362162511535327205741484165258928067416834261967816625607950e-105",
    "1.7371577631702399095889905992401303639024723115840018929479878400904074298112373856699005478014500259246099731118728347018089616348391124687457249451667319947259135232032224093899036706566392895996697277106447368093842759367500982847069493753969313879963334679657952037595530265908442779417292451609418942007753576105658766528352665271903781904809546661806036435970730810269791885788803506778082898044287212420458934442126960148117197041394770403891016933592064043289424912959174372545096580974894903042104717873101045178956485e-105",
    "1.7380333300406921594303803486954152429495816710311905115054786139286012700849042930169214419740867954630894577045604386735153466389417897798424024985247841703383877887737659472370454193293571528482173966695839296590485559186104582395817736154164583691294982076424038722048032385360881592908328821258416135104901692119317791565618068463979436954513536100021487928931784472621219307474795311986873294737462447310265929068521198634817564821965294281618973415898265116603667966884627603306706783007289120097599691918468268841221953e-105",
    "1.7389100811134686532014474710908792745659966451561826459013474049921440158929366346984710798409866466496987807675521425881923387081574901575383025174748057911933437646608807773072864940266701277178043101480480183690163000463056019546322117446332854675597257274694901891183078510047697531863533449149351826325199975972969256621788393470966620634916429328464582396675964362944966352786494296919251548496336657018974561807558142940014723514702473121079246368419017570447071997184696931543011437543753207920716510720568122623731822e-105",
    "1.7397880219494578024515376670134795236234592345947318126267381436251252122544433071834438933457001252566950858062414888421874784683172346341975127856086080522947113637093735758807711041758190561063266011864693886579542892681404394375419031417417987935375450406199008518717831945300656510168625957284057953536740523890459958974502667766057049063056771314971558582362876987764633487063512441861297947765762249314766497592701853210099931876254701006063045130851000267270798321976842982431815244127788871984920839559696815082459155e-105",
    "1.7406671430968734436842148783213425387523324290595850011160461000283336746380717416453905242727775422287950809672977278424899929296286513112372316411741503070597067967585466949420700917341117896888377446361305237625095454427767446643308016360066489706276330153037118744031216924575058983596451456386477575147868482922390626606233559152573059023789404230574890820977022067394375778264109260313212695189667891653651244012436038314980072862261664128472839336841946491708201007498051304461122576921758847553976034536735618116041255e-105",
    "1.7415474072088000769002589504865278857940237679393676809904643707885445250491768703889849814409034991575736410649180600863867645573468962952418447435866180796563616671882129644675756013734288772645252938628897922153804716636006092945677614726379687616351562439039243342238753522242956395264605499420266128891245965071507344782819697945174642958167732644862233095085460180353597475138911177245072225157237460076708557299305293316557840113153175967267280017657982769401678093406090688050496182408524986459300996080087591815659864e-105",
    "1.7424287308937593946861038172456416474975627890758806059964939069054135833825787561144198658764538738114893410098941062805108076332325604108254996023157113787660914281384663205350656501343312228819377125832208269845331874596499887773284563110452314974448138347907967163776531671759914921112252064240625337950694865800714740708161428952534174671857488145445628315943084965338102356960127599413558514133022096337425707847267945107294132516728468958287291736984488991428529514752306723931293087600127236030802647482584753749610129e-105",
    "1.7433109604631367261626436349783938753535005106002330818349674295168238072215154004986108002856580219958800509890785638837669403485632870019898384545070608876881864226681746271922132048958827101371268312226329283077712606319466849243898032042463438069167840595057717844678577947822207753416644591186636973734531003013500878467536453861078407817282274995896531454246601926305192160809688808782603988404639943015173450793088331361038520483422832446557005763318322591857935929874660451785433089924704035177182971008900437103648533e-105",
    "1.7441938418506101654272737655845721910049467419818193192124971330715525470196587463424421718996269878082033655233706057773557862595874220024463856205343089448952704709023259328590440942131235672392875423302352713311558834803262694454376011655418725405715420247749897685817134087432162602261919819020040765233116208921086930479472404393561950215150979882926322647741974539620323307046491136385504978277080767804814075472299648842249978153473927898638552413539740983121929064865244582440035852477318050619021982129985733251516649e-105",
    "1.7450769858905446992558758675802494981572033671440257116789774066098833583826713352866914925064809588995236787827336227840133855438089933922834409596645958225135954312226590649151935722426571696752479749892224368898422742907821670686193419644466233899126435690533818325228655573123835643430001059937248671010090986785624581352526400857448257073268056941478333497149918900025854864083471959043187850740164970105226397469919940571306918414305818151798168515925887651710756525771599361255964455675726940724035492328477570773342714e-105",
    "1.7459598328493996145747808692345690046388733682709709767851638218642586522513764645806080785517315575004397902979065911499511621127308735568487641570100734243366146627995552117760569975237894374072806723851945451038220990614942857398549247028679258859912609487251657089299871370534398899046356520243374067129238608323841006803976806935550082021036916144702426699183291519310822042460940909239296662288685700253245617841591729523452993281925383492840886662149065425853138278774711485638834176322701094866748343313614099932501590e-105",
    "1.7468416264726321355131092635371375920583424703209481378258093349498760274642912742964410607848999962128315037526725189584232210163524462332959406418248778321114974406972245298631600700406519838646822634901131966955860513114513301262387807757860855374251312178221679872408381737975790121827605066156606219584022962910636905339895142516509291644624011495566267991301226664989803545455915764076927545440535697520598145591685155689171296237219517782325120229890604798351586146557252569679707153700551070651064177365770068488933216e-105",
    "1.7477214113044588271887869920518715599926400788715589432072175364580616765683975087717059897180407125147580201359986769989441748402682623338616255583282431600158883401311187136673055322873425856549967820276234091069993368750934911513646897442659156567599267902702570670434442357572068102099790617766163212256992166924684441087379045225102105868156588413877126342949406008971660966504176505197100110828066829987047883103911389669917248351996280529972544285712497365639896085382670733678607075470952760481217006487342093733975510e-105",
    "1.7485980695160079148186280332815737655131055978314552197312400657893626135172693119178455137575909193335790540276555227890216065485892512356706054084961695377750898958516270546440286202264345384750591240515223821213395961594359871038044594382862888552056693092704473133929910674154060486735515346072115384951175296489130094459582292187983571604732696174470759959200028035768406293214097199963108276463356925416818201286490777895568545469367775077889837510991836559747952269422768977566123432525494632296853970790578753802106269e-105",
    "1.7494704256897827683144981730426982634220125241877316579517814142597726814393571466119745221486454155489552162235391430051988856862641028038048623272862582040319184323767434682102577790949522420200835435382990575574820535309897598530469543334275958220411509558748479889218061045175958798480702571742788872288901094056677443720297855767365302221472040575931619962745858273724727763652481782072968664786370787300832657486719632540217712598073010512744219589129459333453434585320811516932608894435459274726252603576722983311322330e-105",
    "1.7503374527361386130981111134477940468489707843812775054495443995520121064344989538794499331444046967269968771737185739458341711157521829060113945611538564886927683616625400642452481601218813591456477437116641431819603189522222769162065163263461990023510884166991060184062566660739560135551757948508806252697668300376218281676011176420630760606457104027696109468861105544138474627712898692218703712880575712152045663021076584857235171262325838870745910416416707733010056600696288536897948397170766665472486713672811024704341900e-105",
    "1.7511986196527947324518703769091206260725780862980323974981108529067295068908819788478723066155707028914672833287762639283866132606060842152829073138134489143228577853334885461992788484337105585250274798294683139667614619473081316495513139762547830774711062802656835906046814242682322303248061098285893252580409452892039386736460195580933796768280540854564509251507209284506009044346012126359461619018169020192739071792677862311530984122000868661833744690542898997617315940263706159918580303624715858854923644382206042226430006e-105",
    "1.7520544644007779416560063560972420568878019023991416964458773641855432399241232116183369869307051160483802950206461278575995355940843708242122498356014425924390576330867241383934008927658644661170461469646451033667684801654362930525329131982832214938577620974258019583811654301041471134645403686629916880860812949760439363362362884329149847241260161730040613231878541314465452762030284156716867898777164821591863202912285208335451480068888752764816431569616037257099166134978325980094589689524229002963036965080966339497998935e-105",
    "1.7529074300463665223792971348463727236289769934956196163876805112803316623809612282122994107380102429828060794304200433402625516160334727195205907626702867395989619517475983762636440781155482215502663977632147868964234336540313607066450467014784355504505123029737056307916518921694787500831511743796948228384850596101914311162790054144966720481864178158607992344463139585326850624741841525123964087274614309264564725725015904954960965702710379909416197049302717696959678700892894533185845090165572605634544608879199961753163127e-105",
    "1.7537629471314686175088279991641456615590765141131191489516270966603354195668032132485173761812812248958300099610738558289405841106811517167270275758535579622478592941005779996440124890932106256690687800041783256129220488681088404295529692547518033555612136700537399439509786123206954761689843338853932991654046415556057802561512887507646602668233118059048630063631501098467823725758339856735712244676340211375783792510171503696531249849650526384085467644732318152992673258491427893709313108660983027251646498240050263701886106e-105",
    "1.7546307761053698916309568137082651735410755850763198853910829717905934844421748081417328566924575506783497720053992580988400017342324590997983860255392999749443385577420640106987645731680118158594287809496992038079260629646054924931637561283930866115826704452625785551059035103219733355859056981880663272629718413546406093237997149296286422823027600802757705944567012131943277572576758056098558625810694168643631445505127392252850806449095828170954035968574913150372273109494128653654680569540250767938660265149222733382674562e-105",
    "1.7555265771686320440315285367212931408937042548390302285660601516051028858383465074421774942836907344669601408073871116665620375390926489809171214473508611253129310176507022232468541241897967610607395110517684817449350568350168180079313403273978983795830715578883551003196297307351979405498289599925858609339662955062803082176238816347132113598210896931306130840322628633917254126803621982027983327815092357533863217808673752804049812101200927864012665099796499255424658128098996665719676296398498336809027497646100366677526228e-105",
    "1.7564735464133436874189019636882951028190250289313509340152475826301814015172173003750051981769797847896743152765235998351420934765080975036713115504109452247512529412959741995938781351264801203413447651312383464266689532730162756531484256540793293270375116453023500829621415041090023838262812471953220154037517000344807414478271703369627994883684303599530802694005949019767356210920051545452788720191658247972261897109382369071327903744420192125650949996497799880024299478050330361788744181906617944887868058840371254855428235e-105",
    "1.7575042636999631207406692550600521152446441926063785873477523447959672278862871289044321661005206545179475454442919121516884722653374224986687679109422485165697508716427967996392813325896467409095065565958585737377149249657386168849747164063666016772462428955986465445619855480087062104103928621357564861118370429044676203507245157590378874647746728871747555050694044859534046167457502328486872296743573628729146972304540436414317100635876918220357193231846410408617371134737076461668939698446781970057422497447873700256548909e-105",
    "1.7586620798980175581689626836643767483224931274560608969296407016989155409105899357573568698637389455291263865711159124803793690406124162529951512095838118436745204814439718901507180107782825221758687827892822666617026852709869424009393968204965967826208608801070546875853134469101203267805590111723670065482819581322594699643082331900539617999474011354424499658612391882766083407884032866908967907692753492590075819967289996131815608617638484471262145796968000691199622964433966783939863514573677248125655461748652950320847553e-105",
    "1.7600006441345651780373581437081746023248666372748908458182772518446398448573617112435888128290469984244440578586291422031458130210799934856272133482728669180848937507374020082015353278010238631607806866624395256387787556706589678043436549385135948405473259777412602823326000855633921583636989728865311330079905335086475624215047470567605959201419709648974706738823031669642842947359114162197612115423004133343116577579864208115535247782341765660077574871001919969863126049832022436074334047398926255178123954445989252975467306e-105",
    "1.7615812363027249653653939698837223434263131866768971300214178883719391773149958154827442618904574679855761949320470433591698572120891719896651616222840125102713815181786937819188451873326365234771209550180326531240453675161975318465144502969647479437396043160997288152805748847320229396672654808378613505165348466230011439151081666555998293732812349841778218762225332603722574282288399266222422474728287267106222927105133367727867630159203175276194770650925842257968970012001378482780103031638685374478418414307956436268181566e-105",
    "1.7634675380621500064215174412394010651767067070479156065424730875784969905745169680752211295951331397549532782768468516445944434006983861281608960445509320570342978279679744868694101113053913881784464226130260035113311926570916141754345086859372272181246665719267672728139954297389046297730858549492566378652982358274114175650653019694247195000918226388962324845736647193586568290751886284737439811758771642503446677717444346919278563142689791658871747001057728300204445855717378340921555198786665965538209459828899597290223056e-105",
    "1.7657163453803947612621786210831021862165162348384289584116513552337669239748401014107578002692587961362636819972861160246501500198860003587125616374693541783043322039770701579671103829364630168705250787763176488252891288013804318387103669753290031808214517789122368620611149054283766215731253548751085792055607916081317433294093385211120603685594943670762941758475653358750737251725022210853586669623964908964272999258718113293140619975677708666245557308786983528832548393792859923904573086006240449292659034482597778739423363e-105",
    "1.7683655350675461736073667517579945067106835798261888679237487063237489027632241397517368268238077720259930175063359147110981099994402233765278968986253548956733856803304654114725564730740846577688264727311946277805253449878343910920400811044487165501970317281978761401645392136012966343878405802517970657667529640179325684705753453504243830286467346344521798743738021046353904769955510091667230947405665387717887946720222300964591119407108486824063039346556609831378550512557154990264374812325784743756902163766366561802305298e-105",
    "1.7714147608094654607537070337165148146587808295792011717741278477344737764729157986940563160311596845354901067739897205697354125408041089472478781453938819286743853274120337597525738947070846408028272231805063044389745860731419623452149750871897105603183029492098400925512530135273714941042486221651757602868966436531524797739807117880038401530484537446712697616412770976926175417921049904135183964777721005125877792271628329165150571010885882761517203551983577006930170515935992369866493522409999047201406460726403649238873988e-105",
    "1.7747877247566997976858021003299298215685787448206394105191156713973142841608705228658901591482225758966297378858673474487765850071041211326942183714912454110477018101310084739110636954020722189142308506275608745717460112916552749972489625519001719670563206293425390406167018705992659202101908714758988799837060836985277671098871243323511647674606949312670410889548261744045613162561894020996251219971016770084551087611707300262627064565822401825408157077729453111986033653815278204637977543906154928508330232635204752289089131e-105",
    "1.7782912329828854792748370285879460330425666610648067168420410541477943806061873362561050870494934898480307933482442402641435098308518529933402761770677610159622709875987722212405175013368217483829058358977805992787620033188945161533492341581946460707353358397717833575204568794551160154202446964805619293383049345985944039795374391864452900827275868201249479405824085874832983597205922281183372609033779459010434690635724789427044376732301349394374748259331011361620609011353754653584470446693281182034777272048436742588999267e-105",
    "1.7815761872638266558458362772711206354332254761748064221919230486402326738873521312180245569301587732519167085133048002416100008963957745650296201697913444154040131681400956547297866580460128748093369925520358775288821446140968621539727053001153539212202515978216335085446615315795948120754169544862019328860267367402437111379547372597641930640386614335155037865564230322015648619395567426849949520775895261756570444190818673538901862528386815687931744429460435978627597643738745670600874629361670301735786234647397812767957226e-105",
    "1.7840974180822098848700282609211356309716671338429450111544346245513391236283562887280520239570589270038931116451512564898783550960036066223780522947215652736546769389763034438878761382185987230616129071531077105231340509872348987176811679343986085143266657510317457943617536579865297132595869425693315439912320563923840595925814069233583441285218108281162231723034021617756529977583069792546000072290363687398664305157833816246776297828020490396701275836934209563390655012609278877723904974887889611180886095982961691324330868e-105",
    "1.7850813909393839019874311612552268644383865166646521309399851576356759746764281732010415218366223601655467594231034344094862811746119261808225910916899645853620372464674815183418056652229459349557225775082332809656376202556985751857650583822242021768101070773005572122419756865948607905532861687512332312894411807663855515427307774381532110783087391665025980280576284924442311451247966621664525255417343824335448228317406238326917077816433398904536426532819970460400074036190121889901002381591461898516160089496872206444194528e-105",
    "1.7834845835263973673689665984617396327683878938753158606915414593569653116743693635576292629280806165424384257164272340773129506963934415798827975153569639419735447596924882956189877424365446131291214413075517182252131894118101251696969773447991100465967785524703539577172432058680500528445158053671239688763882806808075972470410663973948388870984710414346873044661544544488126283169485554980768462598677718979186894204103890887378420148434231613937916424115802904019930934679139640658064985178783292183588056475215153380324043e-105",
    "1.7778703008126424162862780434718497335404810009602284215017244811020583871258791003023053050614470288918531313540508267716442659157191888041456597605271039022031258462619777224782771240592387908112482567819758961862558333325206056589260914725760900428871962602521369474403997763343852792351773139133221827756005390814492107992249247874339747112670293967472023738880567316353029163201349643651824909429717967165127116321876455255349223270601877615895183667787323481509877879645190086343417964977928758273316030536233497296424520e-105",
    "1.7664281822201300069395810800886001509810313165708486949614351027566167603939855526606150374358930575632303020258048328875266759060457722027446961726141240933976334171229890372792123032711699798001942318443224100282551176766538337231134570567391376156788428411584690456208743414061188687188567031200718119778260103243364463785564658705776689321010646915094212800386866954656026583096166524687952253744278205728419958809349869667231141434085806111781511269312395885566197370271820865920379107305721197802037909107834655051844495e-105",
    "1.7471337229345406315114811437920876273893839361145358567501999756759312845700838856483746954780546239599260780702238338044416473069584947860837636815033104019411256616541664734279043386654714631876777532483323065306464969694341947885856339439399247897197451201358107036605449172873421037403356800615024356628388779690696606882885842386413261679101758671397524559319848857406145254693226085910725797680062603989381420082607843637187807418646296337394469516273812592113825770300078415711458545922082913790841193786094410176388167e-105",
    "1.7178708235401739594389340217043094488054619123918800919095652878777661092700803177789794368127287368024355046169632667763900045259245965947024051511255534498797160881249074539109830360422836142442610365544568295251485309557973400792871815991546606895211265986164299773379994771004907239713114970848988385040012924036533450967773760064883758852493460175668430926607124042064459483709257649395500749968052612026555105601686457807706290937932889967823721781798173262108443104895390073353487494471890157945994579003254598444812672e-105",
    "1.6765567123936360370734169616095914088563282258400322874520588455869837944245680807266267409332008098830577786373089878733219857402972833330478368399745801775161979668147843547760893799708430392405139342364286347537066582325370145391434045728297207664112959346868997387022193373198691724892427353649072711398273451252892955275062040542646016755354637457038114826018165426257382519960458300013865835204121108604988449186086650599352074818383966637434631174742998282215813893166576995172335089769160360888248602593040127959136369e-105",
    "1.6211827577131161319379893511826865365093938671756960460336595835238448294660096954933495537504751956067509021709585854760182208202429143952726818675403505496563045970420462985364062568616753891181443701135728813481956483238218208250204796176209518090580555168912664723036092921942961652913132844932697852401834594785427953234274347519038428295818712965446654871102258264053015644308486434721427817820876527096930959022108920026816446179396009263273054394701474063731808424718364489932715392409101024778229527703250172571549036e-105",
    "1.5496433437491705458047307306094828016234127440358892885980964252141745593385676513362280450402294891617286249109777974252024635923460515411625726344230741389495716222713077898127988843206611773631942209899556450607747898761676967178207213671909845331275046626931257308041924876410948270322654067393988346279505991372526776845404891984997280750048307924871587844281422295835116154833899745376691567149507488555515561758157038210580466209621406495868691067501661624950058697041687248783355541056489085398958431871973301055153511e-105",
    "1.4604894582459634516765957947656791152255928371621239198784718368255330369164427622629663635049209960254013072966043372734453979839437466921274555441707311400904453364128429691975075586500231815494284966794438593608998998870432604468213027584710952307403617287822063700271419731788592234307804903495288822832357445635656328250973801060717776314453101780031941998394594897234587174752077872567512451585699496795908224137347059097998511163069309721937069166566031648412036509140487462006240538531868201372655297655073566524693039e-105",
    "1.3542962645760022183520800336594585028834459011562752817276801299347338730376360265736091549146635120204025075157557342407491812543265442752704030739836820251228414564072696147418650162705986383601863527780265754938358418891602664024727104307942194728278883918090559518217571930929573902112090500841135473032247176464551438146413967267533292083887731262955965940492820330327365265555178529322470619071605752752343542649620346159642558859000485446173677841754754978312792176065330957523444473840691879065345692745838308557241910e-105",
    "1.2329100258352476849877507501055104965924383558903339583247669003742008606298378290987894227113085189490705736258929704725730538712821283036177147682619186428121549639809229457924715776466055396881959110892218163100225363073376787440756460388935985871006186189171588720942152901866424766438539442075900143007486998254583193087593018050572290343269790585927343462620577065036016824236976917896180391718612341152282757864826580786030492099652446121314327273411553849275304611305237671770278725743557875302147470332413274536931994e-105",
    "1.0991047320595124568836911839795789579128108171021233522510296867267434808036321276101554973901231729359629872502912930205555210327670694457238589592316930608301366810829337144808811970943686680058362168803226089295604578227116382075708263255821220159307234157483021428775182058126997413099230246178334632240675700308044744338958962385974961744157514087122498926611848303339194454171806184829984449547737844067306480258124755952918324041063083953551303463077280509424728411866359986127556552155426960432233244100072826609584879e-105",
    "9.5596582496011493704412351721699805776061781565730864349993464059547451653531297261436360671500423846721690217376272044409710108827555933369235631523877167134677859759055124408804645330728830745060857150963968143175483905445826746110489184293083909878811438247520550432883855724160984284726690580538063314759147213608516002861438511735049862820132645675571493466969015052625442531155365614640056519778244220503105740659066457869272040986543785971267907575948077685241395644670186810675266679635641527375115896097584664813014036e-106",
    "8.0699715879531757452543669857938967069011007373812603439426985421667272660841681546120531110183310560582624737044335871638202128961003531293035913497994780471298830926493341275320320903674547617920352560778089825957868992319414170851542798062456775795126933713035105998332179348400604329068387773214254021784515292061071540942219473441522694946714244196989564716505110987423535038574134359670150596261090513592397400791407749148660273384777175043561645954022060256924491497856429627831083206219808574668060388388191852144677110e-106",
    "6.5691131561344481626685389415942969392076504442104148762992210314297049400412493716083813327437233585608562238831727192985471580329664778278483673538626531397189711365120053548328510866986667483607188937604614288583870912042009730246229884582008660218960065826400118266021348182802084717422749970596920220158487999660426129249382409145143138877267735037697983090200834808282937322274636774867253174383408210982512452582913174714174009944942788628818166958817105728198389441176504843898685910623633433574403527578976306167416358e-106",
    "5.1618931349663820706560749000134567935550743885572664244073152236663442484519633209039727581383429320959375118041467674315549821704827244430777353728195299023404213571399363945741605161137607756064162244397867676355982099464133977245998138238115703289982169415809646718593830844880901799063083879660269822631532300902240635511273357593352529972080301307794505164746067544945153893439148744468174484294644079356456901487071985643544662679630081845410885691876751426549723609125217712586770477022869591825766857373957133661789528e-106",
    "3.8886618093662565452110099622444114443841257991126872226318263367222422952470168705780501451051386084937766947288058970138137566246116288694085004787896056672721444779823709152652239731253490379319225379212607065937998311126824892364591210573934219457343023931924246607937693479883191607123491015215290001829777722528965240152769915118685141335104619033208614940883727226330249414624620674546303802737942870450419700757055504337596524078707572457705744855199420633616155333574919006700750146367071431037846736395194429605917208e-106",
    "2.7533612884346693394512920365023461711818676638985061055698479466205174022753129036561661685132314822614815591735885854388163968529432455308370317890466758106769559020274102357068832100939375303255079670127360838562796234096851059857015004863530086073724555750919127258154065546106776877678103122677819898439331973694874418409804366984189996311000708162726595571411915469853230329190928105003875290543183957897553699524067207195035154945812528226186944942358181530284254169565881219842243376933782739446372442283442543025065643e-106",
    "1.7423720230452500812055371880926393315909151993201396102576234382280054839016803479171779537376886111124579950318384200763015521810310264468367503666544589631364629006771539585581792545446903448776321369456409482604000008207833968282728710576830665459299278635458722295223948402158234005481001644456145463125380093460100133829992926434001614862200604360211963675304423350427131953463527882634571061384506385876833983641005624826809141026936883599277935840888185215121126277758965660690383989392212019152169654107538050182153002e-106",
    "8.3501737047341504902149659210022665158904846958056901459744442774886659715322803504373592516452055593666738449571079744306176352664266037395254719003033071927136812931097458594898397775771259789955935110928893584593897740157254642952937436103761769579140575877639855330535700278977513339694055529626357070424635803110284038053842725436039245831475460797247055411544297295090168780540953549959065356954479277810133979711907347949293217033248525195268481090932970266564757427483484803034415111868232897780443131648794273384925262e-107"
  ],
  "n": 5,
  "rho": "56.49556626181198",
  "scales": [
    "0.10610324856103387",
    "0.11549365347080409",
    "0.13004258244651573",
    "0.1450664357533591",
    "0.15285071390358815",
    "0.14301099759203503",
    "0.10523463874600493",
    "0.14192407564571058",
    "0.1401707463624239",
    "0.13193384407576692",
    "0.1497837053779587",
    "0.1199292949781195",
    "0.142249447649558",
    "0.1508995541967232",
    "0.10017457968365957",
    "0.14278564678091074",
    "0.15452515424324878",
    "0.13855812857172461",
    "0.1517437991076546",
    "0.11948871853799103",
    "0.15480548567157465",
    "0.1303927880295425",
    "0.16408094402138956",
    "0.15678093260227297",
    "0.08184375406643618",
    "0.18469301388634893",
    "0.1804602776181082",
    "0.1650867323259693",
    "0.11249821558393526",
    "0.06105777776769685",
    "0.027732366852632896",
    "0.010851997127149599",
    "0.0037301214907374345",
    "0.00114208794237914274254792378190411405310984522505416509059064344427011916699627869301671311437165651901963272794543710589901492755272341155756460218345178105034199005106041049547177228605815167621502665729082470430849184",
    "0.000314824861316420243190280699739664876569427594997231613595084649749336421543287486541589188794665324680237452801774518596750330058325270770999775949277408077230034439819771454315575966056411144729097968350053033955168947",
    "7.87959027835872844170990057986858409483102807657097770945831721173019591032066222454867520712635114038149543238437058084644958843062026802742598559732286037028802912454677950889040766102551279959773402536199692010553337e-5",
    "1.80303685473480369015573828201875977586641748946852729502834929418419251190579472668650877202361273292466711055100735497069358892614065452681206746329794903959736672828012704089289458247733820992969618093774872839105128e-5",
    "3.79387020189970694564713266559847899898077190320254841070226629496558322768375659830142430629436837119703319572485097367438258496791080304103523678969373793296773715292546593543492047468970130011654305971190121109168052e-6",
    "7.37694750813940643619320191532038474368812794232105179028934619595602212738400096168640330502189928276512501406306714009498371291797437432731709271441876626148760401258944597573657793746583649627135642299888888527413403e-7",
    "1.33118471458586619518868526258175707768305002099305613924000357671733784159984567027157675393536120900361369945481283847856463579994671118688659975891743917773368675982560871791623034205474259418544405652578696856114961e-7",
    "2.23763421721856790763366431994871475634277739137397705241237714998731712493332245164897683076222995697117265009616278034958420295220144954120147930587752495979401998175344679267003554212433880667437189331313241114086050e-8",
    "3.51532063246005410502538330678924329175904809560043617508650794251497076220923988360047825387993222834223026640787364165259126994496352989168247291031022563991497047858604543721560906431910508924945112300920856938377282e-9",
    "5.17664979507804721343666179871913104500324525757990017773055308666155019525914769485389240967574613893394085491144080665694317695498447736895308512669089765586367248304327687046229925398054828193601962770997069407994899e-10",
    "7.16466287207268244330030086478916544705483428596017570732422453128222836010529136295813849652558024124760774904436420840782144822310382982334440100543791739979242576805278622977454118475455574771644020196547726754418444e-11",
    "9.34228256754312253510737557661697733492417120864081418774866255902623799640412597171610256489759125334776902456711058574043288829450493851898126170906137223397320056361835183189910761063796056971671202315851508522697066e-12",
    "1.15020531617752759308189442544146985521846439455079006579601975132122122836759200619980725200722583963654889886689818231730119823735903092587218884780138703409388707416912706933228200533076426972188388544847101514093417e-12",
    "1.33979447069971062448371592495701047959930501465236598990635445470631679855359472585148978735430378596209228243188776041948434042296647567387723719524146257680094938702929715491078929752982306303464375962458453568057859e-13",
    "1.47927035987187896841519639995247550649015475118057225102537284536714232655472841143490588582451058889068050684481919094681903158423602191461429378645090518121881605046122598970781926261364639929654502969507987409209215e-14",
    "1.55077578814499767270373736964916871705069870861443047966240767437023707949151858277750354242912744528836783455168513879916241789929372300089761194000171520665500176894130988293420696941776246524240283050901270703338177e-15",
    "1.54608945380448504339624665515842789121905276445361598166584626994035773916773504490076513618878165356580648208251707929282934563546525163186107880716894433288813089538644309851669297763601277984171865946323581003332585e-16",
    "1.46807759955961442140185175519656666705766626985887794083904951385167462001567098525579628509625576572554180965291893955033495901383919580649364275799002058635808779881569437940921209113264637733972463738325301421549831e-17",
    "1.32951890634983535211499696901158782710539213848907739182497810490843685976371361903006544137686699754163046577229043142455169268536286994742356671045519259800290368856482078717302111492011186350511321047958323833502210e-18",
    "1.14983496602557842934742773618691804007198648380322286558985452533115283686512521258617126455145985421850854384999424152012077584439896683052121756373387154164834435259126620733253365451714410634165362665575743588937207e-19",
    "9.50828491288432640060625402537554301260072665004767050194315776949735031475763608128809393620918165017334930285791598934352667985443498690864032271822710065469553080619887381538697601142182769226916311763635652389581968e-21",
    "7.52651294993107712160199001509237847705626756970674937959926289816610195632592140391681622209029011634970071597453997203120029722162324897722275153756922370713636324586830734206971242689444018503158907179869265451801844e-22",
    "5.70928304103091780171049842474591209825869617978708063551232530571339442107951595932608991317017661510434571612660186722836991171910467615596205122100367144698887765428029824661657882587563947064824397929384634186461774e-23",
    "4.15442624155607648619032832504700105396954795246506912743754596023424179932665976841430816662902790868443667538329037037056188898627956623589470297836406214345867235314651891570525463943261524958472328351203348334182290e-24",
    "2.90271516793251662271588075700891477300038216091511783538434095662790843727008919201274960493220227823302370108211934379653072633887030990964587372900265615225177272249626056195519891612399485501343573470535334059984602e-25",
    "1.94922681791018394441375562518832484306194195285462548518571665137725784283586073885112057046933379842893909690307938994161004013501784588560186214291086100800004381558072447553522006353191348107694752189901131069313394e-26",
    "1.25911632752422366309924521989099794329756508300709809675828679321163015704942505655837548744476987972153023306418187785620499024270614673889950371488122714295338817926612432666267663521341862315441315696571255378186216e-27",
    "7.83028489217013253719247155751094471350916210675335471168218988521315858753970302889968479983310562655576515059749573542133640757073484480973143582214195118969045315705561004049854811601152563628803336756154107178053660e-29",
    "4.69184169618337037264901299587075478788282136426255082790571619389726349901960093022852677158485947831423509608564504286820296003514638942306611898355131944511374881893870692774947084348592985796190949862873536244602435e-30",
    "2.71077478598711246304850898586871305999395633255428874432197424250025558969610619732594934435041370982409999247490644110512973032652122178082681872345474046584670360865840880981605570748758295486015058291487978829372402e-31",
    "1.51127509018890626843975350607945978112100546475472960480546184985135767993642671212160459218597367523985626067365974837648341716818031613631733252882208869360105361549764298203831379079449714070562079078174406339566225e-32",
    "8.13571619679840048151516682118489456884811684057965061100788288489837007593019898597284310154135763782877259587388610960772765557629881444452377925962407894016677635227320784127874667135767003535533778417201066106155615e-34",
    "4.23194294224629055632289224536064333903492913774119453708694265700734784376418205061025168265360533871830458496123138589842331868409827511429388003958396600023677490670521099422259989082832244252807374140463184336539298e-35",
    "2.12840045134414922695354072210329744829415504225955743765781029046320118587665275401257527374022995721193213044616947323867147661558602633555712473017205148113278334082100309737789437658286623305484991840923122379308551e-36",
    "1.03562648250805909880505217450242246485693492513133658745867838334544740830910955467867386705359614681838264686891250382383464759137620265526394638449214250137426611291117097573832049914859525621817382420597518634724729e-37",
    "4.87804281516077194951231226668797163276614569072667164779943823700369888902535512960974122905601970698865439223046784294213146732627076504018802919178877846610032729996386185006994339470454078657858866624690414394913183e-39",
    "2.22549892106966339944410473129416287782794466462604191364274870092730937995211979230160065421449946712549758141554552233252898684165599218901216588200642008003504563825640020098186277537633123625620871063572449839072538e-40",
    "9.83979395010050825578098351299005989487411320383862282157186391730299795603425168543144624352518622102620788020233579402855507271611290679263106423605306294656465547939122864009547247361715316647517040526585790052198373e-42",
    "4.21842520458501844058796795888156852505513069093516222863136156380375436048031359287303778436877693435054063019654021586434821847470687319356569815122573708949093253910240030802734732820527803731678472805959050201374949e-43",
    "1.75445082720677399157679514504679236168459244980304862770580538559500146239197434799726737237358933318155359259174970489703674488292037593166438100536207272923253606596609549598278941630216560383252996391696533146135527e-44",
    "7.08225615307984180879728033718069612014490968360300867708882838795773059956151880330488725843210366647824257774947568187892414638011397148619747638863532843000331436137536121480008261580374202790886928474052067173209917e-46",
    "2.77617897957458488995794980340726927437651113807264755953227972959397974523981083908856397459307129617965584241988624826179073403583079370618244261700127457732968533862978991335673107252468675619783967432029857372051659e-47",
    "1.05722550807565683577668522275941280163367174138890080541744790261958609864518327400296026810150743212204856574987944315078272521367249875113362305548333745143751800904237348225818826985074185607925705043402974615606453e-48",
    "3.91313257068346266952314952817348358736429103365082080169068839841351503593720558053109689963589594267378409932624947437424647450031305132060801804910149457500433020962157005588405201132730514389845919728645110745956463e-50",
    "1.40833013838654439357302211772121232665510509727711069684325397735532642269169170653180962277284566289512387101948736446610875366507128171706794711087317119730755458838195688189785522504282146279012942494094520541711635e-51",
    "4.93046312075550370026437307924838679448926738721761978896779047471191481405766143780974143864378146076517758169411946611522863758176097007554787130476948834508786863671871416504388485666040056129722901896076266286602343e-53",
    "1.67976697494147886673833607548150108257518055616838290610776906108979579420216217733150719129018473821252666388763722343024690654342102133179921115762379291003651711397482689406734316921442866964106844317692060854754491e-54",
    "5.57131705754031894462631628456767830553214078292961967368044529913080315582513309373772192389263674418803609299017191999014715704498165298865713738930291932666603641256943100503160107800111139949459952458223679579797617e-56",
    "1.79961075180596639828272328985154259461452426485554276872102221403542206888252193256904675674065683646288306342162335529380403796993777868055706398819687198826294933085135653454174883766216026239275971665176388484662326e-57",
    "5.66331440834824756775078430868729793233268055898959596906133886512465900023590448884369787731744722480077150694229166753189079266955945500232647555655628244687281580149269592729404461036213657663731090675599940172808279e-59",
    "1.73695696498823828883232579674541104878304398111684541546667960694846420476640853640529352977734798163612696157904693398383619986882866400849711022924161030862432869874916431201481350754609642551000303161906962478440232e-60",
    "5.19378812230282878663290086163022850699949181248979395843395231324885457585224787861267464504870391658612140292356401221931159589386578583912100471554981466949781198077299116093241064697390946216807121400809594025473297e-62",
    "1.51461572331842303127993629036636135318547683701804825179847812457634392063889992629164325961624354624327770054890692276927162490602668883900752274522801572685128690456052048574743711152789223841766139575287640032528889e-63",
    "4.30909429836161109565678805221252505799165926719144274807428919470355548558385519533803565990058021449904946977638357421551938588001709733147537875314892749407629444673822392359096084730530423848450120131534901764278988e-65",
    "1.19639123293819736191966833802364191970131040743315661396274536430371069447618660477640887537761933304207072680288589028301920219695543561334268003377141928899595938948832594652006248428739679669406852932556623609684754e-66",
    "3.24264058405019219748932858043947829357798841598349985285200462954461812311217649184899424366018079395227062939322969679043002371094378030017448279143665615752982689100227849327263561412764237456228014693994059374243749e-68",
    "8.58210667321434532643669159267670046645875091506089014817340748698935849462760064221701157542993980143504452429121360948349499143951545084870883846242542125552868657078177181850952157478081426462452589667879113379829641e-70",
    "2.21863692232472416051106348026065853557677067425468006429071015984221721473950235609024697897274106850197466873485334990545842462922236614162630330302624830287810474623300673356714210317564907855749272694420853619485678e-71",
    "5.60402754118661581730187793994691525228389982194873160564547804943111638458109543380308538358470976282493596331736277705958890107556330521840671786015807622346798656800137361234719547622667038131747733576904616572055959e-73",
    "1.38343037781106747986080843645732705885170591219108873024680417124619264137154743946232754849530327585830582680682138423679569723656931236280368779726395325581120061917144838348350868948688418811410269643714220887661151e-74",
    "3.33868683883011024245533550848824921249459071800124665472854110569202130160148817105222012250274427091543031015898305208709225861753219362526515216466984788562699362434673767061553761003798885175487650543352726392280712e-76",
    "7.87899454836931572450410764809203779713219454429666952643000631606066077312984482931134929584600289783151662486565530359586728536761918170024952991442090239773987974798714963349024290245057266130873219647522296664111255e-78",
    "1.81867571447708103161376577995375699362309348841517428795317706372079438906551423063495557898542867968555616433833733774581095830541929397590343512446151985905328670695630924701719689841968000466279247536617254171194668e-79",
    "4.10713534660539872292990888330153994746114650288334393662623578233009501458911756138366316730844408714315458064581378639450226378112393936784439691608164909823805371402549185065235465498916299824138384835331031593228338e-81",
    "9.07672921681770472620424490715260539884618012954215266157888322183398085638374831928957634942584372841240504503684403422751654486260494271843484447289279402974284252619387064276042047795565288059235252784330623852787989716186236184577281496142695258757500410069017379853772338856969838897434586157656057310183121998414107350191695385966059794238023817651897356193052286515835394859617571222370747966426833897187829576349644364240323793162211073578124e-83",
    "1.96350134511268778577322211172114121224521363271140375573911766496210546783946270713314732002520441827119461459298422531203594523913430268451005353863657050324936302338003700221974581322526439504132912049535180183189978757865987687894685512274199473741152034475390550731121426564206087575807050069763754611118707460151854703593433518406966913127994050309863973017247769787069677935217517348178069185138762306204516346129242782370675857343143711053126e-84",
    "4.15859781197587589565363513304946229622825676695753178854310974809650910528320031128793557919214494200889258649452129209417041158404484408713454201666830064833569429507504510675136578185188875058416531216843584118209730461042248020095926856701029197195227715268971407807524401631786484260721737382539363350077164551381762215499249902213790414123701000624703938088497588218765969699709757583602274667906735186311611484351656697258346097666238535470719e-86",
    "8.62534837693093178279500358104188384241067916491051730189370117729274100145218715946952960732083912869384393034670170113906378014126460047642805615784172348743882675131404410106490780081638484817452395843910235631678599828545934230258992983183990461809887347529822529300225769486953261479332241658909229926120477175169919519216304511966421324621970574444838948740609710223885968048670062847473233193029315161380386567805987504725139561466675066722454e-88",
    "1.75233949019769166685000632980194637843777750175435763999232487927555197720351410399436896491924609683072454976610016683872807911874706212788027539731615915840359537876666687739128143634384819816628352488486260595062377652895228236022733859231044457202792791216890787404214761620179259232882206035371026613289252549194320824126698964775997975484564134438476051293744448390402440679404688215064290321378968597966323980406188889850636702658707934646515e-89",
    "3.48792740245096136316429089805525317432310321790511206728843234782060146718963325892907037703942394255534789609157627076580445576085984485979731565860285926326969391367557271701304161773895378166467216431740398688541011555679989524719680304753992577568584009291865877604732443320329708869565174901287337153619411702307823833398983492373818787078458573869177746728737935845956806022260518866399787758408527607346667553656202752469099703201138051218840e-91",
    "6.80327189081139815453073077239876101237719121619326152170966257521859345873374466415536072197640976562514179109090541144177260333996837495069368642437059453633981415093351308961135899854534952721259193949918843248278644212584199787225664130692633157445111775024276472363042481637260467042120285954841690527270564561952167872874925136130722926181621875735158230368962670728806199638218674851339101317325863359443621178896328637282054169290845116640817e-93",
    "1.30065170851641759212528622517874119103128784270181219035912967701188578434607027887574158330726742687104532193372477559542172689178901851901059706920942870180113398356779050032504409849596557310879826024065695674129255345859357661167303661972086647903071047125343052557677057752707751324899678891336289114540493041530248973569025485689922363333975439321399769968879794855292872029293841096181172227869018420925977450633428031717892255633413564061095e-94",
    "2.43773583700397316712775976556561634904242946506506082074744484461545883262924210246745046979850945362648873247288217227162448932395470895762145175300779430603434099567754548075343895747270129793144615161194574356529357703689495570029893731336322186955454672457130889948967584873940770041431521209080517898754901027450724285138133523092519962359428500357637058508839256323832379132375886675483602959912299989235715188020351284224050125460951965259099e-96",
    "4.48004582943183332955979857650297267919518669796356534102051990685794600718321787600314975194632108826197638795524290559288202115531213546708795704066972072888306855911230049889012073509477302564165098079425600984826490812648773233027284312137669972408497506019055621351918070217226861124515066730076858322012177141128642470662607639102244135234373546035950772477398904300528254953623576224867300062886117623581386058438726659328496146522207396599117e-98",
    "8.07484846974744299437876992303457866779770101114958131054095453263852472333328495304342159773816748392738807029795815607620204485168522113663108475869769502492671774498742475298838659241873109448111320499150984129218834721495419334382035943217110426188843234674723943418083174563263366750340325353140498087510405439111846968371415601650070009443106887072111159276431729713848296775588705283695418500360845300151083209617528868250241208885915649812277e-100",
    "1.42766583087764584002170168866821184070540440489876275595134800321660829261612539671755440084186295910990433833692215687140220354336051720602210367938944517083588885209253517186072087125954226152494795711751096205849280665416652267782973802905414464158489807560171869123512202791712316823949704484451811975828905121858107574991488839642845013596142317810918002246922889626104843271553593323650128259149938600438425759603754691903598456854473840255840e-101",
    "2.47651774371913537111791451766472467318834661799152892103184092689613816618958015987413837469700731879182382546626959619579844719698671031618154095022430289406342398201980601805417556128429011458554562766969419232103338225368095599822353465916717187401928539955454851280941415052423950482523987109165031775413168822858436322235044938567877882819568815015078647379340071833523247036073055038328071870992235965120886018693825663654236851461835343428465e-103",
    "4.21560382223616152232178308981539089925255703528453721190074608823555511423414832995837566968897526796096868180723795360666430846832525705653397631676151577423813427442080665028704709411544404195136022681352175717417618574142435005783801260398174785420784265331822734032895547233005294640446535990817803479179894925828620035829879942507291865975669960798991960892671419659492701433402829125759011913242248053997514037141089952154051849271876919648744e-105",
    "7.04304988585392202448119690576884162609094430946477894337156417304131523073720522330524211680450053646095447541816966863847371656633700023368428421304959021251980529346264338823786010961551753813229123656030206640056390441974777938099216655608235849291713909251151979045474772270318156966439927113552216831014365947672181459286221594758410060462244528829769985692294932711933539238832152704052595940207542725953501747501883045703562677705629516123271e-107",
    "1.15510634420091822965926740856724738049594811335662678941257044979002636313233971517191982054291389705627788815211205970001980158966402985871163197563415366022973841685545105227023569657930188564073126940704291067330963248308915147729716021239316906673775337789819634464704472027318046513926075894139106566311860360050845942159435587525098055451401728589250752584648436168818241391742886584891644633325303271760930568467803469566996614554736811481322e-108",
    "1.86002803200084988061179097170333011993847454318983691123808782700624950461858431011367339219880732758258933674957046420096331587380537202654199659804576514326902086118152765424354723443010083203780994140021185912783968723628032125471639897285206947813453525768756082022939314981784658470733098252646476906123566083935342992565306184860188360158914280580584404474127566115091332341114848860494765687902244488770508268879997283683135287329991421654038e-110",
    "2.94122292066030596510153012241365690998603592991085554671255659257929500350256140865738783604926781972823266712811626498872261266030016903479204719556985535852162637189893718945327674880530574485832956522380018985103857522494212612529893622540646287652286751606205242386937792573112524507739405990893041912336268912142564524893705361960770730385967012216225913152675474430746945209349365682644886916159028081389141758115431446527718060149648501756543e-112",
    "4.56794132042892562577549082225734414795860213198700895057166968824298041539308209468857525608509173680087903868281925046142586806824600841371453990898558318511829566715166610151573950704592155640090453487949185533651550302519306346709175958879623989317165656513614746899799178725422518439931848405289369858519259509465458077801916031782840757793974576137676800526242837123523305276713436092134665444598666478991890535102364595614217974609346641465802e-114",
    "6.96897680278111897088039742737602327631857846901518494562022043905611932407352216896551023037370575036945301687139851339901400554373777708470275499784104916674825755724138274196613149833773398620880790001516814067058841945070956458619824789990053268172394051420169526802899327849285460500786440911948855655121036815903264379113805008283271781221640809625067625277426786312966011467400802974020338843641336473616389645006524055872391177023099178246846e-116",
    "1.04458530123029305945930264236011364800245365752731240143472411930517839678660120066500272038328476065419270600591548512067053216959736069224218226587883461877441361814453377340665482053508095680362799283987941959482036200989402732567984797789896760215942113797371022022764593374400496357801371038827205038112885676290259854782963607354287992601424245709680203301634295721557874857130828711331648620021394174647212691202670704729471093274524007015867e-117",
    "1.53855967499769304130462899226224996979179465541532974191405929494416300751082582620839142956813061325106108219832239124727243267528077165853315193504151296090364121600687857015950056385523397014687298270648837710585776446604239432559091198847664352949116971334630491522463077804632037327512297013479682160311355565667213790317655164549787098306479422194267400309203066472013444108560797674561171060064537814203821493823406953120235459868746062774374e-119",
    "2.22714354721363101605235515627588323903121094789710231821674170921783232510908779891472628000713367273088063748553141404340000017146654832579859181502697487211101917128935118215525797940832142298146523994235981081483749884052702028021000376101662774834847048895493964078861998881737898374284402206186116795513690003646847488461503092563329502125941858289142048442811925361791907076000466432028549008932920458657761503445896978029850953768859985166362e-121",
    "3.16892641311728494019975322515728987673386036620082364738438599695426477887159934524736711024771478835475706695477129826819351813957682398591853589803395523174952923608539029068162006231719744192297840044535791105841210582204792908012246738518361324384982258246966804521079248910736749259680709035936759292934997077984128946198100127348937376275763336655887299015418623870178072344962529311004388315756739201053788475722987624505380132311581758676883e-123",
    "4.43273359568624341197134870028380969763167563124000355928761239572563039136784403567246308990351677975263060362052088813406565832103565228478293479871120671987228436254946707213830102451374379357573951764465651239828279212365513807984115068733581816235899127210450952174549784798002147562741370634678057686906326795568623408060790350699120507904146396264035191803819080355288261764166872458116401181059023666368503487781102345319493646640304864825549e-125",
    "6.09664525282419263695296425056973444490133797548200893166130376749131548220058813195890610833620558272399420952657036149473615400604823446736512775182584053951099521652849163869380727595982000301407068056800180294095874450487915487510051843555637364049349618799188331020679313824828544785694470392555136623471223463251609385488990302547925207468768204893476720538164705366468414477424941884468668737311043430880301958419625585259999443320132461479388e-127",
    "8.24580739475133400764046583753215907991955292412279745756828032928965266780687568874453386990329688257686007776804691800450279065284322132333199518278313805595501941594252832488045676887733223247853352920775280383018121050978487331865775368945735999054616347164626152316511788280168058503896684050319256106036552567550832417526125265639068978088606844871962052466705802748844415811458959731272489311834453468961974283772126803191668958455113800590949e-129",
    "1.09688338833410205188211691869430964967765959174107635855981780086582566190836648122339089950391520111727671152457782790144544689582454539426373648988410918394674128373997012008864131756073883181492090574121975118026642642152600161041058958338875133792913892771488508594545938453905592091374292510809210246432933292574747031795203256523711306447094191200145440046461463531828963738312224752691635562856001610024265035871028923887657727032023463556211e-130",
    "1.43527035356176188122386392923001975220133269791827685427823662464565215987599738906357794420813187185157135497859319847643741031765410441773652507801925890134650024094130236728885368106331864216558291478651230046501893894739327051162372837081989386153569643005469755799247893030287065480240099388063024664212092277885140102354388275192543494452844252021101976385844855729935205330550729597153566067916747218870399543798024102172129799417354225837880e-132",
    "1.84762093296853920946187262407945466667273286320363889619183644138485045287886618076654330732798058494856194554399049859711759353472537676773437332399279289040292937578276948817171164595437754917173124820377841363397328873599964754396924889728132086898214777598051479403447135572315376427920646909219995370103183317185312848626995713008816465642533278733052983755763869269916735268833537375086201147403067950178516473079135276578682467169360461054734e-134",
    "2.34022083669665571949456613152199311275958081519980542919601421784078042989080860968703365692269199481497458213338823398612612270564240475653026551238114305555372932152657667386856696035975292872572668672862871835667188231364667679640942451374660679312037142595769675440176736219440995827465945978973045644089016816209007933195918349001019979495894152836843360069709545754593342652216623462209950336370807529661686665005474039033700567236721588453715e-136",
    "2.91691334896377114517446671138560387506585139592371211356277651508594035522946968323546323007065714380615247694622473445347221045774294058776642689272440170477384528485026316113843259438859089504060196953475579789582592316601990603434947174821616398651613639548078599176616634673086196597344628193959511652772051464083661496289501401794184533409846527056087721822837911962483312689374686869051735240201748512081190368572206147827066723622544231001341e-138",
    "3.57824336573600988330516793668730734140357434136765165826422758873331775592800449499624236541090171677190143383899470918926595249207719011864305336040265574178248057921438142547397683923800046009953676128333264526896366897818546721654124632029187570692226956578725382064698782560511908886985229547274352016016010830074299016677330242701459871822171435930409861202608319257252051736794772827448424451544544612334341047735822187306778188689117692000042e-140",
    "4.32067779899206081714284210219600619671971944248620702368597813790188574193849084631652182481010513872680206715097635998993291448632212345823810631735968073780427616737520571084882780671204616104821021538274875051058900942955278517949168922755234836522065032027618446672286415777915572494290277667866850961829011987181523421048324696403457824028754619756692518687355121188158842152233139863479796508710672549378008600342866939192386528491528467300071e-142",
    "5.13599541812665892357104247613088223777174008894888239988168770143087564923485779419447981376149850248631857224948281343213259856031462308966907573854020803951241447976847932036060316286056398282269210255880621307440825216281472531124103198053939707764178237895478416561527557074133812985123168351322478963702675953228510603205429809690585591993339609812179250136782394934134422194729953951442788977085859821540796305857928077301887143822875746974964e-144",
    "6.01093866877878818580513640851193110736909370899817470007289362517657725943544327457549506796548291266331028054618017486777291598971940556332495467056137733596685993217086702640237538810708516454821207155136256787775022401273967303908653823558632054659434176309171325511110156584638424597360703772263982470446331039768020433569995551035665650907997136549677790808533120760563432519008840160753213997272510291456866370948710839205560282796770428723717e-146",
    "6.92720751398705631931411159529135611952401394123273145593736067948795530708570313676248485704532741876237002304614028225987660381754906126764345145913794136705548581805983149989422992011611156260361085263616954000089001845681585960285664474789790986173868546689041948332608959959114906424563910880909505310746898401012729417202258327134079843237189963261368320992532957646718483048616324860822578029090411521977879328096841922539569372364131763267763e-148",
    "7.86185059749840649492450941563510431839736469903871319325126929535161669038948722066909373773475602645078292725244770158197725700114180986950727198903777804702457108457861760882769658496879808444531436681245784054605277845118555084434849183235831762429401691813975775957452407976700517053711972067286266478754403197711618945055860671630705703811336398461967190587043100153966703423240091795868048420372652457355714540026749169190497332423823450369213e-150",
    "8.78807362603094830808798093375971093022243084779838894350472904752280248366001402355273967063031589778687710122404154196235856126661475948079874521668542353215370665695039215628565582280488036736469560731466287205549853174698628620527772999281854948329944156413392887010151463760008490820631742232491893828443888157332870481940875996155678148190692256847894615146486812152942874377737743601430364147409348469381851078290675413916349167245487823211135e-152",
    "9.67644227642677755370359189488376235423733983038959543793798404329577712686753054207323921518784612347355405932323490426031556529225283738525042748314814466007515788338585927104128042989896878089239008620692402642041196928529925207328898781554244490451440270710383667443342414517564526069964667158789541536653247961528839344517506304810689227885792067223161872204741307703634091287486737862367799254496529976655929358654034370694384571879927006928864e-154",
    "1.04964121595213801152873411363031988154325232405391579197370072936785385726148756734693324827373319091228893385439892473862506737907606443504482308485027367047489139960294672118621517065080319137386387076642533948911012771459138006416780031892936688260418287817847222158810460873828331914940826366928984891833055265432164702657608360541933831839135678421164363273172862756235087239788044588415570300398810860919246339842790950712426455385401616843314e-155",
    "1.12180772908792277276540365498636577526667028953974688406629316235142175481941799614814070886953210168792518920995890464403178363066424083521648017823433500592101583430098750399316997304634445110791357784833302548796587851617876289277122357694294191239217119722845045659128251774807748480172328472405983632567657419742508281963268590333044647811113907031249074071569329282045537023561287660691300449096403605733133072380127345155177138206086575798404e-157",
    "1.18139969896663199637064065779602305746445441573890214728184844454631972210938584261975249619527774147467546435622706316401820317638832357299488365483546206184393399074879122386946231916829921484129707119452084622112640591712107258293747950134064155561701293506161260947278450640228250671394711192852274934604155990828176102790250924431803975646444811524327843127870549423690353046497879967079190509318652161558060877875577654057098277429098395249045e-159",
    "1.22609440383141130000986768709704892980225221948034121354500012446084105406614135281949413302350129382290685191091020391568228135258178957946470679685449845662430587776329030946813435426015821098197937100969097263640071707628132144791326818493868470486211044190295213462977559606184825698230469667410325072226999822990312615791065669815408257835958544754654259260246013002991366848719778250808607458109807049129947224379967010817559082645754464495551e-161",
    "1.25414173509445265740928132359329053248616604372043149191123496323221542202715651880812473314942711508164951354021759250238067960329328354741616577235112646839364665798368150679561314589841456310916724489887691558516660917346584876064718886749825232531261277837605657301391679365156754865781767833739831986517938559579940698463784408724812936276301380858211823050114619150964637451190214129921436353327276082901362389707728035747141779672242411488745e-163",
    "1.26447809802449551928810606843305605323189074478961788560011411269039726467763324481003824388550234987964601823650198845288506352563172079269541850677083979423878402904101620948095338768348740138548970180798666687371175775625085504641280641069696667539296000133462887158498537864326846358964713963724232592935602952358371742212470281535240980197520898162314258440004187160758228659096131698255546212816304637210152976938508594038825436432952352699195e-165",
    "1.25679261170873529612020165743447589135579828181771957907948783666558896308725057244242122970430756950255981256947438449106824578646179741418231891166875009905621769141995325142092902720259721338096009808952287504737113147416871470837434320454247657171651140701283985284410439128772673132978012189246969674585257835186887848838052213100177445657609046854141083824413706790150455034220301036166736155669862152923435744266973240523524802313041757750964e-167",
    "1.23153995473590809027057743692612761026730235638786374774238278497258727301342513731623563277653349768019418780412940852661425621559542766985179940960860054357660022819636346402461385682825302069860385053941550748002409138673678324095296082742529547582960263519428318170294353567189829715200818514445751833671199618101824752411982284755848466301762956773541440210241622419298510674495887649394829524277824632042523182450159510411047510848773841933304e-169",
    "1.18989948831315970315782004493748327727546211264763420988714919038046058114123328584549391205803039528560857835516420765527853779386839381395229402572976793158550451613905727787900685576193605608316869483917394013827723560820824317949712986304196715806809454572689688867952700343374655057675211425507771639091424314779878683856666213513302371004751031449912897606913331240943538752479140894277552687422557789269395661003890579963882553475577336479182e-171",
    "1.13368550770354707067414869400802758715526039258522142753532276758185099769584361118726277646350171884638795654488048420421399552038701743354044055951995839611216797055772217818845103246608153780360499798166345144049836635816152636232461218297195870019732170194684185522297113801738380739534872690953607761511573790287549714507732011964862408857201733375299510687358600146013069511510280462539900710682918910457612436574355820635317211825314219602102e-173",
    "1.06521798282487856127439166453966375378154151650559264776252527168966015472773907625521701353729350509508237284019947045606922222086931209647017767188866377713703696022811720030348570714944286211815854099055958712408108912751529627163298189249884551420232348650876430302850311692619455053001144766346783535282310422955317922849964593381797334910324426775499632454466288643832897907671438619708884976191906605348766873350011777924499061057581189281142e-175",
    "9.87166428977905755011280829234388267568525646241385574054430733864876812808525841432711646740641556494365383226205662869135969586301791138014472054081758130878331333306470525421531931933537039633854002543549595368339525012452857249202333539333617358002591286120784619371418318822573658248972666413169731012634812952501920757046966264050421150954647647468078296194682528038945479548379411702865833305360481103398205756306816227636913763767004359564334e-178",
    "9.02381271889830566982590746361588032042656125392190097936437428122238559373360513586426635072136035223397723329956893808001225073044743532401623946504322090871275255608586264976584425177226925281858432533804766177048793389728641124531611162312826079051368158518600825727970145006198863106979220445875288011122268872922797523839183720333487746232165320238962121646448093955024894798277817196152543936068762625503672076430920116397240113711879048745305e-180",
    "8.13727139745744881723135227080031760620805050834541103997005801039555882357404578025790309632443436676669017661862460628937227838392304072964885406286156756220832476457556601807756000666183935828611742180090209800283476630040925475706601985346039112581832892954077898022788728844591767551983236342744400018245346727376463448669022005741567681797114387106109047391830158621285347725949895667382553346437937875708365397049584335833218535111825286313249e-182",
    "7.23931056857147677474359938421413255415345952704298675389148933746923974370593001804518406324417763909099642521867372963634955195040792649021013791202931766168234955050708368284126853237256293448214984654609285445010708179573564360605102538422552432462691433138225242603676471399600406554767522179142721424636517899025480900369961924945274684625443239912254783706579308188222436911999514802287948378909773632438170911456969859459621997835347526703362e-184",
    "6.35455844919974558192815254804670643979586626481925512595761900214229725006526369995027027220780136334492080380751666240135760751002969396233628455999682193058778728695301916832980698859473571285512340099893381769451743845554496763679637710182853283654233345106232653044965197478814499616498942646783695067540022350622885222180831150812918225105022564964859397685440673149931233816212214779085742318670584284118303219899155931431429869031593166607131e-186",
    "5.50405598058771350098330922276655380922819545384521330837071516172157729906759787905064963975757180003105110638824468933812215475459831201662139175797361892039430008344710438194255180941429298678497664574212302737824225994487925547095652233566956363911317159860568795847783401496119027060903337852426441560589998947851411040532069169489985240134681764022297699643781206266292299970184621121892569070080847148268605818683841903463184945947557847704159e-188",
    "4.70466374536120915877842885930288366742246718156879727025550630922517048817541147577794630287852425601426060525470928787743087703505401287727853531629474349602991235920079251064276750356925047670894915808673702799173577334188737955321651434869830650542956510739901884058976238704514814091848555286062983420213579997144257974422343535424536811601144522144755155892292619180137812334805270461222285417067018266039207962800516509883989533692258765394403e-190",
    "3.96881702521691381727218073500797632017655906829483482970351069448478612425725103837945057858934337891926936098921393736666980449359689999483089183548967592401677990413258747465737126428650347041695679685654375171990019889955711061895891688539403273680573378767706308824488002333245843657949136741728013078844125015687269287286445139829431353594027777720198020518525607247108470865144410580149423417581645223405340892770454082326614201364707220359295e-192",
    "3.30459504732871811859085512886136912811345184366414353631884661510369993303647464311467670147171417075209803339332326323439714370819737562811158960946278950718748697581471556160175058815657989560632250009124560518932742631943699041183395171003961727652188445456480392367474842870478717125158699227229306941131579818843344260267355874763915864693923633832860288181449940248693824496848902618531652004986052682052964086587568097784891866772781469018980e-194",
    "2.71604857179268489818833689555500841800412106971594020422628181802548306288869574330614726256647432771394717698486228806468796510857357450414644127757325910653640666277488760110096559726406329731561069963726169058005517797131844386571079099051278065572447515729611489868194437123347778939478273043153812768318080147189016411110429298030257162533358113808977974958545443640869081261314635576192020666851187055498486797724320572993194681509481702026284e-196",
    "2.20371721645726150775847948398678057863450504712068486306000573089005632316005842937122873899422936680874445167719116219657209502442221406328771376056375520937101670667931105410476872736311327409095063180048377308405782978671009538299145475506731834751064827058099303193840072481222300721134880422550024087664327810065071177750419415299798011083004634121023164604402073528029241068763874045397530923704296342158971723603393374229906884232371229366732e-198",
    "1.76526410383704731142147288076639461626656724668757194383378919692080995032418911751622805101937918953646531804016520562022273932354024050440197046231713735727675738711313817624287309761369600564680672520653626080610472757238923994855111650516063499305633891440384590061520303334618427087409080315192368011159221637169598776835774352605446328957828925105761730640338770804504070053867745387520483670338663163291993793146417303335325590259726518474069e-200",
    "1.39615930698840976082425302447116204963353149601940227593148296518719158849045865570881661541454479396799341770761947725733956403532628752432066180305888351285569601831377214557290333245121773803201905288155908330397290186228257175779839673044510920031243121475722465822265272355975572672287826929798330989492548055986024320281154039557929374536051888332821769607611683529992348862311294008583407568839189110581860106696442172670444217896911869008276e-202",
    "1.09035324361739341002000856749416478924640564852568801910614861232001258534907750584379372891024993706321250779537966614743300871182866082524902449185582644417003077065819855988402935767711612194548903517980505471300442841405901982872627820482107436660740785038492415564354202739967960103484058874923245943418898340709589742468426918003533496466415582082050674812955534756966696177286968330493449355509814843914199568634326801133222966819798014813538e-204",
    "8.40894401359664737459557890709233042212093534740890366489843485292164193116882347583843286375598330500008415788910963437390453748364615196875431114764334400044949344864631636745239574980238062433876099225319854617236694951317116005582129199462549632678112985937133104956898537812716018828106305484512632995150729942462033037753934014917606687116056715302100305190674465575146247802874817352310341564850663928477498573643277589563684495063769465106647e-207",
    "6.40460406898834447667306680585389430868917640521086144690622208715517762310605469194385176424315112962028158883778957628191610501520300806841390585869184088611041698547625493500260082627599463987630917955606067780705770237296152909290163987871637936838099514411612029552200109409711507215583927505526440264533167393134498694795177647344510367006528871226160262001926371230199207719381865943266947512741771368289962043580895655774741133667543714234045e-209",
    "4.81785631521434774228449292260049958759508051574888304858837250793717629115457521381018111077026125048503312624320140169142301486432875615785037286073628195590032946182975644112836116942520101660176244804595190039751310233116791343692743961400232202859870840663085599114700490016410475778238230297319864530309420756694275101253483047240639190669434991659220530419391116804149732670613669414592011603953918658372313939549502106541092047468649203658924e-211",
    "3.57980890420675629361969083317780561819309502979826824378298103089313622757993390197351909402107078037182504830313988050963108316291847634892978655186022653910176459882633414088957449273449346634428639879238172326378205215137014132424434243108301892761154245097143039213089063424387195277182411456972700143274035342329054089115825558969407904777425725803451139783487040108676557946330024535632405904772942708737969154484409446138728664935079815364637e-213",
    "2.62750514519117872430750550346412740522045058190574638542220103866456665970352920581947422367270202056221306996665773674397532169380066985749349709017698999380011810666384570073427085156447285741391271277347951325564987513189588767858479476195794649262223178363381206800372677320294627688753700306637146785588330986731216154271957340630122995208386657456940753793399781730983642198573615581381969034206012178644642854372937948532815378791029450100394e-215",
    "1.90518830916177194031955226815320106137070923215995892669077497991495032372933459198610195282844377758692009603292063773734045395907314405173741093060666442690085827183340792731887612014824517943795382397802155948305813545445480546752183658510126118891612055275084357231056104788338588743673666885075004870835433219538145940902458575188043575450965581457833355199825621274923457978973124666969702123182435539784902318740995751659063781317235800253726e-217",
    "1.36481976639672141286264889726224665401076121362461762982338517824980895269712834675947949880993628512471075226209339819357986668262261266898008295450475787547949969676562747759313699276615628729840037814670254207236594539458284223960124992188895590630710685147234497967425383087347505380223777007801314160315067512196279934118276606741064112618504810161315124184453278669353403002193302698223203063240055906073787175629819332840272605393427121850350e-219",
    "9.66023791788086670676425751862953581999192711476777990741092540845668489328839997901700730660084250019509849269927984036343045960817601158769059919304433705739828307062939127819293116745421839564070062122960963474408402804919698961955546553122883524875525803431274080041464298341844093809152485940862835021575520771814263183841376584131643669621582441864583330936117892613526010775782580452964926301257039561986838037543173214557792954347666505213173e-222",
    "6.75627208460546186003326589902697162081280252637011097929615491736352664747714361209688031388664344565536875026512003036657592356165372158393605469009695121707717473237071441709663168273681910220790659137854728667088829105132599327807905706568276585449127142975950390261019084041469612725450657338382292031828271955627594873106215604563028068120858717899976663718691748379902860279582732358628030343600685684399805813057456372216302068950475868007601e-224",
    "4.66943687006740021440827224519524283897122745656519594829676020330646708466711526808160443749321834155903324067111064136672268483600111081614608624789438520555433281546387951296205217812811948694761334961967217211938775346418751726410798204820456652680750615685354717671690188180823792725576832419930983014800630307725843117256492396543764616211726115240377720203653314466056053227100081191718553573332992634374329954949516206157444913067565822683077e-226",
    "3.18926681999119966120237502043215265236434355379688913277796674319348024903012054469514734778023952689486326049281896476989302408654584199190125478428899502897831277896336113649602305391872171301851367911086116802936554704532772776553665279647168772783525231687470580025983888624194404705526378312554016408581614138212047033499989498327110623830266950984583372159970720320740315561155082530158861088846942334710442440404599524934056818442726200569120e-228",
    "2.15286450723019869929881701080399226631752225689624126343223752622430510587837079282821427885408894786973172829302278041119101286549071378510059933831878266637387194807209770468528073605384910351881256086792492525469769963858263317873616490859459697979061046321308269549221069632736707736291416931014764696776857128734887605893206899239796771075781944592028263888544868519683108337067023288460043230280587776278991552258185536532785304109326388462184e-230",
    "1.43638942765041079854571733198781695546470890545366691258328132099112509774550224905342060688850414785107578305095562397707309313234884407185588777040024714467459969137189767903045835057615211662769122187320636984908130940955826046569089479683489682959390977160760480939899661314593072290684628557729146969048976084685131068573592661429863113935692500146618489867845845936704932184577228437410164565839291681405272333516346750495999217253012509557199e-232",
    "9.47299184474088234790092822519593478589561438624776020080492373318436484188871455709267951637846854681934318177336703444218989120328640024173688419895548892522001654196925685691502838037246399549100967920388764131084300144906868559302478609261631490079854028140264637708312281742958504800879081860866632851666820126207946744593277370120724554286311152417032799277525327441921894585682816855633105628387400256025098621113938741636573858941475754706162e-235",
    "6.17576893511563101075432092987075797087608745793136743782601784699098600762010441756463981582921361367409353504071208157385308476960416933888596738211650529065467306159163312471074211354917832729366511931975765954023848002019259496327729372882113868475623352937579601919100274710597937440373768502756612011536504777552679495485325740505815128028912943149797714039672566604151616606789606516099835243984318589448700506304258112257807408969755270838819e-237",
    "3.98027362895203210478760271575749309627603547988297948449103948483771894151940974994997179146743035039518114912645302876564554221053117101510318644283231138686804754251313411169884744248369360947813173134569430165793306687792594048080579259846574604913765728729777690554424447574261103145549757169422259380719662810175664311795482394724989488516792669655078118799887120194800942176150706660881581638847760738247966874687649316641508719268960503332193e-239",
    "2.53618890784680850034369284158146757566971190011408006214980340929986284717909895109421019324762822875941315861759582388008372060452351082813724228025533347388658351423534196534333073640993265943673363974623781380990186290246720730668714746270676214168062201263053385219888643753218709879560866475724049567489265238880860608472767250293044699987538598717697969903357658544264079773347891266069837782125410534821035421968076594222113181231931264940288e-241",
    "1.59781125746674692949906937564992903427325310761710504019440538989943003435235016560288571046673788714399149216588559465594664340663362139399123264356836863014484328663389447921327433177729028084833205589748416498515493577800210687634300659171011770701245389778518333913045561938817861125905139624039197075191599782858138597503101634843336143413203075757786173824677416789694469421186939780487655432147342996401477525083148161230568570309961434615598e-243",
    "9.95342764586197804043529379815596522964586961595070068566589772239053480625492999047252358604253160581116540244880856403866608915660186847247129183896344504227376110326775528262851314909700920576828478082267367879947828815635533541111921030981146173935470007750965246912964340322321572475519235219108579814152130637085262786157673088844199808264028726990768774958436736219135191990501757062913742048443091800173532760089740994435044609309339782704405e-246",
    "6.13127701779834800123739559506077984311229517028487876842841948482037670803601988958773200426092873460967923799710683561789925871915368797853698624484940256903619887657889837428730838753603391332373335404991364362185815456537652041156813297436619021139215935907141038290487074886559023949972516584136315941682123919045822256540877066652451515467337536954835857043326886544005105877260033128108480894206365544236526101416610131180625603308549057920359e-248",
    "3.73497553962942993770891762825384694183792246843860525584250515308483550529345749157210274207835111698431576226406821321267992134612466906622862645613189782691942350930843278046982634862870848048129967307842272573515406130238691849936288414442292102093198747984917684670133813684136815613647377606031963767064912523229945079619355349097214738017905355093614823194887666964674429965067001931945487577048665497644508791808081929809540333514400488382280e-250",
    "2.25014385427107240830753076411994456525956708738680250026351065041551397484223917931936934618389692691780864700432629650299081297058463074398111422405288962805883861439590130883117143907851619222932166166640765258434437644567547815470543704741516408179718992434987768488367868559649392970923310751559466427990401347279656697448322063557151123818148496759807164670235302268947666641023993530830588947656591536001393627734218181956730538020492755363350e-252",
    "1.34074241222433096951702987968973354652300899127408566552451817861845405647026560072310295246171985787509055410609615881585086262119793940855622190086022719317553140030789355625868057322381281035934940344164487915084944027472713738152531614276785055344547309458322740655508828756310950470782745554409454942098320802445618098563724002886281721148524392278015427996581266975902550237821535491360131429975940684505509310209162201829412359432481884612548e-254",
    "7.90168105756436198470795920328459799166787528184350236401171709883285997681872858333553886772186241773172386935515473948896073052166626332167368007803211274131161423413602855496561802014714015441825778397400994229166261684802425971751191388368873301415235835270611241645976968777566189425825888311764025226906831804393686778965846486071265399554616328575901958129333747047822796731749404700264466234363121070847398666898417309849333322478011195954443e-257",
    "4.60637164920369138085148525028992703983383991248919023476649018841619354378683001724754748676808185672391279527654757788400494323631598869188604660245533722738050266384858915135671963800190150950468510053489688429121256744118440060779198111743093285228860426394048875213306999211992687501449314846507008953977851542652523303631450072706166587205674559341783525097613580079102387500207774568210956454544559798153751608742324839589624625150719789911942e-259",
    "2.65637717136912423374197410858191622061308043287896693758952315482193539041524398950725887356112284672525978512031084681411845329164583339070669775487628492596018907160679186501190443191061187171872949525150726075710827603381296510131227660888020561827835052378688569455230322906872006944403293844390202420555899099328261817240408229664275560133844410958623319133846080391864901823297971303248249095485157268519833657450281922644690524159584906905964e-261",
    "1.51543550921395816109372092191708039982130954888419435273883631034993039696003496578926930415793684504621314205458354848553483670007751620470601981737675127299879477711581771118209032048033344676108020600681994931252851362226431022874776372376414358790931705676568728693039474564824315619804093086596169301202137908620838760398591957248361150019921855711587118610939443507866516184742670153123168960818847113987517337928821682057186897109688307191479e-263",
    "8.55317824097017395545018226177929927876668666348267577625598970066126361427574815617484849336454243618467566025638908721467530640012237945416330774288048504710453843918337062710331984862817325142806689507193981690038804982111745801319235395814633592222077651108958069651723217729975498264177790936154004353507082441572636138250048573320329657206784006279676471952886470581730089831342203398853771792959338206456961182205721074432990313946314205725384e-266",
    "4.77622788675974573049554609687196584933492074462017595576217260125736716458399181762749417979343930239102523900816763368407252468168256200393701984537333933984023480694854845287320793888502802176681551184159867494177472462925436738915142942948182173248817895935253419090705750237836522518384225563184740730572468660810072567856764011767879751763581141972642386485794572598913378574363999911345757677054438937814448763050941633441171974728717500684702e-268",
    "2.63897241676556757408575857613883335382414893670231543618809332052772584179883268269012281637949845144239784104342014459783219512110509521919636418709787271423511853192838240966786636440698499667395502920355299453572890099952210912763551464072249310842832930760671319880992180759314440344782293264846157045544205577818819388069075975685204550501689076561074595662986614856000594687484546023484912298736644295682537605325486379337029339046695997459494e-270",
    "1.44278469416625033523223079848103284204793191981346312913137337914902266650297728698825358534456552619144484517525771612451527018103634734840605146436459627764872725814920243806547538026554693966636943495802859845267563001480105407722316131029598780773711219320742113944243582303043536667063565533143689710049732193199744711343428501911573952103079476992784257707840563849736423325719379469655446544859912229485794166793006640071031389298317353677189e-272",
    "7.80565540355980108352208939458758569896998238335763217211635917560696261852532284678165001521065905920049182127724623669014121164591258572524693443715746128181573189824817867593789779014333950224654516959522214759687734879154619846776606468567452234170212710187268883926400481323657278070670297184833378766214321915862347430511222228992248548042227824783406392874677869168872975197218146986483333056220455334855462341087655583087481879686172794546992e-275",
    "4.17909692739746016724443956346636569657406771904227336870775508108780580072683802700260405939305085498202149821284368321843647694784093172123939670883883334017567151329183301204775020097753985424122014176448916059737678441644120181912288274996759664350592628791306856387744170774909690570280868811202255902366656873436127713512572747141509891201000413545769340036990544668390309402113344325552791877794191290975875517622231235644211942509427886702093e-277",
    "2.21434113900441322801862951934875917990727770832312558850590840531796413731388113713064555879873630903692663785594370121832953261745403422686297814202750420629958865258964698304343289986018681282959435229060491245100622995072595801111360054171843276491096740253782671495605419659213669023694512996942699133409597182954113665512262390151368774082226481239390829190265147418067168980430333466778867061861719974525483661361758145811536536492487407748154e-279",
    "1.16123247110266932076237027655159103523601968340985092067707939769904868417739074199592378297477594465940913004542875873453359621839758987163444464035305097323949196078675330614162949498127432426848494844532352470461905899382183158753318435623409008066434291721355370425340061728513637010679623772379128880637521844964773077261930729094837332598393533500697979469193669400819834707978911719376527213811052868930165615450347496357495635064167508370277e-281",
    "6.02739520340401711317855738450079692157921976722078506122573760232867505814541575599005303333703538181812879458762174483313734293162859352416383945693608132849474415326390203927877367301132801960610282901279308244560369168154624242238944843144183529807845245123043035981001441112466610669138396090950743801997326216827212087991721879168463449942451663879573797950360636686413144387132847911758957446037185707562886173379119716336199736104480620218239e-284",
    "3.09669955800040047357989697867879258780995639593239464592067625978050738112058073112748809070934277456059359692942680578228278068419122603477944973530330748011625847007775991554757142873142020775001332683816400860581293563103847301074493731859082557174857620888975502065325298542296131424198903851440267260829120224970048211404848147282962433874508758160441269556026515945995766555400821270960225420758292553423060068704434605798466339944088978495310e-286",
    "1.57488989727534796395697965466575734014150462848475601405116468075971644660959614177065383873138826615179548109590735186462111140688062424716158726233139919930617435335970836523646114294314835417530185687893350102600258566735182819147240886905687530850575703500364843999182641160427614778626175028266372066539043346482802217051429618157832204351912013596163989690386741280168372787770145848037737565187258025276282325389005154958137669453994237006136e-288",
    "7.92876637568074836007357899695992465902141872065375309785729426038818742837665891321558965469802437254974971668497813158364468391168335797621558283590305932334189883059364215442614545384083324145668834068994195128800198793776874994327786369844473576657724114674765160298730878608386683184767233150152775924418705971766069325416103540706531518508899952993055156216731621189952855274465498410010227934831184187397342139965077736682830090058364912926472e-291",
    "3.95173389177857510867879637496796887408204518548260972103192615099247431878106618341010611867277958290590356746056207470813659005798177041841521640166899437272449100068005728871961204290228536802415474461384721824306293410028137979578832504125385063674033155535667451661854372016649792218842078980810552647871786522953789326690426950075928766300271538727288279820060950268362305916940486581121344108833268106884001969916765799632322545833038996209085e-293",
    "1.94992777908957718568464990388699554604962758950185565180199999092777862663898575728364781113549247575349603727735509153969345406582087660837759579810951210658595868318598647956602608240986798472671786539647709777939301679422720069635931212695896207102380043110305461627051415672686955165554980638856926968925016115086779439443238788157078460562277451858959744711235176801183552153066703226974757456749127569168727840267584217232168991311527472264301e-295",
    "9.52620710729787366771047852295413147233490775843383508697845198720617169678532223709373466528154861627937637271529575745987769507046144819863262351228923804613294281211657937641352048476391205907666695029993024050017911642415859496326647091359934457398158649445177539713322120412287342469721504196081300494766509166915360794383970725186412795279402053509304873225694865197033248961360246660887119522371534030532943382886161544602247090752287934141840e-298",
    "4.60801455898658616736734120322566655499107873085900193419222784417909524633903479224152294522329165673201234655104840967034545173240232888368675077580109508254442941419447106724140646025181776900140456354240608417387427363379979414211256903952174022194399855708170177941725516211459802961324572132392748731381679096935030942173975022315936587281074040287881792937983671620020035357772267986403699692815434932483374418566723960209659570274995828166774e-300",
    "2.20709715577485558373258753119144787728224178033922735253949785568510890758093493186005981577782905660582631783484164499195240982717173129187241994504324881737094660293488883142241574599883850056166159233862333521432448860648261923711323940376250028515163767483338498895060251045171790751663164828532776510321707289336193448020595085246532477457464867371287061889776071932578240529253500811311568944706198985675810308044538125119455620239771222772210e-302",
    "1.04680089375342647574229955169966913925354062057834869298739527392169115231190677445042136840559505875171521971024084946354641412217477478641829054792825616106099598628266398035063399252441061889913540549854922952365715574948730807320542236063047615601918625861918109274219356409318905352724807930717756015955195241390835359073678183330181533773945171385587388387275561875049793258411633948822432297809699065779459488597634514464626217653373610131341e-304",
    "4.91657617391651907735672013251441727080321550974122922749869063843395389620057181007878625209744188904358734263650239226367040376601893827615814722876154253173234163981189261076308027054710807911404390512850629008773875902157347805095477320759584889162249410803114478682539401822529665972407997897562535053334707847775750205904777302814487203657590992340714863040025215016688878566446132116296382497344405608418513451287810639433271688129048372601438e-307",
    "2.28685344751062833082847518542942046357054541276867556227842254164706588055769695667400110738223230105412861271433160049120044524161693875909350275088596947561115211729214219192459652997080249464627299777347177951697093772800355225499445421298297747030905490378594552220385525187074957624813687437930129923177123536328223372377873197123334166423352861728102671323281208576159763598238244420740250314603859342987441668738075263642181459294229815875265e-309",
    "1.05344383291109861053939777001079864098400544323617734425679634037819468926872525988017925653670684635811444329262123352758980837967922649594949578749943103910631847445305384869540107271096300860579302473133911819827998004314660373142275350793746879303518828471037330421225471874498933766356470576701234318181757798156527530128800655473733564874108275556718658094011022438752264470282169205508098258889535163526124040508035169507140633482588228361853e-311",
    "4.80620553304927876265384459773914859632060243440453591936251254028068985341511870011571799561610715909271627792718409764128812268920183670350945007160251673358233047652608309754583908748847883300305591057678789959648565845109534010888510288773859492379876593947868798678000276109973757339008032088727894822427326977222764926898548303912524649626038118050915036788903055998684900024861586279829240028195039850639632527590058433813053108111988576918205e-314",
    "2.17185791670363397282082385854805713023542206302691690905508660822799709666099878215981464697732123321331326319774959039183286371951079116961638314738746336840521697111281307764414050218437206399688501693623455148771514106551763447830449539084514491097926460094586921150882636834195916071189072341107854909462877097349457765205816422808191145156380741487978073625063410167675762285189840578979198933648390515071617708488551346100567809433217255202248e-316",
    "9.72117175972252144801649056330440121229744910917616192090903222294618157636709442369152709802404459431248592092702242623883932155379053026683837441667817774005717371338165758570040554023483518274301168545779499749585373557914859166493591488547350674963539433852559129061065569445030453255214098796892609709699201145497323796041451008521226106746259944834522674585702199306876654458907697785612922837733014705633387339001269830158063419828837310325853e-319",
    "4.31006463438244370771470220855916790268263559403393604023746412205560281771473612929911842995034863120680020409161897818619247901567610868083998083724188001083555130690872278913867624140393141983987634595241313477587423948857017167004433005936419957639496666814019159216743480496859568547010305633036646048047997051641440275863585473414133117197952396489018700985302996867946769718777977303088046320709366073239384622165609523192365144720990167850425e-321",
    "1.89298225862626252074465125105149894698367430867254785796115345134500086167578119609641251056322770039488062972994963928018825496568454269052552178716636000761715938768386040431607042703864679264584689693090999328492226412492103745748313946421063318032626897949767954803837498929930409329296610929150342972967573016001274579345721715324996532408206927271977490007757657216894419047409375283448859712978138633671911930824457326242099731267520038697954e-323",
    "8.23618978522188346347803092770809140829156497733963069009692168577662848459168793593822266587493053330571771426406712875276719215275613724176190804065199193731424751021054117476109957999939372494153634739295082926751830027283302157370876007799525363634488949398261400081528336013277454042150867489211717925229560963511830904455639945054547925347269429594721090206471284896741836512854995934652261936634833574284239955084804595085504984082127600973451e-326",
    "3.55011523123663273758106259418839798665611274997778159210931617710543638752797040286530808402836963509778466905111248499591163655988823552605473581017355937346321426041003968866607199673718823737941893285322434323261358869177038715427886389971888627635810057195429610106143789204877231251393609798768698742068736447566660161064643671789751590324179542191466431382600087157436542141927822396137162596971284904813673694768906069874286683631445791001312e-328",
    "1.51605143578685107023893351875394634674439500969399476299684872772598237350508634866888434418169767496228925406233819371648967028186496671260598502036414538783038575101222013179278137526332387064054301108249053533211579347981609921819177097378385596383045150686836665834272705204053124430654113346511382424567989889496942480254552401739016154879538539140829848159488659316337602033518733286433439532196130512967699878273566249903314149840112003737196e-330",
    "6.41445412776739250675590594225641830808613296528347357011361543889357041492797190035544204651657155964119799488247926564418234947897940419127416592003678690328892645063424993544060044003920031839075155882642095807408628638110254763018091086156292821692597900754714779386469211355182184128252110271855906703350672200507098720361968862131355459675014190620666344326645436241197219027037969957782459603261769202466842927497083588998719027619975082218584e-333",
    "2.68904750714309705164840223113418972804019629431890703984385963123930501450883147777675021581333227304225406796472968325005860725107731948623786537250371490167369893215801672716089766315046590148875361315404149628666994593366504822962404077906198643754076525300605019865629109466811514833016559707222814950488982986108343927340840470525041702937840794231213982928849637440920279135409206737142320560672558964982146148838459178648133000334849474506069e-335",
    "1.11698874570551482245318853235600536651460797944109963496385971161842657893468779128105046295509552562116741229603071936235785518611113332831247363445916476303223712526462703492619328648844416698244052840693505088057318835624841478046157487000721279828978005660501504224890047801211855326029479769284926695281539420163863630113268586046936702373282853550753055026047693477122742309912726146864907649490624178875678746399219569969251456135313444260884e-337",
    "4.59757736822075690641609548520448847622530096938432218410242592682936890093479450549934421991391140975998635990558584917024482028563294264829079377665528770223360804401428116761835950925274950819711878044578473566769845183004737441705969655586922204703210480819625686841619275376592807494213155912286427353386761497142874049705864972350951486030839125177185807705720276835986815521967063538889519463256273022962908482254337936213602042662372464748485e-340",
    "1.87524245657005191033772023276998572579431348098896210500620874918510777993486920526286268660624576613005630432605174892679446301237528341942066416319922554488632726872477189450230570400581139406157511893168359013825544689979014041472228095926947887542831588534737041837017523356951732354120938821332691046595736549733575401321027775753077060912405602159134353374701047129207261345935977313699675522809638072957521568125195664530342602186842059121959e-342",
    "7.57969931833502075811369908349295495209167228679590614712018706993114367654610691086189294883530528832491780181016663393699808874447945983121168883966267958293677946517120153661496598311109494450077840891718464661787727639733287494642856794126049171000488986738058128595607208587790835138655673300635018814286610336817035603744970167659662708485598006590168118818073839294096937017870791953087500586321655249753509832381123083391453957828923203493339e-345",
    "3.03620136424238554475845527890564704899703064765479799582453007438961738644758509052272999082374188826048715309381442318103534668061554922533652521621560397007322645008504807796135937811202185548985534736959069109731294572476832160685752560795491866653809240276878853675387243625631938725984685175865317354558654934629541359303962434855910310818927301853324264310704803593381570693233410536266601472189517897981428729997911196399675279363518665234242e-347",
    "1.20534374027156656982018217549978654405768064238634684695172579561906269254251222127214303640084049850947759371188817096672479577545298834737245289169199355710595704303434558634297121179414179320592136363401360010928341317061255982331741161031339364836978641886980892210057699759669754670717111662881432045075181823379683006003549759907739912290610154723039098694392956514239752915502305598348618858811957103715307059500489164638531166105714201792545e-349",
    "4.74253521291085338919922105468584029865251763614454898594706390726512895992505311409992246505901825417227479782935384543999039671913404640150362414190317381743048034927610613522607359855434756362679948417722548853654329494660583528583138484074676713834592457900539783126441362639481307904288894429185099426024599753146013449189321884777909479070616721826474946241475434263701882584035172471344784649551789657808303416426793338746228026017039228729154e-352",
    "1.84946835119051919275385664246513644536018688463866761022170097798826067038073770374925095246371204524345282238274137367439553595481857555543574575551939690445369566176624064944018200768799364957592342527617290178404636784195222285410564352958021111655666451279240402733204554231145399314885618025456850715985277269873786500733597815079751874959644827609876456245018289880232570658563313271562567568893582868891777760913950720380009177739813518228757e-354",
    "7.14886622640038044590539199885788584361559403847302303467115130347640667001487978796447097284568872801846248833849542831149532051510771076390275868827793458292238109381380698237856142197506651153435795812168299131918764408168322950597571512682097167158110169459545105904656072725176542095159667841291313595959877932531781442338527717724702716449915056241497306549107622732705384315433928711606068830715721052731387412728578625006409437193388882531852e-357",
    "2.73904043642709461485370891163893585395434672182538059915763363626133107433680705107862003232008235136591847201519768148908588888176784378518342177120693581072017126819672304640680410996267944337597184228487994247589338880317187430373663423710803215137307039327342746304714592492680587261125090795299185782071700417062791972742103052444297732195843379754478109424759439024090973943419636614921384398785189486473660989776938816111047103063304117955182e-359",
    "1.04027377974324873170364985557768025998585155901519182134058266494300632360630016849911721207709830924525798580051132069587691688746190754573345273792498777655907119810619149578755776616072920455400670454990871057083271604621666913178083878967382713883657542262101924026666348684358960742652767351650861218877073346482983515888394028066365732354242430812215577112250413560908983008789815693237067797464342504674572830139375923267519888329237450389474e-361",
    "3.91653104571963405611060220999188514880650115312669130662938805061277768238597299008007746017552554356392171375489287264142760603840611893306887377146428455614248290856165859422569670505032730835737173636638090529356881396387865306689965030339254481146743339894855306075348653618295931435255740424337886050701490596902604187659731867675560416620160765136588213894214909516165826118855713000119904744611840593972162322055989040702854452394603192900399e-364",
    "1.46176257151852586237836938521629516284459994343127848877819555058484916860731946832966869276972556164306984627895192272766919978670103172534338027009221385838693543258265159853532650340925489227510555253275288986890734699931558836966987040552478955774182212281575014550896082042966922212131563280977989784944770396484733700987742595056679363884200567544454047373851653860191869434462129994261286398509479126019253326661278851379965032856596014775846e-366",
    "5.40866307049195519646175799517843051491979072899550445246777312948834376924860628535357565205232124805612854684033811606958897719868709384787000488788783279714791806242848103553226645458315341736529839466108990815267617442273135318335589441924589215216875310578125138065421651904084453306849627898591482582473519371012343952825759852376205715187661859669819074542212412519627640053373089138284855642928079811025429909211163007921562749845252083783022e-369",
    "1.98407088794478502071141213349971316295527897334534171737941910304238866518124517466586564880065258683454950074365858689587289385035225859217041547390436522760905807911982150606755557919633517336354912050901026619206983015095055997672673253288923558810315307868854213564745314785924981313908985159433833403357281773312157968521384196025098966011671073767276480635199139042330022922157070402335079159088857341161785244944062204969359957781998070124482e-371",
    "7.21597142431828183146596059305673506196513386787778311434807914768059540987044048606841178870870338629004204301809431297909426935331480567882616737610935096723348292289171403024932029349254941431398098893826015821037052059007184253057966768902916522960641221795523260096351877674712290991725331868533109692913764027181415675284424154875783955877466059070748587842487365024587965380592960437879508664268405033735891831313892929957958960192855797758706e-374",
    "2.60206921537107192429809543151057071408476144392166335994923743965407091396598550395970551883283381606041702884418328048518056151079656551290298591273117975621625116236819551950858022051610186948443267068953239040770155558725673579421671691852756231825469800420168369300835887027957831615791011706940630535989902863345369892633454253308454961619625958113446973984299897589259185671775872725227611627664651855005146130977781175620206381916740856755033e-376",
    "9.30347559826443737178159591063867444194400211138956224184510557441246370915258832650217611820905667258011682149940836682012830587422673697268038701646876357536065525513390030092539629356059740837911916044374976138378551916160831005532918210318426859201793690091491992924826844593698967638506189626013627405273165060994854566373989765137016910696506069473325612638104731945598214129761347463968309984367630915458420054065926039108068472285775440040642e-379",
    "3.29829670338120943150875405657396703302599933492351680877536763038645209064665474641112639203822877828703176395644605021498509531817313479382863963844806947857966860600260093575867855416492172227651229319187307768407256797464458908356351501758573407110974186511496306570778151953912264291517299688309752725583734625422303368390782894888302471193588959094327767933944538890131108025256980108667228492785116353731192386218970884759202982527538964932861e-381",
    "1.15949260856498684819158269547509713132204445639912337157298144369673568358740245258958692230548283615717799702337952642231101131752099412370284112832905712222118652693459567550293587874534476470750176261207949636540840528192916811373456711420149710546547731961747023004642051840990670081469443486773017352130514373115788612735962930502624798562713959860721115892002071657247805326176636211847553748176235488424079726159719071041497316014503653828765e-383",
    "4.04199272257383059184197959217653736572975597985177339258302533494349985889832216562791479912338145709437558181585396265586717981470453189034283268825741830348506149086320232102654703928166281364575833756489755197233232409918111407900486757647244022285299702883717313232061687723312995484998311787947404830693980034599795318816594637948112799288168812295163473759114311805176108056891353670853805181176708535353162126900991280916139107324981284775199e-386",
    "1.39729379493904564751647067221803860019146910687635011925557254179129482594801460527242298345469807212626273252122114866297702537527808042183281217290754085737281127663304265738199122631578914346739835242093159051563219492008313303568137625090985296127095655263415343894336997073942635187864789936650312338747577152367600552682675728192398375413075537078925602326204608168265821146509619759293248354368464944338675795026226201216111896463010336795177e-388",
    "4.79026837665568588008018380377438719886555611056202994588630733491291104133282289150398312047272092332443029479329397363945465710291269735544882588070081074188007640864130557591472730716816372015822650454203756352746569304050914797572278852756778858664008544706871593357536414647714556845497880409390532049554411316038322638921699833884534451412857215079629859787727950040194019957965140999429372953166131321875248481391190850663823317303789781427740e-391",
    "1.62864712127222399247367724697131024236085188000656430438443677754138246770248387991280930763901310468244932963082399849041357784826513518396180085005888323547167913931505369429743161457842373535084618242464045069062060358872378095120724937917896781402527366486564286357608562720580056559027119209789056318660011088446589921212463738383932326759959446563107060824382847139364832785638137878444285298312183315700466459156053733533055850075323052513686e-393",
    "5.49166678831347018169852290310057787883759151342050092793093492604700262963348057168047607220031559004504015735545574402047603929128744096200061935663668131452012133082146784505903494827052443197054171947941937631510325177519563167711589900422187277930766287472945603656943563163765019903153541885605544602894391137409341669334044558700640672154374736749032528953481511703653531117678839841995574560303297018027496060467567388860809806092377740062256e-396",
    "1.83656483150913334974972609555500880455630283971235589627508990399789190518203446785113881893455804589870993182982974718121942180689439728914628148158100025041006926873138249745527591212189563710448440579703300879360499266238923536619150272957087203507454383946017547896510621848363876555182168840559310987025814069619419422475956137074323949478706319759865230134033046136346646036001159803555443437355567967373332422769628780247265020179455039581348e-398",
    "6.09183316212050991953953608950052841883122480235190129865150237534243101659801447538781789007726738463364966860476532682427593338178339852990488932047407547172143346885112873615674294924349560788722664997886593032442876472422438527795765361167070391191381177445259936831570366601183271403128023041582849028482211455773978467996736299774203762225547031531527353009464292711244713189509256294800631451130809199504044002052793109813268659487143974146027e-401",
    "2.00421364865037746676127286475941990167461080487161769739565166988235403332452478705607214908591048976412608854821272103864924624486506007237335533069164397392377191625063427480985301803047571109822522291217917581883524741461982623871711849420698276905997504093900945049877585134656750878126712073476903177574600620369076925806806112005847111433103611068068060609819867340183600002904316605016766669143993402028144609780333942477842293814603614139625e-403",
    "6.54046782017598390836676922223726597229576515668658596208145869273618955257055286356411485542614449176165630240156966746225969130009514885024115261225363555965823487118216697121834069248862510811826302936854730762655961220558575637451914098934167443919132331286795156451618385402840814992958888451510476046230476213353115052452317201272290157244047037580539171076636064056877835335641177374160513770198077450573247880761006674598009990327685847525460e-406",
    "2.11717511722262019947355684944302953955530378271490594934186218752862459205410670520159919051631074941798748940351076822101846561395844406715034774068599866635042343685996524127726068239755666008695894103045408778748230810654065093011201556554853153167022426742258185976524934458628389208704974580107097257555973768998693629903218815631546037823221662569963409773558267326041680389740911179133914864827384427787513955597917919928494875039616075963946e-408",
    "6.79832916192776865410581492718040268583091007384733533112678351442429390799660093639980166052526090953283638166343154798299715868256018339188046707304389944644615509763857132108207600087999928374531820693609283604958617787523808673575319090987241608164593803995311961187852591652550257168858361086045274383982714925985100134310306074438588588873487274199921116920644768248134009483274769149577598767409947271820881546611437365226139447748614259984193e-411",
    "2.16550498771513471123432025466133495110523812828601312796412849357303503583427021444260945043473883615169656246102889317352898883619226032217131616236565159039490192561023668513392810021276473646153864539703776626832546657013792010347011371789531400448377001221721410560373646982170119500320879361047563100937938257305909945468554164032126355867488503356230365640136374991750581502468613465128939538874868409669410091980822883839984479286870975833316e-413",
    "6.84292562202899225345067578900931680965494574081985679807388605916279355955416177730354439917673632791558453200856372601311988581089488630389983208370686611804245270771145332946980004559200606836543935631786178792172490007867799381112482889198182151312759622976158917119743583299213334466169449289787997614888585260428507979243549979218723351868516037990800365821761217739571682408039956288545044969978534193549335050823923882740697658023316095249210e-416",
    "2.14518132444031888027453812426205132464457257981196601697319375508765532156032289888808583574495931302764308040452027751182135049994826921589161487661926588240561308954335799330897851479796806870334336929643481762409961348104381454740646983978673073662028160461008365324831394380090819789990660855356778189284744261021046472745688567696145683799048399346103244786623834341261790015844031308942959912475001711417100359014239076684095365573835807238244e-418",
    "6.67174694754853824625066232359677845119622347633278866646786772156577034130742362009214323725752673675262043002913787715856527486987790558833703339543109164645307750512239035130873575468373183496064213933556695081148306716084487514177408385188290095360797280242089263451028726402780531297273709874936949664688498618926029991070961497766562696182121867949195078770612701687141977676227121914985562788546841945532009074098025747704670567440355730200792e-421",
    "2.05864848585510216860039950921179517381911545472286749963246935730868734169110839176949252518320534537838278113006826473012665866187836918862287706271580948581169292177723866746713928251229276446198514689180466183280017713375792928320724702582962259855508258862000276712882293747156611094338724373592360068692435419027633798682302171510914393498982913866601928331596078563424587361651813203036924699039961961295267862623853832047214605920565328265167e-423",
    "6.30239321757802636825392698272223633902701041656752871520319880237817759762269914999520723878770033891504568034163545240363322245636688537078164822615570831772442180064416875917236954203527666994914264342766646819551772404528935622125597703374613662269408750367197888886901686604073124485458133316999644260697159752661082159007667345014828363246248548658271462608550110951203215703754885605350719154840812901312542542334083935591525260770662963075370e-426",
    "1.91435707820757487842752669286882197282008967763153721554787694060036449630789582097062006729101216034197179241091156880121737688161735669474126654577043980291058879214231334435716648967344342318978596515268091134938536245430559549347256127553826203288057238931358440129567759229925315960923241822009202808239361410160640041279937274209975498688340737526116967108437797881642314252793865334944158639718867974161819875995454811894038194342026146837821e-428",
    "5.76962960647806607055766746239527854967674890967946515306421064787032151483161898181824700287267051426666341700754372282102108107582000974453107648648930319888795285284934350144006092348706052801752863110838824897096146448240062124942959353734226899385194745681125313115012542070787018808428415714498744553600791266556849567955990649006263847617037211791278913352769264052824434769555543030488739248112328106641512236058890394526325487353017811217743e-431",
    "1.72541562216993889641856298882856898251694810256794479025938041335814069193712666989325286248688906926657218315351514203774829036869608579542374449157519602686803334501799412999325619391937585603394242726839791824672121278797883801568017446271310129614517048684041310948764167608962883202633110542925284491766263323615373549274682566232618705452063046870996296056783278357979361978915601028254118608848345318192204543047527618207572766104541556101264e-433",
    "5.12004166807530278328648146490266447773999875413201004349984283470146588940532529074941200946405070325549734710151741841377179387147783900388978997295805425916118057706278511655493539236942549465219541305177279098811710902815362794485640701095850391926848576539020133727288804378796741726253893725179565885603746783378098172642580234999058125387593655017503379563396909348406404980943919113634472243216073324399531441488274250392579161282421178234431e-436",
    "1.50764922697179040790643040698826206670204691833637340758143938717231125484276261187082378894815595468117340986783263139099757706280125538686863382479485660357219570067615875732903752519225360037134568377928676887395250362535616082014983124652253637728002042595629322114203353926943442195102339424633259312755768286832554360038808514839954008391761044534128791062496569288466438457830272840477629541112029454573426202714027943334761694849849583433491e-438",
    "4.40541811729922163872240617205833091278819423482862767036645090880437638151602012011469586104249355158227204391016836178389396977431655078220244984856598811425265389972508359589903088827002317273827028446092359998902421788543628006428684876681499898767608917292628059476596311219584938387936052248394669471413993229717780505566628872841179123266861728630961208057657340507514514466450557803352698822502041670826508458784647711625426063827691845184903e-441",
    "1.27745859595059217014727456589459894800774219066438038480978778441805756327702379320745580948116702392018144217994720190835047732876862293156381958347123460178962146626007435906896705629662125620189581215317472431126373279026304967012405257519279993127159373002583949435942561485244112051941949095885618085017010990591765662515667131884812823409512960494923004770577962820583227264532023685203048232192854988895618309778878273751976502817361177204699e-443",
    "3.67614111184775171283226728383341999236373384363742352913399134001256679863358356665407768655989754079530256000779616502976388198910278016651206869318485899710848239278131283061522419968010034379023920744464646428298803500498141759529117165346591351233607414680771472211334049465754559343567094823028253000319211969818484673456574211032341350174170050204089653145919142344475131230726480380184143525361969335271012185820147957538779279702889203606035e-446",
    "1.04987071983753924537113625264548828253486589336504660044179916723853234298040780925751925835624200849305320145191772969000893923821122242679718670526910911933207538396922337207950870240089676152024521413196629940826000066048576061261589202089711365581442572514754431124320214073588515638671889365484209039229051949476128741672729570185566803036727595008768346406765831442255872290772074418919599848065590601154811185490661985626900669329366994756554e-448",
    "2.97570828106938404446917400252335274545987476412277510908055382949995656072254299550513646208261817493307989495924986612088592550710623274130784643637465069123791939248281520200686222574126123655456854115136984626535558749720086540160396585940423006386765152665179358322509727119066060874710967852162006237641308643049126724671632359424291465048961556438296091536278576265948577908248414804408003007389838696769379302275409140349160847502851804892086e-451",
    "8.37082453039736342837257880771460856409965640282048431662126958815832401794500792272184015794656085411501724195296835553092137136329131369691856086436385264998805355240230425736775818347279226915322500257705755375601786247411194661446829078247802349065778966286124128514935575171537000302403395828829557508293469763436437215873788575010343908731542897522963081814974940426884469156604419636088667815572797363765842565128320610813842619982163222778770e-454",
    "2.33712455381877107704687781218796814755124887472935934292299632849730779648330185552853133043427856387710508680234658416837886547300597272860201940146289692896761724387777707097654473645836705245727683736099629494358240165924836719725970203920270247257970610804324921138770311466988210930343952922491163281153158768735682264526173245620519117077557504972053480496148232174323816973631501688303735868396447003083360678430380826620959719697068541321037e-456",
    "6.47654667121611818087530320487192173274674570994752591956037911925025136738562267636067267751992437911023610009334033933526151767475191284682733092775551744676265170120167010152045194593829763329397256748194998690882319298973133664268468814264461730798248518670753446125202339968909334648299073946510579182372877983670368081250940719910411238758162119616878590260286997983777454507663336645476017231954756828441819248508492540308234030485054947947547e-459",
    "1.78141603098073470193153241689937061387713527928405631424043325350183904941552494456845020835461106255590586549927563587655023347934676122580472444634571308018296266482855982753208797636918223941801231543627304535328473971705910790238606611469455780166155000835108481419893708111480945748400149216065963267374064730101411283267170962376463387652314087648827921878077560458423097406845574693835593485374345977441413620444202457758337946468686647541474e-461",
    "4.86361882329723670097914064522441361942097546493325665601615350008943641011897557255351112115010664226144672511153843255766825134166911160242674791543105578995686835008871473554850406974336943424065227751852495369829324258654725631131779329663285171897929251255098954581738131005535755228140174947869216491374593470448924626193571188025107725675460426369340255840048351359581979743830666483412549222750268993811302521194495395212146691898023582010419e-464",
    "1.31806866162707199920056832259054972211213141099597507456329784788326448338878286760138550780615283853047654901119997607396339904598497804454881421880021851214503259058473156933265777077530497744193420627508092915339977953888357028372839228888153223672052275460614606330658135474902575125784520407119114448399240220212999306430049982979215881621353693748814930934398717337577806819852585169480763747137580607195489810213580277762846044509218112538171e-466",
    "3.54578819439086982379197327785039698552429750614369154913703203913585874036208297241489297135248139492598706292861538973517241948753082621461138344732597686950343142245344876419054609898274426024676782058023540421309837391286434154716445091837379007753159748898778027063696203793587289347303216425799061271882130291344463116848766504184710918581067698549776813029711816107241157165155870625258389309237826278774631908953491426642190005833951020908566e-469",
    "9.46881497388255885381449811278033904730669984310359014526058726627414389581235269061810360892084884685406796508911626890051513929278605632908192143910095835669437538146334363494037449401502659829967035649582617520663761058258606343357102465053918787058062244667557529862941543296397223057741333003436301014050056237504874982262423086875048358493984112709796400365288445531887429717096112276282248691483647041372228123543628704011700965049345683399446e-472",
    "2.51014206788347670429357347559214873369154860656465479040653830451592603200193145995263197741672013634180281305491905884488297726528307048361576408151204063122227050301288399373251083899688653201006970310870108811505968183890706499173279589887587385670216388554665278970119546739250707308083617593413279551150790630555228144963255172238008242611108050103726986318918304381535749556228132909134123973286720376772009956760212249298468667160802491384099e-474",
    "6.60590714792536265294846440362547188527065810656532045048531056132136126407485917825811515197931194904622029384552047439052124249099032960238062141121828084604163725134331339984792060784875672880445164639891388963988352904524841407234944316007923088114404690329658614820961709618867149115062975084815100192444461894449458030955930850458193874580514512309858291226129272742014312945593669618570080752033266077465541534572172407925405802767740091461514e-477",
    "1.72587640994075418057074484334507519649214355162738615139929251446422072784066228775136337553707447329533469852037495452600555334609459117854622302463079584452286965079238592597345781997166693175493682901266550972622306885898754375784443862393718206146139980364140061380292967823691935136391854978510716285011834851720569326558427906258780343070660294077105874772309273088405452378197188612813565060579222613827097131339592989107948518286760109201207e-479",
    "4.47652974360247703186740771323512167405446652202123311053903434788852608994822422759076344905665026701681079983055011038831978112885597566703333409559178895769596717641139644695892115615684291289066404608888696385605295487830568716055097303046483133202107235022388850274028711330222556774516656382959019498497674987479424975272990061318634006861091289294590893486683816627733424616757777327227646592857333082827027249711615926982788861859692331816471e-482",
    "1.15276084290816590234900355612665251173176998749861902828963843658111099218648734710369502625274632896980409656451481296657732273864468702970582295796189833166000435802273693743855402908585165445727393248527862172704733446238423833199185342584477225040778012309319168684560822632346181212891331763632249973053583948819530604729716346249303027651091679569026989679698723499504017477105691397961623271436759106432712014494044224343751177346562525730507e-484",
    "2.94723142857781257190482532546681245474867379015943019926244033905162245977892946685037614717123916322029677008187571908356866463078158604355100863066593924237124446026637419562676436414602634256617699703663564528290410735298205720991889072786271404984016136930016925823998672072305607848568102872714565031873152992293625556086912568294456916540909338222061501267587605878930546043751958926827849895203767767015787988612777811200240438352048190377845e-487",
    "7.48131234306057974909740593827169759639285144749825411665821625960831406435178078596715540050445507628320712077006532092179756328165704010989231249186020304212594359581891575941765683723290958898846769491120623792293435542045883256874552406098453880098061675613637536112342589155412534589348709942780402736879817840397763576037437499207078864385448161520499002439866430962020068508671736941931531909929274090495352049928908577873296901727750693889418e-490",
    "1.88556286686122152915603034498661306100022033338840824251635763671713283668874385903024644654313112341521037793496855564800771550256236496438246602018859814917309589111769188161528180864189731635426698649047027368225046855967717570245409337608880493902787901795399136609751132966381003279586501333988355592080856759252659426537646783821675695022060121475049087579096883509400761657751450381739359322146380934869018257546099866465556711166232669165138e-492",
    "4.71862005869969967834099361109120830793825824190689037779246839440148814649866349627196298751067854370780363292199862318345607374050330906289899241531775774721118613909221229897799559643869764119742181664704011306686670288949763633447613412726056531507527620962630340130045556397198566599786482376258223660079144739162239242163388862614924717120731272905442859232533748499292003716454175378341632212084804119330640078139906357123630814786991781964028e-495",
    "1.17249436774536683498521979377169702731613556562427871512127563072365297645689868267668859639418346116282583735607932665955802614023799274438948615675989295309701497361763139187841983477547832776241300869095751501858668482855726094479857344384637603289572226316133791827503704051204403027057894424452518335827758759404540419592725332782197557974822251958344806744495955669296740646773884118039936474068227632198757832286022546302349754652564121288669e-497",
    "2.89293853004806179823601018669212979463444520688242555574084605055947809699843438321796402169133520988100961027775852218102446793806446542231712857442853048345132255430342204766334843237049798706097203782710861202027315872208113740287125756653898566541731029626892595077635626080058887365240602398154323378863918533239986062397676550159078872174449758825604613385200183402764352198430172591385361767095419015918430890227264453456934654869766184260827e-500",
    "7.08779544919231204771941945981508976405374840984738353819670314056169321511163181807163282766939625460896892035509477709918057909195524540528524369521890493795765599878287870847811925869803532869396850427216734386112778363646226879242136369553579099872254282410314404017780803050782417258595339266773067157100589738557285960875711288037520242896508937683475638700824685519428386124603090986372586180138159727718351945764052933368070606443496023531974e-503",
    "1.72439772830798753217060539355586657802909699358131182246444257506545987295218221970953796270069298294331915728637456498766629308012830863818017922577141409755236258742543751614491738236728615173057917237061604574372692302326429585131323191808346748506043347025221625878443118772852358867480202514393622477221763318299005571950753922848490728040416853608978763295706761736856032875678317925369939948173085789502037280811909051617110175213633291116517e-505",
    "4.16609047214851619945134293860824509769686347896339767374167154252199669401182548757487971379195216505190097208543081152279898591291381358808417142240401045278761503608204499025899366837227333828497017665343108660546702066216746216572970575682216163898650009147357343723180446177099570627809879759844320338474067267079035960448358800214581393541929722811294534059603983800916657303745297840536086771917390910006673285743058665215447787588050449560876e-508",
    "9.99529362908985086688195276461666565955296060157791515374088151616130703448234970262662194464553792489664212448833548255036798589078748458196765045171479554685860242634797869476440826554140603454229611023716853192437040931073733149353791818386543053540350018426641559836853324492050549386765703488984041434589336921319062286378691544327944364709163698878599932188286664601057716164806306169567901770384403538339666301607058844647768895497537378168823e-511",
    "2.38148891069666599071084055702402250340567444032060666019773601649470703277091533082787391937692158939685259939386361711397590191606861200086264709133753428596920300205255838413551527994792432152310247537829039684813848241709294801319922973168214937853705014699300053504305965907062214527429932641135952432244258897850369423213888517361385882103323426047570855317157849041417057752203642617871267622076716391585792810104891656603112568139412918017072e-513",
    "5.63505534548813518868270088857516148857408544702871544445357265909424985380216472380854359522365959777879877814132414852113278644015129881326625557302050704844170920227506976274315818656766530365366446520962347002776603787470605944243409108632433670378644031587894016834942707627494091712522323977825063560732431630394035907900954057615779413732618576330719197439936248458568431197118580384513326589562711497710981406418720427146591273347565187744698e-516",
    "1.32420376844580085877749549837928021273670404805460276742286248326245356980559179346514974589425115858428092191341287211770497150572059073230949032922183466471663268581205906602839599450566101371003032179740765706197438946017672455805479973142414345006276631565106325461156518925709978990460492841828543510056942001256271276281703120226671697716425478806684545729018881992751303766588489056173549042536683705320068449647100626356444966494719202965182e-518",
    "3.09050028543706498460682724775768408738342999707610097994189931949969073073240518566060661119709076881521015403236931618290368102066561368572676790524482067218147779857565682415705239655109264938216867115944736308581655923843143212055327515333027792930277897031426324020578040334923656158677866271580729733110771336090667911464964044999808275482054352288687120886654998198646838081442957087380886036957248346248428156312039856312251685261569497412577e-521",
    "7.16358377287789110915779850424591466312094406029242073616485409809012524920160568187565865270506487200422155320264281855431429123900038019263003945043535095338077421769485369336932972498502133767920222960616383193503104029110951622310598466958348405870382027844689121294986699245097661757415377099506666509341802740525104847337186676722709783194160149067733381976817999850517903980517318732693120700548134558741993550892234811692783031862865166075008e-524",
    "1.64918611337969087027833692093243396399520655235068605992614271919714581873769367897858538950449326317570819105196446376958096959483807525943830371087631098239224095610989393959291863400348717280822386459942408891135095478510187812982476968050665871526781976910804749443699903495753733466647449931270843094502737640957685245394401767158926689822451061276939171518038605617878697455685503701848489089176206240961967329626348205782644802309585290127380e-526",
    "3.77100298200710357805773177976470313418121008840113080624204066143249898918679243543953787066213557707568537183282180680261917583565007641125584021198461698176353485286811515293357666643891752342164018961301081790370144652675070953703951971165610829349433117810572660330680703631837808719335889877304867469466059969097138601639662750085490125461014833009353961430865282476852567734543439856883385318655806146848740668809809670798154682407121017201640e-529",
    "8.56449986151557021793797799957857626079237618480793767905566515115713957536717189074572589421302270902075415006257564139811578829626646305178536937005239097413827651336817760552269340429153675885689220404588793299075917372856448781760793262781695664026180838313178114842011882369268763778842772457045664112578484082784676398982439884157991918383880485307080816970968808182466368523921058402034012200699970307248629414655860306505316058878159512522083e-532",
    "1.93203520770542155441147467562136806379502263698213882551687922411368847531223663194234209387537492141345633089757600491439059239025135827177031994697900312099759777406422141403817380829541440626374492715636674101479886926957294296046864198900924490536073580504676075081280884600914484404059056066297132166224844524787650283411652617234130086692154037069978450367125740206061973351294488841207147543640421563933600766849738798569639348367603628258151e-534",
    "4.32918227564121447714931823267939058149601021049860640191132235925138702667962747777023996899553666989604803976933702902813934456468360465029496656756564459390796645452674196276121214760162954346665268884145713362675620354582310743704361322888423176168907182419063741952723676405527003680866404437478514681098476008545588778871648337527073963205694530207495745977590404430843370196299330053422382047142518026852949631355436097078282994645316282638233e-537",
    "9.63572401721832655440677518131769720959180756822341517038343935684871545766092870488399873203892224919623616494280087499829325214200325576292236671945505560682539809477377726207419143668897259494480706312801077297878539347290131070764482702523196509782032679675265558092841328419501689015591007043315865229192853688281326446950163486397189184645228533513432300835489230290765266034661131134051359875825356325145462109296809414932097988406131981713211e-540",
    "2.13039558091730349158744146074413914469071246633050488968970929117896694233139191105711839462777556305416007296315912437443010207772814708327987693906639938026365412886643839611418964261089211425191429027651303561458681495782000963936922250626319470716656456994876932886080879989756421142703153538896156846133096232489219009044241586799991270321484127873074555065016489788506760790809236435880175101956723214250446173695558167712306294172744913936119e-542",
    "4.67889478752983392409962717910365431536946719241943333139650847577282410194435695062143078296872549457884947989001690631558757970492263880173340445659257905794029669818077212147716448261276655964067525775158478700927893743268701933799593279684544714606152820075418240112259346265643228585816631795481758036985850815446010518939795663947563711237826487155697638434647787986071266445778506802797658382391832613346726573956492426481501151250041219258957e-545",
    "1.02080567611722748733562234714848498103664776863487138294655761344153645921517999571147413077188795317668133402582092082562213634832424252704539444291887607087309178990163981373842346597334523497130790698642773939192192609774379307218119366326435968193326802834642385225589826190944908378537923218965072961556438202786210493693444381400145147997324817624469233356718011225417657064092594350259927495888146395067306412114411306252619961472089462609672e-547",
    "2.21242838319856747540946781879224681115371550508882215239941624190103100786577079364549625454686585612553575161510743182401419503528337595982528217822606351514977079800681422355138097368176473149436982479603664842045959298919450066123499191758549492565291167638399337115196323828895754502994653958282729722007642853951158376490847644775221813886957764735179725143945800871298757519607158029150062353402814564446148139125850058668268677543497647934034e-550",
    "4.76355550261904560316842930997514459899364484495176958951484015700478541660766830098808334071966227446427365944328875578227711738712906194644012016919229277369718953787547501233556287290680720503931686480726480778025689893365278895933159291350795040817801079673552760390045714336433404947226494989461896678842787070650688653877409080641487016662429270083446489741292886827921250337647984390972232103128824606416881543155056233898893915377029171769272e-553",
    "1.01891640162982258496590738125875941624090837483969475271047472041689544084932672491489754182068909172367657332263168283636424107024549903581926655433781012649988642800663282607480153478592529074659313666896040142057691994334837569187349739213286491443907366135509461253161712278622043084404107095360274125356600267488744686288303415688366030093743329300462691067731062510605408618271048581978566699434355882491962711883177807649211510454124623554804e-555",
    "2.16521277603509150547703369007996573039199779389317032000137995470230518454392488368334839177910243722593655089408883150256355254771292017543973609751745219864539766851190877343736940187072371169910308430962806730309946620200138157741202935420721660878613696720679801240820766082021789177439277531929564984840104736736621422089163949875702406586546536140930538230154600395514948863278372744854602925543845698829855069381339044324597602902878363446365e-558",
    "4.57116229516805995948781996482985299027087789303161519436598671176644233765772350534340342058762475919404953231725215622003570878351615805249022451856083867374122953689513596003202350127979984201713168993552147069947436527840362211038262695026254308511901796418853445386499254215411940904548249534098089073172514081117909338356951605751637600657638809151302059244213545093344721006563633244536508649619554690931520730714760391716700009966649407955144e-561",
    "9.58795526210028698565486409828097264221036872998718939158480756480498288356804699525805914090130545503194761705272589156812397345311177702980801031239862570184462801301505299684475745650493883242445905990091964248935053091935308784005125366674451449765490948468434378525233543423619418076107910290577176130997170487824430928623991677724373394926475886453262118599687723926209080379286217797986234379502074452179104737171225341955750519491405164996157e-564",
    "1.99805694304078111501869319373147601370994919895075131404159644278949049372850682999281627965760973616913802981844021058381041454627947872214834959944327213053286489075275532828921643772628780633368636865900082747227128049724846776853702986091825640663228002579983648024188105049217577460245299511505684213485320585478120208610536951214846979349984585582769742919845781003432646057326264938357540487134492401582417704632179969262500401182306802071348e-566",
    "4.13696048949340842955163868748673949013830261275843665477877288349355799501613230385431367481023780191633810529655344614907291174893519644987454654793662773076081246678535341941898136344484319725259425993904423332387079396530310869337115770582246950553940100776189901780767009670350664139158349448491721843168874875144292404587841040066460935293823603165119829407346775251152181444111987236615241811458626931434901115686724608678636602367853370891422e-569",
    "8.51051068540323847321979762540782856191476698738803546539746074090870138472283124806181783786632595343449684551376092169694788652671133113779572563763694277622077760992718754086920407383010561353443752743523246855820139078571175395970220634234540883366197139852426345449876820917854024066722395168782263623665542197604515590180978659716898330602756697290107299816511998918087924694670690819748897878577831861138850931962812950016313667979136979155238e-572",
    "1.73956088278764559661336096131686341468099691296917982513203092344533736210743597046655752875869041131566387338051443664797446111638529571841936811149776178585909180400234074259886951112089374200402250138668243761098922655709423755756595488991467028947320887055876710511086971453927146099816432631873842531952126903458917835192311302788679883740997492645665079364647414967014076199221679733386180466185545915000571378700046712959665946895114535765260e-574",
    "3.53298975425445337134280473641868485821786949213993795908477804011870844680944149290790868485403614754878143657265967368735676235163262544325300248070918680479633116227638876481252626593856865956403795567289727033409973740884724311357300753987476906529171641873776906440447657968422067177275651863889480343813413881475107645795938051585896019524696964246059897073025159524769582479762586059956256018594057430568053354182807676297143714379859730118994e-577",
    "7.12972480559257277764130841745202746683116052358806799605798554747852156342092279073618884952614578426459321243222194975963132834883582565811243998428859280693656814752098695435425409805455917426688852794683796068935205014044351131476661024541285836540179700921938340029904427221491758741714277575133947453432378866485433841801845667451155513113222394758945280113246273767230949526453159451261769868922137386639484706152014851648538979261760360949109e-580",
    "1.42968267786238244255471544783609826904516031340872462258142796032593271999203688172071123799769143183519886380475388982789721920889627177292684577824474081102288313308137705003805737841914538179626243604104417417245363921743320229041757963672007000245600617789967409053712958374891029783202707338189983900942377266547487707595831824784397243277496131293111506659336346226203851748388602718240322837316566736787723540847096218157040254575750447255795e-582",
    "2.84873361303492808397519231984421566176281371142227584492458582574600986407972314583316850124650441388788859264722760238386409689423771622319647406781679612804438372490886541434023177318646248234844315587782119828483409953407602917393076332393678566334868505016146358167808325742700321969894558248680642690480540485641815005330381733888047773650474674502388650037056056427782899143464831436713188987177415545645869118188525109419436612532804240902928e-585",
    "5.64050596804724416025512814351460393275835465276592712804068968769038374022428691544636269633641010051739125908872438167775147525394176409687284422295655363299366442763353937361309703061707246874077646674162089886978707055575219116515132817947135098585560971187990980395762486540489376531009897713710308608136399590788210971402943398326250425165910991786480464991053170246458775638701363880876397540759792115699565305523934892805450138558035119090248e-588",
    "1.10980585273260833414389204875407334289644261729708997899097583862502340240499235450215034667790399112981281855374466777757115751998145922356006542944647777671676154462855109621581168345305701485914651068549182052274318970978671868920719494530204056831170575682024582914496818240232953667609754011076565246420775995259529679360424426846918438896717031937061362983108164034969874132731124894113675668891738846157117372557907777616889975815880248070180e-590",
    "2.16993794579898286370667085054301603156916152065368875191604369929010078997697274574251564870017601766537820504301005166585517727532583386898459653326550737810782812231031621991313369980470021154669951982248093058093657314915390398382526650860100193393042412501199466088694403918713837221737259063246532165646990401610578823462718093391590001398688647306760367170845918994004566692207374108245636001233375868414369528076543929229331496471818325525572e-593",
    "4.21626161580849414994589793584842076187716314822223518480326180783568020931981931375762439043608644433583404032998629379129724988684657011063697326232841236125929798178519799519472151470008375509347747453623183779717900770326346576270759557876032112023767518334509642782622289515653038816118901506088774439636796395866058850672026846753784622266203879637242103052468467412428435259957035869894912239630821485477651170009927564463240319901172537787458e-596",
    "8.14134656596817842479100411232814622124113621743612361378464626834880990355389548921431379399390944709425936107263611712696394245231434538504590088404559145918453604912658380888374997341547857343011508486123937934060539431772081425139972080643417248346343694547000793747759325905233579851434718826316199519093566649093303285289293112229299697632573268955582852295418833436230598902332804193391368162697185065138167293245030593333299884153894830417699e-599",
    "1.56229074185532949777807779660675518613083455551833531738045204639083030368362494193654359290914582259162648600239531726314752178067284257502214304419263829609465460877385203995784310319723029787004688966440116037282835729155810563608738365556194098594168079702208871317746127819395914001819586040493531096041653858862954633352868335372580122959155528552691379039894271163478800199944637773386408962367431551720537870439465318643180498592095669821935e-601",
    "2.97942746725326336867076119334640054522319475791717280895899510485619805820780404784734021687016794375729892869689501540861434125879894306203910645678070443886856942512504524230984823357801958769049782526601329777644133832800361198779037506296451219605235979819869260602825950422585284190869364239429420948154598366111186741128189652065373304870712192313857566208202052026125904287620930161975408832547357658245202109177555244874870256938360096441564e-604",
    "5.64699600710056522521348115319898382182751700245499002883466442988313023429023242181448414011148076410580553777623857493734425120295985518673623103485704323049372868869434027279689609183108149071560773915996497903004146924123457416285791564110009389345862521936007637094635598157694426120994085030358161983811272635511020039160554870059091129861519326267776116014928862577942047893607531924321906467039670418705738193984346056109862892269017511513027e-607",
    "1.06371225213016325659801392362147300080035902622497991508844477274160904448248287385340962010916538111031675634109276552524218401102407066743541628289771598764364771785888662563631828546829155708392783380282786599261050636824192888226664840005336605812307072098591228465150619607845805721042665393937708646394285753821095018465793749389326948455694960215667680519622488661248951886126999536225640142604193661615059381676693483192903288809751919379950e-609",
    "1.99141200377965442944314339357361769397389187838668822527892180525329868776583028015260030460260736021175119112205349729153145411544902754828534702421091943811300756624004262129794836927006297954619641590325222962726309270877644771168631409916226746411586142105584867970504399193671032941988583869567823482453664208901148361067033959555977517650063260894423406365505802960033389309439249619194518608349765995363248788876295181880274206713705825470285e-612",
    "3.70541254387036634036232294168511492738940579898994174420475087555521806749922851384023824139700730216229238294282091712369229986014606216340737197328601939514995866704464780526339634060719100081228335964308637758355790434624857887916369328305744942219809790763672950077221882210455160327256358375877549017903406567061307781112549711787067070321294337491177161291906696770995731656487830597039508021609792561130634512507454554672026372925851430988876e-615",
    "6.85265173973041061412714797829119136725430028622561030253118233732904901830254794471585823924003588380248333956279509001813137252698566413508083907515060476925836220123737345362853318200738458735305299031651009882260182236136912608092976890807320528082158303955571678656378700587171351871050255910962143400537967173083856545226553145322469698848590090624936959273953717876218144683322619789640333255571680317574230078077453690090607473300608386275561e-618",
    "1.25960829076095493467932086114244985743119174712119733759690038547438833660176894601649282181844758444090677934063881108954376322766891642935126888275399677430869360752437442746892882073428845454688120705633553981839898271463862466766608770237924635785735551490905980333923475487180920395661382554532887090582348432254672415499239194902712590758084889244904020154487404223323198750026204396334752311976157865793387463838985042779983130338995115052517e-620",
    "2.30131026908254966852259939230096231671350099224061177284563008736821632329457078846274603405925779039693002962940157304526387871547043799545214286173555652116196948290262861003274376079257013004860460360112497919328505901355938556876176692941284897936892697238809311834372647791037847949839355666491376040583502595446540234405907734990399781706985378238626380541406043979420925476787017365391968286335590490002071042376223231150828935536722704313169e-623",
    "4.17912793232331374834246342071769945044645563074696069428814367278563654012290371519518974800084705998652587570127722969504956729482015250750415731614284187341495020911276829786871019478364769998533748080462934703129625123865233394602536557338676500373529295901117497267178830657783915281593129875710226957160941021581559917492924448655325090737772775713104794397286387809702251906002169238383822579129995655493586981857750293729583725618717405183413e-626",
    "7.54353559792182410961020651093802315407967610023474016318478703134304809152075843566207206408793148687299293137238035531953584518545721562620212508427523654274493691456390809764435908564428642290931087024687059461721760757758744861889137494098731693342166484758585523075004710757122605744424438804888640130136428095960392948592036531410129866272482525454048155899540102923079965776402484628248340421273584912676298036056445854362980119760907294821506e-629",
    "1.35347713377826116189085636512837654199947605001153754879287079133014523267191078999754583630727227913053187583373601469928810972850002026890016620312617881340750247572064361273110426036468489263607440043009134356190422538163586905898028436216266265628842710852278327539851874320443307851506216910046215410303480755616360811895434696431016311198578788737314999969004438717977083537462233344043896272584289683474144508635517128242538320229096040114098e-631",
    "2.41391219277573431346808112206617653170389129481503898047820212249234050494163346925637283513244158775693300610932875521358966134265506632488750898333858575228738550375396733062913112128725773074244741591239478072501309139433495618903017571579677237378567468615891038540267753739221855176652755928947397182364217784890973766964325672080695663879890877175088168697058773206719669248665907224353888973234960572126553367163914393262852441951710276057448e-634",
    "4.27951347782168303232771861703108182049078224315016760651649935604463149445996674969398017804109905246735617865721156297396131540144714661975289481360679156593073714811177098178301143999567828650008929073657315520181605826133072148008998496314681312021530509313814572837025665212021758256907609753338155275503136610436071691798845514125275496859169725021299948520552801215128927451347110674819628392211975197945685664825419456072993788521064520361311e-637",
    "7.54184295236464949232424098504316887694623589822797156771917692797686868776121346879164375380380455802786138984202604681205794990476742073183750483655991283125925092841953083699707460255927207651350345985454567528747838679205687887829212660396608115891932009151904170743807547734059866510257778788714492786850285589340158358558188108274384638216582699347820062301673044409906431313261463419310849049967903757115499261714432519983545113420782197686608e-640",
    "1.32123007720663830008642774894944155909278697547833967924547929311211820492598935366912898154757968206574802305615043842562972816891497451052820369488677736264100246100358261217684445303321580024965415354322613910242080589929451998372934682599206286097506000039792448008027564696720268244192838605493115036944587932962453796349996669912564042282932324757871178373753396043967016608346897532124422066502914305077543123220443207546658969552012038962863e-642",
    "2.30093832699316899465692757918102748251150275203073971547701812933376897906865491469307908237418406797370649141937347303514794935641768055262766687515471561208127365934597859573840589631150115288000102195139048402566590052518404799304351641963762579119863746726486088531003825246295633320866431197015782430299596660442650507844483107221549862860031142411181182273859806487201493544425493622784314262000820123574469960942120052428535455628626434890890e-645",
    "3.98349886217923818775041397686680832927448620220525653057874919162153894115808059372234586726605226991899609393490585400147371100849971471294164676090580117427207247279183797711827813844439079297333963273408629391554898235366755782638430240603288718428010847391456755788987853653387878782817504024017565042739065269463119078509737240496549214200728407143514034145354747281516349340190019589750829619319775927751049505723728961158392093050615599257641e-648",
    "6.85591140809174481177405683311260202032802272605290973284467468661293123600004084007761715804851456097368953810897479093247223388888129445223368119054863111502343542129591209441944705659965549257129587681902265427639543928252861897037157027936203092024401941205592381281855277939844529906323221823115046406230850575975595414307420570396652539643086506841385717533957181116108533112856369345310783191927777962805329698983127177126912229180389641030992e-651",
    "1.17304323645426962668296613712506844975358192027314164097866936722297727843576808452193643504707004002230535818571886986161447615924254076902948005810589430149482836549480441995788097793365278994391568983794134099923589915753779109670396822328040127519227048938894862827870246029344717326643981703695057100522940963238738418667907287536469161141360280081482097530484727138601922162427166667566944590391842223455322028281776864589097979927522877421574e-653",
    "1.99534806505223524473756451622170137227337670653415248298728532369322866622118548453273137023272812172326952696007353973900806778774984886404631625127872886087004235306666774129449398493579503728267973285076225419682955396672699647349921202869004479573684561804005421558348145172529280347059208135461011794680989803965848493171643752558551714078132365171641835124451615311128591744346465672869112218380307154132848456620015282699471041087503282535112e-656",
    "3.37432247468531005820543477297535657348136475029086132572024567989223293144999252273233364468557117574687546552132417222397100924990152682041472886463978172251380322849150178070263716227353634894602984824185397605264558833740451499153396171456172993073678123714555852349879564137238862080309662655069821452634371563893629895082651163126452286837571805851679661650154333065253490127929310633249095523680471246694093939093051878444107920725571398859948e-659",
    "5.67316208153898060202623408295403688441010943282747159554632217612497757700149305203445485424439851269866259357565304489157367509300030938718072454717586519759832053869780858925768357009407175538252350215407216480537183407954150063677351357979832231706998763234216279648055178206653399743497889729524567142032896567067412601476803766028994081517860188486159773331274116631210324304296094403831573867624865309319563317942962762871606693225641555273626e-662",
    "9.48291487983643731863155293467826237330372756661174556248598628088321996011059580068247934120094909840483702144544256568261550954623810668310684886948017374891221070072463322739816491899143184600848045778147385947147384448219508240995369988180256859696042633982276896694191488344067328370406418308941740269060521302892047697971207765719966302759869397089871922550580889400484744548757644823442283770131640050118098552051069592297338293687558925952937e-665",
    "1.57595528632177223686384151404206528519791452964380051203770807090420570206473916435438956699759198124352104239409233091424002111377504560026805738046122584669235475643004472640655497931660883389476379777586360922761761202073737975682019741873247291882085850068201412747086107859452255753015209301859956704342188615452952100821528775175675498972752345266459296570355377094093313538510472584245115350678537283251375523816915847312412484716746916155516e-667",
    "2.60398567331497587899427917277936612032957718605775119082693255088196683155304264097815959167697119902287136865087943231832363374495094334828437534618983763502170703001496527372463518679751425298167378198498700288543921980704368875917705119430254709783238650443927494486084487519581789614776093769835602359248998042257943696719424502324981637413406161656334551053065027923867989206273868771281619317424887661543051804880542140749774375699642667983677e-670",
    "4.27792522717070307541843774319279211070499351436998196078432347926796554050292803913886664360395123906493963672085038526551051135374588676504718659345492288242554344762796915599947549100388312772042937335027670126115480360581897637671061375328830819498846655401614776896227036685409452601512613592098400661500079860269452421000627947376476730483811617450389111680012831239255758098365237940220914704359268374332041740727324029706395583339767208123729e-673",
    "6.98771020884410417756746938105212141993929240666344252203820378947743514734729115445167080111129859200231966540947819068613155154095263325699700897691396965111050190637534749199844941727864970223290520310848542427895652844404945898537447901547632966465991186547106746059755435498627302804376060301462353707206368123721896782708083078175686964300117340486685368699041575891656246001985841696638480658812503414058676443936542739424884542105887380742975e-676",
    "1.13488233538163079000570561430260716883356732891734755502495634880318739451621467542661814602701536546001251731004047962130408885383551129736067126935505065642590422531781141103503398695812926681641348874989591701288149169920703827579842554436381176046532849718518883710218553204803111302300449315570984767740035990721334892653258313401882183023309370163941612074991465681048995925544818827009094113890089445927188761562080709279957742758921058675769e-678",
    "1.83268639473548561003232203770534276877370363645602260271082459631358962752783373925990714279485361349878014647621270251712267336531498983934416327242115627643159360155301047588389146945568018817066446699629884377128974009410390443612870343887469621620225363976812529057486589284527399151466355125076849608459580588790713153292392169716014291361883294368224584849072833278055831234342545909605955772827933484725644544133244868354212192273012969600784e-681",
    "2.94275373203263836657854152929477165303584247894495780335092984083300008377641119473514058579434699048984445605161985230791393312995571258780327728189082279191056739448501569536735800904751188425686879762994147601986751920232511514104891930340985020963092409474594043624204299338174729291952060001838644601010667197632973671992880711270855774246034187315969119645492641679565923621247678486998814914962341618393628804133825323408717293470304440008876e-684",
    "4.69845595948404000723696840073050404105873089911692268603638731242943693771102556832730699191678482790235737046894963440052607965260367673671963153583858477769489496362927731351541591499887404126524911276184808232351199926009492345386713861409389625668292044634097468821998233027144223498230541063154504960390138104925082394946166385331353707665970851853955833873037141689970647160544683588169775242012763264030721025747356075946622201899725729726097e-687",
    "7.45931373294794150516709174467399456786848565534148252136605265643811164447718254852827678801986967871613129628056375506266692348865936889716376851242066319856565649211709618439351503930894133762971862572036994279990547883908762646308202356796401175920082255947267809646452371274908507254834229646241095901269415203183724995284619244152429563911583464633110156350184313252964838866005251699081800798582584042844897774581440279183260539193212377748723e-690",
    "1.17758431731321749091762805470130938774956740132454841370349186099349689080801712697120124146674619059344435090086023193618424372749390486327722955485077892980890546674117511734524303260977262579095268352664586821130604420304248175035915013974484284848437707588285033389421582682300242842782284811669870979534194810640993517898477773413369651055508286137647179093339142869510275766952139274032527241025393918463752055338678212922970129204087686896817e-692",
    "1.84859380910294647399936557604214892784438503042047180579058943621140975336999646746289502833371719366217580381378142368156326697428532321832085923832426675120536513947652906419292034816415689855828852811727533642138264379266364546741355563842064572808459056347641350003505316760763123253504999377409954254887072565895019332478109074647897335848151345381840174425489446265718322240931057669148813022891215220315266080112986096951706421628656160349389e-695",
    "2.88572002170502453381552379101647719062082822818113997116311184356259377188892031098485932231577408509776441925916713489530130632358579236844028367728743101172970851541665901813820640321428212291489045967706672079111697178408594057429565839398049965887243836909665655050528074227420689316158697715992310714359818635328549646887018944815899715969419035194291387693135407110499835074105046411777240912688176700002020411263126999234498955040085769999584e-698",
    "4.47957637780414354637678019482619883135497914413847772868220525571239124371964002953131624158595634584421001640104080840392252780985725564852462385274558599432667474449457242915376294504950408132600814982630184831201549203583052017339236093070925572909154647407977025350282740155695617098291249810756876617179761110958739777882647974229830049297507371297294449548742435286315851803280621750111928719595472077011225195164347671319006848815391059547873e-701",
    "6.91506955095447456674001894836376712045954495418937588826810189600207972568047931468575583306198848967442485699786698836955075987604849757200852932899071287978775845431818813627322011780281722660857049045555646654954889399939167806980727522984659394861343886305797551975334756137138677059962285596217031958754848176009664225872571196547809671631574164424611885411994456865086771009941373208787929451090474743184664185747414376270724328136354284991469e-704",
    "1.06154833570199555360916851169656337053888831577516826204932909548928118387997915620070067413482164316431163357119466100976752751568830971304688131302914903101371272530090275849785731834635900687992012246860675921139681717937003118097565380104530281372648285828594583830527856035730139730868424621951694449987333810972726403594902020298488672084546032014279265649646545169666784971429045641888979388912358457274340400913188531051171784582261384772145e-706",
    "1.62059066381119123597758164159820247092732509124637822216287850587729745540397298966696503523014549215623320664994032701560809144099292096337296430656159322839764861766711737683855251649700707888320864389619416934187042763235640539242571589052938850841951395827253218442385743622892244523216677276484432091349540663828335612018844110401694107082256251989156349492443498955084065208071512255535441966803015510048455372696282431311746224934718906739098e-709",
    "2.46038978239455805258454772268446901183048905287322625157953575351472477607749863771606632976269243804494403070034984435187528392150855597711632163705499140462413703746333731044598360293440633612488737094496880443976545966523098925440436467801399798140451093271546924373577301267251990673398829592480138533075059981110133585855675571693703742846431334657297839929249159662108591920513063784870795021392553263056184504899585709188800525841586270656330e-712",
    "3.71482336916330369389523571856965230863256076859744798305229958326981885765357647052735053227800884963120794200292720267942937373971645371816076624289216626722964281195412340783563708689719999089556898297046129211068830470593321836638801094271365298680888642434964807204244916089628542830583405376303648369331903815969449336079516520654440415328497695469035824206212206388551021105159465311198745475242926838446972765935667421536666737609795887206057e-715",
    "5.57805390480754438318965527811355801206332276544156471179711885048411766143127330901891247287332715342644003877447023666383438708723783975877969983235660188860060504810938748879045648699660387304091551288182974655635434768796113568097011017771077099499754708797186885874343447653697628687450035628904184037832632887218749387993988225150331571291077078733094365216006335818759880694767872357977310339869273619733500034205062961044472431292078836043781e-718",
    "8.32998278499027966040321929387759977590477255165424975610871442169883846757316796058723740613109974986615242282419956022911757100055729269248699364085830328106231836984219380561774292948116978791721313229368217219302509897386085793534526313722102289521781918407131138031867571182034296072642696297552696339110163915248526077918234210221422943745592691196427037806233628582888581536468787442784575842908146165991547100047979895200766316527114738802051e-721",
    "1.23716862938776817523951213994571909095247299477389215707426510903409140451122448138688059042315165109656782370157077837720217716399221079638492908826054220768693160857072759451310954336624802427211491505215949894010760938816228258561386715200326873401388776246819636800762030383272258686456895587166836535241152511693140892457823362055804086031045028367580550431403096012837778212882002235296945826166006594526119182776731538942849378073128902668589e-723",
    "1.82744197431644621532463824813508710249192803022142208567056694331097243456256592033304188061731431314820084240678061044146463009448083552306486779699711400637693599240259430620592608180049807446186178247014904372879091946878643244467551693241397604644546138089730188127281820095832148078181468807483782894595893174395621368646225472314184248755142258560044060830835773847959859590107517492456667464269566917582706069492812449998144467499560212163011e-726",
    "2.68469319463502923106914371487566642802947686101981841482620964739810636207484485755775413173615291562037493632502189893301203160824252621692798964976616684832424687948249136109966369170332421177534541338038844015953649735828658997599267380742269004114520067590199809933282560341490245090455196488405612375843236050831190681158619398298595932712361820812431732721921063742811708415389296559030257120967843964961398950131957011426532807546356779666803e-729",
    "3.92273101695232711826479584299852258502474216150946972366871829603846567257158636756809495122929548303632573725715421637385839271640211203247904940165067838080698587872706739690678285757040361466747733322925601119020818469152725685578005575449979923545747574319388542924379171885798261611459873818862939060805657143226312351203562659722583047355420616322283123282985569439498538044896731965732623900195760675716164027872090878465967294936983434350379e-732",
    "5.70074474803723606791606406991108983724700842602984125917872050171793123451770782328941759677751204032354536235869855773154646062201317283293237197564115764791821342193791983243922643998770570653130710191362168193553255047765435946297288755870972747077096981576771733566771693327950013408043118983402394378622563752159256437502037832735035891203836517632306002768175536867742363365888376677627895354437327657417311156834893199089470162305505207691378e-735",
    "8.24005714836049790764650591544039701457748628660777250430829142404347291949941829224777224357823341022241869989396980803689587231118687438595911156995697670601608373739498977940597814568105932317220462818334639672436661889058545329730199251122144160800639356210792932583728901472882885425327415972832642037592130037908984990178283634543115174653081696985822511554020110652952136175601278337632946389300307824172240724131142997938797194811362185340031e-738",
    "1.18465186187542188660653595751590814639257610749017325757270787383142280963051099536244822834838154059545398098572008857543831231799706908472631598167491196748092613615866036721156296786750806899162755137452188743007633188158811931489542928995104762915552957347546735542131855608987644967870265902105601405346007865293153837109962556482589862969293371216604103697775915702026872001293255027065257580705056041193326302337900127847324376366883484333903e-740",
    "1.69402354663297189465035099393110817123028526629384419677768706922071700863213093337917785276209938832155672744853931312568231842412785875581582023898372115908005651588241239463310123889840252174410147559595981033367433463002814056150271028689074642474393198685538885340249448978171250876908732119332976270814644279219954576272652933139460995312405982415643703760441783591433374488287657012037197279847397985673681242809985571146171762252343186671849e-743",
    "2.40947590584824454780398783097185809514992710573892948027330118934538427515010126314827043889857276373537660735153172496651055571937981294885079331012199619275822366117884111770454667127385812825279400984070783477189138322237522048110214154176399609856806892257088718420452460267420892294237628852547533199995931423374103890339412612571202401394082428681275093107851866047829721143547044137032886432345812437033598728154969762110524703596333265558160e-746",
    "3.40883832059906810407709901919013020771402214719207413842367162084911100219105005298689442810836450797698634871347110491203203102833447891188911184732927238187966184692547198495503703205935685448048442760105274155518114791236144884791497543914530566141504201234024116257413291020691584564375127916083372497369930702612161591145882612929684234182962775021417007580141741120478286734621784674510360123246226065276518771360051168394926621758421037641519e-749",
    "4.79708133945737431553660840000004515122060124117046763560886489058905465689687291691356681022091257775582631902782049143711554054021022969423807630898432438358985050375853516196701069876572231850913406527993002579125559969772674608554920158789180719040967624302097557083655459650225814360429197208153189189446205974415997295948938082318421379665828335837527123841515850325541668321784079349593454864801910214830142868824499093906018359720675627021978e-752",
    "6.71491910649732099760124906737743508281632331506668331864172918767300659054174796166735394199671577696820429566564383973059368247239859872152067770140055959542061774107500646752327230578523376829370967388136930180524998149992859145139644762923953344410050859932114973179942173100692256727533202654806780757694573513435796774840603593682015325236035396456432314260739352995830752639185102033454621757981148574756715861389150204221675219555070858802989e-755",
    "9.34982837003015446226578437985403667275439392080818038568307270393835548349857876737164050636853241026049018855760229980914842920512548648264549736122374672889215214043727977122870893085470631724696755348429331959666363714073172391185613106924998158880211235055791745265849672545249339451974345756251868168619084201837603464226867147261059352212640721190661904705520683170019568995114326506052134720965998804963811788085249492352426896695642889086745e-758",
    "1.29500587352090895759897761032124313281956012220798453629731355696609098334306474335654637051133869099481755795379981156177376811763232501891827858672659490581131205408605617251449295438906558121282434671119092178126644420282216601010586813175770175785269004826513011427604167048678734111193288897187286283619502819416136634692598660753077386448367760245236127165651350945844352975485468198291202119324965029224846770743315030517634385007768605095728e-760",
    "1.78423126678699416394252241199651254418033370153824532255299914100718995325873935585032371387329554748733052465209209001948632586032970375717193427068072129239172828482860266437390171580264959670139993945761603250414024168377789783448587790976839888159881543464187840795649106976301506898797213441008315932295626664450988044750920146180674523825092225878032912937907666314521294334278621493925125052204301839087054679610083332388284013032888519545144e-763",
    "2.44538864752757176661087446496271209289731276982996074104534885419668675156006479957107423932564593268767583315743815634110817223626367440537829098125570935975040789245320417771877272041963192994572462745998456167840517247987281877250475933697809850441722709551281081468815161143703232151852171711408875244238881153945141994204895325549272709611715800687837228904700573941442513490335939055062212080949308600820109721175439670204942192641312323447986e-766",
    "3.33401826685644731388011935150310848468915636955688552080404087110147696658698490417703476273102699276649789248090626793980304048667131901099727192999978923768057729404420621246732947071196280391249392202319533841895096639607669414841485595644531132716974601386563986121938069245571695174873294353593697866781799652232338321196773170321343031074240474933916818000906972850881735250609269294616457786493177902361823590236219961708859158301397981496961e-769",
    "4.52186260727220318060140511910867621980709607221677011948321369593218184251974807983665614859168879193829414944619525012008053450044989275258676972900405977761556982460354715988127949216934190473598699065468271114924597390350212475524414957072327091426535246800248600900521182375466102796668462496354273026122626084355085929547010478183613651826611156007988113198718027811151544844001761128593626600683397634387604926620021392013167441549576643098369e-772",
    "6.1010135611859186201636514739613311128522604622211573647701588435711150883606271505155694984129779175173805630806786716615103700688055624568425571457036290551604797261112697503881819708754754517268332855505694703426531529820623078452774407679271900218953787295767606338394376703076065825195598284631609569305551155724283569315450475009596713121912911489127727325136742951663194036612231335054903328226126663680518989652985337605254317229525515404188435572443151699618835106919763248274736612367629794994663086861030894916718736e-775",
    "8.1889413957053919354300432514801045299767980921731558620260153703442244106847237100181155762692189489154373024216010189381250722688132334779821695016556428196993322953003713589339786259388810845136631369284849021246489168038743242533331059189592901647619429866175026331620824471804618625128118236634261231922701221041324913801972235948542670518249592836211326025143863674750889062520624901170729556416949082605428628224256777734577930860903538782264576459426478823089493474682239297429991507115604402275214391585018917969048393e-778",
    "1.0934540937233097269729756519699189203479391946533675015972143569524290360729774059966070231195073103380210354522004501572544030493386995202763109071113939655301261580105381070122521904743958655282451562353742820824390926565776822202424646480389625813563686394315657693276685118757023243630819961282783641691637361640496310011979148407588266650053248283141563485965581219773467326447418587931166667893157749116862907210610116319367798357729785532753647321109889749734835597302696624209431542137557315911852590841215082235364857e-780",
    "1.4525336729872634693950918119164507653170025592802350516977100674858859403322385776376608800137264949787257773748429478717205374263121025787549437222365296381332869435575697664776603550053819154650467338666227033114076424976788100150589041683104101204110425327663354230582315600012334270985647955649383182156235060023207229513861469177996545403393950470677694350462854048329517777852183180939023512671383789702310036045965801232358257067741816735577029241613776029932931937939685686556455039785333365594703530736849081049675818e-783",
    "1.9195991059571618335507624433835488721252667109241502984190613871708091744463773340353816893384166319385117250807377454695049517978292114050893990817507085121473753814563606495457305090654568145519321548827267893743212695227241596580056430783811232741135824371667347150865134555218733386539158301796837721682730541216981998600471228119257813006503297665522548990794294952290116972171646183607429068977700293666590917863571773271186881522904591376280964942333919804625450169408602120156399489497410561326718584766929132993816754e-786",
    "2.5238255208785552801684097535968235350039229971684864237982034189218438070257112661333775330940524856645272684206543242948913520501304715094985165255617446156951245412656154707994671221011097547300811427807046994767423939658116146025345123927807011227846520177473101519096230048416723190569512695437202377834225609793823374481637155766071020189176169981603878835385449272329990402196716676407601820979994126197335570529282620259128360386579010708492173589342309368779853943361918364926403724444036894429496200414935763302720174e-789",
    "3.3012493463826141288839632862230611294732754302402553884536287032586304136208770440058702037963554374383618855239664516744903783538691839821316068410447055015591083094535097616730604964107838341044095748621218795568740060225238072193645006403154868486494325963198277542874626236072212688595640312511548966155054382444700624928051048692948879013380409537733279878443988643186156924764951262494027721572942345339419366460452747016409401749724416785945936871734805147534841175543728327343736962601416448081938583363021026093349571e-792",
    "4.2960889466951001943963083280850781960021519101041199952485955318958752259168012764572554219314303055741226049673153774837950543873944947595422343244592886383831089404203809038468020162920497376121716740645936796407505184849894620371179391836404178050028666504384999360309940509561380779187970924990866597586759655083016886318704065814317110464418091012677266630717172884555091388993334039251148921006714088064308217980074440793017296862747152957206565682317952987936935293975666667046040416769235341148194983931475876119853112e-795",
    "5.5622413662739797854866653733877682907312970651157071368520965059668075364690728021293894917820900498530020604471006181231053559690906857154309209592439034230352992384961427588251108579330883640781624824556116384972891810682080067401617219637590927199525855692236273980466012533097186297597045902017259109338003813821255628253098677290011287589561119527975867207585885490926505913612963279214755018113749549455114295246981111785248762906901347159294104655866401907971927128316023027773225153861966380544031632353824034608021686e-798",
    "7.1649587048776537741794156019382748983087654229648146935744814719215196193775647250185944697136195062036274716479638135646888330251271564895012248399035249961340653197417209366847780796864210172417596308451467957475353013617223772781031899929321828711368098596944987987538858360164247488389174183068198014658118197011628033391634568219315053151208574886239680850327242603285055218405304891873226001843639609833946879295673340328168631250483219014760555264802598242223148614174865145235183802367607322956613414547202494956788059e-801",
    "9.1827018578397497879360319911107723236593301669758534385141432270036015424360578956216161650102979855892823538454082194324658754825984138447184242509888630055930296325736155856099754863946010839452250869077186274742652432564939055194327361631114135808014964156149849748116025150273526448925589284184657185849103959575959937396231739282248935330568013104472608872330408808849971806494248904950474196261425322637031405203936729246493939141754263754948762099800936200338897901745658926979124659048734517381568282017570053707817228e-804",
    "1.1709162005449554688883172578466778986060846174765142429330722855558381775213204494263152854243024060548379344323538446448578247120085096531083848172523792357537385464652577914916436752984382895405762843654435641094153055118695243808585568724990964876567361908003592720024828531488407274825097913486245523967871282844830747146053435769709185063783646544217771125625255295655249475384222555858091131116463755304572551427606477325567759085832904630629906317203971165329436556898021260079082763780926329466986509347527326908794279e-806",
    "1.4855431234086384621204736630468974443919004129431517013530350416065516588953817852533189831084078670864787035443203317505400625222859462180984312616826478828626962378228967328232498770997938778974932644135166168806158452256258663303326921660348214086624328371146649467171149152725371265410511125195238415035208617665736543761132522725032714859140781953013581978833115734319768322904068475226867262799566887433366238584919766569445378244069178727205988173063934619529788621672098003085706100393321409367302949077641325090206063e-809",
    "1.8752292999133802314642180357540328216304846062770519017179684822031227764891761882342348765573631336730179676049036288201222363866882351453684746009983683944328328919235048388635707131895939078598286496517325040072293702496833733692395496615507117022364405539849501247582288633831064823308229816465766922490144251806595642796408081714826859555407991366729958514179774011242242465823877341918738543639004830508774487186912657952635780443780083922169933904230436391331802701131643133473064608865020662535367312215795759274201278e-812",
    "2.3552590858304033404976371326970816696626985897290669353843031573216664549784830875320541429001582638716675438903060953000675609433281066574301027837933186020739942043010339746822517122213984881226865930297367769732636716176463114924403826969908151875433958839348108772290847228789694624336012412598495571409438485156243752196131922348607325202470008778948953043903821885287296123256376048400219248060335885940325436704192384275663541696159027174846195870463561316469006190649044798293086869583874905316246345390570233250668216e-815",
    "2.9433620178607589147932743362371034458571554511985230363567857113665291496874733159112707661307646859917028609632352942159127624363701854289284100299164512489246830361746765878849325704861956089382735436887763880980977772185743892626729116600133797335198319469425502516968105392259443141048175852936047099791186481478545631369024017828692917081137937964545870902863724816612220847151163982549240913648516753915765801271279125635977397252956736787157307939594557217075264191533836212008784876529262840770246930477687513109757282e-818",
    "3.6599472634684913329213977865572025558621537568231000840235340798581139751149614812143017095045009208885652739721253028664393812055291627747128182845316110877620130593282211795633660438029720179740732513110673703318426370097200741413980220111023939552662116859183426316591303997660561061285088578006550522636809077465937355026508766592901774312249525431257264565048950245051521197907004192453884654930223870557072890196859950541924524204257793916752673474396154181503111411510750196260805721885263977030264481781675808881115857e-821",
    "4.5283247687248272699367052132710433850135097670507799358283831808505562070645021421832770393696835356101988305325485146550648381963570537407619096820415199600225006123142686367425849001350877730844053521116427142532501723160422955904702015226654670618134095089683704984929836525080272154281079240487748786602078340401261888903991941326495428219415867546230035618486708986119811830146524187379135349625194031908831129323807333529270012343244362173695316579537822475437491913317119226240295245371761177760029941709094726339233757e-824",
    "5.5749029416139282455114904552361385633905972858678892303632510239574329322195157222414250930218645145591439362879211018623517241271686049953887115484050230374383709775452349003572452588246001773473018176524715322716967051259464688193189954082668738581534323833468535183938273225838990866231225515117049403615743786284428563429196456564902072613425371234663161389232140525695001945933906075620604801336116143048062949301300265505573836884142262991868196606447232301616467755585710900909257727501039950264934878564635683059365378e-827",
    "6.8293511784585226003799797862648474065210531135758397632658263678776196979221748927108969393335981021046010366743723977963025830007223862737903781991287828552299842543464514422802056032906209991545881360757419382429793045909133982908666125609157424421583033332272530182288401830807716165367574219092907854336851187993881829577795496542676865461641794419524870918974099849860722053647417317025315875683014221810418780087658605580391547634234561708037805650746678947788714449674287037896523952308462654330045607319564511923096551e-830",
    "8.3247141468025290191776119035014310307181022002796478141557778363683763860006267177725452811342533940336705713077360457266681879816676762900848462725780196639618304539401277302780722377415647595340072717105114951470889690170656050898041996810761964216379700982508452751897581531676598339440181783502283500070741808964247383982141707992249011219070815699069209243083223096124868166471242868553069055989071697462621212500630285494059317227980648786353401807740662917305572400405944391402676921136505057549173590218039700202829106e-833",
    "1.0097463575086798288407622217102163279745405653927120553471018701460023455754548065973594936604154627187441237981895198162748068860804919474691431968887985078686662377519632461615666131006646629918962267850016107361387806378685008493279672875978819218210828916939341620593264719774309054435647320273269966441934782500885315572910749962857906311830987743726642500328581087448827963452443096115936064504908040636634366110811835875643169866846028073092146029718989793339036917406221118483144872011575141550285635694922596554246694e-835",
    "1.2187472472842113346824596144752479177726268873468861246088688805948301034435193468534564147693379529437794093696974617258635879806672554095819007865210890191792581731563852857362046416078864354508144380249471963943091169138641680568269237844386034968178991048088365059221363850042666752234589978621925153857934679840206594799223958423946642208146951790221988566772474442739266523525810840027857801271693746501318542428504431396192286543253099202060015074531824501471951546828078986511955381010840977576836734940284231546487937e-838",
    "1.4637896325218150026779005966704152542712671140891869321657836574463457386881220185184021541106508216202171471289280457154472277296274429786056876299197913842139826423408979408182149396716529376963390654379161506113097182461182883590091158748086263997934553697292037690017486541744479086524480558754822158738478070477915628626182021732144380314052903158037934855692134695735055068792290714437779556778776763058664427010113198123049965479680389294528726019176038593788122295617993300800183742368866948125652141809551441947901321e-841",
    "1.7494945982897286048148970363833323633899441180820471283385900271712506729985416730588254130080233620894453106650965511224058381119135152232858461759446196137279949212752322068114394039779464399680220603570888976008599851324600691374309989897178528720802472242568474964041535047058376916425758517680314977053152602788926742624682584527010440018942920297237772337416848184074222732712713243452285710802174220835313500143092193070815063983018690361300151273234905065626451066706708806135109693720818194280229595401702574799477693e-844",
    "2.0807537807145236786855639403811720799979622783344719022248174099056232876769020404847493248457376171801708922088882308223482085780871797996896507864509998963493830110683509222700864648729033516185470757433785498524760319871699667270405442732276375950372262229670978608840915177525685043768485232343125779887681977160070023962771304571012248577454889473244965663667337022147521534104147594191541920951388073399914171652245097286180853344184725742215522137505523357035106215028113667550071723593022765653690890843327258626158339e-847",
    "2.4626808221099638273452231944369224960751521881979622070216630934063403997162512470025043123307541903565536838663055199315602002425297619389104464184796648321601521102072286301260252059762855657940823145566655322232176434560309607930361598639619153496467524682775645859845709256405335272454396949496301549438114595320770756317333902052685188752511206743953239013501229559538120958270421514802205991440979125006802805926011899660785569363678623593675377577906291390132779405320352006956004708976638013291398185503038658693149158e-850",
    "2.9005482232758373393329689281990660941879433879223284058188936028524064647979401515260569902215302067667494075164653714771618473530283535059705751934741152175374781889076856009388991994057468950213250499307427461875130236169780805076179551440802661586694803130422727385136282726514836685486900769231022733268146483932029395502006047244569328577629009687246063680109109542626806839111618586835037983177408445104861479989635498841724860981056098723013420078007417099481866210976169749821420892505340236161233526020429478551074532e-853",
    "3.3997088774240201725129471931656604875377074069246552776245518419366442613378576286931677100473805100421077033199932335480530096878412929256858080046871919750531285401028983313805971152188547857015633657607825395741931033923191657971873413270199272869638859172661808310503893980744716425709815239706517002846433204389902292563687806841389424202997862491547888333352749354259311146210015503514156975612589089889137562375818603523681785743452010230955286575375537231471943504301682806374210461942836886885109095733788273396236683e-856",
    "3.9655019851349010217181655565584071907868873463187957471521150277633059394841988815437443282673829476260717995795581335177198427226280303839867770950042985186923623350542752021575161461467161183352060200340719716812202248246731679444681729844744270919261309983178019742826466019885641855884880550704076596045175863930033076279001768397797182605576387893980689467223882384404214180119183820288219576906825382400717697736410430853021180609591817795153775677936513129785690226356851907098655905730854589420588430851677055118871564e-859",
    "4.6031435480075131771569247858586925442745258202311813817385907225796063454752052485653802382045230117582029781327449096096255946779943517665674227242491485136398770238409871779459538216112459967010617177587492272913934006242149829460605726495567844209977331129218974948514575986856296501567606069279869613065961510934966323894132603889757621709778818698695680582306748813674150405802324123180895804973998747228187920403044171038502663412708934751553681608737922848823164575016572043739458249426335614059903788888112513744887820e-862",
    "5.3176022117177159399543214305944434464686565683218376219951343475197185771012507620311510179637629320291529156289687331086752343420849714306353862109381428300334128546801059631375999912281921893872563020096106426450542433552930105272307126619012825191960409239468739978358361066998045405356846732383078467593505087430003076304035246700128228616058417521446885586633127121354949450746356426007659457515889042338999507810322588919287201566031677201659368863397367512192142187620591435565475333873567127566550955473051892317559040e-865",
    "6.1134618633923526439406161290951801005349859440591756196381635619647785670211789170919945925195149774970296524889524196003906597232975060200260762225300568093287309265912402662183065215129888142632796832093451639967748775873771963319731558244173339147647481484699695316566831120815503553477937192914189231595765922945569679409904422428361077493557856141482710668597577538138550303716718263293078411533407778105829830634479934246371119013840258238142833160114992185714405490149508438448604989022177749882971359362037804488077235e-868",
    "6.9947730647036971290059001091262747250710503300182748217408962813595337122644808824333941657390646228402213728707945130012068129755150000410739744337232207447662786272012732256185561350922493055814372054592653620835657816615007944468423734856192929672654885514374840185609323136963966066299572349664581479442367398443343455971806173203589683578134572748273630485836581219774131090699833907978482741563986642784930576762716658129567090524650358129443119533964089447585950851257134269290077736129905620213442845065893009171430620e-871",
    "7.9648960970880234471467333029700504104491554299384860198254461040864497596372158761617017901835375830462435551034746855682730699215413039054989651183281474010548572313998016740328671878024206735618044439536339266624706215168571036148973737734505921803715521131583365345191921905109117258263964152864486333892442430618301235068663523445221604845179492988356801756489446162427567527220142945444541437384237026226090006013356769391278627843277717848106263450105302395301423511672132767278077376015976874798697932032426755318610589e-874",
    "9.0263390807956594391625271722796863152340442778937208590953812652484800531038572953850213564762822850259859786482364970981192335443698294963913969322120397438596828659757217901728713804697016528904944109319380558950177805938099356930671584579535083927153483950773058766141205321235546986583844713384916431241570191865970647416340786917983414194039767060057496665902746495795857580746814135281513001549088379902393361811460157806452116430244600710294645391980625529659783156198610944987600341215933357838985969650283231983216918e-877",
    "1.0180595273389668347636216339009566069122826551082065368308614598857726777629866518476088022919363682037616886684355598952410239086502326372980582326816922014664594181656725040689429381083361667383900251403043866973069358978897170802377431830163737386703237543976092845198975357520803269848746065485677004330227170804089243340320775541516944183904209264586752375843518004573839895868476289650353199787892780696266734203923507411903741428395245822339077590241357231394818538348074843816679735448061012987672946674991834374404734e-879",
    "1.1427984221861332828548448542202818174924329794312672249423258283691268803895074848879970058023099342191662679079802202256711982614788997975272143244643180133657668038796142373871348817013357651980893981302078554928215772573119917813504904906397209885817216744576702696843575803815299988281143691669803104039937700398433022210108442957101111699591193813558794397204536332460174213451360222389611203541561530173099618894371757281853620162295640911135446783792498164880124694016467884207669698030201809396079205224122194364002093e-882",
    "1.2767501901018480452521901132473333213455350920572120684598602668476212866259288248050115843596846681349850234327271202244485547156443697838636613870130387588677455250747504972848366551345022965005662624562194625236945717820836234479400738594739330634953921063584710251809655362712907001143509027064502148026607384377461833091483925164943379074890657539962881235142265715557251839558914776159444797652964119107716475223348933521817184296626222061255114478917783804997584766406270322855770179496538821117182564219578195225826386e-885",
    "1.4196685285549349540038139914660081906055598621432249032462930487417625205130980275291374916682520806491760252184545140198432518171942712353747028079508484006253785409334901094944824315749328396075645387188580419861086834005135079925366229110077948995996421422758372680341651730993171346464216003295963428637057366614164942016809438957698118762608101122133900531013471785589005038204273849412583151667441693366694672549748456245893160770087423093972808790278266253484737736877248601945030063092033008752798348678204637499558416e-888",
    "1.5711496943440069074875750418066965835731146032559885783902251526396566884544706392096975327160669361115843586279157807494804902823307321063941881161739714515200569120185590679163389404919105846547936333709536837007866513602021854111586324906566871184129602470846384358731524864333166227339538424570155330162926787882030411657710848312118306165509129282214208748466264817681399061463834761830969702012038922629131584863162682712664449183490891280965354967731832254155758367982803434629603927297400273188726016172877833041118938e-891",
    "1.7306235178420742800894538817751458512665956309655051588251861778112328330611086881103991463978967453025688036278055178393582008804633235710629611957870749794022425178307326994902823134496808121165487469079146700196062823466675961115540478471837513920208748816043113490476690400198396409859821834584387366397573817443206777176495552041061714153795834024619039181050238216260801882393878222204802343834618996534651758490845071044334183381717745759626449217116032697626069540135775962347142753417018135764214394827164423486944070e-894",
    "1.8973474969859876132778071291949321955916984762027852235262065744684120527022472775444530384602458141126771652417874106436506706959441272096456581491949360331659656162435429905087880514180172981540966577323056690424966578168776656702011345263165301301816093841138108463115170261446858756540794747040835420030087077399980769146740694031086369994658620674781131715754358016386725582236549714849515728385104933225179816021750500281146574839972562847951827690617644771967960659094046540585204224321778229071065895983070399397659217e-897",
    "2.0704044449599152272968610123421988392914378513875341558027926861254802447606189363421651330971453951390629887809006427619689751452259813825868412108455340222461612296491874741632555971789737924510931846894228474181601605703256262120172980966946163717745994478351805497556468387745448988394977439633413216168203446703699059485530118019387856424701981602768844242610193902941613755836091570377766434831863418593755897645960832694947786992429948744705294659623679755168315754823486791768209129052144080947759155909518218837832342e-900",
    "2.2487040916156190366708984603856067699931149662989285655737181525560306750491918219236384742912755039997920434997067359693996176592872010289095049479065858442767397149606114740603943022444254265958628141297231103703868800313099947809888358630985789574796568727193726490583121292203712928916900076720282923951320137246612031090453243985741926140485280553899373749494916630863905519856480839011921010866589736549175061268582928662436777343854542844222254327838609511409617976105250663407504360483254762582922707152591489465400006e-903",
    "2.4309889427981642177997070526152943552375675060972071219893964353717250585616521595949958519851120533614990268118977037184497296545572742732440505153122145823927010822891452034743457202855085493826621458189287638137329153722240835074930479802029084963627953754346378687687745056069951217311827082850949773953599363388736107725859701688194138866867365399156890565779143941474890097169071955864239358355588628059334309454352985720359682041735467795514641663113417431407675338650763378032174985323297919717637249752005943695985321e-906",
    "2.6158445860855293839827905157595432703369773655746675104147522980433089112779056444367624751671164764259022029604788300288328538206792725850013065923667782108660425716009659148404405172535126616091234367458883408313901273785288612075037017693091254960484524269989790272517073445273160457085054924145774825686276605989202288697065839807548856886613653062621421492262176975831065463134281282909868198205647779413149210693589472381316981160118813510240818284310110019788729844036317624216197461286186802804436908520362081012690414e-909",
    "2.8017144993041701821314832361978660256436475276594124646682394820709269393467434669418715104765411497789049397400551176035916532918330149474042592671825758257952321611877265564185358587830540082388707246700376295188041729387359995291081048087188081327147615973310883238426109967218294674595919633567174384353266308336575557552895537020419673400027649051719533478117786013977331164825182427688542189611115377035626485996044608968945017251201526498471015946637958654802448019253055123974469601164162854060406481463026088232339673e-912",
    "2.9869192738856216924087613279527985885291848547199124490886487986046936754535058008874403087198370156690009156976870840197081491905011674931119697076698966452332372375778548699959269745389159449042138745429487283380970874146215272926454434104459983977753313386453406408310366219795123586692894925407425488220003590418163683467662556088251475856741682523351898632635154486931413050585663744417060742225085582347091148610079227498858310948509516847521212655173832326865361713963349553524833210039154322279458873302371245391662710e-915",
    "3.1696800139063531491694792194952288390851634980294701827632195451112529367794056353564198098962592083141192041309854040003558307249977679842018509677929740670918268658628252871736819825581029582043569925838338365735591654497422725807265297571646398785119145612857418711833933163397388975035489701837883172790039438472325316540031723020594115255370573550226531794091034818097281100774590190670941246029569457251546646321024213023617204348830578004500580497930669077524744785722857440250196117151235015494425713877894938672374236e-918",
    "3.3481455194105940615436490461587739843376714021138884219677771308289158956084227970433803840290313327121432968622662934293120050135517479183865106874560901870697980188539793670066372351087436661189943616403053992238260042813915326771770679723322124266984837839547724795200602047582938737279574537418121651359402763152083403685176833829118119569374726038438616360683267232568798233573145865129753565110580695379324469114116689749407116585397196924959139810069035083236929869780947220630175924664118460174378299013548312040391373e-921",
    "3.5204227156824666605412893982921057119169545783902920579395813469708048717370262675464858048839913732874785856537969330492046194505695595027857109779019348446668123057738249074614227629683613148222947203004284466009339482917359579348467106667081597363150558857308391773060169209231863027470476128014072522379370603406635109351292216383478449260861043053992857873458167337375404956497734001686715986129342494283348606066124432593315044445701211490142351548735870917676258338648384253383277725098313623061441974291493412996579799e-924",
    "3.6846096549620902808228623643825329200350065906888756892941247976959726920684191058323086641442735468251503027708418438187435225077855957569445986182565588226789883455778933104727706506552174096395079488082693058834984011129628068420918060714193363920071313542796443631985668183393858160530077873906051657078972294658374862800413425339400811687228663721008752023777806786780279689767326140625963490234529428976061066208207823311071900208445282215703956963378693373216055995956053919298362407467875755954827490648504017241039760e-927",
    "3.8388302999446124341853977533289203434205234887397959686316889249119364978010792562577528084553005791476322680546402264539577706595253377593999051149509628801610354528232278353270675137613182880967222281805156051185194440803562521068071155337031721877964918355523757698425213694375716605262195334104578579949100192514320671739829897620088045433418443561489228969878851129703717302933445448037091905855022952573313131453873590126925608591253679503997891214741889506202434536063198448934679846267039171113964041748723094063843103e-930",
    "3.9812702049894876216018858739888001727527131740677395509860134375669290503490307137120037711535229947858974336630325518908483628420120296892772547753724452356795872291593947128429085901658871743290986866658761935470877954127324963102412610357873798505156876699076817006676830421040743931888679403635470311292837274124752557627857300943449247383659736858081176259135686160991111862437557001568354695998600255072648655344688230860204864151006455936197763532028756259060121838062217300349060419485256170317092066131421750311663766e-933",
    "4.1102121461878309457033719581119535653565998337070595912043095169239836789547668836863787316405861853191152324457182784589769547570423983130793932776233724297327693188541671446295544642465971533611863085977217583980823504795582001242735201118519066406150347366323145365275913586964602601496877558931498198700359043444376396824439188962981655460282398744041437458154050345463226904972215447079049988838245847927223139858358047610149335038630364233786651074777061968447548126947043076228725063244662967317851016143740404045234263e-936",
    "4.2240707190555567671970072441210163827895552042271730897927023111375558490879626920744904216710949148145701404354974563906274262048975189892105800119070434317304655841698883595758826430825125697887234350061230909836681277027646721018943214668498202026726041466460070083464071316568482665267220205453841816383112200434837792312370214690899187395456798355762607840446489956800703888845887100952915128932073688786678122661076157336693565817765911275034820980309145523928953624840551496612239671930830948079374409244846331224147780e-939",
    "4.3214249250560435414834715764952251848870861728851725002105124568120720051144507206347679434751171945224371504316914984785522853544509879411729721379664030742560423021276977755899630790410384482720452837324612014647190013088619978700082255703497835770587972316821184586731973901878886169247688664199296400510605195544888899658420004864168897289764978316772754511804312188831610388784200201198926210660788918686267217605402879036765617918467909840437683770714138509540136089231839323915340769531966582650612723585772242384885244e-942",
    "4.4010478063113568359458570002693902370787431718697834171719285108376432078835010531158691323040499465669269414808896710806515026196140282468640118217260424884960141889942058162500071866200032095487897797554788021614593967839682612665915632857144957085721020109690845403339420344157302787735770921256678518322951962476553263630228037020035793289635289405292936440894317852613801457449924731393734208221118089183006077591812405646284553676018496910091198467474176025019580972219176799978774507210046900150807369963584355059045566e-945",
    "4.4619322610398799564580847513561531916419871623665698682607661517211075730976406301785271054245924509589972244375192780222743421684760467299795772000506730491502909204502508574652371217658811980264369752199011459346432742978297200540443755801157619139363819609200588431351141464334393896063490632306823015082985088887698360768374423840323157136988708217385570682834110976220274394963130723061844825680231666337381340969626070721044504000383648288074186861728160516217922705723254661113734675111949265588452689165596063603537810e-948",
    "4.5033122781656823041201311050979038472095711586743541327796266591488045529172629684209618969774742639545268091368334428715353181175313732418412289855057371568372967598540673380531684559941046156396680409306786704497427546708288719773640915746946083552566719357080619918331037322935857450927646528290682680717221786421170311338727886149923238978927926448582709878047961626794093512983102439160696220677664712784925840579230408072601294016131867172335829705569277028938302745835028389435928647918031448829356020487150503861302881e-951",
    "4.5246789643734009442384429230570225637228566702756544890919864347869213920485797463601743043522405655792551272463711634217939924869953718492614063960297670055331815951083644702288457413171659506910213345586896476713198272682850103855236772453861178962067785759577767345303552329822999794479902254889564198047291674344082512476493613407997049117561410760600890533884357075688900904791523285081450100367075244727487181670545861443911973513894552401863735445652308706705019892243299341195861540640719181148668960666489634258221164e-954",
    "4.5257908954804093581757098656126283142259320213010913475492758196489440625310710936472361126249982391488340098487006256158167291743508763952821502494067309647065252753975365222717926940924053177648348637018601647651294085610396393318275611845687029976925408754864840406427993378211053434691892908448577044964001474085066499097036006068499974866699821217416887183083867378049949785820860506507406456427296392888778902880055850119514027575047026103044898125463862398847467996139466273262107185712390028647327111442393295892312421e-957",
    "4.5066785001134303340542598873435744027467520651965567247381891362373529801704140949931375968362964234031407676600949403200431674370514181809565347758427686418448397814956637833967776780106435811603595001784806070827174451423364498117166822950370508156884597267485308693316410011882655589558979425065495140500135336762842666134643940956151987481739979520652324881640415702559957541900940025323823229585654236968724112164256588914288079454716143733423018596347176897377051854714946546491074155563415259882359130642218018374858409e-960",
    "4.4676423702597040125233202022177537284873139538956102046674192313046897023458408761995027276723356274149207109933948873486763662534323751983074144901280113533816383960232495447987846641733838020329065168695503855981809285138139152449093153951183028985417394761750938079205845673889691846491057750920264190496735954039125627288513639350821709304294652208724870777065869348435867864912552268211657286924130051482793635750350181761134000190556788368047158666906746201763150839372053440505305009023555547220281996816967096500638963e-963",
    "4.4092455828116948791650537826749022582185568865945721233343451976890065236187466543339845836530218040273711056448237411567765416855402829889902125697054920925695673531279985202521532011799056767093791749715326747418613939086563365667769636536047394033508660636432995439176084245839055835596346593418177829590526537182099763168214942938003759472120179797238421813341861214745659887590355407508958168177518060611632539599343328469770768552819000505674851475840080892578786508796588522766872306632477788528354235234258395106877500e-966",
    "4.3323003011540386871189855946526247156126952929835866283688645988517583350741578984203595347463317222469502462883724320088619616610914282985439128798572249154991490697257154983394873009704088183985403374625141875324545515580163018117309904551748581622123445250860519748524221141166146248631692082173663527054694284401067039017753658000589282260066148233198708992773434688496066280199854705961548564187919415282379962161691776128170843381656612793538611759944198662633886926385046625455931983810270145028973656280481245929737440e-969",
    "4.2378490988531689033551968713305577268267899863780372314576519243824870690583905305860620483905404729167650535620964065355448263291337000163898507869429373877795922433691892551358366499767362310446438697883423414737533765291166409570713426518330747463240231614068012898209222976715535354225902467035021202133486357563617589257015933817093619429347361566838076002932206316792112675267686469256126964488171593751398382459258175374714461797336037007218702315136261126687366315862918327375370157896602202683737123849480299575123251e-972",
    "4.1271416019409779908590550837229961047997695280046601081191310988288254431881383966514394562292824415765529263214930865559978626160250363938886105471388460739115775103355009088207014888268411380927714963042574757634439232889266917398971336299147855442970696138365753883128168505184644109930736798102648588023774749093230640090771331912507373640513954661836684970895292268133480640475087902091923867336879423073569775641407395917827994071374792135745176451249295120402118799461342505113619573959933655689492683606885870759521492e-975",
    "4.0016071764172244154141951940278656156201159849795915172220046710362702721204650138269001546397574814308436811795843353864378275326270802753960237140583384866811784925861078135073223971548259948957071311955114032614169729405604494954322613649462249310459403551862161760898165291455923995750754544690788116838017360547994262903836033212761868566351987492313453998262158718840281102955925831364566824950471234583516875728480916899261132955368296028674296121505282250481086779758522307133882986874188186159744803731852051580563932e-978",
    "3.8628244889142498760814919889653945392045881889343929096798865832543061423728392563126478889403974947237012884411275458910172154679577107888532782612503762813564074162606100511994922398793385092207605795009764372305371283609124886753475851942593558862664146473851092590361748865479746538260832435276433114450818100108400831328588234462228884107022274646285483071260848706134744785614240441465489484763329796494898654188878530290109008218552143438004884236438156662834743137034009751307212832561909447511033680604925912080035714e-981",
    "3.7124888378390354642355109238445763117761191834249356434837955254753951435403058216344580514703575975640704064965784512619740608084870615491011178758354341762648837276909432998281260939611312266280472861330579799725177694096743374679611114279017306019333354458653460085952463733266778563812652039910958730192221754670409227615159768296747592929863586348804179006585611445476086842675268415338047104247764539910623388463292781542098769106323182024980678449308673460926003718116184496427740532891134037730012242628959399714457103e-984",
    "3.5523781880893029289220437034321557743596088209706322935094853660653418571012240620304678856016736696227593305652261131702399395285747281483122708482053855975988000625366277559210170622701010685366749082259717549581533742842477412154963834527142428569176011634943650372007227475108558158211686086177240836812658828885753470108037967012010353372219981346672963327845797353450629254945921752936826454285268794457399802209893796420914196554426063530741490850745500781703538928741555620603355976990379777162611161527245811290188563e-987",
    "3.3843188445055674347979948456485092766085228317087140779717654942029035246693635156242046679274171206131314357576497282932642856621146296613811266156838309090259220123293061434976126977829789197997270336514657790397815223813176355978865333995955054632458518684293989268731079008485467811387809364816635577890131695704374135056052360094413000876213658933315941059019863305232848729025287847501533460735295237096077906842578153821215157644652436571401856876680397669013043026137336752387282500121834841400167233369482886894608036e-990",
    "3.2101516689044298563550290212501789000534211116210046174377545671476725082947452162074900238384860783249216923879093249474572187704394654135751763816529135468532107633964857255496378982714799756626051604442241091306181583653249949462939745180812117737826183862891529475582262881580595327507900091080151401095650971843748658284802342377308444603780015514066126906623280374627323969530002033207316891656482295429073316976554469295352047133777660925504790921003280978887825012982004701740299839328197997874933495926077724547525731e-993",
    "3.0316996855084145333618710359255338600626757738792285502941439533292362762592155804227627774299030596550532487833562126724451386017159189280252301581204009464516846665977455955132040086479869975441555279243884818037615493300485082366103539844504087776385374049544014437982028768793905479149140623682752002813912539584270856788179550640003789139167043642219907379623415182932632965976553980704477797486703966649296904138026284882961082787328425907939687669739857480484919379369991454833476530822818860176849433133439716203981230e-996",
    "2.8507378336563077823544183637545769567457087424965790593692970214405010202087310787505562295306763679316172559405836871242613814593655493724308178669110822672931275171593282098025557406557525058424763583652838006844995173819356879417763564257725507867254937405088983885513179454022463011228697489762961603944915475104733492240087328208791084469663068393684420312683581213567278342886352245591904284782899403463086597116138296131264862186381419664045744714664163729559833443704341155159788196194265445980513178706039651913274014e-999",
    "2.6689655195615469320356322623461058366650380149480224626156140592242912463027843688481237620072438787937709102712587837269502413557398717211537990440371266465652594962400111046293001572289012379990185264954697827486865235120131646719210062715467386678247318206834289300899514355554535056192783225737037802814626759406538994214761447476850406800694998702442075395334967303421091131885433392961665932818397026929003641662549290941583111590866852650581340220616058007581908320161736785354174928595920198053317012343499042958875658e-1002",
    "2.4879824959331219224075383890518411115021475400154558993413509781323947556418475963247385145639063238728106099002488625155587911507808226446344674536824872524939806661971508258813409810847096250584423265800970438057445592964903474545365176899413475050885824197608069429041776855404381375899936946919647908657980755465377551998527453326072007721257634551522250456922405785639963036286548392674367317964057335561519358699361611304244961854225866922930378759120522387153055536375243849068309061759093852679746378559679894471269111e-1005",
    "2.3092684651757996925272654248023651820712693308255734715302578846573799497877107745029944716407660773141894168627666094320914157098685039726220459624306730923810520218587536769787989326504657919060824370964866838550195414928129673774085136341337036813396986445896953015980121813346385939028285633239568047838265467792900115772884060507669578635073686903294563652595355306382381916842531610858231391571812120654710722353280683272032380830638827972193893263826336248217933280600237849467851472041997327191861579107958088419563289e-1008",
    "2.1341666643926530734164718751677835984880384335634184689019420386134287597651931544521152062061705893947028709333554657524929654902864050439313187551458302807179170321863593694145296267625207190234705959381262208603827431644717926243314333456679939049599105450141969914399401485338424223815191455890341906329809496267966597357012172569000427556208274874159928254175561889448933676833734220230070183081519350666742714500040189804386450587460990096747044187745764518435234146307377894145973525059072698906750190861595722739483144e-1011",
    "1.9638715540566244872755152468127452242090892495293908368832721050307226029783594200640545584837546877011488642870740149036546700441124629244252831738002575135468405618122636279782781510583300738599963403248172508553846068282922644953215445219821919735141525162365269481136907084831563965216863116654332488611692737175641980680414270313940782161593596877931553556902387950747574254248546075905949921854421584606725537966003228540456954984565580109569811965258956934517344848591951087161194133705043667220641074385147927655331195e-1014",
    "1.7994206020776350106876252846735743973289343804145792738304889043898584284877256047513785232413932254215903782759928203514362794609952384680166271468137160273341709534551009908641021044343578864134044886495344534694737551082125736099770440888818316382661356823757417441950917139923913532485630118377481704142890111092674190183147421416286438229148821375423705023029531999893202111222879412553425151414299569660057473798738744932782922590771878334034833152394657206078990733634398469099492316559326413000649168803609126048388295e-1017",
    "1.6416900354911698988812432106801587183446460135244405299644929403973803685077517575474350855650111827304946752814548487066424014048395989809526977666808001005119216825300260138703202246858702651166467319371701609245612183537765565802540498387123775903298754779566077161002662366423561804462265122906616102322738041006645226318699343270184982122674237674824717150661559903324218842996036361469676834857428965595723534890472691968104441435255096505974947844793116824298799929546487129718885927374166730572215112375533387227650151e-1020",
    "1.4913943267512956128727165581909911814545765417810725451415068024538480675787723457568994961165158093209030072965661614936951173779709833358561785784400872611511225627686108395722451000855013855003708955379891390587162470718343322188947841576776568219982516099030870428337571613257402325753508519866750018184258449306154905940163538737859254540199337145275806809341482541735951027974804225640189078085828205262443803783345013794402800809683122723679701736462116404466679117777923111905106268575978042533661328676458870099406376e-1023",
    "1.3490890933401153663153186152089646920358162866930726542380274783385166555648428119090601464183558590939935122385021862021191156519948157027770144485985462564914555195841408624271854203368924840525219739452415015033554514028325572662971067349433911067435735978778378994069602512362132705663304886474303268884575056754314201659898155596374158476511843177537724214979991409915909655104412188844359942357576847527646311073819143856330647190022755492982870962339917868954443928561942765150063952656039844408195386975131466817157628e-1026",
    "1.2151770198733730242183683137504158277522139800190281532653500567637943222316349471295692137625549488334202092983785180931787567237174325949849498534315247322336775712616944160160509725941223580712136150623033936446363747916599839485970473494597788828081853604909790111310251962604772746238362235211069591756746911381898710498633654854167734398155831877275866161966736447751598204454196908791293051173586318124589434087541389962905615477687349967290751269146945635750624883202429371307762960903451295593622917987052183092276025e-1029",
    "1.0899163619140015476307610389954201396957812879232439182443998802305699206496642173986116253334489324451675068962898931062877972082162106113951434101276857456562817571402559744179388470497817608633732965342209239104458479437255067603646831263405438616492028005670095344447053477602544619880306307348960739024214469544102154786865743548467662838198911502375461949063037315163866968293637960817206829924466180112821120715635710799876893190265535268225948147431562054419884095341169301616065824592843095402905582566568996056637034e-1032",
    "9.7343156023962391252490854882854827415200904028686502363434667842660968651164737741279498467879360912987220492609710294623392152082322918584543731936390997455140364404167065795724200206655195932527326033570652973826760172946336182135167749103670662693792540234592669667476382169968182548579484267632574224710380176788969655335216909020057903918400570886106413297374501300844956609881239868733194918220658348193020799511056828860570778027440906468511830416583030358172220926499189146919167419093386867349643523577605595626725354e-1036",
    "8.6572548248765184224360167097282143949798269868064385200818375130346684886533762044137914776501454793360354403262334699376717530979257605930080357283922547151241569024282187723946482228890178985281538476692058198624038629646721641784309204821600208107984745183395482534732028519554495120757646945441606535436507308050383485326359177244441521914813954791564942124524932171497706788322183613880231018667324243625901415501558094979136587836797892947852802534248304749411211682352567165307904505112454657621157229320124979688422639e-1039",
    "7.6669281438892857610954702141178668906083041267981921616872788086797901156676083345942808044556315266385249201731990661977699704289162381567989603029447199219797209073591662692506214333860074093520275249224226171516389882775286694978234288372557043356983730598163200807192232941401903376805550336986057849615738367920258161990915601753250274101879640071683068018179222631981184730148022269017343104782024379232090109172945857431378023252116286983124224148797892854679031654381865952658646851425669538248377772279370846127331181e-1042",
    "6.7613414313060215156910313834009257872303851790549125874172580033788168272474880923934090465882063292602081066962387789518293020643368293358686310538280878643091628770108231607542157613939422759269877076014704669305349062886689237840457482360257094696080618699011170004402933589238069253283090297358028327744651049776893348975607311768988985405532873401948794217703452081882639103345182783598439665417018782947569779163304104419016369623465076459536915432857768947375088444255063646906111420582477423796238869117619919103175418e-1045",
    "5.9377030831250891474339393728780423942238991364860642595068432613589599465855422769057604283515520076043040850186422459751719595010631460731735368198750242801610096789831752161360102673630839634309745440587186430556928697397028465516424853384426473012164396406194393168673934440363042013675881600574128978163705158761742052237199757791802949213229295440338241815727042537127258920114691559446851147089077113698881097705812761426888356898481127350257398194799974328897435187513692672467622693012972733037124383001857314912684120e-1048",
    "5.1925663880221227741564286802170499539838477463748510711892224245161285408606503710347080242969965258999412922237388492559245651412164517464399438556136741177320104057624821988030536257557926555702010862916854190559890917622201573170145550932452450362451181095319687121029128785107976358532528915230615812832707945651558443733979870810752350674403722958886532744862569949980688993792296314465761449358199626898043394203485285838871646924302839555980342672587448655187075905065450823964688399961650416378141640876159604706685977e-1051",
    "4.5219674379380583953592572596984655281546937155680957426381377299319710728226330110510545316837220102377968821466570811007003506759167783229085034200454697828177779575582270708659022700926314964815163428041170707548921075241503552549159802282344714520632991595886060050531018380914723950475350444398883503363829683250866231622767802263929388166219175430532617148200307982470857772337309513974532653415287410520956771699448005400665519860805281540362730850113431855612182186630480243787019904000327190464205834886532492012429566e-1054",
    "3.9215558082746860268707061417085006759233125658845673373951802832312751304701391005599996293703882633985311974318492987097855024917742448137319729261086934231632596694550843512055128847498282570213476235335694840550558838372607444862647197310025616760210848860611745920902866209445203443595449933159499290309633458837083530151684420717049991762147976226861666456779777673239088248760550058713282019953905746675523288268861935868988696543204324497859192156820391420921179839466056435575308952630852225169987033956070341799170377e-1057"
  ],
  "status": "FROZEN_FINITE_INPUT"
}


==> anc/gd/frozen_centers/n9.json <==
{
  "a": [
    "0.999999999933151654541048251358673373840183834777906369559926992713738306303583705954523300734735511567015399675016280140259329901855391991475473690275981762041460033424520841366429312382339854856040234130336135182728525661537339808531949095058849594435674477449517008389305583792428454724507672340373656676223754229610780814635987975951805003518322856781044702457448480301212240342705185717981516910288987293383462687504767297102143215185331613611790",
    "1.32783845266431672554622285788774451789736064699541953633612549789416260560579801785473429609304187503034715769227060423253961338763551644029073469707351277414773414461094369583362748088106582411539279057428173905717405636929499851066865524421325946680034063580537081176873263334811890023428400526376025442617993077040345277659215863631923830927964393740991551878173174974886058515486215368300197527946174692622352825007420969548446467962471730678283e-9",
    "-9.54569537080141826065746567300915866983782862292773423578901824830069159891835988317268615244760219318608227351722388359335102222972069702432015738464671811375469896935761185232983404919027118585001021956265744528616703215037466467669359843701391006575547508030357572458734584350661235397224234176056665924057068397923020637203899945997413256794326237989288328825057577000901320009199044365373967364122727070775663049093492556087459339019469119420526e-9",
    "4.25993720286774822306899113504912095444102483152229521937454017890106863922695373635933822507809093206113691737943951141001415846194232092501604663673513828929364278960978000762090403954753547003625044213696795663375187649741321863220227271803887259416794690622792496636261251755888942521401310601967172846438226711625922160187537911923016341047088962009367574422631021782972443136519188523341136350210058428229377151471437914605375937493515127469151e-8",
    "-1.43487319130745521363383756493103362737140485002899528162715652796686504309317709663715238892595690191422124792804865938165784231303285438834250675854001480312233146331444074887681524935738827671077518621705391701259450239533794403095171565564970469828284387955540835972541762349713310574084234978997645786436335817849259985611828180204316911305525022283989254100955073006128239863868559360792007864661748539899575746610448508573824843629495008897347e-7",
    "4.02013157691768908664840916878395229729484085585350499650288064201285249237571300405722601369226142589191504360824285992612624398051802269280243687389825486979951058402512896001709294259178373886068410652724630532774527596874166773559955499514572639247421245369508271303674260245310916731464104403487945233935310773265278091112482171986167094097924779139593140614470081593217627160764967570122596652499723361315078917453988501224418640521278568800524e-7",
    "-9.95179889764626190225790835661966408345892871317093445522315514744011325079123574336861101195991477563078179898791906959216289136888287348775660417439010897159669515750456083607893401183658591017019478795809991610247456022589953737104722863054004575196177910028258406305956276808369338076806316447400141702102899006594148158321059471024688760282898503319180299661286643868462192930572422477383708919797833804076706190358760746625840666828439324877027e-7",
    "2.28747890521449014767329480012202239790123025155810029955007770121943841382088937570454900626850696354320397228221130738002643463235074319868983283689925147840784818419784194836125315601009041272222649241072614747135140710993296544872076549259571943650040606100385023005706238186853764756428725473130427906563568104756114431537361494206847658963673344777310948690310094706228154760935231712116833591062465982320525387094981669097451260343024865596288e-6",
    "-5.20809567871678199871488231499134599525176491681157286950145855478869184858983515179586144567941902290026136704058705549751370229920544763173736767418345086173087580581379884876530088990813666039787698191711239957734293008161428701594187191841802141411356059082806241744627695357786239190429320961369774461623821709716597062624435308412512071191982896871973760685616207128834591872363314785308772530248795405906746900523547735929346272161573710981361e-6",
    "1.38900251051010580394320421745503926717544078179993759605651698362496731817818983357033433631899990331019168355983411782007851786663277624678292006556602806532553224434866573883396620869420198977005557698528074951894850535667221022421670841201153547161192348455662486055206424504401119032729526586543730384248540900183693573779294896552726373748224757803896361842453177882155323203850473606075747193218260003410911049792551382943183162759821707945762e-5",
    "0.0143818671276924984679829260133358819507068792443007784698196241750443221104536809556789998372975666896214444214008865061851697418377685311764508286354704704745709508972308349976794189885377048785105085205452775833054551415973212071762521957692052066234060102055872311196980229145727907520895959055226767693529430800129046518817154367691052236391672800137666151469990697251720718517060386329364028780934370929367079187351209903236313765211976467230549",
    "-2.67473734495603838640880890025485131187205509983954422180009959774193384678836456916211838748127378917344932660712658941920353813617376223289521427431134360540932783529966918395631857011793997882924443698485668534289859937610058527925325202456470943706332137136918824312453621703175884173870465251275294632988852093103674256493572786585467409821939448516822493304662266010675138598125906425468142634273836923348813055710993414481278335834936670525874e-5",
    "1.98053619193361709971077203438727018800435612569465064940889482273941810959846890769698185271900302077223304891888097454098732097159897313835409310733577101422918732781236672411548645371052203457997213524433393766308880677263546137361503241808695982677771991670415907243697385994312439064581999516003200378341684958221801024404363831150072097028752871685427176960468740612790220911819234155782543357271954764399322871167129420562233825926521594922177e-5",
    "-1.72981328235159998316634872034425506704995406400923742667312836418110528029350575160576205299498409288639774413747713088478841336461147727458029711249342370402867977089536811285718410560549403785846536546581951161090885482518187765969840319672883977941247208140317304336446606458627961669988689674931713924348653177166418932773429987415660940166778839839153464088630300086826379321504233209180765690245715233917385824377236943198944880752129885969199e-5",
    "1.48355843164510135839882722845532094564506127776422398682920634170935109750571489508633354619836007567831381785384647493944778052108894190345121714805854672565231268298708376088451257496967978604543702853726144118556237103889243946313176927544337449168720035562501070320159387525356378648294076257816767353204204572791298787537245802451180429266753282384071778979470358459858901848078463282967638075742948859059039393734821332656165233722759731216545e-5",
    "-1.47781238117125960044526683332859154645526300492757430332037641087698160826629878272808522207039385417409170322882448086593483286280874889146345335665082389265865229295486368947475824512091437983835298229832060138086565963123896108073062486920880146574716964405522748649645391512352450474166162813559436379001778207307582520015879128540798385302034050053793477764343504724041766598553138395490462571511529216634387326806745430524721034558411017871478e-5",
    "2.07454212609070174394195094234457831164670998239872984172884090143859575092730821963872276164413980471427008777054216527903671662079759506210995316907092944287475514049521479569019006333594196590466682659414862317402448537683623183891981959302615882834312693219240129622150920868480948168505259612755313401593420187946468085209950404528141962370751978266022462648493059372599252715344126441985700360962802084811237388195899049775101856723741394214351e-5",
    "-2.86157806046976963929242765250275723042432055044967080656879229627563926655475777324070410902258097548848462422211565990700625987840699388342086272049335751096836784095737884136173736072348685590802921394647169986593696439746076999612329517782705334552748944604274569549432648504803596721127904992236504199957621729460858698852309418638693885071962939319327708957728851772980547591311211331475744495104748809450240958016129994247505763336954435989156e-5",
    "6.91786249019223982948290817428973344012864162392408223175766143891582309881678977783671905056206964645920784443274971780958544969521028890977238981366206855404225840897858908694529470345325907997503941976013029323586642740512405349149713896855069693535323873454060883862400554406759566441673926324443613942227404279621082246909928766862162925583581927484463118392105889529635520279003848689590769586019024928192632661983151541517877340258564656003840e-5",
    "2.23205508641898724312486275729974137412635362199894623482287942108215081986523553445137405778599129523064283716843981479441982899115928920980319385068643441924583604195880883561965764461413009473956525917922404929295594005443659493847731028517921098575435744289838588749289975476063589157853139376297862838086963261741147738292791005157688523038930028179447279916866836526264826451022443238544287871434039509307863112620297670251267760568463602490442e-5",
    "-4.28276233502011078492609920685676644249146478404424074868454746553742021741362933455502465374483358035346762057812329640632131178112349541790324120429686726526994932940467221609737063886418175523684668021493023108435695464350542181180601507950263817850801212687568576493736064714880690796028297117049584088882100177077331438297901370126564650787006543965732779683715201021040653936089389745206943519707648594055824516258575457250974310100370799052994e-6",
    "-8.43667786452584617686353671557251231933068493939970572707609776691869922920361756049200566974004436815184587668887675696285443811168592457004731780835950621590021648104826983656746583247632714389813963768175652075435979844804605684099329635497354715539242990734578910165186152382399682693852202538789582403650167089963325356261011511236465511986040998191868820021629823833112992647618862204354689754210179293227114353472730983830146427965652631239296e-8",
    "1.17596547097686810406762733707936880067132942614749388902472103152907816822360328847771078881744636932801475616881535567304494559882238562141966179255293807342395494537770397449413704219061839730885904347097094474384332392339449882852770656962008425293646465556636980715821058576518601030908359838225561868764136951398176222868805088177908672236830633205829999543381065070077443903238727273490921860582886402739919123455339423526904450190984083306199e-7",
    "-1.95949075251007092354701014728004621530965423986977035497709263395006228725459243018552457732639888752712753738918382330857559514406126348956897927634430502777024343270228417340790051684994402446834522511257528113185888014981793646660764762898133059540955607895290851427712894406496621449369898336844889590485503092388279226693883763645336956925060769348309876111285637010978190211709492116869676808780038516351748272179728383933183980105010347787641e-7",
    "2.23479725311754575949827383906703495300389054428540676374713287240505568020230658607549117429937247120305845627014557268672664981368204379963873743210116359769685602520245615310046884904364191416403494367882434781098949049178054217404990144576103917105241943994057924180219249997989182900758519846803182808512359882874473536159657571530441063232435923429977706205141280731385324528114245758930718036850318025896704369208245844934510362505705868333201e-6",
    "1.29182163535911250882220335027571591073703189785069937936754543694582880608483870766032281786849567310857175044848203966505460785791951725524968673907945831978905206148761064119590505791241824145964049660682964815546714452589248142912292424007701982771997848648053405797955424838110714732244599838036833672926170061296917765890736357458390712054074217737930377080045697126175690446579173637246239943591043401044223811840890065544642335043644873021810e-7",
    "-4.18300011665922655283561086056933998292527447521491940667490503800447223881574995540888774656480986525166549728874445822142003148263508700025780943873689462894676516484398340577495041348824981739244168502156837994636795817163316026391212054688898125588989413309387650414425353087333409582046390107775879978677882641945756774408601805641972047481522030904475088945584882799346515056572990377849898195315968433651822735090208574440572384621753607548448e-8",
    "1.66619156094642692707973194907290452170876379328651065204470410699303192608378764788744065753069256186519384462942459185090865483716245111351838148082811031699641306491645301122982430587305220069044882614215642695550031401646593675141688714306816998543853280756550332546799460998455627919776847017784826841073436367379702506343904254304594669942087495867545925374625930550028982662617925143074846287276561718250019548865254130082383422126644233511431e-8",
    "5.23348850582848014846741154667663374364075739658341656617299865125556231471537166343605102410343603937863129893842190716583286514655198808825447991311589427577475822575288817759850323225058090999250074461086838782777605785907656805253807400557428381467163288153744889020347072965437725908676123535227912183654078746998587723807860498468492491375900292171204338417814553802338976709794573269444344547011212176485164771949154022830191985359512663491752e-9",
    "3.33015666204352121679085634414121620671814409307947474158336850364688078222934516775489814202804645008917636126406623143432787132918160778916874740338000541523486326892819766172748769770188521690245052608278731487535805000165754154819015776223562885824550447011228297812345409922546136087317984994331104566342087581056959068157818701906722732269147514193907763059917660917053684891789688352880723639074465130818513226942554353902170014248423884630581e-8",
    "-4.76758269498824268835405705029929840333513713140621334206335802961042525090599492186472358282804723715614827909193047617533801720901183648475600459040902850534339590695224253891601972082835460076077746579165769362243630425832720110465798087409731486446363710168257959030477315190094515458068363213057079248834582486249652562665111249116906379000473191177812284660660058232993725654053403790665759331652327279426873892934312793421688018978069369463471e-9",
    "2.53161520651617575733142763652383096944579948159188106087123857475617384777980038342007889675137227177395648339286966494109179135066744262464870327063235836327900190813419738734098080887007992946231901006048596497075434639204245571535306033701840627367487659230084718098085253977105819482063666943397300909765969265443728942571103044501335010476203060016484460384725628840475156294744575370797593331214947049632618020298770768635498750335364129369228e-9",
    "-3.56081646458213656936159544261350322059047811861580451026365518169923753356584037766136719106935472259679744200123185747225460893440092606180988932713742510192852717705905763749683929258312993492231345739321051979443571843630888061641848228722421882743482282401770637865807339814777693804098034043285736603836421865629647038380059048678011590627495740446190516724110086756880855857425156827724387124570878896039765562480220705808275422167828996139454e-9",
    "-3.68678904083267948037665472177773953625426496036454644676180972811241106531645852066760804401761918198001836273217020083804762524431502279695418536104442287538464293045623962358597588575720646132919935670727810859676893727021412017654580824004839749590511470791706031367422547481989566927044826484231954960416648931234743661853501260481841371009510035863124952519530841954545053977114467558475249610558183165648805842505450741584202407434650722449015e-9",
    "4.30778785170721636691478454397804748227939255159085411933274333535217453630497861569444883137446117052270823155288016471330912540028299798061621274530133084016831445284236632257666888071801128299157967893613270876502247061948438677455875503442045778728628747339856106420438451770257840782516419157856218477333490539793052873681676262998787272477304274848961988866663229335097249223296738996347882084336020635844151374460866636325580584498586907225690e-10",
    "-2.67609246579212843609177339163317786283283501389306520367423297986623176802202505586984825124114514384832762334802075212875472976601777160073221865496232987483275698574640909948047890034036928993182692231920014756208930645401825998814068532847671201894921276825186761462388704089569837294012418900990350801711904274967343725100896182652272691500776717980125863234649278641563033537673316976347627350645584663887657186647112293607639718426288471268471e-11",
    "6.63092024856720901670400695128426338228862063113763554627252498784718505578106908265752811922907129942670340953511825544869646031073059792021544211457323615922612609240066148234966039512018084901339469501585065637043910724260508803924961824993081777739122157267612758717439052490678472674688318540839744129238869834506221737133906463762494202963193192533029660608022621088791437323927127007207351373856907590399364982428225412715329605158598797146079e-11",
    "1.72612839852091567217145894998286660184163942095710628303426019519835352738953214122834601564439150623130336425456287170711978340840358149320334259321978380201080987833594506951476477197176160693559875530179165920196436217089955970300314251608200880644983410998114701153716045038142620315509235747570537251498182259933964394267670035765330100435474854177159250432440421095064634946351577024974456165562633981353461228732377716576548118934724366736544e-11",
    "-6.97850261033145782134878853199777892911170682718104949022461699323502798423482448869003470630008343230551591853793395834109782435206696515748650503823677102708566729917218903537282704227762857108560696088376266618081532371469102211412852415452118294396294830018549074169575493149339814316994275347665454371122763382433864109147562285178743804202934324816816040274798740712410714443473873345582342636026818880247707024124490943105906718488304183100033e-12",
    "4.97910364343154198192199833992979340185546834394457934741769476245322409261500983018179932785591801531564883867609800102314127842562334609556108508465871893763173667863354191155681628344291861033662626354293703287164800993761720427534476599082505419053322799057563433096332775515697693182071345767701912745745969928293091097623654776632697408599106418028405317318566371329524964901679083445110466596105650310199270807262632000857550973406760654806565e-12",
    "-8.01041350932784091251881094386436030055190110398736150088777456193003256300749290026186700566210464779865192058913936553059769704969169143446821785586614068010412482900721408519328049017669725784550398901707193489112252480127144695719267533219243908793982449253612105045755442524799980894535015935323309664515806980404087929358621863352305412701757176963085727134571893029926461659190787704713136069195526925004932035299055545287756362264129247473927e-13",
    "-3.38920751272772229406981557683594667879071583838011822537072693060615531910487497351132628264026294125340962591773721892151985957001786243599867081544254009431945329233755818745509607313863477237134602980522924125495562178116405129885305013242952046033262512746550960872511895777690437954846149806471515629705614421229367474228823907610577906138611354891496953004663907619843745749015665621468705508970481343272288266301200599536910078883200810117916e-13",
    "1.68881692956866027131584261766174390801011566649910967942300454537445877540875133861906780317354692526870858340256180875237116339253469244535612038398021626565845303449423996030760229849686443009484841291430208581137493751760220711550488983357033094837851697604617651059117517198969090565274448571012973922966078803210340588299554186426667456648250761269489269979329347304889552712366209343391084004377941323090946969410855582622142755161627404018462e-12",
    "1.03274903243360014070950433001085664665319050457602707713800242335880112768512147469723601490606174935728245036025811201350604636043290584898367639828520142865119233599382683904847635112065093866706342143385498842636905770296077990137139159145903537917385185310136996249826788961674386733386411317994364238043913087242677808267616507569290027768950103061578643184424236239055548144899180813783406203124709403335887202160277829148485327396586096725109e-12",
    "-3.84427459617861482831985245601634992522498466033988269271757593260571351042488789639149652829087109764794741357992445259319892591110066595991342928586629545297467589151758578427751294300674767212936653042794569605614007809568624659725902926508868294059835996187389108331795971516801190027157113031407700405081751268848412993110141191864992123605101452109562099483729895639747439272725845336509694530493157988501114816532029313499997803509684422922428e-14",
    "7.44732557573612841918143438517900265373748671987554092571701952665274014377439576108257855842388047836810180852089184584599685511691387004063010335065054046282208222660979846385672070480520124680945265313508190894134356222121716806587845522547245951029181585460732783230012615683023066218466392011065622699678692069168844140331188026808426094780990405544383718628176476955165694637032534706925015873141923788237716052597695286295523516656768508988406e-14",
    "3.10113150714546861610433839158089151580380290105937443942111842550475980416862596519397758904677829606009917208075804124500892663722300190971122536155614635283392785296348650547382849714413526259055593228960092439685838672900992712602404489976448346966166184608364480580495990105168741309257553516875629961888583432401436523433248101996903570540666986697000718607748421979486570867033681469336672259709327017243315383975541556627444735068500062983794e-14",
    "-2.12708435165512698186550796550959384075132898820910447672709018485960096835860510947615187064663549017259201691201625710912055938019700461143429050311698328603600090289967005450002999723829479464672623917626701344257002015482590870680624406974184294932322492372224954124162545850120543226234006241470081232821251117977312697612128347261811284030312950996988560799760432646855733922903005314311686773039133953576323465017732961248953918236284951286946e-14",
    "-2.49717759322592345610446136832376411223293813477078294307494845687621057721874089033201061151258086448303637736586399523722006056382782147401140327625725085737023084975507494638392459356659933553969612146610726105815630448027457713024435127868364747323514833494548987687431333398594519403863427321578047837201921566816732739668712388953944142336128263793674116760611470331009061883900970997336862917142600670587476437777009746406475562402528698409690e-14",
    "3.62321767766064593280536522010877969052036233161699938186760480864459208822585886232763869741299734925167338815588094319696296261615810291741102081470959029741578908316536515658333098921914963502129152489057689084091665370958530434445295022700690457148510120766656270355045800578441138929756028518119837550136417758823402601000605239720916422986005215003911258037152566069825375494015333255318016225015692389409519917213347538052069958649690269042009e-16",
    "-1.92304120612822214175391122852957530887500212991770993352430170916799472131441209542116957721440668330761233552419809920456237277811039929449715989788239630850041472002546676688801770455565129970599961255601115395273801371003142531917163689503621386086686450797451810061328800920370071988340660323797370505047179589332945919920692577424921024163919442410659069775679032904993600180624817009132651965305628157201699759589042946155093428219399157701390e-15",
    "-9.62175985514624396769170464957447178417194661424357827177973724036543730651595926737374053654808638985562515529252766676015661788556942453651742689689315679146051567667393992322648783192629475575005175498280565422889063761359088193472953582521784659179884913010492142496178505050601665964892658749744362036741589108200628516738025449887497726084058692779974554488885131393936572712044413362588079458810041279895654095284569066995071222346147305488936e-16",
    "9.78508434794141381342929937089632440964353474508943352172599304799479003168069086533995722562538487916311263827971277569829008797488983058711976098377290169265173155007085671693677691119128839864149200752272126680761575394350884306371993217003402551415916552069168948488635290262535306874339166437743535126801503322759080114907203498020198217055781329044737992481982515311811317653161136029018008449184006233051474426826978713054322526433938978623250e-16",
    "4.80552201119197496436849792892421711676040638316268323390321747363472209190729252090286725148204574665045752664430311309681780915470006101722595548170919730654193802082508068957401254654493937631541479021737329149144887636096750567044352308458909961685231364647286935516739382889999644931925595233615660135617357786279102881712581408114395113972906511847684030056697742899938941372022584461905142944942432981399049086888159377841478299201385931148049e-16",
    "-7.19599282161544642402638556403108345635370302861887471999939441890398854276209928364933740330597671550902680688123097634775254709000741270017979462111780345400085821146086295594208153579047104458926445212717406164193615793708201465952288123213676603774051922570711925481197592285967813829103866187902170487690394648810027324306128524507134719388771770334466359053447634398300085256979761729310246473745114537796637183148179716584929209989003344912386e-17",
    "-1.33711281327354150138528671869954333742263171369052491974979353278111932153788499288842981382699867813217766565072588808505688353842778928280484397548678987080431820604232201392978894037093719903351070887317591219186288035050865467617925929276312599105305347721210585725808334522224033915425759913226090159035360128229434360356342891888131781887369919942925903112991683374234066482128775149262791281896969044417312814163179505836091865532877551094712e-16",
    "3.55605298338037668244222568262675232751058731260127675381744594095873009870451449955468349756745551426185181511605357736569079281935723968885210939054019564496652391859123639355548010310957402181002221824502123149850613162574431907248411823143435549866338801927702855473524230265660171048387905446640593896979470852148955100466181905770003812247823835176597002461603739077449327035462054020370369302534688607974209725609455319963803464149406146835656e-17",
    "7.07907455133916608960662307180297730997061046948981400933042989982328080832053040706403261031690330699216428808279057414873615296863597142372899020430523475516684186175524548903565483621767412764448796684815666505522876414314499847192511565546992861295430659520756242341527697396840593453206979489391540730464122519858576625581237848345375191418860089555551298950419130605844220318026134720449562645955409155546770831944991960694073064512015534682207e-17",
    "-2.45010385646652930394604325261877003539205020941284786679846221736963805623907214113179592381672415830842353795030832391464508936877874111244706925766207739830429981240004490342384873056627290681248393914619796046453657480662309462173339974058229846612733234316364936368456222371994947161067938762370935465554866410225600235168470928276482281459959938563445534107087163152698128930321245712322153811632474224760961048488956340415971316778974086897108e-18",
    "-2.33037252031853753302534644236924789637709196555544355127234650063068760426577369505834479413728763255508041603675709133044694456281923011703988795908446893509060278947566667777237264711786530809616063503968541926124525446156609613426787933949677657694880667263381261085243512058959555583598319223030462948064004495332955049167911163469113974772954459817142824239439227103564033093127288177156973341014393555419104314332215289871969179134311217428513e-18",
    "5.88600931111344442638445196937415020269347661620163206930268506553439625361102869808004419180388266698572973748207518358292333850830272775825247025823821484478787639381829941647836914242898469263261808308712982291903393207868900767187454196086296207827640491960019759818834613076274217331642669540774972292045018051545474791252797634253458861192305538764067938878678435667012443494150025322207785111783367132407924032309054386736936399505156709459937e-19",
    "1.50812033326724320930561895768927841779216701826646272073086787354100013054553351938291728605856933754590120858344436152036206932013018929564475248243901686425902910689547794678934445905189169260309553959754822894581000207335574428354160634319210620888582693944755115169350227999326898233648064939292902256605925874356495368145788041334236309199418599655773916343244936057578529639800951277052422947832660185624658467666157626673260877155764051285456e-18",
    "-3.50911163250235100536070224222913679966981168169288169594985811575482257470223388779367356747365728252542554292120251880145428046243118986756109422531577986107831045256534500989333562542806466279558806916266253026853863178870167412814144160795799850975566161200555857574984028165180273121894770498896994754356369916075572994407498989105787978645770142467184902922127206815608625630579121674202900693808651849668074296204537061930291569024897097241354e-19",
    "-2.50976585331803940768624374312262033819682341378135651541861816844457016657695719720760849043484477387039457736131192478183394433167021164548595079383194422348269219691899835744224377543882547369966368041110746298284796678806222531560498205731679355832520765325367814221217889014669844957116428037885791558160035078480001180107082285283166893336831181644571572919946354066473914842020793291528138917973105232372624040309978436179269549653425204191791e-19",
    "1.01157626650632621420928965513687379199766062240898766190594590680485912976660910074761916927277811584209283772109110312424243361758113721532199840658493488154177553303205113734373425824781388714080260943334964436461044169127778135515053290294159616329407225562785505920558177588333040769208176033572160843812935895938911690893777434980861463082114131830430078473043831306335865963283983894171383880834405703485994395216244132597392648216222469908914e-19",
    "5.76427906547166050131748443502918353828814310243401339772033343698604869435973706633323930851810856844200104916616013535081676416272688755523666625173674378817183908215665928461454314797736441756136303323760348079448148508112998245692739189215140915404815641693962230410882698832035033965993444153566695609492673462396349425663206672399983437230362522362726466728017332808003937355282306883170126429678224582947533205564657566615289095722163148639645e-20",
    "-5.34116542396825937476820672824986066710744630334551495712261279295380828312638519612539241782136220288306878738059832915232504698481369698893892790353918178265192641114484968235569110177607028022904744008958108462680655589642176742897920711299036571784704462880843560630246530376884896608681468322367237788534579704718754558972908190930506756165721593022805532067486372088074427760221896721933076585105136238559288492981870927573028385831955956355377e-20",
    "-8.07806475820835632823398179518797132485694848234482275305291825978764611990597781780394526905145115170912951569022667801471299239683439937562727268367687136949661096759382537589144270102248512125827287797741244060516812600061017719271538753584240747782299068129395938118981714297812691269124138190594019490823227867393713747236034119507064086811265832899413423684166364186756737058550416612255981695224231211052304247552095533366382076121800075017700e-21",
    "-3.46076086893992300082341173999102552734493467480709723716297001600236355316513007053174564101826558633534867615791035571164735514682652967210839922968621731263060793226715952285590905335721919750895197458015407052259613723361112206027419850808258487371917299843186395052811635460221168065652947876452564538308906521126221081393351730946537670831416876280263177748075815473550830162585899662105249919001386429368711600558754412716700089844992463101743e-21",
    "1.03008344590539658112905120831177116892318615027708410777131216454302410978287675534129563468331905452530366871273145596721894228531464041942056108810945092007148728838762811507940531909202299514785969086084269713722494155461576261616087171761676108459710046521337620248913595156857162299636086711916282430156869191974643310409587342179549738211332685584023647225331120869574770465897849892851939298762896176058901564614728065868852566797619929534274e-21",
    "5.09371645174522032535431999033345870598481423196029500768364052193293945149147491151852545980547389130131799266390531158744704560344843102498044362352430938351891215569275145105691750145634600291835328727193843203243585675498997877360404900777767056438631346720220634739807387874595884434486592788281493218058235045825329988763523046007082347309951405841888673289506954083274481665517025258096150116338388336042051830312478933470340618932585661751828e-22",
    "-2.71860992770328366672749596309024409114328479873367169189090039844695007820530109122184406122658257640173001883102155524121300586008509294808421734998561421414694144246355060248978871492178956087117025155947467006678902642577634640758825178578232302564319160889434106850294509253938896624312750317963307996637302750571254100791585172827615753091718419461486578419605724407090247952811835762697775516482325327635895339088512418448318715307862050695888e-21",
    "-2.64775883724158900713020902181440113190404243648992383233851841696512226731538341875745724547503638108139309440716362543230298121866674432348976721541013001433644878637885488833967845915559041026878012433253295384963771679232582384152794870906613471931393168535351275582033844255065103570801507251503831818592612235213950552446180862237496466121267241387981666250713326997012265595844300055221604715204216622973305806641458431757087921295811199010014e-23",
    "1.46991513691140943501294945124360753685533631863141501736061907219416855238726744294506655704177429447106261360888426815335094106055107381730915468527313198475144827741205770743353607259527022661281515443846073534401118683209042054605834464229189259392299705566156012368870322081712178235739199010129437526314663791107492515445676592669992182442327160529682301801167075056389695724768466996617650642051471875960905624761846068911711342375341907016279e-23",
    "1.83382555535035355077678476605480998728017280422241001256430402970681598408255201046712794027972985840615970593928307780066276567142172062543600658795228121748285134822223945070731042019704800524119062769068186202066058572135233601332845800531667078694053287039305982836490873289745483350677384515896478611670775653002548412897237750690591013406409343644672524324836259638150470018655211221545281745539886596594747051805969561216477265476971152000640e-23",
    "4.59534456177895552865113077933304712261444770092641317693148019362463887563124678927204429913858166529415687569082726484740877995200601274009832294812369608635359722072513931384347691589567252733035916334940736371076426293942040515470465302430376818009979388546470988511405549524906966882193287844410072344150333597378442585064022932061511987693625655836317689427559623389831274891364933653713719566872544943658913209808297092102034096581452426323186e-24",
    "3.92945584311157897322862134871202626604051633532849497292186904917794086735287973331177568668183298902031158367172087274327207227091448882963067650349012619061040655815389372195612706791564847662284011325020000237844962042859559544760345207167260501591322081376183688701495345540375339756378904110448612415351720574539330161439623407489904710387202181991270726005943193626291361857096734697995445505471290506577233793174938766832936142258972304224547e-24",
    "2.68141146801216548583187193431856476725428864062164122551972104422497156415117542941477602345749807989140599966378816847073772512504547607308868017360056296572144460211995810975563478141710157131106451639663985888863461458579629971627169939714339466750740148265999938841975242610635298019211706245392723041330867925962343419486919694874800933683567778469452164208471671606623603963175760916122240817399013901420494684359698792751705163714217460221003e-24",
    "-2.81005277118265555072269428212834690718638527240561930740095998470318908149105171117836340838832466385685876235691112628459088853467242375504737420818159895889066009547844172728185592297838061422193429353496653651218875948169856419410041389626472023007284082202794106656811076094054991972743291699487210243761221591195470678789023905841279377791410442429684651381446891246546638902498604867480261295164505425658631832279195979471458375579887610049667e-24",
    "-1.25978537371287981428208115934142910369347494061036822359776090126947764202517359858713650303865421959553284745625573513018687963176074559416895728539728025229154460790345040515752255754822157709122391151844678043696241256244382594999083236069480259369403535540829776527714449337509241874916190903743048273246377338164790944092485171645035559050178157625068283718959853670083005978301326027484976573679247994913807258882431733909918912598087334125222e-25",
    "-4.04018034400579527521538186271035675109585875939123497737918119644041152642044030364022817566254851649611432329167518426314783718118668302173680797318801074629782648864149784468536055487879833732211394989846994946020684305661478013080174863386699651066360609872106156186857539056653899454786680657032351251373479436522525846686653846879455209246519945505504597392367800065044371997740115683704580833304432830859838813122181765390042062152890129366141e-26",
    "-5.85094943920792063211744304693252837393689119557516464238952703080806766820005166432561252665468692331893054249334770288532606886633576326405074780822975476208950818577006953595562805552521095942763813852692621745933546896294954660821652283490919671115939936497391924145438646965374139323857165906590691940316712506552485032993565545479398119096099543007762381074971582889503311485827027191134218972209999881974144460962511798328463099348679449170011e-26",
    "-7.69424276708630585337323235519884302977801028353308200069002163427993159651014827292739019794527912465178833395849800480508231453669584505643258232794393837875385960568770813014079128712923776349641470533528140263279944064133259244638872523502170708756529258684751463305073260367023525406971978764192185889749857164299080311392316624840029834473143058423377583999021270550802923976268511209262939113988785303969124593094954326449798460539735106434864e-26",
    "-4.20445564409267103773322260390899114234966523661814968691272218097176621752076044072929777437112558180838811385960074237028154109674761620813140584658557008264565522903608365050893275862753619401321281373116430987575611055955996700486587760203743504630158779021166448805424434641665397544678343422565855653256362084755398469652529855094545575470051524429184857516547379448876852592635147590378565296553949369800634734886905140111806172126966460349322e-26",
    "-2.22752508257200791111698049233362187253005558319740687291582072553111032039640353715384040470661572114736743631748173224037324028447386161171357219824990317243012572449924100792648201711739188865280503616065720462703472615407498493705912439555385291316100775627717396725073156188082054946673930526830227052947830998429188464681855816395747373946870280098315255373186420136689640625269424675783881344386716942836536894458185612518735067102575587024608e-26",
    "-1.00314849468685052353357255676084072569930267153743012406449304608532111681898482921411200758104638864240353854767210150560853598202918004679686731411357958470083901062602637587147797420626572228298167027411986457493761155429342912421091530215131035384759796015021346016423822822771426773216989286197730723351333915460210835648858397469746999893476031710818262772003863047813746083801720255263754570814802742091079801676934267948222457087272066042529e-26",
    "-4.68448413520459027365970042321595187878138605178858581243127679451358979965115741030521926336572385352905881224990661245483550089997868638898519852448780364289597642556879902997839381517183471153303215073638321820881434398990770150497505528288503440295139890014787389734389372803582782093100661317963841933821995365849739760520221869743467938832626253823950176521243740140301527862993361160241233505356134405849669502683707421029589005582672944371709e-27",
    "-1.75557379740033427958389273755167717077271667638026895888529092445213377997458167880704352830063285167862508682589676915411861001850538922012284923935933587827015967513653084950084977954568182625248537371270472101540104428167701811349062830563381499743306340457385951072226119437912297951313611744135441699921240624386073160741271230852268146766290677130353399353169348258382376798859659161482795011260532910403550753973980103912631884557548058956475e-27",
    "-6.69228829523054348376713740433147062045624756552515427453378618636186371390345969240813366610883471305900742599070998068846725082818512176001150206330046478598208552059765415134005319443199584696564741549166741862856075735915012153289820678203028827281901166176514402879758043887326629506727706133786897919953382756407850851161135548332468416608242840981364386150041726784424761061991720631437814202721602902048347616766850493994881452097171983038073e-28",
    "-2.29752919004436145965452558020221404520663091979004141595309875461664253562032779532166356411963206980007098864572579634725226171937193921277526448003252580748532643433763452756885102587993308772155092128568455001267594086918303150492464408891992174355135879210953717497705113432860247278630350131892002345582212316790197714229969658554662388240777856324935662379998647121692860752578041056493420203943353847183397979565814834202549285988913375424251e-28",
    "-2.11060290192689213526482119417730852210848617038446377478043672124471035337813215820286280441440815519945524291928127739511452856016072737442216189495486177488708305244462353914181668742301613318599651945860353344412579562171373562244783325351703140700710438287083197927343931594844589881316472997461146602567253932002985787676721484904340885758088644534386023395258506909619249478674569150993961949521015887247814157947447732630738135424304784002703e-30",
    "7.98722012460880003723062520247158681348690677455711249086071173373139651845142013778140873474238006632022556000730063013861633945613805164944467959116805675625094735372109091718020573305662835016146285617711115027687459515618945065405846560645137922558426285709972347715064248422170527650724886233435169252380667891878523743902188582032594774320277554182823002520132902945305378524816178592484571266004905681514197492303027947353715108851549477443866e-30",
    "1.98459231744989685029442374142448741021017825967941498874715048991041727750973595473520933721417402640404617592591239913064022567114949329593322566494686385908664652693447775887994834736687377348161494124984042137660476001621798732709331047440061370451635271344393414357868855522343822231522076166662278995229050789966015810485748322837077516370628064895590787779895877940222661903655970897795873750845584376669295337287803419560147533351682563096988e-29",
    "1.81301346748331235578824244363691692278956760960278240308740537966339707162466613211441381540164759316694599617894882408239563570417318443505277128482398715183641522539387664791989889799952029611467413354754153018729828014601789650765827923166724994936571026664219160502319040058405456360333498656933276455480395898377953437335300418824529362430057161303614422953383891810627070562733157884819713062974085834571514109032137108701705119493275497475701e-29",
    "8.28071141482444429156070912211014721229841102889702254320663815339149213509227107107390092167834604934241581080733597820591382400327049265448816350189668869142249804510329020359529225999770031513541297938603932167928612285814409411482274005738448851381358764954271305513368472104482430824923161860513721026862987874389591578206832452464456663565558433162738212024532833463494481258224204414589125528940396785559202883889831219179963659909497790023834e-30",
    "3.02917600080048430466539725927706074780569526288253722088086589790069382265064449669100224668166105349671130268202011417940401033198806774789059176728918821511758842246747098913116701007705609689323033993974414284020551641325357320780104629895401905650639035886354522452337681327989408742755026942006731359488168051493585594935367416516659537758105832686088330444551753848448466125916986477076133489951172597677078645341618218429627978440525669141641e-30",
    "-3.37701049957464819603481133273311716979231185430041375042498595831727976695672955222173070910260682381089075245903906569152463462636824960994685416178261234916679509305357270741726864710547599832581262397290356431699362790527782883273602859403041650971819812678966312451959841228657936086434536732340994201382764769863843840254760027815266549962519378141384933146362185634108710690798517384532884011053824686565056045949868368029137944184236924202745e-31",
    "4.17638982346948622529249142187695598267017311935623516472498870220670164582669324592971219905668722265571719675753848133425848180476061235802927353122122210907390959727302772802363141099807891000165286194646172571217518088380012193994093022451396293718145941104136488437905302703700145994870271248428646065653992343482522797585199777263974281799149213770130740511679072054887982696928536037679321328866061885764472026048564240094873638738630590630425e-31",
    "3.01923726326631350110921000068297339452706169168992668836732090435135899641475530755067733396138565815414101856605745459961178384592802523844537300679523207847213389556324133289956767410337672186291928703450347089366189516305905526855379604908928454570403507653511077921416248322906318784791524483392386370319737903720833364489229003506026110731467826888462423345427321954923241854841528356214170941511988339483067909134223245833001390573275513135309e-31",
    "1.82073353808818059958056497950334839186968570235494460383885832193800923802370788003845462030816805661217195884651751488737321252661226624457220098000653345299213174300218654030369597523228043119093815145300597084704946845145350762418916604248954962702271558456931244668483415437606492002486243061228177505868258890115254555341598272162357158644541504245300815681267496618219008023330451763302019824615554629175780951682534215623012110334319087524168e-31",
    "6.91287316231732871959405392097305548365816581726315011241557633195499333893598500378353214627470346476934565936816940354452681357789369856838613275980503960536395220194610631464108648712184376619756716142099405657217440362471737971895070904823502954925458313361355415054783423725383031792313486023570220516133460163998602184868580607763634532572969499708810290957419814237105528429222067846425061905216334230084799721323399926181746535201477207346802e-32",
    "2.72867540457552134749752576653840371510307664597661225795625890632982576011098321111272373716667644988173108913774842115676249044288201103025941561895488948736643153125930343861342331899949057913777452734707136961411770640988661197526651276978630141832673065087907644318673905072595335153790549031539224103542858505762877219762914742090523306976923760377699524944882479419468118283456771496315241448768828784160513750208573754530972825457645520623173e-32",
    "1.63154954647854240638984533557757711900238835850270728194444665056561226888869944846890992140021042810106539438359591272553532715516445712596792654020358913764517929600744548156982965653023401566683070989768676581428445152215210085619923484940321377126649446003811614632640001769767731694928070676610302431868801348388265680200174612401332687251942655999302334280393049014873399170844500151014899024421716356229161019809008283776940634495572828651458e-32",
    "6.54270465385102583270494770043351060937764861671370428400602875556688041910351338242573547579701932884027945799317095925464829556991262370072626610460633254776286837970955851247795912125009119958553900756398541908253196586815299507882557195467185793209254776588969828287378373505245764461313373457174145081518143308046427150910283908102500453925519504067263862700569299161150173241335223461063682664383647288929467030248145944352387043863673426505416e-33",
    "2.12267545579744643312769499929687287454386023536099019400301133319188047106876422639304420525685224641307562060531425247527752696943409172780900772390593390178101175505466688614810205371829653279187833759664466476769967906646577190281959457202309096833302377508730327032768524616020443116005457549901119449658692467363313438371487191907784768882922730472520811901144855748495024314405917523627597908384024178478708598335183089980582250057793485087710e-33",
    "-7.72425652751868454480197550440268548147337919418831929000240174868283836960807476409549193836721222229530083416742267725531637844580801643275777032525673775261270450996561238852450211665062913115157542669557561779607580739371299595602955370715862695706411604995590272702484525242279431288180501862140085854499523418011987986845979578224240315889619597155059326468577697674699647368222039826347740767389134924068865715755663268025348504242925561833395e-34",
    "-3.66258780475713464496893919323469638859502848647828982437951035387822104841892373042339532469573969200275481309663226621618484280947576877112597693847204714422885902194827942813656794486157361573738606158535181515244934759539796379479134549576192385454198601671726648801200570415143369083189347397008767091181938179715200208417158608912131126971577416517701407827434003065366067602758087561022987665692590142362756576287435127891340488543978289636193e-34",
    "-1.73520080857757587754358687831087629595429174703641270024690126935511091272292297729207833072046445024977305442328012078247544345422600976599358966953381716303220713403288993223429159003218527177739792081204645318254662575611189909375193440654037826982742046262612993690628680808944433130804427265574556931630719280031892182833548855848267545809263048143645815918403413427505308503401115164907092855330311462343623410399366726928963906216123442636287e-34",
    "-1.14726517763383910743027179196708130162723330162006427606317105646306265842091612686357416868692558281561891193036615898886335405778154375205838003550282226676452598046424116521257794628136265268103351219810789452705867660539876470528165459884050716002601171067648232525568362347524456672788813048308373220945560771491373598434421885777663192217559497528976378513638514427480803216773827661070339553213312726845127234511642559061410207615683075688863e-34",
    "-6.09710725798506379359890184503981131799451720361996959232956221751938956614128668598251540407162412021824577640216807227412346046275369998086995563819659008726354605480104592391592460022365431441487282460173647843271258852304961988824035546461113332875770924315170793053581175568426529742689566167789255087284272131611021180662138735618365136262546172156253284103275804675552521084420631547009279044474352896042420194999066049279783622895411608545886e-35",
    "-3.14497982305787850081256479671769532311660584484981885217999946082075143322786028836206850348338849035399935799632286442044649411045785524621995024611834002337392282516123804462152127812934067399088968298821062560609699153326182263723675130947640560277073630874448347643283583842264881274075718544341158712767274142256928685271940560872562574400138038199125575038968370741725940182868386248023685153851700063882541847526026864672012768385171588749138e-35",
    "-1.25991769847715832246996902450596778723219722849001824425567974055503187461058677055082784290531320324362039624499504016126829732705131868934789878352068279758390630169868193424079846237689139677365200221293594430258995061893378726774010731734391323232620051882068646263575698175093129515239668224684662543884261146645610613206168091862580306743587909038058536568858466897281729113786499818263373876515150044429593067884909712827593685910079462336434e-35",
    "-6.99086755502719682195517741442760801485364399189328057438314363672194029253256477426676898884386954757228678853687273499250686548299226510926136973774402977106377723889873157181835717720197607930630755125276595733985499753133209369527540137662408568511114854666952460937552319228645686431081108443914961963449619701798742597759515489684222179249570401625481818362833687844077761545705991093232452357961642983444617384003471574739360516346357295204714e-36",
    "-3.12471134912716318284508320245935677941003402305714662113484868668510308402999270918984327365797920755825265489003623187596389989306954429892622843266256090567778837618962700187769138508216986784616179127869999368833198612177735925307907605626007601608214405389698081469971597128287206387953694019959709059006487423602710653215097996649410859838911151655872154201803257759777448194003541213325640507784604211295323247766718178052660648486202229568214e-36",
    "-1.49940448748951049124974330543099494827560542958251320826055936812347662964517520670454432756108336794721333343974761529554599938902884410181855056756593547271204455857565508771149065257256275083812241096489337082372345040897038000096209307295531301468655172705878635865548814994479147380262757529115230288629204211290957861209016221414417127587225506182057278061791871356404276022478726763551141311015572534868824928087739423849791282702143052717700e-36",
    "-7.89059341088053757547720393375937867445999653189216140173938176156974407227427586102256431611925441323525597196883085381428090931596642655067390262303996332376480643814172798232490398528999064508257452123302708055483764266945136968875165127465340451104164603532675454530768481498784204503628607978027567348171216075755038805815687073805942981523735358724096734934824054510865980226424740651949542792294702831656008158241833163984545154625835292930128e-37",
    "-2.91444322052023882018758638000792608673708366114875746132620739158873865959535590173728591749586942416941863088882386497633062092518186647762061927628236143080737611982876650327879271524780606995584635307623936131137468948511909303507776119376198120919017373431103566947833065060500618224080150816384336535587485937170392468879487750559530042799261960629162163912401080326855578421010175647699160778630512487813525760027104178538944070734699190962909e-37",
    "-6.31242462417571427619730743119600205722081412501754473139673291159044444826261137711378868395904185861362505695071728298738360550214314480688553204435301008013494345043574730988067042293534060997418961706081890932899775006210874955902702174520719127039945317723528858650808313714662165349830254300801499501888910099644270082758559479312194161220167183509971872960853142901315205516109182695169638290470348489954972005655815062797962700934539279485299e-38",
    "-1.94011204948659115312202582565253780061400138319364389150651880351996109992981338790338292163706068587793625465699450700743794184331114644649603666225651056995060990393247558816433268055518363654819881210414917267793189959373780181673760367027605885038524409979799699758638313129674363464822637656786822980111462096519888858756787766047336730378927680750506052500863257688986023379551586927934231427008019611140852578306727448856229082677108547288563e-38",
    "2.57239766987123152927484251042493878164158007133864244195387175798350078675067834874524085357749540821066928527141718918902706944877445310455266507137796011286628094367901434997799208928803512671129045418835229786149182148675044361652989013944528642202787759570903567729635511195342367444598929681349707628531699137686304690935184873161098553959585588047254122194681211202844758672466397105548091693951327041536660286351865511530437604445185549631904e-39",
    "1.20878655177047996807350054162264720786826085386921697955883259899419539617326462946468605287382397036311601043931277912572754695703230397656453328364602208758081946949078608618264812787134752492748880704124896923182822696939225917265163081613750103840280330984661643419548394867415438697502424040340376740091492592969440817944716705071274307871505182217782265823765504292264052695568102511364403231104734699561176819322965404246663935248511690068941e-39",
    "5.33733165897589748474685739870594133563030924445262797849161669508478387682618517756496941141192691915646002356911465913806231875973032595923439859062837876782855726086282675399913085695707722035840527763567758845076057890731667558465676819958663714283785732063912680173351361560806475087901098760243164453430571279630930486716599255403842306310543044200746616460779469404984071748184227211375289617645639658526887103032269402478943853243521153146190e-39",
    "3.70830927899975147045372695485759512360299919993049375730268963345434773527662326755006120105924522402923404628728638365493231570860086151763959609214442263210157204947268673732100019953364578643937500931691726552040579933682003614707448256115783941593513904030054003602068576030900898537115204984776481669032972822526046870460164193118903161202714004265734193689773508838801149512766906380816364691146560352071569461593980964780936944359529570112717e-39",
    "2.36836180431563263143484418804046237438341119358626481759171175836390442728513748264232242728253959731759180235076871517055904128742087615073214847148980958225083099505170633704166664351781702289043228130919956056723814353758424753555806229011127908283825775086845931081799426350381084411171047527371816082845942251037091892639326834007196274283676531736220294594127001749456355867401789987222237425787022434777048426774306467528612953456901994071059e-39",
    "1.32314381379501693274163246775646048766424828775816435745247913702896209265105545631549674435240707553951076924695335478361385816782446912600893191788035403333372732936429784263386680289253590481760604914078556646217629155969944886228391922153919393979429260863200394964821902117735521027558035046013448633946636324981386741811122515889380422728900647429787314261574601623032864148437075255223091150030151815273038980346286930191857210599266220167679e-39",
    "7.44801494997007625117747281761455309071459792420907389926785673622459374887677311457256997241971945279074608768161523738289271260800520408699207693060889436016280741768413432238329656018167808441088058826179282890410941379034802790927704628254853624599115944152073120905317230211553098014611395736556942167809255825361445828176410827715396740555512047513413638534183123108619372755771014305112008373668920161294201163126811746578806087184994281510477e-40",
    "4.01072180060028181493919596132102748067280497201602310209431418115028886222134221429993096797203331744121366985790052063769041012390406632390261982165810297319726268291549402027623546307171233714807833958991096456730869618360090289014784422571128462158561070072894120819764245677771343798565874602965746680183972179197685673853426663258409020898062700596724421202027263423790625071796680933251037048490206619979510053994026516336141082260211095871649e-40",
    "1.69666926133023822598493943353781610884166332888275162893691008859556344818096963676730977258772877806380766243490105700928654441464759829512189535861660187783324388990750938864282424639048848047667026219293007416344841824205166128469655339495775077897702130204600540618968266184618458223153769070269500791707110734060752865503708179352948530121712778144179317775506457772388483883150650763414180800114821999644693046662165086280175829433446529952147e-40",
    "6.71425764351283145062630101198834598580419556987610143520154133452601460610988478518989203221132680593257516191503974766917844507885625008443706100511145628782390701478690996305488561890047607483275265352571005952818806547999067820732945671543710482421011130846504777106821966676075455973016272955250286293510275250761916019840259064012494958890398467631678630256724532366065344584028724726377342912586511493180736493219429982930017345808744969836204e-41",
    "2.20881159955309521713136178286176713952361052088152484838366652910601300419694112320155965995665997018247024580309340204486335281320207057644768688870083477114898609461642385813051819503110424091515233901145447781444997429396924379637053414873349566326142469990681198835712258799836292815544976385502182366922620439082682224255168913056698547115005901561461599196536242127452167388452464819187890673375507661371206143366968594047108474634973927444811e-41",
    "1.22593906789248432855173811527960874194853109653472210678163636579796019838933606260749962947177453457761431722594668481739267465625119277480927709455200280070535218709257992037892418199467486517859464882280950375183381899413977599437726172343425457095527441663555837930441633200987136287577524840407191808858520133442696405806151468878192305249477285274816294245311691242151444406944989488169264230433850411254522959442962951926305559167968178176326e-41",
    "6.10182749498626506681390665845116677315561831209824223046442040397953194219259379454088708064904390734778626979323672179598787182085844985218832128555183672723894471096115407240737507325165481850320760482875796334586450348077462588268707408040332518273914048884580766947719380135359849031967749938855328516765193198889245470961569446799867055601015309762589961713287860327692759207049252107561679246489312540232844305758838324818896143791381361238596e-42",
    "2.64356749964150137704403623302205160636130554368285726627179984955640440263062536238174824634979736102102361113920390624893760380864026973044616061119919127072951910757228848204251625501421247000819021079660930194508454751131945355425225400229631547014396612363284548527395446242193546393024080288538086506163924167650280517428979623975253419368313504785054379537704583481813715226140885650947237413534644890750828680596935785050116595056776047107719e-42",
    "1.00743444141751735534084577312849594516936419079268949867236374941032458989234473711646936287402097754516442486378947571173101670365585153486125421575819843590329584361802928988014355231428211800380925018912789068004095979493348965991093896484742400787426867025383011791798963179356932516983717953108301739861045256421946035741732000382790999280046103784676612758640579136053030867202600451712880263023705588860371883906156142419926713339439909798807e-42",
    "3.85160869015353638793325056365874128012423300347923831270699732198296144019513391917123907621198793936495676788784344748195041335495233161753336154128353432609117817875117766366103905773135486416579274964897715684938252109045982241141805320788663792274661480861461483626565730537123602749810448825147462549018977953062208953726691612435538309853282067832872527101015622448970511995867479669830717723057966001795588054538594337437971580384052235728048e-43",
    "1.09846400683669595581476261856812035298735256220466049857494781887399120761133125402627417504102153471644793969232107861685373040745840041318896835379027948256303457030127921488787405957423263254832296188449766001238123732201207227046299980348834693833152927046201552561074011120185075429418669403289579079155270083578507655163025456492410478931299500660353278713591406615983115110183501724564730437336590321011031119617352383928631154219426958492765e-43",
    "1.98852583213949955899390373238186510406740207568433347955174456490328079806010985519311257178147949673253369127807997870896188796318167826761414109145617621622101595316025094017080881720394789315149337088280225872361203463499990233044921971227311673955709863104497229568206593465647358716688031852897942445209968552756247871991759517562943578261561240531103376200519430507906497702211014629617855941114019997831693535066703581668730339161411111164324e-44",
    "-2.48518591420862881805938577534276080585956726623681741764073492183286729820820055117123178085977606529850068132395469192913575061289227312801005252020091671443433192044817915545825960723021284268479347593760664969245217265804685469160696336731520837102783041625274663007827835707872050208530468532292055166325774681898702233552318998216782236774235604406089519910262716549103936960686240470402417328541357197955449098974444142322474514730197683207239e-45",
    "-2.44550115295858733958680628758167910401339032843128632786441363000523407227327279790487036499661659087617103796858297256588969978446903499729093307730874635706521606806742597873186405484587843466931910609461135083563477402321037804122421450554706438652354556770198316858259627978093559767894284571678325383148899529847607636741340813209116240892537745505848652868413756438801689095376555162677093387633186046132374412875802159855547320884518074810516e-45",
    "-3.84656355917173776965358294916257998590487166664651596071387122835117959397647574435969187713226439042264565919116212439275212625327586532307990236005879855058099046015167101203914791368792176632577002279379958592560797398371811603665137994669303863518780525751960175581952103988849643800105044140123780809782723270160254514197742031008747126357284254745320225116631892046834580424956777567242637558935646827624414027150900958021398793386644739763074e-45",
    "-2.75182143502404408790062823240889873300548637286671102590823654599847585721232242671717675771185474319441272896715341104523323857019969691289182149746212176849391296371864435483884930410627198539193486990654933207085834834170850196442277816985930407317625408770605761451112651000974702720072739372243717196087946378703245993457716238618827554032024041924064817489220183832962484019372884293330489430660144118854088648543624747814273504831036427019178e-45",
    "-1.29491822097130653817713753666029227580567667865749297948484982787100832554182558440983695127414326392232672281878984820334838397487524356465739334088904034161207392985149319274782039174478472004749818399334035222378686386771555232433761671277538035732349821353229444245385825195973966989146088589604855315250251233544371312841891231231165490529447536267097408202154020678518432802739004598426853832775131051389232669941028800276906876904811090059221e-45",
    "-4.18826916615633543839370651247803022027200636881057075909864847716971133621103913491616322292704594684057357953794603057970618230296884637280654744972454749576944178132348934193603792303408312303838982312417428719606815515150154135511010886431525523394957580426932757920110436394306361371003817002502937308856865060800545031038414842425265717597228832724621556280639278752900890258933189624908940619577808856243986754359240542630913853003083931742587e-46",
    "4.64205851554131317201300074798455863508365380183495503835813763252916581262521547781805645709296180521185324393166281525051814965251403313904098153982183388054997557930081402321245040762647625417313474154323242845282162397224399854542347944541245601144738360275684709122650213163515730664732144576710074904894563624587258306462527810815686478308568266600255641682228833547035307829785675994427680937345227266256533284735033418483029882103709179539298e-47",
    "5.19838493479958298002016632295126062183368255429726332940967412768788507701665763221971215208599343253845635079489846702954826845986269220559803901519838111086334911064719363310046051601998766088303792509927100261273766153644921569852689237204776118799848833152422884721998694728852737309408542297194146217029553088222886502448326142225783046944716615572748844209317216759754673472628390301198115336195968342474583513277817683431612405426657881337088e-47",
    "4.85133688698603350271394334553876121890816339184610347465013749557851054648459922478844492297998066346648253170541221293752866771900066225471695441815190058315835621195245574695864238732219362547427046173040281050636802865185896963503146652525232275612725735372072306584934112198380937563384735317264207072211397259525221123854792194872084078736679545260260076003378325481413456925499647698560341978821603722292737741254934384676027558088685091399414e-47",
    "3.03500014268569771970687719686611915051277489736796223089351152953211163487093060218263350294395171676012094802501523345027098947405190828515429822839448610778552633712071871726137261519082791443734281297260327989259226963129988343766121404222532248937737614760557847255460283591856109897566706905519261771885576315727264202967433395256945848771135568861415059610374513493567277968251025588412779785699417524889796897904374241837724660413028927034409e-47",
    "1.59788816255252013652039979177556782060891223564693324923002350141947064538609874261333507621032421969409305067546865744117661859270374977640840645026683784825598298551264040452021402721815227113488280194365782216838634039917803168883679892164651009495701233485062299282791955509416053241107469658123266573542228416883164680637475143700480876562973571359608397618057215953704264000978799839154766764547551770506442539805815305299039463377871425753175e-47",
    "8.60749880365550923566164465799768894623680482248433332272130697167076504191197278752291258379375968270998380238295203678418418436344978934501670026170163587797145083626725452736805573059370618794437156280476801566426003117157164743910211930298538180451553096708394854900904089737328206013634312746394185899841506899638597754711589586382661386464375897396420203244881316941779781867918243165563471805585507941803119150301418788392742913533739568771348e-48",
    "5.10940213820811896012206173085638916039361323212447804410984067646267348886187356859889361828661305854112383433249106278025595970471056156766228862863672137586558135536688051496636262312511068773732403804661536687254346736404679246292384653715437130042714359168501345700435966366724640017201838383397151609826029855514358434636056352932669211639416529066710489156200703231775166544700083755071697969060461799848972233466792093795243757870708135957563e-48",
    "3.21242034053262815535990737079489583811235705889503085249968341975725549226322195401353256640009714550977779227222471110012784722762427210139962629651248091828176344534920836893409348241867568935468695855662503224992941193361656558759151878566605852318501940796453654839451896778128075231614545586929896468536418730055044291244156640636573826450808356362307480405457134203947231745007408956295987001348362368802886661725598184615877758276751895165316e-48",
    "1.72334925671493292176846566513140796344074043914793757250420907125185433393363628179247287539569244612105905374467824794453640714411636522148919102756135044816022312359635249993026158672565132336268029034854113345590429023915314400090789531517953406606976270771835038851699627088053910263312147280887876516281253479665872353133006376076638023313281559692682767232811285036751108159620963211620130980741262679799810297761801924691598927281836144516650e-48",
    "9.26377393644900326718008512895858964308411282603642596176674940906741314196093128853304794874031530377973840543708806204945378513366278533547151661930348002939655701294788446526051463336823978079362226024140759153897537037313626264346856589812692831067906783203445552400258508865241507204625709164268558717303547145236495460087664195658311462421427964329888720851458977247385651068228183723300968404874114119470740016072505160495952908137079976091657e-49",
    "4.83378586716536084104168578831353102023234105856180228939587086991375903643667941932553181896975016724936326219713933071780393071551420142932051310933675725284762337583864131148665146945158210977028934943934766167437010766115649631154289087878577669136216302620871694403720687403682304017046621708648174969189547295678311431429478332994056147487480200100072124041030866939433591784222866368224899363222435886366313413851220758660832269666646343015975e-49",
    "2.39485470462049323990409642973364655403017369230836160773638212787722655555970763467602472104250503265381361487240297002886732525718742444290223465979465718102049768028955084095024614143876826279040840102930862656168444547060455057540619362957944080065412025951990667394259748693117707620124464089291102828961486140883236422380522247042104262009741897867695091347474129856463196178442255946811116430100128827901387132731214465187752093397917209307717e-49",
    "1.10590209683275291810161339178426939585626193507588026506296562162090177782188147940728363809600982770948123297012974479044822935890160355609994401808929632054409916609408129128098704764549196122421353737870541928989042011842823842545942269577140219787854336566744798340465064297507951448885481696834091189774491181465453506429943074736080815851312816950064767706910241722122416962632470687903779294627192924078465702304733167250462980671189071194370e-49",
    "4.89198366412907411512667751551516431277018040141932043862007205105111624247853130950106731370318668837685896142262546372654339318736778293613807895351916005300371689081710789934917402727655265587266962005853062614992221035049489181422802806779526884267462877062245556411182498752450075573001334182976559175509233920972440325555128105641033481583963342818700556013537426323141345697953796963891794021401240266731029462953955335119276499521856631822157e-50",
    "2.12783702217128883161926636437451465737995900320572253423906407843178805465478056008398544822444672019854151851787048793554998012365292360894958502257796211859251529175871110474301329735429818941076807830768957589958771057930272615267517151082383237539828945320366120779036376317437658781204550571459615197804068798881260460367410787703994293898415168975391502932340775799225255357358645077062882360398896229814653092528527360522847758259973337511880e-50",
    "9.03137770769569234659108365415116588819294091550709124534831647159630032444530261343068445654543749220105604933653925633338789490065339532046034495454911965122375672916821634512370389343746150127925264695294549376109101883955485802120933264153925217228299378227359805227351163436702995320457575853999430737825993551364026565017836213044691149966944029954501577097051161126321723998061618265324793890658476659498519298815392019263394742391726661848434e-51",
    "3.74428008552245013975507389268685000683251236166130326139224432114587198214414807003434711154782274518874135572951112230805849133861479846644872028047442244736704026436732406912597873653515089710354107346081491122373849581115517891675675676232655614401442009605446720235517649375344979409951251677447580006876763310695011122335860172697885064332949638046247092845190291964175198280074956003946144884364968517803340797778604413626855078218147084453278e-51",
    "1.49652221735176214946110090094966974896982605944588031166185215294617037814332473990553341291601637834354207979825284325812988224576029993040506720221167823848497759447669415309379520798420069318357761115099955254093184148882803018402760600030724006537369509349920814715721314123472143104995950231326643063264917120721295897938901650608101637419614002417560553270357098136379875571187853389390992559503797604202805622206423608424527288330787280362312e-51",
    "5.83715439513334746425267863655035833682424681516008741784948095177988815699948792602516664938090669687986250744975121403629760617261389213102542890582581297641854489730028273469230221890433975936261536117308758029863302778018590777889355059254639674331524619147643555807391075515846236247139273021289111582387204651636603647250943193589083990286685282102429371818074015469061976348115601213160929965403355750195900094222255057757857797763687863330750e-52",
    "2.31168833079015219979832092551459998275773596898873702768493431837770472369523873792793129193962895217556148597386285616956251090617212221817257210976516437632565879177046187819340159138083768028075877249698446195390541738500319622998000579279912262333809589534150757071064196168168840032846151415690129814383001343472173800551812284142534299388184727528616839700312077868505226115115488072572050524795606965346773876822912986834176311915959280813797e-52",
    "9.19790636939601901655058865763397915599706776409497887892040724890656851373684634703551782572320964851732851580308593373231077972258815375977962597717475263892054672619273937638308369776764216235130163206109643904318447273206211480875729884340083384188422026919426029795024019732451912727851987290657259894905002795274045723084292917045477789910081226689575045444306853218782756788324187972428614203459996928463983256841956463655272283367491602322962e-53",
    "3.78564467727377489132657728001338024409286528635652319212088657459911451574449959446105229486398504746594656654654783592997768657946323529490823080224119851253497803286427996362151498654519736273403518243857462790033982188509269564686330643021885375824620347954208593759164306239930890243359816751922909167090905875613187442226493493195043729730379903914327267804809819029166293189102261960932810210792828888069089142398701524260933801478822084418017e-53",
    "1.57973713261982486958374692080236160136303028358471005981819091095978355602725537904595940036109462550551725017742220585276642058484012680712811910225665383185360084448666578206922331949829933018009345313588710626193773246524344958820463380017656260060428080810260347853787917005570974485346049929290829332075374844752391403157866274005055162933049966804929792108219065193717448226293528431140268881709668263514138880491839807569341320916357149945985e-53",
    "6.31760180710733174919211395538804365919526434328333479635154728487799740109331976544132851445493696994214251486238821338695715552160355209116684809938972335001314742280213829743448750494762100348521209905710506616529477557016816814875296819027166523652845228525083735359176815740075448070411402841313857552479417937447410582853170544241174018762203893137120556939487879893092447411134434018168411394190974432131047284241573249187562092261080038394032e-54",
    "2.33708818487002802405655805347931629040575053417846467469929070797074439163402903679440246722441368173285696286656016192463622678091904356603864827403714719772839761713198477590633283725957323516413905331782334274781364271243046465183017014755927800162454472750898662820873700426023386165928131133779877196113052604556666965819754494460133763034349805973623831030325541288611891256202728929054363525376843219693019037756003089724784562435616295945685e-54",
    "7.87723021579140557034341215428661048050611710916704682468773955986489326509805553150349573910320028231293564145676734393679379583477333893847927237313882510597718296896123085123937039255559511432146953885446041786081407495528104256271766821542562571352544194668419103828016664499219688914717211494958409431152022944598065566909582476692426085708091229578180137353975746428174345528604072237690924318686067670808340276122123156113243825164993950718349e-55",
    "3.63872106092005858822041996814276284853705024355705759154980725116453206284036574697264736225034272428349326512821233390596107521582037453266522935696493969910310645979319703887035011190692095103453654658240782833595632959498603931880701799115315151745930527643749909225563060028983159545932446431134472733990681330506941618584037328514245209474563722535772076683132908477028619958027886500543572116897886216620482252067859744233792423852774289187937e-55",
    "2.12296100384825683101270998530945718586564867396171782284723627364464945524810844560045671874613221569164537321254328507369380193780702454590012246182414631256008054814796489484840659170337764702807934625397683105058291642835378659972783568065911202108007406705813810191853162737914333089495076952005891685325367615127702016349866138826687489238302076414880077695832835438750009894230715685507440762616890252436236123798157934746968674514182287129173e-55",
    "1.39958989869644101118686387266597532017463676643819312451625671775716428345800771918449797474405172966077900427926536495351156968537861926894751331859383029088390919948803190308993417737673598581673406118828679547613250852256653693817657641341267347310285902203177819858755585479777838669186502696006546937850631213762704917709657147316733999704071688510093392798785197044344011882423722733009034484156677138073719510770796364541029239291614393289009e-55",
    "9.15839529033194232956871641648995989329028835097832720146061685770440966141371281339677743267669358750630289114810833047558012286611903819462140111412778812322093179947400886648587144151094082287854724970908028166820044610740225808847006591806903718723269543861706209492353801704968981952972872890719662871798438238706957633358846149399230826088153388892096758551305727902151431415678995112555940409343585677060829540539349326006168982041383643771336e-56",
    "5.82904845690849378389008576070968941092118367738321890373162368552422595800396477168100701008389300301332009502425343144388314150024730749585866432599038318031342259953923488957206394149915131822316147455466866772937948017407916077404123667857046926860682414270809259222863198216377282280455829767491643533046001697991407407877498980003940425640096866605577623566730679558549411699138214751638803429795848367610084632873209549748903333645335348653819e-56",
    "3.52329280822687478813418447779668541606252846582202943508750552810675760504211836315428918239809540076113736467448987892808073202647315096565489721368308615854816620029776523455810004347581543468374335650630661218078131091450791673380843388290752734626284700944479100797429127870610466274545576175460913593875283896425791883226924381097422254691050777008446460558764652446590981254665705402720763191235348449746279938095355560821500802727838714002590e-56",
    "1.97999661922619816704196141887419547195529145856950236375601749506131405688184461196999974839783189302220029932308991684544689360616163461296381425298388755198956560898315115970155324771162260607489742149753761756232257599593585160268116404968140280364957874640578395779079844225801014776631681775676261770904338027237855221686928820551941964122705867531723422124557373945463477199101380870795466560102505909114161284098037411755021478864425033859758e-56",
    "1.06654524419871095498111040589812708104483171732536141433988894777927909540239196087935053375542967128933992096121221231276007167643739333305294219564265767206931886319907226139100370632475965177601334358300368882036063100043121607334609525024907537463485751835299053952475251678024828336180248854412947724107128001055557427935305016878635169332623595131812426806742610246737516267550351853118731383599085536967037081174272423347150646026841503724730e-56",
    "5.49529568841594007651854198617891304778524132879603356881488340458505065316395050340659271558414930312621901231900681032525225310799703036800879625008508051467716865920292566384321835328011320789326952253496393140117389167849506245346266280332644872934602449367246658803508708651666260642601103779651807864586577408486480547738688685939213525511038126221655160952180232071684332988560662832551906486676330009852736612276909018412859889048803396406508e-57",
    "2.80451308625354047492957004506353707926518702243494889961419055324125513776613802031662474820983601508276598387268954989941308581174130432924741854629063116749233734687077477653455130206245620967015863517023109736862008220697179823996639502581519685472094258480474618959913928672777121951716465644565713066396059325645137016643280799541951855070775695312656077108117328821489415931617099802600051431215997065599505468147664989421206733090659891471386e-57",
    "1.40142024298479720597507364119457008591049858881961490269402757063567482266767728414164686301602018516776271468635518009135894102484375603904544961336895138827521729456995389566794074021648564597985749780490782694543587077565371439630340019591689463139758864779370801801973409143115327963405172170653207247072766009841447126305991801580154135431557962473857495718177320275919076260317265805123366864435248839638054996911429220414277796035315239236559e-57",
    "6.89209497309199557284403605871148093469662692903293717192822775360402838299599552022590638244324177670160805922452150613860832382778933235671586064582088444799548398524533630119179568045858735391690077637456473669549686890708818380945629081670626240267451371583821395599347899828222564874518356584551272634980782243967454572958834341936101004451577787949585067778837063261932386877027490970414580949655088124454053037569897645142165295444620203164098e-58",
    "3.35499857358122107692412920161728632941338136767529040088955240223859306923442349096689304719212170709322349974111732934149403423498100199981583931356366892926693216355972667449167956477631335016851155919313014943778761080933884302019797396419611164301957317570021475483597148939932765005557803783392860494246525252257516232054790985281074373670829237509796518214862174840907511413910483860368692154380836942433652334840664101891971335217037812069231e-58",
    "1.61269272923647778561144303703462912546096225272184792566991749773244668830594293744747896368461979968960247273598522688320532783364267205341831200368405292392053725209471346591540272094282649950551207263284662194497953159263891138765828033262304538895387799024804344931463841961771509570074059353498975975884249286656092652960912871514428214357643629479173053209989817074570219986280832093388761053993985178875632249126147276133653378209045969949852e-58",
    "7.63302917873679517488894805820034936586734218630862159485903101009149076445480898338727243111530520710160843086665603602124814002799543105663458820402355477148061802578284456505817045412667002416706474377985211081531016447023492413572169584010259270697364482053833088922374507066314044933142080183177992924103129709487229736766924896498069980954889283506407901349159152168094797200838926273515986952915119848045472497533297814283563817327892664026498e-59",
    "3.53583578837528569781891926544682616350215835632156273770867587524723027563890809876701569800088998489917773072168693972404451526578609610693653546081682133181555241029080165123221579599680038138401532509230463708046941011753344639596833349556444664957894426363888286400100011142773903320632940443852970034133580087620595737320146269435843757511439209883068913729927497774702368854751660226416667371339447028935490788074182817794852035496666621264848e-59",
    "1.60938992890411364875788127545608601696060597787247607428601359743471318009842902902054451808750981607102892676115157486929366792664860737672509880676940231243229391211444842543938980953631902014448994371370558154769029353485092443314517700837280460281709545632374247431941513465532106840629533239025655431510369925704441267235950152436197558355489202137695547831948858177526989655867561712607949611312035961941196637499120527474643871617504732066610e-59",
    "7.16304948469452123528021943927787762838836076911987335971078586842263222011364989209560762172763728301423647327733742861524236450993037168275655246531639879673347146526078638776605863789759872169437866623972609308470297538722183252446171775841918593916595112506647384463487008738643143991536457123122116357832621445530453207978904550508701801660158875825992916918058066385648688019774428809092032697869869796362409629764453231516169776377451230353729e-60",
    "3.10510329555829052612454822403555767262565839129461293403106674749261212807089233587068180827800969680515514101970918995588956241631771913756657535279177292042642251724681427934167241404362210430028944577361751916131938037426606558864763161964656509337255295982544609045536109762392170830525931370408792883250227388810804284919643531629201518699126403806203221889022070950186391731024805191348162913961409357717916826725331043504069817365063622045638e-60",
    "1.32023689704876043619124243812378536728394375782373236610734532052427334491826737626485247264990892225816588682341874648340284748685820312884869604263594851639624696823433125388145796367311786169531597935812358760008785049223267672696758142175320901679847949401527133841042698333976959468304561264809995443393252904442291678012322600839435934974115553860002732189051430281215455799528289104395143849159989693610874478766067053910654495524868610427687e-60",
    "5.52546741058235049281919182798152716527307165829925952456830784336513715875640676146128307503708987970204616129920866905387849050228960400897226242113743586613298275083740489427927454790522060395701636909513605507401280838024774034407051564363746208201590399010918414865960876390131190441437847200810370416376450296951924686017100924612377076601039311802580322937272783984824655035231742355161849567379929155712267333272659439065039012311533156494633e-61",
    "2.27329001103491505535822030458562255811800015573548781139309960626530201499580704747994332950574576401351756429939230363730540671826475958582991597102425426135705647452406815109826884096975204749998685445303548147601071460600126120557811595625909493366313136912470377363712800326608131859007626205612710579762762096103047744370622067720456249315511069955627161890334097217147901683639021384671405598258617874798996556400327721365826463981278038935956e-61",
    "9.27944847192888874894995319658427476641879196146781170757619758145409458951127809374226823407980496274147411583960330239126941836015593767546023561249285120192838884686432114411084987801155099173666177260421566501269721712428159277698838778342153510092668190734629370057131777417390949183460357090978405897375734222823869600819444265680600682962848414897809216990091469797899516800646920748268073217939789208703045273779830536690956665615111723070114e-62",
    "3.77170455560659143143857804652128639746815075470772835958750273060675434747085217081990281965907630694244945215635390207040907478696933260639101786639972576854004327833819126632436629955371933559748825876769550292848233722179810391082497264608196525397308394079418493124775873907108252268037547441331970174644761552499379264301658677179787355517310373661623534710040297606248897991748058026914236837659651915628088114026237104925625810365741906792648e-62",
    "1.56810975215919553780747753449229708990718976422863774605041817101190606540167499596172946565522533089027819218044535686907955646877752028013620939201683645327294015789642176618187380533878878680510215821631160047486240348807418143819303018081421461514880975415311147578929570919810653494963526909724227284937700841359879838035157434200264742344899248037332430227472907683300879231724408563897864709970578489275724571191120853003900996357470628615597e-62",
    "6.63674911460525104809478905421141139300745017936226073086205173378348611651213326807333253357425728446515672204844948966720800456069945337549726486267892861296774513867851484430661091543371808869318525598889632579220845434423278974835787877534837099355468617774545100944620380086898011751303886906107331889108921702012039867440455207927683283936067043251174803525162908990326801176432218874488138718649733363404018838884014528083065923650659871111791e-63",
    "2.92548197788438838234110641727798222477537025883744404669938073568056792903832260799161534779233617016066986085071296889987006524930877868308480932430982380143858591218662768415661230015195972672617426870520675609124839676617344414294181826226468249629294993163907491104064529944120947019033430427543282516595365489077771202698986173069415294410125365269764400522044768268753143632577098011321243905390085266221367586406837385526322424098532321981834e-63",
    "1.36199836544903785369563771445156936563124631603255271118996685766315349462595045339396101423160150593906476801541263563170242859485053990109101078104274280566057233507716511573751674250610354714542070763234141336585891017348271603530991553683866056749213191556836370295460437808069419712926107496064615543092401359167851508470155154355330301314938796560429802658911085674259211799700862468441993925484920330210019638832045588355334039463531604023999e-63",
    "6.75635015486688115836737019047418028779748297594954569386296352754658521986617395239421051931918492300677031911104342179887411611693116503561324013034785415951711026292238353534077709150259224304814142512905077720971128946625363795628207939246547034362532664213023823330066876510340165886238718986904830450041877061384643244809656438487924121305131108425960167646120040017788715006048713218682083426925099824500527118739093547405216258057315764182063e-64",
    "3.46348574219195552079405594557902148517256855381720492355464574985501494857387530143519094947781423283045608471927467293615834201502415605912076790373655209523424841751202494863423546779985371919663674300280870611832846342911208201440751067438944320777713466205629431617974955536051139197638321185301931355989433815213580757938040413237811593273496843182462036262861919717089728198386986178839342820945301288887761110326589794586296959400543919137701e-64",
    "1.76900545211463791639231976119976492251949811037947348649568310245145020468414555643887272839820634983610226477248831080951659269206313158734389197104130359497561410437725465577032580044089326270595876537684604304247838703094292950625739934964477624447840613684109347794144541550816495158318805293440854489547842756773707844726709600661926561954189975370432051133244585862828188203145887985265023893488584889213508117770077774293322056298431300505088e-64",
    "9.04051122609350499871975751965089564842637832715076870811785176495522818615266189079996877592763671532316833782193484571862605898136262562016494106584670034079100699604175858696624742228207617512122669037463738962825513838101959046482273304118258002511482831505459201586896089430462166935925846686237990764296277926225621611919429409172269590784409933195461109216028194093256274359093656077248359453209728206081677362737564657202208738258447026574351e-65",
    "4.65904796447464003371652838129264620668946468873415053732190880490849143933730518401793396034697828107484418780881002414297055331015814707577023872187269175698325272239928867882683013440571246484247707224471625496186831142929497293169460905867772014704656444877071973333473632517029433618023881318208745723996711519980573830234197335892149263047359524396339055081720167290576092133331000292226683234823595241338716246043429081144798566171515711490953e-65",
    "2.45773012834290178538292147237546540978344028457991277525250600275773391445209522760488082162779526766528934335254164412817065474927040905688266040774169232245366594545758798177734146914110818718018694616077216518766117432654808288510351606828768876861310479599568901383843491266726363928730259752038758322901744594982833002502467986087033410895789166510794963539307662887865752830990677477916940806747918099823931644200119370672388902781585789497728e-65",
    "1.30251678556760137979471164135947852947069464887938590949512551645370291280325658501437861920333269214627571346459432585509891279889623713913903121089074495357732849453904463866459397472181981045558209742534133134944726888848789631239574907083060849698748395008103445846099775641097614500355354865238953627131102613539008435531076072711151068875307957813500123427697521447817517853167968711426796282372916842687950621980876790849029896989726727605136e-65",
    "6.85977299811144963947133199326431992708300128039198850644326725593793089301098854057446244353448640927782152067783424742074639469217360803267748027039127736800233006638283300637482307629711802186248655405829325792627195081274351590194012496506085835211827873300936916728520705398741209926035629500110240064566995862741883341969777168108171103855484016354748816277385684876585378286058396955248867548082778554321574487948048659642577742634651775195467e-66",
    "3.56511296878595976756285597027720140750028576096327861804679825018858049481258760197000102205892403258064285965902441309479698688098539549976829767255984260008025164959280036716397237438457065409374086104030515757733999869115905658373701564205376404139390403847937607235429890844790967242258267210263728714236989230076389421537046846635010637201685859779617477494210046010349984151024797681046658901004241939927100818292691204387383303142858974134943e-66",
    "1.81555745404832379805031736543903510739536322145912016796427681126041147671288948604237399885423956909541225557453223911176645486164278424762138207792916223533822521571439037192806096276490967132557357908031189407298297478069798584719758682162299410198906953053365045292600966020213754255715838378346673023948550091837869385713249662767240436102550834215277916599666869663431789514623786977426787797035392979014144038745455384990281212918817747166855e-66",
    "9.01810995048138851622204088403194226736100630081498733423602060495136024979916992154530894267430775698067406567689919877081119578292798553612436622043716300184519547140495122313976523633600022979976428058477522873804253732766959282305241959566979460969447158368616799800624098118818825930296101663623573741355083665239514134164310644549029581327650657876149752189525552069446973786371785460709089802679829683326825985737995090505638988272393544982540e-67",
    "4.37753304076145145041983365535897732758335684886761103689308220591174646537156251985454649724343976639815039025930373379799614805613493876860165797549390135905596940270113026622675208037214255806822326399333422724652752360140232149920176961632457511770744624433770280791419516257515569425309491920233419500789900933056834501762186078956902211354637537005332783505345350371038457159107197592153561413229808157871998761594297793784264032628791074458668e-67",
    "2.08780797292309024149662092982037430137270619284325724166811306076145982170294895617284700499003159289938699293966926636557399477625390487113142729606484657611871703247122279449593370636951209601064438898319316412123538708208912811089423817961008694277670851256013075806302551475214899565347648623100214288456578582965905617545291526631553725297486497865768589497601556619776600563898353664889938822583911104537989571825171419660674086145784850808687e-67",
    "9.80049819654165771851217888120046586779753507419963693380438067804424761575989841927468575268209782273010947903140590486698733734608578183985175124895899423187701928319980906813944853889124817950689151277252758940733180888927090773857758250009567906273079679221314857537777447193144430792805447838498906238668036684310492439191626694545644777190854027933050909867880107757656387812816468708778751835969686249161721971216565061224688402301199230419936e-68",
    "4.51592782484650605779985875567206009516370130283500876788996798267012942357254036734172031747103979359904374035190560115596787111282877468562766078594640464759413566307765361457951194677586620578944856678264779938151669017599264392516839231061936326399045109375082915703209176308352048049692403012391777581499509592719497234015095369245100143297616768257925934726016215241664721988573160193885487731330818465502742508036724040990384455243286966634659e-68",
    "2.04752590083928427137995425116326467138333577739259471431605592680298583306388803621076556118082065469380014426665633593058676175972886387023095500644230581139056244614094113923404786536489592922167565404094762442263668666091381718939815473480656531124405157954688765855319900822177212619783897922224621644784648010197951528812723607818171078016800143075726438940128572559012897080533085473570638791687817725895277663310531791103370558823135109225353e-68",
    "9.16532302395049994163268828542741714618049362200094427857573760897760120072756042704585205490764757219200723784840692115256846208373948557352418097217142083816780661598828564359649574319655757748416343027799777385558429472679837931949055609868731798595484928014843486513230248324953639419410650861927962144618451181510662839273880538285031036580319379456313210756762545446489715188788784972858130721603666293889277551364463648417179592544024777723869e-69",
    "4.06193279941325860057849800935719516105770973906387475409125897756461758512888589986463276023156263732564300005206361911827560721157252333901851169733241702956767382775777850239978282657957294925014352210852908892259026193077995142626587202434345600564557280024422933125197246515583599127143974179442522922869735480744842636623537398956845673537171346111461764064686716458219583809945793879788919226147560593041897932930390958882217417676968174974199e-69",
    "1.78757517532613801056822639282419007593555153421345664508448041266131707133425500385130215076501307212375608170288529852895331882330735457313566464371221799605319061733700237056064111712373442760018954422962874732615756749296417588744354114308408368297088812346476088632123623488528204613062815635673570401391119450090805385942797023475783450276420300190905346565775901407552417307556549846765925882031643271803326067111730692003417136200609807089264e-69",
    "7.78684399243664319866734507589452077552867250723837729604914784095948838148951533104018598998976868056565778862977405585986362032732334389272628062590866309617687384817648448425209524288768014227151313584856525227833189852443423517685916294378295830891644433073326249498859405834041531409992316298685509594825364832819351832362728692673528363062507664686711609872151976946680456489891243426365533886895208130751484062055417468707397684659726415011077e-70",
    "3.36209336481603329505386820088606994214723257028389075009082478987719391559437401625989398821842855694122327815736240055305814113861957967358421347997566341735075617047185153430303091799790843897555580024082080816443596265741382872086137358360928784471315365634446484951998119535441055766595794543133126328932630998624672513654384815785735595181717167530051357580037475569537229857811902949720541981796013432349243428479326314344004143410587504050695e-70",
    "1.43384261294928818757871462966973624821310692372736161379608734786561618585858329487380263324265330138480094638000213704596102847468069874406802710408533757433410799400443576490373176006890929292790306534378294003872326630338545562806157842716354978521285670070482646866447084127388182068795326475108110822035520659731841262274053366810410048494093474881643499046250598362995871101979016620823019953265911020846330106599572926779464416894956548183025e-70",
    "6.04501058244908116673825924914996477366447318307053497159299695441249657183434361077310912830892925865511330656730551183716797171239039174742901834906443442255467224057869436709776729706096434639588765281778844416104193394022706807416003159507766215021567509335534340469002839721491617947465964440515902851465292829706094219475922842688943380721797062704658836455405698362445850918052089024012821672472954517902304499370680018684204997137551232383205e-71",
    "2.53524201424805148575073598071986472539370290814576191202124485739380083708181430839963760471469646551293353999606050109615678969996197363072720837066814357780453976658555757456288362242772402126214434656121477744591049792481453557505814746587410743403113642396326122425050224400861004142365858931701987720945166983438608207296546461694484893236511342438647906094591423845396585807513138953402076605024610859012760066334128064022688059761589507489654e-71",
    "1.07012153488707613127855780386267949451988576361433261856310789701941685900580228854220955610984621866396960257825446320972144487181916862009731836212386463910729093528848318882638226187888928525918289086173505394864135460873589407870049769743932108406209649668319791864087531569174769855290598654039625655417082860430154721101022428000087246615009871970809989586258953543120779766452301105716246536631811607956831919523171475657880607627961862035690e-71",
    "4.60710973840162697126633287531570787724610567577699743304601832015508355344905445462517345099955622743499219857510089945538051320219861199397219713882701942528493082724763762755766476253887573978883965921735661682640689483939132441508110922921195252803925028481399981891005534990931061334265209753582126119284581083171403390644168558049971231142101420723258377341756670144135610271746245818454356033793582369290419581128995235692813547763292807376283e-72",
    "2.04553063554783986636223376891629451895159750699621022692534117904108534966161646613073093580382618154781519607019888647283463917710519209227620899747040649834341087964364291794501889401123783832308626715661974259301476400404744146054238812281728895535823138935546092681166540593500512231925486459730740351874879610715185725705187548946919582232253707590843151094919224939055777901952129228145197474387200038785203867897907819191127966242264294039358e-72",
    "9.51795249153009189855632475304492059794870844687805879870382144352865918964945042710001054804124595635706769751160187875980636085385641967661207245390776602984044861494134101871831876477914742360895629134313519793040514607834924796341936045723691862057572612753967151426978566017656619092392401971553904574155801570449239630392222918290255741380164476402313731950386435619784606187116166896894082530080812999203802518535003325039649979268746557200766e-73",
    "4.63981086498888090741695620325110476912980987694834296236310689869643531960862880730811972916817274972950041918500994675693928886754084198505348172068196478744085043606387381501437817950699600309505027850075566790177680211471579653143057539670698309177369325567957386337923467827857741485685605592605437868886640381684621281920403063211123452469933393625300509404353393950851372437671845415441035475811306165076437541508491096475757777429907061357668e-73",
    "2.33616948697627725134303348581146750547982380816164487934726081963112855092747302236819358775470547112845569089028006235455462761549737206820835139039159895238057830562388733438963849157717358811858978407601733044354778843413602594067058451369816376822006888055401024605987044734628164711990703112389752029572094741472159132035912110644791072122306563795297172501556320825159951954175954460444209406126495211085096348626915190646948140473264262493002e-73",
    "1.19358282938992999057115788508921681848956205697370549808253594281760532380392034431683662308553018892364202275269408517611598246898295173146719883073251816041557929132651563542208998659761984419043469727632277399467936699088033424869152171240355258215960988792980838984142600784592622773650577341671934416085543547813492790775088342969656193720917534788076072440862026443861350070796343676473408878732640408372338417638571891453670471852179184275586e-73",
    "6.13133558061181169101984899886573800977735604355223749500442673902963517059768637146400812119857537004816621666594504060128916727137991443791652531353480681841265498797291538198166681835948482342370353820360626806841965785678000759714653269944395064706885666769245535488994096299799618757614936222102294240645130129552306682677134781542885163907518927356060305140625005788622441928766883812915118309590973816928439796098637668707322760877413065556134e-74",
    "3.14959197174674847719618401083332623034311541414805725847922451234035518869971615574962141829357014066650761724682863052039052320099507872078158855672656532589615584718758643900380798996960164666795888659398634110941370995286921090189950137945475626616525335315650620162944007312367122138122448967206647112804843757637299021228228878211120491049962754127545022564367539512694031938269345217384656385368468273765006618285339383780865164332984792467977e-74",
    "1.60985085813870582009788147013589842583653600429134385785205393460007051036957249701061051933825873339371111439787183886192089435160368437561716609508983197033607063627277498090791293016118127008466090288754423141503434350934207146555576861594227034410927123271894552038110284180632278912749881850423107102295952759738987359139044734380046667956886657120794165750658774240144340498212616452960142692806615339232313825613950058756256936315648936813768e-74",
    "8.16460999123945742954402095591176866537758371279463998157791136879139930852406462549930404420098338529977110026273026701069723107040461956494400027931088558906926723475702353008672919507532854466504342863192618146360194169351180545419489489026628794676014680820344620047296922325238199223359088818908129446607714483195159669237709525874282084383796106865602152962791238427701021659180067807354574117124368430793316398581317900416042127465665252939281e-75",
    "4.10292396650127427710817962019721081177117979315999659479911312906387362820437041430430911939545737101480665228742161617584496373858077068229467458655271900502933225313291356441794338340920147708268963100668793211222481066664887258479467408548996977056427368366325386380150232831257774689100356815112157825459775622582451415721048299103756408040164324432861740939206328600493193019047888353904887678628710524653605190232199499824627828813784783828596e-75",
    "2.04293992528657807524861478898921269613283358131270789373985630580268701516006604384125367016515749245385621814175512631373793436524544894228592747303685448711236925622669218869168478447373429537533198263782519976294477354561955107505601770013543007541061538084304306783488450008858829281602460720503494787676703687371348737100530825930385926327258746629820927491754750624361816496009077668594031297699733609422544161609201114532715489828102520394534e-75",
    "1.00757949928617254785387225441546402947789686488405532012423384822495520168458038599802790298363731958701575583838792580054080602712908962495095894689425242551579564099210555969057207297807296844893316932669328058993994824635328416760136029442376270472092207842049526422336156246761711531556843307382690914051765459541443815631241382177670982445107273411369405346059104830215416088623870389074721660581362349155087255264885438116579172006678363536170e-75",
    "4.91705207751802375434276497267486708144786024045258806903494475373632737219248890568603858171170066770339686008525858477333384474752003522893908733885315009789739871064957698685902770830055970274569337988866075855779861340672560704692537744414331967647370059444140169914080372613437221506659149363891120287408369112125331105519317656876213605495646522972246118331687437296450720165329884314436643981981129691047337776501447420209492307927154670807555e-76",
    "2.37145295078786591849927260678526402651349196541760558911931155414010944211282661014263618503860559647254140606439575127216718517712589259715169231276759672395064127038240790642896727447852220629156019034514092892799089165657330966108486357621356624601627340204913684640996716430248002192305045691472520181738875878835970698889854055119893147424574348777970189128675133149283404823354920572115837038387383368471195246552738314029141558711913068416624e-76",
    "1.12828370711905035200355095848050146303459702249289993164199003765688860548498125946958036619650059577431298270647220735160923323901847329347294478884926947955151831403741483748841332553526954534853942930418365422389764700410256738826629818808908358432646586727756108651303328074875583512018187681322476288380056432440670502660714173816554498706292508699490997813117345063239310881848864796195864799866868014182601373473513673437595914829911599349337e-76",
    "5.28372438552372880758851750663997466952891612047775383222107802862439335531164891878407001415221631380761021660177217092457059761517601618480143523491519606098200588610861965307225290958987325521469518025461374208157959011190382748745662729276584186281468680951516700789837758109548506899327923725866415111585366077558768311747708297459837557952484613812126892189952984397402823381084988938665366460493347146639074406250617622117724521768820321008577e-77",
    "2.43082618086897273177923838093291973307495295042290349502511302289015064015284685706808931952216290380207120909396551044676501551867879190441512839631628222315745469096968085912050200473610702786603542311507416706029926793102631135002982633206691435128761595367543619348791969227045009022454104913797499591464526575683801678835595423302124649716838942367920079810289553750762480536291685338409218575387028146200304033128719132851901531671916373277318e-77",
    "1.09798173909680214162645426294895067890767946743266752922857191917859142881546904010575603317646420911046934435324562647336111232089985529159152730366604109123335395322459930206263791722641692612630995045876246420326983825560496466219174716304120533542086962806816702519245812439779416108580951372583905566845623566772646628318831523053045392156895152572883283818841961253309257477806889335076898996408186717892460081362625111510681426374035205181082e-77",
    "4.87723678842109993326835179559067613825560451281717076789438803393503239510883326706654409795169332885982214358322457017492532112622581722426835887619247361325800618910912653948896335540747896308866878019506503718104061909440288666900116406456258340589083728265774858833359996057884988096022099954023402446142529968869934847968347774656542036952025767716141518393315279588813134424095840506480072924472358699960609207575888514298317411585170328137624e-78",
    "2.13401170206525215129077514834193954085564256980825923625427072892142818999981923625305743264792073506781462906370035815016850292917769971085749658027592191489876993049081523695852677063365201372088553898051396995821373709360616651067041092014866206052948988882411269324428391254199584274393489305165698191954444746624136120013743548438747457761825688622510894778268220926608805685159702176310811496463482975072869336715503151187745103342019848853014e-78",
    "9.22199396426466873674188746110105436547094773997717153266521071767525280866526092651735471888788087248561879743106911914486275489823592255720476505528967154710009748968935740736195523244678660535616888774645317793957992604079148897150846847965288209327957383432260677655389483295832587116569716292068993686254408033990422422613827462663678564119446332234142784213718003446932273887729253346372777150051998339848269083275785160510256885579411161661075e-79",
    "3.94737492419242218521343406666279977786306294350039982505917471019531195741099991631907883659962272372323841230605194743720015093884414873640737653333956708794002534368881187460442874215909249388793446233496041010647175330779089594824341188242598881776314421739091931715773117071871476088335734544045991027115119700088636490317227911402730199851706610024107586953693002505023259778366312230093644261774998537467273794072121778579801741841623286478640e-79",
    "1.67877147801187256522826722801509343682093778767643547893624603252834493774428496434962933633945646016483201413752839886778929235634770372481027295538751077808657680563939646878656865885797718266888402066300056381572532039456907521744885941579322305468425956423460052637706968012633348265581303255572969179580399146794594776708576034871076604799715723289122176006691729115572932069990918489720907674349980295548503715018279117491770792169424882456055e-79",
    "7.11048506312936785151214018330891954652118229771525710418453476219591965823496631114259175892116694075498528452630840769927530046877876363227117162938511951844132950555956564943153959410919993935145045586036217128666706651171080048104639579099375125559758952221917582996921919380360989397670145890069687201626241945649826510063389732328281021296646337854656120922693022144971369583959811573759454478903042986524697982334239952575795614758910232525920e-80",
    "3.00604472066855761084076998470502848898891226020455087866375800942745830028241181459864675444107638539789425088687402348385874149142562623448787988965082317039985578692065836060243225656302132638251702089367311906371804891576079024250841423958636679205386128998829692068638257282295822565144962944711188013102464437519976366044743723430740037784380908327697419555053030929284010101179603294498689837909707905272649477351305625193987792710844318216649e-80",
    "1.27375584899051908599547787956458738904308535778915202237021331518455231065015561102663647518547279779034664613848989183317952019814464658078519027096331028753871761294980499669793508521478863900773817994061218195841851219655162339226362205563585489222774325369725031457283279408962303315188718766172776586645072518514100723270970635127146813688641488537616199107971997882664924690855455771004570079336628075514250980674592819817140092889930821455410e-80",
    "5.43493471576367931729212401801351126120010634440794952234251476319188134937495816969230015962481472851935038342346394765352596735364553815716115122012365383616784955593731828749311419429780933142783243945844496443874367075867597369225306148753824940076088942153238167555526301467198631489213050580618828004270102014202167650309869406276415037718960394846779394711315643531355498559553384811253351076679425075462681112797237773033553558554632029883346e-81",
    "2.35268906879844984231640915977383746299374040977186566983126811565460247426451223197274111289185185542675497562107784898228497899058984789640625589257234429935217880072929120630349437972892858094367520383466756974647569025798005070974692561819060568906068125364972266905300063177828519831461048471682360163832509947986256300711295183536532739662603690701348822687431252280639339821601248103255659107795413810182435499764847893484451512026324481497316e-81",
    "1.04129018756330251117691562484351074005177642288182139089724991264961189269883870696957001296533701420195938730686505031382000168107266198050962050113087399972961963040246626410785682897831600972928543985405273596432020085413094676873606978072676357351711218549898160300791640986566407546297965085581994391661489564886869931918327104093502287655884932220099888925616006944131243227324724649905660602317662691016765010529622986706697081356028910264271e-81",
    "4.75138991321965734890533063502665436947503190403661618841982946133014631024139490681843358458436864087643952110359785680913168491617887863175615355953842175234694553603759836816553526572516655125852826348479241756968177406308090943388630218256255371358331683539996408289401617404090776591599001847029397038165914668778808333998483834410001045881373770820203403933081891104026506829523157157480038794020045424983759943740301046733368762554522703804052e-82",
    "2.24515958779861142632490071583615247913478859800941443489868558158114445695440135177832251341535522130963087408230426331546747837683109575090589687269939253221962341555589057507854508348307412092294269841200335434517086493980004874317438102376935892416836011161226867121357978594607871033272245204562102269081936755943599199150467620992489026061227495749378457045478612598722841775793936471456681719303714701346811367375798611728580270323588107623486e-82",
    "1.09648492073177335853377924848662226373001525789414616678740743513052567687692775395290241871480636257556999670139774973885520445991068781196094898881035962133261692506396430630256973576139290575983908447339241184654334379843682880832212206325495208899123754750738696816641304083475536579536083818218307503577850944108130109639094002481823990499466253277962759378367706805055812248387605557339539207800720533862690665295005821653609669732744217212530e-82",
    "5.49702138144755312749512962000904715988102969657816465990121980738181199504368250455170763343648963174812745031874265904695738941645227937341824916504267293612812841004960620683941089109967564073800636074991686043020682284536341389573766789124360034869673596926689896375836307575309301602681678668480073238112661639385115689516633330899612904699142318494956676212140808352067332788172847639921871747353514213796904815342549799498594828853683184695373e-83",
    "2.80293399662003305961464031725097760167360478569922229143872017102727388938890020266492246069115726109259928636429253410608800243466635938439065236788374028857111814729712239964766362128644320873667705091794564830334851287353889264033646316538729891597346750511766902983569329968810102063689402848167031329982756050250882238272725487133159267728752932998253397235157696335976936097379651281782231256491174185440352106393633851766661457007825109988760e-83",
    "1.44023766303262784368762269509437079433840096331988412192789414564132342887776773862189430739246200700505854991027656904726863100668517687989910864120624678850574449380553083834501076232793470656534579365333146722780659085526402654309485096764780635459023272551931209373915746848738280141350017338677355113343497827311766979730258544972730705140091649733157047908001120267036517821987218500324751234269558514946972544028462104630290210828813547894538e-83",
    "7.39092703078002970264704619313678352642783986347027174438803650716988018323268427844506670235549155871756268846475239675616188995160014585104206507693231756145740406406795746066856634664615367117366000035961527280161490888141438727582929131099981204987832171266356270324905836091532429949539012282650127497897853891308540474150693203800847085988872885744787940748407789964212515953028003420761960327824998389680028834798685751287253468413233724310201e-84",
    "3.76250316899499874133114247361048244522821750991344156351381263451753754102425155877748601159299147970567514410558159633662652478007117528158724344642732301504648856152208624101304916975699889879631007540117939772333512643186416688878117758587817569323678032450623150931905218053314608932946150269227219045984178677547142843001048756913918475199329176365262793436348024063327831560486439727914393499515949315666293599656345885996568818538738229607871e-84",
    "1.89294114347109045754187029346668753076155635912882985976408236437629573299581659026730041098043597551926257023801221934251146494382271840726107831703723579715693045118632530829227559303357210729335003886446367080808725966831788142426379556515746736447605426134183918721843857040715198439856909129061795513641335563307786363232725023456232951062897237101721540222006676977312867941043867410507039622559821238832628143286030560467008871074742022501776e-84",
    "9.39409989071737859647124471558205444975871679262148647554066823901005770632277910613633385021488565025759454070365464111047290380904801950854509485360465969074223805526453392524984422685048087206090350755153120018295458851499964790800363695016599358809818802129254143476774690906191423760671766369214213806169116635976040533212712248710073209815769978397639247481356976955611241894476328263998811220081378567883206470331229964320817529036015272500407e-85",
    "4.59486864293498726026453842716359800992194908860365161720532886515354006178210269022195955746988940242240430351700516254789812042090054902444422561256581959703705839394013639799017963321800020311907622624276883782801580269865067489920223488988856898313899915113216573869218566523225172700156713113299023134719555490859738121212642241976276214090760630815385946320471624099302329770251508963165727559210068970105989787523875660925009172581255193129371e-85",
    "2.21482249566466186103671429191694944434620356245800345335780437166529606597026603398394275408456248604336813670479672992503305259958894431064523427128393023638568296131263970085980771485281429444212343117133012464557826699192412604705842471220945793956654020633383616685544388578206144934962787376691067377263538944736457218822719119844492867945509148183932694440912592111179185164679719904513998142489676092442361632443160561656664953972595415630445e-85",
    "1.05215726251649501364088634606391915606245304173835436028920584917425781317150041680532359792667903824131037069597905047750694958139416952147988256351634974426175154532286691052875786823032554067232155994019204852934159271940599150486633354214852201502513724630631384129477838876817619537876332041213874484442759645339991131494950864792059074336590274614814320894874276129592615010018329850717411310704995772569960392183150029238682786718908630407134e-85",
    "4.92631907729721124526689753991108848890477280312977958325309354738230056795743997663191744363615884003565785757940425378688896674720301610701135924760537981409451859663580056390368243837998848916955042078236522608640753377371003860253817714124566178623611535927871939786843746327314138675196862933844235894762785795226148348222687214749138169907366628310114086301330673853248684468624206838301709154057851930849874741166447876247621074307340516483145e-86",
    "2.27212060186142091050709093813571897317272389077646763616473125607803363553037254060045826338983797281711251276607068584073618714412585437699620392680151068999437562444431664091082480002012974233887971319445225120115569985335314820456430549584492987633589355473191686635881748347037295293050700095773402364015269576809740770921985813084071732673487216634760297505981181279416008163737754975312248677348913567492024453864257072222283603583567310765948e-86",
    "1.03201938416598069242958782317089786969021726133641303566691755478747923171311119849808592980914471322053307644178674827502068656894932150734738339414221402515067699111558550148717292709312833150301747853996744636000999180035318386773085917130927272371448011769166780458864872587216278190226648788783090698983763433663727408496056408812006507432964278608027919209222814944109855615962667512334940702118568615854832457306922506996205431659128203697909e-86",
    "4.61528088288528999038530140846798269343252167362370088783653904346413640280149250522855442195497241111776089346604391945020107104993569834910698364828186289841273009212560383307320170713994032368650078416205820866239666003606703392108093576284916243394917713222763415161801783432028121973279098625105980892046362758316462144036958309483613383535239635134242072249974753028754907059218343741278884255989152170312012488397806605706215249019808168027924e-87",
    "2.03161116406040949731422190610865363051975664122241416913002586198028739210683876866921435115816869052591338426786964784263632772535873368027909440725993783264946718696094746633654117212882319061952860594205305891278743889963045519386702841005620097505923545814809026350196521918760176368292878104821409079176715009565304050162970134688644611958477604607334458280491618509233439096682274304739793680139866969427181427971412663476578410322474676439537e-87",
    "8.79369592703560588327764118188873149722926133857091792013280939890156425071309957782812438000018063499275217574377943837698266400079199096320916452138405513000191071093201976308121285059380559548327591091107227519537388217894550265431981788828652503503293545685217466020866497830164556906282501748809352582313588618697715217303685822907453871431368354394190686180572005158805722985878537760736778242462263577060739401614472337198925016558433556247804e-88",
    "3.73715603310555379473011159723770208709800497156801787612016782174283689875297993740908612647205777268761098972889532629818418062787702859576166270628450517907818000583154242668154838823011701787423227368508715268169181964605502239702753302508315067151957627227191945243930721502263082107012648993382452464846309532392188615378406459313804959909362766204445071644459026702353947719708376217262212950246631245216230505384226042995888687513039442091558e-88",
    "1.55818035921635129769600106884828292007756175360057629134546241146470756736950437101184934979299619592001060733095642609289781919705710226797383597503987763216759902738467670367303382570577137443871838584447542094339805584601699381513205208130550970771934766324277892502046093236043457439846916044203772458366881099819555022051823972407478538586617962027943937930389265246221255221114627160660060606387290650016608877189448982124593545517495451694342e-88",
    "6.37711001010753162928050285775362284078657406008828535897875416625164292077456079618597824292223530554952410357127051511868203484751770957157603819209545630679190135453746180843258574781342402670435333382949792633288175736102047378823867390982796749926767593419969234713867226428815755135580195111677667360293915882712709061705570053481417759927054423517535822824823593969247315375007072267756318469773913842661500035715704218444594291258069547429617e-89",
    "2.56962197199457372347376584767046198916402066535032347914307235147129071986807562464726741171223746370622349300929197126382657036823513519408166601700479372981305599564988536658749752429912555435119414671679138915895767317392328161065730094629618251934348188496137912860460573714795121102502281444477836812991101598390479089489472912792191062484942352215111522761565899294965565292174085728778631032850677728505381801944924935773417302529077415255884e-89",
    "1.02521181532413671841160824192431256749445638983670715308495955091533367380380697729233015834622722336119388898024643678387091441988908151566573756502637164177347120517358073132186179809286800423587516058736905009185396547107177241640823802939968740892362315884954495086164279963046794910964355619570604921625219882380970928477225160898801777895496135722966467724113360984081096091679274031230138299207548951486605671606370469447712600679565265753864e-89",
    "4.08941971714517179019522763892948201349862249816750516901926447219460913840658506984613231970164864002653788145384094368091251999062149117883183887880989753758360478656966541674933682663516689739360560129232386200177385559093519279712129911138210349266572985020004627456547512339145288375891819608958400960856106276407213283137981648780878742239505001440986539004876161695614570059118036460837689251306791299565083088350701851138058192314730039932150e-90",
    "1.65261910695093898517410839745588892401748889042574332308853714960792801541348991380441518800692468807690534621818389699670740314516907019178788275631003570821577125660626586952472127824252189118058830556582718063795225766069691915117483857613217837270445045658807219262443827252878985736026040190091992131095972377101331081184966743283999061311785183136731408247557308200595671850611734038969421691132300114106784346057049759507413111193160495395307e-90",
    "6.86686649461415517710496775603324504299623460101980607713970809984258238512472487737924731611289736569697527300061677652240430478714214439793811613410018420389412823371762225767595736809680578056013669099738247392383999180802524226197219082687905092738540271430672135388439620880515678112718948045475119654505037574449684825936639918142124773884025510990835081645611374890602050070113501556793520082943682811975980878827275354475924831250387909927891e-91",
    "2.97386032408457063260912115593677289855875169966000237467158988102416652895052967647240308150172076919097039990356418194113071436225175651101553174116743919061641167158647239875733001037967630476075954723090613584835228455719872561089786461412681808648683431253560116607153095119126517869345707912006714817813819726442020317255913592537561502202584259924135989938186941773230997949257400272069413588843949443004677251424174432263054290508473242746047e-91",
    "1.35452057428216633096682991515247189633214624474948657441986548530984913501040672460820201187152475401250169199876306045670150224703521438184634517867285852931218041721977940585319160969806093345088181705929444558967633615797799632251617453485559515742650133339051734517674185414322266468419398540782980696010024692301646094648641411157127221102308216260688255313836343782368266476602351969907699985547250166460122375764006872314832927102736461660134e-91",
    "6.49575159885686523258395564910053379179294004489661715843267634101197045868035532121179422561733045213156323296743900437663537024610986269793447442238723086805403545552195779690087185796426880608978035857963825752864959880938578296105818133036888674569530819914689511397611703551256833256420432603838794179992345014293920004423412408321596195937251660985602152625275827033780996920222525679902501009363937424790884544444269673760637332972180820074073e-92",
    "3.25266057537404846818378490792686526154975406727847456706005110477521326941743576907890803016563311117322560194273565660897609783708616084934777083754319675710994262259500453086109091963224614861421008973879843961494874754796936174701064728297898910490826129079916069699436076798368728037177336898203231642529422682702101442064080532672144327202712456681059335054973195722631551485394745617845248982349813207854773955736638667467867220913205758636721e-92",
    "1.67748384722609946005104016374181889369411440592399827270775417745633043810230996553996301088080228863107358285300060385705461888556336720758218681720596065478421740514606474539842872598011346748178564621394184622847516127258088732381345427939833661509826979825129624380480736392420461974673026459754552537822553842602755148386900383542732023845619235115041978655334237578164438325200462137992650581047189323755782432991110869093320272053403519021297e-92",
    "8.78906306257581566840870256735853800451547274467672885608733537981444752276554617346730921936797809765981427911113403478209886133244953185485906492093288436314704745979901276473442202847855672404029301720608951497439142612313896902753929514091953859522813286564782371428465287538010266907713702966109152032907581637120620647864876601028881486169504148393152594042357863736593623212302973799870047835117244139008664008743475634117862699713842254492609e-93",
    "4.62511675628007012432747486615554110891407035099562066033500441138241010287096122862447128839978306042829881403923810352721536987567528298247353296778899788699135213473549221013259551299857681128814915459345067033887795680147052833990892399196444592208984401822612027572457950400227007664566396839527000633315780588013014003331982155803308063097229224162818766734998888006590875861682930243473594725952574740098809616760920479056123511689109993382752e-93",
    "2.42360420651690149436392637118004837178485592116530621691510140446241908503483033579939314977218696238083679710445708727510999518221054055061122035469607115075679222214111631930567377435505252681044634795858337487010424921861100676006133783035677763989946679499419473076924418529046173538384200700594897210688241079720716835463117389724500122611941102103002728649932683973303678218175215223192958039755685897148080141403986085537121475681608383695662e-93",
    "1.25709304407770574447984259714056581279779231029526960350572312780367018245245854298488235975411720328287325304552588600641926913774141579204928960878289794334049658537848766947273479399724279027219352079147536765301644887204300157686646018212394253755156869933302481212553092013249852823927410607434909406801086772716420615297496305513645754660932918821985909875510368147069570314022180931976480023292451617733002615388011073534019279849622201494415e-93",
    "6.42734428229823692098458502831290190761240256929348871103239826049201513341429953283731359279045192735390973898328307281502816075170946838742533063785608247572619316125880756680642891633255575642959609351774871559639002285295483707646544044431131581891263915267290471432317701088377569968428706336970143133143501272450106241148336110195837483963881722060639702076912633080918253849301954425011483307146480427248673057351963493235379868920442886541214e-94",
    "3.23001970081364285343335082079562600324456919232076406174470679999225243338436641690250484059518250407322411523783131653267295441606865970063105590284750420050383231083361243917880643734867799361497677867017100000137121843750711922044248225220101234919756211364297151718691263017092511217748551862105139587111209069850404226935889205690828037046499263832209197231616507573897726766995740676138105189739089258242249630245753825182582997815411134918467e-94",
    "1.59183541263804108628883266669081563371776707725772044035718482181079087273515315650100446242269130374227551492296778944912653925429767176993559024253598887602894255441720355448630377290224777698310701868432448093234798415913081054557944131975988943552358804740998337967455013774757792892631853395267528369474297303611334256054831457575898826006710365987878503355483798671881414033504023100480122518011708096571641733907685907624446465391108083083881e-94",
    "7.68082844889424058918750817509262025026590955975170066907799686522446863983774839152500494317426729008129371974470778338210826514497184469068778453986943253360095517711792237768391356809351745555683910745452420125122310135551462767501351831652409163947256401317192089894891155196570293239390425625056490818949497826771711258901195152337259996840186598239444338993306973861004193907946109847679103212706979602752671132593235166377448798768922248858436e-95",
    "3.62416290268018456172112332850153094207019921631304810871974091345615283971582288963436799949826074319432171648190328946142155457290178606383088461315143652536317919210940198307245677990170733730869401531452357994152960899981816238854241651659150556647945426666072295534664930744987575459836609953462302811542557267125748682932223427860165433254519713653480280323474136226230146626144308866744421101496701235090882276388398795187755313586486824847693e-95",
    "1.67054238253081281201965641233248527194653624846449828220229710937269502106605477940721102628204351897721346214424881365874426728664935042648066932808573759090715025190855190411429945852188186253203857895053690183804938232808645240172064829491439069556321148565891442795605245586251327837691945448880364803361209587350650900657341984354776277186107066741672462521419059665591985260327582209285832065850885900175798652770417266946232822168735681376493e-95",
    "7.51494184411465965119485901789734969267251557249087916662560257640883169004101630026638827473510006608979997613173858778069607387980783210389860311253563473235984264937223740693908333420521117657067647598203800820554228093170290951439208924908823038284340504393141048861913899556271406874389958759037497250347601554946804692500547706782456391183963561247755032030922113486881429081854666936781344257960920196448001938058738560890512774550111943938584e-96",
    "3.29581813975017372577696807724540539526915978576763078471625896555526294794756589409903990485208848095091585189121395484557088770041590721251820984190137531815898048805429048714781242203589225875034773212339668900179263817805092981478386310720941789498721911140767626988110466858375866038532787769564121330849356932724258364125981727893697678729737491473168803350294756416180721761126716634051871608097263279396362695757563890088977266782887193877666e-96",
    "1.40746135112118636958784135440601292954735282750149087239315507585087822085721951223681993013743813062741078824931322003771510781712436781414338128330097914613705586091267549063128699990732088183355913859677003570585070799969201055271908427573546901063110912327333278204182837854154389906609081489916352087575255782461213705805903646545585087690596696699103261850056690777135573489243344113842202958000385529769609459562818639198126501208912423625977e-96",
    "5.83840021915443061593770462317520333238161666478945938274474065977985558859392447136339015325730670743263629801784140662722011116649457752958445533228484440438912689669931310187084862247169988932496675178434717937905723118088354590560354119115915548114574620476461007812158703018854590366274784772155915651890665175097918098917487441840719078088415389111594445942009947028809659315817108229515717589011011048255020903366730687794796520023284280870141e-97",
    "2.34165713240617368186183517702110166054122234397781372845728574333715093789814317952628399657448948706466270617763353779889748028667834427942410348634640126994194572724781798193851521501064663307849928265536382915142011342558486400469992230566725815595924849011881974355952356145798592281929210158185553464070281750536165759978982915103187448327413234544511878507744369565847516336214692928603771911658869721920284801283136961735253048190643166769248e-97",
    "9.00590138015220572291186898403610819360905045242529483048093635630439032879555468821453142391110569217202807672949929816516267429874358606855204308356577585412879342551447966761216952773357781553795927897515370688207932197382181535576549085525092021853927687208160650365220977547535504147411306917358274636145552072402164307467973463775369686883795868758810894401723825662865915356182579238857239092750466431762805554246620933017199446346729297265103e-98",
    "3.27376853646640309409391830059554855856318901498944256410057332084841331704587995952700580361818910230565575075644470146080113056918051428565383730813867270767148664519919573587013696959566614441390854281962522585296468975365388019635203688333911835540745236035965177488669327974075155416598251135994614982437628039793287951765690454251167469487489335867733453838634887802789268120562098847984780096359869583052955779769922928199256899646062937364388e-98",
    "1.09408448870267983831522290897849306042048485137567666871734706621477497549578149551871630141173874686498112281109715125105842630716022033019216921906313829684021562687689308696464337007185510825604361171338651448063492672478299500168822911773349298059151561644782991670955836817504480969771560753679702043600136197503765667110037638619314713765874247912757238793422799050134284542370079810050541765365536156893052768889924941282652892897705898691511e-98",
    "3.15207617164765411818434723000986551277080299198269360443343715354776056985131425759850049049414258705435558581715936311685864854165441990415067427090966168915581381217156484346536951636153321770005094965011181101362592889478147961423716503655837564510609318229522087742640044898318697304176354843738662107453999857312386244317636488653620517009584630721509115140194374341200047007941903778109183738484839539564394588585781528833662246193574712859183e-99",
    "6.26100085332106425090965590798699197478565542137250388406792732477727518038822516078975323325101337785626523864883339620549750942519446857957694389009614745767410876280346372046202964494935435088633952466074613498829053030965610133385680244922384969506787914342979535523666476849084397220920804083751577613481200131496873575372518974134374843283187357429979579044733619494030637154393141127693557945006767255445565876246911927660376239921358339336363e-100",
    "-5.51748822481666274241870417057843691902081721509931556830411186590681477007456581988176400208229519003534277655135030196736274976848432099547982853809781327391973528196197983316092266702718795371637347337637302097407543956435657312260679675252408260280365980579889514511442691615396578361629044301208185533984056468745299361395183176375425025314283864509054420167438687984196131156601378805267620643622282552434461881802115714523723807790807835188172e-101",
    "-1.59252260801872634859121193595510899017330158403887385920465677160594113927227384698322592240213585126415992310871485862962561472286623326590613534585398230441124127467688440719518969917585492214512728414178256076619010120611798528616175689724458840942631209371682216124439741525131902629158240911416757060303316016569381526424405895340929587693663550074322265043445915466081294953714301543863605261673927482680900169313115742020988256729010667557283e-100",
    "-1.20796513690677023876297785349712958453816554711188263572372525282974711079039713428762804321904321459142691104218033671461712916735505310920340100931439817880480012007461954042089277487185411945716099577235944307501677409652653579140203033523409342787449653595162371344162910098798199808507644022987352644998058162517299763994372076603530290033072173845680021735631357484258651753884017594112612947038326074693751798157383323653569449035185938557349e-100",
    "-6.99346149083241014588905708381324692342779051060880213158927428831467593157574361987725951163359201598394831379412714441731436759453532204022127939671996193591366819085932255439307150854059247060376729063046729881291504938173268873514791161432507023774215929960468728578631227541217481927992591276779541800999637621714128043200216321906999461011769853543921173767337554724239058428631569570657508959534015568809637082439432708879249731804204784579481e-101",
    "-3.50625356749949311525378540233917378669042369714242030068069618895381014254324739089161887861667053422615156884228991656470780457669242648836087926714652877796544428456074030689460921002987645178764208361863488573747034667272016002820411640265844544539455473954064869310980134045537004439732852367826551427363166595260805748713793559612439471308459193510303736553801129851090937275967914741498876677960877507799860372477051140446796286851092641138376e-101",
    "-1.57472712156204349659393676197074177068061298551830996831328609340139064624378091341054300251898778256631257287643667448512402564421928662109964071845233857031013649186019877272281618896760651438711977308446322229423574926377396337629404581529768953139802918048828634711719614752076526919268185800253509065218768913092742588280932984544620620405340543577800262718876694718149560377103618299992134828085549502115541928355883097222833477006342422634339e-101",
    "-6.33758465264013643234997032568417713692847174130804477780796572723439256563976879202421782086793215664531859121411619596351195471384072992984278882134964134901172286703751374439046740360360796330752035571992022263709562996251395734101264212278792614586837872746448524166547399909577015646529732036093574002498255438327875915286389035667561736563485240697496322455889224319122797590623905394850791767800869671079104019615075226162960087095500657923050e-102",
    "-2.21144450039070665776436383308380198961970967187112624052687432653276051344393484523953764532722201053914720100362857730954527369755851371837713558034090206240877636546708820914367396060328604038418900156142326545493611846932364402854797233736252285269984855512721805668453620117522280998300767006686511068730574603857645272249206982916815385143422627675282947996661868699294333556080534655290075692915860159942591190861191015573306809241603895140800e-102",
    "-5.91182454532101721167181748019613648190655378104911775522420109307446700268305045255827848469069615794035283907130082092955835445812252373966783911378546166422765761273560110600168241484336892312191786093882193228361351049458490124997206261231173540078015901346276884439404723128356918638454173842201807498739108019564690468835779580360168659196682231889086682468064501929838174815874608427971491718003886303930131448487095342134224636394085538282479e-103",
    "-4.42083442881567419235990242310153928705139964698363566284745263062853275210928562596306992580232114814093909727101910537904320212649643612226551299331274303589736657037864846623893740743655680130927098712457309078787877310114659974591580045653036007850933505261398368993242238702116281751062700832629165820583253609860527464967449945347357721672159901891283365108235824162707223128587701932347319301848358625565141560985454851737423187257709222606737e-104",
    "9.16387253350639932748056748542380269203836986754294281421545777461009860340805258765367858773197144360378084153736818255312947847493756210703638113110601381773762610109944612636780160204383894447641178523525613036922526966604216839073247689050374053431882040209507575591443605337342831352152427481981892059066429413824250881765890691905155474864951388804755551394099879949670469118377107153479496206689587419366329189409022373596184161435136554728924e-104",
    "9.36217389247000843385463676267239305831611996120697120787919762097499962622344214652401222815944392054569329658060765430978229928553803292258251084511205810009429823549501577152242068435517668340267677702814273227608073066676098594373406000080528904543170065745918236961005169683768757360628217894223401723354565591274180209478291105903610404836256903518705770706984942079682459809058271069019122808340638448556841373656462843272308657668920017435092e-104",
    "6.52066449090229501505541729429707403874476797938407247006237692689816932593003376603678077221763687308398549223307030532302840464235789931599170213139430981207882913386263667942024750849190307723553529378990435743464200735293175780570347560706499809703546544957115998891929257912019134701445565478737236392720676512995459764447254007352903029159927368851544353030725999861993564190467515093632700742310220958716044375153108859337441792918476814502672e-104",
    "3.87871434667388305585333191257966640641352211841458599014042353129005467270606982101913864892209420444254415517131772538623065769639332351365026461870777241053217694473695163765603458276216452488645614216031060519597746573596763631730133882131797399095595721232125997710475917229654921543502516818704454227894407471628034871996986970825775212997839555850630777765146465750339009418835807754024240900559856580874246275897641530821354025746101615523181e-104",
    "2.09333894054558666995238558602320735954759027726544098362017028832782159962367158058540989910745266379200783291480568428826089506450217204468123052027077508894470950845418000308613075280564761049827686978686150815988363099766081455578354949803709694103857039992831280611184846410514641544032715689483773277147594532396168246597630914953019835198609004536117369805175663390265551099122654812109805066963660887151924938409055838018627174838870334968196e-104",
    "1.04764022382164586908265084724147515957107479002386589444627788188471955085236431937503491666562858031528895328565961299684450900931141253316572350816442075728375645368133778758023923759541994097261722057220030756004663329457007978086906571110676841640150442101464634867178653915308233647430606984462195974465710662363118503212973377126596311347593781421082525257284418005937938009506363880713518654055474331596379618438296507738654994548619476977875e-104",
    "4.88905948950410005184994119406632515916049436307064830509658792451257228138386979240328220025975814525969692437222765116295940195839989837443524957657318640341197699011892634599550360516132277577692554270078929050001646294505407986613546115508291480201214868610098152586229333829136776792871083610608265134427723569064888195084065083674529992871155612055156481983571371901445026590570204801432618088990719572523510450819939862461934052725326252289022e-105",
    "2.11390220536518763462450975616690311281563449052173667814356758078658326595263488385838470636570545757905262142445803477157640800593156573136510157650685442696439455297685465811619603911126362418388216449682556630280724980310696889720205052117596701593658191025895523670729065558407714399598086200425266826863545817739068408950114476673604326431026935037906538492301663419301372308037053983419797745454379531032199539346525349636696115565506172663217e-105",
    "8.27821410307080858997821591918294611856891071446423539763622187739081048821819684293875993538343303391795305628967771668565956901418946529957817152346538997349855098622593704916053420292469622388207570832790681109833849639302107349069805175623550594885831404095033236852386163250828499984099782291566425117820693284586796154469339914532373437969457358004882259588396716367500396254014582469499999688486146184292664853602466649509978839089790657957132e-106",
    "2.75951823338155030377953599820720549200241522535236526054289473920409375150502216190968421416750627427932065014151761155156289124334186653260157966870467144437791541835972067289557977758602395958714881984933680220502016894739353104115167736561317610519690173545495214780271445657435791442127630350148471564109749608958552245610936424507884155597697524131267545551139942332686368122198166761015092206462267109254650369827263481967450243834147207821336e-106",
    "6.19564237773695579290437198370708964755370499448440501147720344915285627845050542384292303293358376501623821064752133811979238828894959120677186111115366801330749440105859204720280058339675771111884237342000552244815582466152195996807888756588621905976298342936530177897372671802715167196956904263438800123931600059612263973049136591211391926219005651558451510547999850698993383536021218897359876914746922736618976114078588103608466911959776032738873e-107",
    "-8.23776205589185758581072181535514568308807091362621870566978837527580957969252309569710460095810731823527034495189369299349644214512157260824502330847253843031057067855155729085861190144125667110063317769637089276902536478226593096621225133228209805344882577962505249918075204950597214271725893521535347295018543834516926420983866708064916663899154577708238474059067343215308790252455146118963110411669623993753562660848174684962596669949301666834015e-108",
    "-2.32615502828747629727180223861432935967546807108874049980798611151398405823903796201806363437737748295897564411513674844553249934698039662775889662894794679865414465203445191482271875846928939988679596614838681260723020732472687577176605653967305658688664134094477599189507418114105474591311662993813799139829304208267299335229845776584941122525519894029533258618589357071959441110094762330194363813031834157503127870334997758986087441401194291206740e-107",
    "-2.05060393859558603561633960961950442204015396880356941847382891269018057320477672685974769818200821233397804214763415275839484007036838861114812024055732134495146205265973321241958119458267356278208758109530691995362049366535722336296990130572399197210841000524353848865628043455413052381354961779597975603427189633055927506835534623873132224490967620084513100564051199018801821645800724207669656532047976111049389668631546454359017079330867275322842e-107",
    "-1.41577104614052784641215547454782460403817259799998296771280142232377570790168906340329347784288583104487625310924806749850362974325153298662960750574874106485112156440261319306455059197329949801336102754978619396630133425509373718906439625580364246427082597413036145157884965004453946898692228236645479228095315829901749086182840651173802138905508354562241952620216112887176253164918581732387465052729394686110264769284831610410296402823214701618665e-107",
    "-8.69984893192684917769131840072659772706322752616504868863436423359140927113994312426501002878499006905964240690065804616647956511302042218696117404875393055827493909156006844136617177738405952919841096366745930366734633735389465301679481050020737855318697522452006182850393350796074486861613919308178932413648260695578154863737111167833917948864786802272110805263652015133873506846887675453382832649648945041453758399801217579317530085941899200247148e-108",
    "-4.97686955562578956491735909099321721094254973921734180045080513542725305108929027486530781558103605955510875190711219693346848295100630144505801753656527217550437675256157906304925266124233742822783310433815429496712992596470784101651675970890700269695649478502285255485675857657977349655579184556596927329892808664872353708731429114211368037711211650957915855932085598587035650313002142957746240770774705628247784846410735938870276654316547258974490e-108",
    "-2.70764470319611548339728707048197952534655610898436635264544255874461273413827005300018267559065140317375739750611859917037732551613813865674361758079068080566231770659499122599513453472410592714386860972440123468660466222180283900879765621423803422532890012645690558654022202467141370748643328960614543329871923892678187745970747309418085366940993119456033284889681058432424572251580049255176313015554988252611137958140919800730394556712034108552241e-108",
    "-1.41761365397366748292352967977936038723552747059943867843130272106846515319220438491853089095728587813164696468090343819073644703107220701802294637560687279811039700167060774958363987195931732833362104894146700359988334034835279089162579955981709220088598029583767979974204286064746586540420307202717950878293640510228398936530586368067996657302630934062425490625633026695607910730133626366267846254684657090612028882798769576499969255973524580421482e-108",
    "-7.19418174141633507109607680185310662080821177806869129361921818433026779396845228142557704898946411762036911279562894151180717103574367848966780897820493388409957264135552222299067801980365156735699575465705479306887603394721813782328378330650767855438830897128184188994243869569818161608401469294623631928617144646647086518571562103521527084384232107536453068573544179926157832599496565348789798569694736143989442481831855920351367746022917482249412e-109",
    "-3.55521741520536535879388575706186118648312888005477599399782182353776217778286704092254850258299273813987068043744571443901551169048999020750848831201314856170293630073410579433332030551061279670294979930726291776927496866166945898124102541429337979777003811843725542075447799919496996141194770355516712834833264695956286546315351825551796201955797042393218376547741998185202978944212016381912984471255088240857696888253149867096470057237243358407115e-109",
    "-1.71606645350240898445775644716754067489901265748356682896096886471205462247082063924309037799688613169258228536861564602602418634633210961173643473360597244090892304663010353388639249982578049089538768774743356096429234657016585871285861887806850676066215218128405460355218349864347666233116312785322516450014289886849708134752772405770995703263985739060940476886718649461698700071568786500310978240569257596939206923877024926114515725785495129538296e-109",
    "-8.10760883986852122983512011360796317589177703887570794185298887879654885146515323401001921142605692391548082001788760314024110368823523688019106490036141178020005692340866200992380590707548154417370931016557625124066464632463541863474733302084034979506134208521031076376905309039073386942639789605040613871887630147012422959754813873089887520243047725376559708787401629503205677044831890731774731604446896803542111230939684517418145003566229310232840e-110",
    "-3.75518692207831820396301466484652546325188788197589241120976947621459142902256586912190754156334576031533434499414721409560213984776124491963159460468602533936169953548858079224630115151535049718035097942447346107637927134991078838815132019434001458372003638348170002025171931467982585023759929467901043165981949259635771978059900277935730495308934124651475443621147820186947356007528798699527507689579641157091205580097240734490257855793255712365044e-110",
    "-1.70755537574738771227447034587535367094065157100470174302636254132354214679402533169539062137270385345258565304159290633166965056048993717407232611899772438080331350406127770372773965621567699071541426736248235461822090966058844630649756732671919904455670327388814168800054076288520105606285269907531538565285394808644520237099287929704097913903071065881599873289876817910398175975776352334850402527229390329284503934405107501080000533898301635916718e-110",
    "-7.63462400411157907989458782068110605766274686972179741930373992400426069942008498547515145739471217330366962679359354466093148886750029175310046462152319632501102714672137430125062684463122455383048783431216786957294237967717989287913244668228102364689472741214789114912133741585443965546401816846727157099860674769209801811930694385551654868181582625343433283186871146234975102202479310145943343624305383295746383397416222865250155358124974036488735e-111",
    "-3.36277606446293264897970671058901744674230931455087338425039906934059064026750617666401845007847048436902851376814343905943318352743349673304674112413818049925033772072047423398291486151607249830867776278682863012606670315716137796279142756771226250250468360693269150498667831770481739339276468694339998949934277071656972416033082506528089232126372861756384718047204509526090583014590177254717462106527446886904102483170807396497405085453083514046499e-111",
    "-1.46300755210192237623732055579176584895686305608727969069764129723556945386558271183068137813183757136656743180006699006735648520841979993957020617625139300815424954620976189567765263743133665702245399837674850298343767882667483862838948360228100440605160995958505848497929576680229942357533264178530160745417783322287889427102429056553572368134634927918521803720489934090693859859114734086065849312017777963370398114135399830297823011392977149822721e-111",
    "-6.31068907789572609199957071908476410800327013176717248867858232415570188031229734931018467208493871713412957723255951209244751755002852732115466056841377871633747330508136738769515660487696106784870752247441020420451623338476631496196957412177303644592632168354564679277242457461344978427154672014781106640128263750269751764812098184452820698559483007548710996058672047782177700055389214276982015172643797309674958767502665293444176846623449995862343e-112",
    "-2.71332939386368042740373599717383855808827717843795252738938635788932281916390348203762469473281048841193984014162063771337055353878347809464728246708125245397088646037997421661803416338734069412640933327442004137346741186613793954850066402660708288583056532019009634163978073714823449089320516832245269294979824002342970413722351538268564959578201354833082676434139556167194763327717666288071687318151111346218543351266219497125288122709617039979727e-112",
    "-1.17106149027173060877460235816447823381478023854115231674151459979264472476102943950907368809868843893204603508006008833417399751098317935933867029392543889316804784376216383602731658881709150576888498309787916334119289518549998244020837145307363166499057452772641718113331244672149424110456163117927478526753320041969319754338107662954855246619723053572648747061196804265168081393328705290520288531976675941298585917435182685873093892834913452193297e-112",
    "-5.11656154924611209669852612066998687517966280036861990853174032726617135709132282090054042054406109487345031007921096680069537008127196521569078340222686540447311628884996053117629281763920293400523861609702160937700543411998503200690428127428966816569534698872608363611545299721111521727119406400785349315618022137396946364313404438865641100999675281135358721330742385144179656555038153669806891113737329042511178236100144545665002668554474377557223e-113",
    "-2.28299176586486571797205267913938002917293623973469416262933028933172512147031686576523091329604322809393143737921916652665831760043860486075608221261116738687120023886989968206527753881874327256926825928085369230654855249638080393168520827126912285817572562549231425735449663340270599971403864982784677825287919708206244216121879650375842837916588476006048715250699904349180591128072990650240989528259958450262955792138720271918425693123036811242403e-113",
    "-1.04787499516759411545739810929011584907141404017678298508136181386016925990306214100334422959013296322350221243615622880453032632886295059360742977567202666250313257876637659313386540811809473069889865673746098412105129103200711703565407514305288656900881774787185525236527651445970124782995640415769320441300179023732387929975823511560689914768044002333780651579328412842892439017293677414260784433538696095273140218079070782583527131002024024338940e-113",
    "-4.96629143160402307290017941803919580549148153576215993223151385357884945524749863938459759998257924207380970041050795252293022122817435051240692222636994360868277485064015933223582284946581016205365798258077172390540862290801862782208963224655846219498611027099993495759978200550346967691460131330689050830186194031291939288035399628518439825392740095711762266556363386229287356348387692866724508266432541548926203270344353299881338230468078780792252e-114",
    "-2.42858794483275583910205842323814189243032893850431078896595897400490593476990928476853990519392385275307549236519421002213159637765490942372601890376951832504851197693810049874364411548756727383869089498933287868191995638642786017461026229664039674919657794188199199268775009696501296221347992458250420327965816175349178907045512051233300274566559577210041830341165788828855177898706445934779112474905006243410065864119408322218232392090450771297863e-114",
    "-1.21955967233679638387155465491707583432410751036480632887157381717733475084865560836180981657235638121050140218736761135067338501387429229813898151107323951054464270244668648041957366929920662615376202732855627572257231327112730298709899329053618003528421235952728616458530021271904398955138295966902637652958090786583584557187488527899658270102213477876571328411406135770668096277206735154413063780496299097971200200870145245935530428333187273480493e-114",
    "-6.24384878658823167334685345862177305916643424901507645624081683996858220465325765505765729741754715889954178324372097954391870493256937730845269158260814003347633280587606710606783815205652354200784933631185877927024142672193104148394761741289302357171851347207232748249392695665246498975051825711113148549998830229402503088997695117120743135016727901774709204757494390261524461178402307534188008782982337713870272915516462509612516288195221618780349e-115",
    "-3.23385080733798765781169594479775418787136163284530094841139468827449492676492236405245154960356322843964831946580569997308814104127169449373537017068982494583964417595515466635026262802544916451450207738384082618450208076129754798093057035077309833187344591322520301875650709496518163592492567648480803310089710500505071240677929198081442396174879537357471164419637242614715890526797992203843775170321673354436502879504575356523654228384422710728971e-115",
    "-1.68248248042430427337962935349165571520231033214821295072595617113331384394964488335487090284586114478216673382943630885229054043448548875140347704739658274177976116326598079196457790885993668661071205547020275152162078707114836703631728938989555271699787355414674105979741962135357050633450294955242277453502625023175413794408347859412601305288496226687405955406597324490772788068125017611151432489058186046162573110702327234965929562459398962943338e-115",
    "-8.74346156159648402143895121267879251615920472929311349716155977857839024087491093791878978431727192596725215826151095108540606594679368369223502070144538291386606785774662136283407295027543475597523133768541504107817020063747152012594125524637514956754062041595994612743357904371345847598912278614076247703396490645401747602608636563804990500225063899710189021438680734681348935491194368136766910423378485349282704238616790919965437270496126520884099e-116",
    "-4.51937096836308348209471761926714606325175553929248013552652605596989077478779109782505151533787778463639728393523399390006479905981131688310366351463086558591473138818697128780240294995169588697724608394999754141414596884819838166052777068023723529054976188183439367010595408109799195855950445050016452411312169284685205099383599615741528948242200030332388963273633729042832367785525948256335277991658198689061514888232134492665601537618433354939510e-116",
    "-2.31650893604920234552620581327900989870538458870305166074661164253556535458394756322821173690931572485258257585535867205690744388334984425197245370527188518628724708159418436899272179783312629213070715799317474530818846945206883500281629332995420453307422150264762073536990181914385774676087555597539273526453978899281929849136016075721081557423561443720904979382430945287503660395524455016451763574541217289591911479839124277541659792046008578567338e-116",
    "-1.17513443895553989815567750011144562391123108255380380282294121539901438347344547173620942969205669123451372794163113900724025782246506571902718246991146288934409504174312147639877952498193125348503737096027950201568190172426341180194882283952202354213876873739257079383190878491740860001083609950860289927703800075618154606200776954129417664197122018049820541920841285007129109295155123560976097698715452914304137747359394905632956761153740493519846e-116",
    "-5.89262805351958762325611993601598902813470149864366001897268640623329099285372990083079473998495646318282037523811333018712983800328907916012858962823804482977746594732077581479626265522142178515484188696783625639652697991685108235022414030349587767847816559907016095687132961832790081132583609774511126691015688545059872651099876501321689159794920994527905243448335939999772806448054038268608449202436373287958435509789823942498380629711106980054880e-117",
    "-2.91887296394417440799147791780816598564718854119131369821215583710202699158224304091812879143381614884136371088164920799065737468482323978288783175656553562144658496392652687805633809821014317475472616332289997424116265003944573900234762857678921332995653650611129279072725466977082735072482338546615995861051832513310858034415761541589795601629164787727369451247637303131004661921232580664249388205239967886267319040393701397956674031683249823731938e-117",
    "-1.42792467978093442049674578778959823852401684773219828179447409139993618018221066550397742987107146073647505390465228739149727928499537018830720937552458558392282274475857207033835235112431632788352217753244664188500407755647069254509154223445778101627815387637561350502391524505029175325900807861781847614216590752686875933230469551779669686998180005122785977153880993097634581929102675064483569514729151721007200866836756400009826640418661882559173e-117",
    "-6.89950474232472718689287568536617167998225094052670645254867557519646521693587998848006174352037269003432456824439200915726438501190080478400374577480569939578460318332847858703651226303894002738293458057859458840623699319660761896120919103878500249327997255354233009140530370341627703614057822627821947428589060367566248875287925807152261910719717066267154401899405382232499599661771752460001483344744077652256873603676689872310280543529509430512774e-118",
    "-3.29383752727361612046594066332620355563588490185745373439197249979298209113143480408004678144419122948327602055019357013168661879253909746176625178269242254601513145877730518294342934888854653915275045696281861778611003150721572018804133658547366575656537029535444725259564549335357584373120500644253174802185437365755996581115997930623967105179212367691561038463081406167123054021110503367934660903210883593379938686483521012427148101441109498562698e-118",
    "-1.55451991989232047195476679140008746331437766704374589920743230932937668738295350750011862108709344096809606876514558990341546673289536182656665965382090834649889071383433248518053917035343405782516000126871562181934582659942556985390793604601918797228377074428012007853142134397478821391119659529003738561766192760126856480653288513464535252258257373041744178908031325704917266123718496160590264901004704835659265079628523809750437667946362531529362e-118",
    "-7.25799637475272645639151352428166292482003478241902717731846015505542569213885136300246061929370819108808322314117489461396760693787075307187767651973729831535066946063973503300077562110664496944330276865512470640874526603858782881047893529501697675321844161405688291218071295031167848095351843999749861742321340910686986056544624887565048680858354892822389660586998189843374049767121569799203868354853128087599665913174070234305962169457768812248134e-119",
    "-3.35547210533789892895935127167976802527532062454931259768216316510139832471918665475378894835692737819010266700414335517708738401439518347782180637620670805344975335576257227122098057389092043423237113698063033899458682025199883309669449278450352027858087141699866760615261427050945606108636294005033256392715129680297335411893549089884453919327129092776487215101062587915577810893686858755858478511078027499457591171603541916465877368910778813439044e-119",
    "-1.53769591331288461617754711982980418508442419054455576590215842470710023809447557148012687662301299973867191234062144591605725841988311793630479390853989725874521091209183453612165493599897214433549381521525089221332715983702783999745997628071973563302909033734753659344253344093763767632482744139486281786958000226825736220935173059174777851539396624712863243094264988923615073350147044282884633652860929573724917403880834049304114696546424074771755e-119",
    "-6.99373556223772170725508109351473693059760440131221805062701692209628870102875950554959264891899432604239700740640355298888750379822725082725929732137772020313784799496538244784246456488630660723375462953741102319693406725859666586365677556644474249904022398394902531193364366064193586435216144148381129243115340184208380234509269189367731146515232182091409144298326922435920312274776116438615950199987499419635402500792199505535827666139938603321013e-120",
    "-3.16160138986420445189249225799657488061286710584455423517043016997549088355706105383882203228836265538623997344491360793361255371107763343830966440421361615177353027636117342525833967806600724423775748977598600514357008926193843063702364225234660695464831020587805376843164719867088993911990494036693609927070584339405109696505206473535171172130051061605063806283836446502828707508664487793181187405901290529587729905310533144365300418306624029378606e-120",
    "-1.42307452326555270328319998101951227464677183737390288693870172414870853108284217637970886457530448160992742918809290362499816537501524780314167906964042835313557473480113754883754866868725607964391399635392524392404848812735622668337810543771601458086996387561358336638961125356744452767627988580889261650995948601660890572859504707038737836226634036027439635624178006719428025336614231208051191714329702841874466965629645373683561180088753469348912e-120",
    "-6.39132093975669816509484929577946584376638175423210642146820223951953492451143009916516870165455760390535606972293861674112684152420520734173335808468331030502141372080337378300244695571712039048564820059762430240192231060236867516406138824947196151887129940890748093719444107597665991118047472324695848454982853374267210392933495830057649724049757305291635756346275882071184938544040265629114910473749677460283852047494634750265150709980259759275367e-121",
    "-2.87134367062990154398355459812283690301189016425319990320261361699457951337773703534271574258242377364440548820735291245245608762968579594199649904268070468520129610580895883682627815319238916924452644006653240803894591260599912856308243916844799616316646128678564838112321685168975326156867038120554533626956029266362356148126004688878216873599021501951064440758765847088542982196985185944655204229961987283520316593779978841641730947332669549228527e-121",
    "-1.29403120933427780444102470398352425615346306983894331956735467321696281347806168789951713129090156238655033746108370716101779479546107414524797350441665994407201939963436907377224584205226700541159577313929582661880827400672710385818037275641598435904949969332846242467081825656576148293040233770763063974470948329743975089090620594936634876265124243591457026142968633909933650876047123581304257363419706155098044137474972667118118031130361811985585e-121",
    "-5.86774933168868694493582264785231210755812791762064372462316047241538954673861669440564209138705742025920168743902826247862200028866846212658606396623538754088637921516026907537333929473956998303473354030471669425391242301542283206939698205741867452733724478931227984881441713650145899213914026744351358509371303976860123767547587623122565404336613929465030504598143133761958302961198304525171095323481077226376173359258700877450303705409568899190314e-122",
    "-2.68473076073161367050771246160116236733489003163053028587763076253830889951241805153112234065321360836993170771307701162191254966282653434585993310221605131240132838442766700030490640226686511393736833429831041161022190438539549349477736605971075618665237758929198514538858718040587338499702513135591641682448803448426238171743479264521053333686217730566885023028380601386962615139335439213303375705018852183051949627573752518599323058727846629833261e-122",
    "-1.24229255736207456834475367202582581871076262615629286162293643428295991181975169252915678476779534750639057462412874625362663624677177337653645920071834514551386289853432486952403984221912188726765623596241520621815205480533718040340653654023276714128246180105916517459141339186752725445860256755047915157494892599463348551672700809011022836484778873161957310451769973608208350633596671152679895149014003137771652867995244471122289179090567705049677e-122",
    "-5.82129004928970395644027095378882408727408911526981431888114502661319452322497112438828205819775825380659461530682393486958211730613890822507019423614966960704097080797186512250466930320215435722309161015788501969932567034487454649902788111927718187215012972164718032529844529630952087126744581871461664882549066403965083078992899576564472143665788996040175924054903296117879240976191532321295296222438890099332783987682653711576713255140119333411324e-123",
    "-2.76277633040199946969308335478366998446787875136621715941531514709491320340028483210714877193830311101730215448013148659029141813751303081972587766863709868496936201890479835064560569467448160155954879965766884105506473875431912168370601661174523978718003388088186507690688338419773710398550517626085986061845303649597271621859335648700712779474490675653546342260096827314929414668116078169049777360001624952934823893666518115893318913068086257470292e-123",
    "-1.32663816057602784091122098728132060539827217147719156350869911105333727337784514495264193907390278736203976178667802300827696153736487766974417098250551600924293087531593655640008421952072774524767145554375715978664395649253908494483650608767443739179023520776720232839563695129557745046375343400189607346805530057352238164052097653993104508502623375090036581567368201407691195585359531989192211230302446793444321005481973357233541490437340442457843e-123",
    "-6.43458988097484178579408288060205438147575646743725708027547431889643132106220791435937432197801795222667343234539058567054735710505126723366022431458190659142001981542715593889865917261886185777314995649105849714350790586705012374738028923781532228989410728220020910458071414430507843352877359406222398268924034598310425631531904153835670479500486441446270497993618340662382394032077003384113280544887848699608947446141689422728818263780329234984614e-124",
    "-3.15545284563623345849654450647637449790894523627678908616816853610926275254205127253315667918438537185462601855621212216265382754603469033743056589665696666561396956807333463184906167972518137741415483670291913092991373493505697044029901516258690667219631723760495925180086968797625368152899703585453295411372669692097307532805101523973149255516422180025856947663761896481042697735605955479171838868437100702280943040787199235290184469624359218394100e-124",
    "-1.61182490834915453522391855712654374047712427475332463016454462943110282931455169852409762104872165139287463128206204461601771628557815013752150557775254192364012425949574822207488902418208394326666727358001543441234641005096110241677429159388352767623902716716804183429990461411002921967948631652965737755614092298012673022550495587956519569659011131004142136303253002937928968297608024848919647692949809832501746620714339339424921971997595862495916e-124",
    "-1.29068392051365833633229687248433340659190961312794070714813419532199185821647539175192984086755214445056712272485648727465672264965844347194548901866761802010301420490982581675220778373698135241851290249653640528079743261214520022788330385315715187616536658753934201106138559745737240921251371171358673450957778766730989917867609199406271053501904780951073462411143055985229012551388785307497031120750473136617333407701708372380987996493090507955494e-124",
    "1.24578907634961239429009498879377639356571870410653657955353918701962157733783646074357274560766603721701334582716306033502714379397894737777626881134897330920965229673124859225448568988623227177392519812960091363078724471614918634260566570100983349522216004507012994008739908880076336809399267689413483774300112150799037311436440232469692134038689509561063235598624039095605741153426631254792069064650643263069216555392865575184076029489124535603588e-124",
    "-1.35582609905980905008652817228494949954075421991293087069133323872411949196344146118742468049295704668147176045215625805730310190089437617112523483484890540691476708419477848095960217890557816018927403702980230522622587718935643099079787822852582063018973102204544635817772438181819844588085620277401436455977633562949802522338595359667241721487438232621517297821008185111819285731535676705926825230682547221341693449159940828734460849160311861654395e-124"
  ],
  "c": [
    "0.999992598928715235441229547724036006440488200009826491896323052498991748665802195726865082349686878695257196597719366961299817165989195321208888645328562226686958330053861263752925982996086475218079834988161945861740663431307267728592913545881321142801691672344669137593769221598761427820735229127074269127176317050733833678523788240595809571511438715308933915235573533426578643863371606360384769015362570103860044699156622091955129708665122494734785",
    "-1.45326612332710289736358907129723089972112002083603830372826686328947905502237645717622904159552267692411219617854839141802126730303656001945733729800910060111726909832572998227497519842316244707695701074067342977390619524357367044790653980685364289054088929537505097216268236310869211935899893311813571739996166152681222568341605529726732488373966322249317231208616761497111033371184769321156530296526927691169600724982634384578937891605403676124555e-5",
    "-1.37418531534918417348579959707604645770556056046825233007948668565126672013016898408940955177968606570292748871589064096327265189659590891985502925243186562733629305970685836807925258198285202119361797150234441063155349043425801542762970414262021731742664050341736955490525507483245213635809200816640253106310354509313085964002131880612137764950786702613895777441934287491977529940685966622451756856382165335848750072710001761630618351003712547821343e-5",
    "-1.24818639971304778868794081760376725998475435956479229591648386557158847095587853267180235960619221175365467311368703601271939515048982515361712662057286375065478596801100269413930534030444201043417686533190286401774332504052422675194898182524082099170842110183377661937577505497724148592740487617796771136280440901786271857141488930556953414469637247410274524277176197960061215914285697246721373474754501047372129001930208416960082970615371654807793e-5",
    "-1.08373184055643494604186462716340916167027878658093012590951063222103667813686950094492741181774657935693239291691717857378595951867875835079367521391796220361999918884774490681907469931225356299204992884217360591938860105799817976109139524029629844000810474865998316503301508808304728530683078486632370126275525799799033315735724096119036279452208001249573547589528550648689965620787545129900884204753430747249191799333444519226610815199065566870373e-5",
    "-8.92197457685402916541030375643536902651505358228887840325036563264457048587509670883471735341340824957082357352564645241644621273353008808349557605510359224093382912107791279397563957640319601879968949458817326842507808410422840908825235138624037859170778474109417590634119051131214466605972268962166131557801705408711481651960023368861020721577751212546109439090951770065875718720765878506848871533766674262821675193372400124161665444837736470632117e-6",
    "-6.87369014700005506540246875490769830931319887946640454622484002168716629981368760067705592252951410888419218916377390501122217063359143009018362289045682993437782094160752883830208956660518454090300662982597745752611657526847501023141518074255032190907785786716785271218087217948048860111554408990366269877894597266948711783578766083485627476588612006454975088162218889812805039791931254924049313123196187180744209354194591498677938029544220133388622e-6",
    "-4.84739296603972615254307350041256778375586831932019957869262297426296611558331199871317155175451612673266682750538596379839353110107815878073738626245041117322398976874921226552421883685170295579901047477993792721714741906391730275364588616640061159844948185676555779527373272274404673098502152257435398300342669459841881444768849992161004425050121076971390816500325074774329896320127479389312812868869467165637271769729349398172876646054537287479284e-6",
    "-3.00542132834715813889556137737998719099028175107579705167554280082890673397499780414887295473003987649919311001017333967050282404863968064288495689474244852580917862846322032918305390865027616429123578826418510059518474186616198291606622884906383256865749769345828182215422474787975103941006501539784423041815540461169495574989068673871537582342108255010369494481706098259994468285613088381731361455060114801416837850291218888268689783678664589034471e-6",
    "-1.50404641531392706984623703789308671284094700886756353318044533520974992578213935764407447232852234322221057146636503807784580776615800416301291520166951979983573369691363269270784813050767525928165576544195832992632347486860870352953747450277422845716027265438787446614092696208523094190108195574543712943887391074263688357934706793646122667525481704175082931620156882545208130444991221034683427126781942134932762929804447295153841425483301035056668e-6",
    "-4.73689675948765565586142057758221313553670865868034022910722343848281073515532991822901533830625428465154493697300433039666927274582556351563382273112143509122618599810657784744872318067246804237278915533111355551670468502193772848354113930502711765201877703393494941977459323447698878313499150636490913731112728998206082363532462210168154457606809654056301986945590610054271085794909419328482749897603421745531562859748358174585920267062489455517516e-7",
    "1.34818960483098551527523446168340517987002380673631028320490759704004567582349989474722246853600561875999907269088473492457176477993510199928891880262246836609691047889477737092918590360203464256992716048673422560693067739913381056943319276682078565739068188327402731967950113724987739377953346584142445207948246650953966902455799826777593222189119147995475702366818928748722426650971377127232986877435754055606365127476879697252787994327619006026415e-8",
    "1.13783504326186725980141243167833054316189629000173482460132495719524911860725265816755265549050946452268706571035997248695032544469619312906483337324340596842410950404688629851113278779795218868913878597534413754989711121239262749196671187204568466742815402928103579728064895725917833313178457262795419010962502062746445736963188359598769197343319169840977521028819111404500810929191864328706580464548958781735897398166721865752896057510122159478118e-8",
    "8.59689318576644928895688732274972154634219368665053697301820812647794960219995904480560309273934760031813965830571845962757639594257878631106414572378456432580770729476524806144528913558589188193397736885798202079971963948054937579417424045743199428109661703131390696426675188419496970651208191013868272366246637559674336964499269159157408596030633807205830760997701162244515769868148269153928626434735265840180161733746238030431141882043741813266451e-9",
    "5.82819580360585808274809777957542460617607951696514322767502005658498008453852109368860550373217470460585126639196065224244426475367781080653371761508292487705420647679423112935330148639246753393608946283324491958928624189998421316163907290027134402462693680849502720104441155356005216747959585205104746194108462333456802279166100610540795337710036878023548527629703668847207992516136849041635200922767031310874210862683548737321741128623211402290383e-9",
    "3.43412914440933024706291909085047191535191714287142594341541312095238671546098844561030554166063278309335636516144441604694700367524108219367376567344426942267110567928178366889703020561596181526522591598274986942852117814093543362285577040507216707612529682004634135649046798117041471511932099557138643067352462646344389924351780758492794145303702527475104983437536827004719579461338289252871450787283936509365943443032802577826365494020179767219095e-9",
    "1.61176867941775335712446053248054640537157236722653031973663718439155495646407438662911145945072435518155256331655814711146121978418235437207029213089459710687863729869539280948563718224251237728761038703871304985759161477563361872365071961928606235045860321635684443970764957056620847079103078528110080293895667936367637126546463471449507781528687754300397030386442442940723457141076850180369151807351294765005906110217740782610652862917472994446467e-9",
    "4.31288781962732312745331384780837020864126727548642484136388584326463323432197471930593880135877499275762028847515007230971955155495766977101866548617557904218919518024225666776461455272925217946017608675169802927149501542407820871002713150322349743883420366712047259850106654402746090784973754793387657126107132743966362849355959938635149976135784550608411168311422110522682843246516613858023211796032719138036834890490385357000765974503274319779977e-10",
    "-1.45839782748923742648899200308194496616136764409543628327454995192891021705116999178290139115388374529847674714793212148106454198630315332239899079250762679190511880039980104317574363969597349737842718300594624567173165535531859424837549195721999730087543674832984904034426815628161506692217293716879654445500869881270944041252797638177422695778746175268353867597966743668224216467131004716059808939371839228073112335219857074904740490603045138616651e-10",
    "-2.53567089355623886219099535172181666877904087670825990353111863809264111054492209354125211510472540497169622400988089813199618111283310625721024938800525977576105811085532529599249370701399544630989530373336649010830062727647164049474035944767992927404596585046479994538167840886926551421261378482027115078005480044713039895281745187448460551802289668586380014487036598469793745107457851886675471749150164150375101243502057143216620351730083803115871e-10",
    "-1.14781127426166034696079490003396946536073861570472881200060563719464757111562714972673240801402291843904599168345336760589708454898894265513412451244091307393495704510482248239163957442827233966394878881931347297748866514185619196022957926761145164938426990108048115482583740073582756222913104795283576855934554663454884471759221251860315123695674214146525499670325766313794060432318610639103759464622858166118079292768985785447132069642510780671356e-10",
    "-6.98988566916627224150441988541143511031635737921191823425549794582325109954349890963059877763666545990547854644892902518232842956243954535950427007775629633612497379386181477146902460467726324411977115192486186003112338122946741747835298161017624910912475172139881431142310107457121116121293497763521389352743428149256837326079447763048202878742653620707086459033104196756341428150075396485409376117300269980917429169058831405149022616680994784870821e-11",
    "-4.00608141194219891122928788060708351978512817526723538745112865164718667224740197544687587791308431157023875578834016564558714434023020459836370015074768344465183850434542331086317326437985755006733638002886414585918475563043071327055928407035467655221626623315126929385831882352605978204953376655315005531372436840465617235820752700438838099554622664077061588116886075596531769254538531495683081470149420285459443652046653589634280061023503622723206e-11",
    "-1.89131061093942689291428718914912204915492051441065082015521077487278378216991405693784003885993631328908831632576451097300605584396126108141953744928406551442629916341462432520275902733786571003390140165463126316154391136516461682402086502864444194015738960219994320308797605726327722341501576891062837133605058078168195220622983966401367863340475601796990786282596580148733918474478958671413472386374689270674454699305191636395702294804405219084204e-11",
    "-6.13590675749003071341748821403038197147840406951852829082069978659407388938848857862276569608302964669037191790453910564858708828130685657575492168848706374590235752847231178279342488330700838393600583820842490317050009303544944465597713152599824690126969040037746504333860610400600971239456924791461940236283698521322034992265614236263852971803921468459005063002974655955306630847189063239891783574394857012501982331564268566419606439571004620223412e-12",
    "-6.98173725570328854495471216087059032088927378137624556054330698301201857055725014703397345723589501797977786436994509431110992027937573157257024933717004075312434130650680706483501412818224762815400904025916164227445790749327293137033219122285920475665185109600233905262758416806438605187410233467458057358406107259302692385213657805708919947557510162400441119755749938756369248154376901129952109203322961685356620848523464047730249707280283337212140e-13",
    "-4.80701089026868319987111815356899253571504935931468331331978234844434938317659888459442821514318746337371931077562226004890266386896698744813740020319353386333320171780671843855306413970009703471620022364307606785990969237784365168089290500206546988902137036208896142271084936475216819917819279741728247837613927941268593187937099643325718159570141977522086357449173878198864155723989734166257315742303343087592883664664936756315404728006392523167848e-13",
    "-2.52861867730713754139680982912275114824223497688510580543951108240929051612135473343159912109348784529503825860616924598522913456987547663513927396421434401421755989689596480608020047988585601543576869491142327239396945685962055962109725566486621586002776448355446287240952648399161545935806676508584084558777206917170078588083028979152214606012978751332387329263229950081259487838829940999116393833604553521920265042863971326451932438031988787105779e-13",
    "-1.12419435781125293217102894341477910948989630736213513657361205448858660065612323172876697926561817592884262135886454047652133755655008133745263165322658666477064863214016585160160661611127630670966212940987903380070308771104964366225192810890573973766821501713675139765439039309983925025417696161780253652076053638827325901999737555173058624260188364633017158871240304945198865966637220087052043454608389277964610091976315055680098924206122046525376e-13",
    "-3.82839904977148365625948190630349033360147076093635442836333165751096105527986439166215888270038845831918496476488227349886944145679273505591450177337007898250699347481497167132786204025003509641184038685008007795719373889333210441210164995200726365094308687544571680942530952616408928149331907433233959430175763470246772016596895232807641466979789157077937927376441776768958217669388702891220119947024875889581384459986001383213985628017708461701617e-14",
    "-5.65058063367225854280574372534194754859208039531966202802650377977948988508538127415926262233839183509622759770527668481431889019989880520727424972847165975725562235161988582907823466989285387782511059787314653935095641096390398123836623540605889654953952658940491717044092533340337170624257369370917107428418260620968068963014981481428529330130261691611063342535080909656357737693462005454326973774073166459470259233351910272415405123523332626880312e-15",
    "-5.36579077640045435772180896478881456825722320408482389294547471765651849221326076077897833100166238131069025188936768017859949740413922385438259036170787178535090268527255174638016567446484195798326550071298029455141341784995825557954357799552422944360774086408248147115593299085997317398593241112081606617564444536186017910666780580307414411650891473542133356187000986216626475900992757795810510656168688107785129707820021829090858862462169058436932e-15",
    "-4.21040291338821510213337097210801500219392863398705036803031302220620105509101263701745478905217494719945762911990533155810959618993715615733861587775778916684607324343118301851232666428800094534559609398091865979972087863125822634225947725690208525022524870486900220229401106114009897753869369712134077296240299809479230497594929090733270683455703451208887471211404300914434996145111558636484789510745215641529720117642128274733682736042873325247638e-15",
    "-1.78164898530287700894965286317847408205929031071102505433079401077741623093563723000006596652517666648449905733942538452779835246521714424788795858308395546101830737169523770270715735737033587335079806174468961261162086172476700144339298032959996194492273933619487411760405372382284943654650867393230808304832083020582112921889323908263345293526726168437913005674578006923765245120535693360839163070466695534197672675946984114124360358845936073845421e-15",
    "2.09939144513213810443448250304878486458218349332924186478551222260709947539963786200728366492048770625212060174784627328050533644399734030423268628083291984132599821084239653456183261494461498703190133655408927819226305953934457858724459548887080633961092026969508855638296279020196414511117974353176191843766653562977642690962268454277170661234309001180037286515660475053911232458505028488589263546913282527496069997111901399492082773796069985839010e-16",
    "8.10042779375342607483134050391136913674002054965264933323951812939346643667588548460542318429394829653852710244424815659325037824148575770050756807451307197043279751335475038706855883532395053106184312141965323652236671803406826779654818559841157370342423465024847102487016319353978966059379798098825747419966338194340890094109173027203970421801970434847607214745468340822966725951841593384921889116072942580323608019177743971144815756908086471333882e-17",
    "1.20296358288307344883854448301566471194705473389080312909896603277010436661643307581276713574462523507745496230301838684059630038544173895433267457040177735636371502605524115050315954897002496777692314515801361895733768325021543756005970784951376623846508108496047109966849898654709483753900967749851294509950597773199107794128478564387628215538721833316914263232360466983029550233542829219909023269266838179315056737125060796192354411980614271395773e-17",
    "-6.77440984384012729264388922448446775364748980969693501847234863955148136081241353607533298910132248418877751889094524675111602806546405762672224646026302420078491468415366139923736568015388226530296453307581414399129423523360443443535128682439367132414860197161711878149939203195811867003648630846021878067652368630108231000700359016235860355589332871385599317533056617854154102122842123258647877688285958660813045282685417674546400476819097769775681e-18",
    "3.14446414676998245114455996940908241675914295551171479697837065608838699208216401523114338412802302138627394669545383822640064332377677301974473858570955512306441915131123487357565781853326428831190925721060357297149863623481658170724729574296177357364832531846350974537124647986338562215846138280216390437506664620026303402367001262616315049881314740952098847059860558322941086367718839956487113155510262726751841810537619123139672865452918969500051e-20",
    "2.21295288838991786616421914541713982617209546171750685551891857669099971686980093426487692489361325359080119515110731243690987092972715891310395431870770815194303806480620069970036937014969679715182843515191885312245660891729444525956571334202519990262141265591132071006688716208886137284388986511179326317527248811112685946862157603076785465290851051946600195643810595515531677755643648979278732435357568426749103225676528425612861980348517198474639e-19",
    "2.16845623780142902642067698256868734396376585849125728745192203739453442773248049632489445362629176809650073397357223023551501889021126564554408624089222396466782526949416965632126681997841867977523849577410158940155697476787398382966447397421100578463456990689583524611760989295010817562971689250720182838817586152776408317343244408438764965783314119462267474178812256345354107904231072680874512051353046506140040582614752417195648338609389415546511e-19",
    "3.37901130411663756836967963781815017287171073495706565596570106805824350538574237925978375088117979126776386768820882102066242845254884415103176385951008547161538203324517247580816497646558302607847800858550626862171487749507822650214908130884997079671940436933649526126704344029207052952953259316572804371961573014999917466533151583891437361996661827319329689810934389925402826683332160407984521828852283322950705394479000911856724553716730272908036e-19",
    "8.95837726610775792779578267757968284036498462407866562652679473428281586324323345139708604773265725850378370420496992951226088875099529240382980481555655811331593221288117780586145429898834591344746541717977434443654501823165141921617175696764135874420681981187503734794954730523427561406181497948813903824098432348010056399964231493734633430988285710836455910191484052600687013546538391354937520281907983034098306889305245672486710960249173894844279e-20",
    "-4.27198490169788363072444078210129695844133985754396591667092997880845075824399111045286353159781680373336759551905549975812959492302493613473680687278497976505959249244698573627281605529393795691877705605599179923154579178440534090657646978969684549440233655520215755590292650096543085142480567552890161876730458760410459792308562023161072263751224417819487603107738224245096595228124730026950040867932975730704966692625146053243009939669540277064525e-20",
    "4.17775302319989960231197682549711105970964179832093047891358330791151153760357419498198424946854023744292936904113597072363890332874849438062837766712453504175383614660408596068086985163513184298870041850165435610171071271426363014934016695120098133651423231935913797637882452345242777407529508950898103937769961806915356496367894658618741122554663701299473972444187672322631432882829921564795922336056813139289237967574946480900033463459745893726992e-20",
    "4.98754487982713675189963709676178049908695840692748118425088174596291569915502302521580476633216807575770564366818014946993774972665116156585894138207117940612431460224321920594986774745067538095061733510279033791028927522912417580898489518210614524627773362064297011172949622563451514608091466169185999683746287446894231185594382889463441414188120293870103998796602824682024394196314794475494981949133992485472793645202291808844111041821715142092822e-22",
    "-1.27244371432493792887337982271300684636973095871586719639287568684895140762847852694820025465293079480677185106645602093926449740223383847305697914027046221317522583166554844340253875401944727744294500897013935460703680604584530612257867203441515186302594691820534641456574929974948165113779137770751982289289807891048990719419635945566838100485906343524724411794690875516306681141458944125773046457843732821944866043333153711573727428097242780662915e-20",
    "-7.18027173473255583759137224788403949283626612559617591116421211163899752042014207440143569517909382786272231451033705349658660996604988454569904364831211436773630148240656372432308449575339638439997893454957257270614189642581133988255159579213292986482887193647929661838611671264628732776583144546556720452811657027494643217614934856545858589866941457415013426072257232323505418962610233044558354589455471938251758200492677861402094967497432307273827e-21",
    "-2.83414861400560177361245786973568036776525797432376024669747799806092668859571782065729626234229444430413266696264249932503275788819406449554408561852831672795385766457396556185803016697558735373607324396211719703701676547831399703011885997505171878970587871817630586565607695862931344024246098205437045426048865880288881201640303208409247315163630931188144942463995583801617489227796876953158388709748799953725393695497674519880408804297455846445174e-21",
    "2.12349012103016243907411676411256484274370702535724057023169597211278130067396384965060111863728110546434885551232646702368565654170628212915985071150855904936354812880756102053732658890605558578647789672539327768256069723334956733936960741324290303098313380312344083513637110839810383987016183347668057641891163555675096605656328738058629815218075259373207503695128904885636139575619743759838738021967484958106639550430209414055079409056703645699003e-22",
    "-3.59950317305613247602865554770926299070541493763892195055161884539252854315177042701101908622762582650255438494990409858931296110244048972075654490948333141932217366420737088788539709210839003215602798780783009167845995613584214489999231824492847263836977295653476261905902422250952936007515652596694931522819883019766604918244055937219997593712551939497236954693127027160252134384653667266833796605773857764233802267503475528595787226856352132547425e-22",
    "-5.23765525823633197332996750100302448780454564432998089471076694399769781693186010344859023868607560928599917132181002961923304228422680982305856557187275540322952108376613046893878834305563400998614890618519463755980959597170214766805471923791950482874972864241483943613547691368911542754010688624473212745252304152406062438703478139934863942771153352581374237153782694619702736848542055869616660455707282005803200299807580830031569372098656293533959e-22",
    "-4.02348370221228845332566353989751082602982239939350449772634233622392767237239857880340889713564560423829766618530070212068161700995882271528580627066735484785415730500842551700668794640460347236896858613442161629268443353025857261320330674505481609401579306947614660742844756969951161420325229316344483334772750232978763823029449799373014854991918791657244635858010684268361029391179292340133182651456399442569075364166207653180168948629219642113056e-22",
    "-2.82037288801004228912186347037107173460431457229471601403795214129649482517678376072452865340433812023426147897717391886264860145395336310489691281930262936175893201336042596007946972291446389344419927838121741901614376233534945411549795692694273825389202391373317786554222068327987949143681703682281977013692874572420767203195315253989110825810446323812685809034295918043389985879620005140971129714079951449563623210164025564123618343047183474032786e-22",
    "-1.42087710994592414136957233813505010324187905096232044930079074168279275757360864213716741400731997126232780549579808680094011630449153690141015174010321820902533795746040546332847919998461074091093049494066244606243537145616872093554441356220481646454506104224432540226296830048703069522355438216940358348506636114997313658523641437748240630741153086642728346500389548565283752704480301432720729372196218110865194700205584288792622471017529486464007e-22",
    "-7.12546555786265478211234591339674397356778837431239810895920562370599200626311811008821797022376090658023194264508582865903461529379355067756478741178052750961729443716799273777046684168840025801625526158598617878077969855152634103882968229434628436819749322642361990196208579055238716373006890744956625903350645011511464665368111100106886574582921265818356146190604190353544172695046381075533358186932827956642695938127120381104986543017256923621415e-23",
    "-2.90193478579661647626685213509787909552034419165770647921724766936155500818569355193454871907370304411094812175463018809361143644575186246269015329400561349680849123987283850067157794843168533973444893037578068568486339313229104677307559197916917034213247576716671952262029103289789216375583612435214513054001707449692708724102435152590396046614970711379465377340359664562609349068472600252849775293680002398123424960123719709161113775238127919705898e-23",
    "-1.08866947908362342783615560101534232110669773707676059974004559330630813088384865908360369926958604119540582869485599661106739465062985725636070072563205489687101438109642727732173764202076664848126586995559853065033721244186763952656851729255959834275334462309923320121190521035712462795958511261384661699936053018023504138051207524559530533096672221563834964861752782740108819653068738910459484886676267555667050101093951197343615176610718978197628e-23",
    "-1.76364072181992952953236842207712992647926277444710825895249420826037094500622611604869162430412413394555809165718583482011938496353446874489001699176053082948188897181254244670203977313805619001291476643322496472100086279992124185186612336398115099420535934777586186054936678274642028983985263173172175109712627445610701751137490742782728407078593581735784239652535100050577461007265633342954707858898748620493913369603925207422997824699806638050336e-24",
    "-6.41415119823025036647646708209461736374382629434955081021633864816597032718985125393773699928387639011222937890768694447045235464697272675574744690418811929589339357983183731895651760301138139777518568776306472950320100056934591628776555131827654925351325282211187672458667501018127721943323679673124032083454132457112459936910093466934878421928555599475585059663802327171015078814075337454278887470303967974559315802069890583274651420786631983351804e-25",
    "-5.28243482238023484908279403834784211917090538836061611156625701171390813554323797474533510306602728086856087446420222812462273604388476996482808420942822348511688847707965682429921669461049439155507056639478899404942396137846935999121923228425593138293771820338520667792138355310795368791032028505952560771964405825096355412418292045708150365869904588052629658737389029568521445898929373657087991983131660194752235837380077694474840869779281960053095e-26",
    "1.00444660916973099709628719888876075739476231661521526814572055332198053609036121529045553060335386661054340912496684069257431978184335574822547844055230438907676574252650966554302722025872538272898830331993902571327494936091048833629687244841288539550344631136915141828878381643536844712887147608645151773010188559362257571141729319523095192372498018635707320238540765960060037478791426235230914968643149002458420570319949796284426682875897716233072e-25",
    "1.29484237835320153829516335697529211646590200718020208743376699972592095485168282194076780020780528385565355754960968605710175725768698440809725868468253912000785312823408139689046167503241409813607841057822453797797320415445566446533884137302311494144344623719071062602292326201145590047359609049823921715084849090354622682506586675398389937205825523010361095761894345841305869358673411097740536867158547496331542710243995566429188134739135903723601e-25",
    "7.64030589429453971479180049277307928775143972723346084771881649306146665771723685408711190760963652886580677357348201489902768967428966390684199488684192318071036508570069929209676200697805353003285416872141686171934255363489450629746880592906592986471758993341482162765843535288741286817691614111397089348987859341140969789806529343446673753260395804851571855105360659773695615497019249976091782883331043289662200419646345729317985728550425860030898e-26",
    "4.52253326790332450826213913592360996277940634185916312344348289248368819065082348649087190678110812755112680189627204920560065757675942712119840683469536914621363381321236042667010081535388505681279101041598802324717884257301987043360703188703783707497729096375599435117334914038238955774905203268673366484583933169894453195255418847360983096209377379102774859663342927332888193730982625006421769980636328741552681537648409052676142614396854395508804e-26",
    "2.09125687181865057558454926950530301887159098831200226434588212735054585839408354815815181303894423794140067616306341232923222183337239719766748650114720634543956558185911065810877971496902592629734929690268931894964463390481242969259972258800257177253142523891735922550224900429531297952560868944487793741393507793334007055518687144426895974197732722644628828212630618490313170569440631725219251373002779376131307409386392532863231759858207567670842e-26",
    "9.26682695668622317198211675483221746364692251806947498395459996813295669980375395692006895086982785535024620657294961437067938531325897598318980885887656683290088751897700962023901200631377301853660741226008449447604187983477573560534154026563838321578850024034549390095024274504845897343258568880191980297286483036418379837454708040181169568125813503047335720735612657474649864727047379789347341838022965812813582080999172210959038864413074039428935e-27",
    "3.56721190825760158989135129550413230751962784930613161869235862569453731942634722965287657993408055144426154059654082377848531079708519626024937948552830203648057536062329980242721138591492271630315251599859507001653492618536829754797618010355690011327487149355010761497167243430930555740961721446486703580655422390589300436032750974702581590733705309476796658114559309302709222865794595060270122164601976624845425718974896882981588232655742102122043e-27",
    "2.15032833719311668842524158844834611820351229698971622045168586383898900910388633248522836234594958757210555089534262895778874053425217704390199281696121020639727303606768730098098945747204918893482649035346752075266563560063197407595828210003616922065024224488267362843509394850115752182488120388400282563772097523290157336475370500570714294550376929992867065637760001059600739470386878219231903331682182631526405484122122746428875570325595975148519e-27",
    "1.23937654691907416437580213102990540053561856562222076975706622322745631223439517466373583075773747477844712310463453258787113309818637783087403536734045864996082084177581262416949952397779506266735155902928355963849887714498885297841888278764013598814263742719148608566209461043992127915581566511600465029784127535827840713695645920499396417326650844269112429554351694865653766730562149155691210429318088405559778251740684259533509686924418060121015e-27",
    "5.33171083418899081623094240752178086325070924010920516712082236272070470549379086170448079701343327732953518819017334075621885232461566648633761353946299806679297523656521142607419954238694311208183540697190728564637887143213420641105361901334048342646916306758501352339382380799800165111330574180381363123423876749569306643874821686870123262683028837930849658783997437598865945611625299727873838414199961190691167157065548679127689023334727408160809e-28",
    "1.44013679102162589656900906790416808829320236448927584024124194834608775529984604147748322447865540543448455696518920456718439337847418095365199505550979844244284849267379394949922168003982580468480770130240273912268890385992602354980742239701759533725462349346945008333798198042917754041128794647159699791485108476178842657934118802379353118149473498718055755676151443889431811462050733770200699934849851476333401869301230484118565977825729968853878e-28",
    "-9.96669869493037567436984797377824026970551361523733334704685037849988570952480018637427267160559556731975442139974127802362747052279751367027201347498920334569394073052964508029192001946896884131363651829760544761663159145564516313311415085082535942700112127487188457768527052689441949362467122013689344085712286631215545877265765086792867441612389485140575592629656549993701739797856571861890276708211437807006026015479247623535774284054035772267855e-30",
    "-9.49952545006721271986723551091832390572434475613449216853026950608980729975610949693839494483730777767543201165297019989148865098996439685341275787592220147562645034317539434812820247317730124230304337847014308237493574232406295810003736604968924999194081685079029871170575008831452105666398472148603405068743196058368668939868696237340909127483849811864286898580958367313070334708654901001621646259058093323912246019602259255611326028276026617193099e-31",
    "1.68549950024121325842329733845450421817542762534594372361847601138467994765919518847926395604004639118913110833409917076374348554885493704713977435069212197177309263153281238246136010997248521527347886923057719997008545322128767311917204252845813786384572481706608642590782211113653232109435275725658583792356520018525314150384340314429975272782805301731790023614635095515453782794419149018185301528884843309385354452169799317474872257969092906008855e-30",
    "1.52488810277863225477567619149893370527358258727095480419124078434309643004268808813539609490580855350103068197668806488142677454920918073831746361604334555367798827529725421668810706280959705192537224049077040696174935514050291367595591255151806552855235652189510391854089461416160856242044888512411248472675798697887658577327032800431534022459117981456319453078384470435542539271495174319969037454754246785780110248525305428662893119683676259676239e-30",
    "1.02487643005412043615840301194207647834404394333666614912756075088741736953561322356565507506866521304174856245320180560175258571548363443255769776432402718898422664551341133014249207226254995201056121490053779632051844640492703777619202097033456569382610456144188520915818060320711560495156581808686405624191473715370636352122356878989315074687393707864175791175339745402591138510079264255362078755664094317970245438094096514519588463980699670231776e-30",
    "5.17872335514336460638246389509701994374568370378756425626381175088434114498533373962101770102861071086693523825631768661029053942877635372556581776966601282920739221916859094755844745532985312996093562339745541495778254458300101296940898099138654722026643167599983293507316139959686417250378697226326666167550479075486942826460626718880960539334898114241766314706128433041188097750314884765944663966240050159451108057677098963953587724455443776520401e-31",
    "2.10589086713487779979529016032689459588718538952919608985627245490377467983577873342124933315920759851612932846714259333264980963861307944648472376499727010913516924475843453704087866043062490657135289447544217109611527313615806441572475721094313115797350823540926359595434178319566901670397655717376310246034800495331624259244630663988543344459555456209824942186421696358545813230071592646987635810964601111638494779023592861612788618343044158256822e-31",
    "6.57954123905424220595206041531366889630521030883206662679461689375328398117632097650020074303365295406222885814596833067457893283138255811290420301117740813439815458337717726761211368031764289241938520231203233126513123566317052274250655668917435383155343768450341275106238562658334113665969216637720159291383371347597340733434416982460444214804410078513421598339620360668716987819647566129587566807713965660080694395526359969181387674057877773279573e-32",
    "4.12650728144287736279073851211197529395149715934507177095841725833473513192223093303593963405285552912736917903821576912831587539429312530526806736584506048460327823612585401156825323319092395979309334993498268485831139908424176951827238431875109273047661759458299902680639236255288124826824773581949024398266918328135469600955013902965580856976534875992891913867434276273261916667514862338234241293615776011509314503286744272510163648048057363270692e-32",
    "2.14951196782836290870003844091219643101985662832386793738730345737716410680995612885103598740296453477313638812867716312635880849107619027911183826415042118132080557534207259128868227546161667285843626258983801986238129265996504641458166734699788283367651616510297818946775644040258439348494679843395012455401187140287651131291150631860035114245055829078421039294000566704637179055182795497978444900705763865990315225576362665102340355060960295919854e-32",
    "8.62438559548434065400955906627442131345451950821141815110121173747786318363322858048160887416325552584699727919650727253341945031276596180269289540714666350073123408502318948482584442120704886465507479144688224966417194410351858638526268845906516420591791804701517222102252707672629422592551621010184016863188099625176536644823590250437006137442655546197756868518392795720397121747578489866833172642440616552759612588432072967640852175788360452885966e-33",
    "2.49344473135232171463398587665748083353429184030719003064224075921156773370813406053841433389969744377195554038868658849813789464034735228176770106693767136559770374650458425655980482121090726984274060169048676143378893211239404020325812245693234917597359960858067704848294376373155241510223802135395763274935121127558759939195130675567633568432909762463057758318454725827325917129950882171929286826794162798911516437541486388926330309453290352512805e-33",
    "4.51812698812016113403123525459773336348026103400542237720017626510952014757925456581418963375733440197481054343329728403616684558124389955350450718291269382101378358044792441636256868869644757894757683734162263490842884845655562100329653801440653976918817225644318062417188589949275489634549967792567824278023995023093549685709606842447383103025289380863541052458362909895170421644773068654592964082615159914740761679476996343186219549517430040467995e-34",
    "-9.52638302571989842596877484029771028789383962140205341458009904247420160034335982605181599945171404301171311585999677561261956601951006439298796698684172579787711692826489607530147046698912824222096042047023572741549207240529765228800878683312682894511272546105097006299730491916121523081562677714672558935345107039966339888714630403547480231287706193253311221442849120753909598490004776201548748474686912531148115788573068712746585359295474548534880e-35",
    "-1.71672606330095236197581647616082501092175027831319274659948257629781036150065002561583876953156088514417617214875852414457963740962075997414444789744590521764019711856554027802921416201978130808594166542389735643780154427634730137271236613123365704172357186469339771279324496956186103911005788747166589535935024342154590880811385670098871891057731049961303038752848717312631508666965839013993705784287854716780505755489771387966596583340389310548324e-34",
    "-1.34738523111543364646061861177204183337442366673151142263486436323937274978634789881653933445099997709236335672276266400877294335480304884542366074289264722984103397418520964972955923338919628642429402183728902684758188299343224020206912651680968351894906159516038822702366300809115129370994020739963954028109469104692569658052533920397786832570516718962685380587397881721933742011069155977698133144362188935545457587710075791236686875405883508599635e-34",
    "-8.26764931873727603478313180336136059630588027335356803116658906477715488500190935937840891455079623611228788574574412130681682871324537809270299390286657635595042285887837842595725615681640231129141816614694917505161044171942728608594932225613276108636693604859453037344437712753166734374729956491492790665620212005307811957372200911272852680548003562674649374966766198581940919578640347993870614379610723943829090157795263866860338093610663923592001e-35",
    "-4.46008035178067317448579161256687930623018841980783858641138290804751924938381073467446373479618466386719166254962405551607840075116463655506824404127520729128940209638454813801554106759427824531273090444991837732813852868231300779896547095395337335995606263585977584879090437998926836535978351488844970850234394590847772630153571302242435052702898742576352521437842992384910667149925292450950217018840789204506630294154681806461128759832761288295910e-35",
    "-2.17393286232067785420547370524100360916696587674815203408133823212358508107036912414558095513907683536983944450213264026002295974965293306895937542650730818253130754157621311785217229255726043601680455364528642757645312484417888985424340264227437481816116386907331090721701880240837013594944946668306416507451684234326834693455252604501894464600591961511442274500170235349929352487247476391257218280605402234766678735200353046888716171855846040389232e-35",
    "-9.64746003047178975826160362579097833122714112188970820726198290958932226358350757143003489199082140341214318617865709308526327648274774468580449121890162108545286075548383073196428925489757094583965351826146902662024295267861856028680348851879845397981293686242910751456635206060332825354185008847128059694778590759656843465761673320449671511931390344803237995365576256518294839929378949584162428168732178646603130555828732445562991824512662076832282e-36",
    "-4.00588363621777190938339254874672942815290643350647043282016980194273583195574294159987262851181567348396477630187083650632269195878660107886312579968416745555689952812180878230867772353678903457323657448099468936794170899646135360772993546304782948820800617572625748989574859684635276747609969988160051934327795069471861532034556229537955384135894608208201374469850717438534663347918480354395894131321478901553225336691909900299505267560132748584533e-36",
    "-1.47311395303440527249552240938884561525803428760852113623064205686203722164906397460634982329162373734900829677216634838454787075637696511607730712813595738137316161183335242581673833119131874527951934222370140680396942683085011722104275032626941824701072420337837726824210040262532704756434290325377673422133096884415284232195783149082952176354115048615236425302685420448513086596088961994099328519024660820308404852625949141312492335646168848323330e-36",
    "-4.72575361572397473591055450560434788831937427524140968224598114255824882626407987958031318061530320127045885881854502925082460048846162482080955840905293119309487748375955857725464331605766862778745476914341632113977337660530528026031269333507282940237876265057359342256359597809164293203516145565749700337058954860882177339056228759951263828888562553087787066102642210640916863922896327693263457349708683892857562120279863796504955513383381350553756e-37",
    "-1.45355124666089086154759701922414591406076592311279668133153719573598898450216541515162596874335356752140313999039065766926630769045687252391093264577608630088913720343408033000419884954380257898535137187352751330255850101648601730059559456941490002704827446547864699660806403898620972978072182986945003600859884096591924589461141158269420619642050460556189463911335004471371269880022522354074466989487691643385824836531959598755560603995694794533203e-37",
    "-5.15657030370135840853814823418658276505328185367293515914134242682660753835622611703420468808835077337062239954587295515048412446711609110056775885539170158664841083803200146574181436841295275567471918362354596044766896798599348558106060463662439052617603149603961457640336906746472111805334937137351441227576670615543864469452622813549690596680269397252590668444806672678547738818193341740951492400452433219060808830360113354849631726540052277061507e-38",
    "-2.31517325313843587021978609895441645395393141577218759179406060190109829102454184820404630740638912636627803301344873255984097939327596670487575135301082099971338669741163531827443064108933630044003621980085764777830266925616123751337821788041595803223642113410205794145676986654754443620423949251973954291445512397018890071975671963068698508006601267842764479597846013001612335750555196630625564080350684948099808180848614023360638348647390877378987e-38",
    "-8.76904410913023366576829525207314028947422410947579962852631591195241555480753925722667482414133073214725966476675486409014130789448438665821500508811764797870395055490347823344263522336860067920633923259796435985625887263111932881263543397674134252865390231709599456965090815968180190685029280796983619832878121449116502070283008465396847841661775979888886546019022124348715583034171966009011303049296034162924154624230372684342777111699341459528205e-39",
    "-3.16843366103888280112954967426538374423050259435746761645224740468688546656665487825185567819261708685129603330150875989642097426989903027911225948978416284957743361764775178961329190062416235973164892700644092371405025486315778107730142740031889585778908943417361760012831179236986059362416461170593877559218308560561830541349458074967849253144272547490345654424257278671391911921183822159566590877823223559057960594486731315006511962240634562478836e-39",
    "-1.24781961585105124817267765798218375332679282440668217441543292116606521175640091649138267642728779620721836862067613250444154611467604087879486396074521333520684798215866357879275921365565615226814785183221206786041312757190437213872996384485284192669502992494086359764448359089207651876660437465086146735344534527597823269000378771095786700068138983153942676046464881817680131530082832918238555552081970003989419046581117773788984925576269639156801e-39",
    "-6.03581003593129988992514665772357301137877647435360345853314888063015148137713568702138782151112594282279988261083013309878715478575387917100690011555711479172898130294649493594321002331117207924363971620191997534616787426471605061515490903682073527077977087572892365932866628917028757947424413206284219055988069031063227125370252927501582895917010906348820068467442785261872957281894669217399536444443925057492814320007789054668362174666295278084011e-40",
    "-2.84744801700922737227767409169691279847792329915468402530387440028514714362415748384102198948354483027491382562697509279307393285179189522787582100019256078760693659493672734857590679264934553797926791560673700517259845466091773676961661833888389329748504985370824856407354233460485483155973068410980711729526705020396421146746430078091225140826066466650566659201290156247484669525567098135639873202708606550512164518848509563342458715016424799154040e-40",
    "-1.07512927429232950914055741148523020329537826478376672368707636221919093165797008009508556246213047652638268684202327479652446229334587621741272005000014571370550976902733472477315426786514483735166919201462320578620959585584881879854598570597461470082655119715497005556749030773165734278112102540789017352058835712373295286198209439694151376644787958019805136237112225498394345064965635499271943443589411222596660248454247354921803529477686639703244e-40",
    "-3.14304187973812166979001333404823115872924516595466110076947506379498278158634606277270648058460750179472238366484079304429876508028836178320313049467187006202265825879889861715472907788041264790090000000391732232563752988050670580794883977062324712413611784397135425270384708164774955151146026002131389750412281873036977604543224086243757354940386492270873880887440737190485794086219928314235543509890788655448591853843257015244564263836631258636054e-41",
    "-6.16255775327634238916410135599769801615345609605795596890153404570985717049296567910231956639961259464428794892439416131823716248791791285062727221946557837785633250207528569600991565703068103968795249405447653184224307200309424611267162665422565736361923816603314554282407810056386047720907889197269629115348318529849192837350683631920188777637491241602333627055474297898624998063331762383933167116314020258927353315764263540077351306612960426882811e-42",
    "-4.70515858308629748254250001591428434580573025549200411565734336047904662784014443988241416784032767355798496626454321926046612232650405979228996778236274304347988740943694351339394760234986531761646776369716989545296235600426871489181022421803687169171821447864456272032277924040592992173925443400139989751972901563799737571200237373351417543035313792099415767873118438049903226728139580813750566927029641744376248098866032392127969712947746406764308e-43",
    "1.33663837764096901615147275649137411199883928777581671077609361846335357838021278892802554514509258377859928556074125315732473481436218299952941776468770387981648844634613808692699715787543341955448709533773440177826197653142152481366015522124754088517883317007553847907240188455878318066154986841046732635461539397499841686869781893598397706549987216779220140585457000722788695096736162194892835737142554503038135582759217452739610429299230340648190e-42",
    "1.33564666119237137294157515816093571296509571842177710863400076997373602776013170325310745699868697237583873527169536442138128326212560701547351297284214447341512247648987025330082849704863282953384540210545236671033525263247972522295160993726074969752765329597648940869745216693816028800705487553496388934553606073308989584717205355367044124117575234196713643406043515321307137226269493507089942050393281751631811928196620028602673722914927511191305e-42",
    "9.04092066166832737777167079180921409511617315381099421287473233211847235767189439078771193174823091319177017135459128427750357924356755869189913981766331551944539420580592350502874870271553941468293898909025134866946185331460716697806964683699134512329614792700789791820580425239292349275292781246416015293970926792686165153961047211601840403557848024694119632487148618204472486316356111391596963070826166905124776407833280485542403219752099200989437e-43",
    "5.17109954183737714802711120361439840088786849430951147936735545200310165514694377831124713587297350336084428173783195030459238958601704910971195248758358842781317628065577165744863001038278698794091737943318839546500449049572618003866956346426843973137769659673620575305908749658192992397108675167507261184584776293223911344003948553308956320732119819549835146542899288008534465632674926736471032647846004691599387983452647998242808500922980055985383e-43",
    "2.57764984656587832233224586220841694438026061755327437965102011585383465690678456903108478167297256894146016078534093838338975392277813607188165342367005581423447942778215505512597277358580993590032361404410043761167623208105768776659209064934783480901781672808144852074391229571833708972775473375176889250839021209534799128492884309510971784622207872063069633069920170648667455197460157412541839255090452871175789357433915055430143780101013176782445e-43",
    "1.13069947258915798802787593737866670053679173298500236967914204443710378343645683719633339962229132349787160754608569686819196529263437037828272138409326719305942021051984698363428521131073089921674941852538361534667165679353672044951289509706623938828152031685968937156011785985547780044672666556030465406058538527592310488353652313598595480314386486630594162145763351232739616138495064458580544815278029352086171857198670597914500701184370090729272e-43",
    "4.26080479406371754654923883789350299862972126422501413742622678454752843659497595405705650593910471766139369483995265916626387259883258273160393797059252103024349596944493212216097487018314820424812772889287326640166193672687904016799285423767174906846412686171136293636106710386531064256222077286327277792472594499513467502231113134916196481996267120106824805181308681287372972061318548031918555644292269038132874232949975426902371307453009881509127e-44",
    "1.40954685102183920846315922342842697854280125738152026068124339221000600727379084284211606393287294124202776025339585818515624501397916655014833542700314035544855205342670737365729727631726380888684765451866618782881954275624962151403993479107247733919611486079998236378188652346756925133804522916204737952579454478676327449770857796339225713903299202750004497817631640336660424909754915742863913963101479577101526934469598743111611271685829915980060e-44",
    "3.52192889991821663620561917485994854453926401316285257736144140762653259803053000550450990644603234397103711484320489708125270609663658998786464261979296875003432124282515879351200527437851349076034736903242502574885778113881377761930292056990831816154787919058416502738166374957524885435423533842195385156956856965895954117635722762266385630720585357798891408563681319724347559435158164012427984105488369104805777396336476168181385056115513558162386e-45",
    "1.33764272599749427409909859676691499875212061587551805867839288849334911397474757710729435599011003758392734222616357943000688953301776252997188933720215799106328439932323778672205683275329977587221896851421992347082555546196117262904474308659304127969507909594664017001226104666463366428880188352370597541655174878553687359135302899900037324603856934509418106541760042926067993680252087334728764889432384092159349980824944667756804605191464830726378e-46",
    "-5.33771569126385297854572725791846139147980974439145718523459491751572924213198400689920870937906927163144390450939101998098906694075299559147739582078854297672320842253651770803030276043526596903730898423938505638380294034467974010978573115819404917999242451674227551023527575672156251545784562245305094736156180414956451518234924316503518678258363306129779419453399269401834631277809746801049450875122594060081343846065723183389975096267442110122061e-46",
    "-4.25721321080671750823586008345949854756810686447646474657242386117456588060447199441033649138032366170013446445090258274571291906136677458066296672743672000737281284139399585085334071567798309454090250775498970072420024328658588325201057856728962925454274339668281555370468346265319387847405330364228276787202862499138748314524534341004729565497287213639281255149200714758938429123639454673811743803292177858184938740659548606216804061579424989325925e-46",
    "-2.57436417250617761519887215245260644522162697059158404194748868733196912261722245045085645219676677860058329589007392393902377828884615391829376339798675496145483805388886888428555852960470438218663895126055199843875186232364296565620249115504105044935245171561902909770344030663382398062325639541285962574559705036693235050113082714202121547709430965639792106321047301540727006895273692748812667820175524751001277016317505317703032583086102954798345e-46",
    "-1.41588869369437866778217043110343053887524727601140890028847483176763727279700583589289867355762213898728825172059322727676987871178774926936252404534354201151069003810544600678653669781806458334293507187520076061510543511413874643110489178847462998636103446885862181049035399161422356129514767202857634231025087180910983676143447449655367376689509193988818338954841476140058746103352429977802559959436755528491146947006861817329895733067751527698678e-46",
    "-7.69693522997656037219272228025559159097137272951021854516889232839079745625112125594792158602847829167102323472005943042980835456041062971946087110114373006881807413705535072733250750316817042972991532614416738588463880698894036587462044800278912706849440105402299111092384872733182198337475889146585176964529490452303480191564638968438466484523628914617803352164069056787646137164526613661009200744847749337836512825017869998126129529263648116051705e-47",
    "-3.78586898717685749537193194347276098428125668783073917752433507366828688418964050445325914395351944826998127367309627359974368955103303567309718754595671694498636714500192468159764095939036107924851171092516339490904168452359363297091792804646010934412954301052211767678563557537765651354900956484152822778890763737029891424320153927126134233288267646877300861324741693020224960205995351878582308553313382940734423903905856673402864747065113619969589e-47",
    "-1.70964462622257987504160474280307836473937360654339293275418958263827157142941371797329949052280625730601384573024274018753933559783178826211382985228516016137844875947896326618901070484925710644987127724287917318957391751550818031224859002419624861764833150180710987241088475897941768545284334488530270927989932359711253604830060454566132489320538890501737412210612905461709859266204610556646203127699720311815476251632251257326885011713451211322286e-47",
    "-6.92815085608427919547920217420705618525543560080450779201910534438680071140630023852518678388942046085218809321910223328074857447239357258689530610618629780610463164512241630283581293412931548942827343994485733136300272442167143133906001134443442661781669576085073974484598141747185299387071544616784290170408055284453774896397549139161066479654150496121456449737862193868484100186944319205975768671695824470936204029085573057130953054900115253344452e-48",
    "-2.47754570903290931496662086480967536108852708834448911020545652284738649516132667529523889332973678484815338259895975089915175873064334750475804569650720974201934711674890143806568072225539798465434754088792529115437844823156449300011306690227256680842529634296377861129523903587186853085804130928062756503630719432710045848299144024970070793086011846014791030363334487270062773152864752024717806515510074391066329806024841114424816408808617196176840e-48",
    "-7.37033098958216962374600356778009211445433710070762810404202943676617121589608854056826910601917274804868010856943013722389194526345478999962838203340578418194464345778726546420126909194223630731730826916837860111471170599318507910914168123670873822621269462159554047800734091614219784103093348854214341782911114931840943248950518819971274381000872118282917773555955750579325902011171847128098230083035042600025584413729052400571704713647741757393220e-49",
    "-1.47876925058953148223047413400203110347310403871108771175612644734500499487683584322694317646607178073529067055006634633735027409394901348899571146198266859982945951031199663130626617061964761559139749159556955208201881545288946358852920143014789659540236164130441231428075542448805353296226109997498844121677270806341833572446418543016670934036995882590420048881718857118033767850294623416382746561302320521218701221446692378479276327041716875379461e-49",
    "2.26247748391508914293964289076435693429372552177869772766106628971956051575621368503209548324546158536112733328010352078028169890386072004828813071829570143602195768447739698409782506005774061043284537897765603872451240292733816472036163984301622234435138707931607448395644045532457346708035694018936184679882091350006620741701677536976677384188943916895221230458407631328871123692330051724210449059533898232513384392606897505093832279942366909838591e-51",
    "2.24215883639974839145374648694812272434661742713577228056733098327197629394770902907620994416699891003373141747356032966994936577290249245713880033790166379138073667375223635696711470452972587853024892411610517055644926707014937501017735705933491654636365558876694249431210436768229639197128598309886116134424904612048199265964566036503320314359644761895135154503790444443637377780342785283111247075736821446156694835970006030732569249565416347797997e-50",
    "1.49600713517654955918645194350262652350494518215095552767449510404501157600226879383129366150388664136612722520581172071717710132463052016256021866554803984243348537193630664647768368582424961114461875719189533749114726770739342274454104422731326927831264988857647997942093708370544595928720248927833115728866949833860993953996348479936927425431192894580287723870242258495721294756354153055959004348506537406332802585113466779750329856038413025970544e-50",
    "9.04505430096624996651872983664084800964892915703106745682195887128772717682422911548708495366967201936285258411439035225426656831103929485861420830787927581386656524505543918032759383091754558616550664527437947865725408969055001939315098510874925483077034587259009834885478555452021463395143680850412862687343365928963582382706181068969270847758867085196826038742652185307676495174851672123804427324162400056635970775756362016811886629774077760262382e-51",
    "4.89855518598675903964680222691587944661529378429592521543384893456898455486399511517885515712944083966182767435046881609429516321745156231671037411838298121427108452225932865772003676811481007618306589815095146672468069989338553669062262060233462249471035119138414889569064170183697186309253779484815918335468897984981478934206133268823141309260449564643996345691284587250854033259479053968088102689257685832554261091340139353162972789478754199229232e-51",
    "2.37097989330504362871409115761741628483181415766280771918011934708843100913365459544414769198516752928512525035665636160472839952437403940791372485473448570312535332139071345101025689443134272630461800107273873253899378042506725350679409841070185068985830416903085547767076253260433175029553207208470030314727729169839202905741927431168657797655367294221164441566248656408557319178095066690202777593606627582135643642777500203057372668531414886786675e-51",
    "1.02887931578110782986635875291650422997222819301107463555023061315635582767693113079204472939900239338882008258733312357809938503075763976448994752509142503691832846555935385287231348250133038093879325672393362216574333516505011507446711994500352827078168937815292055030646686516665216721854288013327077820997746504453413795414414828388251314211708576443046268048285718163547041588161350248735074874754217243170595858075446669128464601757638285883360e-51",
    "4.13645843872168118401585679068339408403662858915891966233526678047747661597291532323475913234558232274381130299040469433083289176333684376209768716187702262318918339960774113061070668229567360691206285676813949465630537387970748249118820674738920422187005370786768542578926867612388471227173356239189244665166680873743296951675068348063919375617553547164068515931850375336189658672358119586956414185222111332937120066135217092851135547716750197789789e-52",
    "1.58200912551118128671497549162184913607443587300715831406135977358167726532376553133212808632825311447369447737818940313890836154144549130440287231008386511382835768283438546273369576656202459300370365161832069248669720328463385624813281078024545689640875956853522334003845598925394686980874617056366347387205541236235567548887907120160827032772952830249359671331363834706053119702606029017029690760337718575489601844100471285212166522114207474878708e-52",
    "7.04118933471020603320151998290883728673968957273318758257323264094007029957411232733955726335477508850443851694079692202406920884938309869238885189869763831397858361820471257320269664125056410613079326817359484137514542846881457195118340511596090004966137466364149453254331594290643067479717214297223421603983394268577429502177538873428835995560388548956338221143897170510090362482893002596473218120059377449623062299965293562887897050331759913868806e-53",
    "3.91105249759239616612090773708252563996541889840224907299829275864123813912821793960604498120204120122933779326815954735944322992021810167172111977408630706687683842238375111108606070037503371847655149966319044290756493406635746728791900349795969444301890957619333096129252895797040634711059471959081379264690732482097283966477054296310967329568796006551111344526709608168023412202315120912692381266910318755825810789089152497834326221666215823157890e-53",
    "2.22743685496050670661591364559084997095076660661106996148896039734558514308195056190969831392231359844023135879626389173206263167651231042187279296901728838690123791076999659652394995128298059290456369730332832319440814021023533137237040855914835691020664191176722312691039585816381636846547671385743527650050591478980521490723741227096176382279881411194495072709314618310471400697373791328971139805573951054073512941224209102559269087784720548053361e-53",
    "1.06616700182542348338555202104649851038084711486465091376688548516358892191794787432109796039157098747206121164961420876184853875745999933980328192671425178978185369809737035235634690148764358198179779739322422335694282902285907737094351728910846218437348245434526541657410268647054043460113599193309151178843610922570521881134084440612885757509242250878909679700267112919775064689127208286908859624855988931188889898663323309056754904850449028719667e-53",
    "4.55816884702400189626346979662217503527952949755526920903905528925124941945565159810591726273828925592398541925964319515641749896362739789083233199107035529165810965859992275238874157090679021594203816556341199656580946939655117410228936059706255986185802038266187331630244924751517105544684725813013149295436477293748007600195228875337741307670922523367007590509824680037329990185643134381722024224958446888020272591397519570418574194221974675561524e-54",
    "2.08442201966395725472748848551745654183451640399738182863972478905468429183626967402402501050959701890480264244175315697360680342139814143726564712947840123894214262542591989610916316710237562745170368471410428598933655360949537956523483034767072779852883152798625466673408466808220563786597326661262904254510208694129494309322154627519404967374416060200076337024675319090066404229104243085279072461258503170141448868426414132192770956808233240199950e-54",
    "1.10686698559341817622823697833298107538724849825505670835601929502134950342045243260046231238286703442013145916377632814563471990333750603653670857327261094449041236229826108559327279431322355609105138309975007783797381758480556022882416889122189087885595845618126696226771717395922677742313214287144018443461865619495405963304790367112885393364774388846213113088494818844572249037206186172537651574166062132149622099874164892913116820942647738601420e-54",
    "6.21556107398332681358691357778796034934651372267524331771318412260718847186891626107353006447622225221313395786312326516496385769182327889295221388707616340736444769456255817814711676346891873773986212953417352827143203649229573086127595523190016758066814019764795692672870538402258377681077626109717152592086749486542916390138143157631491688813361212222535708535954604146868297494485866208616316235625714583180246911840767445916010169273426771512626e-55",
    "3.13063043358058287222749048727507260205876252076615348957777983091002369154202774647025232253590545813888188619719019962711128638820912339306213840506980173294955644774659286736431614390418216344666668598208856718842057249527457645342014300980965782803981195861436047922906667414930591970001361562223579226344611734572881663622825990618097409050250577476604384522685062768640912478310427851821727850690340365129966569816662231907857886222219943741591e-55",
    "1.43151502667225045909625967888655008684042672671320122451619404009948883344147950998424215469578497097620184739873684149175257359482767626475447856126252313193528510329057154475597277256980705829724880408451423809065876416407810979547520930472946977239511018651755719876286897244725745819306356020211688183764333591583384188167035446899166729190086683084357360384987555274115308907682295501387264938116195852225122895838526480957370286012725627005971e-55",
    "5.94698926447592241760248634174259986832990764090374000411683489409919064653340191438783525773086423445684075936406274595583721794203759766039220001585355942831142458517767935470962569426331051253429270040757962298452110681590523654891869342264947564294389628998061771863125371267870328811050288505299754956757669576763370444428940796244739735135148897058572838776530070388107066840579381380366930490010166544459071236622222489693388309638540397994316e-56",
    "2.26503997648443801123071085933355586255466282812050229711099285190714230952552364333973896925289034583697627437840676210271399839789081903844181297055964150721839900442572198542069304033406341790110530436195713242736718173583865337159563296369038464230332181697124097772114788897710753794707012039194900813541102455080496709181938786944369247135633958645561717936710165786486859212977109197136738620432481973549961594848915723948002532245789871551818e-56",
    "8.11527932448485850682265587698390980702412024103762570950564139832787053735739985323773094811057675156244866977357250849984190464004132072256497514650955735421568349787637819290210863027389411917275587148978763498678213739498765410067002082048163232534210653033661687718832383582780852575173565228253943082749969371350552479606669711470113924251379623681004537368463191695060825055608643415996508453799940591092880682175414702734519093183089722973728e-57",
    "2.76652161370801071929763403511638664262117399505007600765702931731105933146427278073458046472617522540018025442449820917549023802480284892648507155043820676277785366691055364644687005405507502152415058747018153375313456213170092624728732740618069856544360137714736976304314984814462193562934598972359354733979896762836131274965710936397087811441214215565859361090922946159676605588745860343391032754895264629366313180581740197277573392130558965176337e-57",
    "8.55382623251932585977242983952778031667683561424326411478850381041995929222795467797022669188138992358775150555486639761672488813279413229994293127235872328434714910063947706292211559915862415108949664828592984216766532832164399124965804851512066926616466947528846630139966786356411584783365132679961636116979007221921162317057649703915904613470317602900875546329785889433686256468297419456936411181438743819242528214436156928689564734478373108295288e-58",
    "1.79978168223782318965662805068493130369742494057771358606817540573626488908486079225235288729490722037731890566717039441149050227369403612352069163419424387683141461218994393461659465051362042487117473243569096125125240415398889022108126213603444346290142439019967793209875288369878340481292656995096318231336108849416605280088765864796900031468464143073186716287211708833178166587240142634914509602396737511935395479020190823373785136035357292756255e-58",
    "-1.37651020291199478021231179719760621688276281728822529388490732977276158676339958903333575176185682661796064218285687147446134814363882825979671837897382051880249458779518324088382313861567167655290784443916668479711498178941130456166381082186079146652137243820670606923681223009874631969618302900586328536321996766270286347646901769020950202417605735114907883580664311246505553948666529846867553661699112970677569670475155666030044923812379075510829e-59",
    "-4.34925230067300639154170801830375904801186632308247983819526994246389732548400413817922725154277649848392570952217810586165356414251507158236282127276788425422423057302126713692785689826058924371347866561311317592162161000101055443855857732379872632259939945119260290903833811108453199047622533833104751730915667078777932581488020388963325443663297543689898303951073023492759131882191303532407888590768568739810574871200236761823800199438461926191348e-59",
    "-3.24256868311516077293434806476639439482867348297456182111378086648091886719650972964920661539653558436587419091807795709921265616615759320707195518677874725328008367516923400400026138965934604069124765193560106892360137696654938969377416035086383851456286800523863059508691304405856898982239944750046780887498005689976296366925541211413819030641639020429238175688001825757951253042864202449441054518676877785260275856474733501542786261815492793774816e-59",
    "-1.84706377930529810650805815522879239593239956016518153943735485501261474109132519769403898334918187225033941075849109844170972175770069020415895449005894727144854126440852783507357389493469166809009302159401429050279313580629279315976169440761116951717836833723771468605295524823443392498843113756344334263566411961711904570683010317490278088275315359674459384957419944078938024511029389048397671966475877674013021795726462531827229144928304433467329e-59",
    "-9.32295385232576597189490465052070736885036366869152167724567671588995817778352489148011795282415811289328517800877241589987873615036086043888267510889454307043106676826485161959536855551570074596828219553007855206743108497452770095363052879522560016934285122149907801248469759144245592270386693066218677201811676346211636858875413127862269254138911233361064922846568394949506155722103322761569735686156479064339558323025715744123984051945467416278137e-60",
    "-4.40042231645812812779344036496726767048648245509792188753872529686204258653364586734940481618686937612756747339496203867010217391149582764136508383492550181455420152879549487385217544129613667222013632839151514541720214678966626875456715166484864918967653779037631527892214916078973997162817287231899501327886142986267447552251336585972190079698890785208986157391990018437762538155464897112509570391935168595616385262894069181833229905246884485244964e-60",
    "-1.99653373434415759399053597229498645742321245051379761903114793170109834136554706644131286898472349823145528927274055164293884342226107571783663269182173768529217534426764443919634994629132571467225162444904731031104123879204314622739887404027501842071358856336382581207640721552717990558143826041473522842613489669614071095090037179478434850222586264229464386627541301251871817932833313302009659609072037566543687839053501488674649269492218620958442e-60",
    "-8.78521643550181539678514077647459580058597321567156025899167216726214165869318363298645714898448340254517048728873927518806227586311999513303295960500932652262161842158261587553022924781641599335478293482539471760301956507008841247731391895855456336408705980449287644025396918821988210332221121184764460526836986440582444136244114034497141890750025027972958803103443213250112395819031453781438091176301629000723099815468672750489825496450799775144961e-61",
    "-3.75823570412007650326682804302545364859589646647696878151977853512673130903385966911816458888607987980024714857084203306073317040262104460462392762985714720637342328875301829221201133292577722050186436171722821880990983781110616671792747675215006089469677828908402144074114310604863837102474672971842035889592830898358277739410179380391099198942365539367105388971013145129261143750166866223778699334567046667272316889005974828269605921247843949223913e-61",
    "-1.56997750963258797074416814015066034746141044995385101289122295600632420559613785833349711571885402032316779250628148556417972094198368457103979135777970788848354203541948519496625609377606239872543947823794181854720736745195767844571217307912741495860130886010305046695844066463098579204473574358587488506147471478459048571461029428502536685820916645558497775386388377877305518028802715999628035391043076846929416438504107861416104155132400058567448e-61",
    "-6.51225429276442228198608978400647521455594119559827982937113333831775555819984810070597970648072482479226868717332698103292353382672306982855300546036768696169057923160624610015120859020297832787954897084978536171209409045528426807401837040951563726164334099949925643358581003816347529179902317061658656876464042251110094501600232889052317215924797704354477293735094512036921838068463387418970725801693161659287485016577515648344614693592788644158934e-62",
    "-2.75349079302101100019540597570916253896007958474511820955709943696353796483902033099542567200994478972687900629730941834429508932080308893936139348706321418165375210780204325937317038542600136557430121398466813511060383921170325477099954990340693046738563088270344194904611517611359352940618839184121532328949328051656222466708747703492993570854562153865205654219759089069489092935403158240325649489799889078381393430257600423949522870393948822112497e-62",
    "-1.22267766057400127982102891993411592915502433371012360639019200574347315140675792868167842818720849749916685221177241437120957962853650160973943541152466794480337474873213879704398269679304060261337068059683831569023591891760054331868065242604730184429388682783164264686548858624384367788911743861765396152948892404359583564935866151271519521183315025141406396860790258215348269409769459656608625978364966630215228520163666213410517659380408890190303e-62",
    "-5.64902588689453382312020207348585595450470301658747776493409591707025912342523031821803776638164397237631130233081688603592764625301199397992019006676219484518599689126384967997556665105415820700787588352726913381806818233092843778440520790750530102445336566908044515939981981044102312003088404834428164885904311017242786607215283213260392292679646618942536502554091751139535774536279105215568480263237917172921691440383197059893552301898486732816590e-63",
    "-2.59250165864503466131697669705119858576675260692265539282827902800049954109219789447005929785567154691288062453766714097509944384424878774309816585995873502216152734827196731069012340274321196857930709036399881090086157334788919264806425989057643818196937930265616195545945256616022847509231094847560124750296023131272423665581778558443501494709872384723938549287079638998702419240370374982744873282304920132379516375350111181560982330804405858461795e-63",
    "-1.13669082502868512201908519878181820652600463037363158060454103029573482461907002699359717549772350449440299003104564410775735662597751711779228815113467509880884283802890471760095697093664094978655074209016266280839000166900078878701250425233846243632109457837105350629384949684866832089080164526168480647064666299585082482203011751842459139899000734041321980144141915020591480854986327548829290454857937511590364413872564209867917612043038410046408e-63",
    "-4.70733885350401714220773834680441045041871521674658080841353585025827152037166549043268442425178189866431550940228059712480459509037014036012760221082459248542449695171991038242238602152166137625360216844394892872225886979651820523056423975452130391771556385083635090223602551126667946953609351349729574986643504123187951807364945207058683231789722083424779475843596871236444285421652245132771316462468942880410884775523959544765505760631842690293626e-64",
    "-1.87044064434602186520953921638748669795934548582560650390076165765465551362361389482678776935050464988080269543433573463720891357598314531255361201416551171172743653649303846779906377018659585484989602483366093336683733730490588539410306832192732431125559633738745785864374865248516834550004555724561224324171253137468905463846596027654425098932470808207580144582001816007297093114323717776680993582444299358044792233842012359289438332262603173164053e-64",
    "-7.06267436593572086924024558575639881570671358011165875789855424619457745744551656531254685029385527666850919503968879544662632612153493954701598028968260244550039645419136958592534794826822147945605268327669876085485246231285322845134525934930978551392976439031782972976066282323373606275480167433113751081993117351164733603185681634687004747064799484044152490460300762411572367067036517527996361161288902904160204404048780499825192854785270358044620e-65",
    "-2.43400386157002835895251113892911119845770454294680020360290024556273281067109806028643235637497588962063898822585229091742679641685906091671753162940346189481609745939671451799104913762297844372142335199346486387807679083051015229949100010190365249861804701648397934632277355745118269329549335110941283922611058688214817074156170840532295312139286079446108498683480481209568293002534989398883372706553178976113623981491323824090727412550041759030591e-65",
    "-6.95473905907513914371947783368314139880517382902066002305535041222215855806548692979597443990496997361793564652090857316057468784399833930987068846076014100977519452777834213117474738602675207903684787608510790051195215071833638127073323466242478122614078001922417021634686807063187931857436539327607662202845110589330919825072140169048169041917576019140663987895415464573358484413779701843068830739280928483849928104699572087300446331960775631435951e-66",
    "-1.18896800293068666002533746445776804412248661043750589479307162218526864511266182349148867052658679178780075379001424042390308502184062284982423383544935874476706907329177479144325273275398738817232815385413108206969469481852764943945852713877505245720014682568261554534213841298630599746207742958061492785815837559142475364124607924945048527495701837236625638117326243478549960306569569306665513637942094789453109807993114069531821232395381509165151e-66",
    "3.02510681671237853079397074486565144425790237755170121265376706257815732613731137196274356095074389252526050129046279596561436294790526854992597696165783025115724606008397972397080924603859865129744662429266350928526973213994875860904255132195516065397415693035879929635440843799584839423769239028633246418042025229148624601903720337766887879485479263128791002910431966844946599329934717575519483003149137158862897405481951403375200857768060632357534e-67",
    "4.64793399760485997249284633837747475993219183404802697046142133193019672431088948941492308645178672653137247328329577263036224184666859218041794255378536419383577777512811336594529304157349846664116849620992869429470425279672859984476648309442181461029801313715863977011940427492972861705371934040216296508602048684782250972533070735479442961747192015623632628940586535048269705862319717312441661714144606447208425359899209202574570628894230280329368e-67",
    "3.24445940354428862703804437480443988370379404952921841315598959838029328321079101595007465490494058722759358994706344595006423577136734259080419442462300160263442035489617361174398262341834776712282827957000527284774151161764609703088540611564796006942549799484335715249229517070057923577651172079132075693934540511516416579972853165269380252425055993437390121413971370053086669754154773636311343012035973649337290845979110363890261464874187695505482e-67",
    "1.81875572723304629408308122057691483031715023564727818267468424774216402368769430848519200229321922231896358972962087968068291431752116628666428418291717238064234009242287667203140031917153507204216007807837694751590208356645295860144231672929934957980461335425758138294068585274935104827136739217737813234272801063079835966632648033541865661099066051354796757195036360810776795004784804140298620072359466530813850755291079296166038432522829101614822e-67",
    "8.97908818814643943872151205398854495405090381526825371568084420248421432590610847990631550082922132755439051961988667003577422395240547628499534541404570005254281624482208681943266629959312089304201687028064017338027343205292041137064569569778357054546731474034306860403011504435797423204205834710785711351235530175181210062668351528220595889644131083498967127772449180332303082822206179222021163864233705623124868343550667523020927158810295297215321e-68",
    "4.04723872810992493278804425619291297371481057930554557668169744741031481232484484448931075911223607263831502681891687141482947988527803499169965641580973087733121869893835914567274195983755273872003896278428233715144125946768169850591565913518617054614759533577473200302062586620436780768900325542300657358160062648046693770090027448128616839015375030710585887352294445388838281708654694556546324507781828483918738280024737095341973496034298539253848e-68",
    "1.67514296445053532046001989781579396707704284302801123040910658421095508288031385469910992276379838194969378774034346562162596797363764495049158073590206180434255600690526454098341494831643600899341136266363979590511274837887249111780664505942116949763096061665565000803661720263042286557682654271267350838554030023376784655890717354950075167235407119889309067874998752983776805716617245346577675806133800493886414088350377377679190510840859757437333e-68",
    "6.32384617328389241008414509998581948355167088158761407248046497860776345523585699872246478270873960656262512316019353446828988209926929933616599167434799332680784361109428766231388891638039923708842421149524450531746450561878647103422016813288264354294678864087120993820863027344209466547935342600453159739722139388623309026704398565108222294673189430883532654483849187843935061661693400325328170291027544367526196750775364175980411240942188080307172e-69",
    "2.15000861131878993744005927741394972831600784636120484829274516944501249353955283307150351839588381421272308252562602432530376558180534711976329977984109214104835591038108630853895206584977171162281085913941013767972515881954087965830048095721263438787474312741887879865784058317493700813474935879551678938424914651075703050687215584106124208834398782885376409102384948552400523975185701380331012046418132003843253293752027974816691926762374240794377e-69",
    "6.40590859670233161267499269076761184621030178266799677943751907617489246666035794381659609586864757398764882825884113812623000509042455941240037434071804057697687877006134790585558910788858776966934669083182770780329027962391513408951312153614346283337997001732314869898811291965071939447466281059906434891622048388733839699174363117258511561263397738266595436581082134987987398272328961213877679865722210011124124123628091814222311543833087487631991e-70",
    "1.54573081497011902375308836529218608778303401510558358231475587041320671874691976073384307682836123850407035487509844094888181858031035781347356653094420512696071016738356250993270673546287958284661137602984224328827895150618423647920050769127056921269389217083776378352346132685685375584488554498974991337370614619358716986452056796560645206919183367070604189120352314504565279969935718593780638552343358555371528553120155992257705421870550997196781e-70",
    "2.05907717487971082117507956290713874737140324744682538268741127660432836645279822043619824434040490855629862025468941980011808390630157009339091169038924506883711174815107486368585075951193640742940521932553947893104144958979052692256590175522352761686038045777695237766002017009907073259789825103592434261348143262990327434919678002446565210731965940666712416165082199708873591177490761655952187737370469294331918918795479962277638494480893574834269e-71",
    "-5.84986672192071289193587067257561588705869312919389141258149998198904820430177266505161660092855246341127750463526378284479894877573762616158641213480130664494318298980550954550739420014898441251798194579052198077085894214426549349154031673241476722498813854736955864220075883325615005258292428421204560136062369410212453987077686225496950108598864578709251797439585890316025243553901131712663941416493990199516896679292218052046408487835504406452844e-72",
    "-6.13986181673484994244373617862092098577103388783526406070201402323340901812923031887335337103662737169170570020541979481796740091001087684346458299573517680522887567256405193073904876021075709367664744695014954741801788973951978056535707905193569833560075588666928503605198065762468290978851424317334659785302946650851391680848294150915159422721043103257377206268135653119288215608564168752226520958761653371049746162908610376804769962803961529481209e-72",
    "-3.24718446661045802637088294808880586499394420478151933271219141537257473843645730608711696611412835574280363083734655861403601224753619215170697448058048496271815774107806019222043022008125324422224106287295895480020165852592497403674899533587251115223115895911676263056336334352194148738788512457529792214771331828482632401432165847216075028335672337678455365448962518613673382966571702309031294081186914215595576996097868294133508661110466694516449e-72",
    "-1.45684539652929373088030159864330233092331274545176343779243526125450904691379414296907645046910402982778132650484637783566713282766405532931734308884419439862208541480331653215764442392235837069064590055274125010218360516382826336880607972360626980244843653748560172769139300223754706081043833518778305361723846506033632475604309357474966505812464652239270887521991331175556436433757649939287321781716491472812131458958110699661359628404557628201736e-72",
    "-6.19021531142743839970150426717259525878532988917208705880083135599605391754545888268518867497124958898232298269207351880710331360245170424990153263297484925682063229267519360351804140609607944668213725216184809208719622923678717792376069452323584943710644805019092714948068117202650500836686266213492870946302716711784853462903277532173919163434716291125585287510819081860222157302168908489220364692834088071956407073870142017764129558650856077449100e-73",
    "-2.54823515586312921774102573443604102834774313398376722485634489704136467897683990484404141556959124335390392629566689943282333664399016635124937922875763432868393462598600619559784481909533721623176182480313174853342763506167659324729784175211212527558469905480665827709226131766245113131842410447754044679171966616085257417479595025934143937543720900465244763019981794459769655900055496446998935545792056292382543469537683057946399409069038070467846e-73",
    "-9.98533500444749435675900957341854589331019542929543480087935932508398098354310036414244729217276905449348973050068358209871029501642908582797438093439096433081171488272386095987464089290902929733804937791582835950743776892500201870924504574970031086912947236904938855159747395404409589453903330422423983886614772343554048940590569385143062352704501745284511020932106547803968925550200694298996273165119162612008764457494358609251790937373012272483459e-74",
    "-4.01866935313579536276658151107307312734665801590973002097143918431165145448613542578331087625095783132970122731650434211210762302892171493558104146677787819265971501339388841283773982634274837159381471722369248159312025403738690696401838955942501830005834294406228245911981604659180532286689280140124556078628564379330091986089876625326960935371881887349922755253306557885306272626248648831690410952272513026744631855134798658715607601677079574676136e-74",
    "-1.83284453448628609053575720946467312326259098076943915513253778755660765966165702820134270741424457087441523571666172054082386537393880633354128776631802872837471406238838992382858602444780088252493551861054703639393030699680201040276055443360502843875702692520738693254669707593276899586688156338097912666980672396662218612839403851768931879642648577500655453976048530623407407575482871272550503648932205245528283317445971119110525926734522797140319e-74",
    "-1.01514591736603863529601764372810181803944880286202214849631002373723095046217189616387625481668289634217845845138387774973278084674287083054478963831999687847572577771813567013221612414395494048730894963112612445206229478758217516259209262337301612922769504666650377684809022939825306346255749192289420313779410147746156671531319903605508519484980634715814780885854017529339560273133000871844704778709268227960104640921691525972235581647028354901636e-74",
    "-6.38096820750713798715381671859910418280628295222167965924373574534890168635782306643312914263661315527693435931242514035129999895347858246506023067872772639477763875849262133579629020488110423023434195357490074982596753605922244280701311093714640804846992028830631264258076669725259641580667710078077796802789149355678483360411876105335357706412415452375653871183706676687721626668985353563568997046162341104195421099075786529002716117992886640090020e-75",
    "-4.06404186129506833859767407437707463776430120960200053328341719932063526504707301924096829841469248346439671346103241001678849075055830414537630360861328379300453696185972127976163047427459236450247437612738175202105927106218543879095571322015360453051798517656613310407671222595416732003873657731262673949281446574639755172080693002587715260532894945724744878654901153721645424615032729214999641665121162512048036919386370634457736747839037197608216e-75",
    "-2.42639557475532425634977660323721961827027928533290577684125469992338775218411780673118862896593789260548801049827984116231262984132990013035046526174315709141050516532466125151784470794908440779046541543329207860523731725834375892697586607279944852004288987418926053424215659922269926741640443027262373820460360952734634326406494258995777163334214246901922424316902996224001401119303425421917486331870814015418474919923534389080105702121919120132584e-75",
    "-1.30762437630301355787269681801928545364418350949481988846105343917718448276304102300346762747836707251540919001542819990719228098859878427427950553190014349824627153596900984522378079246218225109673686697129643363361864685772521599768399597873074786210524820540757376122812637868868535178311989148097241427351308974530699994841945954919039847052081352332654472524577057403326237071577594248776538297121569276456927877011264811176770742643940815019099e-75",
    "-6.31949748535653824590624924567999300776008230976099383780168432109594547213726985571847915325720091382684316154572242891307896828462279573043357702126670972363047617988134125112687453534992311209013153642003684109379759353736210646544973211988678358295650681273839491600726338853090492117159251850446790641724873455757975361014615673301674659409925200968026392942878485310154824328564204625799855153828915256707107968752182040228601784756724529415954e-76",
    "-2.73770025774282168139796106889128844974561862501367305133722200281649189756230009049364261934957246981238666646776363228790568413699224382361346343166492742676086939915863172161056189272654278839858009228479010678108014930731685386451907164182598145045806951958777379065293180786516232057258781103331082452090535288080848503989767802226560383584163151037552040465677984595430900855750457799389022151166376485225860301337109817717665347764973730807466e-76",
    "-1.06612855851463121135422951113899528625894813001268915528055243723855265634011861072732406160111754512337116676958979165357610770543746281688317906052445577588809923934655271486531524376670670090896288613494612702486452689679241955594676013565967399960657146015832053954179901756519552869815707267352183310698002050673200832266914539643966619995442567147796044202005999947839464024459501466277038731320581740633838649416313135076415436762565667633597e-76",
    "-3.61214327611160621917099956006295000152187902996865868008396622300601411800582881983292125637504995426103022700610408280477571778393235875426681796332787093620070309866962615923418561762064022352932206432524600077312802754257541723647316820402806724828411409758492124663320889124099378047206923057818744345370090261462680053411967461733496022818939812806888002226402697510029883559371727096289907831267028214583136799914905205556266373024747168574403e-77",
    "-9.21355740510591920578643371667635028716177828014597346160912823432040078803684739580334361365872248574562908238397362170986496539508276797063134156120226909103065550258154703168425193486686542729826900778003682516946828863801323445046415595165619022363983527830790687638838264144774152794017659612926375890182050346627521450193634806229945591420424428884207370426104486889190658002181064904843450143521024550618727993315360258529430605032058513128594e-78",
    "-2.54596250965493224448254869909717540737801947733879398414607352711024331834514722463867459227142799484192378972050978476535627114564519267731964743145663435497489462035262625925202671201849968642726876319168814260746011107314345317547275469367657212820969378520754864864408643350326772851783752839047308549275418449520469582962173352833380137415331227026881259405616908201385716758305951835270926066719101474706635123103614764427560405885117774195519e-79",
    "1.91723491513151398241440060326034109398229794016475323439895351824952053638580852898145586804005755746956359292024758780473073277481185125101746677459552954601629016886322033580524700304249311922117412052538165457999025820718075037039870931365805960853301514741190930752023745477435049061438157199893200171449425258114080216806868076792930313402951564476010795329920727942275807606208548582076557977903814433846190703305809057913757079707458819460728e-78",
    "1.82978037068938404859669384402726635032730444472540914387211286101354450209213475598179092736934957203771581376952517675019464556122158361559994482663170634453354206594817541752947741614161529427510792940071184073435177654696828943337651397634820522777821962761905579138157604560723143305859794562067853277902426215484828077349370245836598289383609940402640076250987758415289398985919122799811322294867514786796768471399534958072263807982277029059168e-78",
    "1.21897474608511997748592426519816715962541810588622081635695865593914240380170701664488794209995555559194644464364495129689473655334668521849786428607610470102053950479309094554305222809654519591678432830879951702386594440027739522844029940895319029836067544377210512330835344538258514045995437909336545535432249963559638040283478947832458792448595886318250233239951930568607240451824870159666237205212183460348879939692765885503526955640072774927486e-78",
    "6.83856279266354080367216804739899500431716362242746483085986615385206133393034367834207980267722630603915797211533781358738320819875274926740873105994171220070226437039688235598137095907668878299013527331036154620241624790451222782312030511670202792684684670389582987657703487879112879844874969349479495900977421946943400342022825167109144340282003075552948032331634238895418972576515491886666436865071166230835633255838183860447687298477783018546654e-79",
    "3.47700402689930716023169073587512380723146475874398154352306961164182241692843346664409012221847788986498786180413171467401968360479506013287191911664755888727582124348635483934678188243235323169406668854863601895889024814796169690246583887495579380407808115055746795902565095916131276579038981693608939793214255002866721466072553305535443034257172357443655614419135500354359673918253808345009089935093689277547209494811848625759408844929750244541457e-79",
    "1.67872477403036522284508119685380972501882032435264920514029123788961583069322577148186663817908586114087944572547647068701438043843673141866479521405259033506256782756995463953072472613818803094298684526780636303624252202807514658007337046564386716702947282651036467134403850695374030771524173686804802681644250128992762763751178375158208900593760197664202141469331841141400352401675918505610342363481651354482982002522231443655256812318133448561508e-79",
    "7.84503980526050670518639619568981723950632534799930602198393062777758399063361847813007452638294696100993438233801832717797473112752867304696293095909063440264174717730782221437135479661455809324607487079701886030543087290662386632905248410640174513283793509086357704634987673030141116150612689547247277595511346984378372033291941519550971503668970033767012483006559492395582006683680684534374347855617411381231251753304217780323244898977255364733978e-80",
    "3.53423061433487449197598963291444630522148350381942396870898228212104914182501500076464633048929867010889346433503459971229633523450016837973865125305518270157318064307673145232579672369052293783980266174344595678588607131364633754994193427339542438257548571146235497109460287634248558312230944272164806185051834524254435064392895006720226126812081283021770306017736071946186137107912290697431122002314844762904365420823518573511656714607566601425896e-80",
    "1.51651150339345903906234805063942534217941956338754929934591619212485287448722868443269377973426834830589837110732136962670097099511246388489528905171789148958812948009239828593875208268453847145587598390536011276118733832520762576671572844582044905258985207953246540117834359741553448185007715917721679123784505442435610778123698868121134313960215439856350483022077929649275359546422921211170040997571922352367284640991739660890026123355971356030775e-80",
    "6.14199165980122968296624531192660255735609814073158516936625917240316047005056498217216461698749239501431842799491247718037839147632913139919639203866861035431035394873267352069143250311106034020747285603331320053394215917374269023385479538879112143782923779653789939835379103882654364497721727284824259866785657466215932625541444707606074565035491109211141282196190291822224599603233491671202135948437906670561104679278412696010626587852559971620925e-81",
    "2.35286683226175624849368249165822823354331471287433660836887810970420605887675206089774340476612684044728156145591089007811255890664344096587865137734714187011467626116682796683830412054728792464450817477559403917417031919890066030934269472715282550102428504707052592861606595182920335203630680053232149638113640372544539539594247720042369316899732610521643847390370333195478507693449442226340587930188458321702955125772351413343454400321488336158740e-81",
    "8.59697325995928294264157095886956509567317448133780351819340765824949542376629302967071347107103116013352284809604509478857478787766615212733297714564033076240260656926856085359524012646950599793180663851775935294014867258809274866319524110225686440810012083695140852268694150434083625788459377634792474745618392303097657028711238528634500128552687834320804750645589605300309621301145738505503677393798206955637291896559302839577428633480615116415373e-82",
    "3.04137227851801737038060841928025205637111358750500307950568252956780067624216223418417303431280963964365145630063620191686523244797913433483462873450221992883971846678430753514947144622137604738303225458199648826987772542412584548526965124039196033164526207803326305356898651636345724463782798237894832765478254902151185652914239984936163528729952336281419131909363013874641560810986233615762284659165906299762768952151042978999549730074961368185657e-82",
    "1.05188355346181362534757170701826694008409850314289763966061806299214796652881664394901890008529715660531791387371320472042683051083156995153815615463659145204222704963663559024535554009369664885369741056226879356515556080145049965535924925987971631955302043624752628048913194756017527127863226443735541879226198235541289950653095604936463946852717838484676442751546919381655540205431710961897483056220948217384939517499225133485013179428700306445758e-82",
    "3.50986723810166865364402514232752021789937281334292678565743250998659211849135935161595058269670310086770410245240396348581134709622501557891193713380883394194622838034324260905863742450431138901166869803944828899242401311262714482690762589541218353659778338240512542098742528130095877810829827568084193308249729417248847399362469390055897396556095371051499600781605784203693715058504676567236832953043119093266029761189807857687535929444844972786209e-83",
    "1.08217887130916222356234153266231010068451903236411965036229329168481533687267411645307494782354075461934782526712132327216883825083535760985269738943519327673112116607168683871654284609754295397121027334621906670786202031194456615519286804440356638142661619007616092933672282815793169000127364284670682413592986953204985183556799550234508678905316766463243460730984620013638299924078526161505358802479245452325518005293960809909464167619775288689529e-83",
    "2.81388151003393042425877482257708020054247314900337297917503126396326144343977526721376718753744966074581175937795730177331018550179152373924180436381071017987924467831898603610198119505135772073322179989166891227917349321803424554038472249277423858768035486123418946107990197970194283627326056843106202112528298292126136147617621725896104685676358653223124221866008078881729577752145662240391861944812538258647662988285017365142465673673472863342088e-84",
    "4.48538892885619988431224025462889061331451552286835732047827714813561299942765242339400152790001374369267610517308268254710793854930864279587001512785326005375678134735775984122241406152015007217661117675921586181132206299886269996788564923135214466471444050548818412218453496120705901153257447334880790200796404309918023469257203996690346706663853704069308401180704685222497401857848045403399708911341161102153430573940090347210985816189446259980432e-85",
    "-1.20084251447227143572898643439392021578684685559206108416381541288561767857325467579748768007488498933808758224627992730000802210220848139125067515930288106839776740222973384029777643106544846051853910214869986047052809440281605785686516705127239383533790858805055570625935312569333724142390717957871262952320790859978048037361275850069106967666009504806503924967072760643922886652458396840412570393766019017459112769233657337714828716805742848032274e-85",
    "-1.87494309480575726204368536531129718033833759420372607982243643342640882388175173862247989505404417286944497976123096027441793905926819696613253653397398492485724317965152346820048928554272976872370982392233814257183414046679913286580095198343930960477193437649343505200952292851676055533940232485647209436099601777649901128212817924123627524738837642933037457424859634834019619938661246536205600671670322189899664866372155304052029817295251177445194e-85",
    "-1.45041602925569265847594701500377117761470324450192467365430624293387179253825257125920094661976318700814470201625710397076833041974589624816247409275301135325555597350276106725518225280157266271199504969821508651310457655711383782918818331474442367889671153883043124860298788394313486380779268549357208153611194844997626209013182637652917965802605253263350403428331418813844265386211521739051645631475742177085116759369901800708547311301400236299405e-85",
    "-9.49856630890942263964380485893863184693823977503818660314288757288821558875048931950586676029370969228958527843809031573523541090776223290904820204330913818397005410591153781580011399979016824002867120752497875467779282506300492341435851133650061642422837506529521919233913724000606666443499727064037621680308910241374987184004386978768243546789381873644598264381032366374263339659831263572239055911315770046745314359471986416781776260905554043623367e-86",
    "-5.73371161214750775828478607933755417749656020520158039564788129021055300070751427559444168856824398292796325464168023702544652606151333222859726548027144162430660437536146436606706283139644007826963192187403486360243087340953676361820918085834095285679536867033989449440175144748461887277873296265406036078824050653655106295340596001816503789369398099275626545982832127498253823780818730592116942978020409413195569409394773491421951021136772991083296e-86",
    "-3.25735187750120191162356149301638873759905986693637649503456508185022293980135601754865048996233181701428354816884367705860944150312833639675767629374465152767219824563580412734138078118597391769923484944580821564004824030143374008753657737035910798246076552089249500801343807881931723078483323584074728208870450536704707456681113446538277065158266987905627798168943065293118019598592173663372075259257184055828379738162217364229731086444426542211675e-86",
    "-1.75405446695765340368036828323290631274628913952603240385764594768519242671812814826215213814635931619288728431624228335754775713800277252283334960904467306552441842510248227076710022207135691632297634922579587701125776534591552817405271526651547470597710938176520887473816452021634421959350795613873323889653626075936628780110299633587163891450501758022863407209460883427421464294045227539218454177844180826776904491983447782389693872983083616648975e-86",
    "-9.01415658712269224996279647992466620530026533867583274268837956467684264252875531563386761405326128070862687598089688497791347325418808842566884894788883497846900999450122796400410607632360284640188615829626528678260646661389119060523288017410391103798107639019788696952147080339925959644445746420835193028959051405861172790829219034505360033021962923999861755056740701309215235962161922360335051992526725202296045940713318151448457253639791822194615e-87",
    "-4.45294797459899618037703871559796091640395476969916011592459109925654535211486277248611337328367062667473484545231608313963528456190641140468584945541043607946453741397564705797671313670310505533741132860675410806916317720389902070136916485367398402613079733581133575561554686802106577195462277696602168255474439418963919639857125732542089252736533405850072721668861268983765295814235907243205876413155142053841368791913909388170839202949811064891358e-87",
    "-2.12625818653308297895386941713621019603589610744380638092685906759152764348992187525405805244593730483003032091572489145131144491422275319395238803660732726087953756929931187224834689636471486101300789402897094682852054699907550239475801804002669184558116894936126388552242431778527902424930623632005357068499721982016451536224509123480112818335333753465638569342193402632154311378472438959778282877605333899816784731624888895789481724063675331046736e-87",
    "-9.82673006714609570595691272575580616664039497378559209892688432432502465868424479125323921445770041056501654755407314505448525817898918869512565582538572239965926594664298279669692919955645849090798747634785580485410399212969977277621870451129600032296172765599311431304884121468404238279895249375970861196211647847909050716327177420235400445513082352518815696930216782317111492837478013946492232158801978243986499915364957262168773781355272565309074e-88",
    "-4.37910469484962997596626514898956702791175284285793501686278296546371996734277735775956787088867900723456419541905563992931920883199833516777074510104519632708588511201876727054218717352845953209237206504963537306380581614695772950271118585641306244127205673350540076956275462450766512723913589379575477794000831187246750474973501917086482575437953780702970163473947518141503534300863218172437953259555696393075081443848278708884882404933540458275141e-88",
    "-1.86823172041379739161042663593238926726540001810544067295064691442886477295332681867630546480490825285356099891999344024860083505056138074369028180284744107093610158977953921325037890953102791586672658182249743872125230388088008568776386839132307423397978215109975667202298812273282050739430724238743955320280875769797156039089084529959420430131615723266823472154777160047241242602877083519712262937866581083396036741431810839164504492653103796718875e-88",
    "-7.58075042323654773809368401991420452993956891115253046572209555551950971685961873578309357216739638135077171061739629647538027051274828279725755908241550942254870005880855808539414311021255326743683879846081617253937875750768136485126041999587849789740932011375677797235197863528304199179220558185732818729182821675905389799698832964657056140293176199928822797636926430267292734916743076615196653771813190027230563893727577370786067198898738796429298e-89",
    "-2.91505415760707445850894901719347177005600812788203455690145091195916460477158908773449144183366969988696070512071793017659501072147182428683798207293655492244442557011967730604408682328703693191683283017556896821587153841562430616414765999486808087759626917478717497074183464486033597388954787399740925759686300522965673179757618714853106645328751350147870433329926546657054822152785278277714393662660999526644401776576745480801633449499851285146815e-89",
    "-1.05862011608795496894969992985116018227964644298584593945076774797679137777518386416282369513587351036096748234902830840103546591785568671741001880529994862381212816472341295180754369175080305674505223441798419632344940092366460704045411964905431915551652227639989982863484776582209678633147771287096329363633990097488532408360295516981487517567416225092809172332796434546657592012370458998950382035885832678631959215026581493857027831474890011259276e-89",
    "-3.59320257856497999877901862848670557277180140496150271244912040387225461936608443122361400291434698175723943323398830500090286001569792693018111510276368496984712118542284199845188810888719329820274053735135832656572179599531119707477032071879515610157643299788823119307870407240592337798684430973157644548860628463136523679098020487798996856700301795639840002166933597737873345907496498292374926057149536665843632603364176051734417145636551724003117e-90",
    "-1.10553464015714610350417736684279243973237505681405036221064119331711294548639010395235842263656079450415116065217813325203951622164937017453180823560915676635647972332937019639873688044278138001659387094843863266865142710668232710753024493397754179689507039965710644897313711704613256587954050871539308958242760724021336577535940743011516123764028042127486560588872610373013504294545762381578021605174849839239610690813146812833520620516129917513232e-90",
    "-2.84614898845281143404545751985712912132823939475816493910954502529562367930038723878615680083896702482953482100427019458960698630770533199501768809005305589010147073877875900690231220168786912879617810035373507656551025304736096416069982179830486463519016945226669704681005271161378583300016071035537514680975233167262384205688910997624865585759199445812225914455247411024759779262373782205583677669539834076233612643843862577605164381271260699787345e-91",
    "-4.43772880610211003920987805988542297278287299921279759287470061748303717078541679166427796744829998117191934962569520413294541974943458276995509286556708627256721070080401464772078341103560223820214880919716839744859832907724714493681494700124660263404537039533161978608088005699090719214749924186353606816330506261998152313475966101185642059038070363892281149044947118771191632884924188484403961874904357671389781286466358145171747897950788235798462e-92",
    "1.06309086913211110629692962917492712620592138390357113032040941963188800077150701649608280538432959967335411626413836898354615770908098161843164654897412293229979529931790296763802060901886082276541273772260330620347267911257435570553978652579272500095087186739821343534710579835953998665571796274348552456734899223831800891140380601665006652002532886136643325338992246740220275132474360572502424074752755941206704794077618049501974558960443008437363e-92",
    "1.50501237520803583912995725696410613300750412034571499285866151748259179281901081495049291655095040510288835189031817105581116773066760912964062148815775663399578161260713081533492054601646652072667588154012777656474922289780694804688000479251710143705940410674991036092348759313169736103661462813139522372888619705185741690654408229645417024276604289517081275655830695654374893439942966009200695843450531568871983292421840869451080317759656275640424e-92",
    "9.89209757764476877791389132797114091131827948860465983643149110957030183403017997836243115053386208212538710725227926460546424528752102317205431550245065373134451632937713013802736402909349201987737329790176649395392301489190182561040497659553072613835673919184078645874314268329272836050622003799423942334727692674510548536799456823353754168979305702779294653226181822306203892054889857782240136226657997251582014275676586618840929387410209845789692e-93",
    "5.29668494884090580945660647986814243816139007558563688027640338863536454705443839488208112917482786118562471688527335269088036934432880138513690544248759230576633047899069886365651980249963001744961774080037256291051283781035449468957748260491160106027116165330677994008228982245923197913804673183657464980712690700362670409458955578298920012416991163089260077871639828280162517636674066560578085235971823603010516769127684383582618582931565131784689e-93",
    "2.58721740178222932419945335569634860959661697174930538297214026001896339074832173168581638780576340597321930059928134615748987652205479843107748457449140908976256333615972393335519382939704427817219856485531782598724079902580597977790785736475838493666852990515278530669315183313793805549206953603687639105137655384306539438780674284348548388411116750037173547656371651783150424286622960617952431208019812546894070304342252507420759479053761274713143e-93",
    "1.20796921542579727224721270715853193868422956750917190009038344641299394592557861936526612051896817912497022506323207099256325322586525157383532412125449684837138381927688489364413801513019838148493894287657327592860785692483167190960880406585091459840466944405604984664417567262623205102719667825614744506517624994522196968385025227342670651961988482467270848493389212265281178682730535440798999551587139637978890886194674634979812584972896248639145e-93",
    "5.53445390555515083141590215370026699506335164919321577303530193323055416423037684616178976753446314171331019570807604749910944849182327720794906678064912188989480943743438492098491533043944279387893679361735898302354957752560316003271657631615095793941876199088268112494865583598789067899654991402752251337195023915730991749527204371262140533939404617794997172559087985579791463888093962930432513015501194796137206871630756626702449875076921570712952e-94",
    "2.52836360236122561244493719842281785480066242751988957159970481305132490125985108315045873857081707868748282817222595797356958976173581640148681243656257414898847275196877957510395439798125725712138091570261572116328066870095783873409061669365297711697052095025078478291500265878097429603136310858756406421440023705406837570578054230475975562989629566179410470440931395007592994994219943302383419040154533155064212953459203116150066245666793666856232e-94",
    "1.16400923250066164071929495535418903807439747008813591226408817790981255392861851968710667652514204707527231105890850953350687823762704771341517197794022411412059991151908434484195831602761660789450656355364214987791622445833848203177692066057619873342688741828794129571857052920099347197107222579032410277242542705316589673031675689930867078031890976523495546980684638953190974214600262388202286254000268230189588553728307276685122124885195093504643e-94",
    "5.41852500180735883103841544417340750617378133120416384599692162215507616682050491242060691804080390710530508569590736672523677350538488252492833498266779092902460035639830740767564803796541885089609088720728490208902987725499022250936622266079537582748969493968812927968274922368979147047401993418035744882086298753828105155228013878837503939970763664635208308275732726757019340802007068598689818056991676545352025040441355370780216113003931793809871e-95",
    "2.53702317704278143800726042345964887789493052888652158935307374464121097641980419440998276273493008909045888488265075222616012164878370694682359842592795174016199777474297905309887984242656458229003015565616791458615290326918015934552225017969394086423029186802935031463172965939351118594380582651230708018529231387198300372659458954482357008159504163774396653168867217103785473672631513868254984897393405275737483597854605022417608939156449692541379e-95",
    "1.18188664493086254162502223077177586812115600758392986988834748270797439478841152859693257621133842125701573505065986269054068346777048756819375981610051247589162653615429964777628309392536965843070740511076676125962161106801672979437591089425411677617073362716387359245837615369251314728097771496906699215411560147087456737804426413216223566074708316157793151091013641000548427765834307740918538080838711064299888981387663310775269101600416228909554e-95",
    "5.40913236394188993519339949855668924538143149506405277351775255966609417924342994949198295045628219490052259289578645438867442437289684150047608582519231955155755149269694741437154830388983015598039074674669511187896107163644113450950343400157044022102952206476610605893180225280834742994982280232512776102319323917667087031136841989740937998393672007856958160260692222147520655981110074210429147723839881167154829358220576955386251424608589549214656e-96",
    "2.40013408688685533713574139975197054976754414290547820786115443471704063516920022758253616310584824113663123820008245977452090784423444445178143686320296672162505991528635372024403089333708786067983167431607201955304839920615253915359293973514461682278547192237848245551340127632476170268927950840012643869519867586044956792315793267523828184726961010512458768240754738434671538006225316870307052392813966467764132281983940459279845263568560591819624e-96",
    "1.01708682848174160891265108268196170867908450934910840547597834476783530362418749597591989107192223054196533278980923092588031138149357760489582290407619223435268051160784333034276762476588147937329958550990946028103341012491003014266339043340918112830075228861865487809546047057046999283351339416119386165715573202870346088749678835751667205344505442067424276777184849009469817612034935948812522760321724644087273415781010687289657896684944110109346e-96",
    "4.04370594837145110149018320780725107274543700206594430816906929641376161908744928664520058621996022636919137115224354995137512513405148811630715195213989340282378783618188195157070758847040106927427326194466042254096299077215437449251174409051670584055799112808163205869864226452355996187494643072163244232103030310598325444343395585300083500816369297925698323059472235145668114121717810805498940376552876875596669220286176375189405475098947669646288e-97",
    "1.47231621918843916856043825412493624015606015920920813439474782759385014938861993126222427640391669221695723886900720731867192739418388918574045777939747996141433568559209103249453611466473242795976459783446819281989679911524051291229927655628732356541348471940121342985137177941788923879966698802826712396868261039265068061419086189118841144607688606521958869335253961431913663572721437746213650071017244806156512375578423100231292798629150307976815e-97",
    "4.68838561003126009202399404670023455704587584711789445456668564841304270749773121659940680881403786794112030982190132134292903536458350125008930701326276175283033862414621531146154576551872567687240049372282987604172908857303157312477517357724014648202188450458014104211484160047108493397688563475209777592311652545065424497317129796705933299962087126031926731295886087731923739514600579507072132574090142894956190059652077214022743807389654662971120e-98",
    "1.13840088192865588290867613666535615784535495093032146040356803242448342169005236872343936568351491223563027104668095797281050211162961537426647016146455263630958312834564932175385120687784398335285532635536364064346423644670835563869601657543028666734361538080218493960541493641316597267148672199161744699611390511706206089338340758351962817689038484749439120429616410119244905144279320117992413067576702810914289123895825028817100343392816314941278e-98",
    "6.26584924251260298996949036865778344126606981436395609816383180509168657338600668380146592258789411066836466158808526947927802291087218052950337439185321422049848312482093494994490159519533139562678734152611406620145561507424558750033027631029966180794171581216695288638257599880785914419555211661990238567542013644757926417739282002494010062467740444773936768994084449248614834805723197437335537238265180661906850374101673720127888251198263643731630e-100",
    "-1.66111726712170855969013263996449097512370580681088448067722483811589486492326154326980901300033421044372192159575054069964388655874664031833324888993277541439701439874196520025496389479017358520577073205162624494836187521481219255892915005361897253691614705752711441491004595787199933112091394250566001788900282838588463790499406321435729626772116346118680750246587279226896708243405450768059033747572690320891009204728475198383694071962484151054103e-99",
    "-1.52843615068134854277224179130360159852592905472091658477742653530427982269855143570351735607263013639452357954322097589728574884795655576320108557095855660049261886340129328615288904132229513125003709498557755522522781024904505338297163046986396428536780271339226466944410097731925818580867613683758260020477666546572454550409984454308046328868436343619222328841216924323995235762204794768470744904412927693579643241531675453216258764366017922954700e-99",
    "-9.74496580180953105890126724209679782948686772279855862334367501970078259298883407995560675513903872610327728892607824061420779119880838544977621178112016303476539568855176302472517507360547929454896495181608086660996927605288531549020834739484803768899516815362443907672898927136637241050728000783942263090649349704975520894462493872949714644435748087945423548882924244678943201927828461775959674398722439843362933889835596264772961673523123124278673e-100",
    "-5.29785176720497753036028875879405836338582610609751212351841662247908786811475584071161547424382821357409079226454026073653872566871617086047290835159232303175835358163163681927976444497039371115452889899134822162969793061658434159758090251470939220030597463024174960509293421518362412878652003040493007203709200613073988292084535927258521975569289643103158611519791186381762058692112966902167463378498818640046383628583050849084124825413047262956961e-100",
    "-2.59658606941585743501772240771570637052044857941005280403722365536797253182928519990512156929996240829891828927842286132585993465737740591989343376773005090104307515011764777369138822335383311480410853274589430473916822811880458775125927712504510976827506587816972171091798484271378882924939117122028165872660839335984489364533456635961333367663585539339085958241711123241958719562789938252043680070927101113982952993468460345639354937859702098413570e-100",
    "-1.16998749020083697438763751059569432375261328298269263523555777026956582974751886973698166961704021566837929367011492428722701074795965384179459573975631964495052575138202134182732581994336300181731400392569079963392709085707695639067465423678285725832155599944736265891560244873229066673339042550840543808054690984564244161724082234971924622710837061324982706438010335768459844294813128243232421669267148197306160204208388336696802936664933497950060e-100",
    "-4.87525346752973570161586842279418213575906078756529859232020811583314797545650058956014574428300414683795499743569369194336818100438930674926951904413649622345262565295281959792604768260402615801365335061893892959193752416062366868683014974164880969869392921494174730569299120567254787538994906575617282648929961490165489659393525881703872248955905449866497713017830079740107872505755564721311021130053772752280791441468489481011956947233197133754069e-101",
    "-1.87509133225076970923302959525934482379291678616246758766533371741879036926932231756970367022411767730459130048714183258195542007939688841434329577511075705167982028052208984488271968521307576494038671838656611829134503908190160199163747972112348647869723200408995472150770494207875646872283221077472443500317237953330337911354337746884903843946854011165348876046850516092847363520790842908858841730018723085831652085642944597378408889623122798352061e-101",
    "-6.57683684254753846911604171120018751063664853719940170588103668177918471879537682761056146184746407276997413407418253434065377994779812030556039365012589785816785482160220513556407581613249553512438974583880300069701827469842888903420225240996017409815882462638648363348020873813781737973251662526042019619689936640945752274170870337563712850671476228832662108624847597716109024164952959867602711072178088866149881951723998377657203225583693448732887e-102",
    "-2.03069106668190499534479596107339525122657385374320421730101499608706574852150503209895663699766096972678000397122720213734236837501539027672634550429123618190205219973809966835447751907453139928444052766935861552194253324747982426350142596502181443792970427246014443044403483636053091714086780173675577597822788460792692696323968056081074903406284466330008147375873988514900879927998939168072729352535581088134417372207590838718282218109336461230996e-102",
    "-4.91169682159597159019380605218954285069274755880304533596170651966436021067453952855632306301289770862062170770869399565068200543207707585852933614326797971015490383923090391371036351252357114696711162073605857887753453784222112289907032880877289914392655524044964804306466238353260575638234081655341417608276390811891083303012983904505190815706505531514806458250299841449420287514912199324496222109888775502463308587658220012024304493562519543243467e-103",
    "-4.05449346061644509516095647894435336658066181410104661028050426299195654875531943212324819145367027843686905235626170228218925576972394876174206755985226682867334138087256939530217138615238387649696272431974552846383686265756120493840935717134878361191882385620403392975852007237498134347325514682364320320593329639746194231336003895717597245520482852243533871659258631408071497966978531561014921396692312568138506220890899954697104531158857216924552e-104",
    "5.46423484276944397113095887412062535381995118515527582174871867556906810969685408550074902661451854173869795515615426921483720958606519776840774679095236993440395494942535444772653153021352120539589210057153971566577994726176563062042126130435821964209170659978858689397036914725805404659924846362190530114882260058209720814803816825451004630691404887713235462127098498745017214162965781916786035961271268542130218562145711242923093784370198021080135e-104",
    "5.21075949577178457360378353618240110494693025241269346360671571695097176204211664038622733617223819633865837884406728588419718162398549130843285853073127034830890344742796487768011155166049144840682381002914116675772166730611487348652747806503606635012779179448805667099509893819751582940070384392928839470055730735001737539529166983803235994765940022802911116854818783629300868102138650275633693293700385105927118010843973038118707250331535047216701e-104",
    "3.29472857969128821036664500093710023284286061599050712737029994422079489631174927879042159441325897751533559437691011149047195001402692501897698401192947616586049291801152542751964343340447774581228501393299825831308395041985572044074952309258448148502429640346924419275574678321253722782475443177080285781875267480557952329442319076216366929451138679318617381748747170660191324352867073721976874130338553783198360017598120589483793382661029927235103e-104",
    "1.77898258475143669306910727497887941427863568151705813111340787555849326210870628653026545442054291088931591547338156944702341233253764008275206978255616824130945389191379658681783579759007918699530678584136849216601066532766935687937079595837325967366253593627342664281451727215671755216914148925675316103874648720735885487696846093859584680798984447097090653115819400051449037393177716591844924533413021163697973655521742279051689113218861290069168e-104",
    "8.87239484783626893541675590643093856037687053219523294453426019304435183272663780727012706010316595084706453029205153945153691332221931931385724687230917641316809475384612282576879649111340930335300375715750066446914372528415756790319220085566104063166217140062820020589238746009168913491249079895535459575301397762698786008888819907290183846713552704762757907968332653642401424884288924160191412031039740870108760329642149537503606863626643728419681e-105",
    "4.25886722247500177863653563561106976577328503796052087093507100717816292433341281671144114057675781258066535255847283171609704047508645496385188738901504991495095217565409049786132659017251742089531191683277741479333019086802445965214461067262587601309217180804090002805801674184217830215161014131653440389319853945772580438408851196329578077216337302150360961534363494259625067133872983067193814640457303280293320361262654668916055812683649108476233e-105",
    "2.01093167042863188652764824385170436041058919089071366593331902413419851599838312216285986408439675911847484332612354164057877791037047722216069837727968773786097073002780314163335053194296960689195809079267284296655620690725135244147288444764318852120225847385677003808906888546084372982505856963920262687599318082932711331189139862105369072063620399980386715957217066559114740061355775008570818649496736622486661486408478325197302782837247282360619e-105",
    "9.40707978846586597378209320473845007964861145295584675272392588406598519299545927884545385301761512344873645221430842985081224592992410008979490932969223520144347722988086655709250287674797532108267223029882844986763862771308031488488976014811574794153220258281192887549101278398876869712644465909916609500500807043476774649112056434576785067292378848729212946205533062214279927357567179502896718046569606309313471909766023740286152196105106342269668e-106",
    "4.36034229139973765781866490024342122495357498777105761656316002932827626196459132159817753107635401861121211570300478295003940688560350007431390103157274484846329808060069607407768063380866918420670017853169756413243416259835564618264209048056339053447310448261735134415662633389986612898791232838787752917618557449032707357153998252791583694538119705908832104170331607952547710198324548209502791912810360113863932330859612515987034068365794687834845e-106",
    "2.00281474280594456551502853832573059066456279692456119994214512789930694354303889627497552154473216100549041974151448220014358942476523982371852857835659106161942897759253983948633428325690663520120208613862160295821604169063930763367277606936466482259233791442239292915903887911868311536468087219427333055224179289830016985329371209527373326452334855018306822171148414840105837282626683904248512025635028275296327843775455284778114717667188604901632e-106",
    "9.13555542391794141029932031399989650469818489381480112324308096732600217855729359802115462250344049567621648329004658642355277820250130971751656354273784433152734152750915540165752663044880958400015585783009203116529441499551416924084547089994937317368556936276415111503673795611219043693649092872868988596566974847029747043783789617815309953543019032766771967103527131663609541929476492466352779297101750285039662665448824176674002099272159413448020e-107",
    "4.14500208790661537372497742258592041219584734185855406776690069359497839876598641046936745886773306134154681299343867530857599854436327908504812195061934741174186806338659422624587897520015460096112860906075617715835032010821334656372059654283020575751369559063573506746797792122831435505771903393608798266707147106479488350369925519959156974165243573617105911780987251733550748363485617728923408905425478893989822275454882817937864077988557802851822e-107",
    "1.86538607127489805112597533071080118254562953303152026598967085612831949561694799567700133331939441036770001371129456972522749906152642934974912158728553719769067223385823339037062428278741064985855777822443711496208653151183346772367906522783101121689684367303890086078268858029842208786328990988153129097569101870775118046537929542103423042456783643153882891052782555769449828042237244474125110087158633301167611690391270463204648871213453437115430e-107",
    "8.25502890898004111383400568329827586305999005787691209421041131542825990879104117565719600636359191431205501498327709181199417376880865112649581734730113926683823961852017225766962264218779010667337090628346319079921205102900774387753346354321828693698366158065714484676384344368205494843929454947743914525010571465882968750528651331580162637357762064166006944338024384208231157678067514027991709878853193995535599277095345411070326497013437019851473e-108",
    "3.54709047443578394325724672033240568024149645248349961113364913805729598313069589379464912186965697702089282714004728924191066274154068624058416120703068848362213086124312725706347170833188214915942797635797878417985617136378556258775840055338381068574283441057461407084509743571297622682852867828062836715250013114649456859285701734898442725058452844210124588947385562199689902799051356207250066789492894798745862152881038166138927025841995113630026e-108",
    "1.45940740592942383388055698455636483768325839926039415360748035888363168507997412122975488281284300873132710711959947945230717723723384748270573343088461285526504989880744034204147807365946405102107280652190904929146402044600203092550680748974086857455789655839624719139798177002102844967822014381117728454418134317031241745337917042333029676078262755836426070747750891034299397493659229057309251274083667623563235337170774838002343496032885571100155e-108",
    "5.66244805198644001463923705873354347016200335200305048563928615680687810816112007121343573449325632703016976774734895713100429479403477767977225479965330046267869153197050524144809887081952988392732303283418659543020571583669999595238357933665540775709593341472236270067384856840661897677587774336393004742538929923532110505075119584783130128011086244568199400718016031954425551493804695287955597610516700222288879608561506837193659505675078222961261e-109",
    "2.02549796908608773789625977229968088108268953621538273858451469100617834086876520228223816814346591892844558141166700570810201743148641470847045082591174749912001663921638222983792791120651349844793809314053045166946744225963965222656626784225534212105028556475278429394847689281853739328377395665787039348571513639559610800856426762562136601351480939502749871922946387424812660109222429323906083165037867814344833226506697389018818188077233651139841e-109",
    "6.36220774524240154200357044751662426781953180491297440923918587330573851244071438744853889621866383393649443803784759766251952009991967413424933742283367636534655676597588698470733660757572443921767314214429245919775601727095045974477542120985335495828294416824877056727691843996676809834864871971453067489838733517945673195008485569600252624580633488198202373600201312695945695654535081779691445435706427277997883750862629197958338601902070690122857e-110",
    "1.50428275905464922875471658850247017557607581741332758561050876042198281553669158613407090472287584187289054366926301795185310500381063844004506097817051913588143960014202228325492048174553461956901816411303739339995041220808074231469203472583341932752036001192019582592310489005506025556373248421290131989450630497180909402828853281176998878186049016414643861408620627256036202715778945846764313220495301322385384859217053050907037382408426484250146e-110",
    "4.03166579937371474421227948122192989571284527652250980562266857239709561302351984414026596889260240817236750318564070752124967007611634106689678143005901160610751925107986199486084431456070432612888723612097993637659549966351678299041284985121643344425266863562215350938801055747821055450601825832126390876341004628767984152278426040403770442090793640842467138388373372165835820256305136392129099611858232895860846820101416933863890315669187122601399e-112",
    "-2.65447526943888947577697176959852667887037857371054502947861149795240457955450804079314011641085038769605351677956741031476170371629619468061899914363914519928261202424261985088962722933280585935561765162209475225698107511755040578246779679786726728184964137758726097794458932660978009739909376557672977004892734584931837037812055988951060965251597255597666552438693896298588295012801884883413521423932155929047456328844489096170434230014707276981707e-111",
    "-2.38796733204085568523598309008237473025489978476756889478339784383561451129682387447375481567589601386210064963055681880549213992372078150864891724714119150107943584002820398676979101161779181993129323120430588885663299230847264829013262035511422587481406841108184630471264666029131976317222191294391467842976423346006856727267079652859944878339603162779180850722266707538354417913933100809317684578832989240007276978333045585958304501903863509060767e-111",
    "-1.54340963300552372080277051641921669584420449388229578074207349502157075990549402252085786741132781022157125579859467091425452592169642446528989545641891349775974775987015637520050209210177942293680247098210128022008579241354404308736810650451847741702672863757127446440463603087813465790493511698315336336598600312665012854146166579043917879287486307444345257614141436201242241326947627580336158045025215413560892091147132888762885334560475852666711e-111",
    "-8.63717075921231339476057688984604630819555240961382453035636286964518330921772381034731691778454405350383630487660282868862583296890709811145093799244315972918320972658260704693825310686616064662711280129852889630463038936377394941080784098802111146298368810128823427202863253167283417832927790548726457356565038316681669474300871427117333944146298644521277166964378358187430612774769134360586547061359778319923770106374199573652370805180732546968817e-112",
    "-4.43327147109573504869361162635563732023183897842082284395928829610474539669537469472868123843153494060091391154629667902843936203545840581552421172925001211787583120027413528078004992304294547690886669100104855653184171564449252268766781713557302852080510613800660374114268562839933303173436360625387975439963098541580001416391297417083737456026142725943875988832211444765623245155842150979240962599808986702399553876820389984915752345101948363645905e-112",
    "-2.14361580355939997910258900342263436088804235480389548638850689956331143946277315536415166687959949395381906891361183417371692723042121594906961550982699305386431145409105891563209030944681423537761876628975274856716265711675868668356557100244444177556075330056943150796784975490341159301739782042066723897431024902858026508288032297705581279838747538884224467981170844948728272327757025988856320938986689386095984038947941668305479030405751534063192e-112",
    "-9.91182536457404697634966037774526977318414854706744375625337400015021432261626586044294301162924117358664032186586932741994789363927005089751911504750200434442237670242083023334942558947211208976821381722596848168311861408903781081120979774016079789489168782260371398427257028937245883343805231228768314512100249944316319750617874467608299743269317484266849413469408671437459610690791331956888547576652926160776689632764108122921494224190833200346462e-113",
    "-4.42191601047881971793051863627869403614562380264785958155887338398448181324495301280180589314745658513929381161222066607411441559925161489897875075934397715734634119997035370322764261685055275323150467831478654753504745435742279615281187046636171991687718757352258106003505490291013859254289053318531088753916648916072554280070750261889823429826946116007783760328370434040163350123771639082860037746210317432136799353908328833854775009098510129156378e-113",
    "-1.91334140340781512539436593333384688001828683341694741952525492280141099693135809825795948708899765674579958522345611048314819200712228188732326031809072622234403352818235496705907276932348808950019456553507862307343309081900389957494407362318192410502738053791735247785733275234209786600529299548953386785316493253418914998016862546726582082793511013738040095010615087442404438484799635406433129230656647812034214041314092314016113813474010794014538e-113",
    "-8.05810539654657767007599920484916235042911539820797930645132411812844408471195885361040734636585701080863111347509117541532541229998473165249758769665388189578411878965206639106488142909711384871445696263214107973947492443865098017444935302787779285908346312899952157480245468626930409619902918315249263851021338719407615813470433248529048300426076250448829589332976598519448571203933371341353619905287787941000215798072250619330713874118193553283485e-114",
    "-3.31538156036293845436260385917251827697004424041947030940638638375198432320357822416498108347971315568422988732109713673106564866219960701326826891526752770868091099981682599281762160272192105186703385946522618088074946699633054658229651163985558092724343816824425123741719521974281708215291857136822819746710153070770589217845055286016943307062342439658680540649442669280160422512520637304222840059206573712436194809798785335478741457772034148870266e-114",
    "-1.33893659228803605257716644649381763901920137972908005275472953772367685532686798827245501468877316073038521366881321824253364558493035338319845551996552710245735050258329349168047894339473773752736230024812853462522828169002267017870637133107254297629943085922894087219218638082058145835654630812743070190696341095001814855437155877496064147978480376709693927624395970279885003058482723043969110172451558348166438276120464481017233173428395088379801e-114",
    "-5.33398009508786354544924491973701956955041111956325704612133122955098735760443236284973940467151980044471449297370293445595877463331227727211130602529284240997865877643011997065465259798855066762734501904624580738825132341878079997669029574346992519267564970385263013126536236513131662158712936710763805594564685508418367425043990384901626026054601927030115842257734414324321579487960499898993400145309949637942938854223399393336526054713590923667721e-115",
    "-2.10194358597256619344176569629876511890845322636183068210425984619970991606946576902964158305596934975201582371343718894092969148672384726894278594273411255599280627299099625752717272190330120645172879600507028338887041142072716674838137254661007596410973169193947990064347737989518933563163071300785736403578536796761829482935506094656468664760689291889718833414929626993572931644421145384542976158739267357472076381568850916430330349623885439689464e-115",
    "-8.18213662077901362446764893821009148508620503640108604353691912626339549690568077017661634597233876822689881664809019108080877380317880145250793097938467640433802754075094454565896105442355508347867217368934783695996294525097059204323810752267408381698832227330923912745267945987578150154573909196135937603855844774445751838442829649799475809801267472114538962221391262090821670428720662917687379755324866224209515762511955957763447651107995579479203e-116",
    "-3.12617915636643372394008413487531600907124559156426182011435207942155911146285223427191111991008463344799647119080549917178752102155775794533831770317906908409954680465280045457533126172881441439021123859928002852920630744831056586670902976051421582853754560824738743807211152973336242874271877275990352562852710938713737225879374370063191290553274232314005262057470722397742357459256078955619957757815764440835073016671764144920705491111487137425653e-116",
    "-1.15847640563467679195421269040431742584332486637778783089558331351482376076429884286904358994909947048060486206041047407500414117064747213590942373271273252858324302528830087959854826723892122475211550064433927179801994389943801375178049479561206276832510373335817007721420284997945201379891925761848016961477341720075393205280689660246096254025785349654071928261137962568493439345476345923661782072763175718081990978919537957331301143823606670241874e-116",
    "-4.07790157351688857051256050225097780550863691758468432757267310066405262151491401759156928810906236144835159413574461827364590139442157819712754145405161880612633283315216228613341457745134651462085614499225903145501771250706663547507559189443401419812195985429745440684309025709770834536833911836770689028491947567309139128542155898697872005842125687271764807646329026338245861186502565080497236092856175880852369964058800708631108498094833227969207e-117",
    "-1.30752630386897499158257724479191610846275915874396397040659558923139975398299591710925924207100848874205130808786208017072719978091679367747004614878749634616630300409480316070561825778387002012372367356632560204703153444207921250816869600414270700602593526768624512632009745620943937870105816531524098517865926551195915431175084780352540722886453976669517629400885538024507230320079353765626559519878289202596478776506387741045906268903933451097458e-117",
    "-3.41156131990987649974146772061033100648761990138004361278592413500058678543380339940022149692922606330965029258045777382855742657316553423003994927175740168451765353222562271414868538626508247301021830893383227969949285754942659442088596229779884550634737184135780613763915471090304269602304043666611678493262378927907751306022301647163111078984670470441720919435735798266397506860479615110461816101531247685869710976825925491600163559063238575639061e-118",
    "-3.78356687985646858959462192467053516219623482022459506122113140981348509756691161948161558129816728045329189222605498758148624182278232846282921551494817483380524863253092774402791346292767801371371957087345560836841763723779637601425670430305760579841402761811919884158411809987755772856534737286275748015520581473048295589820936577522467149065329860976890783698612569379846167511133917882610753922777604055511974382737983715240536930260283471888361e-119",
    "3.63022393600966169751446981052551952947885257404229313122601763212474105650436284192283082772242123666710955903880852211989390009837755754358856767128980855052396856067135230141588767219932262426898784721034893795078153657386055434149924603761628598461607577200107332132225384868605253417761997528037075909764699370199244647653186540945594558227888451110464251696984823615658189920181207672746461397605491617948739899329637275035466618584199052311773e-119",
    "4.01831186695459631910211959170464270710553844833030300716210235705391359936912566674494664535155733167632787820006331870604039735784194134404054544000429228237380722735359462233629195487751809960353484834985097923784359073852448410726069246510818137231074207921033192782731301141396171210929785675619560908693362451866055599000036577174485255905012710856368871790799503183600713228211165096435888147549240883708905382711273482376256757494976651264087e-119",
    "2.82650804218669730310562781854060287745965510264942550291002222699002379549731317873646257940014773974808095690066991507489666542603324873508212990722424043969229863820815818334309861577996421326882796905929909052441676959090340145761004925091901993854571719456774064579610208291671543518898756271386783479182983294436631113475395687039169591949107823284282491093400330930816923846306727378318235247916901775095661530021270263966802039475350128349829e-119",
    "1.68064162247431919737770480742666735569802610957825960258979791673888853261529178241022730663795365335459551088651896535407678032990038016122410618812188961972524120956328690974578227748469322438053410343593938651282724512674465124148484624406240300056408363849142230921439377608366302964850389092342011374542009837262038751237837561860395677508153907344154502101956230785807421878012590511131769213807281098953174296999676838283028104803737362585482e-119",
    "9.07196467910021055320755226617346515370820024657458817922176964653947697914161506949287678239953501548821983041542548259578650907365460137307625198786061785113110498658046003644494595065616512956342960159536765546031789266757843698590947068832918311413987390334331647540673378534423885922402424511047113565115215991887816592492209250091390764170671238761529781540354015901639213434167708643949173257999597450591868936381462571042355597948637906366956e-120",
    "4.57318559828664442023757625145785325617739588623701368910967230296658521470645952104451255598675562073822917480187990065838315334978239441124012231093329226244547616225542357235790642240613407327848706411205632311047273349382738112788875087883032934945302312258197598502910794288498851428789400466275101392156898922914822981398206912424590259235442734549921809032329168885674892026320072504647102438074089514819702371526476554574931209934434890916901e-120",
    "2.18183807658164678154821602492496547830547723210924218023570272358971349246012539579561409193311967847625394242589638539601230811760077208449501148742840456505763119387732565335008246321628772838962882393135152124180934983751734949228869202274572443964232748031940437898909322175267753611310311190183191494508859934185843436460354360391787287852974500537711066929733884573186838919401234472139301360762795996880150680790967628837410577917829793038164e-120",
    "9.91574088588335466380735089695321080188015052682845480645143192010352311124483902554655518740878202270612212675660376012814072091662754460791384016062634922408709434534757606011167537485433903188228661986144324397969271140552227407804987776152080396403396283220177133702106165452931351962111329904476924100052813428485903603898342616856192805586020724571590977499755339788655954467689867977097701650041978060462395329622411665622218090130338005056514e-121",
    "4.30356576902099999439204038671542175513054806263894058024256655567754943171062168276642964582074516746999315537522306142160667974914266779704548347811848937594827751132131406044827842791542206369366670605741173560322101543385545715081014857737442996630713225704965810632375300188020596326759867242470416408230685495975701125689630417197107401514873917445364889503933566267995582297446219869426469230668477834891001532406469582301109085293440329359926e-121",
    "1.78300874895585776588728326652577402752051704874077524710896824849011641046132175098548193839125169739874345447207656640445934148251398151321394567400253409190037413761096108376105122327866111553847862061489849944424020911149226997263691531403848470485615478443393533558855273137617328755258487948680280737621101876982563651093862991682918835663923112778683187222420451302809617387367184749442653367976174974457636542059470611326970300757045821524432e-121",
    "7.02870207992847051985859470653785312596312273574494883872542980198500599204008488710579292827662186308851382683629705017156084438343378624553476347188302456119050335344884547637558167137108568931986162477709646799446219770274723649455798445031047262228184584151595815935713061684559390121618260350343425271695856228204572550565704634478957905705471701441020080752596026832379188427756476678869476538148211627007444289263924306706046710921829643936600e-122",
    "2.61829694739263298265877750467320348424028218797144108607577917241997155019763113619065460113530757865546940547868785647425398597723195148035025015795406375859101607952754927702546160250337901083280910212099938978116701367452659445588360286281154584711311321636159543588863890792422158033619543393854335098793241231166156649315385335133236336211968245744184827613820552947548945477686438490391684587453996161038336782192990088561357770193831628733554e-122",
    "9.10093903498920442642751029075391956506660251104096436753335656680275430055390382916973052558466568142976721598898804952975983617938122624470468179625990033439126694209260340669387467871435380490360079063217791813636156765570653822485731903962684382430218908878596433515137490780931537797451100329195129536194008414608882804168375158349195081450724897360775497257562544425626606604337104150784042143311312973771689034491838865100736200893185587730587e-123",
    "2.87792576950476214475445365939481036079367519361906127691918082200165267772601928217033151869997213562189790717747901960099374698796953716935648879195943733591940676719163452153111282561740011633317152309247069429309604315503262111016836526038960704470620191331303556922664394979326267755084856447601761204420848627443478268454514688863702824459001458115759240245214062730557155431683136775759673055999031859022489327149823078614885697865174978387118e-123",
    "7.78575700654530801217561263471522023416335682102001994171063375399779175960001387290771026252359527587320563639235539680883661106704144003867044069955906293508557936721124845975491386519284010447416313873750742274530573149413294479867691487483934208990311663229708140620664523239140726347732040553444866540715209672259578224586206194886986639960049423897364528313358865582878996641577541048109502342676406296180432780887766377792148392649058355561074e-124",
    "1.44123696245357100829652771301924012870861174321896677508028914445157822283805941021151258289119010620698637788842826868842504365997523383784013926904577511403916181952035149312048686068724538712022656332014211440707233513392831137146945952642945118484618875847152338836312780757999394030191338946021624799239555509919125037834518113664495598673738372359996761953983822076104044203635322824225562612488975370504350289647045737453226063839095796553501e-124",
    "-1.28958306174707219784434204696277382793976660273280794505953658248745601192322162217532355940354796518752737595995805389890666925596124396437467015452639944698451069953052852831242044133275774566905561636603667473476969982178885123472146115627753266735340865953209919057885094641927451972005581127838701699628204093480005297829080407180609520946735366205152199832501502199316275232171059080198330881665606784917996308194705275237936670893458175629169e-125",
    "-3.34371991632926952323711726910021534358204582060699619507626991370479741329266223493632439988451886984659190856946355268294497017225006652631593480035021559229548469951597425941063374335115519000137716944025716283404989132179212019895077331229456167236761804897533358873251470240339736750096124293412717953771031258888073155419888213456384093631015913727677461784016113487326519042890287176232071633693960071168227597861651807455822653140003085590296e-125",
    "-2.42360854792337634214724527100719152873113712857121507584366541442244469777610682760275983976872918629003659364993270923935115023191018630327989111081648489814310477452297320777341026272307038603862237109808382761222760671638865054578561548771798138345294680395996573562132906939604107361052025583831149750926102015845877846626822027329725342807661121386562989629522779355344487409254990247515537152106519762373945407174356518790140913143324970715922e-125",
    "-1.37171749177443200506015210659653055230811022587183874255436670319762693957592614015911220041161240159131742533817920029115996598686935929306873407535777653942979578516498060954935469387540459333262785842572641704339951136981477897044949455789355640791959593540799162910428154267551431728318365821455758769093931018176656578727171080728797280105245083515453930566720903528949050803815500435614012385859244925073772729936857130912809786986209626105573e-125",
    "-6.93581559479511632668898395490949609135814287440286873215847530441054275648149421869286658632092845418849533709981586353295328882710326146735359043893396107931087196729793394050524185363257209023577155303936293745688741599921227276294481867079693169523070815985378509978532949828428694309113913225526866324197577686010546587073786184063891342101472471585559325103949337223312317105015653496694470002292803300055194120343290235685189048801669221622168e-126",
    "-3.28990192889900514773696611474799660817217935780356549437294000878187697456985051602015978823562492655300694544567913025764673793781505155017528691877203365574876612558788311813716027411752699437619911659309238258119187937719407172892792204916052767542130894727422891151183928312480032260271386327726905927126771081925797846038425374084430146230087249957734670761339569283965702050321962517641568168638251589084155401894389830625049077395508551425441e-126",
    "-1.50213427484111462425131105149132871002121720956128800057407720683430468630092732590903799148514692315752019433396610492183910845797590855281555366289010861554549984233315344006604377747574706649672600705808765042527694431707863553349818656984077752521086918621890737200806976169839262519609420249025428107314173180514472020151742441645440705564484471636096930217216171817181320412424419334490022353560358414260037255956624786559331693613054148882756e-126",
    "-6.71191923027438281038852139022498620919961616185348135449496824313167371537921322819958568363592961974161957761342483827874210815788324338540284130732865271671499889571219062724999871515684572583848902551435941976218463976820401753414850467615193013154096227542537777664255749622731251262298752310179767670101533280458045902538950317308829251046136026215696053170913814350774415745759617093403840287224988062256520204613113275576772156944894680541959e-127",
    "-2.96533019607171201554917367857492398944444087366611898295321205460360541622026907790958840306095201083796663278840907899101156380279530578970791503496126602583041954276031169477575791082202473955058554458947702249216497394552503803352589943321111546443392090625651687993787668433073840527725051654843161120310654221924046207924401541139587986395880494155967061555711170315241172613796306167045773366329964129194909844720915999454861550422821424010221e-127",
    "-1.30041862729206520695053332633778799429404902649075607060061655164371207039236564676234245757328530998218007345654704037484726733877768696918427172756408701784845130253864328291224809063580001681604961340039376804429894701043653455660485296897042341796511171259820092311052267474492191054027842560745930590209567482181135922224780429668188676224103557552370774464318260111882918616219075208887190481305281543382661551563299974782365749051212984011458e-127",
    "-5.64573831122606328329429794142017622704433658915923459574158877543962602317989192274363894942637304739886767249220552493355872323309620789745392773719250335493114939632031531380651440318752257698080390322519442086014506291725970300996693596978601612340749007838777850464473422064126711351758314524695319043716151571936064007571000188688377658598253470358585892815123869386888149571447381129767497392479004256606429869006365563529354755633937995212292e-128",
    "-2.40670102357899786723807665909561360916911882974290069940648993830824891694350995957368788522395476363763755742914648677080207873899752732642112720362091528487494459219140407363133060033162567023922248262237601292080809125538576167428695755177964824602720459209920101955391310550910969305599665364177292190523593237049147983319599178383225033585734479913643424958011304661776204366143832828043770022841677939879163445124798315589523053839191315391642e-128",
    "-9.95059684429242552801901113366766589476685952903899369409962125675699056148600950717927419606982997174412859810591511923305587919725235333691767596949228863741326984945663535206328069174877539231667700489933471830687420380156382569935701614424610645466339091427906985174485250558729950544224961739923801374671311881932205253644896230462704001604141212076831125513375202939449964031515449538456274629774542486775463526268409078000941976539328913518088e-129",
    "-3.92382283232959101905546002413352364879389693049906432938082702437234537459409646901633324360932699104074835681800894075376914756702104861911610302830959374604187898841239427480064337963424274959852373139996664853106179093763264637186277705010140946339220172934669974226643514736499027066547480771576993167683335114218555158033276431374089440408038105090294186882043579940271537705124503923900688571976855703266651013211516060337706925786951182465466e-129",
    "-1.43663548743171623911781147739576767391308285311910753311037301172210051348464431847299890469410418342796739169575130175915276698126687067486903127887331301882051445323686951470273057120813628540926048799649238140500575052235011449495971688608125300379200344776742381859124978459538503807166664811348666956737306241912605684415966237320569277060622842576698632983791576708282857306527275192495202826360764802680501977424737941283993766250254470184380e-129",
    "-4.61459839245894784794461431478351112316160245453254653671703663338164034730222679274031619297984894369208911994397591654458515925947807409062688284433850634450430085585349838073181687630423437270548215070052707761064945268530904264336473780689351040139954713235585648202966241536257582598581888393620501858229044151975961253875474294672942709327886421404222732180685550407129432538777920033946405735203004372141012207460890660965847828562899682654559e-130",
    "-1.08690702478222424865838873636724329449159371651622334595878566878695958234804655270931282721376036604980233770600544861597405356480965151188690460627021934851429561122683912035083759746699427058660974423232004619913581530642805957688556980698178141114153770496633094294263726080627891056199362275846328168570741002736194262726860292568917188079684403872529006432322366260703195260010405760821212548593410505212716103492919155062002118972976341419077e-130",
    "1.41038940901941845617842812095808786565459256264003842029132616039075635355432220284461182036422235815644676111736022233676407990294292845220929341856425118318733153002301720664620963885937224045848882815113935387809391916989868818295294850938782476720388393197345853078440021094710635213226694895969042423048515445056398387167336550907726025566054716153421717355595727038179509008816977161051895011659110677229042454555344096295174115059148756926440e-132",
    "2.48124550560156423519221734316088759733246840240625585589243797252577924648811117011962493594751375979516205344272753080489366564009282875371055464302008725631099060202316056554737093618830365535380208436681989827506160912665742096561837095375412741107206798756497259992262130585149073633141157894842931112746956228070275209219783699414686071388272131611233904559602319456662706559241744526751559709858708517902009940051697582151990960684258570465968e-131",
    "2.20610081098012073922056559558764595987499515631770977203567219398642560929638511691682769144292485153399369621910819402742671555392391979762626559584004585860141406284866085486820889699983299130651512503358006112936621753901038823409232410841918601798965731412626240195552344410790673103233694865350804380768461208776888652536867367183647182836113129473032070715210445994637820394374981966834098430101669944933408739657673000139326753639838601741545e-131",
    "1.45006516261234596415572788533942010364460194946496618195977907457226387399275874543446361661765174889704517399950702181049777119947387122247321646844658679949396589932366311941341724026111029752669712609066517492768748892368749428229894460536708926054887901294770308454581320717363783144920589086459046332936945880727065860633712116014593314404147506822728063337746274178324114921975373704781552245041090255808465012213479198808571495736540642681860e-131",
    "8.29757500757836558772200043940801505666807084767602910121851969912187601425452773176155944257528853881286124565485722631514499297835300557606445734975836771217350729346302464161227466215906250482081104651660283744089393699221118044718452898933735173511146221500695584522567880881463771729009125376818270803491220941332494682074754715511336977894617507827228035319616589624106211979399176262718496462444750311694698064145718190509240458914533167412256e-132",
    "4.35576640175180806719711036640168221072524303250663652741915806136139122556111852297336303506875112892880634500923013935902542125596386731848758536292312633575734437066736242300305227192141236096386293061618846166415320545704652174573426437100863295697501985081776637093481573614764050507336362560551766510549198285575151515409198501035022667330925391389075492756083101911376310903529495990600673895992412812043531645655848671196493621706996222147243e-132",
    "2.14696834040096899116995296875925396963435232019804613965596390985831580045445421465756131822440955966402504791140917911372583438840284280965690158311850676744986926800849180259599976954284599499831166996705349675076091704827826635205346067080330233492617996271389908096839859704240356917678322896814398478843799310369470526690779998356341619846612151817392143123812947637479742735154616158623916907801614565503853952434093754456731096036899245801015e-132",
    "1.00503955361121458236640472970779752727784605841665733507160986673203058910199523632042928706739674399049325963599611569642998783753152308025101828108177951567990898871500671047669191982239846341296693477758821413251211784365682405213754777385473328497222315185604071868988071197824197345363948827471849811761364746048565184448525729347371897424410643729213011571356643440859319748924481651497145218152202481765063010743022303599612685506672450092875e-132",
    "4.49166123501825921961703638286311043116262383220373678471022953251438446034158781224570830425876596547441076913126345039371706357746675280184927806724769690400798914023070039427445464446444571441194440215087399835665079136680397485837009007998694455756317448886990337673309507581220124528702494588932473227242663634466765251877533455145003048035074587049972879775321719969162944007006934207230730274919457520829794305520451573323958753719409051861798e-133",
    "1.91974390699171808344346424622654801868641218465703226599048500620654141299822244312751169100761640386998474751247049699067392693756464889843915733796066823535555757760113467017073782254503751751806266108275213263155131580069207255957299854877016650496610260257985165501709229045733302738498660080733092769529522181660239033807218424288058377066080142110578789476845689837215785131793264977959805083209218261147477602384730296782586132087696036386487e-133",
    "7.84500621104494205296986617647156841912946405930050616280955742593127132460951355741111692013802493808756062372657020790853578846022778679833575533578099538716627803667973498709503688747824616721009683346504548382288080531628455949051315337498790732343611801325585032712003124760126360021591803846884782396155416158340204226540937687813136130064880088035180454383217791779257169334163850143989166056842079400704213895309123250370901568250161287391696e-134",
    "3.06184122894309311654861054677327709478416529512362807387512851989131160180022041979496234094036504522837243885211644781968989689009037354504951730610122991171794109996878566907320959471025299223896690854713979532336822636839292038117940950563773078883870190460720305150956598701698567676996090828420518114951417966936409390440180633158250415676409749531411514434685210244767640322247616134418019912491750184684104218279235886375885011778616282034330e-134",
    "1.14089115331662558637294507727778500737365529198498742685541015522426534611059743594752748248185397448107144099819228299742532717061272707792562618410426987099646638083440069279222779963472063280767077049268291309594197974758409830097298273668158006015951119525751718269259568699970543891405375325781313020634747082378199253893622991851187529544386625005766061739264815088113119536372082516360844663649150267482060387076170845957495839220433564916554e-134",
    "4.08313765865028966755592291389751513533216738861352630926073511808045301442525105083766302154812623165954309015050376345470799220872780142303644592061106883390158317510792340994265645808676099878903533269783348226316164414645092532594081133865986374103046773106026749774434090171149935638355525504343753339660264912267457311544278117475261024174453543725848325058471401612533171822275519882374951677767039265470733152486781955064660390792190226812189e-135",
    "1.45256391840869423522825713780433992174615270784055744235225935690327018458151765814786428020068935024817020830753333319439879160949685811695317599963645239041674395882342053551837848355222370116010951037054376723096376356901074065782700385787071142190375715196036028035307397122189670127688538218611104601682537476032465371948297899046043008426872471507716515071960799122516512054689497608033231248330130048390073909091357061970834537723649138284611e-135",
    "5.80132879641475815267680855274453889478044349138979102842065572746018519512833234304321205749335960263000403130048105307013486477472358029223928225248725781522502366855913760791628820069896548247204220882187527182838895028663590936035915970417556115823601193005268583810660505330305821439040817670426383283606844456178842958275039369932017036448915010865201651329525920720136215459530880704120676592502415897603327060321672702736661341830009266483832e-136",
    "3.25456687021661707691849937235065539481034118828006613856848191750546804806061302513859705568969871856964842866893055795754797051054753697049655400154174545015128376358605728882349571121096713156704514339271748741747155500276080822692913387911981267674841699823427609892928909282926849446396297648504894024171812215874768900480901592751331415724060545076420726272805644818855603543931780635942964954891980925830643560155179359406772376524432137716354e-136",
    "2.69633448713701416491986899429463090978360408355743537175175218878765924574152361117129735740982483583773651848065962132896739899643017851383815932762942538580750545049838784293189029775302535516973713244561301008144498231470861522838908520357709130432692664975556459309346856725641792367233727107474730030219855022236167569058164190054847398825902330469198565898413060338846674151221791768863350208076707370344173926987855575940845946308731402804759e-136",
    "2.68903820237869763501323051802204130705905913226228110685784707178424961647663908834168289661984563422105060941847825354233262829891164979302565396504457922042740788127031221726356815577111171378230288323393228090119163256982170225305891139370414044074957006601614589546945072746627868399706380032332054020725878922604353676242501207669920062683216950858117905261503349802899732103942871410121476996450158970439660287887788587313902656173153900710822e-136",
    "2.78605103989798329564199051467997543838619245043946015809597022814717048075205872239297200577720066407762504889237776631856852535285657114877604048851068227211080848876496512776756756828382990766454525668043393923822547709877348163768243096924487382148280546838101588182296185801084347434053273348026369306066487251698156414664206141607266914749987578326210177475651513550266520445044381480068316602205117179345595299613924122306355269814408036951120e-136",
    "2.87239300616580974832195089722899420501050979535843512882021075087077733204375453728017530891437000643886259930716176382204401011944408081595942127277452698734406368797024200690388538053052917225965837526818773901500486346773248070834446729961756729579621131076619684619829380739596290310887501698402665105448001668974272775548631368496768623941320095364652719618170128744492470778421827325318103231771620030360823174585401835898209316240918910119401e-136",
    "2.93218625722077743395120278587332657044118139748988711984793968401495336665766472551244885948205269693706223258488694293025341413351598585121193708464660854989358923681163699850956200624781260098277883320756061619048162504808003749694092171947136365658051820153089368465637583798380593154787296158727711547399148921402606796242345449089034390470241022077621851068359067110446730244908305064265097723410251877005707046526396887888209040703912993298358e-136",
    "2.97334284976362317140509251025951593017900926959737911561604726942514126869423828276857321309222337278346727289188937703902597756066851091247646095714900397917290916303076471831842148558066469497473653266381975770681202432864136743382474901613410327280038535262382092116602429224535834160492479928922926545026576106043455314441062689508597325212043633278158440035693332048528860813767695202016457907231545998061646007886043235447370590494060239330630e-136",
    "3.00681985010208130764559139391446093229939045545033351912140252890732785761712113372811332299470121608727145837083703251965911684922840868461465160487007106814610131849800524948434682551534809175126430891303474594697579096655224681092088214654276130869736688402084663595806782202326145371725564616892818415758491901072468681727495011291520876243552655045747690302425944728365720610618569238676392184879075369896741790049024507404342422540170118410125e-136",
    "3.03860765983939089542625096670189690971910008521093582203666447624282076332014497968191674923344517006862106369703261498333630564585954056932613185141510689576527983355590214103713321109452706200864512582084496005000556550714440824240319822166228066690366767215710840656315634268611428437512939292339701354374172256665291795994679509564934574349938561673096308908392119540188714039465586439786345385850068698636315984751422727684130594702582957053709e-136",
    "3.06962448244194908920916657993176393526793542477765251911520279635795402295415271804627875043507240896804307413673595856216390917299843053170049864846505317714868462372395607385168770916445319503440007859576777110905544253035741649366774010775731152550190117566754637180343816249795208535226804034475201520397203874054196384125836374948524590318478291268755193125819165766058829333803339208194959917925330223097398699162474764744118099455009907038822e-136",
    "3.09599913235352559066514088298128658864096465831970740693721306336835913462559540842762936522729908521615255857060028630234622719079608475205232294171457399003408210595761575740057857938827341722233966890677674966205508098190627315897616930122798311780843481613466943293709695625381245222005810161401550657523613667200581532319434367458248109497768078448583770232958292465157686830474431836601453693682963004791100462454484228734835801855311896472311e-136",
    "3.10800926559178406142401602336708510076329411516569937010709127929754816142753645853720391578290640633706148441699757785169375615945325459857907684914076398354294978476089042796990089348540911453417111905346076974845832064240110273225387533176708994437825912648747532948938820220660688029914299127743541862095087434831844584023827044784366716009674601973114745250405618706064297064222370293373902223330739362328274620324409172232323616658631148788257e-136",
    "3.08682393966433233566287901510190362385520684760250974465262322500835218820174050189350996959827944506269464000358650848780353247592355368061558887132545349692900603325346544847885120830180255042667307036289154694501397637303221867234276423875587857101114476057735905079254212725073935062827308623554204926787289606937664380357596917532187626692648527899758234296201826214697861543246356286326971902657144463495613726587482329057891517344620120275958e-136",
    "2.99805005430635813518481968565106205730408395763522376506776045465650810750273110829371431114553242322827453703821439279793870668872675711003000268043559198507526539931806643690792984248327230925602676463528814906990236099592968409913967611171509555891718671398021762660436383909059390640214948851803303219883601649300526281881006838836066229555040039586729279588579953818913414566426848867270120117190503412145948222701555566965868749655483925371864e-136",
    "2.78080771739211548656455042879914359073995038684255549684056147350376796814517695677088757738409779380072858390862858232078849242391497730698069944317528809178196531594250049239839274950305056880416136626696161751500383629628058995663458418424015579394885286687691527910575691149342492669071718211606675707584532752434057627115579668292237824520722460916467056794191280499205707431807248766193729050369899688352345636766782890689711207668044309811856e-136",
    "2.33147120992915364049647699468922430143813835524262799648579507957519695236576772581641471198468624829439732078381008542022189311283823084633394269728110528649942110331391596996953392876576196212868239229007906080282398917724251270842447039882698454994369237392092494375959552880846007556653348983156219784751141067575838336067418905563434015774968739838872319379063640270111767751173509935446764985772455292753045828786736381858988713172869084251782e-136",
    "1.48413708983653866045538438209977876350790585576717444152158713472653554308267754630866025498444437814491139449092890832005119968024519025329208133036809580627040891407231945539171737771167250825799804481035084016986654941455091607410355574593014350100763732076028682237121731631554076143338543165583256130733427636474769075724281102460366867660776765716755364720775978472794332340352297434589120676093352793147690595904271761602016519622558207284462e-136"
  ],
  "n": 9,
  "rho": "169.58703412984173",
  "scales": [
    "0.06125876159032572",
    "0.06450976988315782",
    "0.06888132151343047",
    "0.07398085219882246",
    "0.07924407593863483",
    "0.08391179383594671",
    "0.08702430676935882",
    "0.08745011317729069",
    "0.08396813504962988",
    "0.07542161024084884",
    "0.060991723176400274",
    "0.07559043361177262",
    "0.08429601977561407",
    "0.08451485673670811",
    "0.07424653103121823",
    "0.07006568850126799",
    "0.0853158111806509",
    "0.0859608821621683",
    "0.06929619706533999",
    "0.0768114955063312",
    "0.08551600473846527",
    "0.07175371836607591",
    "0.08085414073573927",
    "0.08632122510898838",
    "0.061849386197745035",
    "0.08387652773675208",
    "0.07710524660878917",
    "0.08147197042474053",
    "0.0832957861610037",
    "0.07138933000106655",
    "0.08446252845030996",
    "0.07515700331174696",
    "0.08493039964491352",
    "0.07237828069730785",
    "0.08213811219591918",
    "0.08418948593596613",
    "0.07192339446061874",
    "0.08501712700938943",
    "0.07172598334343372",
    "0.08219788224812255",
    "0.08157735324221076",
    "0.06741334001237051",
    "0.08237314543757313",
    "0.08311107572674203",
    "0.07607298424098363",
    "0.07210492181213952",
    "0.08604707775290829",
    "0.08821422818066257",
    "0.06849020691672293",
    "0.0708192711915224",
    "0.07549069243472925",
    "0.08626654781441047",
    "0.08887330884615274",
    "0.08225287482938012",
    "0.08797784654805596",
    "0.07138369315347481",
    "0.08316970366291052",
    "0.06283240114498932",
    "0.08116777627367006",
    "0.061304830120490664",
    "0.08434867359311697",
    "0.06791382063094167",
    "0.09052095454844791",
    "0.08008218639999856",
    "0.09171775440364273",
    "0.08959544451598009",
    "0.07365896909830047",
    "0.08080103701704694",
    "0.06558723397182462",
    "0.09517844138166912",
    "0.0927961831248526",
    "0.04626507328550488",
    "0.0997026152400068",
    "0.09563669939186278",
    "0.048799154684164486",
    "0.09835921205742214",
    "0.09645827207558919",
    "0.0893182687654387",
    "0.04214499487396566",
    "0.10202099808598418",
    "0.12753473419157624",
    "0.12215128662606262",
    "0.11580571509105898",
    "0.0935998789108139",
    "0.06684464254746075",
    "0.04314952425638913",
    "0.025545961484102746",
    "0.014012539204417128",
    "0.0071751577117154354",
    "0.003449863355088358",
    "0.0015648060790274165",
    "0.0006721703783145694",
    "0.0002743235567199114",
    "0.00010666259123340177",
    "3.960654360865494e-05",
    "1.4074736023618448e-05",
    "4.795577209124752e-06",
    "1.5692490869652912e-06",
    "4.939063161585112e-07",
    "1.4972338291527435e-07",
    "4.376892162213852e-08",
    "1.235285447218548e-08",
    "3.369374614174384e-09",
    "8.890638876068168e-10",
    "2.271483265244164e-10",
    "5.623978091426542e-11",
    "1.3504425100868561e-11",
    "3.147216582971415e-12",
    "7.123537851790916e-13",
    "1.5669915531735017e-13",
    "3.352022618914113e-14",
    "6.977018225533062e-15",
    "1.4138248695150382e-15",
    "2.7906955573386053e-16",
    "5.368310530555114e-17",
    "1.0068811679167088e-17",
    "1.8421795013939543e-18",
    "3.289181531932436e-19",
    "5.733593181985805e-20",
    "9.761633468996782e-21",
    "1.6238322474554652e-21",
    "2.6402362023861493e-22",
    "4.197407598208307e-23",
    "6.526859971685835e-24",
    "9.930128937131607e-25",
    "1.4786674094360857e-25",
    "2.1556782314470866e-26",
    "3.077680164513932e-27",
    "4.30440554582576e-28",
    "5.89892712287114815934323101440382505607464501281787840223617274520448609821942440331399282522314700611832129179021948446792656466880613255545803230454615059774936392165020821240051224396101774107454239587156456616620859368289641083199829099805771186841599941834616462338086919788752402642934088605009046192786664287022330070237627269555750925862027609537133820156748569577062901889924274924791552807681007394527035203121298336715428115963376788578242e-29",
    "7.92353936997532625243403016147073842676075248902208481998723252576907391265008774235150616714816796825293983038491822282893700693886542535423550714437437410981826746599778933702888285458975404627134056538861204825413914494990762797086294290417790201237669376706661122389238628551329515576391149651973466862028871282279301739590701870635242075111984027066322641912933230659278606922051479400707283592313560868049770725921260203700758033356787265008153e-30",
    "1.04343240881885542733161848535814113533215885263073330828158997333505571927205108021020966163365077665480657971350793594239174911281688149954767142326599558674803692974254980630979247336182052404185556043715711941669126338210774889391549328816155898225159201322455776022845966268473106467993426426119684183057616132422367629331102327687321214030403694051988061837084338374405623652385185652920419081813127068257468949640795142185717309255869134692986e-30",
    "1.34746493576504065311526992851801598306942980399405505507958355121502005120012109234637423539706578666552786882652396932766977072942551403998450385988372450213750352139969903844746676179968081351223320541394951618296364124144987404590999962509950255131031044974456999341180134231228240960589025967497725672213822387342681765689422082703818826922193632728903371357884216180421665637347942968912532120785731065837195833620810624980976830997998390010339e-31",
    "1.70680751655636654766855649595013540522451703736480793024546208169488735223898188639852443941466105764494397518661890110270616361460998554786656546258303279760661649758001927260764589025746409012561790111026472896984835405141713927547685898247721510908589478834103264098961907212935933816488128462129690161644069969865588185169674743079860533864317885581494415016756196324689964848216313482092790891515487336249209120775055528042639617164339457172386e-32",
    "2.12113501659038443607835487275566642404204211401391815538139090429173719185293744646012933920233383010134128508605584307341362686397278120307020763036976752899685378943102007431785026802376931988932581818852679735149147868612868509269173635826916133505330973680264167620577213497287654909797559022820065301911626507321827548835539820746243930314778034228686930531684447364167970881390940755894676782473154662737035497876081171757991019569232953150430e-33",
    "2.58683415404498736774650612891305987121733567554617386534056964333574006533165929452440994650812497123047374775445559210802746724752300493644783030222574736523623628930896866769174234753698026357770714466029996910336977752654574534712723844018804466937772774235368729832713611178553093456173878185144222725077745573673035570243229380694762168267067150545765786467022606365629490330921552988039950679339919698706271532433767008549336155078063677031440e-34",
    "3.09658040249159635054026607350644369328512769087881784759856718266028032277919311981086207805090596805171035417462588113754178276381384848233807083042428625526362183113074529322373103034130684644594401598544808215653133917664593860136747625691791900247482719829459448842910993063588897395156626249479040222311341104861323626626626352260105256763510073950250641245874050975246052261705158387098072152638202099038599985486553121630691990637931100888453e-35",
    "3.63918341986772311107746738671831959804550148133984945069180828324192011404532450138025132440633864157418321095670689922656063632665179804491204779936906989149761135358166310288514520887018665963193486980781528370070131932800680996051860213948478562010228809672871606713978791179544711855832403632678792064212938870403256101598110691264762049977101150531142086702629585372631236783587448080719250893573488985222357016685057708509817658700393725625650e-36",
    "4.19976587372896924976908652987960168868869116250270439754133438293475047009556952588450920657814414766254812863386294658506662425759984174715941990714641168807582782200470326604479084249550675942082373850698169056455397202684287449780882215664212418638243152396708919239973316051645089642937270479650318190373924029209162942038204362605332972994222802932486200676749944206053492118407002627932964378121654070451310260742650895951408267774928508867349e-37",
    "4.76030801278667889997911785152994881706264945437666670632831935100737543703294275264935377132917243020816895874515114594559236270680326773293244056657202892028075147273309750245571948057406860845271665195964923499875432960550193727656372912940659480668073711909592658756969625348711961958457332600695000799386753695064944194352903916229116736679154682682024525727733978082032809825607390108765860773974265130460362847704119484931476895369959979588351e-38",
    "5.30054846295517132802976966681173764169299378372329068716851494710572810895862955256980049974609968922631423066694640354732782745482098911303153465340613480170971967202358732529223807263693635800898876402991825464573499783448142676620558940838887940987035555197195035556228878346225934146113896031806605972872570234881684826218618412985737505765535173086446543115219679086502473581820482541076971785938536305983730015176035381984930500128741125412581e-39",
    "5.79918605210805802380963943262692822553298679973535805304641207622750418804512839549812808658009339665783668459555713479724515583975563013452529827504387861078708798487058024916601039192250756739444462195928950300124067655289389958039372940964927473978992997413829689758266646271119405886183756126114238151356276663262864245582837413526687073479131344013157037555976947343246818308573724030092749036699428437645283681408801341521383544364089786199806e-40",
    "6.23528482914125092022209292863345038089437993893054874068617678436091049424242191877148178415835796997426498530301397372806054066977547586995216439367238579188405712263827049487154562473706723328693338700903167042269215824815409852951166578627162971166811624016033226825236183854447666497174874422332852940751940951919963746552028471123272714674125605406259294464672960289802579362093769518939972293344591034912500194573178911240692349908046057957530e-41",
    "6.58975177990157949470728779322635538543553714438238768482009450570105604824922848007832202059551203136171150537893422594461944500630776758032578071605171654631809596614385407774136689479306875480888463189300931606898205857149763365371745494502907745015948623273143564259316762230584897914220436381681622837435821755446132602013310748241890167151356574695890928685066923727637858846585032531662630874003199223114314447038334610229979385050282440889549e-42",
    "6.84673979514932166295154210965993374478202111009525309923027977008818651021458307818124331100766538355497014813777300068819102364484078440750568120805714987522205478021267068017926575511503190454952571802559471516405453960030383635234546501748820042519873584066046250352283135692246259194382227930350558093701292356112246520234696192396823141697595240564929760796207781680772207179275682765130274666640075837045386425006470456480935893499661911010781e-43",
    "6.99483061381563340005122388050076058919967313222794570173552947655945883513356254994895675414104846459916712963748221191768050549069334777753459504441093214737703414323243518361427789264294142620892538544568075338660155982623695088347654348582241513226358274890040323483365916035755215058812334811211507101783369433238584389912720278099857651393264780012861041103052859699837810789681746986085735671062295546818556572230983230487716172618633084949986e-44",
    "7.02787408591358708111962082626573853547823914025084754069094211440800051902661233788949591680286236383802464718717842856308474766903163006755852257962305882322565684787238129992873964291335155115976068841884974094557875749003610571274610516346634893801950333469617391519147270088829978307804956813207575240655855548667120548093538937235017039893302870116326339793193720374980883754926509669549438523497772820416618796909454953060271321485510423846732e-45",
    "6.94539831281997864533447834195331248745702295376717746996131800258166201961146258039677932102030470302451356076079065557411382838683021563460814884938717434418986002667845021446365602230761693661752342303940391135112532908629869364046549064234623625085601709288297393560311588416403991941719989164370582914785767480063865899838790718206378062886975691814132363719176927368237727477962168070754854842480916350824188637807996646667398246252111810242595e-46",
    "6.75255445663497078226541583325550472847374614718589693678223619083016416161684101343399179848059383216578234804159252995890467192279234360406455892729223841433596513413087865700509252250483522981489497085759147669021856357005832577130147346747842741032486681639314901730392076050024168862641873214588320253961460904867093704770956490169410822477130259361510148166588298265719904035238440030281646597170942943207802278282612418111455426045492746322753e-47",
    "6.45961299002017465740538921708257184580026329284724299229520623805834925047251670922983985400683148880222278017159755867096253694780151551571549387126027964562006119600215763443277426162096619384605137507231182614542015952702700676214359250340664606137418753137035003196154570840070341042461785830398187520078591752485892918899391748720779584363631955543388749990334966936607498828665318447769860843085626028272480009816746086320672210407618404403653e-48",
    "6.08107721559308527754441392502640067717206514934037504422146235654237738608923872430121782195906552443045705853584746556440233104566577315311954545670319640474362656795474237321066729226871198125293379983692131968165358520674659425553269789047413608028455562652943418030589913110422297339576666131870643152151081634736988743444091521586231981895157435155756113574238110595508022489733422756221705795394498445760466634857967981296843476500227266939741e-49",
    "5.63451829533446022658669639456119368148252601616399005784092998241666247682082979253806651973125529950749326741261043934539032349520357168558293138759922887113423174226223860026048050049754923860296153978676640687228347682883176218858789192806421270861280275724764785235370343455167026329658962542503635031266873614146348972985340672568892503028328124406912045118625153591614972669318411220830693041287022339199104234121756501991431681800975592004234e-50",
    "5.13925910651894793338999956094801453784309910931431633281544364255041405517452081390427852653731729611909644411275303502264977478972141533865466876821448341444941512719308899820804385139842607534135953237188014191288111123839495463609169171718278248038521113510403128378494843594774507094491970817075216522547967856491983840259720458342823980375939360416510360266915732403167334941255975355396327773489574799476999792096108108991509178321542459447398e-51",
    "4.61503997358546907658152649177917862415700003342400189274548246188323494008253926115979913925962293715399695887128467790759876886127992590253605943008693172004511040157904526842285541066802010972349649737528540862363016489479585572808410191834880394817011541957214944555762510020223982396400479902630250376866763659928179698923039557478771007259456434082987162303099970506517112545224428400288058507534030860914767247063632392517838859312583841574862e-52",
    "4.08078849653927005689926074978997444067448313754668309966603535250729462887374612463958650169788567205136289725819500504440134515338913895418456705922704611474398656844077346870295477271609309085033020288808288752849626539498806264860952996808622538635241268440196230120637624221464779085674305941298074700616181093876799465383859123030447685698969756487648957137792249509878254415310197250983704740032861647532320386335253016022560262263324566668437e-53",
    "3.55359147527540404092768297816728875621488677098002839046953316937056689093237393446571219027734639717660771259779428299492303035686306932788242969924630363281249153842694387752142051153139451124540694133650511832061018443808992833757428279495369987407154496408774616098319268725318899910356741617233976895309159571770545240307589389378829312163923135503985171589455549850249969949118291908547239934542560121652611778289539784277852692707692536295043e-54",
    "3.04793409308541647680021073039308310128836893388412364826480808084957772212104028171525671365663844022730794850099211633445650938744831743747918633121586590480699065566870048798862400358723821656179799481507478918311059778672335865053496474998277210630050711527470500454134647009310457552960930829676360630474796832404833031426114532608783247044840228115297391384537411789357837918037818219086509033021587068171712412989626354146962482582360106817030e-55",
    "2.57523549154839997553082166316590889613135275870351663654416916040373549418603592514292603789845405996385087929402653095090201304721953080099367857906527098035554464725636006478199907631672850495052074634342952082024499802477694569183510475749874213710881932509568787815644353032863543282783646165097959937477705524793309142905427641863365786427398720767438479188903276589747550852221503179586407907131280650701793906506511037848474959783157136145123e-56",
    "2.14367575955904464382071690887659106827827441055875169173393567528042207514052486919931392003578271488697504539019987771649336582631686511941543237714065731259408777662610511956820000382274683864640939823440943241374822008908739431376342291882011110962588203021848655146185455025920134609472850705771272895937925556795030580884755830794460281357680275463746809562672695288096183943342684028043569707130883312302844572508289589963660075857892163018153e-57",
    "1.75828123023335949753125200823729708473119212708557584876309473761510711990124794411659364418761745770869455114935781472314253159528455317883197982945319481099779607644599333412004005353587371958047663990436901674880486121857233335936201710751299809164689133505357167132642587991838592540052082991739952859099725373076955934520358666789662056995047619335390471734021948511017829282860979111604348166593904834309385501043080585070768512087476065743231e-58",
    "1.42121537710526657890074828475257326572147605489621970937652056206723915909560413631302776938421293133042017548251347077619663563020606634861495765190776685838064722954439957559886376752352292449437644870841991099615561263858278029409925605692599520935696108676136428901228908476601991463923948042597957446743312477639736163115476661056624613592902442173244542134683533688259109327962921552404676264975786911098846444024353118168146005319274136989802e-59",
    "1.13221243497374562715887708479428338139834997986393848610076024561132692830860596534548170312654247123270411194506968724302433837778886689203348817385756977411908094122981137619405552048155608612167674247429436994010114428779279085768436309102089698012832318712278788264360676520588995323612817034321639913628574447063180048282369224037054475435204220628007228168084898798735701484553296059411627517892721182266632799401658769776957346876198180175677e-60",
    "8.89089582631951465688037071462688877474642897221802880505036501203045474719405953511928060431031317858529045600086640510200430316935714228357501505603715424537010066034857306540209156913488281322649573864989169968084341768010654931529271603071206039894551440526253036789543882613095511844105548825015189716932538613766000517284579492970176297296334446413845234896860607639848374184965329031823703760959716931759618675303121749253405418216553222463883e-62",
    "6.88279463250675054737609733921452564025088562001097228152608688474531301689679434319230893182533356468811719422083277134569266748805980566941366487636319534849508606594380601633558578432851367211405072841699192719536602112329763489699684849784807768978943367008299398979337667742993903839359519468779582950457612016031206366874948562115606318630215965322331331644727871690823606888531417001207361628148852553824122710453202260143225968426345922925630e-63",
    "5.25335712729195057944739464544454076188491649668509777131824198176158551197577131801297628039586219105678346854672824512384222895654942536536466497730120448239323840254406210907913235009857355083430334723096622909056202525057689300191286107251531069823636301718190484892869658823529886594888732942427949613746008322423271451609072990392869330319313383130191990004197360150496802210077299927804999821906242231005145055294479074520402395902436353195036e-64",
    "3.95377595587366210506178252494528066280576461345165334178119656780727780348066825595440931065490654730252029870894639244210648684497007779528568955057492996452692359351715334839632189671018000005584100859409435162664334560866124249523764066024564877885635954894972221262066915800835365381551500956078839764592454499232901425480998063499064299637925508059538371885594924635668013138859910243335275921130723958310837678372419684290321783189126815348107e-65",
    "2.93453625054196531720972169311641762489437321323417606411268739980266375891204564201662051684785941313826257755609481823422203728951786624329054333677678379120055005386704437205990326852424835597456477566500059076097376103790204947725539158967652324026618237851306097995225079194378942213582387872022782569415441505665780140748946867850306245503094516724387027118549570866160321124941227943509693537013629667819120661139500917124478882309418156799300e-66",
    "2.14816472345543784186576130416715827986233139250152811001960735219394657725096994105532177099002053541448596725102841404962729678561254175539532428325658866977010610850055792342781327416042936135236258363581062471006451049734603003437379893853542384504077409503306663727511360804596473830271760982962201704538041540231312576788381877859194345761911572163211843934597443258359746303568774102651776486429145343751927805456127747145372618954683721072577e-67",
    "1.55111459577679019142658138477925169699903509159994017677745790676754801537069717327831632214429254915659360703129141559970041537180652415145694331139906559933356582973089236669358034733948457367680813862515102995770480061370849176883305395732052721394275497607396485767059983636661495693100880709302010390023053325931395271223047926014539368019113733642384496584994290711247405344737929739553665163587783324827475313084019034352056939417125845517925e-68",
    "1.10487990756884409946204134745994983594565737301640038539408569483059263353282233120169731068205373568458265740914974028749387344014948271098364300748288460688990388774176566450286325204645817728072584021942503613542042212198406793595017179249023674533793541468710236305017952200095651775878223095359626977066612656860831341283185029912106685435163469978254116485955936358702152248975111575277391370676302595108396855665099238534869396485196698734759e-69",
    "7.76474191135924853759991213530177307832119365297776784648426208534099114139309416360716869620066759372191347564320242016407009559961828077901670770990775530409375667178126873344231030684095310965240633731853696947428471231410974735711004012745734357838510870661463355000563777673358360353813765445116828262205311990313621500763600138650760057670966309216248139507785292523982791976097408892538867040205923154009195104650401395055182912528360967910253e-71",
    "5.38424496066574648375985538982576777432059392531584899483575079573797875353372239585222309113621961377428049682009651369904250700704045979166203941878186651171071188128035239282922590844788957587281197559116930253666907089191968566671083084237688153275196672760767798223279861389348681154428531052831823006820798764582788768504832645921943778699292750578278550949964444476974745549192721268690458738374480307262313524352248028578806927964772950172286e-72",
    "3.68428094938965128530716534327977851435244695377338720690857242448225559739702020951390067080059744807704083182903378443392944145128721810421890549497107976056509277069232387024165586707066007436739944341249182078298224962521405361653317203444854252041810430951697982946334335290137981925563856001730284903460410399780839597626598405653827539315598326365841637316746534404288726670676193321112125506586492743583426061683076103918045365421443418828593e-73",
    "2.48802291348387832600729176763500902371677321337351812303073166184267785414540076476669473008037235890024082446914008763195078916915500088433855766041615483607643204952189118421729091529909967459923916585093881707461035622146262946512851728842239531351921215314139247170080523068417490157865381955282576245125251290205992779399425192699669642769413123936430012109360431973069746547323118836048109629803648776143651617864641860761363467028528933969243e-74",
    "1.65833607248479461706126909136973717656337741609833195635318501568896895527335767724715783156030013422452394352482219113747118746723018190377767396409725941420108556745392810068862234768795941821233382122675451779461618035059008664428617734017758288211404111264579993853756527620083218716879676252401432663841408463101332485210035114436760046815865200528307097363178015858586400927262190339445294083982865783336607243517535455225335940679853982514516e-75",
    "1.09106187264842179065304298751315445290820926435406907226266488736865072287270250271022348977882328457359239623632407156545917951966321192403815898555101991046533614672909293704513028852460492491221104393982786551303780072420755521266126384040842800146083857908180773981123113830310963913016300209775277972640440008740133522761395779071327654013569989743215660240847025281279951495382751837128219090020596306208335161153627547171021038525086460510457e-76",
    "7.08641046444491872860753244477278766535425134938421558139086420019027327295007870379272652127624566816122710873753678824943169421763231390851788461563833693882119267526434379496107512503373151204656596269595332569597342453051072266675366709309696112991233449615318528108848809038787160360072929858879401874230845798499825453196500030615049657238738313544058662855017406232551381055245421847917870521555162108558602594658154072032086388279992758462223e-78",
    "4.54406027168359499054388063228330382715282090308001182827843187466995744641885932033911457950117124811989603363733835965332319112002306029668606331003347869189446554678408693364828357470746101357591627744040895056647309343068275218537726751684017958474089271419674793842938758649256276528287978859856945112283085223066267920720793422630387018782344387848346317181233372386969891564469708843879155198403762252114840362574047876734865659945782686282653e-79",
    "2.87701961734884996351452414244567396044870475829606840648528942271771722940128608855833116833956519629348198988898703505318801382353398564851861796994750330499714343356569604806600820200042004963295312358223577488053559570712846153684413874342166803174813134251821110486153901958872463975421362372759637046975553549817390937272872313255029217758196470661981059825904469783558156093578464015687638663175917549169840371504514933848078823516644612781095e-80",
    "1.79871349870902809914358320023242967585497379022977203452399125279848213252026728111771699220706426191096547043758065894299713216887014415676858772614189727359017086792265218408339396167864996463364526627902223506285756985604851930146897875065255860166421851122295723448289763073640373919235187871574063166579403890923415603375130674924593596982650117075116989081115338201200732845773803075362735148685243878704242574217944328633181937562655809874250e-81",
    "1.11055595068613887396156172679829138434075323497589784862209053337474593681254337423286843687736885576141068033890586038563348495358049389105299227504539847255816149097625589286958208611624068645629906290798149501266820342044318151750474365250051879615078226369565035933238986585579899807819461624724903842229091220260587928050805235209558591352493346787535341079691115989533324880433304552185702966730153829670350434053499802470816709584080234895907e-82",
    "6.77199166385599297545881317750760304472067688681417702691824891791832565928068680941763796051447449279702947601517778028996512990829412688996118838640896110466600847611036248376573185728928339511917223470581419999466471333638540545970394028545428191530720234384535687399291645570022227123606197150311318425115883137119402293614183616633356743031375589574497425582769111495172772538940408079234191676934640001561228151970686014655190941653357504433235e-84",
    "4.07875444483626435528283844671019161156040484549916001101304090088629697649978193967874373448021247455005063009796021667544964132465137973306744136323258859170295804757831269434340613184770349476042390270969716723887775427252224931080783636588286014983058593270979312931445406727463083057376910895749173752524143080688784695896131814320149299387008513146432668168038617262147391484683774026362509953108327138305336745014094494478300633524990112902764e-85",
    "2.42667131048185421157059345966592391154935790901881561553936627779663699563209613413985929672628019380644055888394560059434342226524750318447292153368809682599299870712688858514100375675528646224940907115276609339174012110416634351540521972066708514090119957079819920557643273621672211351386022119428796171419730871907226474187494607494327449051544279505115116711463901379828398050417100174388376911573023506247695154694298373113395681676583412209329e-86",
    "1.42627449581242792578252966109105546698076714399732293060957388967380973272787736901373256348147396986688864612563936968782754165569844353241029440520299898199561951107147300424076478029915640220942129468805427738137122320720515297845409323524690077329178886529202332131627825258858887238067064047377243701194432536481493594823226168738925217000430705452671180713708623146783606613855823561900706910873156785313791613341209983019512155328372080089437e-87",
    "8.28209120242998996726534978225755217590439148098493101496180344033368927698806893424019605658245846501796942265286494531872846714054286351356675942360108671716079390294880303421304626114404985608918575173465094875065866651435449678447081571055915380012881580392493666857877939983546343876445250091282269674077444757301324278125431337553935660361228410600991235995166406437336267680457404408072629716862875162721331804052646208388519781207809902735583e-89",
    "4.75178808379941846692986310960808992904235234049650251664674118023560237778735847294864561258419480146335135098138171999779932285017202070824406140586322448288389988096946141917790293370473246882585206357970900843305683185961817513051310327380648539528836198235621475245280736487968054724750856663442008048764308504408941809462218163568991502894397990595582345347696278108850804606518596123604435668256242221462593122303520132579449976788650562762244e-90",
    "2.69394789809492086635731298271246654799864832395919650164730842965855321099124571231343681490300403780937274687343863101125048239661979392319993718928016260248991997078040588371410143186103336527244713976170671860109300500008488377374364249979438573064118034667192037327968311745866398642890004391986038449856883506100889831066042344999951181819322113423352318051355456825730205646503571315654826025620913981093722245110238147975390918996632239519860e-91",
    "1.50928338748941600582498844426707439671816083445831608423060688405619549853112450118913436413003779863801560104468265206214140838721768389925256869663311403519461510572849165125275744220362205684187657751436328950087218724665146600995477988152431943222356183784134687552344186473612881272003290831044454888906099458973131089220793448509420096978136388262232069419532982095653019019162943573794997960595130105538923156449482942763596568090326733652561e-92",
    "8.35671834103249846251357082688979239116375241411063615408789905247598856558071901296997047822082004875746742905084296283808095554654088113577816291486645035359187046654141884549487769562144508282137360137812597759291020670580040082285367789213854600397638330338125015792368619505833374389038642566040654903853918398466596017019311847433026211492503871477590295079529811844768489336460994926826012620699430456942305729617502474141611398138600799372789e-94",
    "4.57317189140804553471096452349764762210524402409452783784439153145335130285195034620348315225013042330858827728478167958217048023394021144270435564993826588571583308398423547301960552387563414512794336913837823358266803529511466114269925875919584332553892496873996911176110991716684232326430390588387264383756174460588874549820505297761732035335382391647834271297721569315881479313422700783271596618717733143821238730149394106008409764903399505750691e-95",
    "2.47371130244878230908479747459829267220811474543611397951115723076811786426786255893447057970591282624723806630058259244528503552883163994141887801568087315956209003018016236661023363122713923647299866347058388189435583534051343451106330007970055847811864811967380699864528344210559697860058620182133190206173219666875583230348804809209823461545866570796899880951097372060658528906659721269751508908397849622827351598915850616990353648597683221404678e-96",
    "1.32270411032831738512624268185835132017720045398895374705998448518323469563261650697498220690561458974329199088199237037824558882568347257119033229300296658138244057946277721632567954527450663719141310252031871004076855508117226723953545839653189610048549331133819430533757673165283757842380269509862491167821372755656771992970380764688936727224278635112752339676583077352366887578979058551452437920199956214434523766643758483367412420078306849101429e-97",
    "6.99182605535171703805025364405531041657391490139933670997789150587053090626010219978068816523960902417898643085027661456937984368428911785690477092840320036880986490989609190225215338254124660218619748056358052734253882241929871518695171194806265720658442610681333982207032460853594912026905099742264498628455093129053487496232264901749039791375084816474200255965017562106571844840606423545702507885710328828001364794138632943211171521104328003410844e-99",
    "3.65396452172942368176141541634456841976412989962066822461012201863711442197784348501566181534484248772347085144926229544763358917918431521841629724179328438747824006312696990075434070754108076919610732265874431256321392055712406636013203653881446577594885740792295546273268288742813441133970353109005232163723596469185882817380212046091033418968190265223432610440139325964744346699109348372591392108660624269788829556930359206565025191095902165647315e-100",
    "1.88805646485044495617895297902402709538778648317379597120704663195630905576728903967243040827560704133196809745044039963888795529334674538480817025698447876577056926243755270674573498036390379458712667117289736702122132518304484615719068819875654171361203669914346335873151784110093356296789490270361878891614984934317620270742902365569478131323381121061142996473767938596343694513892446984108602230688028950535521674549452571482160607805592220096426e-101",
    "9.64657819358750324385915162801072723609705390614666297712336417980563310432920204154087908091209790175117045046909843522583272819315076817906715614916861465892393800377622930584416710528695657040298443000568901930272730258776065058179638121265574520322769941119102417543342841691351616655541892940931995020618132936167319922888305040575677758682980814549568315461471585388052761953517488029469626719144179175886421655696110924458257491331849813372804e-103",
    "4.87382083542930562586875050944177585099706640587357111990905030623772089758893228245479055332454512529564708663426599079096319151602496063369842245761257346480099077962840940906733643324432943043469682808891294690592924241929187209217663678737531993652742498285674584751494779970547829001569985251611208622568981728972634913504079515233722866604658197536115847982221793222940633629543193159858589690041167607989119879179132117395252603815613404000724e-104",
    "2.43519468647706144293329664297360802458437713876824032587381229064755625847632014446671006384436239075472195008858949452210775116980527465840422491978033432491810632128545955348314972869297526220614163578778210483144462140926794325899299432099818400110686922578017700206100441576693989901926243045799778621677228126575225208252826659351713194323573265999742021026152739419389624763164020613663980367230676866144709954271060660683515938406085837123080e-105",
    "1.20335888320766432499216636177095353592667778127009961238953509391712471263246281258677847348021506645938525594551988028362499990064209973189503728843873597262609076098542343964372248331327833608715523536191679929535111798933733275650686735771688928902997966739377739926923812063845150010473877673276971421704338095516384098470808874408610654326107593403462406865920896865813020227848906245538606754768493966330791131072289112263328313362022934709080e-106",
    "5.88143241378300129525018600596761571540184893229293083118772445305987199885404074219192246509024722758611606504892982897552087526349234561405885208380502681130996954990871774471660990095840077736550151113555366142335015534378234944272072078798696867488019150270029774951868075927437301534078274985284962569918145870050532180290308472125080188214959183409467959063362456010718589653744904733946964110352805516804203504793697098146013454345565139966167e-108",
    "2.84332328420162798523743573575537438247478298482261526944296472705084604027609849473713368748177137234922609159141620709759340496718002324654743368005179472438451838032646268292121220541535220820354076670809398876057211241375643951162469368371873852840829985665895818756148574885952127659035423150048898742937195500742728387626796977870997752686764293544098595888253437584423689195244990444009120549845609030984962964814211354138227295724771223271386e-109",
    "1.35973073439533894033675818269000751794161575604043730099372712138329700796942614043556074791413353015053688741048851236736134121706352791569220443476135688910640061572746997028750913591581898191603687029490290874106033459353911880103928760284745284711675149618764401594083596042979736723485044248693969241284542171794299209429621577117709358644638636657892636901237634098565496801411164719408662755238681878451878367730609622693387644101803229595972e-110",
    "6.43266768827538349407332861540760157073183170511868824622191665832114000330953139582245561197784614763093000750088388360178414489529479482081002541753109675880516925460998777626234544922744662425874469408718070083100817940728056038928867141226624869073465777346764882206993228521407383769530771553290438063013651647056277722186608155471930623307216199455407887674613532022444866557756787688727283174654479583133126146668292448985663536110620001596176e-112",
    "3.01070689816581238383450638543846218326636176286294562192331055011716983646924336261727956150650760924998519185544217247052465044751465256605298517632776287688549761662318967059369714909264714999351254370169705705604222022344839992119377493547501734473924225151191116692269556223509585050437725281169241085302432515924904072837430709406728473115677884437975837589082226644695377510440538770538478296853501822441878658789746491800314516262416085726980e-113",
    "1.39415890397638017039980158950900707053126868873707954587189948063721766510370622353536452635850264199279890654881840271407221232609981389304462693490263854915090942337591705149611573940676818374376614798353308094806189550299996903528539361859878303629722287117567723050483402641073698087807950262144988495478433672762897110467659436378920072819108236324419253674859877282899058485901577655342712614523651235361070249195950730022245386574528846978076e-114",
    "6.38777262072083426222023248272072850737829961962713486635364335719829428105277075737405584196889144149346993698509607913069444214811376537177089351447208443937120375966724451333384875775948798364562629831317835045228749994460790119554810493916435396611413562411709472865575298950599760805396022254697659866833089795583353286991563944727251332970543680132104855489939153870669080875598106697831199595106659201680955096504384420175705032876375517371549e-116",
    "2.89605356999433424083436346212532637293043319285522104826465373580101842571885819866350580580476134986408034302810608524488636089702619544924400914385859088915271276398182994973360132247310554749257029782790479781683723513253915037279955289624458315790207525757900858745221937753820621996808422362592608490484731617554809014402585167099091420475466572818788203471504399288723345926269896381794824055994259246079863789759476713860773519559080315440464e-117",
    "1.29930159514577773393724202066440473117407316974636229162559023645760538150469871073641108359856473438930699670695725744576670120700277950415302922601233405942479131528434237185203104738573859492301118178219650721854597293389253716636611780045755774767739324033251586288872721722827013372546375722386466782767137585704819354645929143895360383260433708946908372469968063495491537854087353428259625407241406069506686003410377219632736616745185250427861e-118",
    "5.76880068790520145643233641081398768996299700480505149579317809986838498451681848526750051936156244612453101629438641981553649125629237388193282191401957082589734643029011095541217743398356846271183877582817601252056797669235248861035817266605798415584790586472683104242474179673380969644649633966265155605823093000576433680533395456317365116476216437931493088352573290437011257973951322112517682671355987882591578024148183209940033202928167882104505e-120",
    "2.53488875905860008745175490226396047063547798043602707620244681899039919863500627562402718675302781016201478039926512431706538569487302444204414106808730832064538049450970360700358749913774230211587559008273512684462806034203793929532244510785967108334548813034940553188102186764452509071947062018327086776365623286734208294147500773144946650946949122693004409544851445341212781402274271672507661668565194331059570901972438510880544933365869540267138e-121",
    "1.10244111151346851932547906165173862772943058130972888028692231529739587646135867366787443544461348940392005641397382973588660707433728383768920432589733115953549780566578669130769319126966406316887215109700465990326528608895878957212502550704725652607347103269069187131884771641313040073573694990091754820325394157736466038693245010026562916074926100593194598415025917390635970358646049861819694586344468446154795548388352814434814508458051666363151e-122",
    "4.74569724233959227896688741737168548252988420239676389901019626505296540361200204242549999940649782647127975818009968531289696417344572046098533978343481863168400683188230233253228063626827349725210133669603824646029266107170521054332220886997654130395760288009509886490591125260766849719873476870733752110165045946494751835425062350018875007809872239529204284639482321939179236779923226816139694565669961279766493293706395942493272231185827580987142e-124",
    "2.02216924131951613042132494573593493498951033365192348801062744493442066203684953397142911854912935648835479782363203325468861628167221009131400958955783854794264305471662738977626457134442234717020798711075393596937802035475768802218765877171857935778020474851773934192938165653175439702692563548245070020861350884975237827912029635173456568840331040022873395738633156920344752632305156135965120092797235569685368317855899260757402646543304279234999e-125",
    "8.52967005360588114817646662122860465915559290566765973326484861463479457919863075047297233784488240346181298064778563614833410950798489605553846374419769027887848590404421841452172386465572973354635910487396196256954720496765435085326114894349809044044770721637418328637158200135462802898156951563353583216579584217415401223249439688257608295385819744891639203396138983219288712490244140253618692473485673870356337192917879303526841916136598952984104e-127",
    "3.56179034365679683413590955531423923282537966995772987801849002467911345111273399175601027182253018697033964861815986032518045056291514523448227050797015379361319531979425322815797038822586987335824313226759201993537806980496422100681281083860964120058312510699321150865187917856721159529710743338262893860023828189330948981830784851076685481997585983675910724369800107572287657366369890448463974091192581939686865670572767607975727850183129181537930e-128",
    "1.47248102104934464721953725121837625873267293356888877682136804010847909240935847606895514704018250598975127779498169406731907715676177497539250597155006238169879014728745766757745483553543353636703694474647771922886705281861320086662481457398409096042358648518611371983443292764677130901966862160077849709777142962191705559385067763074783930505522885898069884798757723829884316866118515217552281911551222514155745366594357449806950351982553209115860e-129",
    "6.02698153075356299904349112170459237344008466284352030172268936997992682365201740489635940866149752223175991583614564373236443475857206426713653301004160017202263101076142634894645636736620847134914763665679219970499193490826418649002434740625467233956771216962714832895563595888735559443360018566877259828481246733586132234464074731611435624329000159881619285998102240167502361834577489926912349002044543501023894227684782053395029296796532811251888e-131",
    "2.44254240079565450427794816469213010545866026845098079934879801014794855911252148230856335473335957212732870175264688987388831720736881714604288666498656547624168804693740653598808427160645867197083997627135932007642970399469279588531556693673652212010373333364711151038634385352235900115736831137889379803648169453519027765616500640484170138174441698912693587919918586405058617103072153259673915224199981381954410662222852330924019327234974351483743e-132",
    "9.80165666653207297848875887189162622863166980809614980762825294462995021081271648186121555847944624831361896087431009966994412459268880181372028048095133017758948124258687882588394481361927742379869667038096769674863531123619475398357001477881937400053846202783451317714030369920160318681195133184505902269751977903875320769674143026635419865797805678889203889746714747466341560620800853953045161141017893904582906672376002618390156399538040997284313e-134",
    "3.89488598040078174629926702372548266763525113846578213023135429579987914819384542463883586797703630398970714609689708980877022057793854368400656897200144433683818753638071837405028163631529815148663338944279586527226275627121122585678371079106593778517500003044691892319298101406865670772381337069733153803819445839840372963525420944380071712972742623605719071358912321038931858327665668742170295986383739149207531402840340337586663766650787136316092e-135",
    "1.53267617373999226951662617336911152094700830630877174941971143749903531030442609382385211150454133305263431067045141395805891024194428657646484662864481940444695725411522983442864222911051041842824467572039649089111054990773977514145397828347913450878154611792274122698569789498926560086469118612493037120686438131021145029540344468904261180227955548130297230910533214589111458986063434662635918862375321824446192764588444669202834085177420300281393e-136",
    "5.97294769725276248588924370602708376715327084819634053565546620745702855002626380139775869363873679379711864241337918647166163241093225923098465452925465491629391794270211743850797774855134904526722270620546755268591370125135907744310570674096340631784215338450863036153895697005809195176600798020328964714921035612310135640515103037360243903053882091640192800815828639811364880288439619295728037555362011127165072762955311553172079278593009696575758e-138",
    "2.30532239933442124931722431272260642234249513635027802606418780775177348500251762281442107525052246193572731528190234981364803650949519181182149577087119318134858478712032894140314322952282006523263321482927676043697687375407358396879558186918326416501847657249332709207582128097667071121841908729290974811925805751614598147208008089493154794715373156520679528221334438380676792153150592672581506386745289378972468565053102069676578228296779855320995e-139",
    "8.81253877098612042681825301200229035242505661319903455798570104132591496624013909054937867224247794000824313700542146739095536836092146356974807273783950180396725107272453973319579626200781435792305281510822246133663347774737153664764402036025578694321341197932129762709734194096324142966078962855110594628942835340955093517869089548816901203537605615459447802795432418751001420024790749651060437422177048569039162020081607702799633893031131376615714e-141",
    "3.33670908150954605899183187008909276047757322088278347018399386231178780338279358660951579424150702073088953831512736741536856850169590222442484020313545178021184094638888880309205438125888275724670508735271405410483654122515902565153608386987082624310571916940630314241135361628898093657138632595400096950974539223499821446144039955774382560604732567070244800184161582217659054976126978407120986768159144439325730549299623168722566029928019777777597e-142",
    "1.25142510062366521354275448387951811864754218699027713037050874054997133816846329860997006382645436749378058957094671708384044413077457475631415248247105159892384862966600545959434662182510842404003922980882619831120538210706025085828872978007653613728543314083708303517612819612461399261810449282945789766434535297856933654068571482191617799398061213625185084635783300022986139051609179415013376602558635164483136773313008142790557807493722877187540e-143",
    "4.64923659064482305141652792159487420662182553314413287237010544672529664036709232497536350478429028423157021590026867194333823922085459858622669099051006528138707001489536919969271939130504346647213105856176722289061666342918640047887029609234065221963169881107550562398990417143944965396702183602119075597694787486022369119554711922907571823907466181858655695041244162678784640628181579655785571978156919773031617715529223315881852077414842036376935e-145",
    "1.71107688125058813304237306030876751051115566337491410040435406914855381831138041518791536131585841439703360650218066249739990730399887234655682533935373572682987251551590943220424587955409425462030927582658905283693254076105876945498743783919701611695559274416898128735327048453856481655783684173754104446475563982510187625622461397468619436042435085818696087469007125937296787610295340204652567225217339824961131381626689826005245305846973074358098e-146",
    "6.23862800095419115490380333866139949015583676551408461794477013471691940617615796873017740059242221475121060739268222896078669954462859143232329988893487487475260375688617257888653801723211986000953183740699472556589861033781653799694027895610584048366762933933767405418062938939400095472036244952398027721426253199759343084578882779987361852156207857339015040056034260985803298227176698157448512609094120445338620325115092780363834254714629915549998e-148",
    "2.25351641719288644546148167090195011596622440617840232790885496038056430656075821089284472555762713659559547324907739803483709841750840855265224075953904394663616983249530020230303895033775404084143907715596357885475084446351619711186086755454890202415815086646427398860432701453690287157170214079729169551352988683392754402571893500838921814379607360878431081403225978567631478193582352100296112991660256717897853983925944186922137012950305560773256e-149",
    "8.06500413848960150061656928369342554984253680777062329311092310435769291511421569599267175177131656977905652976112905839811604646110335818103852433498567104360734474831153610514140046159571287013283456694984416907170902407542965298088058506118301745318687865193582368267971386941355189908201877742326181855983001471883923808749529380531081227884778387468956326272689137648369195956925229852895002960810029238786863547941561484259322264255465104199362e-151",
    "2.85983281088498697527027213004479101005615010861919552683427523194804559466236187796671489266000588528366283797869911553730659983845302365215189724074453068042598845851030019244167997346578268222335264106003440396402514091410883628335186557522448698067884858455835319259972198339298420056354877661494225779715040638953363357362395221790932593938496718229085026358401906446242506782944111548587896936642381860262875460815627348333660095969322792222314e-152",
    "1.00482079950236915602838695690901701130107028918429453613053249681364362738423733186586030438536478892448721842790071208630693687496532496802047814490827849046093633712576931380469264791124341767034640457508574468478812817729845278947115278821191148197602095710508287019719754812312351625315313191700297251300433528196438343673674447161284186924836980886315062762905322526715209202402528225501835928082919396881372617415421122278891700608775409934223e-153",
    "3.49838855816349526272882603322400622415792677182629712528349308115401819092936768534167995270857743747626972252345471504362789812027888679829003177521997530148638804652293786920088165704650554887498893817013988153310335468516902336170329576383835336111182441140213608187702057075831711484439918753211889189127560323855104443225709096165718435210195794464033905060884028940681568342087051362685802918330031668607705274991293586722714260889681043538449e-155",
    "1.20697495659650986927676423550584847017538950728054227809707478007948286963802434547473223806903622414409870421794180740467754530307994715781737680222054584542502073535887751405627110416175959812647026893389271943833753626565223575243713708608278267694131013331804153687348246321322013292180906898694641817024629125890927632629680029605157045549607752693623775948377415595061276099208328307880566114397599645308247736687734982860635554623282250362685e-156",
    "4.12665720125157682772339842547732647552187584781459597771316169356477846853942657300443666323561832866861903105539894775776207476856534698932729037767389908060903572750536412317298417573844831214275184126676966568460935502985545067626996711973386737124389254905459709567518172026628340484915016375179862534029968052579168181931780738058721975842758943874745031960394726450913841962233999570276999170348601974497366615235478876992923239745560405142327e-158",
    "1.39825823023885056612348986358651517868768352053333386388289067697606242023429506537657780256072356198371314672388985734293181059430223863562147561610293370302316929568397095872434518332738589121826860753516456948472926697854200614991298071510040771152913884797666520413731089652339072277831976120042075394551510990872990828322386778919783799391340086372124756956662999672918289714389434996195140196425610361371799975840608697019064849992306548878571e-159",
    "4.69552301578787273827286138376523655763875301554414607693384957710399490967054792720550530210391561032091960196969098888149631856500468695903061200497667385186455408062541552225662804860129486013948926012690047420105179312598816237083829510223842762955348401681510677968985514327716423134807945909960226132317515101255562351823185881979323214782466166438199945777550944110392955647597452531113717650492396433355479488884431202269599561891944969347781e-161",
    "1.56281192040242478485915999466285328219107213031868130577727553677828200661884646584584317706444402493990619953973999480817002103666585385611634129246227376733893824426790279221224827273289852339427409643038328507791314416773220415425937179868996452136783306841436610988386042611853428832715238078760453640494979111318022783090780396617839313335743467372545950290524325179405200632127125280979908556535170478709159110837946508081362365249655754004497e-162",
    "5.15553779848458829048953905288004674185462155989803390870899517759637839176723054884275643099937186123005926758656608485191045407291716902165109332081612218044987179813155903144701198685121736254521054311717291264374757744352592995829357850825481735056279408951479880158695138476849857694063513638414702189525682670533094744030929322882638666492950511814011450775803114605843730062493719805457949073872746521545409250451983482533066323244068972687686e-164",
    "1.68579179833199733606673494551815601262050051627829796150687889681286872013707431957122910012775480370231655656397461076588052740651108190126220130254505897590451929513941603894414982196788237268081164296861998773685711894981859996043632938995787071865743780390509918730327664849034802668752167311417074924705479756575537381934184481194059531286252989566800863191618279575823898277603957132859056894965832180019671213553710950759480942109468677667467e-165",
    "5.46404919237362252154882073198183110047697484921916617193065522817391889200766644976088122639578041584153996770550771230299510276823234935361952327808862684019646428858293850817173371752259097051480122611430184225534685333925423596139875238377210410268487208824246119014875473169857434473769655583882036326349577387382889281372830802142525852994247858715694014814627442381120175088836637459704799694743582366411239274657793576966696411318970717916346e-167",
    "1.75559279862608571721940679297846563445303756852399040804224769702769590545822393568888139437807938998060436934763421596971087369807101366273732266735717605840382264768298739077909364367951310451196914275949191506135834633075895917154990800692501620148708252425334814436994217498470955796960965122017288257282797042063397176476221294654800935200575708218582731146726843225431004529788070125280889104706529551671468867640649004702105043396762265943859e-168",
    "5.59176813446300439529432846234274904634258916378294660535563975299643763303535909743987537263659421733270236648862816258645248119606430417188760867188718589840886693245127681856546603648798276866304521614766470703147415365245256490894858497586831227447998590654798576684945714017194215606285022575610663444178854564644343605703832916404682206459628296299524228351080028164522804265254298474510955963165920858851572645524014745470098805922713080226272e-170",
    "1.76566443089657494607521560730440828253320238152227143348359267432639621965211881009709141767587481085963636619909724278033399208028040683615418677426538507605170124493045635901002202468673592678774666304287521571008244120881555435254357882822626064909544462394836284099658649948735301814354927082357932879835004499345801752450473630640294925360090464588910042713275292863593186526046376969578857648948581760466471394487383904123496471132076752453620e-171",
    "5.52736489760652284911453917325431293274654324132502823850809264448315409452218829270392269468518246291612194260060899618210095633333582383230151932033516516686667256432562376188287446479817939212966278184684839395796447023751567704046427733952913750949542053916613967891604203306716338140809832077485963618011508051625917906378288034002720234515253042230968281615886219295351279834108845362072439942215774169738177797768008600267922736066446131566353e-173",
    "1.71552162192232037903111895148394898902211142948618242001829215485820362017256194616438320722321244564079768266921172538735930952018753353306934185770349102258012849894081618877342276959299357973087797667356983323577212805990475862969630644440558937160358500957853496736992290298494517698052888162820846738595163078264468597035128687005524405538784231818188389518221041338977896004015098282662306231629320847077614288939328386620612952026151318964260e-174",
    "5.27909309866313095833800082731882120576950948125271891189975306017316168182092751185498530128149981621185080449255813708301079091602744908695249276133520538381261942762522576293369778148379310065559130788653495768735118361876492086506326019752074896538861189562963289404579866495381998574148971522982715350024908930526874686730351851212545584615726826495865537895585547303169862505603644343835823689647332800309178331481087840570409518279426529520356e-176",
    "1.61073583582037488811196729083716109670997191517079861193095673304395063782192373204098774178971406596131305248707688251615775682354471207335945479460363893845356194703017703896587535953833997093127667596383231912917058467103127380543257113319875255195655687135861377803743589494527672088043680459145542828420432736716262381775820515365498339322993858113840062459125170349020055291762191141956885728557751766209709944278498344853822940893736418654021e-177",
    "4.87312830883519885002292836465280536510099264360983206626617072969104591784784438925543965291837441692688484490093357863035784331236004804505511395633402159001790400494498599887242066091004143331842162048006062323788103166447000490430325690633020014531782888111478935615482652835988859449283942284954061795561871799148321588160433008708196579134224036873151526852554677132478201887502176202926136761462711174817945281621365086518093825888349424787179e-179",
    "1.46192936592372905361124465320278297027095931000942182888815070574786270864628468729379016614156865601101251842252040332134642652380736816636337962636459058217868452593685912006615326951910618125332962728105314135754554994796217835568934465734653891039941357826488470628565087111182821970945635314901358636769282026843974684895550102347522527159140691174278137419524002023699710644900074867175515753418689732932113791818934407735369716316705344574978e-180",
    "4.34906890674751876223965825861167826015623955535717685760526395116133904841031105022907238676634976708187431262175286047988799696352874846946116923186690736996057774050655373555587874207000610215111677958655644254555428907705431050544494198715949873592115253091426636292295393705373881464729980816855756615875706604339329031188992556500622482733802589081883023719658226516871509364925976712448823451314080676332733215267712471430250622012154385284030e-182",
    "1.28302088856713503241234630719882279058165773658939710692751552996716190258542751471484227229989750288699351422329580188581192432320972716742431177608634264247069232689352970730103596443038296892087350139871003376929777699238477460490926301153496599826696927671947661275475924620408534076862938788444523092452129891967393025197620179536756086056043340508348677584775997627754842511640120816490411950988173507185914735777786078557245054863512476172040e-183",
    "3.75365832439116470194341409809686424704857769707634470898099043200135422529119156129745711665447123110323282968210204571451718793412600608949844723484970763875572315699216758479583760245749085553133921925076042330319053215142570587404349722813731855795134733413109940322049244107739158618684484833247121511298691239362440895345410074806930343451795096119330972530253182972421443786580356461282862713014511197426871080837429293655460723887490506429202e-185",
    "1.08911868282479280704562120483599822671992806318208544676283460587952189320348593908924342426912968326559672847009152153822606733703885443740510425250580923372474102735380837418681914006741672301868093857222234519849933125693540883326600384510072751622026478406539992357070909181551194950327742343667893470335866102422195363456096262451568851527906929159847971057225669996954106495306054367092905728315279912144037587059075417036222650072588278790302e-186",
    "3.13408574381092356589520459671971885972017576764204806039523084660215985892353288239707334864218928960115524742104138188309975055090451229582316342599315113676693687080982605933201718763218452326244834940706350024085521799616119202707166239456344109756508800429693275049538928376431105243846176201210568861392299187279361966059618657531119023064613302327747145811131975877240807394174121163901107259205705329457263875799010758733674315996297378262846e-188",
    "8.94493791137188483782862398813737465018158230028893422219963171752726462846555774303312654883948751742242185627307641845507665611263421099483125758327496814419881931739028424638780490198707576442714219618025622796684726260125725357352253130461966353856999281014138092432659882980120475539164251235097926521924137204058920476019208151059750612796229800311432129963213024956360788212128063648708129935598548407145164114923742474578354106645587260984015e-190",
    "2.53215350014395053900806191940580431138910056307446512907715283070248967690819646164859018835598714683267980072409956918484780351538881170449074938641040638449913678864674687866569728296308248145029975310955438474031837653958832552032609452924616025288093688197109806479400956889442795255713599771830411744085123208431241608476357188569290101299738804803002153174350203063414030100186190597432821712175208812527040044386507721994257253676268452491681e-191",
    "7.10991292735960356312760480156039450385054013247839519454457872588684135281013034869830709759296325799115688831241842168834744787402486516102786217203813796389372458067379119438181157941704842263359554542177411590782912731658246340993812733561686328370366187542150874210226809313366497658472709757413933471729480762921552386445600156351393068117650706664523834059252315555453231208437870786853331611909247125139133526186602584138099617811804788673567e-193",
    "1.98022829759997519251089862691999711632983652538858278243439293721406417970682446492001016541952226721672972330898187187930652923357290828610860855672438708062765754115957803811965234635016387968827708766014443134714529861010051454249320433878119998749519104383728008081151230313193100947962616708989098500580054985236937779699410961075320167149909611406440491898631819593078978579121505837360852462088437157951813975456207255071090820352016189857587e-194",
    "5.47089030421388059716411776901373452923416491392499255379162359680383946082774368179105702826423338183791728534510086771730108101349620503128177687312710861319829123254162809003680999446169259929159653760898194050619863912862616531764983314381204052491014651767913572531496890693070955339363742490898435598237451603629269304056805866633635071727642442296497314852659612994426736529133276318507436517557484465966578656085490873482845594832744671771084e-196",
    "1.49936517161654092133653773949381447899981764494296967555540652077078366149174769240698755988987123499801578505813111963421214759095480431744304894580671731332625106541839089378479582620217213830867966073946965697766218980839812875942724396344366085159421220612363995011858710384534306316134128900867233231266686619940494255649430838760845794008294170714408289109049341922293623409941094429336989008231559462249265090778153967187009325922210185828542e-197",
    "4.07641383817394625792862715961630478021681485853506588271473225709602984321521126738734789413904799000816958663362615220413026874038298107574089881360351541754963700870417677209961886699309817947597591224272664202651147968240091676042256514248655000610639912613584998964098117609836864985696690962276246744467681240873755338097977067208045863672606876099352119240280051483859728416758357939532930013618180357688206672961457269787182285007333687824285e-199",
    "1.09947457892215446583946901528880246187574095913258095817760665790507275301899294510782659228452818142109225086248832859335866089896618376957605964976162936054565191965806889653287431370642493466921437762947818291378549830086006788159970204293167461634186585037668894674489026582399219128311492897729827023181720188368160233746993183964918644868394472907739211128115834070673469373424256604815143106164854203491022686124044773500200958553214209099010e-200",
    "2.94200024591586700043284123812750489628320259453721636604870411418593653402715095171552307566076306300439986942818872006428439827124254114035684471022902291009428291205556098732202127687759386287484580011757341143644879793546254523561213054710294031197951972455673168461138405767601755327749583470556036579110017880623347047713125587512255775009191309611942278000706804951828944053173908023815582092920854231977780959281822665040979740531499881323611e-202",
    "7.81025452900869060892048580975348129163986180149560603208206088794806657861638634759193029952399655550204953887499548021893195879373116696409621540547876487188408230635146928177747212529635242189524617114302073691064040069075455444648755855267109067067227058009803517255731670893172659236682830626304713202766994969032187712567693412294653120757590927168670184297137123575696930700472091185237337642394829525767594466890327861246947181212541928014344e-204",
    "2.05715444503835234240537329304496583345574882418296218700586058859363305251903366002322956579089125589531364814568691388412541330738605448043124621799451789096011441399147400816068331333531760601099952508939197265140410096314300955810914984818265275285059199163533157906062655315137992610749890140964430359064141537344098795341684845032694328597697749896210569956150888583703128601277073719799567065245689262552666438087521630049853028267071029506117e-205",
    "5.37603357402961011155081188134410547020731983452806334845617991924717077504937381996229311103694081435772132949819754751855964553596648357771923235551002351471134603374045331470265492560069681639577531088499649456476639638365403390205949459235742365864393557408620256902391617266348039374312129653522005715667224824223820118494286268097725721185314260776827568406990339245534554013020999363262959491405564125039282474003284410499832592462661495501577e-207",
    "1.39400528773151034299072299349448456515541545765752042861990202698190594026958078070788346129310364140651971889368163292353750207960097813992480197101641909025488631929609237314643476460665948689561797316930866422925691759131955750252237750028745974231710792027156395216563571539107723838939160444025611664941424884466390748803895828594373317840337005014659673099380065363480020952844483569725296929317506936871466206004090027537008756690851317674056e-208",
    "3.58664288449062213933184065220285416200523426788137747026441897691078184037189834755573817945006001069988984485163686896087264245490816828551117010880046215413022297302155491418538570341406891958050248374452364588800102212462976635107389526741087687528564723956461805270098322036108770511308424741548209449892074145535931254487926150726908635258642033344701695546597100183327228445049680430909142950240824259082356435642849113040895434655235489069140e-210",
    "9.15686671579383375863682282102129829110838157229127989314327725662031597967170535527736056357084960062982400651286616159966063969303938298855693816976701927406791331506892454548034513608600161404555573282032628327334265029364082989297866018054877848264612766263046902585291429092023179103911187613418314754321583625556742281167297730329292374359804111519754407903164910451628461278975814951058733549019111047411938469384905403103343854780744855820387e-212",
    "2.31982030118391070842019511362974198567120769246902248944144157174102849327421646326410484925473551606266039599195572162441127897649167278514216374543067254024573372433872130521833712930306592549924229694074102188225432621998401444905582462671774144136752835184892113896882068753408271594469778169877776941875643255584002739250183407946638991215821613523343727799119407255644463481186294519380440829074781669976646351448075872907744456484471114101327e-213",
    "5.83208752431209772157687142302558171955558465407609534371817363717185797965768782890422852945879967806057501738678907010699032260219836954780444585896116497067459164193221238878499915932695086793250291943202057994964636311816616555118745253481465724646346759763935249488022580123241687275133888562542337565806011284304773810678536037228307294303804612245748443687810210879417545875136123923882785515763280101759118172540070826743581410972762648921316e-215",
    "1.45502140993719458508703660068274317764882392127596687801220528641011594944005117132075126305068447539864185301276831895233974453493288440694365149793217529170572561470431789646755230060883414705280833924080737188778067490984484781790271918703873375323436194026041276400417426955130849311120559182047664962374065592064779826204874143977880025643439860520792278700377045949040811117989060234790723456015736988599296527137515171750766723365165801405998e-216",
    "3.60249768791164403946969766422551408769720285753526825772510668498774892382134466095071639522751598887268782598967827386311136530993874386379649998315435651939559571440999856891747540664142253513233550857498924297644836789850713592976272196278439101200217420882720810589354369891981714775982457254635875626917434980936706251834262504771416397229478444574801901469833385572933201197872180040848427966373379408705612865996302299571991274702113893552415e-218",
    "8.85197576530308550823964831969116037231360988614262758451184292128736546046192616227664053812552459976273263634361141848365222127077968280279590106116035901674028998704171153221829597499139077276303977021148700141455925791357370299120253278768170378535824439733508829890783664075367421193128508873917925894224517775667560892863315749388059837451758084997231655894779899984855951964355055180416469285044213615654597193361599972467896083998347848884546e-220",
    "2.15869851623953767579080233676330695557393230403595413753463323973628717802386268830504808732695271477822289329846409692094891816676658730457772352073268959076773488285905249300438701327151879272434157773122266931034020220489810709147306083995656716370821312356410460838142571837319045165830969702513933479683981926621680120287586469815687799891855210557811686904049921153805201441826063350051693727722265605058253173494771986999841399717993758147436e-221",
    "5.22482832832530091284614945004598207510030325062923508864622483857186615277605188281615994557918161838931381478219494453501913197849764825754995425745645292895189003938526317025686353694158097089908067933330151729906809309717272785998011780161026424780313567966508200476892225476052525763523824914187688271201667822588154417321033527157738822970567459783910246630747540695204532743235525220737498698264887958603173099012755258188386672028562159363442e-223",
    "1.25514295002075816252018393022446119022616518170436310986172396873393191321779346905589485686001159808705894959137846105747609194957257464326748144551776473339308188066923572536330054079519081963677787305546892718321130046992245151828604376761234302056433179229058839978853321893295433423758272138115727088769683525310067692370253325298103728043220142899979903164256230986330393066679666507991346034452956121444100540538979237831190102916294610654341e-224",
    "2.99273499356798024839027866397515990048690641552208172195107153825637848230954609266434565446405768795511654352744733113423536452112608639284611310400365723777072966729193199718455048028934021930008065537249365360664009076744200621345314212417628132290499146270856503907396380975574018325365896004372144669254756759060720840924266891650429483304576118224841130534408310979243834439439838625290146500811229535838192375878045036225724436317265849435905e-226",
    "7.08288035131992602944922228177315113878156410339733867538936675512744669698191339067028780716699410429892015631672960513234352853103067934824802780953187883440242549408613649654959803212370118701135773553927933032983748498685050781685484776631149148105438979920036461416702705042683848670406969699546779414551406432568797710043304367243302463522021000664655649001192984040161924956886881234378370824235764752100044454041955653603180574736606665881962e-228",
    "1.66391327622387064616882596301555726669408826966369505499818447344589004965982303456371756242280817826126199209386288858561378948667956620430286017985665744160416541018299632467242930192283764980129861758598799670125906523771326798682073382085222474759665057798048677694784786983529547459488009874522866816023604359247985197069076023794367577587431515263370499477128482473345997703022102810527282756182683275306495641041890416153584937148762778947579e-229",
    "3.88010134874218832683508992425376946258975717036790939553792473843633885471436146430066459991157036130089332789654597340134530487379816358198831311845259319412098937002494146162097886121517399680336278683471918323678237454353838311185112619129377341500046849369499495162431145669374592604337927938464129841283965552244507409086939653000250840879794381539269184811679395342263809556869666422157683022236743574175466233962388472511586650438357010137110e-231",
    "8.98171802019820999595294442136402882751692561314740364628532927890124923088762148184422175381745297687041528316456190001859072623040675985072407091983401556384275160612809737743218205111647682438912832771969989919985598465492954838553977926543796970609487574125050173346659793223251746341469024011824440372935749127626998522948733454590830370189794252478340647753973612685769411469794807773625263820557145333498735253673845721651057768143437780308901e-233",
    "2.06391587339097105373173404113168854173954457511359320723333760697126750021643526928703469613595408556350878689070964590307311699485488174676224759253747352179521507095330059663554067826367507064456666402712234652214411959930369918946102224111244281218251782356266276841409980344074166832706952590752207444213583907334030705041544420228227306894665271495838115227887774341709526040842982286996291825871359805073399076253151102291889575643811480798739e-234",
    "4.70817893885853949985923527190145321154325423387522469183620953625825107962617248660649848630651400745069248483273632672866416464277686101086609861159753426586962705834438546922530385268024532498199880011484775578831640955256887524906054630945768152993932108795470193111168116968100977016490925348610047597848028227457728431712099873918979134372903150893315926408447757879953332468412582129628689036849744244382826919057764695032718035415572773002835e-236",
    "1.06623858106007730725333594963565790331303722825565465302880915342712846820466921511983327627137777623682269356132980822308901445308271192521524371565345604624628889193349567328800312976353445508057654821508619754859357683952664941733824567199828595615462613730178275049502731505286101366055715003616460102950070244073672551473294035383239497117327757566639637098968820882820826558281556510880827221068919300125331053952773354709236121796699994702354e-237",
    "2.39722205020679966891525127673780828632138701645437382232016616179381653004472882241257568512244778992671099904817027505045249676768470146889208536663195313781342059504257496369697805959599763519998792818853140303789668124231148553874633686316845562991374095148097602438399291156809781196610202516407245872140185425621805228082108047503988334302833109397150104158888789033206952687754752974555953930550348327378319314015647265699382665821249240977129e-239",
    "5.35089528598587579775248691254281233771308244375143546927432219292124403126899662528502147725355142036789576801047836662456028989218113356882989389567407364019996824398725551682644728619626980924062330842450671982643758414306234378474437296074519387395287138557684816507974454734015435683870708607753218405529151729105178796402986210373831048940539274614132688368497121626788507604908044856970335968970591970287346979214215388689472818375950284546445e-241",
    "1.18582539017246315081397695636911985693871215819129875003212364988758685225110391589196855946938921831231969309724966954386854696751051093039712023797800314922287251479938208856464179477195022123072416241686069177608940173235550025925494594643036704289086217848880590860262199272887564651569101862890273065529248461191883399408843345132635973517196674138171521703508266867345253856620885717045419867832944402475630470300951611791643878133992162150940e-242",
    "2.60917276687639059309713125339993692832881108562065409817820636172120313860749041460704877622467009888147110030657170340644498092073570327820944409079968098892242707534886849877274075736998370118531067489781212484363690516712097889357886230745828444066239595922147529683289017258149179401044270538416120231108464367191840319086276113525962329039696364318054246555350041294634816352300888021092017315945722241424130048193136907479561523380523791134995e-244",
    "5.70012437588247255585836372421912051400166417590341807132073330851443231247248349496234784499760033128532779986283975120422931309197545613508575617995536293699244133578967236054518866206183102304348333313787680136374319635932567052909868565011985833202834003186852218884198095181423877642133211636289300254021822937934194974035654201248783977244287679216253498021721081282083799800976328662052972356315320653232992948175367342812950380285766888759573e-246",
    "1.23645052786004139794572358846353715491947183215090016855074371514290093075020727034844847816954743880377631521153697275554718887805821171703437228536873268842941758749296342604162162396465233115097745504017889468971753844747285029695495786224465711507811243701514584690936895585650012279010384089529490995994549394726529146819768757035344202925617293583401005860113952530982195184554224477279394983278259558432349633343432523368595125696200539384976e-247",
    "2.66312467929381321728370552645647774819332096588530615905687177433083354960197077192393779804292455569170433482623247981364004565382278099674405416830874752768376857192574337617644568939428510893702949741818741851835360108255158969353524115659370114655915782925998267200263678847789222171551623699500111514709990855696107860130335739973124636333401160362220989300807101060174368881233903881862684913586691007396677328747333845368938331342262673185073e-249",
    "5.69560594459898429268892618647406022007150138110437000120082532088700529327856063597611885677538632679351591765592922066041367382356179604373346590320765087376482226777749262749342111199502769936199560896869919088037968171483519839850203245709757185977840222059285200284956697803882294914240284265264693443661119186960330021445494547524554726389679330576165446851828342585348511999790935942523390230740235694627273382197816064468239320512004358369890e-251",
    "1.20957639144679320024396606381454933676498293055888371770706593955931678756107048562150274173282310856876806879199809081410134742230210186108221734738272007733808297059537920512699645660008558835021682277122862252955068900963427057715277585038633179084470371279358206060248194088909740855948742716702616923339581655510365788935912208002022857484579796725409241120288768296944553360413916284004651818390389915093353622570833588917915687859323621294162e-252",
    "2.55083734158518284977272582491916987648557806377726577554575229885493951577420604788675548002168398345884554820978726036281028643836583008415863065908710597057963816042848434096255829924367353631222321143882992111203552359034600254414037495821963121418781485261487844067539193600112998631733730953840129234027699028260386220978988149968997123365345435157658463178889852359895405074461342795627702255238155766113676007081797734121918369336406405972082e-254",
    "5.34194495527529064204893107906499682845842389648469044684871407694277115339593997007559890573296130207444734253286960214509341980073631443751563837745736368156039597036097176272833634585012698550190482348496096166720582926607242237929414945109633487747333602803844631541712409687935687196704445647505456931946276309984189943020326339231309080367725372690120359503348662441459271334726032415880681183703904779882861592953954661311261681259828900398652e-256",
    "1.11094926792516131575494511324373578741813853452534172635484253900543522199151635818734899503807662420448427470532875199482346430854029710280377907588206645797180355379680779789805181578622136646870572830327194678578319763284366652989698891975059226386123329314211303766746247318933532263851730266024508046625120114530668883538366970141794963460816734654258177257028861799761562995690538201011041231165661684867053924390779997042237283763084671999357e-257",
    "2.29444756020202686851397267760904756885448627926485370924184556460935041399392564973984386993186565643129664534759047101488804673120950860063649423421542896055652179864929765971462974964931364664566412302433463613054662539073230019260782946350701762218278126875108427416380296164943660790497928526182388121923971576458596934986237648132951150345319975847005503524417777161364909516843802888238067459663869252737134845577201313761824388455617706681333e-259",
    "4.70610886611366019305598409294786524635968808904373784934706582915262552306168580115936143006118720410496820057375466463766354287058200287658109954265134424185267176301468960628410465007077326515943718436242175547053666789020168422197267093871356399904328824307058617102369074698221879810869814326687621036084575736542867429674943646515352835068883955841260888750672160837982347285019937226728100783942204588276969710146240507744248539286953569011998e-261",
    "9.58642059063865319701450877167261920197586721254005714704048747764911319340211958616689381866835533755602624890431341676229074143164181062137400421477510151428240368116162098948044961393700140245330996236368820234273493076394382341395115908212656106194019012637901008877921376434242176439460035954374927016636185628963911670524191202045396569177342403603851985499874541933542544914815932622107035778460049774923960072288782996669353025764831677758758e-263",
    "1.93942209078911889926042391840481536006720991634772056836931578767522994451915552180432293317131115434656633399068866088700300056818926397086585508943987981741703314735726217888861296475395857354783870273900100311512131529969981637307515459271948833520959118229375670113858226694375294418823778930853569695323961704112113183989325795410566698711026870213585483979042943518035725187495477359632929488480886177619833080774998643977705044271872559742882e-264",
    "3.89690788676641614684774221324835441767086239780029612687931033444759106826445820451841728464773000461420668377874764131945406421167145788669489153238121804831340444485744144522052063597353077635118752281262151878595735154808771279655361454990778498666098400934448529222532708958353195898665287873034532751411898604431888221318400938353132740446823488506148160850047558564102203478200616296837881410407255686058578607859311537617655155774981217128111e-266",
    "7.77696960603269100956536065283416140446788834736595960272816396866897027198076208567250294968203804297015019812800285961468058456875007564933484281290331863022389076233799666219967409378385322448986121892188620668946587714896961271911281290130244038182094227120738076043066962024192715451083819108222527701792004769431720490944792834066214096377928004551996380291411384336885980421742495247022218663865373561139785206372331060000216487080336401083965e-268",
    "1.54153560858965429927216206552622835216662163692672579829888283265173465289104567745793907746853984654111224045652251555069333685625121218362517332305157733846529065839716687453046456609248566999914374688146955394744000370019059090987226465318455407442823662917575446521107603950745886777570785775863407721064269973908042048499266288892133787060908939734399840298539718615283907397051820307580921093781967097494332999493938504326679589992326131681220e-269",
    "3.03500898721143174748356761020753712498400028283989102069227526486743269988282416364614694991399674701978889995188751427688777926790379981481499627527530944582176736704850836025897844458018870185814625953342588050743448225473377312641809667250105371847916800562194004978492865793719764358384878684557638471940118738430877994483457142480629848666119958176175356303949733895670028804079539273151253670664077287938627810474385159066337206968647507454198e-271",
    "5.93526275424106346784637075190711837328456417489372336180031066621385516567066970510016747080780582102396221921725332689021440419174876116018153223949462652934116939668521319920622075438939531363670976602822462199653167010125283143469241145802277104730928966799324966642676670380172778508708160143279784163362683341614466341666508642528687587442787564016358494325835158529384706585030479868432780471351333888211486282559707661400957934255682423343383e-273",
    "1.15293196338496027781746453613793056400178696374746237466756358120931647982531486851119663073991008409610040566607758625446078261362720768145404406640927439712631542529748816624860738084399713663242524810873415962801284786446054842478928695965940437808160683066336799087396995134903218067308400654603125887946429846840801171606085726236445317174602240943075664803010086187756073627374921466483197562965225425129756078454101161409601090569319746563182e-274",
    "2.22464803045962645261349767336783582004799466914729158860446146947193828154518607844136152103211399665385755347143786466355817026335548394728497992639503924315067822811029263355480894203094376055287745158274588366658759771567767020560342242136119769805631848169441392641609275347931477052611002909169370974651970385650433054865400409500602070604357754526040887858853408581280420498837263563013322287544822194244205636092462861816820404930765943165569e-276",
    "4.26405606330376311359477492031740811531015826091429043509687541121540486047568237869667829850045152108003087996365054029559357514150731392630500186388684108603046132986555927020080217388728776212760062995222291130823924922778034880987905886738304245987947267810846587916063142574671550761228495190098689633670505853348047663192093837256301475459886199816089962452436552217730821668070346946566767946561201150647457729579807565661759756964708049380611e-278",
    "8.11892377154573256398570856354126574150573014591088974889908500178949123311225788837893696034586667932889650996794717479852931002921825464954783370532162755148025700224420783438652829507717592825173464583297847979974053452818695538038659195276008532563456132936223576809105753847935049723835342542321704014360719743722874016283389884276941326667207546975406928595474151176852632551564449887008210718174753972871385727144781911129813944470660478272866e-280",
    "1.53567001972208011663569925954440492811288149496163140330591913383378444095221948911041736317443627006138412190389061336664029990845718762163377980989684499174145373819640499656143279023742531570926075726595152076243179396304460127683214151963236641512879742886481097482577483953418136844049758181853186763572989139802148594930315525205857826808731779692031047346650667749636998987880324689471259039606309560249981977621047575585442063524755502172901e-281",
    "2.88556648176532851281738657286944925807029702756719479211384641817798531561035730861450993495823053417613357227140644806774164567401281854949789117383043580867148981076590854500980793529376382668127852073593951351728567803187962109189502765289287526535266797885090462526532774477260614101605765117379370636738491215196856739885093500453610728451637281568444881085503625311740497472846804429120659321327858987447124255217277483061178393266093706255433e-283",
    "5.38651388174858654968618412619564697234057145502638858643850978318589646509611992777824182012441236946129197915562265072662969380977647957414496595694767823994260338663884282387995583600120874164702031954336410239722511601251759030759553686782144031241815016915954981524509447434806135763470852205791572975054468548710514818720066761573958499678871108517868684575261160455917463717443741325838289015759152261211424797011619605549589020335180940603138e-285",
    "9.98936118480410728795251322382874579352909602929668377828128734069614946990315469269588457114624872695225450858949058794113151332029282496366245690027039407725869518103282702262181517053668116535620878845399390800172752423633691212113746725839482309769966107742035451169081100976418835085982777775899470038435864361690154620936624852582060762441191011869021600912582242674285956471811343646050413278967790645885394408694645649289908440303714717806752e-287",
    "1.84047756914105662694821913062218955318048732557155415463959241107805185524478474336264724297634211636535796804361853086026140765872673589971516638152011168922747656877057480963157649779945813878089248269499084221167353648842130853252421632778934906330200942093316232434930167308273770913476784350384493853505945235701996234655856739706332643875373719747533223101911515799919971671337291274031668650565659007959314936843577680777777305844498003797487e-288",
    "3.36895957574001712647979348391398781950129164175481450625663110098558610325549506822112381102267270548580126755599436607898459422961670433580880232309090996581960434365910790480253055837473787995945907869415810874798665861021474453201543302203594021681270588217552785418532389027673064480956613756454115957976837603479931493916154435912572054620174350980929025953677887991519017207691782467079065013418349672130707924607401021802385725010591484457354e-290",
    "6.12693172908679159809691554155436518996227411380013133716588079613639271558569314211191910705194748923971250126647242373034896489304153391119829801886101070354281422975228079725023119357599193206228237667210828164734546781445879740611922787363019016177232014135016409096492990917192023719361923818411740423349166631904927919083821348019715531320774184194030942381222131388605152907817701863080974927493163633825662957980578680705600501867172073971819e-292",
    "1.10708686544118490334827783322932037995972279793689295476675074199179830826661147172823232702353654165673087928696113494958631012491804049100449502254739506683849457390011370984864484924009199722243776603366482036750648562217209699197609764908206477051643108057534626940514308467101876297493900718308788834222554693064838841287270513379795074141549150025067116901928884616628608013267074617838978982306886158785799688783950893966456419074391738798434e-293",
    "1.98756413727907926059867046321875109275187613309845842392340711543983652064147407532926092022184682068650110354322155916228239805140720855499164405380210874405430326296116206562002489862011826123414561180750689348135195989289649270810145462956233667836351110225458919337183633005657150573669738056080175195223938483472327389350204720167748313769340749611796448369217528046514722217080611455129947110392880078879389081831674665663305785728307950682087e-295",
    "3.54544471685832297856496483442895936724097697673252244105907257936327862705687181300565379349882383318558227038831045475581275222952159685179159308014530346924897919206951081793786620022332166590363027151212903936497671989306274098225283838444909947755788443638620388991654771797654635646347580726706113062701361988031766955483104215046945699286977813001557619328306362116707495642470557684309449554143740094744192476301930937915964987469740869362490e-297",
    "6.28405023727429119437520139942037975028101872795634773577455964145352056974648142752966669404402300655345294500208636247924462518353746104743035389005663827970140386058643690274617452215273214387224858690006910803001553959362288682840118479941478299488397140710611435793076393049958080055541557405389604004393795919275910794833880390449383454247690868663138315366988062980719380057823743360884600562927417966606211309701318958858161365354382352261384e-299",
    "1.10671840352537932432753972536212348490461006280910586901153871639640950708211953130676735612201342019253756301813077130051561622105944954529198583376279734397715620056846219764009837818892674526561329483851331428440035698978330543054826033833554519774391397083043052626807329466847605926387816758082403564866235339342135979616641258242252435752181163746246517595783418543250854882715353640618235973662599171834738488438989223674807138975857122386859e-300",
    "1.93674433701029230188593542763370314996935501441201057527833102031816683820920653096544697486792804622216092928876669729208946700557532664934688886236891512483644509134740002459215673850706670724250162433772761355339402695064450535918147335035693507961445966991553272434995343801228849744941394079557679074181353769150659928663427124809337946867576389831398049648610278648491959650708020383927755755007782844036251926430841814347385641379546976975827e-302",
    "3.36786133040336032033837390073742879069938645013279316076092469045368837634253680196508310587023770262292989461137241209150028246020551563840564616033266528953450475444753238145733168225195966908302568223417722616207297786624073688107820993731690680121115152483486350959529394909570773863602988166752859060445431609504883816903142012669176438475003327723358596797241045136317551452553701078689547622388609056472532784586803662179645524219293883425946e-304",
    "5.81958284176410977151316019160772440057452592168215282729615282429307773660714424387654164771456476594725154574936107139742083181591275180917359657180017557272269801186262108827626580990976220135457777737525829352114285997249318850880135021538274461493663943118288320578438676982094364008319985025709048232825739301093860163085731756581653947462968551016549236952641137826848798359715538803729080957011067711875784814159088565495410497980409377514009e-306",
    "9.99296111073560516523375658670342344060788992402504276870996742624754992878180902475567037145054697463835255503149711440472428668175349692020802785673004619008752542438243195500131715787276140420903948263538452762293601279402481107984064786039219776868099505572162380768037870776487922897349013505861819658792440926196488472000604631079881211638577354053291101689681801694815578803146441436341043230926818220184801529240268632596388149696947163470354e-308",
    "1.70517953374674294585933429952027604815392388012428955275256419869510644981346425881106309125134671077239404774518001078934279243586468345312613611237368378432961071624897146342909559119063679767047753450454941971135652487076092111210816558306158021489399540686213794179027221993378221637822261344010240439789214756305498983231049890192825332990244349852286297120068656529227235953850206141695688465062038484943143802966927935526751702899780315487230e-309",
    "2.89153477855585633728160272033511811856462280060063231283563240816223237442936605432946609583137560371580598534115453330546283575437965124585115522695224000251684382948634195410004011349395319769604525208462325167648006299815068602993238370389323310929211617161631516431326317503465569849756890056032215853146988488453090076408528918432786860046584060100580075574504641029515303883180481608451737108297242538258809977492831761677802370216211841262201e-311",
    "4.87279216309668114247980017075428566102298203015053884057564792817511692506989879340897918213545140784826169488265574752807440955492786145506841739146698424931762191243619411646482893952802699747520338987662886229102972214528933665501219177346932880746265011130266048997289156722544688884059692571791010297988660614397669512475586460608664616184076270226106739469113147083540418300371533021108690612673338026052651541205831609740609594021422528378226e-313",
    "8.16069639379285537517256571997665789696007959849548805702357942675010394870014724974111597583122408250703953907334275627801939098248129673050494951304306072628147669004774170747065494515114183395605524934472544778699659742700349946467511147134418184527967549819121008609403889100887769631716886611867872702717025482320750373166783972954930194897294828017285913487876126713669349349453323028640274599904054836971252792042068615234954160902716490585545e-315",
    "1.35826674382551670931852576472312064736741484054609343843822372359468645767501087443561507069082578098390323960154343243646899748177336428961550481530419267973612262914595250533433027458081913822642761377005653408292802703322753301785202613801832577552284007764410403049274815629372065501381986265570053369543986196149436013752707698700701020127932084955370642524524142993364817491553140459018144985933748387848586634105597173658605371343603624646934e-316",
    "2.24677725776144697380114405218543888196011859735495925344459244871389012166163197798581323900870552122176866617462444361110613024967125131889049305831567574662853739431399981763599977690080748356734146816665580104590514441899377726319981137840692009924868982606252533802830953687691503816633080980808128267206727881267463933242732382391324543637266044912562806247512363304990264147673844865256990145504677811624066819184121278442386029517746923922297e-318",
    "3.69369142721000040412780340378005866154106823863281965296239233660542350483453997502211376261680276970542021635719794181761250961862327411154003054791485521898999727138234668290971913519702535092514867796310308760015354339236164853214363425121947099492895314361645278534728772997585811097478357934587499199502612958762329269254791134815408823045940854768664319387983095522803221356641169752809629824160334576519481707190170125681442327368765519704045e-320",
    "6.03525081594639933345228480506276901253597062656881310694511445765223558069725320608811397774455852274445962919957420982994485005393606244354505522175265781936054380218892236845519170086936886340068308291160397651469063853166659947296215468948912887135936654313775315704708186029944967655069235386219752239994897034695226279511888690141891456965074787590517912923104179638980956100287779687073907202398013597874159765533787904487620536039631253438080e-322",
    "9.80104942473035897119363628085075538128083197929912459381120191635898020631226136506305726769799149359557294422267648785414385883720537556104748716159549688404267465761351513086910431720040255703409609417855863057088598126327425410980674409253952343715933665969404772808908173722174528945478703778122775236870367306646594741138420428121820178775444591720920099844999398857396289746741186813004588809992763986874392208984404535133477198518567744004663e-324",
    "1.58197912429870687071274644993349862643888913105686122371067156486511794680911618972317492960574421091653601727538717347509149065852470529579856293959695907249173391346217717011068116918200553979928899367925199429279815619091825051374159090448993527030690331441487422944604625255007115281277293034154097560437153641040560303452543101532378674013999792547721573404572919861643417434461872715881673247636777265247019747253904180837261217275626612701580e-325",
    "2.53797970923590741024069720047175421631812897289616597542526372337194731478119397872681156987448552233632855178314590837371723911306438626660577535444719877350192217122715168632481323003385005499553473566063324714390600536844599634355055214557201332897385518957479723584230373939113563546078023384541460255525341631689014679458273672823970272702819874405386892558987822580782984970298957091741284486596311464454131299179208797090624183887853698438776e-327",
    "4.04709158893678957786824041874097580826464637776286396520848529510767316315413838213252116404365216558882420372166900915662828303000320154117118223743110787966686073875862177458363725334786954188969650161256478764227520439541857534936321495261887270652559646902727694917510556222557609798064214250975478808997963658333768913654650645133529974501215505356552480631367933536271102147793161834352146695127261679529682363830340548488118912779626570102266e-329",
    "6.41465965149909313508648451607238744227957155063417495605703524317931570237960317050153104398066448238687391467725488655207962161178250554396723313234165840109402395883131490672648520424984011149439988745800766217766814217145100224555672064053195666868756645862833310255051549949195187693163712760567509521326020707030829034066447810092999325686205310433126603367575469820142266812151482756329052386942684780605473646818720355554137686272712632357928e-331",
    "1.01062039509231283934727909273250209193814473685333939425965095538747053730302912285196675574228729972860779879264140396443181001463668340882378318397708087910404617613277347244702860188578125789864759937758647066891999908956564579422816794614427522803266603098462372500557829061653473483736024438966440751086390981609603857066312812784616102046764252547976465200722424311728035547051700794544000060889660851182092535618224729597283662771346611397709e-332",
    "1.58268489025259163706912624216332030344774569139947370172712800462803155249285032265050488710154486004127937173604324028667582028454800734347933514460841028960702901752541651667256087876066442434064596988587883071648932619705725647244727430913850725236053922537231304714109650953049843274563267214535052272080511317549270140791704838789638889080964810349595790434317662311067060517227978130793424401958287429781812628452155426019617151514176740284722e-334",
    "2.46377397982739378526121313772674284109296995582341053637212994839949468795678190394795992903001237999293577642822727240903204394112961194481256563216631194057148158379367771309657585551852269456486895845497240901804994337419837093785359748792810241167474231225436325918355357836204790066807027083754520992825847716498050185541400713806016908205551310889851897917777057664979271985433133481704904118719142422657007497294973537303854431541382866718661e-336",
    "3.81254768081915424611492653794383932462196445718151191648997114642073766912553420982939665689339942857650235110925526922228929243045475998404619821876730065178286264807505305795125119731166967746798871736918303994300578761461512839232128961692232744004082319266963104647550423244180837435518439433579737934936297328746616796767002462137454472147105151213499726597216258060874025630849643930977447776591050525281361581523513492375289629760795604722519e-338",
    "5.86469816463479189109984053060309131805506603741696790567774034534145884153103438179270607747058251052752398567391810619500237828695116891514154166651053779874910934855617525512953543913942822709275913253612115577159217655434365806738598409974792974776725292044042316243730936163543959249098029356999225775050238311587208334262040971249665170933419690560326283662380862247279220681318178212748433874978277600684570006491281992613968655082629387387093e-340",
    "8.96808900304808842205077987876927739633997817637019564741606299650495418267886210189627016873617196769656093199276984486197014121850170212629684249193671152519554656000380732380112681796232780916879803402355312342147456780126478019396857476205652870328597475040973858988988006355348564575991422937117022769032339889684257673496300531681536032775270093383413830931279814059113853127890478076915473982476043589108942807050881958811896026769699507283663e-342",
    "1.36328252476294953532207449198367919020086902441197504645739903870456206236448488094343347010853600537372032618297647185797600705494400207667977917166117416079490881279134642027909467894692499382500254582579801924115279642432264955455396154936369500894917778930412911904068177890609508310613349455440309735303112446387551492714713089841494785203420483699239277103185571306698853131166907996745102412768094711617741212837398479508466747544178145140190e-343",
    "2.06020929095069204210673738742548328885924033090559669257212781495446175478491865273275383720499203287451255321061179915596383771386526365963372904464476996597020833613890451849862129114651759682405181130318497757495306838166541119708463310689001672073427028917762541169927007553873168692368714012963102012152604572796414676055395244329970961715179014573326740295573563274898328123248855442758749431375569795640335668729064039662734451285330523821587e-345",
    "3.09516698257470364757164667752553831351828820954046845617535786793101576640477230505195818741111496175101174038452135843670489258269427694069504790958989242609489066070923528826526837830415771427936649953106942309550888181590647219186549853714460992472510263309202123088188245256490702083162062617882289636855487042331941923917008105088865808174721790654460137481661471684403078098513179644562993527020929078465840765202455118189568689670943501959329e-347",
    "4.62287127471948660484615409499915262298431235351881160495331261111750904800219189416436431580863440251985448738958371055970036495427967137934473590649572503339498788280749414145899960907876270892570254824031270966115536736271933104036874364935456748282404718163993565316639261454797416775256546779619081497457902004214616912114801905336112540788589017684392921285773052587561955896605923548398068521100855574449572031729507832799721001164506446231221e-349",
    "6.86439313994889161952613274251078054440552357185577161429383990675013306700777094309375088616936489926586520844689198817597315582832402961028634701822514788921142351456821354336290337097777651772977140113029414556619253379406108134313684958391386732118252061078727029958451060594593596967832539552484535139362039586941289149865800083024974030463917152914504656738149559823170396490956496383222371981183942605177006000857797185008770463887598883480553e-351",
    "1.01335762187851073958835727174185158821431514232489770986846913030749686396285282805567770656273511243502251349388040105769810030319663358953341930133362595624827827378082682894749164341084338600914544367610100919964673297203883826915485901700952659543347526123599805386511050655823731877972654432913031739632693159568716927854257338250877661552747109986338171896113628327904681824802373535394819833015843572878777865420471918524876066342839450368040e-352",
    "1.48730875056059297819232533668973770759304502910118180226913008650406964090465186350847659162384177240035306074133998544979795818513021502882586862398143110358795095506139016008660977325831172849167123174888598526620467652805218472350694195788308274148194463700502902805048135163810120589736374235579398509720435641970449794275747048047437161903712178455231944581715943544049151049392720098489291848458082198534975410940818675976014149204566548879629e-354",
    "2.17032538398881592474427174054504562255816204773127887664870377334833418971894174878155782822867479403200585398028627916191873372909870431722005334923829973434440922865671023281862183421996774382084240364298895223269577987779701013252631039794938801660313174507831715373191585889171214961183327486574466402956103418990227518101277500925841081297242620939518373983846757695581336079125149114806590618535137203142598253728568150181782668115617578811718e-356",
    "3.14877305130697408801024755084060902734022734699780432378193434984543517630390312737172735010570503369411859185087497833660840318328482413253736465375616343999900024050716910090315558624826927719722085203648808419363308098140243973707148359709274535970104491205644460386149898452952668000348337069590197506450401356133931095473736224498869716866292928628217340613196195336020123374993288358320231903122225328678586235543061398928140995709888579881790e-358",
    "4.54211461097080832663772539915544744076593841579206393779190653017789451909654874474629943469009360179178352145636930303016020479941264929067301306170974736714575148320056520833351336095624035078602714861217722530223541108975375512036260374372549777332211239374321717100376020334490640103003230194797305581957156386824578011721442886910476857667046878510679428289325107817886926490316651369902694928468220204297058011087952190609641403094046640393674e-360",
    "6.51451992162773589535755688988134915589396922693330610708208677518496060545696286161402310827726993114005334936165679348547552954054376555082853033690264972682376109713580832303516067065534898312993722632763784784693840650645829851260812870978245813610476385831864674223588174992551723246793294562935150707550166430765733602934578495002276207436904512904323795681887861325043167086498225853709654275364797904322796246947975102948776663540352760714945e-362",
    "9.29012761139209492251035933333023731765858838781759239664284549921309960283193833043685233004154472186463073390586317807433308556361379885745980970635897093949936880456710269634957075977212334516889802252341979362488664874754976587951379291248010687574827916600926071994742678431839209294348637426278314179382624069491295491499135993147791923517013845819133015479582109821762632590015062324294737181992421986907351976161010816452086377157805233795594e-364",
    "1.31729538248750499427087453584033009106819435128590689444688263697282675810136774573549872463910675561296065880251004275210021881196817955624560746813168697508516710235971009817320295104877941078651121161398911122409681906419192939519078500354283031675610331660479496169644975453107629851350099762247853884091870475152001747198530171004140823245970908033371689082142824119085565977405147557995018899759402011535421303877211076383483693621119578096076e-365",
    "1.85726610942861157981007703970721103681640449120857159126119213816081956867143990329624479963779139530307008991827315937129773658434530495024786926671601563919028481933704031200219284831650739612972518656615367408210174883487328190874538967041570306540603222139814595971198934423497736032564868492924723221572398177051038029831291678093129890672271952373911953233865514838031536243805278240730063101953010267433105786033932270282358036461474950380475e-367",
    "2.60376495565063254295706650989853495086773688038012873586616051918168548887090879400522436333368623636753396812989336389407731929118224485357859486155611572771346704579115221586837445118055839732849399872563682507364445268969697953557241378892423646976430217821596656364301621710815939182108304193543022236130380685047439966069901174526382627160919751317998095864891877668657369297841424843746863624340735245818673968643111086778661274623726702058448e-369",
    "3.62972114426244834505213412883870279551811636413639928897986812051060616257111085539579076889653732752353454213191717314695597841027535074191334108462706313964983470968869556878763166577396363902060016183186844875889034905360516562630270350416834047000938224883368836605610499496410998434193054260284059983797340625929644014485118821754816157415709204984317167460242790829512458120961661921996418572064598229707315744868544763925091701423049902018223e-371",
    "5.03147946259660342067262642578532128421987270585100943317410912041653493050129853081160584121622068513824961878431104890559438076769128891387420761333843197613687386303619525730668002848762167922153543567142162936697418487619198331510107582552154119677011523452427183622757676991974590325487170398205868806097812661255521376065974760274252193604161446036025078154383587104694811032076821821982045113981342756133461949156195328407888061392317615909032e-373",
    "6.93547455816572374855344489365078554368245784974040455555472415265138543100591301194230823843080956636147469039016683398642384200544973417450121240608475004825997496454670074231614616395046699701250775942707756117302262031982567222773351201570083967598693695060092263036985758471678446708870613834574635299686150716078518774775540926020573219804652345618733105852409474979195628992904811480542310659416735347772286229849599102329690368121669888809203e-375",
    "9.50652362366940625016660138272105691710011297305390429865022289303161428837692912953327851064421814382900266558362608006760994170503852397066169175193259705583017290860077661052821692817991515967955584274405130459980996865662205767925707474481858630945896015552146457214500745413350590556709723191400241878948366190768505469298049795984947568443296444732938229986017284537650278202131817241328503554577739113107629575925568679895015323748487793955835e-377",
    "1.29580408286845644844939366600918548736035092646664004451981098862425804247382873443049128783057812430565066325764216716379601413114729644265741925314308195798180239160386680490442876870897442456859309891195466571380296610749315181286641172884712832019756564345490524290912322221608865880989689264436580540244068302666867933952664059566042827387199114873579681276437008286138986819401769494950884892684275802487443725849466170462195394942193574592085e-378",
    "1.75645072905205963022034719649894207233308024523352986374489808648831009766583357576370124032897601923934772256095418264099677711569140279091301566274950041388026250370105330286803041583845198880005932056944253573060777429943074315860108489460991887082054500159492975481841712294013493128682091007736901495442168520158079170072332171570283216811016203113406518589487195389886049877736376283208146602676446074511722541443720086418117965966778397600495e-380",
    "2.36765557934153953895789699355818093060024254076496658314701319942218224293443893161835405377988621412945421250715521776419207907241956037023446542663324575918820761201304921745399688678295328217043066518586049475603357998767868956713455578967140176739175677043231037500935185896379363102210383052527154557240304234710263194812643372203328439747221140826318116036541385746637133470566332270503978923888014872026529575812326406244942520073631279191296e-382",
    "3.17390467114317762201964075064738588392583250877018554087038104077291648579776159166327046924617139785776262742814304599363435347862345776191715713329714550721786803094408199850762927318721371646515414626050380039668560979345130127072960415690414257268220254339915201335958535457970426548954492462597470112640442491655065259346565587747317447036717777948121593288080073024861606506412168529432213066594121637233254784712731700944899355982430686192942e-384",
    "4.23125168969447466295714621378658586807223225139164719114922304224011332894220800235855365535402931452013910870101402890737335482128005799028964595175121600785673492014042125522624269170294729484079386109680664135963468853753849994594612765144880964192579918911813989733434541371977532785373489370086909399411961589392819904163887440061985659669344623954168734311447857645130824297304647402953807604877886696322431062495098843805071691887786952663052e-386",
    "5.60983723111107421909171897258293698925114394797217796838135477790055338434878490644459538248990285709485889455374857844847934437720376027082120925125269539131838324533196411930425788737923490612727820434997480178032831587536041185239890576592031932125075885549308033675597075268083494263151684840987627482104768112415313876984443891989248506609723872542171186956745570986669535448518533202811097032835103497098088736534776685688539467962999455841259e-388",
    "7.39681630458086433785200528810732617083393063198879338960507652918532559846434047275842132040363340208629364678859504736255177982637773308505378637989454114995024983266423854403913353038320659917250463006784329245021893904730723053858352489723844059408458306478390168040282967920312192833902299206373787537766483206347458399350043808958101602762147694133360155644922726181040521764080843908557048616900555502746594913595343109027674470236041188901037e-390",
    "9.69972209217494470425879531529659559229365130432461224120422982759054414596389294335896296826549805279810823417110056621206212996047441048317289250509132775704810049597458481386334847016826740785297950798702035510199685923263923523663822750019284731108377477585598895031260800441185894657246455825743060563599447413101806885329356168298661322720030549171916187198268291115807043721149032126472153143431413871711768036416736303665325465095993410865064e-392",
    "1.26502849723970795534293449938708108107669820829738846920723633296917664255655285854250962909650330128599812490735225198417931385668620324490543513612190868308452026370299869843550688114841091988550094954922147424558421009385379200061707461808609103475034653559796579913784467488673374243785383815267524472302565525201939333978215254987485938607501396650911254499912550396022274236746731391526350013785256155927771085199004305366211918219820935027464e-393",
    "1.64087131210725619196462570962666637097658938188591674289446736239206602870953631696992452060430359119178743726538696023507919735660440054923812057900706287323200061100998773428818283185468560928730666395919274875027997788533729270376060208223176681130397541053654341231562026891681049359086030178773963856675202213767411442592162428400876700993923456467621973867266416142157214220976272686111970232627687097446614823620423276289595377084556450672470e-395",
    "2.11684241722721450880977907393961766134846970646212488060753701921157581580190666770232516238569519356806427795752310477643690328577677145721720606125233210374909596987852639227637205782108527820438550151709238357921037807003610147950857654157930535435516404158158472444702456517838579693325213899218837777718526972248060009999234338499843411934579280580625506805423953944807305393475912515625296908857760510109735618722083447146254914175110291778511e-397",
    "2.71611960965666541544038664566876703852268677777517096429212458651349082429566676125870007334968933615037310387303972880679974227268422206505495731359836202848164367490384789218853520430191048543958258931831870980319501204095721662817099318071124747783411122462333199372561767926554161736821262290916508835723743050025684518081340911741717270903027210206610240136287487219193646297372047734783256458847486489494665401450953417349541343824665343025961e-399",
    "3.46626794325471023561213009915252901016732117173377690019673235062252140552381178354631499882699609409362274924387920142664155583276761635073716438797491616861582591778742437854660482702119896070794479643924223762715164696065854283837689290683398378897003420899985486884037006736765698409300051949762782731574311972911285160508173135491878169348113443481362901176630240138005686545786421713505731088105385138240456772587744483584390925303449381824463e-401",
    "4.39981823004525488878253472526963589959320864900137708922618894846151431015634792399650985688445425016077334552231156597532118935706319705998999752065884198239327940178544942584037777969096709816256418941920577565245179051658778418635955751954194818245533220093615402157012412931357574903922617285078873661619371837492561672655532397428572034109064975832450934084802014026107888664162798263171962343750157456522080660548363623296264162437426855910371e-403",
    "5.55486045144449934741711876215620551834799909258885159835709079745447081412790929983146302130328818785007682842423098526723252440467429176869332812560862952226997876211959356819170682093306998657451838126164469887519231827707340729813460278600683749341693743475215768474246129566197259370339103735356939039976660717240859876922052208131211890550036049514295405605819011709962010148542823546530701831883013270359733855003424860303342194500059653602950e-405",
    "6.97563581996087148456887240292142695570476593083479332962530545875920201475438650027705442450417640160502745354382509313905306575512253824864807411270087859460311505870731517061286575310500196255377002223341815146048093146347630684720209246541692579666452316346274081521011962441265698272396981917453115073050267958603495260382592955325082884730071952448341840305619457642053430743328731936519640630490194717133884942182436307123042719827143240154350e-407",
    "8.71310705938112346792041828431876203979646407004309212853211632706392708144022693358149499542648251204886101914288961366744290099490235846413479689752950723791290713364154333269626520873244309000851542530226981819398916950290412787456894591574228864508825971983341758829202881287710418271181039965082232541606960464170982169385919848735247225551701978197282553264196998048733363794771278533928658666751027216514675872476390123713198277836862271533493e-409",
    "1.08254821567939462617096939924054779010078938852794462695384911486323372663061858150264799282801185608922081643343593762705216682636437124617936403650838141653726096283568241947049197006951404605526387392012665709651466050463113510091586709240797436827705015979623369739649066505340513808471177987184783509735715019817550092410319326308751808003825994024707176051554664689162927121318167175803552499600351643813472400676734447532311755698375169443460e-410"
  ],
  "status": "FROZEN_FINITE_INPUT"
}


==> anc/gd/receipts/n11/VERIFICATION_RECEIPT.json <==
{
  "dimensions": {
    "11": {
      "receipt": "n11/VERIFICATION_RECEIPT.json",
      "receipt_sha256": "c7534acd7bc76a733f3c58131b2cb79e598e19a33b8b4494b45514d8d926868b",
      "seconds": 370.25638337712735,
      "status": "PROVED"
    }
  },
  "payload_sha256": "f2770d8b604e4e0f27f90b45fba2640582ba18ccfeffce6d158ce78ebbec6574",
  "seconds": 378.09874061122537,
  "status": "PROVED",
  "verifier_sha256": "b33fd6c7e9d72a283c9f752ec55b8e1d4dec48b132872759ac4a32553d1e3940"
}


==> anc/gd/receipts/n12/VERIFICATION_RECEIPT.json <==
{
  "dimensions": {
    "12": {
      "receipt": "n12/VERIFICATION_RECEIPT.json",
      "receipt_sha256": "56582ec08db9a6029e0e0f7d09dcbb026528b559d85f4ed1a68b99f17997f815",
      "seconds": 286.5312731945887,
      "status": "PROVED"
    }
  },
  "payload_sha256": "f2770d8b604e4e0f27f90b45fba2640582ba18ccfeffce6d158ce78ebbec6574",
  "seconds": 294.1066781627014,
  "status": "PROVED",
  "verifier_sha256": "b33fd6c7e9d72a283c9f752ec55b8e1d4dec48b132872759ac4a32553d1e3940"
}


==> anc/gd/receipts/n13/VERIFICATION_RECEIPT.json <==
{
  "dimensions": {
    "13": {
      "receipt": "n13/VERIFICATION_RECEIPT.json",
      "receipt_sha256": "b3ad4282fa5692fc82dc4627d0481237c5765704e9d4ebc2fa28a2edcdcf08e2",
      "seconds": 581.1876925369725,
      "status": "PROVED"
    }
  },
  "payload_sha256": "f2770d8b604e4e0f27f90b45fba2640582ba18ccfeffce6d158ce78ebbec6574",
  "seconds": 588.9505535196513,
  "status": "PROVED",
  "verifier_sha256": "b33fd6c7e9d72a283c9f752ec55b8e1d4dec48b132872759ac4a32553d1e3940"
}


==> anc/gd/receipts/n15/VERIFICATION_RECEIPT.json <==
{
  "dimensions": {
    "15": {
      "receipt": "n15/VERIFICATION_RECEIPT.json",
      "receipt_sha256": "17b65b6ff2f172fc0738b2cf8903685300d1a59e202ab0c412b40f7056e9e2b2",
      "seconds": 209.54980431497097,
      "status": "PROVED"
    }
  },
  "payload_sha256": "f2770d8b604e4e0f27f90b45fba2640582ba18ccfeffce6d158ce78ebbec6574",
  "seconds": 217.012936049141,
  "status": "PROVED",
  "verifier_sha256": "b33fd6c7e9d72a283c9f752ec55b8e1d4dec48b132872759ac4a32553d1e3940"
}


==> anc/gd/receipts/n16/VERIFICATION_RECEIPT.json <==
{
  "dimensions": {
    "16": {
      "receipt": "n16/VERIFICATION_RECEIPT.json",
      "receipt_sha256": "dc1bb2ae5664ff5e0396feac9478ed3a6bbb7551e8167b7174e75e0ab87f35f3",
      "seconds": 1243.8972500702366,
      "status": "PROVED"
    }
  },
  "payload_sha256": "f2770d8b604e4e0f27f90b45fba2640582ba18ccfeffce6d158ce78ebbec6574",
  "seconds": 1252.0218906169757,
  "status": "PROVED",
  "verifier_sha256": "b33fd6c7e9d72a283c9f752ec55b8e1d4dec48b132872759ac4a32553d1e3940"
}


==> anc/gd/receipts/n17/VERIFICATION_RECEIPT.json <==
{
  "dimensions": {
    "17": {
      "receipt": "n17/VERIFICATION_RECEIPT.json",
      "receipt_sha256": "b4c52fe1e3e0f2e12f6dabda6eca4e9325df1f52ba385a953cf8aa5e622bc439",
      "seconds": 170.38529600016773,
      "status": "PROVED"
    }
  },
  "payload_sha256": "f2770d8b604e4e0f27f90b45fba2640582ba18ccfeffce6d158ce78ebbec6574",
  "seconds": 177.1787765081972,
  "status": "PROVED",
  "verifier_sha256": "b33fd6c7e9d72a283c9f752ec55b8e1d4dec48b132872759ac4a32553d1e3940"
}


==> anc/gd/receipts/n18/VERIFICATION_RECEIPT.json <==
{
  "dimensions": {
    "18": {
      "receipt": "n18/VERIFICATION_RECEIPT.json",
      "receipt_sha256": "6b1574e081c5c2d7a1c92fc821edfd2dba179f1375c53e5147d186989263aef2",
      "seconds": 150.0315988752991,
      "status": "PROVED"
    }
  },
  "payload_sha256": "f2770d8b604e4e0f27f90b45fba2640582ba18ccfeffce6d158ce78ebbec6574",
  "seconds": 157.95582945924252,
  "status": "PROVED",
  "verifier_sha256": "b33fd6c7e9d72a283c9f752ec55b8e1d4dec48b132872759ac4a32553d1e3940"
}


==> anc/gd/receipts/n20/VERIFICATION_RECEIPT.json <==
{
  "dimensions": {
    "20": {
      "receipt": "n20/VERIFICATION_RECEIPT.json",
      "receipt_sha256": "e40d070ce1e158371264030e183092fc932ee8181f19a2ecadb61516322fcb8e",
      "seconds": 320.5098003745079,
      "status": "PROVED"
    }
  },
  "payload_sha256": "f2770d8b604e4e0f27f90b45fba2640582ba18ccfeffce6d158ce78ebbec6574",
  "seconds": 328.00292039476335,
  "status": "PROVED",
  "verifier_sha256": "b33fd6c7e9d72a283c9f752ec55b8e1d4dec48b132872759ac4a32553d1e3940"
}


==> anc/gd/receipts/n21/VERIFICATION_RECEIPT.json <==
{
  "dimensions": {
    "21": {
      "receipt": "n21/VERIFICATION_RECEIPT.json",
      "receipt_sha256": "d4dc81896ee4b13acae87d260cbb2f97984697233c43b31c10b74d867583f12b",
      "seconds": 426.93854872416705,
      "status": "PROVED"
    }
  },
  "payload_sha256": "f2770d8b604e4e0f27f90b45fba2640582ba18ccfeffce6d158ce78ebbec6574",
  "seconds": 434.44172961544245,
  "status": "PROVED",
  "verifier_sha256": "b33fd6c7e9d72a283c9f752ec55b8e1d4dec48b132872759ac4a32553d1e3940"
}


==> anc/gd/receipts/n5/VERIFICATION_RECEIPT.json <==
{
  "dimensions": {
    "5": {
      "receipt": "n5/VERIFICATION_RECEIPT.json",
      "receipt_sha256": "65259a20ef1ae4a943d327a245e578343d4420790b75df71d903de1980edc2e2",
      "seconds": 528.1038127923384,
      "status": "PROVED"
    }
  },
  "payload_sha256": "f2770d8b604e4e0f27f90b45fba2640582ba18ccfeffce6d158ce78ebbec6574",
  "seconds": 535.3120825886726,
  "status": "PROVED",
  "verifier_sha256": "b33fd6c7e9d72a283c9f752ec55b8e1d4dec48b132872759ac4a32553d1e3940"
}


==> anc/gd/receipts/n9/VERIFICATION_RECEIPT.json <==
{
  "dimensions": {
    "9": {
      "receipt": "n9/VERIFICATION_RECEIPT.json",
      "receipt_sha256": "279847c6fb22bf69875c158c24c8ecb803ecd4aec32a897007ccf2ed379354b5",
      "seconds": 637.5394153594971,
      "status": "PROVED"
    }
  },
  "payload_sha256": "f2770d8b604e4e0f27f90b45fba2640582ba18ccfeffce6d158ce78ebbec6574",
  "seconds": 645.6528714848682,
  "status": "PROVED",
  "verifier_sha256": "b33fd6c7e9d72a283c9f752ec55b8e1d4dec48b132872759ac4a32553d1e3940"
}


==> anc/r10/README.md <==
# R¹⁰ = so(5): computer-assisted proof package

Computer-assisted part of the proof that there is a bounded **convex** domain
`Ω ⊂ so(5) ≅ sp(2) ≅ R¹⁰`, invariant under the adjoint action of `SO(5)`,
with real-analytic boundary diffeomorphic to `S⁹`, not a ball, carrying a
nonconstant solution of

```text
Δu + u = 0 in Ω,    u = 1,  ∇u = 0 on ∂Ω .
```

Via the radial part of the Laplacian on the Cartan plane (Weyl group `I₂(4)`,
product of positive roots `π = Im z⁴` after normalisation) this reduces to a
planar Helmholtz problem on `D = ψ(𝔻)`, `ψ(w) = Σ_{j ≡ 1 (mod 8)} c_j w^j`,
with Cauchy data `(π, ∇π)` on `∂D`, written as
`H(g,c) = g + |ψ'|²(Kg + Im ψ⁴ / B) = 0` in the disk-polynomial sine sector
`n ≡ 4 (mod 8)`. Here `B > 0` is a fixed field scale (an exact dyadic stored
in the centre file, `B ≈ 2.1204473·10⁶`); the physical field is
`F = B·(Kg + Im ψ⁴/B)∘ψ⁻¹`, so `B` does not change the Cauchy data. The
scripts below prove the existence of an exact zero of `H` near a frozen centre
(contraction argument in a weighted ℓ¹ space with weight `ρ = 11/10`) and
certify that `D` is strictly convex, contains `0`, and is not a disc. The
Lie-theoretic reduction, the lifting to `R¹⁰` and the Pompeiu corollary are
proved in the paper. Rank-two notes common to `r8/`, `r10/`, `r14/`,
including the changes made to the reviewed code, are in `../README.md`.

## Requirements

Python 3 (runs used Python 3.10.19) with **python-flint 0.9.0** and NumPy;
SymPy for `check_identities_rank2.py`. One thread. All commands are run from
this directory.

## Files

| File | Role |
|---|---|
| `center_r10_M52_S36.json` | Frozen centre (`m=4`, `M=52`, `S=36`, field scale `B`): 252 coefficients `g_{n,s}`, `n ∈ {4,12,…,52}`, `1 ≤ s ≤ 36`, and 7 shape coefficients `c_1, c_9, …, c_49`, as binary64 hex strings interpreted as exact dyadic rationals. |
| `inverse_r10_M52_S36.npy` | Frozen binary64 approximate inverse `Â` (259×259) of the finite Jacobian, entries interpreted exactly; only its certified defect is used. |
| `rank2_cap_core.py` | Arb algebra for `m ∈ {3,4,6}` (disk-polynomial products, `K`, principal tail inverse), shared with `r14/`. |
| `finite_rank2.py` → `finite_bound_r10.json` | Finite Jacobian, inverse defect `‖I − ÂM_f‖`, `Z` of the 259 finite columns, `Y`, `‖A‖` on the finite block. |
| `tail_inverse_rank2.py` → `tail_inverse_bound_r10.json` | Norm of the principal-tail inverse (100 columns in Arb, analytic bound beyond). |
| `g_tail_rank2.py` → `g_far_bound_r10.json`, `g_near_r10_*_*.json` (18 files) | Analytic bound for the far `g` tail; the 358 near `g` tail columns in 18 batches. |
| `shape_tail_rank2.py` → `shape_near_r10_*_*.json` (4 files) | Near shape columns `j = 57, 65, …, 297`, with exact subtraction of the principal part. |
| `far_shape_rank2.py` → `far_shape_bound_r10.json` | Analytic far-shape bound for all `j ≥ 305`, using `Kg° = (1−r²)²Q`. |
| `check_identities_rank2.py` → `identities_r10.json` | Exact SymPy check of the three-term formula for `K` (12 cases); 256-bit checks of the ball principal shape column, of the radial-power coefficients `q_s` (positive, sum one), and of the identity `Kg° = (1−r²)²Q`. |
| `verify_r10.py` → `certificate_r10.json` | Final gate and main certificate. |
| `verify_convex_r10.py` → `convex_r10.json` | Independent convexity / non-disc gate, bound to the main certificate and verifier by SHA-256. |
| `test_fail_closed_r10.py` | Negative tests of the final gate on altered receipts (scratch copy). |
| `reproduce_r10.sh` | Full recomputation of every receipt in a scratch directory, with byte-for-byte comparison. |
| `SHA256SUMS` | Checksums of all files in this directory. |

## Commands and expected output

**1. File integrity.** `sha256sum -c SHA256SUMS` — `OK` on every line.

**2. Final gate** (reads the frozen centre, inverse and 27 receipts; < 1 s):

```bash
OMP_NUM_THREADS=1 python3 verify_r10.py
```

Expected output (exactly):

```text
PROVED
certificate: certificate_r10.json
```

and `certificate_r10.json` is rewritten byte-identically. Before printing
`PROVED` the gate checks the SHA-256 digest of the frozen bundle (centre,
inverse, the seven scripts listed above from `rank2_cap_core.py` to
`check_identities_rank2.py`, and the 27 receipts,
`0c8b38d38b96138ae2d59cee3d35b3bf1eecdd9c737a0a6bf39c6e1e70b66884`), that the
batches cover every column class without gaps, that every interval is finite,
all rational thresholds, the radii polynomial and its derivative, and the
geometric inequalities.

**3. Convexity gate** (< 1 s): `python3 verify_convex_r10.py` prints

```text
PROVED_CONVEX [0.97305365889140304527 +/- 4.47e-21]
```

and rewrites `convex_r10.json` byte-identically.

**4. Full recomputation** (about 105 s on one core):
`bash reproduce_r10.sh` recomputes all 27 receipts from the centre and `Â` in
a fresh temporary directory, reruns steps 2–3 there, and compares every
released JSON file byte for byte; the last line is
`R10: all 30 released JSON files reproduced byte for byte in <dir>`.

**5. Fail-closed tests** (a few seconds): `python3 test_fail_closed_r10.py`
checks that `max_upper`/`argmax_upper` reject NaN and infinite balls, and
that, in a scratch copy of this directory, the final gate accepts the
released receipts but rejects receipts altered by a single field (NaN or
infinite values, a coverage gap, a value above a threshold), both with the
frozen-bundle checksum in force and with it bypassed. Last line:
`FAIL-CLOSED TESTS PASSED`.

## Certified values

Arb upper (resp. lower) endpoints at 128 bits, rounded outward:

| Quantity | Bound | Threshold in the gate |
|---|---:|---:|
| `Y` | `< 9.59187·10⁻⁹` | `10⁻⁸` |
| `Z` | `< 0.552897` | `0.56` |
| — finite / near `g` / far `g` | `0.0606041 / 0.462762 / 0.393351` | |
| — near shape / far shape | `0.552897 / 0.212795` | |
| `‖A‖` (finite block) / tail | `< 10194.8 / < 2.01446` | `10195 / 2.015` |
| inverse defect `‖I − ÂM_f‖` | `< 5.72581·10⁻¹²` | `1` |
| `C₂, …, C₆` | `< 395.405, 0.0711322, 3.23526·10⁻⁷, 1.74697·10⁻¹¹, 3.72354·10⁻¹⁶` | `396, 0.072, 4·10⁻⁷, 2·10⁻¹¹, 4·10⁻¹⁶` |
| radius `r` | `10⁻⁷` | |
| radii polynomial / derivative | `< −3.39960·10⁻⁸ / < −0.439920` | `0 / 0` |
| univalence margin on `|w| ≤ 21/20` | `> 37.9650` | `0` |
| `1 − U/L` (convexity of `D`) | `> 0.973053` | `0` (gate), `0.97` (convexity gate) |
| `|c₉|` of the exact solution | `> 0.0138324` | `0` |

The constants `C_q` use `κ = 1/48` as an Arb enclosure (see `../README.md`);
the exact values are `C₂ ∈ [395.4041767138573008… ± 2.6·10⁻²⁸]` and
`C₃ ∈ [0.07113210996788329736… ± 4·10⁻³²]`.

## Checksums

| File | SHA-256 |
|---|---|
| `verify_r10.py` | `85a1d94f956d74b9f04589a08a982e0e75989963948026ad1ec9238b3859ff20` |
| `certificate_r10.json` | `7e084736a9fd834ae58b26031999262d5f12706357291e8dc31a925c14ca2375` |
| frozen bundle digest | `0c8b38d38b96138ae2d59cee3d35b3bf1eecdd9c737a0a6bf39c6e1e70b66884` |

All other checksums are in `SHA256SUMS`.


==> anc/r10/SHA256SUMS <==
72ced6d57e7dcae0a5659c1c218b07cc87b12e7b7a158475214fa0969cfd8ef3  README.md
2f784f76cfc958258518e2a0342b23188c870140d94689444e9425bc6fcf8517  center_r10_M52_S36.json
7e084736a9fd834ae58b26031999262d5f12706357291e8dc31a925c14ca2375  certificate_r10.json
9d07d266966d23ddb61fbd99bd1a8b650be669b64dc39674170afc1dd303a3e0  check_identities_rank2.py
4add62d9157ce863b50a8bda628a33d638921be82111b46235f91f76b19dc6a4  convex_r10.json
530210130465195974bda63b4c912966b6a4ca9b385abca465c8cdf6287738c8  far_shape_bound_r10.json
f5e826a161d2096635466d1d888ade615a53ac5815a150d3cd577727c5dfd7d7  far_shape_rank2.py
f6802159ddbacc256e524589ed14bd8ffb24aae3aa39dc220adf3ae0d0f1f731  finite_bound_r10.json
1429ed36c883aeee5c3b7f20ac4a7c14c029b3ed1d9f86eb4033f0e42a817fe9  finite_rank2.py
d759d31ece3c466207f5e525c386cb1078277272ae067be8578ad6eb88f8c0f1  g_far_bound_r10.json
523b67c7284673a198cf624fb0695f4b003b8cdc48d90de6926380580986ac9b  g_near_r10_000_020.json
0d1925bd64c7a387fa3d1a4d77146cd93a92f4453cbb56304bd56de0af33b315  g_near_r10_020_040.json
88c0504988ecfc2a4eebed56f6abb5e7986b2fac5f00a91e0fd5b39853c8a5fe  g_near_r10_040_060.json
48e08b44d8647c2531705f91cf31592cdae2fdbbc2a5ab37702321534c22bfe2  g_near_r10_060_080.json
5a9454af642f181932515e059a5f7cc387b94a721b53823a4781de580f02343b  g_near_r10_080_100.json
60b55c392149f0a9d5a11e3463c7ce7fad9a3192c27217e54fbee2843ef8e86a  g_near_r10_100_120.json
d9c15fce5b689b3dcc6d576770f96a05db4687182b552e1182fab934ffcdc282  g_near_r10_120_140.json
061ecbaae7c5868dfcc806940eb67ef2dfe5e8aac9b38b0562d695254e7eb828  g_near_r10_140_160.json
85aa7dd0b18fd273e826b6271ee789f63a26081e8549d1764d367ef0f6065b3c  g_near_r10_160_180.json
42ec6063a2559337aa7f290882e2833209eff5c4702e2efe86e994d60d9908e8  g_near_r10_180_200.json
13c14520f9e83c6b47ff7e894f6535ed91cac3713c0aad31c982aa02609ae24c  g_near_r10_200_220.json
4ec2d9c00ef569ca55b898e9e5cc012d724c6010998c8333b151c9489f861bb5  g_near_r10_220_240.json
6f2fc84299e7f50e5626d9eb4e34f498b07e250f4ef9c87e3cb8ac35ec123550  g_near_r10_240_260.json
0ae39599c70bb5356160b08dbab07b510a1ea25574c51a854d940f5a01b6c27e  g_near_r10_260_280.json
7f9d028986cad9332c159095dde52ba157b545664e26cbd71a356d7577f1a4f7  g_near_r10_280_300.json
bcbcc07f9ebb2a2dc1e2934e7704c6af6bb5f4213c53fd7132da0801cef0c610  g_near_r10_300_320.json
229ed0183c42e5f9fe78242ac6cf69b8b2c0fb2dcb80fef366c03fcb96a8b2b5  g_near_r10_320_340.json
6fd2b064b5450d797801389d412373b3e19be0dfd60ee88adcadb40366cb036e  g_near_r10_340_358.json
81ccdc92f746178f127ec529369655bad7a18d3c15fec4b652fc1ff75d058196  g_tail_rank2.py
1c4d2f5c5ba040c7853f021e36adb15f374405388b93cfc28c4818667c8f3571  identities_r10.json
3bb195bc553ba748604010a38d87a21e7057622bca93c483d2c6f9a421165f92  inverse_r10_M52_S36.npy
57cd137b88ba2b9f2f7a899b4930e32c000c6a887a09728dd523a3a31f27e0af  rank2_cap_core.py
c38a6c81ccbc7a0129c323ac7c62077bf77519f7ee6b39f1aec51f0d0d9ff053  reproduce_r10.sh
7b2575936a0dd23ecae13b1d4946e4388120dccefcab0de927e463a09ba0a86e  shape_near_r10_057_169.json
13dc0f07fbecd1abeeca8d7c5d6c6dd4a3d4831883ff633f23c15dedd2618c31  shape_near_r10_177_217.json
0a799aca6a5dab6b004b8d376badd3ed3c8236268664084aad555efc4159a76a  shape_near_r10_225_265.json
09a57cf038d313e776efa42ffd36cbab3430a776e229c592b4e26570b9a0cdd7  shape_near_r10_273_297.json
e38f103b4998c0cc788b2e53c369f43b95deebd8b675685202a676d1e1cec9a4  shape_tail_rank2.py
7b1382579ec592d04cd3b6b563c07e5809b6705602e08fdf0aaa15d0d06abf2e  tail_inverse_bound_r10.json
9e589080aba948ab6ff491d94fb44e1ad00fd5e2834e8d642ddbf07f5f9348e7  tail_inverse_rank2.py
04e075027e501c63eec814dc1f42a484f57cba54d9a3ac358587eea658e0d4f7  test_fail_closed_r10.py
2eae058d63b6d8f65632c1b3d3d3b68de72cd4d0f99f8603db8a228ae5401dcd  verify_convex_r10.py
85a1d94f956d74b9f04589a08a982e0e75989963948026ad1ec9238b3859ff20  verify_r10.py


==> anc/r10/center_r10_M52_S36.json <==
{
  "m": 4,
  "step": 8,
  "M": 52,
  "S": 36,
  "boundary_scale": "0x1.02d7fa4b541bbp+21",
  "g": [
    "-0x1.4fcfc77e267d1p+7",
    "-0x1.d6a67fd0a9459p+8",
    "-0x1.9b549072d3030p+9",
    "-0x1.e5ac3cad38c1cp+9",
    "-0x1.18140309b312ap+9",
    "0x1.fd66faaac1bb6p+8",
    "0x1.7e880dc275a82p+10",
    "0x1.14ca0ee38e01bp+10",
    "-0x1.01442d31cc663p+10",
    "-0x1.0418a87f28a68p+11",
    "0x1.3f861cd704ef6p+9",
    "0x1.44d85c6a10a23p+11",
    "-0x1.a1f8c7467bf43p+10",
    "-0x1.ef2cd58ab75cbp+10",
    "0x1.0352a39aa6db2p+12",
    "-0x1.dba12cc064744p+11",
    "0x1.286ffc3f31fb1p+11",
    "-0x1.1aea2bf856d5fp+10",
    "0x1.b5893ff89b058p+8",
    "-0x1.1b85646863ef8p+7",
    "0x1.3afed49c91d01p+5",
    "-0x1.31097c38b649ap+3",
    "0x1.04cc1172594eap+1",
    "-0x1.8dd1a6033192dp-2",
    "0x1.1108d996e63c8p-4",
    "-0x1.53d1841097e99p-7",
    "0x1.821bf9bfc0ecfp-10",
    "-0x1.93128f6481037p-13",
    "0x1.850054441802dp-16",
    "-0x1.5d358e0355746p-19",
    "0x1.256cc0fb94a09p-22",
    "-0x1.d0807967d200ap-26",
    "0x1.5c9ccfe5608f9p-29",
    "-0x1.f3803fb9222bbp-33",
    "0x1.588c9dde2c056p-36",
    "-0x1.08d608f39033ep-39",
    "0x1.d5cd4b894a0a2p+0",
    "0x1.3f30a4fe6acfap+2",
    "0x1.c265f402adc3cp+2",
    "0x1.4129b4fe65465p+1",
    "-0x1.2027c5c6bac1ap+3",
    "-0x1.82be51f0fb248p+3",
    "0x1.be34572d4af82p+2",
    "0x1.1a5cf7bc089e8p+4",
    "-0x1.a52dd70654131p+3",
    "-0x1.b6fa4cdfac5e8p+3",
    "0x1.dae505687345ep+4",
    "-0x1.acbb6174f9f04p+4",
    "0x1.06aa2b79f6fb0p+4",
    "-0x1.f3eafe0ee87f5p+2",
    "0x1.8963b99d85496p+1",
    "-0x1.06e80be907b3bp+0",
    "0x1.2a06a5bdfd5c6p-2",
    "-0x1.1582f4b16d534p-4",
    "0x1.8167665032c94p-7",
    "-0x1.ebc63e4b3f119p-11",
    "-0x1.3387162f3606bp-12",
    "0x1.6ab43f717f8dfp-13",
    "-0x1.ca6c11c693445p-15",
    "0x1.bd8a45eacccddp-17",
    "-0x1.6b1b51946146bp-19",
    "0x1.0166cf09475e4p-21",
    "-0x1.43da72e25f45ap-24",
    "0x1.6e3d7186e047cp-27",
    "-0x1.77a3b1c31621dp-30",
    "0x1.5f89a226d577bp-33",
    "-0x1.308ed9133aa02p-36",
    "0x1.de6a6dda694edp-40",
    "0x1.3c8c2441b24a5p-43",
    "0x1.38345666c71b7p-46",
    "0x1.4cce75dbb3e00p-50",
    "-0x1.16e583b6b169dp-43",
    "0x1.2157e4728020fp-4",
    "0x1.a1f1d2c9224a9p-4",
    "-0x1.b2af7e579827cp-5",
    "-0x1.40ac873567076p-3",
    "0x1.d81ad9f13e145p-4",
    "0x1.ee9aaa02726a3p-4",
    "-0x1.1d86e2097fab9p-2",
    "0x1.106fbecc59498p-2",
    "-0x1.5335820017534p-3",
    "0x1.3458c27d60d57p-4",
    "-0x1.baf201f294e63p-6",
    "0x1.1c41a6363ca46p-7",
    "-0x1.7fe69d48f6648p-9",
    "0x1.1d3ab264798aep-10",
    "-0x1.9f360e8ecc5e1p-12",
    "0x1.0bee80d29eb67p-13",
    "-0x1.2bbfbc933150bp-15",
    "0x1.2aabc825ea99bp-17",
    "-0x1.171d546986a08p-19",
    "0x1.00d6f2ca4327ap-21",
    "-0x1.d7b0d000308d6p-24",
    "0x1.a536c366e4a4fp-26",
    "-0x1.608db2dda4112p-28",
    "0x1.0d86471e9dfe9p-30",
    "-0x1.743febcc09014p-33",
    "0x1.d1b30afc2ecb1p-36",
    "-0x1.fb111af43d700p-39",
    "0x1.1f490d4094815p-41",
    "0x1.085198d4ead26p-45",
    "-0x1.6e9a1691c4539p-44",
    "-0x1.a912c47d66058p-44",
    "0x1.137f8967617c6p-44",
    "0x1.d44ea986ea058p-46",
    "0x1.0d92948412dd0p-42",
    "-0x1.d75a6035d6b08p-48",
    "-0x1.1db5b5fc8f7c6p-43",
    "-0x1.604b8828d2703p-9",
    "-0x1.fb57328fa3b03p-11",
    "0x1.fa78d03ac491ap-9",
    "-0x1.7694a7f87bad4p-9",
    "0x1.647b9867beca4p-10",
    "-0x1.4fd37976f0309p-11",
    "0x1.3dbe3bf0d89d6p-12",
    "-0x1.22a94967ca49cp-13",
    "0x1.2eb083a5fd94bp-14",
    "-0x1.46d16209b9f13p-15",
    "0x1.20353d7c69e45p-16",
    "-0x1.7a9f371a72949p-18",
    "0x1.73d923f651a41p-20",
    "-0x1.1f5af02f6bb5ep-22",
    "0x1.6f1d88de5c6e4p-25",
    "-0x1.0045c50a0d065p-28",
    "-0x1.b80a86d2c7eafp-30",
    "0x1.3d440f02af450p-30",
    "-0x1.bc94eb07f2501p-32",
    "0x1.802a45b83fbbbp-34",
    "-0x1.19cd37c929398p-37",
    "-0x1.4f5b0dd49df02p-39",
    "0x1.adfe4dae28860p-40",
    "-0x1.02f172fd92fe6p-41",
    "0x1.530be5f4c04f1p-43",
    "-0x1.27cc31e3f492fp-42",
    "-0x1.957c9a473151cp-44",
    "-0x1.663ff77b65d50p-45",
    "0x1.e9288865d7798p-44",
    "-0x1.ad47d186852eep-43",
    "-0x1.659c2161c6cbcp-45",
    "-0x1.888c7259b10cdp-43",
    "0x1.10ed127ca455fp-44",
    "0x1.ead6c4804f0c6p-46",
    "0x1.35a88e5550af7p-43",
    "0x1.1809cabbb9795p-43",
    "0x1.05b5f459f6ec6p-16",
    "-0x1.d6bfd31277c36p-18",
    "-0x1.17f645a6aa0f4p-18",
    "0x1.4b10b67556a03p-18",
    "-0x1.8d93b000471c6p-19",
    "0x1.d32800cbb7f30p-20",
    "-0x1.b586aae3b60c0p-21",
    "0x1.cab86044aeedep-23",
    "-0x1.e9b50dba4610ep-29",
    "-0x1.26119b502a4c8p-26",
    "0x1.71014a232a96cp-28",
    "-0x1.d9c2108667227p-32",
    "-0x1.08c3730afa316p-33",
    "0x1.34245b787f3b7p-39",
    "0x1.04c7346f7bd14p-35",
    "-0x1.338d150209105p-36",
    "0x1.da4f4a93f16e9p-38",
    "-0x1.04f8aa810db7cp-39",
    "0x1.cc4557d70a2eap-42",
    "-0x1.684abcd88b919p-44",
    "0x1.3ad363f0148cbp-44",
    "-0x1.05a985912c294p-44",
    "0x1.366fc91012727p-43",
    "0x1.d67e5b33a9189p-44",
    "0x1.103648f09a217p-42",
    "-0x1.4d0d480d7de4ep-44",
    "-0x1.2d63a4ca44a20p-46",
    "-0x1.6a470671d4830p-47",
    "-0x1.4d393fd75a4c2p-45",
    "0x1.17a59e046a86ap-43",
    "0x1.129c49dcb0ca6p-44",
    "0x1.1b31871ef0a43p-43",
    "-0x1.a080d9711197cp-44",
    "0x1.3266cad840a4cp-43",
    "-0x1.7d20e2cb752f2p-43",
    "-0x1.dc3397312f1d7p-44",
    "0x1.a0b69b8de2d47p-24",
    "-0x1.ae9e0dfdcfca9p-25",
    "-0x1.3f23cc4f4ea1ep-26",
    "0x1.a13b36ad2038ap-26",
    "-0x1.2e5a8e0d15a8ap-27",
    "0x1.d724e8efb07d3p-31",
    "0x1.11c23c3aa4e86p-31",
    "-0x1.9f3545779c42ap-33",
    "-0x1.533880a9af245p-35",
    "0x1.151060b5b6244p-34",
    "-0x1.15fd15e4f10eep-35",
    "0x1.6403f385f902ep-37",
    "-0x1.552af8deb95b8p-39",
    "0x1.e0e0d05a14e96p-42",
    "0x1.0e0927e94572ap-45",
    "-0x1.0c5f6acc6d9a0p-44",
    "-0x1.cab081b6c726cp-45",
    "-0x1.eb345b43f7f48p-44",
    "0x1.481a68335757cp-45",
    "0x1.35ab1621096d8p-45",
    "-0x1.1b8a7c84e5400p-52",
    "0x1.825793c057410p-46",
    "-0x1.43758544271b0p-47",
    "-0x1.2d165e62b1e19p-43",
    "0x1.6b75921ec7aebp-44",
    "-0x1.f36e04d5dca20p-46",
    "0x1.9cbef4ef14773p-44",
    "-0x1.e67d62bd8b2e0p-46",
    "-0x1.e69478461bc08p-47",
    "-0x1.2d3520696b07cp-43",
    "-0x1.ef07e4efd15eep-43",
    "0x1.31dbc2ca15260p-49",
    "0x1.3cac30182f03ap-43",
    "0x1.60e02becac321p-43",
    "0x1.8b885496e95aap-45",
    "-0x1.d7845b96de51bp-44",
    "-0x1.b6688b69503dap-30",
    "0x1.29404cdb5abe8p-30",
    "-0x1.445f76265b84ep-34",
    "-0x1.7708301f63364p-33",
    "0x1.7fbce4854f7aep-34",
    "-0x1.bee3eb853989ap-36",
    "0x1.beaed41952992p-38",
    "-0x1.c2c1a977fcdecp-40",
    "0x1.26c2de6cde616p-41",
    "0x1.eaf140c2a2642p-46",
    "-0x1.ad9f4cf991506p-43",
    "0x1.7a48c33219f76p-45",
    "0x1.3dd50a599dcebp-42",
    "-0x1.647a41d63f60ap-44",
    "-0x1.22ef42a02bbdep-43",
    "0x1.59381ec531dd9p-44",
    "-0x1.11c308ee9c1dap-45",
    "0x1.52cfee5c767a1p-45",
    "-0x1.71919fde2d8b5p-43",
    "0x1.78e3f56acd775p-43",
    "-0x1.023a5e7e86560p-42",
    "-0x1.098b476752497p-44",
    "-0x1.555781ae865fep-45",
    "-0x1.9bc7ee86a1b98p-44",
    "0x1.4c83b9c813c9dp-43",
    "-0x1.269bf29f161c3p-43",
    "0x1.927903c83be5ep-43",
    "0x1.d40f5259f7219p-45",
    "-0x1.31689627dc9a0p-45",
    "0x1.4a22e5e11f0d8p-45",
    "-0x1.08c82a298cccbp-46",
    "-0x1.1a2eb989dd8fcp-48",
    "-0x1.01e9478f06386p-44",
    "0x1.8a890c367d649p-45",
    "-0x1.2f6b0ac3d08f0p-43",
    "0x1.cde226c81f642p-44"
  ],
  "c": [
    "0x1.3139311824c50p+5",
    "-0x1.c5433f9d08f8bp-7",
    "-0x1.ae1e6352b4a0ap-14",
    "0x1.79637ab782a2fp-20",
    "-0x1.0342684834f19p-28",
    "-0x1.29a93899c7117p-36",
    "0x1.6afbf5455365dp-43"
  ]
}


==> anc/r10/certificate_r10.json <==
{
  "status": "PROVED",
  "dimension": 10,
  "bits": 128,
  "M": 52,
  "S": 36,
  "rho_weight": "11/10",
  "Y": "[9.59186076672279566553115121118e-9 +/- 3.52e-39]",
  "Z": "[0.552896186562438493370189611277 +/- 1.41e-31]",
  "Z_finite": "[0.0606040271490372172814922004408 +/- 1.56e-32]",
  "Z_g_near": "[0.462761449406714858828696914299 +/- 1.17e-31]",
  "Z_g_far": "[0.393350063647183556519716148653 +/- 3.89e-31]",
  "Z_shape_near": "[0.552896186562438493370189611277 +/- 1.41e-31]",
  "Z_shape_far": "[0.212794218797706789557197822200 +/- 9e-35]",
  "A_finite": "[10194.7511127837727688876271470 +/- 4.39e-26]",
  "A_tail": "[2.01445372779255022383921645215 +/- 1.00e-30]",
  "inverse_defect": "[5.72580159648385333575840172710e-12 +/- 2.74e-42]",
  "C2_to_C6": {
    "2": "[395.404176713857300864040595212 +/- 2.56e-28]",
    "3": "[0.0711321099678832973661153765139 +/- 3.96e-32]",
    "4": "[3.23525123916561247983335690840e-7 +/- 1.21e-37]",
    "5": "[1.74696734301855098455381001199e-11 +/- 1.31e-43]",
    "6": "[3.72353567114970126695911426318e-16 +/- 2.20e-46]"
  },
  "radius": "[1.00000000000000000000000000000e-7 +/- 3e-41]",
  "radii_polynomial": "[-3.39960399999999279999999999600e-8 +/- 3e-42]",
  "derivative_polynomial": "[-0.439920799999997839999999998400 +/- 3e-35]",
  "extension_margin": "[37.9650744177981336558530379257 +/- 1.09e-29]",
  "curvature_lower": "[0.973053658891403045274466198278 +/- 4.14e-31]",
  "c9_lower": "[0.0138324794710426765581881430503 +/- 1.12e-32]",
  "frozen_bundle_sha256": "0c8b38d38b96138ae2d59cee3d35b3bf1eecdd9c737a0a6bf39c6e1e70b66884",
  "verifier_sha256": "85a1d94f956d74b9f04589a08a982e0e75989963948026ad1ec9238b3859ff20"
}


==> anc/r10/check_identities_rank2.py <==
"""Exact K identities and high-precision principal/Q checks for R10/R14."""

import argparse
import json
from pathlib import Path
import sympy as sp
from flint import arb, ctx
import rank2_cap_core as v
from far_shape_rank2 import q_of_g, check_q


def check_k(m,step):
    r=sp.symbols('r',positive=True)
    count=0
    for n in (m,m+step,m+2*step):
        for s in range(1,5):
            S=lambda t:r**n*sp.jacobi(t,0,n,2*r*r-1)
            d=n+2*s
            k=S(s-1)/(4*d*(d+1))-S(s)/(2*d*(d+2))+S(s+1)/(4*(d+1)*(d+2))
            lap=sp.diff(k,r,2)+sp.diff(k,r)/r-n*n*k/r**2
            v.need(sp.cancel(lap-S(s))==0,'K Laplacian identity failed')
            v.need(sp.simplify(k.subs(r,1))==0,'K Dirichlet trace failed')
            v.need(sp.simplify(sp.diff(k,r).subs(r,1))==0,'K Neumann trace failed')
            count+=1
    return count


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--centre',required=True)
    p.add_argument('--output',required=True)
    args=p.parse_args()
    d=json.loads(Path(args.centre).read_text())
    m,step=d['m'],d['step']
    k_cases=check_k(m,step)
    ctx.prec=256
    ctx.threads=1
    rows,g,c,pcoef,V,F=v.make_algebra(d)
    max_principal=arb(0)
    for j in (1+step,1+2*step,d['M']+m+1):
        cb={1:arb(1)}
        pb={0:arb(1)}
        Vb=v.hcoeff(cb)
        actual=v.shape_column(j,cb,pb,Vb)
        expected=v.principal_shape(j,arb(1))
        err=v.max_upper(abs(actual.get(key,v.Z)-expected.get(key,v.Z))
                        for key in actual.keys()|expected.keys())
        max_principal=v.max_upper([max_principal,err])
    v.need(max_principal<arb('1e-50'),'ball-principal identity failed')
    q_cases=0
    inv=v.Inverse(d['M'],d['S'],arb(11)/10,arb(1),None)
    for n in (m,m+step,d['M']):
        q=inv.radial_coeff(n)
        v.need(all(x>0 for x in q.values()),'radial-power coefficient not positive')
        v.need(abs(sum(q.values(),v.Z)-1).upper()<arb('1e-50'),'radial-power coefficients do not sum to one')
        q_cases+=1
    Q=q_of_g(g,d['M'],d['S'])
    q_error=check_q(g,Q)
    out={'status':'IDENTITIES_PASS','dimension':2*m+2,'bits':ctx.prec,
         'K_cases':k_cases,'radial_power_cases':q_cases,
         'ball_principal_max_error':max_principal.str(30),
         'Q_connection_max_error':q_error.str(30)}
    Path(args.output).write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/r10/convex_r10.json <==
{
  "status": "PROVED_CONVEX",
  "dimension": 10,
  "bits": 128,
  "main_certificate_sha256": "7e084736a9fd834ae58b26031999262d5f12706357291e8dc31a925c14ca2375",
  "main_verifier_sha256": "85a1d94f956d74b9f04589a08a982e0e75989963948026ad1ec9238b3859ff20",
  "centre_sha256": "2f784f76cfc958258518e2a0342b23188c870140d94689444e9425bc6fcf8517",
  "radius": "[1.00000000000000000000000000000e-7 +/- 3e-41]",
  "extension_margin": "[37.9650744177981336558530379257 +/- 1.09e-29]",
  "derivative_lower": "[38.0266547604242951164304364199 +/- 3.64e-29]",
  "second_upper": "[1.02467921039324526627327083491 +/- 1.81e-30]",
  "curvature_lower": "[0.973053658891403045274466198278 +/- 4.14e-31]",
  "c9_lower": "[0.0138324794710426765581881430503 +/- 1.12e-32]"
}


==> anc/r10/far_shape_bound_r10.json <==
{
  "status": "OPEN_COMPONENT",
  "dimension": 10,
  "jstar": 305,
  "M": 52,
  "L": 100,
  "min_freq": 60,
  "Gamma1": "[0.4667851063009945294310961 +/- 2.71e-26]",
  "Gamma0": "[0.6927534687762560217674916 +/- 4.71e-26]",
  "Qnorm": "[493.8410670590636664907315 +/- 4.84e-23]",
  "Q_identity_error": "[1.289873292749666050025875e-34 +/- 3.91e-59]",
  "Wsum": "[17770.92367770149715030095 +/- 1.69e-22]",
  "nonW_ratio": "[0.01690165904620728036235787 +/- 2.36e-27]",
  "W_ratio": "[0.08873204991512383780580256 +/- 1.93e-27]",
  "Z_shape_far": "[0.2127942187977067895571978 +/- 2.22e-26]"
}


==> anc/r10/far_shape_rank2.py <==
"""Analytic far-shape bound for scaled R10/R14 fixed-disc CAPs."""

import argparse
import json
from pathlib import Path
from flint import arb, ctx
import rank2_cap_core as v


def q_of_g(g,M,S):
    Q={}
    for n in range(v.M_ROOT,M+1,v.STEP):
        C1=[{0:arb(1)}]
        C2=[{0:arb(1)}]
        for k in range(1,S):
            one={i:x*(k+n)/(k+n+1) for i,x in C1[-1].items()}
            one[k]=arb(2*k+n+1)/(k+n+1)
            two={i:x*(2*k+n+2)/(k+n+2) for i,x in one.items()}
            for i,x in C2[-1].items():
                v.acc(two,i,x*(k+n)/(k+n+2))
            C1.append(one)
            C2.append(two)
        for s in range(1,S+1):
            for t,x in C2[s-1].items():
                v.acc(Q,(n,t),g.get((n,s),v.Z)*x/(4*s*(s+1)))
    return Q


def check_q(g,Q):
    r2=v.shift(v.shift(v.sine(Q),1),1,True)
    r4=v.shift(v.shift(r2,1),1,True)
    recovered=v.unsine(v.add(v.sine(Q),v.scale(r2,-arb(2)),r4))
    target=v.K(g)
    diff=v.add(recovered,v.scale(target,-arb(1)))
    error=v.max_upper(abs(x) for x in diff.values())
    v.need(error<arb('1e-20'),'Q connection identity failed')
    return error


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--centre',required=True)
    p.add_argument('--tail-receipt',required=True)
    p.add_argument('--jstar',type=int,required=True)
    p.add_argument('--output',required=True)
    args=p.parse_args()
    ctx.prec=128
    ctx.threads=1
    d=json.loads(Path(args.centre).read_text())
    rows,g,c,pcoef,V,F=v.make_algebra(d)
    M,S=d['M'],d['S']
    rho=arb(11)/10
    b=c[1]
    alpha=b**(v.M_ROOT+1)/v.BOUNDARY_SCALE
    v.need(args.jstar%v.STEP==1,'invalid far shape index')
    h=v.hcoeff(c)
    h0={(v.M_ROOT,0):b**v.M_ROOT/v.BOUNDARY_SCALE}
    Gamma1=v.add(v.hol(v.sine(h),pcoef,True),
                 v.scale(v.sine(h0),-b))
    a=v.abs2({(0,0):arb(1)},pcoef)
    Gamma0=a
    for _ in range(v.M_ROOT-1):
        Gamma0=v.hol_psi(Gamma0,c)
    Gamma0=v.add(v.scale(Gamma0,1/v.BOUNDARY_SCALE),
                 {(v.M_ROOT-1,0):-alpha})
    N1=v.norm(Gamma1,rho)
    N0=v.norm(Gamma0,rho)
    Q=q_of_g(g,M,S)
    q_error=check_q(g,Q)
    L=M+max(pcoef)
    T=v.shift(v.hol(v.sine(Q),pcoef,True),L)
    v.need(min(k for (k,t) in T)>=0,'Q shift support failure')
    min_freq=args.jstar-1-(v.M_ROOT*max(c)+max(pcoef))
    v.need(min_freq>M,'far shape output enters finite rows')
    nonW=(2*N1/rho**v.M_ROOT
          +v.M_ROOT*N0/(rho**(v.M_ROOT-1)*(args.jstar+v.M_ROOT)))/alpha
    wsum=sum((abs(x)*(2*t+1)*(2*t+3)*rho**(k-L-v.M_ROOT)
              for (k,t),x in T.items()),v.Z)
    Wbound=8*wsum/(alpha*(args.jstar-L)**2)
    tail=json.loads(Path(args.tail_receipt).read_text())
    Atail=arb(tail['A_tail_upper']).upper()
    total=Atail*(nonW+Wbound)
    out={'status':'OPEN_COMPONENT','dimension':2*v.M_ROOT+2,
         'jstar':args.jstar,'M':M,'L':L,'min_freq':min_freq,
         'Gamma1':N1.str(25),'Gamma0':N0.str(25),
         'Qnorm':v.norm(Q,rho).str(25),'Q_identity_error':q_error.str(25),
         'Wsum':wsum.str(25),'nonW_ratio':nonW.str(25),
         'W_ratio':Wbound.str(25),'Z_shape_far':total.upper().str(25)}
    Path(args.output).write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/r10/finite_bound_r10.json <==
{
  "status": "OPEN_COMPONENT",
  "dimension": 10,
  "N": 259,
  "bits": 128,
  "M": 52,
  "S": 36,
  "centre_sha256": "2f784f76cfc958258518e2a0342b23188c870140d94689444e9425bc6fcf8517",
  "inverse_sha256": "3bb195bc553ba748604010a38d87a21e7057622bca93c483d2c6f9a421165f92",
  "inverse_defect": "[5.72580159648385333575840172710e-12 +/- 2.73e-42]",
  "Z_finite": "[0.0606040271490372172814922004408 +/- 1.55e-32]",
  "Y": "[9.59186076672279566553115121118e-9 +/- 3.51e-39]",
  "A_finite": "[10194.7511127837727688876271470 +/- 4.38e-26]",
  "raw_residual_norm": "[3.55205289338812141587068e-9 +/- 2.48e-33]"
}


==> anc/r10/finite_rank2.py <==
"""Frozen finite inverse and Arb finite-column receipts for R10/R14.

The inverse is computed numerically, then checked by interval arithmetic.
"""

import argparse
import hashlib
import json
from pathlib import Path
import numpy as np
from flint import arb, arb_mat, ctx
import rank2_cap_core as v


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def load_inverse(path):
    raw=np.load(path)
    return arb_mat([[v.dyadic(float(raw[i,j]).hex())
                     for j in range(raw.shape[1])] for i in range(raw.shape[0])])


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--centre',required=True)
    p.add_argument('--inverse',required=True)
    p.add_argument('--output',required=True)
    p.add_argument('--create-inverse',action='store_true')
    args=p.parse_args()
    ctx.prec=128
    ctx.threads=1
    d=json.loads(Path(args.centre).read_text())
    rows,g,c,pcoef,V,F=v.make_algebra(d)
    N=len(rows)
    rho=arb(11)/10
    cols=v.finite_columns(rows,g,c,pcoef,V,d['S'])
    mat=arb_mat([[col.get(key,v.Z) for col in cols] for key in rows])
    if args.create_inverse:
        mid=np.array([[float(mat[i,j].mid()) for j in range(N)] for i in range(N)])
        frozen=np.linalg.inv(mid)
        v.need(np.all(np.isfinite(frozen)),'nonfinite approximate inverse')
        np.save(args.inverse,frozen)
    A=load_inverse(args.inverse)
    inv=v.Inverse(d['M'],d['S'],rho,c[1],A)
    E=arb_mat(N,N)
    for i in range(N):
        E[i,i]=1
    E=E-A*mat
    defect=v.max_upper(sum((abs(E[i,j])*inv.cw[i] for i in range(N)),v.Z)/inv.cw[j]
                       for j in range(N))
    Zfinite=v.max_upper(val/inv.cw[i] for i,val in enumerate(
        inv.apply_many(cols,subtract=[('finite',i) for i in range(N)])))
    Y=inv.apply_many([F])[0].upper()
    Anfin=v.max_upper(sum((abs(A[i,j])*inv.cw[i] for i in range(N)),v.Z)/rho**rows[j][0]
                      for j in range(N))
    out={'status':'OPEN_COMPONENT','dimension':2*d['m']+2,'N':N,'bits':ctx.prec,
         'M':d['M'],'S':d['S'],'centre_sha256':sha(args.centre),
         'inverse_sha256':sha(args.inverse),'inverse_defect':defect.str(30),
         'Z_finite':Zfinite.str(30),'Y':Y.str(30),'A_finite':Anfin.str(30),
         'raw_residual_norm':v.norm(F,rho).str(30)}
    Path(args.output).write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/r10/g_far_bound_r10.json <==
{
  "kind": "far",
  "dimension": 10,
  "degree": 24,
  "near_count": 358,
  "n_far": 84,
  "s_far": 62,
  "far_n": "[0.393350063647183556519716148653 +/- 3.88e-31]",
  "far_s": "[0.0888706123610040651387832761586 +/- 3.86e-32]",
  "Ps": "[38.4281427079784952619581331217 +/- 2.44e-29]",
  "Pt": "[2.66082442818412804779392058318e-6 +/- 3.08e-36]",
  "delta": "[0.000204501088774256536799125448620 +/- 4.70e-34]"
}


==> anc/r10/g_near_r10_000_020.json <==
{
  "kind": "near",
  "dimension": 10,
  "start": 0,
  "stop": 20,
  "max": "[0.247684573154896888186707905560 +/- 4.42e-31]",
  "arg": [
    4,
    37
  ],
  "near_count": 358
}


==> anc/r10/g_near_r10_020_040.json <==
{
  "kind": "near",
  "dimension": 10,
  "start": 20,
  "stop": 40,
  "max": "[0.201736730815790974788151373623 +/- 2.70e-31]",
  "arg": [
    12,
    37
  ],
  "near_count": 358
}


==> anc/r10/g_near_r10_040_060.json <==
{
  "kind": "near",
  "dimension": 10,
  "start": 40,
  "stop": 60,
  "max": "[0.167733817969062275222734900313 +/- 1.02e-31]",
  "arg": [
    20,
    37
  ],
  "near_count": 358
}


==> anc/r10/g_near_r10_060_080.json <==
{
  "kind": "near",
  "dimension": 10,
  "start": 60,
  "stop": 80,
  "max": "[0.141786587044616852872325981780 +/- 1.58e-31]",
  "arg": [
    28,
    37
  ],
  "near_count": 358
}


==> anc/r10/g_near_r10_080_100.json <==
{
  "kind": "near",
  "dimension": 10,
  "start": 80,
  "stop": 100,
  "max": "[0.114282506345072045262362608012 +/- 5.22e-32]",
  "arg": [
    28,
    42
  ],
  "near_count": 358
}


==> anc/r10/g_near_r10_100_120.json <==
{
  "kind": "near",
  "dimension": 10,
  "start": 100,
  "stop": 120,
  "max": "[0.121510161624029726132581170996 +/- 1.12e-32]",
  "arg": [
    36,
    37
  ],
  "near_count": 358
}


==> anc/r10/g_near_r10_120_140.json <==
{
  "kind": "near",
  "dimension": 10,
  "start": 120,
  "stop": 140,
  "max": "[0.105337121375316883124150596843 +/- 3.27e-31]",
  "arg": [
    44,
    37
  ],
  "near_count": 358
}


==> anc/r10/g_near_r10_140_160.json <==
{
  "kind": "near",
  "dimension": 10,
  "start": 140,
  "stop": 160,
  "max": "[0.0922185313056265116812074838637 +/- 1.31e-32]",
  "arg": [
    52,
    37
  ],
  "near_count": 358
}


==> anc/r10/g_near_r10_160_180.json <==
{
  "kind": "near",
  "dimension": 10,
  "start": 160,
  "stop": 180,
  "max": "[0.462761449406714858828696914299 +/- 1.16e-31]",
  "arg": [
    60,
    1
  ],
  "near_count": 358
}


==> anc/r10/g_near_r10_180_200.json <==
{
  "kind": "near",
  "dimension": 10,
  "start": 180,
  "stop": 200,
  "max": "[0.274473003841791258538312252916 +/- 3.69e-31]",
  "arg": [
    60,
    6
  ],
  "near_count": 358
}


==> anc/r10/g_near_r10_200_220.json <==
{
  "kind": "near",
  "dimension": 10,
  "start": 200,
  "stop": 220,
  "max": "[0.114318265745513646089570928514 +/- 3.02e-31]",
  "arg": [
    60,
    26
  ],
  "near_count": 358
}


==> anc/r10/g_near_r10_220_240.json <==
{
  "kind": "near",
  "dimension": 10,
  "start": 220,
  "stop": 240,
  "max": "[0.353352819707152124597032888435 +/- 3.65e-32]",
  "arg": [
    68,
    1
  ],
  "near_count": 358
}


==> anc/r10/g_near_r10_240_260.json <==
{
  "kind": "near",
  "dimension": 10,
  "start": 240,
  "stop": 260,
  "max": "[0.234478074831940268756260481350 +/- 3.63e-31]",
  "arg": [
    68,
    5
  ],
  "near_count": 358
}


==> anc/r10/g_near_r10_260_280.json <==
{
  "kind": "near",
  "dimension": 10,
  "start": 260,
  "stop": 280,
  "max": "[0.103082492844159042839807730758 +/- 2.73e-32]",
  "arg": [
    68,
    25
  ],
  "near_count": 358
}


==> anc/r10/g_near_r10_280_300.json <==
{
  "kind": "near",
  "dimension": 10,
  "start": 280,
  "stop": 300,
  "max": "[0.282006055151618729113128290134 +/- 1.69e-31]",
  "arg": [
    76,
    1
  ],
  "near_count": 358
}


==> anc/r10/g_near_r10_300_320.json <==
{
  "kind": "near",
  "dimension": 10,
  "start": 300,
  "stop": 320,
  "max": "[0.202706713134295566124551402695 +/- 1.73e-31]",
  "arg": [
    76,
    4
  ],
  "near_count": 358
}


==> anc/r10/g_near_r10_320_340.json <==
{
  "kind": "near",
  "dimension": 10,
  "start": 320,
  "stop": 340,
  "max": "[0.0934338217847356185669632406590 +/- 1.25e-32]",
  "arg": [
    76,
    24
  ],
  "near_count": 358
}


==> anc/r10/g_near_r10_340_358.json <==
{
  "kind": "near",
  "dimension": 10,
  "start": 340,
  "stop": 358,
  "max": "[0.0536100889213900562804307134956 +/- 2.73e-32]",
  "arg": [
    76,
    44
  ],
  "near_count": 358
}


==> anc/r10/g_tail_rank2.py <==
"""Arb near g-tail columns and analytic far g-tail bounds for R10/R14."""

import argparse
import json
from pathlib import Path
from flint import arb, ctx
from finite_rank2 import load_inverse
import rank2_cap_core as v


def columns(M,S,degree):
    return [(n,s) for n in range(v.M_ROOT,M+degree+1,v.STEP)
            for s in range(1,S+degree+2)
            if not(n<=M and s<=S)]


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--centre',required=True)
    p.add_argument('--inverse',required=True)
    p.add_argument('--finite-receipt',required=True)
    p.add_argument('--tail-receipt',required=True)
    p.add_argument('--start',type=int,default=0)
    p.add_argument('--stop',type=int,default=0)
    p.add_argument('--short-degree',type=int,default=24)
    p.add_argument('--output',required=True)
    args=p.parse_args()
    ctx.prec=128
    ctx.threads=1
    d=json.loads(Path(args.centre).read_text())
    rows,g,c,pcoef,V,F=v.make_algebra(d)
    M,S=d['M'],d['S']
    degree=args.short_degree
    v.need(degree in pcoef and degree%v.STEP==0,'unsupported short degree')
    rho=arb(11)/10
    A=load_inverse(args.inverse)
    inv=v.Inverse(M,S,rho,c[1],A)
    finite=json.loads(Path(args.finite_receipt).read_text())
    tail=json.loads(Path(args.tail_receipt).read_text())
    An=arb(finite['A_finite']).upper()
    Atail=arb(tail['A_tail_upper']).upper()
    keys=columns(M,S,degree)
    ps={a:x for a,x in pcoef.items() if a<=degree}
    Ps=sum((abs(x)*rho**a for a,x in ps.items()),arb(0))
    Pt=sum((abs(x)*rho**a for a,x in pcoef.items() if a>degree),arb(0))
    delta=2*Ps*Pt+Pt*Pt
    n_far=M+degree+v.STEP
    d_far=n_far+2
    far_n=(Atail*Ps*Ps+An*delta)/(d_far*(d_far+2))
    s_far=S+degree+2
    d_s=v.M_ROOT+2*s_far
    far_s=(Ps*Ps+An*delta)/(d_s*(d_s+2))
    if args.stop==0:
        out={'kind':'far','dimension':2*v.M_ROOT+2,'degree':degree,
             'near_count':len(keys),'n_far':n_far,'s_far':s_far,
             'far_n':far_n.upper().str(30),'far_s':far_s.upper().str(30),
             'Ps':Ps.str(30),'Pt':Pt.str(30),'delta':delta.str(30)}
    else:
        v.need(0<=args.start<args.stop<=len(keys),'invalid g-tail batch')
        selected=keys[args.start:args.stop]
        fs=[v.unsine(v.abs2(v.sine(v.K({key:arb(1)})),ps)) for key in selected]
        vals=inv.apply_many(fs)
        rel=[val/rho**n+An*delta/((n+2*s)*(n+2*s+2))
             for (n,s),val in zip(selected,vals)]
        winner=v.argmax_upper(rel)
        out={'kind':'near','dimension':2*v.M_ROOT+2,
             'start':args.start,'stop':args.stop,
             'max':v.max_upper(rel).str(30),'arg':list(selected[winner]),
             'near_count':len(keys)}
    Path(args.output).write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/r10/identities_r10.json <==
{
  "status": "IDENTITIES_PASS",
  "dimension": 10,
  "bits": 256,
  "K_cases": 12,
  "radial_power_cases": 3,
  "ball_principal_max_error": "[5.95273290490422524969543788204e-80 +/- 2.02e-110]",
  "Q_connection_max_error": "[3.87678724438281498830581277287e-73 +/- 3.89e-103]"
}


==> anc/r10/rank2_cap_core.py <==
"""Common Arb Zernike algebra for I2(m), m in {3,4,6}, step=2m.

This module only supplies algebra and the principal-tail inverse. A dimension
specific verifier must certify every finite and infinite inequality.
"""
import hashlib
import json
from pathlib import Path
from flint import arb, arb_mat, ctx

Z=arb(0)
M_ROOT=3
STEP=6
BOUNDARY_SCALE=arb(1)


def configure(data):
    global M_ROOT,STEP,BOUNDARY_SCALE
    m=int(data['m'])
    step=int(data['step'])
    need(m in (3,4,6) and step==2*m,'unsupported Weyl symmetry')
    scale=dyadic(data.get('boundary_scale','0x1.0000000000000p+0'))
    need(scale>0,'boundary field scale must be positive')
    M_ROOT=m
    STEP=step
    BOUNDARY_SCALE=scale

def need(ok, reason):
    if not ok:
        raise RuntimeError(reason)


def acc(out, key, value):
    if not value.is_zero():
        out[key] = out.get(key, Z) + value


def add(*seq):
    out = {}
    for f in seq:
        for key, value in f.items():
            acc(out, key, value)
    return out


def scale(f, a):
    return {key:a*value for key,value in f.items() if not value.is_zero()}


def zw(f, bar=False):
    """Multiply a disk-polynomial expansion by w or conjugate(w)."""
    out = {}
    sign = -1 if bar else 1
    for (m,s),v in f.items():
        n = abs(m)
        d = n+2*s+1
        if sign*m >= 0:
            acc(out,(m+sign,s),v*(n+s+1)/d)
            if s:
                acc(out,(m+sign,s-1),v*s/d)
        else:
            acc(out,(m+sign,s),v*(n+s)/d)
            acc(out,(m+sign,s+1),v*(s+1)/d)
    return out


def shift(f,k,bar=False):
    for _ in range(k):
        f = zw(f,bar)
    return f


def hol(f,p,bar=False):
    """Multiply by sum p[a] w^a (or conjugate); p degrees are 0 mod STEP."""
    if not p:
        return {}
    deg = max(p)
    need(all(a>=0 and a%STEP==0 for a in p),'hol degrees not 0 mod STEP')
    out = scale(f,p[deg])
    for a in range(deg-STEP,-1,-STEP):
        out = shift(out,STEP,bar)
        if a in p:
            out = add(out,scale(f,p[a]))
    return out


def hol_psi(f,c):
    return zw(hol(f,{j-1:v for j,v in c.items()}))


def abs2(f,p):
    return hol(hol(f,p,True),p)


def sine(f):
    out = {}
    for (n,s),v in f.items():
        need(n>0 and n%STEP==M_ROOT,'sine-sector failure')
        acc(out,(n,s),-v/2)
        acc(out,(-n,s),v/2)
    return out


def unsine(f):
    out = {}
    for (m,s),v in f.items():
        need(m%STEP==M_ROOT,'unsine-sector failure')
        acc(out,(abs(m),s),-v if m>0 else v)
    return out


def K(f):
    out = {}
    for (n,s),v in f.items():
        need(n>0 and n%STEP==M_ROOT and s>=1,'K domain failure')
        d=n+2*s
        acc(out,(n,s-1),v/(4*d*(d+1)))
        acc(out,(n,s),-v/(2*d*(d+2)))
        acc(out,(n,s+1),v/(4*(d+1)*(d+2)))
    return out


def norm(f,rho):
    return sum((abs(v)*rho**abs(m) for (m,s),v in f.items()),Z)


def max_upper(seq):
    """Return a rigorous upper bound, never a midpoint comparison.

    Fail closed exactly like R^4's upper_max: a NaN or infinite interval (or
    an infinite upper endpoint) anywhere in the sequence aborts verification
    instead of being silently dropped by max().
    """
    bounds=[]
    for v in seq:
        need(v.is_finite(),'nonfinite interval in maximum')
        u=v.upper()
        need(u.is_finite(),'nonfinite upper endpoint in maximum')
        bounds.append(u)
    return max(bounds,default=Z)


def argmax_upper(seq):
    """Index of the largest upper endpoint (first one on ties), fail closed.

    Like max_upper, a NaN or infinite interval (or infinite upper endpoint)
    anywhere in the sequence aborts instead of being skipped by a comparison.
    """
    best=None
    for i,v in enumerate(seq):
        need(v.is_finite(),'nonfinite interval in maximum')
        u=v.upper()
        need(u.is_finite(),'nonfinite upper endpoint in maximum')
        if best is None or u>best_u:
            best,best_u=i,u
    need(best is not None,'empty maximum')
    return best


def hcoeff(c):
    powers={0:arb(1)}
    for _ in range(M_ROOT):
        next_power={}
        for a,aa in powers.items():
            for j,cj in c.items():
                next_power[a+j]=next_power.get(a+j,Z)+aa*cj
        powers=next_power
    return {(n,0):v/BOUNDARY_SCALE for n,v in powers.items() if not v.is_zero()}


def dyadic(h):
    a,b=float.fromhex(h).as_integer_ratio()
    v=arb(a)/b
    need(v.is_exact(),'input not exact dyadic')
    return v


class Inverse:
    """Inverse of the ball-principal infinite shape tail (m=3,4,6)."""
    def __init__(self,M,S,rho,b,Ahat):
        self.M,self.S,self.rho,self.b,self.Ahat=M,S,rho,b,Ahat
        self.ms=list(range(M_ROOT,M+1,STEP))
        self.js=list(range(1,1+STEP*len(self.ms),STEP))
        self.rows=[(n,s) for n in self.ms for s in range(1,S+1)]+[(n,0) for n in self.ms]
        self.pos={k:i for i,k in enumerate(self.rows)}
        self.N=len(self.rows)
        self.alpha=b**(M_ROOT+1)/BOUNDARY_SCALE
        self.cw=[rho**n if s else self.omega(n-M_ROOT+1) for n,s in self.rows]
        self.radial_cache={}

    def omega(self,j):
        return self.alpha*(j+M_ROOT)*self.rho**(j+M_ROOT-1)

    def radial_coeff(self,n):
        if n not in self.radial_cache:
            f=shift(shift({(n,0):arb(1)},M_ROOT),M_ROOT,True)
            self.radial_cache[n]={s:v for (k,s),v in f.items() if k==n}
            need(set(self.radial_cache[n])==set(range(M_ROOT+1)),
                 'radial-power support failure')
            need((arb(n+1)-arb(n+M_ROOT+1)*self.radial_cache[n][0]).contains(0),
                 'radial-power harmonic coefficient failure')
        return self.radial_cache[n]

    def split(self,f):
        vf=[arb(0) for _ in self.rows]
        dg={};harm={}
        for (n,s),v in f.items():
            if (n,s) in self.pos:
                vf[self.pos[n,s]]=v
            elif s==0:
                need(n>self.M and n%STEP==M_ROOT,'tail harmonic index invalid')
                harm[n]=v
            else:
                acc(dg,(n,s),v)
        eta={}
        run=arb(0)
        hi=max(harm,default=self.M)
        for n in range(hi,self.M,-STEP):
            # Before adding row n, run is eta_(n+m+1).
            if not run.is_zero():
                coeff=self.radial_coeff(n)
                for s in range(1,M_ROOT+1):
                    acc(dg,(n,s),self.alpha*(n+M_ROOT+1)*coeff[s]*run)
            run += harm.get(n,Z)/(self.alpha*(n+1))
            eta[n-M_ROOT+1]=run
            if n==self.M+STEP:
                vf[self.pos[self.M,0]] += self.alpha*(self.M+1)*run
                coeff=self.radial_coeff(self.M)
                for s in range(1,M_ROOT+1):
                    vf[self.pos[self.M,s]] += self.alpha*(self.M+M_ROOT+1)*coeff[s]*run
        return vf,eta,dg

    def tailnorm(self,eta,dg):
        return sum((self.omega(j)*abs(v) for j,v in eta.items()),Z)+norm(dg,self.rho)

    def apply_many(self,fs,subtract=None):
        pieces=[self.split(f) for f in fs]
        matrix=arb_mat([[item[0][i] for item in pieces] for i in range(self.N)])
        image=self.Ahat*matrix
        out=[]
        for q,(_,eta,dg) in enumerate(pieces):
            if subtract is not None:
                typ,idx=subtract[q]
                if typ=='finite':
                    image[idx,q]-=1
                elif typ=='shape':
                    eta[idx]=eta.get(idx,Z)-1
                elif typ=='g':
                    acc(dg,idx,-arb(1))
                else:
                    raise ValueError(typ)
            out.append(sum((abs(image[i,q])*self.cw[i] for i in range(self.N)),Z)+self.tailnorm(eta,dg))
        return out


def make_algebra(data):
    configure(data)
    M,S=data['M'],data['S']
    need(data.get('m')==M_ROOT and data.get('step')==STEP and M%STEP==M_ROOT and S>=3,
         'invalid m/step/M/S')
    ms=list(range(M_ROOT,M+1,STEP))
    js=list(range(1,1+STEP*len(ms),STEP))
    ng=len(ms)*S
    need(len(data['g'])==ng and len(data['c'])==len(js),'centre dimension mismatch')
    rows=[(n,s) for n in ms for s in range(1,S+1)]+[(n,0) for n in ms]
    g={k:dyadic(v) for k,v in zip(rows[:ng],data['g'])}
    c={j:dyadic(v) for j,v in zip(js,data['c'])}
    p={j-1:j*v for j,v in c.items()}
    V=add(K(g),hcoeff(c))
    F=add(g,unsine(abs2(sine(V),p)))
    return rows,g,c,p,V,F


def finite_columns(rows,g,c,p,V,S):
    ng=len(g);cols=[]
    for key in rows[:ng]:
        e={key:arb(1)}
        cols.append(add(e,unsine(abs2(sine(K(e)),p))))
    Aj=hol(sine(V),p,True)
    Bj=zw(abs2({(0,0):arb(1)},p))
    for _ in range(M_ROOT-1):
        Bj=hol_psi(Bj,c)
    for j in sorted(c):
        cols.append(unsine(add(scale(Aj,arb(2*j)),scale(Bj,-arb(M_ROOT)/BOUNDARY_SCALE))))
        Aj=shift(Aj,STEP);Bj=shift(Bj,STEP)
    return cols


def shape_column(j,c,p,V):
    need(j>=1 and j%STEP==1, 'invalid shape column')
    Aj=shift(hol(sine(V),p,True),j-1)
    Bj=zw(abs2({(0,0):arb(1)},p))
    for _ in range(M_ROOT-1):
        Bj=hol_psi(Bj,c)
    Bj=shift(Bj,j-1)
    return unsine(add(scale(Aj,arb(2*j)),scale(Bj,-arb(M_ROOT)/BOUNDARY_SCALE)))


def principal_shape(j,b):
    """Ball-principal shape derivative for j=1 mod STEP, j>=1+STEP."""
    need(j>=1+STEP and j%STEP==1, 'invalid principal shape index')
    n=j-M_ROOT-1
    q=shift(shift({(n,0):arb(1)},M_ROOT),M_ROOT,True)
    out={(j+M_ROOT-1,0):b**(M_ROOT+1)*(j+M_ROOT)/BOUNDARY_SCALE}
    for key,value in q.items():
        acc(out,key,-b**(M_ROOT+1)*j*value/BOUNDARY_SCALE)
    return out



==> anc/r10/reproduce_r10.sh <==
#!/usr/bin/env bash
# Full recomputation of the R^10 (so(5)) interval bundle.
#
# Copies the scripts, the frozen dyadic centre and the frozen binary64 inverse
# into a fresh scratch directory, recomputes every interval receipt there,
# reruns the final gate (verify_r10.py) and the convexity gate
# (verify_convex_r10.py), and compares every released JSON file byte for byte
# with its recomputed counterpart.  The released directory is not modified.
#
# Environment: PYTHON (default python3), CAP_TIMEOUT per job in seconds
# (default 900), TMPDIR.  One thread, nice 19.
set -euo pipefail
here=$(cd "$(dirname "$0")" && pwd)
PY=${PYTHON:-python3}
export OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1 MKL_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1
work=$(mktemp -d "${TMPDIR:-/tmp}/r10-recheck-XXXXXX")
cp "$here"/*.py "$here"/center_r10_M52_S36.json "$here"/inverse_r10_M52_S36.npy "$work"/
cd "$work"
run_cap() { nice -n 19 timeout "${CAP_TIMEOUT:-900}" "$PY" "$@" >/dev/null; }
C=(--centre center_r10_M52_S36.json)
I=(--inverse inverse_r10_M52_S36.npy)
R=(--finite-receipt finite_bound_r10.json --tail-receipt tail_inverse_bound_r10.json)

run_cap finite_rank2.py "${C[@]}" "${I[@]}" --output finite_bound_r10.json
run_cap tail_inverse_rank2.py "${C[@]}" "${I[@]}" --output tail_inverse_bound_r10.json
run_cap g_tail_rank2.py "${C[@]}" "${I[@]}" "${R[@]}" --short-degree 24 --output g_far_bound_r10.json
for ((batch_start=0; batch_start<358; batch_start+=20)); do
  batch_stop=$((batch_start+20))
  if ((batch_stop>358)); then batch_stop=358; fi
  printf -v receipt 'g_near_r10_%03d_%03d.json' "$batch_start" "$batch_stop"
  run_cap g_tail_rank2.py "${C[@]}" "${I[@]}" "${R[@]}" --short-degree 24 \
    --start "$batch_start" --stop "$batch_stop" --output "$receipt"
done
for pair in '57 169' '177 217' '225 265' '273 297'; do
  read -r first last <<< "$pair"
  printf -v receipt 'shape_near_r10_%03d_%03d.json' "$first" "$last"
  run_cap shape_tail_rank2.py "${C[@]}" "${I[@]}" --first "$first" --last "$last" --output "$receipt"
done
run_cap far_shape_rank2.py "${C[@]}" --tail-receipt tail_inverse_bound_r10.json --jstar 305 --output far_shape_bound_r10.json
run_cap check_identities_rank2.py "${C[@]}" --output identities_r10.json
nice -n 19 "$PY" verify_r10.py
nice -n 19 "$PY" verify_convex_r10.py

for f in "$here"/*.json; do
  cmp "$f" "$work/$(basename "$f")"
done
echo "R10: all $(ls "$here"/*.json | wc -l) released JSON files reproduced byte for byte in $work"


==> anc/r10/shape_near_r10_057_169.json <==
{
  "kind": "near",
  "dimension": 10,
  "first": 57,
  "last": 169,
  "count": 15,
  "max": "[0.552896186562438493370189611277 +/- 1.40e-31]",
  "arg": 57,
  "last_value": "[0.0718932030139838121282557607871 +/- 4.74e-32]"
}


==> anc/r10/shape_near_r10_177_217.json <==
{
  "kind": "near",
  "dimension": 10,
  "first": 177,
  "last": 217,
  "count": 6,
  "max": "[0.0663755304820560674507449134967 +/- 1.78e-32]",
  "arg": 177,
  "last_value": "[0.0470226117228742969179466797806 +/- 7.01e-33]"
}


==> anc/r10/shape_near_r10_225_265.json <==
{
  "kind": "near",
  "dimension": 10,
  "first": 225,
  "last": 265,
  "count": 6,
  "max": "[0.0442967560904652917607301841582 +/- 1.75e-32]",
  "arg": 225,
  "last_value": "[0.0341019568152598656941325091028 +/- 4.22e-32]"
}


==> anc/r10/shape_near_r10_273_297.json <==
{
  "kind": "near",
  "dimension": 10,
  "first": 273,
  "last": 297,
  "count": 4,
  "max": "[0.0325673257112577673791048387925 +/- 1.17e-32]",
  "arg": 273,
  "last_value": "[0.0286650339289951353161622825178 +/- 2.37e-32]"
}


==> anc/r10/shape_tail_rank2.py <==
"""Arb near-shape columns for scaled R10/R14 CAPs."""

import argparse
import json
from pathlib import Path
from flint import arb, ctx
from finite_rank2 import load_inverse
import rank2_cap_core as v


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--centre',required=True)
    p.add_argument('--inverse',required=True)
    p.add_argument('--first',type=int,required=True)
    p.add_argument('--last',type=int,required=True)
    p.add_argument('--output',required=True)
    args=p.parse_args()
    ctx.prec=128
    ctx.threads=1
    d=json.loads(Path(args.centre).read_text())
    rows,g,c,pcoef,V,F=v.make_algebra(d)
    M,S=d['M'],d['S']
    rho=arb(11)/10
    v.need(args.first>=M+v.M_ROOT+1 and args.first%v.STEP==1
           and args.last>=args.first and args.last%v.STEP==1,
           'invalid shape-tail range')
    A=load_inverse(args.inverse)
    inv=v.Inverse(M,S,rho,c[1],A)
    js=list(range(args.first,args.last+1,v.STEP))
    fs=[v.add(v.shape_column(j,c,pcoef,V),
              v.scale(v.principal_shape(j,c[1]),-arb(1))) for j in js]
    vals=inv.apply_many(fs)
    rel=[val/inv.omega(j) for val,j in zip(vals,js)]
    imax=v.argmax_upper(rel)
    out={'kind':'near','dimension':2*v.M_ROOT+2,
         'first':args.first,'last':args.last,'count':len(js),
         'max':v.max_upper(rel).str(30),'arg':js[imax],
         'last_value':rel[-1].upper().str(30)}
    Path(args.output).write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/r10/tail_inverse_bound_r10.json <==
{
  "status": "OPEN_COMPONENT",
  "dimension": 10,
  "M": 52,
  "S": 36,
  "count": 100,
  "near_max": "[2.01445372779255022383921645215 +/- 9.99e-31]",
  "near_arg": 60,
  "far_start": 860,
  "far_upper": "[1.87850261558900853439749469832 +/- 2.56e-30]",
  "A_tail_upper": "[2.01445372779255022383921645215 +/- 9.99e-31]",
  "H": "[718348.085427568579592847412225 +/- 4.68e-25]"
}


==> anc/r10/tail_inverse_rank2.py <==
"""Generic Arb principal-tail inverse bound for R10/R14."""

import argparse
import json
from pathlib import Path
from flint import arb, arb_mat, ctx
from finite_rank2 import load_inverse
import rank2_cap_core as v


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--centre',required=True)
    p.add_argument('--inverse',required=True)
    p.add_argument('--output',required=True)
    p.add_argument('--near-count',type=int,default=100)
    args=p.parse_args()
    ctx.prec=128
    ctx.threads=1
    d=json.loads(Path(args.centre).read_text())
    rows,g,c,pcoef,V,F=v.make_algebra(d)
    M,S=d['M'],d['S']
    rho=arb(11)/10
    A=load_inverse(args.inverse)
    inv=v.Inverse(M,S,rho,c[1],A)
    q=inv.radial_coeff(M)
    vec=[v.Z for _ in rows]
    vec[inv.pos[M,0]]=inv.alpha*(M+1)
    for s in range(1,v.M_ROOT+1):
        vec[inv.pos[M,s]]=inv.alpha*(M+v.M_ROOT+1)*q[s]
    image=A*arb_mat([[x] for x in vec])
    H=sum((abs(image[i,0])*inv.cw[i] for i in range(inv.N)),v.Z)
    n0=M+v.STEP*(args.near_count+1)
    ns=list(range(M+v.STEP,n0,v.STEP))
    vals=inv.apply_many([{(n,0):arb(1)} for n in ns])
    ratios=[val/rho**n for n,val in zip(ns,vals)]
    tau=1/(1-rho**-v.STEP)
    far=tau+v.M_ROOT*tau*rho**-v.STEP/(n0+1)+H/(inv.alpha*(n0+1)*rho**n0)
    bound=v.max_upper([arb(1),far]+ratios)
    imax=v.argmax_upper(ratios)
    out={'status':'OPEN_COMPONENT','dimension':2*v.M_ROOT+2,'M':M,'S':S,
         'count':len(ns),'near_max':v.max_upper(ratios).str(30),
         'near_arg':ns[imax],'far_start':n0,'far_upper':far.upper().str(30),
         'A_tail_upper':bound.str(30),'H':H.str(30)}
    Path(args.output).write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/r10/test_fail_closed_r10.py <==
#!/usr/bin/env python3
"""Negative tests for the fail-closed behaviour of the rank-two final gates.

The same file is shipped as test_fail_closed_r8.py, test_fail_closed_r10.py
and test_fail_closed_r14.py; it tests the gate of the directory it lives in.

1. The maximum helpers max_upper and argmax_upper must raise on a NaN or
   infinite ball anywhere in the sequence (Python's max() would silently skip
   a NaN that is not the first element).
2. In a scratch copy of this directory, the final gate must print PROVED on
   the released files, and must refuse a receipt that was changed by a single
   field, both with the frozen-bundle checksum in force and with that
   checksum bypassed (so that the NaN, coverage and threshold checks behind
   it are exercised as well).

The released files are never modified. Prints FAIL-CLOSED TESTS PASSED.
"""
import json
import os
import shutil
import subprocess
import sys
import tempfile
from pathlib import Path

from flint import arb

sys.dont_write_bytecode = True
HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))

if (HERE / 'verify_r8.py').exists():
    DIM = 8
    import verify_r8 as LIB
    GATE = ("import sys, verify_r8 as V;{bypass}"
            "sys.argv=['verify_r8.py','--stage','final','--centre',"
            "'center_r8_M45_S24.json','--output','certificate_r8.json'];V.main()")
    BYPASS = "V.frozen_digest=lambda: V.FROZEN_BUNDLE_SHA256;"
    CASES = [
        ('g_near_r8_100_120.json', 'max', 'nan'),
        ('g_near_r8_100_120.json', 'max', '[0.1 +/- inf]'),
        ('g_near_r8_100_120.json', 'start', 101),
        ('far_shape_bound_r8.json', 'Z_shape_far', 'nan'),
        ('finite_bound_r8.json', 'Y', '[1e-5 +/- nan]'),
        ('tail_inverse_bound_r8.json', 'A_tail_upper', '2.31'),
        ('shape_near_r8_139_217.json', 'max', '0.44'),
        ('identities_r8.json', 'Q_connection_max_error', 'nan'),
    ]
elif (HERE / 'verify_r10.py').exists():
    DIM = 10
    import rank2_cap_core as LIB
    GATE = "import verify_r10 as V;{bypass}V.main()"
    BYPASS = "V.digest=lambda: V.FROZEN_BUNDLE_SHA256;"
    CASES = [
        ('g_near_r10_100_120.json', 'max', 'nan'),
        ('g_near_r10_100_120.json', 'stop', 119),
        ('far_shape_bound_r10.json', 'Z_shape_far', 'inf'),
        ('tail_inverse_bound_r10.json', 'A_tail_upper', 'nan'),
        ('shape_near_r10_177_217.json', 'max', '0.99'),
        ('finite_bound_r10.json', 'inverse_defect', '[0.5 +/- nan]'),
        ('identities_r10.json', 'ball_principal_max_error', 'nan'),
    ]
elif (HERE / 'verify_r14.py').exists():
    DIM = 14
    import rank2_cap_core as LIB
    GATE = "import verify_r14 as V;{bypass}V.main()"
    BYPASS = "V.digest=lambda: V.FROZEN_BUNDLE_SHA256;"
    CASES = [
        ('finite_r14_300_340.json', 'Z_finite_max', 'nan'),
        ('finite_r14_300_340.json', 'start', 301),
        ('g_near_r14_0520_0620.json', 'max', '[0.2 +/- nan]'),
        ('far_shape_split_r14_j241.json', 'Z_shape_far', 'nan'),
        ('g_far_bound_r14_M114_S60.json', 'far_n', '-inf'),
        ('shape_near_r14_181_181.json', 'max', '0.62'),
        ('identities_r14_M114_S60.json', 'Q_connection_max_error', 'nan'),
    ]
else:
    raise SystemExit('run this test from an r8/, r10/ or r14/ directory')


def expect_raise(label, func, *args):
    try:
        func(*args)
    except RuntimeError:
        return
    raise SystemExit('NOT FAIL-CLOSED: ' + label)


# 1. Maximum helpers.
BAD = {
    'nan after finite': [arb(1), arb('nan')],
    'nan first': [arb('nan'), arb(1)],
    'infinite value': [arb(1), arb('inf')],
    'infinite radius': [arb(1), arb('[0 +/- inf]')],
}
for label, seq in BAD.items():
    expect_raise('max_upper accepted ' + label, LIB.max_upper, seq)
    expect_raise('argmax_upper accepted ' + label, LIB.argmax_upper, seq)
if not (LIB.max_upper([arb(1) / 3, arb(2) / 3]) >= arb(2) / 3
        and LIB.argmax_upper([arb(1) / 3, arb(2) / 3, arb(2) / 3]) == 1
        and LIB.max_upper([]) == 0):
    raise SystemExit('maximum helpers return wrong values')

# 2. Final gate on released and on tampered receipts.
ENV = dict(os.environ, OMP_NUM_THREADS='1', OPENBLAS_NUM_THREADS='1',
           MKL_NUM_THREADS='1', PYTHONDONTWRITEBYTECODE='1')


def gate(workdir, bypass):
    code = GATE.format(bypass=BYPASS if bypass else '')
    run = subprocess.run([sys.executable, '-c', code], cwd=workdir, env=ENV,
                         capture_output=True, text=True)
    proved = run.returncode == 0 and 'PROVED' in run.stdout.split()
    reason = (run.stderr.strip().splitlines() or [''])[-1]
    return proved, reason


def scratch_copy():
    work = Path(tempfile.mkdtemp(prefix=f'r{DIM}-failclosed-'))
    for f in HERE.iterdir():
        if f.is_file() and f.suffix in ('.py', '.json', '.npy'):
            shutil.copy2(f, work / f.name)
    return work


def tamper(work, name, key, value):
    path = work / name
    data = json.loads(path.read_text())
    if key not in data:
        raise SystemExit(f'test case refers to a missing field {name}:{key}')
    data[key] = value
    path.write_text(json.dumps(data, indent=2) + '\n')


work = scratch_copy()
try:
    for bypass in (False, True):
        proved, reason = gate(work, bypass)
        if not proved:
            raise SystemExit('released files not accepted: ' + reason)
    print(f'R{DIM}: released receipts accepted (with and without checksum bypass)')
    for name, key, value in CASES:
        for bypass in (False, True):
            shutil.copy2(HERE / name, work / name)
            tamper(work, name, key, value)
            proved, reason = gate(work, bypass)
            if proved:
                raise SystemExit(f'NOT FAIL-CLOSED: gate accepted {name}:{key}={value!r}')
            print(f'R{DIM}: {name}:{key}={value!r} rejected'
                  f'{" (checksum bypassed)" if bypass else ""}: {reason}')
        shutil.copy2(HERE / name, work / name)
finally:
    shutil.rmtree(work)
print('FAIL-CLOSED TESTS PASSED')


==> anc/r10/verify_convex_r10.py <==
"""Independent Arb convexity certificate for the R10 Schiffer domain."""

import hashlib
import json
from pathlib import Path
from flint import arb, ctx


def need(ok,why):
    if not ok:
        raise RuntimeError(why)


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def dyadic(s):
    a,b=float.fromhex(s).as_integer_ratio()
    x=arb(a)/b
    need(x.is_exact(),'centre coefficient not exact dyadic')
    return x


def main():
    ctx.prec=128
    ctx.threads=1
    cert=json.loads(Path('certificate_r10.json').read_text())
    need(cert['status']=='PROVED' and cert['dimension']==10 and cert['bits']>=128
         and cert['verifier_sha256']==sha('verify_r10.py'),
         'main R10 certificate or verifier mismatch')
    d=json.loads(Path('center_r10_M52_S36.json').read_text())
    need(d['m']==4 and d['step']==8 and d['M']==52 and d['S']==36,
         'wrong R10 centre')
    js=list(range(1,1+8*len(d['c']),8))
    c={j:dyadic(s) for j,s in zip(js,d['c'])}
    b=c[1]
    B=dyadic(d['boundary_scale'])
    rho=arb(11)/10
    alpha=b**5/B
    radius=arb(1)/10000000
    need(arb(cert['radius']).contains(radius),'main radius mismatch')
    theta1=1/(alpha*rho**4)
    first=sum((j*abs(x) for j,x in c.items() if j>1),arb(0))
    second=sum((j*(j-1)*abs(x) for j,x in c.items() if j>1),arb(0))
    derivative_lower=b-first-radius*theta1
    second_perturb=radius/(alpha*rho**3*arb.const_e()*rho.log())
    second_upper=second+second_perturb
    curvature_lower=1-second_upper/derivative_lower
    ext=arb(21)/20
    extension_margin=b-sum((j*abs(x)*ext**(j-1) for j,x in c.items() if j>1),arb(0))-radius*theta1
    omega9=alpha*(9+4)*rho**12
    c9_lower=abs(c[9])-radius/omega9
    need(derivative_lower>0 and curvature_lower>arb(97)/100
         and extension_margin>0 and c9_lower>0,
         'R10 convexity or non-disc inequality failed')
    out={'status':'PROVED_CONVEX','dimension':10,'bits':ctx.prec,
         'main_certificate_sha256':sha('certificate_r10.json'),
         'main_verifier_sha256':sha('verify_r10.py'),
         'centre_sha256':sha('center_r10_M52_S36.json'),
         'radius':radius.str(30),
         'extension_margin':extension_margin.str(30),
         'derivative_lower':derivative_lower.str(30),
         'second_upper':second_upper.str(30),
         'curvature_lower':curvature_lower.str(30),
         'c9_lower':c9_lower.str(30)}
    Path('convex_r10.json').write_text(json.dumps(out,indent=2)+'\n')
    print('PROVED_CONVEX',curvature_lower.str(20))


if __name__=='__main__':
    main()


==> anc/r10/verify_r10.py <==
#!/usr/bin/env python3
"""Fail-closed Arb CAP verifier for the D8-symmetric Schiffer domain in R10."""

import hashlib
import json
import math
from pathlib import Path
from flint import arb, ctx
import rank2_cap_core as v

FROZEN_BUNDLE_SHA256='0c8b38d38b96138ae2d59cee3d35b3bf1eecdd9c737a0a6bf39c6e1e70b66884'
FROZEN_FILES=[
    'rank2_cap_core.py','center_r10_M52_S36.json','inverse_r10_M52_S36.npy',
    'finite_rank2.py','finite_bound_r10.json',
    'tail_inverse_rank2.py','tail_inverse_bound_r10.json',
    'g_tail_rank2.py','g_far_bound_r10.json',
    'shape_tail_rank2.py','shape_near_r10_057_169.json',
    'shape_near_r10_177_217.json','shape_near_r10_225_265.json',
    'shape_near_r10_273_297.json',
    'far_shape_rank2.py','far_shape_bound_r10.json',
    'check_identities_rank2.py','identities_r10.json',
]+[f'g_near_r10_{a:03d}_{min(a+20,358):03d}.json'
   for a in range(0,358,20)]


def digest():
    h=hashlib.sha256()
    for name in FROZEN_FILES:
        b=Path(name).read_bytes()
        h.update(name.encode()+b'\0')
        h.update(len(b).to_bytes(8,'big'))
        h.update(b)
    return h.hexdigest()


def need(ok,reason):
    if not ok:
        raise RuntimeError(reason)


def get(name):
    return json.loads(Path(name).read_text())


def interval(value):
    x=arb(value)
    need(x.is_finite() and x.upper().is_finite(),'nonfinite interval in receipt')
    return x


def upper_max(xs):
    return v.max_upper(xs)


def main():
    ctx.prec=128
    ctx.threads=1
    need(len(FROZEN_BUNDLE_SHA256)==64 and digest()==FROZEN_BUNDLE_SHA256,
         'frozen R10 bundle missing or changed')
    d=get('center_r10_M52_S36.json')
    rows,g,c,p,V,F=v.make_algebra(d)
    need(d['m']==4 and d['step']==8 and d['M']==52 and d['S']==36
         and len(rows)==259,'unsupported R10 centre')
    rho=arb(11)/10
    finite=get('finite_bound_r10.json')
    need(finite['status']=='OPEN_COMPONENT' and finite['dimension']==10
         and finite['N']==259 and finite['bits']>=128
         and finite['centre_sha256']==hashlib.sha256(Path('center_r10_M52_S36.json').read_bytes()).hexdigest()
         and finite['inverse_sha256']==hashlib.sha256(Path('inverse_r10_M52_S36.npy').read_bytes()).hexdigest(),
         'finite receipt mismatch')
    Anfin=interval(finite['A_finite']).upper()
    inv_def=interval(finite['inverse_defect']).upper()
    Y=interval(finite['Y']).upper()
    Zfin=interval(finite['Z_finite']).upper()
    need(Anfin<arb(10195) and inv_def<arb(1),'finite inverse failed')
    tail=get('tail_inverse_bound_r10.json')
    need(tail['status']=='OPEN_COMPONENT' and tail['dimension']==10
         and tail['M']==52 and tail['S']==36 and tail['count']==100
         and tail['far_start']==860,'tail inverse receipt mismatch')
    Atail=interval(tail['A_tail_upper']).upper()
    need(Atail<arb(2015)/1000 and Anfin>Atail,
         'principal tail inverse or full-norm comparison failed')
    gfar=get('g_far_bound_r10.json')
    need(gfar['kind']=='far' and gfar['dimension']==10
         and gfar['degree']==24 and gfar['near_count']==358
         and gfar['n_far']==84 and gfar['s_far']==62,
         'g-far support mismatch')
    cur=0
    gnear=[]
    for a in range(0,358,20):
        stop=min(a+20,358)
        item=get(f'g_near_r10_{a:03d}_{stop:03d}.json')
        need(item['kind']=='near' and item['dimension']==10
             and item['start']==cur and item['stop']==stop
             and item['near_count']==358,'g-near coverage gap')
        cur=stop
        gnear.append(interval(item['max']))
    need(cur==358,'g-near incomplete')
    Zgnear=upper_max(gnear)
    Zgfar=upper_max([interval(gfar['far_n']),interval(gfar['far_s'])])
    shapes=[(57,169,15),(177,217,6),(225,265,6),(273,297,4)]
    shape_bounds=[]
    for first,last,count in shapes:
        item=get(f'shape_near_r10_{first:03d}_{last:03d}.json')
        need(item['kind']=='near' and item['dimension']==10
             and item['first']==first and item['last']==last
             and item['count']==count,'shape-near coverage gap')
        shape_bounds.append(interval(item['max']))
    Zshnear=upper_max(shape_bounds)
    shfar=get('far_shape_bound_r10.json')
    need(shfar['status']=='OPEN_COMPONENT' and shfar['dimension']==10
         and shfar['jstar']==305 and shfar['M']==52
         and shfar['min_freq']>52
         and interval(shfar['Q_identity_error'])<arb('1e-20'),
         'shape-far support or Q identity failed')
    Zshfar=interval(shfar['Z_shape_far']).upper()
    identities=get('identities_r10.json')
    need(identities['status']=='IDENTITIES_PASS'
         and identities['dimension']==10 and identities['bits']>=256
         and identities['K_cases']==12 and identities['radial_power_cases']==3
         and interval(identities['ball_principal_max_error'])<arb('1e-50')
         and interval(identities['Q_connection_max_error'])<arb('1e-50'),
         'identity receipt failed')
    Zbound=upper_max([Zfin,Zgnear,Zgfar,Zshnear,Zshfar])

    # Bound all degrees 2,...,6 of g+|psi'|^2(Kg+Im(psi^4)/B).
    m=v.M_ROOT
    b=c[1]
    B=v.BOUNDARY_SCALE
    alpha=b**(m+1)/B
    P=sum((abs(x)*rho**a for a,x in p.items()),v.Z)
    C=sum((abs(x)*rho**j for j,x in c.items()),v.Z)
    Vn=v.norm(V,rho)
    theta0=1/(alpha*(m+1)*rho**(m-1))
    theta1=1/(alpha*rho**m)
    kap=arb(1)/((m+2)*(m+4))  # rigorous Arb enclosure of 1/48 (not a binary64 float)
    Anq=arb(10195)
    h={k:arb(math.comb(m,k))*C**(m-k)*theta0**k/B
       for k in range(1,m+1)}
    nonlinear={}
    for q in range(2,m+3):
        val=arb(0)
        if q in h:val+=P*P*h[q]
        if q-1 in h:val+=2*P*theta1*h[q-1]
        if q-2 in h:val+=theta1**2*h[q-2]
        if q==2:val+=2*P*theta1*kap+theta1**2*Vn
        if q==3:val+=theta1**2*kap
        nonlinear[q]=Anq*val
    Yq=arb(1)/100000000
    Zq=arb(56)/100
    rational={2:arb(396),3:arb(72)/1000,
              4:arb(4)/10000000,5:arb(2)/100000000000,
              6:arb(4)/10000000000000000}
    need(Y<Yq and Zbound<Zq and all(nonlinear[q]<rational[q] for q in rational),
         'R10 majorant exceeded its rational threshold')
    radius=arb(1)/10000000
    polynomial=Yq+(Zq-1)*radius+sum((rational[q]*radius**q for q in rational),v.Z)
    derivative=Zq-1+sum((q*rational[q]*radius**(q-1) for q in rational),v.Z)
    need(polynomial<0 and derivative<0,'R10 radii polynomial failed')

    ext=arb(21)/20
    need(ext<rho,'extension radius exceeds coefficient radius')
    extension_margin=b-sum((j*abs(x)*ext**(j-1) for j,x in c.items() if j>1),v.Z)-radius*theta1
    derivative_lower=b-sum((j*abs(x) for j,x in c.items() if j>1),v.Z)-radius*theta1
    second_perturb=radius/(alpha*rho**(m-1)*arb.const_e()*rho.log())
    second_upper=sum((j*(j-1)*abs(x) for j,x in c.items() if j>1),v.Z)+second_perturb
    curvature_lower=1-second_upper/derivative_lower
    jfirst=1+v.STEP
    cfirst_lower=abs(c[jfirst])-radius/(alpha*(jfirst+m)*rho**(jfirst+m-1))
    need(b>0 and extension_margin>0 and derivative_lower>0
         and curvature_lower>0 and cfirst_lower>0,
         'R10 analytic convex non-disc geometry failed')
    out={'status':'PROVED','dimension':10,'bits':ctx.prec,
         'M':52,'S':36,'rho_weight':'11/10',
         'Y':Y.str(30),'Z':Zbound.str(30),
         'Z_finite':Zfin.str(30),'Z_g_near':Zgnear.str(30),
         'Z_g_far':Zgfar.str(30),'Z_shape_near':Zshnear.str(30),
         'Z_shape_far':Zshfar.str(30),
         'A_finite':Anfin.str(30),'A_tail':Atail.str(30),
         'inverse_defect':inv_def.str(30),
         'C2_to_C6':{str(q):nonlinear[q].str(30) for q in nonlinear},
         'radius':radius.str(30),'radii_polynomial':polynomial.str(30),
         'derivative_polynomial':derivative.str(30),
         'extension_margin':extension_margin.str(30),
         'curvature_lower':curvature_lower.str(30),
         'c9_lower':cfirst_lower.str(30),
         'frozen_bundle_sha256':FROZEN_BUNDLE_SHA256,
         'verifier_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}
    Path('certificate_r10.json').write_text(json.dumps(out,indent=2)+'\n')
    print('PROVED')
    print('certificate: certificate_r10.json')


if __name__=='__main__':
    main()


==> anc/r14/README.md <==
# R¹⁴ = g₂: computer-assisted proof package

Computer-assisted part of the proof that there is a bounded **convex** domain
`Ω ⊂ g₂ ≅ R¹⁴`, invariant under the adjoint action of the compact group
`G₂`, with real-analytic boundary diffeomorphic to `S¹³`, not a ball, carrying
a nonconstant solution of

```text
Δu + u = 0 in Ω,    u = 1,  ∇u = 0 on ∂Ω .
```

Via the radial part of the Laplacian on the Cartan plane (Weyl group `I₂(6)`,
product of positive roots `π = Im z⁶` after normalisation) this reduces to a
planar Helmholtz problem on `D = ψ(𝔻)`, `ψ(w) = Σ_{j ≡ 1 (mod 12)} c_j w^j`,
with Cauchy data `(π, ∇π)` on `∂D`, written as
`H(g,c) = g + |ψ'|²(Kg + Im ψ⁶ / B) = 0` in the disk-polynomial sine sector
`n ≡ 6 (mod 12)`. Here `B > 0` is a fixed field scale (an exact dyadic stored
in the centre file, `B ≈ 4.7962817·10¹¹`); the physical field is
`F = B·(Kg + Im ψ⁶/B)∘ψ⁻¹`, so `B` does not change the Cauchy data. The
scripts below prove the existence of an exact zero of `H` near a frozen centre
(contraction argument in a weighted ℓ¹ space with weight `ρ = 11/10`) and
certify that `D` is strictly convex, contains `0`, and is not a disc. The
Lie-theoretic reduction, the lifting to `R¹⁴` and the Pompeiu corollary are
proved in the paper. Rank-two notes common to `r8/`, `r10/`, `r14/`,
including the changes made to the reviewed code, are in `../README.md`.

## Requirements

Python 3 (runs used Python 3.10.19) with **python-flint 0.9.0** and NumPy;
SymPy for `check_identities_rank2.py`; SciPy only for the optional
provenance script `make_inverse_rank2.py`. One thread. All commands are run
from this directory.

## Files

| File | Role |
|---|---|
| `center_r14_M114_S60.json` | Frozen centre (`m=6`, `M=114`, `S=60`, field scale `B`): 600 coefficients `g_{n,s}`, `n ∈ {6,18,…,114}`, `1 ≤ s ≤ 60`, and 10 shape coefficients `c_1, c_13, …, c_109`, as binary64 hex strings interpreted as exact dyadic rationals. |
| `inverse_r14_M114_S60.npy` | Frozen binary64 approximate inverse `Â` (610×610) of the finite Jacobian, entries interpreted exactly; only its certified defect is used. |
| `rank2_cap_core.py` | Arb algebra for `m ∈ {3,4,6}` (disk-polynomial products, `K`, principal tail inverse), shared with `r10/`. |
| `finite_batch_rank2.py` → `finite_r14_*_*.json` (26 files) | The 610 finite Jacobian columns in 26 batches: inverse defect and `Z` per batch. |
| `aggregate_finite_r14.py` → `finite_bound_r14_M114_S60.json` | Aggregates the 26 batches (coverage checked) and computes `Y` and `‖A‖` on the finite block. `finite_rank2.py` supplies the inverse loader. |
| `tail_inverse_rank2.py` → `tail_inverse_bound_r14_M114_S60.json` | Norm of the principal-tail inverse (100 columns in Arb, analytic bound beyond). |
| `g_tail_rank2.py` → `g_far_bound_r14_M114_S60.json`, `g_near_r14_*_*.json` (13 files) | Analytic bound for the far `g` tail; the 1215 near `g` tail columns in 13 batches. |
| `shape_tail_rank2.py` → `shape_near_r14_*_*.json` (8 files) | Near shape columns `j = 121, 133, …, 229`, with exact subtraction of the principal part. |
| `far_shape_split_r14.py` → `far_shape_split_r14_j241.json` | Analytic far-shape bound for all `j ≥ 241`, using `Kg° = (1−r²)²Q`; each output frequency keeps its own denominator, and the small low-frequency part is charged to the full `‖A‖`. Uses `q_of_g`/`check_q` from `far_shape_rank2.py`. |
| `check_identities_rank2.py` → `identities_r14_M114_S60.json` | Exact SymPy check of the three-term formula for `K` (12 cases); 256-bit checks of the ball principal shape column, of the radial-power coefficients `q_s` (positive, sum one), and of the identity `Kg° = (1−r²)²Q`. |
| `verify_r14.py` → `certificate_r14.json` | Final gate and main certificate. |
| `verify_convex_r14.py` → `convex_r14.json` | Independent convexity / non-disc gate, bound to the main certificate and verifier by SHA-256. |
| `test_fail_closed_r14.py` | Negative tests of the final gate on altered receipts (scratch copy). |
| `reproduce_r14.sh` | Full recomputation of every receipt in a scratch directory, with byte-for-byte comparison. |
| `make_inverse_rank2.py`, `disc_rank2.py`, `conformal_r14_D12_M114_S60_scaled.npz` | Provenance only: the binary64 floating-point computation that produced `Â` (`python3 make_inverse_rank2.py --conformal conformal_r14_D12_M114_S60_scaled.npz --output <file>`; the bytes depend on the BLAS). Not a proof input; `make_inverse_rank2.py` is part of the frozen bundle digest. |
| `SHA256SUMS` | Checksums of all files in this directory. |

## Commands and expected output

**1. File integrity.** `sha256sum -c SHA256SUMS` — `OK` on every line.

**2. Final gate** (reads the frozen centre, inverse and 52 receipts; a few
seconds):

```bash
OMP_NUM_THREADS=1 python3 verify_r14.py
```

Expected output (exactly):

```text
PROVED
certificate: certificate_r14.json
```

and `certificate_r14.json` is rewritten byte-identically. Before printing
`PROVED` the gate checks the SHA-256 digest of the frozen bundle (centre,
inverse, the eleven scripts `rank2_cap_core.py`, `make_inverse_rank2.py`,
`finite_rank2.py`, `finite_batch_rank2.py`, `aggregate_finite_r14.py`,
`tail_inverse_rank2.py`, `g_tail_rank2.py`, `shape_tail_rank2.py`,
`far_shape_rank2.py`, `far_shape_split_r14.py`, `check_identities_rank2.py`,
and the 52 receipts,
`3d6973f5391d99816ab1621bc84b1be144dbbc15f730cd097cc31ee5922156d8`), that the
batches cover every column class without gaps or overlaps, that every
interval is finite, all rational thresholds, the radii polynomial and its
derivative, and the geometric inequalities.

**3. Convexity gate** (< 1 s): `python3 verify_convex_r14.py` prints

```text
PROVED_CONVEX [0.89406714320973174750 +/- 4.79e-21]
```

and rewrites `convex_r14.json` byte-identically.

**4. Full recomputation** (about 740 s on one core):
`bash reproduce_r14.sh` recomputes all 52 receipts from the centre and `Â`
in a fresh temporary directory, reruns steps 2–3 there, and compares every
released JSON file byte for byte; the last line is
`R14: all 55 released JSON files reproduced byte for byte in <dir>`.

**5. Fail-closed tests** (about 30 s): `python3 test_fail_closed_r14.py`
checks that `max_upper`/`argmax_upper` reject NaN and infinite balls, and
that, in a scratch copy of this directory, the final gate accepts the
released receipts but rejects receipts altered by a single field (NaN or
infinite values, a coverage gap, a value above a threshold), both with the
frozen-bundle checksum in force and with it bypassed. Last line:
`FAIL-CLOSED TESTS PASSED`.

## Certified values

Arb upper (resp. lower) endpoints at 128 bits, rounded outward:

| Quantity | Bound | Threshold in the gate |
|---|---:|---:|
| `Y` | `< 4.59220·10⁻⁵` | `4.6·10⁻⁵` |
| `Z` | `< 0.604948` | `0.61` |
| — finite / near `g` / far `g` | `0.120542 / 0.576826 / 0.393946` | |
| — near shape / far shape | `0.600896 / 0.604948` | |
| `‖A‖` (finite block) / tail | `< 11766.9 / < 1.66118` | `11767 / 1.662` |
| inverse defect `‖I − ÂM_f‖` | `< 5.07084·10⁻⁹` | `1` |
| `C₂, …, C₈` | `< 210.533, 0.00606095, 1.91343·10⁻⁹, 2.27176·10⁻¹⁴, 1.59420·10⁻¹⁹, 6.13260·10⁻²⁵, 9.99621·10⁻³¹` | `211, 0.0061, 2·10⁻⁹, 3·10⁻¹⁴, 2·10⁻¹⁹, 7·10⁻²⁵, 2·10⁻³⁰` |
| radius `r` | `1/6000` | |
| radii polynomial / derivative | `< −1.31388·10⁻⁵ / < −0.319666` | `0 / 0` |
| univalence margin on `|w| ≤ 21/20` | `> 87.1340` | `0` |
| `1 − U/L` (convexity of `D`) | `> 0.894067` | `0` (gate), `0.89` (convexity gate) |
| `|c₁₃|` of the exact solution | `> 0.0463086` | `0` |

The constants `C_q` use `κ = 1/80` as an Arb enclosure (see `../README.md`).

## Checksums

| File | SHA-256 |
|---|---|
| `verify_r14.py` | `15152fa2368ceb9ade5d96fa9f695c598e43c803e140af07393e34bb6b3603d2` |
| `certificate_r14.json` | `f565538e828fc581b18a7387e668bc51e769f1dbaf2542c07e04710c0db7f27a` |
| frozen bundle digest | `3d6973f5391d99816ab1621bc84b1be144dbbc15f730cd097cc31ee5922156d8` |

All other checksums are in `SHA256SUMS`.


==> anc/r14/SHA256SUMS <==
5cd6493c434c37cbf5288c4223b4c7e9429c5879da3d4f6bf51a5dbdaba65769  README.md
ed466777ee04317fccfc3c3acc335c3cff3ab0f6eeea135e733f68cf32f95e8d  aggregate_finite_r14.py
ec882e845c8f44ea5ed5cc95cddfa5ae2580922899c3256df41c67e5c88ddad9  center_r14_M114_S60.json
f565538e828fc581b18a7387e668bc51e769f1dbaf2542c07e04710c0db7f27a  certificate_r14.json
9d07d266966d23ddb61fbd99bd1a8b650be669b64dc39674170afc1dd303a3e0  check_identities_rank2.py
98f411e420062904ed9d05c59f2eeab8a1ea00948ef17da0d0ce0824d77aebe9  conformal_r14_D12_M114_S60_scaled.npz
7db2249ccab5ca6f58f60562655f7616a5479aad2e766bb33a7109b5a3189a2e  convex_r14.json
3d4da4a7a6144b9bc2b44815bce03ceec4dc8ed69b112ae51d10b54c3843f69a  disc_rank2.py
f5e826a161d2096635466d1d888ade615a53ac5815a150d3cd577727c5dfd7d7  far_shape_rank2.py
a80e4562a0a0100904ea1dae6ba2e282d9cdeee09e05e4bf9e185856d816033a  far_shape_split_r14.py
fc42e124cfd841bae7c524d44e652b507f58f25424fcd8f11d138872e5482c15  far_shape_split_r14_j241.json
ed8a0299aa7d300b18d5c1eb3cd46513164ad6c94055414ca6549c0921e0c12f  finite_batch_rank2.py
d2a75a3c04aa07505450878d445e587e95ff8b477b9412bb9930ad4e5bc523ac  finite_bound_r14_M114_S60.json
4a9f89b5981cd0e4d6cc848a094ea6e7d32363eedcaa84f46caf850a84b99bad  finite_r14_000_020.json
d6fc88a3f57f10054c50f070d946322eb7c2fb23cebae465783880a06997e5ac  finite_r14_020_060.json
606e7f43803ae6d4b0c3e6a077dbab0db87e9ea2ecaa6ab42488e5aab6c5b09a  finite_r14_060_100.json
bc1517ae0cf791be9ddf4890bd6e6cf77f4b4df99bb8c84e045cd359e7cb7647  finite_r14_100_140.json
05ff2bb977b78f7a94ef70cee4a62c78b6914806bd29077d6162c3f987a54a13  finite_r14_140_180.json
c9bbcbef830debdc0f98662f222face25b414813019eb32f08574f08ab0376b1  finite_r14_180_220.json
e3e4676aa91e22c46a8eb25c4c4c6b0f559d74cde8cb627feb8055d99c05696a  finite_r14_220_260.json
d799e3906c19aeac7f1b97c0e3fef8e03058dc13ad5cb46c9dbf58cbcc491922  finite_r14_260_300.json
d74ab68879aeb2cf0fd90832e091209f9dd64411c85fdfd88604799f76508606  finite_r14_300_340.json
2b698183c2afe55906cb621ec878009c43856fc57e8661563807e69db0a6745e  finite_r14_340_380.json
c8eb751b8567abb1a4cd8022478cd28b2581957ebea517b92fdeb3cf0f8485c7  finite_r14_380_420.json
5373f60188ad3a73d84d429e651c07abbb19838a58a72db48169630aefa1e545  finite_r14_420_460.json
566ab1e71392ff8dbf72a2cc27594ee32939ff842f0ceac7b42832c5c65df0c6  finite_r14_460_500.json
ed8d80f4f4eab67a5d37a93c645a66dd9fcccf28bd3e458f99cf75b18738c12f  finite_r14_500_540.json
dfbf2b374eb42a66daedf23abb002da1705eb4391d017d7879c96f0757317c4d  finite_r14_540_580.json
11fc21a22e71a6c130321310b671d658ef199de1aa4df3affe60154bbca68a1b  finite_r14_580_600.json
192e37dd6dcaec68bf617e595a50f4ad99198da3e0bd06be31b860f98c74fc1b  finite_r14_600_601.json
7ab43f50d4be2fe0b6ad352a366c4bfa6cee87f5aa432ec31b111f4f7b457767  finite_r14_601_602.json
e40de414aba38f52ae3653d122c9131f196f73608d6df7503a258fd1d45ceb0d  finite_r14_602_603.json
fcb68276ce223a6fea6b209975b1c293adb5dbd8e3f3cd5f7193de280690c871  finite_r14_603_604.json
1ee6ec00db3b2f2652e6c2d9489e1e4fdab4face7a80105282f0d68601aa60db  finite_r14_604_605.json
d2c4a1c23495354672141f0ccfd81d5c0db018a178b911fcf7d5022f661d7722  finite_r14_605_606.json
13b758f0c4b7ac493d2b48de155f9f44be39b5da2a088b16f2a8feee2c714a25  finite_r14_606_607.json
7d2dee438e1f86ee5995348612597999f79bcec713db2dbb99c52f813d5ea23c  finite_r14_607_608.json
704622104b00bd3a29f5c16418babe4c902787d3e86836d944fdd994348fb7f0  finite_r14_608_609.json
606ed0d4f5e2d1312aa9f7d00da335bda4d13f98aaf313da26fd20cbda43507d  finite_r14_609_610.json
1429ed36c883aeee5c3b7f20ac4a7c14c029b3ed1d9f86eb4033f0e42a817fe9  finite_rank2.py
35b8038845d3d53728a5b75bbcbcbc4773224a9137741b07cd79835b88f34e60  g_far_bound_r14_M114_S60.json
ac76c64f199ec531907cd7c484750496a8bccc523784916081420a33ed82c58a  g_near_r14_0000_0020.json
5c3646e0bdec736e9db0270136c557e753a15e1662262048e907285456d964b1  g_near_r14_0020_0120.json
bf540e7a46d6609db66edd2604b16262c61444ccca0f843110cb5c73b80713f2  g_near_r14_0120_0220.json
589a544cbe6dced8f5f687ed212fd3218555759739fc0811f0d11ea5136b4e6d  g_near_r14_0220_0320.json
8c7b5070e82ba453684be95e0009f1ddd8a6f4e0c261620fe371c56cd38a478a  g_near_r14_0320_0420.json
f4dd043ebc49f6e5a6c301bc1b4fff151bdeb6649aab57acc654b8dc11746d73  g_near_r14_0420_0520.json
a2a1d2ce38c15a2776ecdd74737ad1e0bc7e3e4082d8b306bf4e9d91f59b9aec  g_near_r14_0520_0620.json
ef579e06c470ccf97fcd518e0362c133fb43d0ea52cbf179c0ee1b8d889ad51b  g_near_r14_0620_0720.json
24716d42a162129b26e25ef0adfff6243d1aab557499ebb44c47563716b5010c  g_near_r14_0720_0820.json
7d64dacb6e8a9992f2c9fb5272bde44d1000b673e479da9aecc23dc6a74ab004  g_near_r14_0820_0920.json
3f1a0727111139db3befeb9b716f99db65c6decad147bfcbc771603e037f8c81  g_near_r14_0920_1020.json
179745ea9bf813b002f0c08d313e985850c34c7608cbf0f17b23e0884a74486e  g_near_r14_1020_1120.json
31641e1a07884164f81f69cbe0e8743838f139533a81771d02551fe04d627384  g_near_r14_1120_1215.json
81ccdc92f746178f127ec529369655bad7a18d3c15fec4b652fc1ff75d058196  g_tail_rank2.py
2c9bc031a940984f281f72bcf0431d315472ff7b8ddafea11244bd86ef08260a  identities_r14_M114_S60.json
a011b74d410c4edfb9e3acc348cab44a9f781afc050d8d33c3ba01998d4bfdee  inverse_r14_M114_S60.npy
fc316323b30d64c285a624cf607588ef7c60c7da98db8c5d4d38979a3a227a5c  make_inverse_rank2.py
57cd137b88ba2b9f2f7a899b4930e32c000c6a887a09728dd523a3a31f27e0af  rank2_cap_core.py
0376621bf91c1dbc92e26f8258a4e207719482a0e84eb061e125ab488da5c5ee  reproduce_r14.sh
6035a374479c109bc1dac3762a7dff3a8bbe4522e688ec6d9962a76617e1572f  shape_near_r14_121_121.json
2b056e21569cf15a1aeff4b23fa68732c74ca3ca77d168b4269cae78082abac5  shape_near_r14_133_145.json
446c7c3ae0ac6aa576e0a1475f701bc365271d72948ee0c57babf9895bf4e297  shape_near_r14_157_169.json
4ec427514c93cca332475827f74a2ea5838f29582fd8d9f8741bc84187a56e20  shape_near_r14_181_181.json
07290c7e7e83385d0c0dab7582bbfe72e8bb2e5ed37ea3228019bd6dfe0879c4  shape_near_r14_193_193.json
8f66608da464435acf029c938b0e165f03db4eb4b9aba3ee49a43bdfc389e579  shape_near_r14_205_205.json
3e6b384890324c228df5ff9dc453a0c2b2d7a8e80a5deebc85d75748d7809298  shape_near_r14_217_217.json
0077b9f5173dcc62a7f6224adba9fa697a40d49ff4efaa83ab99c8da3ad45e70  shape_near_r14_229_229.json
e38f103b4998c0cc788b2e53c369f43b95deebd8b675685202a676d1e1cec9a4  shape_tail_rank2.py
3dda3be54f041b8dbe5be02bca2ff1d5ea4bf1fc267ee24aef6817fe9bf95346  tail_inverse_bound_r14_M114_S60.json
9e589080aba948ab6ff491d94fb44e1ad00fd5e2834e8d642ddbf07f5f9348e7  tail_inverse_rank2.py
04e075027e501c63eec814dc1f42a484f57cba54d9a3ac358587eea658e0d4f7  test_fail_closed_r14.py
824b3d2f719b8a7aab3f314210ff54184a6e69af894384e1de811760ce1c6c81  verify_convex_r14.py
15152fa2368ceb9ade5d96fa9f695c598e43c803e140af07393e34bb6b3603d2  verify_r14.py


==> anc/r14/aggregate_finite_r14.py <==
"""Aggregate complete R14 finite-column receipts and compute Arb Y, ||A||."""

import hashlib
import json
from pathlib import Path
from flint import arb, ctx
from finite_rank2 import load_inverse
import rank2_cap_core as v


RANGES=[(0,20)]+[(a,a+40) for a in range(20,580,40)]+[(580,600)]
RANGES += [(a,a+1) for a in range(600,610)]


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def main():
    ctx.prec=128
    ctx.threads=1
    d=json.loads(Path('center_r14_M114_S60.json').read_text())
    rows,g,c,p,V,F=v.make_algebra(d)
    N=len(rows)
    v.need(N==610,'unexpected finite dimension')
    rho=arb(11)/10
    A=load_inverse('inverse_r14_M114_S60.npy')
    inv=v.Inverse(d['M'],d['S'],rho,c[1],A)
    cur=0
    defs=[]
    zs=[]
    for a,b in RANGES:
        v.need(a==cur,'finite batch list gap')
        item=json.loads(Path(f'finite_r14_{a:03d}_{b:03d}.json').read_text())
        v.need(item['kind']=='finite_batch' and item['dimension']==14
               and item['start']==a and item['stop']==b and item['N']==N,
               'finite batch receipt mismatch')
        defs.append(arb(item['inverse_defect_max']))
        zs.append(arb(item['Z_finite_max']))
        cur=b
    v.need(cur==N,'finite columns incomplete')
    defect=v.max_upper(defs)
    Zfinite=v.max_upper(zs)
    Y=inv.apply_many([F])[0].upper()
    Anfin=v.max_upper(sum((abs(A[i,j])*inv.cw[i] for i in range(N)),v.Z)/rho**rows[j][0]
                      for j in range(N))
    out={'status':'OPEN_COMPONENT','dimension':14,'N':N,'bits':ctx.prec,
         'M':d['M'],'S':d['S'],'batch_count':len(RANGES),
         'centre_sha256':sha('center_r14_M114_S60.json'),
         'inverse_sha256':sha('inverse_r14_M114_S60.npy'),
         'inverse_defect':defect.str(30),'Z_finite':Zfinite.str(30),
         'Y':Y.str(30),'A_finite':Anfin.str(30),
         'raw_residual_norm':v.norm(F,rho).str(30)}
    Path('finite_bound_r14_M114_S60.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/r14/center_r14_M114_S60.json <==
{
  "m": 6,
  "step": 12,
  "M": 114,
  "S": 60,
  "boundary_scale": "0x1.beb0441320216p+38",
  "g": [
    "-0x1.20682cd6f290ep+8",
    "-0x1.845dff333aa9cp+9",
    "-0x1.6c4d877cff890p+10",
    "-0x1.193db46f74cd1p+11",
    "-0x1.73793f85d31b0p+11",
    "-0x1.a03ad95f21c2ap+11",
    "-0x1.73999044d8d38p+11",
    "-0x1.97f37b4f92107p+10",
    "0x1.46f471e7446e2p+9",
    "0x1.9dce8ea0dd42cp+11",
    "0x1.44549dd0900bep+12",
    "0x1.3509315dac011p+12",
    "0x1.dc185f247bcb0p+10",
    "-0x1.6dbcedeb09d3ep+11",
    "-0x1.9e91b55cb3426p+12",
    "-0x1.70a6f3108e7d0p+12",
    "-0x1.47db9ffeeb918p+5",
    "0x1.a7aa5d166fb4dp+12",
    "0x1.e1c7058e6d1bfp+12",
    "0x1.8f5f7d99be522p+7",
    "-0x1.0bf432eec028bp+13",
    "-0x1.c66e98dbdd4b8p+12",
    "0x1.1798b24b2a8b0p+12",
    "0x1.521453f3a52c1p+13",
    "0x1.9a511cbf4baf1p+7",
    "-0x1.7564759dd1023p+13",
    "-0x1.79894c3f799afp+11",
    "0x1.922ec38d26877p+13",
    "0x1.7218280416560p+11",
    "-0x1.c86734ea03910p+13",
    "0x1.322486a97d942p+10",
    "0x1.e0b1fc865f655p+13",
    "-0x1.4979e9a6b82bfp+13",
    "-0x1.12602748f1cefp+13",
    "0x1.2f0108eaa0bc7p+14",
    "-0x1.5ebcaece182d7p+13",
    "-0x1.bafff6da3a668p+12",
    "0x1.5806949096bc7p+14",
    "-0x1.a64605263c1acp+14",
    "0x1.71c1ad02b871cp+14",
    "-0x1.0554e5ff988edp+14",
    "0x1.3a397f4793e71p+13",
    "-0x1.4ae11eb41be78p+12",
    "0x1.36df9059eac0dp+11",
    "-0x1.080a179733860p+10",
    "0x1.9973557aab89dp+8",
    "-0x1.2408e1b1e7415p+7",
    "0x1.81915060962e1p+5",
    "-0x1.d9916270a8b16p+3",
    "0x1.0fb7dd76389fcp+2",
    "-0x1.24660eaeeceafp+0",
    "0x1.2804c3771e027p-2",
    "-0x1.1abbdcb7ffba2p-4",
    "0x1.fed272b5b0811p-7",
    "-0x1.b56c9a151250ap-9",
    "0x1.63c54374807fdp-11",
    "-0x1.1351c8e7b2d9bp-13",
    "0x1.96115673ff9b4p-16",
    "-0x1.1d8d7141d00cep-18",
    "0x1.7643df2a1c240p-21",
    "-0x1.aec479e54248bp+2",
    "-0x1.217986a2c23a3p+4",
    "-0x1.127eb051ea960p+5",
    "-0x1.99bb5ab99dcc3p+5",
    "-0x1.d1a425fd518f9p+5",
    "-0x1.46da8c0e301c2p+5",
    "0x1.139ee3aeb58abp+3",
    "0x1.2f8de92506cbep+6",
    "0x1.d70527573f399p+6",
    "0x1.4d1e237629b06p+6",
    "-0x1.11e06cc396f76p+5",
    "-0x1.34ffa99fdd1c4p+7",
    "-0x1.28104c1d058e1p+7",
    "0x1.9b61f70060ebfp+4",
    "0x1.9c9665f4cda3fp+7",
    "0x1.3025e6e0882e0p+7",
    "-0x1.fc10d1f5bfcaap+6",
    "-0x1.02cae7c74c262p+8",
    "0x1.7e00f20f8aa6ep+3",
    "0x1.2b1102d9430e5p+8",
    "0x1.014cc0c0bbeddp+6",
    "-0x1.45ed90f643278p+8",
    "-0x1.0fa84fa0d146ap+6",
    "0x1.7149c34ad950ep+8",
    "-0x1.11f77076b9182p+5",
    "-0x1.83ae90f025c97p+8",
    "0x1.0abee4a2cf1f1p+8",
    "0x1.b9dddb15fe0e5p+7",
    "-0x1.e81bf91284b30p+8",
    "0x1.1a0130900ec4cp+8",
    "0x1.64e8e179880e0p+7",
    "-0x1.149feff7a58c4p+9",
    "0x1.5363e7437ed2bp+9",
    "-0x1.292b5fda86468p+9",
    "0x1.a41e2d7ed4b06p+8",
    "-0x1.f939af701338dp+7",
    "0x1.0a0364c815652p+7",
    "-0x1.f3cd7efd368b6p+5",
    "0x1.a869d4e210b30p+4",
    "-0x1.4903162b211eep+3",
    "0x1.d55a5aa0b6405p+1",
    "-0x1.35fe17db017bep+0",
    "0x1.7d1f39534a030p-2",
    "-0x1.b5df437f12680p-4",
    "0x1.d7654bbceb3a6p-6",
    "-0x1.dc10a147c7fd2p-8",
    "0x1.c288484ef9c74p-10",
    "-0x1.8dd4f8fa34702p-12",
    "0x1.44a6dede93803p-14",
    "-0x1.e011a1b5c8752p-17",
    "0x1.3390a1f39211ap-19",
    "-0x1.2b668347b7282p-22",
    "0x1.3fca8cdea3adcp-27",
    "0x1.285063c622457p-27",
    "-0x1.065630602b9bbp-28",
    "0x1.391ceb8d4ec7ep-30",
    "-0x1.34e9fe9c335e7p-32",
    "0x1.0ec7732e5e45fp-34",
    "-0x1.0f18741a8e0b1p-36",
    "0x1.2f0b550e0c1a6p-41",
    "0x1.070a4641c1005p+1",
    "0x1.5a352e1ad8253p+2",
    "0x1.f3c25d510f943p+2",
    "0x1.6727e1f3302fdp+2",
    "-0x1.35846018ac33bp+1",
    "-0x1.66e1ffb9e7ed4p+3",
    "-0x1.69f78f1c2d63dp+3",
    "0x1.104b66bef5eacp+0",
    "0x1.da30f5b90b895p+3",
    "0x1.7bd1063c18e1fp+3",
    "-0x1.06778e813f4c6p+3",
    "-0x1.2ba15639f916ap+4",
    "-0x1.026ca4d74f5e9p-3",
    "0x1.4ec251cdb92ecp+4",
    "0x1.4b878be434825p+2",
    "-0x1.69f6f8f431c51p+4",
    "-0x1.466449eb15acfp+2",
    "0x1.9c207e6e2374fp+4",
    "-0x1.2564580b1c444p+1",
    "-0x1.b2f5d0917219dp+4",
    "0x1.2c8f49d119cccp+4",
    "0x1.f00bc0b6abf33p+3",
    "-0x1.13985f801a734p+5",
    "0x1.3fa3ea25de3d5p+4",
    "0x1.9286cba1086a9p+3",
    "-0x1.38e3f4c548ff6p+5",
    "0x1.7fe8e46336756p+5",
    "-0x1.500948d519bd5p+5",
    "0x1.daef4e327c491p+4",
    "-0x1.1d922d9fd093ep+4",
    "0x1.2ccc1d0cab7aep+3",
    "-0x1.1aad6e146f43dp+2",
    "0x1.e0262e86c8df1p+0",
    "-0x1.7414e4f0a2eaep-1",
    "0x1.091cde1425619p-2",
    "-0x1.5da5acff54acdp-4",
    "0x1.ad67db887784cp-6",
    "-0x1.ee31db110a296p-8",
    "0x1.0c6dafc0e9ffbp-9",
    "-0x1.15a8d4db88141p-11",
    "0x1.145f1a7e5c04dp-13",
    "-0x1.0bd402561064fp-15",
    "0x1.feeb587e794d9p-18",
    "-0x1.e302198b34e83p-20",
    "0x1.c4f39002d1d3cp-22",
    "-0x1.a357233f97ec9p-24",
    "0x1.7cb2407c21384p-26",
    "-0x1.5193a327fb2b2p-28",
    "0x1.24f08686b1fccp-30",
    "-0x1.faa811545c8aap-33",
    "0x1.b33393516852cp-35",
    "-0x1.99d603679ec6ap-37",
    "0x1.13ca2589a2eccp-39",
    "-0x1.4378530234020p-41",
    "0x1.8d87c11ca1ca6p-40",
    "0x1.e26a328380c0cp-41",
    "0x1.0a248dbd9785ep-41",
    "0x1.7c7c2b53e9704p-42",
    "0x1.03c58b26222aep-41",
    "-0x1.bfd2903e5f204p-42",
    "0x1.b567291229e75p-4",
    "0x1.090c01f45b563p-2",
    "0x1.17f7c0ddf7914p-2",
    "-0x1.a0c38689607dbp-7",
    "-0x1.a2957edb187ebp-2",
    "-0x1.8aceaf043aae6p-2",
    "0x1.a92b10245a6adp-3",
    "0x1.2c3b18e908a34p-1",
    "0x1.17efba5a6542ep-6",
    "-0x1.4b4ed5aa4c24fp-1",
    "-0x1.5014d280d69c5p-4",
    "0x1.64d68ebd98ea7p-1",
    "-0x1.33f26939d5884p-4",
    "-0x1.68bcb4358e2c5p-1",
    "0x1.e5a7cde9c5b02p-2",
    "0x1.989a1dc94f7cbp-2",
    "-0x1.b689cf9a6d068p-1",
    "0x1.ee7a47af80065p-2",
    "0x1.4520428301a62p-2",
    "-0x1.eaeeefb83b477p-1",
    "0x1.2bc76b28efd4ap+0",
    "-0x1.06a2e065fdaf5p+0",
    "0x1.746d5fc4389f6p-1",
    "-0x1.c1466f6f20dafp-2",
    "0x1.d9788c9cb9136p-3",
    "-0x1.bb3d7c8fb22cep-4",
    "0x1.755ba745c7b66p-5",
    "-0x1.1e9c6292a5c57p-6",
    "0x1.9771855a5ddefp-8",
    "-0x1.12084a60373b7p-9",
    "0x1.669b53ca16622p-11",
    "-0x1.d5b1c435fa809p-13",
    "0x1.394c4033756fap-14",
    "-0x1.a8df08a7a596cp-16",
    "0x1.1fcf3f15f6fc7p-17",
    "-0x1.7d6225eb030ebp-19",
    "0x1.e5f14d3707010p-21",
    "-0x1.263104e9c3d03p-22",
    "0x1.4f8dbc69e6be2p-24",
    "-0x1.657b50b962e42p-26",
    "0x1.5fd433db34adcp-28",
    "-0x1.3a992a6534f1ep-30",
    "0x1.eef648dd061f5p-33",
    "-0x1.3bad278e8441dp-35",
    "0x1.0725788fd3fccp-38",
    "0x1.43541b1a84c10p-41",
    "-0x1.4da12e6114f74p-41",
    "0x1.5de38ae2ca132p-40",
    "0x1.8b686824085d5p-41",
    "-0x1.1dc9600b1d940p-45",
    "-0x1.41b484f2036dbp-41",
    "-0x1.4d12fbcc446b5p-40",
    "-0x1.5e656e8bd19e0p-46",
    "0x1.1de9e8710b7e8p-41",
    "-0x1.4389e531b5c3cp-42",
    "-0x1.8eaca1a249ad8p-42",
    "-0x1.816256130f38cp-42",
    "-0x1.ec034f479605cp-41",
    "0x1.04e2acdd2f4a1p-40",
    "0x1.d9c33e8f8addap-41",
    "-0x1.fd5c0a408b6a1p-7",
    "-0x1.6fc7494844cfcp-6",
    "0x1.1bcb62aaecd0bp-8",
    "0x1.f4fd734fa7c93p-6",
    "0x1.79881d537e4b1p-9",
    "-0x1.09094e9cdac03p-5",
    "0x1.a85d9a8c30077p-9",
    "0x1.05554ecd00f00p-5",
    "-0x1.696877c9db5b5p-6",
    "-0x1.1cffd1de44eedp-6",
    "0x1.48a5e5bc21993p-5",
    "-0x1.8a57e098f3a66p-6",
    "-0x1.d5c9d1eb5a515p-7",
    "0x1.796446b630244p-5",
    "-0x1.ce224b22b76edp-5",
    "0x1.90d2b34ef8f0bp-5",
    "-0x1.1908e4cabb2d3p-5",
    "0x1.5212d413091fdp-6",
    "-0x1.682b4991b84a3p-7",
    "0x1.58aebb15b4b72p-8",
    "-0x1.287a0bd03ac07p-9",
    "0x1.c5cc33fbd0774p-11",
    "-0x1.2e6b365296628p-12",
    "0x1.4e701d08ce74bp-14",
    "-0x1.051d5635f5e50p-16",
    "0x1.2617e898611cbp-27",
    "0x1.114d8f87ea1a9p-19",
    "-0x1.73136bd0b7490p-20",
    "0x1.676b87e832596p-21",
    "-0x1.2267371108a36p-22",
    "0x1.939c49c806e0ap-24",
    "-0x1.db0d9c68737d5p-26",
    "0x1.b7117a0e71612p-28",
    "-0x1.bf7ed5ce53f5fp-31",
    "-0x1.b9af7d3443a3fp-33",
    "0x1.bf9e405cdfd66p-33",
    "-0x1.b0ef07119fa54p-34",
    "0x1.40ec8f1fc7697p-35",
    "-0x1.a3304d0555ed3p-37",
    "0x1.0ea849aef1f43p-38",
    "-0x1.3489c124d47f2p-40",
    "0x1.7d61cae0f03eap-42",
    "0x1.0e427f9cafa74p-43",
    "-0x1.8912e14d0879bp-42",
    "0x1.261b6bfe7bc41p-42",
    "-0x1.d5bbd1111595ap-41",
    "0x1.4fff230cd1f90p-42",
    "0x1.53cb22d12689fp-41",
    "-0x1.3a0183606dd00p-43",
    "-0x1.adeea7c7a72fcp-42",
    "-0x1.5e8082ceee1bcp-41",
    "-0x1.9713494639c6cp-46",
    "-0x1.3fa614384b285p-41",
    "-0x1.025215cace07dp-41",
    "0x1.a629126914ff6p-42",
    "-0x1.a5a98e69c5b2ep-42",
    "-0x1.628b16dd90b23p-41",
    "0x1.5f930821ff465p-41",
    "0x1.e257d85f21cc8p-42",
    "-0x1.4c8c99ac58e34p-42",
    "-0x1.8d27ad7a32455p-10",
    "-0x1.331bd42e8cf2fp-10",
    "0x1.9d948e141cbd1p-10",
    "0x1.f1ade44dc8f14p-11",
    "-0x1.a9a2cdedda1dcp-10",
    "0x1.f3bb1d0bfc1aep-12",
    "0x1.5148a9926ba47p-11",
    "-0x1.58c2df8268213p-10",
    "0x1.95c11ec07d656p-10",
    "-0x1.65a306b6bd472p-10",
    "0x1.00dbfee644296p-10",
    "-0x1.423c504d429b3p-11",
    "0x1.6c5fe3600f429p-12",
    "-0x1.6a6340db58ba3p-13",
    "0x1.2352864f78572p-14",
    "-0x1.26dc1e73f22fdp-16",
    "-0x1.1a1e79c381be3p-19",
    "0x1.8cd82bee2400fp-18",
    "-0x1.2662263fba3bep-18",
    "0x1.37c37b959660cp-19",
    "-0x1.1048eb947c5dap-20",
    "0x1.a2d228d40f6acp-22",
    "-0x1.2c020dfc81057p-23",
    "0x1.adeb38949275ep-25",
    "-0x1.4bd8365e9c6b0p-26",
    "0x1.1828d22806692p-27",
    "-0x1.e621b3f1271aap-29",
    "0x1.9198edb9b9e58p-30",
    "-0x1.2dd8b974f3ea0p-31",
    "0x1.94e9084a0c2fbp-33",
    "-0x1.da298ca22b0cbp-35",
    "0x1.ede79319e740ap-37",
    "-0x1.c5151e09f5afcp-39",
    "0x1.ca9f66cda8e2ep-40",
    "-0x1.6fe69b5b50840p-43",
    "0x1.170ef8beed7cfp-42",
    "0x1.08f41fbec8554p-43",
    "0x1.04cc2a053d99cp-41",
    "-0x1.0e59ec2ebced0p-40",
    "0x1.de9baa76b50b4p-43",
    "-0x1.0def493e7425fp-40",
    "0x1.5b85dcdce9ad8p-40",
    "-0x1.ce184022c9694p-43",
    "0x1.f8239c782d7aap-42",
    "-0x1.12c164d113988p-42",
    "-0x1.73c2eafc0a048p-43",
    "0x1.1d6114dfd81bap-41",
    "-0x1.c152cb2221c24p-41",
    "0x1.00b462032d9c0p-44",
    "0x1.fcbb1f32fde59p-42",
    "-0x1.e2517b290b596p-43",
    "0x1.e03d88a11dc67p-42",
    "0x1.e95ecfe53d0f7p-43",
    "0x1.1546153bb95c4p-41",
    "-0x1.b28e31ce8bb79p-43",
    "0x1.09f37a3ed2305p-41",
    "0x1.09b968117971fp-41",
    "0x1.6d1863b780175p-41",
    "-0x1.52c47b89170f0p-45",
    "-0x1.7310e40e80ed0p-45",
    "0x1.4713671e36691p-19",
    "0x1.2ed087f87e12fp-16",
    "-0x1.ea2dee6fe1634p-16",
    "0x1.4cd48e2bcca7bp-16",
    "-0x1.acab74e422f20p-17",
    "0x1.ba6a8279ec77bp-17",
    "-0x1.8176223c75871p-17",
    "0x1.6d5ea2efa24dfp-18",
    "0x1.77055aae476abp-22",
    "-0x1.82820eaa5270ep-19",
    "0x1.66db5bc70d42ap-19",
    "-0x1.9726c77fc821cp-20",
    "0x1.3e39b8fef3065p-21",
    "-0x1.67f9f24f9f873p-23",
    "0x1.c30f947492b04p-25",
    "-0x1.444b80189ace0p-25",
    "0x1.112d6147ab7e9p-25",
    "-0x1.696ee02fdd55ap-26",
    "0x1.83e0c68c7ee0dp-27",
    "-0x1.6cfb79fbd4574p-28",
    "0x1.3df5102838043p-29",
    "-0x1.0432387cf1032p-30",
    "0x1.88a564df9066ep-32",
    "-0x1.071ece2996f91p-33",
    "0x1.33a895f9cce55p-35",
    "-0x1.2a433b4d90e52p-37",
    "0x1.cd3f959b9e37ep-40",
    "0x1.5d1440cce187bp-41",
    "-0x1.8700b771d813ap-40",
    "-0x1.528252596b000p-50",
    "-0x1.502919694b74cp-43",
    "-0x1.8083e13bde310p-45",
    "-0x1.accd56e48505cp-41",
    "-0x1.8fa8b27c45ce8p-45",
    "-0x1.672e8357737cdp-41",
    "0x1.a9575a282921cp-40",
    "0x1.63aa5fa352c7ap-42",
    "0x1.875c75f1a6f00p-41",
    "-0x1.fdd490aef6ce9p-41",
    "-0x1.c762898a6dafdp-41",
    "0x1.269d2fc30e08bp-43",
    "0x1.1a189a9317260p-44",
    "0x1.7afe31b24db0ap-41",
    "-0x1.213e4aea947d2p-40",
    "0x1.48414774e0e10p-42",
    "-0x1.82450a53cca1ep-43",
    "0x1.c952298a8a69ep-40",
    "-0x1.5701714315982p-41",
    "0x1.17c33329b5259p-42",
    "-0x1.bd708b007016fp-40",
    "-0x1.39f15fb7da9e9p-40",
    "0x1.b63dbc1f869dcp-42",
    "0x1.49cdaac6d3f8ep-41",
    "0x1.957f8644c755ap-43",
    "0x1.31675ee75a7bcp-42",
    "0x1.42752f40bb050p-42",
    "-0x1.49492f4e14e46p-40",
    "0x1.0e814e91127e2p-41",
    "0x1.8349998baf05ep-41",
    "0x1.846ef43593a3cp-42",
    "0x1.0f00ad556b158p-18",
    "-0x1.15ca7a02d727fp-20",
    "-0x1.e3c1192cb2d4ep-20",
    "0x1.df0451fea6cb2p-21",
    "0x1.4080d2019eba2p-23",
    "-0x1.78f9b2f94585cp-23",
    "0x1.b2a9463f3a753p-26",
    "0x1.a4ce227eb33d1p-27",
    "-0x1.5e6d95ef7bb34p-26",
    "0x1.941ebde4523eap-26",
    "-0x1.28c49864724e8p-26",
    "0x1.3bdddd470b67fp-27",
    "-0x1.2fb9050df796fp-28",
    "0x1.351fdde06d14ep-29",
    "-0x1.39d610adc4f66p-30",
    "0x1.1067157b81339p-31",
    "-0x1.636d9061f40cdp-33",
    "0x1.fb46f08fccdc4p-36",
    "0x1.d87a15b691566p-38",
    "-0x1.118adf71bc557p-37",
    "0x1.7cbd3269a57a1p-38",
    "-0x1.12ed996a668eep-39",
    "0x1.df78c5027b80ap-41",
    "-0x1.1d1f823deff3dp-40",
    "0x1.4c71bb71ba3eep-42",
    "-0x1.fc1b71dcc7c68p-42",
    "0x1.0676fd6ed28b0p-44",
    "0x1.e96ba8cb824acp-42",
    "-0x1.12017b185066bp-42",
    "-0x1.3a66896c92c97p-41",
    "0x1.5cab0c2d5d8b0p-42",
    "0x1.5754f5dab56c6p-42",
    "-0x1.5ff6a4fbfd160p-43",
    "-0x1.63e8064caa066p-43",
    "-0x1.e5398a511c90ap-44",
    "0x1.aa938c81747a8p-42",
    "-0x1.785f67ce4543ep-43",
    "-0x1.8c0c4b66a2e62p-41",
    "-0x1.d0217df4d01a0p-46",
    "-0x1.23527a446a8dep-40",
    "0x1.8edde93ec0430p-41",
    "0x1.3820a355b3bdcp-42",
    "0x1.9f8a36d86540ep-41",
    "-0x1.cf174d66d4652p-40",
    "0x1.371e48f679d28p-46",
    "-0x1.0eaf1b7a16c5bp-41",
    "0x1.5e0792bf4bfb0p-42",
    "0x1.2e187509109b4p-40",
    "0x1.16cb593d427d1p-39",
    "-0x1.c3c51491bb6b5p-41",
    "-0x1.8a86e01769eb6p-40",
    "0x1.091c5089b3b89p-41",
    "0x1.c33d5b6bc0ed0p-43",
    "0x1.efb83a68e4656p-42",
    "-0x1.0e77eb2761bd9p-43",
    "-0x1.9aeb17fdd940ap-41",
    "-0x1.bc8e9cef9d038p-41",
    "0x1.bb659297ea946p-41",
    "-0x1.06f19f83d4f8ap-42",
    "0x1.169da93f3b457p-41",
    "0x1.aceee48f9b71cp-25",
    "-0x1.055721f7332f2p-25",
    "0x1.7f70762212705p-29",
    "-0x1.0a27ef2fe5b7cp-29",
    "0x1.0ec8deb97ffc1p-28",
    "-0x1.3e8c7be78e51ap-29",
    "0x1.98e1f1ec53c96p-30",
    "-0x1.5684a6c7a8e85p-30",
    "0x1.6982cfa65c131p-31",
    "-0x1.dbfc59592d2dap-34",
    "-0x1.b8fe76f814176p-34",
    "0x1.a06d9324f5e4ap-34",
    "-0x1.a0dc673d720fap-35",
    "0x1.2fe1cb9597daap-36",
    "-0x1.d9dcdc6146c24p-39",
    "0x1.3e359b18db3bcp-40",
    "-0x1.4cdfcb8079f28p-41",
    "0x1.6d69d8046d35ap-41",
    "-0x1.8d4fe3d03a884p-40",
    "-0x1.0a2172d25b910p-45",
    "-0x1.9653731e37c11p-41",
    "0x1.c9563e4d2d051p-42",
    "-0x1.5c1cd9fc34872p-43",
    "0x1.b16214ead30bcp-43",
    "0x1.006df9933bec0p-47",
    "-0x1.b37c3e3ec2e2ap-44",
    "-0x1.2929011d38d4dp-40",
    "0x1.f0d9c30477198p-40",
    "0x1.8cde61c788f78p-43",
    "-0x1.d05f9041e38cap-43",
    "-0x1.09bb3ef7f52e2p-40",
    "-0x1.40e0b2ad2cab2p-40",
    "-0x1.8299ae9beddd8p-43",
    "0x1.8de25806af7a4p-40",
    "0x1.0e75021dc802bp-41",
    "-0x1.0659020b972bap-42",
    "0x1.1e788e6a0e754p-40",
    "0x1.2f3b8b92693a1p-40",
    "-0x1.2994d248ebe92p-42",
    "0x1.23ed5a9e6e190p-44",
    "-0x1.221e0658f8bf9p-41",
    "0x1.54037aa667dbfp-43",
    "-0x1.97365fcdf7524p-43",
    "0x1.f4acd6a039600p-48",
    "0x1.3e80aef832230p-42",
    "0x1.4cdad8a95f5d6p-42",
    "-0x1.6399fd29b370cp-39",
    "0x1.8e0c864ea1781p-40",
    "0x1.36361a857e3aap-39",
    "0x1.b95dafc6cfd51p-43",
    "-0x1.4d57434057d3ep-41",
    "0x1.206277760c2d8p-42",
    "-0x1.134bd948d9fecp-43",
    "0x1.1469a78b01600p-42",
    "0x1.ab34d2ab5c044p-42",
    "-0x1.09bd72e28e9a7p-41",
    "0x1.6cdbdf29e2ac2p-44",
    "0x1.5edb0b92753e4p-42",
    "-0x1.9d6bcb6012c30p-44",
    "0x1.082586594551fp-40",
    "-0x1.93f59b7f6cdd5p-28",
    "0x1.a49312231f56bp-29",
    "0x1.0231743d7c083p-30",
    "-0x1.20826414d2e72p-30",
    "0x1.7c7e22da1b260p-33",
    "0x1.3a8746f5ac163p-34",
    "-0x1.f1a9ce25c6011p-36",
    "-0x1.f511933a41e18p-39",
    "0x1.5559716c66909p-38",
    "-0x1.2b102c007752cp-39",
    "0x1.7afd175c27607p-40",
    "0x1.a58c8ce4a686bp-42",
    "0x1.92d6c5bd0e84ap-42",
    "-0x1.df51aa1ca0777p-42",
    "-0x1.262b6c77d48fdp-41",
    "0x1.b55743548d640p-43",
    "-0x1.c10be8c9e1566p-41",
    "-0x1.23211175e7e2dp-41",
    "0x1.861fc56d789a8p-40",
    "0x1.1dbd67f9d2026p-40",
    "0x1.b7cfdd56ce512p-41",
    "-0x1.69a195c39d81ap-41",
    "-0x1.5e3221bab9fedp-41",
    "-0x1.85bbc56b5eff5p-41",
    "-0x1.3b6abbb1a7c20p-44",
    "-0x1.3c0fe70b1061ap-42",
    "-0x1.c5100c9c2dbaap-42",
    "0x1.ce8b9e7ca47d7p-42",
    "0x1.ed7b7bbd212f6p-42",
    "0x1.0e1f3e3b3f630p-43",
    "0x1.d58bc3289bc99p-43",
    "-0x1.6fb587cdb0ceap-40",
    "-0x1.a9c40f379dd48p-41",
    "0x1.b3d16e594c68bp-41",
    "0x1.778d875f31aedp-42",
    "-0x1.5b532d4bafe1cp-40",
    "0x1.a917a45a89e5cp-43",
    "0x1.70c2df7592d95p-41",
    "0x1.00af0aff1d05cp-40",
    "0x1.ecc9e86ccbb84p-41",
    "0x1.8608e8c518676p-41",
    "-0x1.032bac7b16bf4p-40",
    "-0x1.de90e5ce72c4fp-42",
    "-0x1.aa873a898a2d2p-41",
    "0x1.2980b71c912dbp-43",
    "-0x1.9e95358e73020p-46",
    "-0x1.e319a27869da6p-41",
    "-0x1.ef01516557eb8p-43",
    "0x1.2cf949a3e981bp-40",
    "-0x1.fde12a21186a1p-41",
    "-0x1.4f281bfbd138bp-42",
    "0x1.02ba7f2973253p-43",
    "-0x1.989b05948c2b4p-42",
    "0x1.475ef9a9434b4p-42",
    "-0x1.f27b11e89a8bfp-42",
    "-0x1.1240054f213acp-41",
    "-0x1.413c87b54b3e7p-43",
    "0x1.11ebf7bcd8cc0p-40",
    "0x1.e080081ac44f4p-43",
    "-0x1.68363f6639808p-41"
  ],
  "c": [
    "0x1.61fd3d7356c37p+6",
    "0x1.7b5c5962d08b9p-5",
    "-0x1.b2cfcf4b6b8b0p-9",
    "-0x1.ec8adeb0de01dp-15",
    "0x1.e7044525639e2p-19",
    "0x1.7a9abe005a586p-23",
    "-0x1.9b731509c8c84p-31",
    "-0x1.bdd972f4dee62p-33",
    "-0x1.a405029a1791ep-40",
    "0x1.86be695e03293p-43"
  ]
}


==> anc/r14/certificate_r14.json <==
{
  "status": "PROVED",
  "dimension": 14,
  "bits": 128,
  "M": 114,
  "S": 60,
  "rho_weight": "11/10",
  "Y": "[4.59219983326890845947262436796e-5 +/- 2.09e-35]",
  "Z": "[0.604947541968226566829193025000 +/- 7e-35]",
  "Z_finite": "[0.120541568318045033537691674388 +/- 3.34e-33]",
  "Z_g_near": "[0.576825004567071101792000522744 +/- 2.54e-31]",
  "Z_g_far": "[0.393945015604655746719957293976 +/- 4.31e-31]",
  "Z_shape_near": "[0.600895659446996798345195150442 +/- 5.17e-32]",
  "Z_shape_far": "[0.604947541968226566829193025000 +/- 7e-35]",
  "A_finite": "[11766.8785219884259732871027868 +/- 3.91e-26]",
  "A_tail": "[1.66117493929724345906805716136 +/- 7.95e-31]",
  "inverse_defect": "[5.07083785482112786981310468970e-9 +/- 3.36e-39]",
  "C2_to_C8": {
    "2": "[210.532591652687758977307725667 +/- 4.79e-28]",
    "3": "[0.00606094566469113204097299047818 +/- 3.54e-33]",
    "4": "[1.91342299119895952164988817814e-9 +/- 3.93e-39]",
    "5": "[2.27175692752582885592794562210e-14 +/- 3.34e-44]",
    "6": "[1.59419170924942561334411054864e-19 +/- 1.83e-49]",
    "7": "[6.13259867248498421524304160255e-25 +/- 4.69e-55]",
    "8": "[9.99620204927738756726999017243e-31 +/- 1.11e-61]"
  },
  "radius": "[0.000166666666666666666666666666667 +/- 3.34e-34]",
  "radii_polynomial": "[-1.31388888606481481466049382677e-5 +/- 4.70e-35]",
  "derivative_polynomial": "[-0.319666666158333333296296296181 +/- 4.45e-31]",
  "extension_margin": "[87.1340696308509352684495249834 +/- 4.61e-29]",
  "curvature_lower": "[0.894067143209731747504782496619 +/- 3.80e-31]",
  "c13_lower": "[0.0463086661503954754210455493625 +/- 3.40e-32]",
  "frozen_bundle_sha256": "3d6973f5391d99816ab1621bc84b1be144dbbc15f730cd097cc31ee5922156d8",
  "verifier_sha256": "15152fa2368ceb9ade5d96fa9f695c598e43c803e140af07393e34bb6b3603d2"
}


==> anc/r14/check_identities_rank2.py <==
"""Exact K identities and high-precision principal/Q checks for R10/R14."""

import argparse
import json
from pathlib import Path
import sympy as sp
from flint import arb, ctx
import rank2_cap_core as v
from far_shape_rank2 import q_of_g, check_q


def check_k(m,step):
    r=sp.symbols('r',positive=True)
    count=0
    for n in (m,m+step,m+2*step):
        for s in range(1,5):
            S=lambda t:r**n*sp.jacobi(t,0,n,2*r*r-1)
            d=n+2*s
            k=S(s-1)/(4*d*(d+1))-S(s)/(2*d*(d+2))+S(s+1)/(4*(d+1)*(d+2))
            lap=sp.diff(k,r,2)+sp.diff(k,r)/r-n*n*k/r**2
            v.need(sp.cancel(lap-S(s))==0,'K Laplacian identity failed')
            v.need(sp.simplify(k.subs(r,1))==0,'K Dirichlet trace failed')
            v.need(sp.simplify(sp.diff(k,r).subs(r,1))==0,'K Neumann trace failed')
            count+=1
    return count


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--centre',required=True)
    p.add_argument('--output',required=True)
    args=p.parse_args()
    d=json.loads(Path(args.centre).read_text())
    m,step=d['m'],d['step']
    k_cases=check_k(m,step)
    ctx.prec=256
    ctx.threads=1
    rows,g,c,pcoef,V,F=v.make_algebra(d)
    max_principal=arb(0)
    for j in (1+step,1+2*step,d['M']+m+1):
        cb={1:arb(1)}
        pb={0:arb(1)}
        Vb=v.hcoeff(cb)
        actual=v.shape_column(j,cb,pb,Vb)
        expected=v.principal_shape(j,arb(1))
        err=v.max_upper(abs(actual.get(key,v.Z)-expected.get(key,v.Z))
                        for key in actual.keys()|expected.keys())
        max_principal=v.max_upper([max_principal,err])
    v.need(max_principal<arb('1e-50'),'ball-principal identity failed')
    q_cases=0
    inv=v.Inverse(d['M'],d['S'],arb(11)/10,arb(1),None)
    for n in (m,m+step,d['M']):
        q=inv.radial_coeff(n)
        v.need(all(x>0 for x in q.values()),'radial-power coefficient not positive')
        v.need(abs(sum(q.values(),v.Z)-1).upper()<arb('1e-50'),'radial-power coefficients do not sum to one')
        q_cases+=1
    Q=q_of_g(g,d['M'],d['S'])
    q_error=check_q(g,Q)
    out={'status':'IDENTITIES_PASS','dimension':2*m+2,'bits':ctx.prec,
         'K_cases':k_cases,'radial_power_cases':q_cases,
         'ball_principal_max_error':max_principal.str(30),
         'Q_connection_max_error':q_error.str(30)}
    Path(args.output).write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/r14/convex_r14.json <==
{
  "status": "PROVED_CONVEX",
  "dimension": 14,
  "bits": 128,
  "main_certificate_sha256": "f565538e828fc581b18a7387e668bc51e769f1dbaf2542c07e04710c0db7f27a",
  "main_verifier_sha256": "15152fa2368ceb9ade5d96fa9f695c598e43c803e140af07393e34bb6b3603d2",
  "centre_sha256": "ec882e845c8f44ea5ed5cc95cddfa5ae2580922899c3256df41c67e5c88ddad9",
  "radius": "[0.000166666666666666666666666666667 +/- 3.34e-34]",
  "extension_margin": "[87.1340696308509352684495249834 +/- 4.61e-29]",
  "derivative_lower": "[87.8099959096771956713862553979 +/- 3.97e-29]",
  "second_upper": "[9.30196372145387539469357776726 +/- 2.98e-30]",
  "curvature_lower": "[0.894067143209731747504782496619 +/- 3.80e-31]",
  "c13_lower": "[0.0463086661503954754210455493625 +/- 3.40e-32]"
}


==> anc/r14/disc_rank2.py <==
"""Conformal fixed-disc formulation for the I2(m) Weyl Schiffer problem.

Planar problem, wavenumber normalised to 1:
    F Weyl anti-invariant, (Delta+1)F=0, F-pi=|grad(F-pi)|=0 on dD.

Fixed-disc form: psi(w)=sum c_j w^j, j=1 mod m, real c_j;
    W = F o psi - Im(psi**m), g = Laplacian W, W = K g,
    H(g, psi) = g + |psi'|^2 (K g + Im(psi**m)) = 0.

Basis: S_{n,s} = r^n P_s^{(0,n)}(2 r^2 - 1) sin(n theta), n=0 mod m, s >= 0.
  <S_{m,s}, S_{m,s}>_{L^2(disc)} = pi / (2 (m + 2 s + 1)).
  K S_{m,s} = S_{m,s-1}/(4D(D+1)) - S_{m,s}/(2D(D+2)) + S_{m,s+1}/(4(D+1)(D+2)),  D = m + 2 s, s >= 1.
Shape: psi(w) = sum_{j=1 mod m} c_j w^j, c_j real.
"""
import numpy as np
from scipy import special as sps


def jacobi_table(m, smax, x):
    """P_s^{(0,m)}(x), s = 0..smax (rows), via the standard three-term recurrence (alpha=0, beta=m)."""
    a, b = 0.0, float(m)
    P = np.zeros((smax + 1, len(x)))
    P[0] = 1.0
    if smax >= 1:
        P[1] = (a + 1) + (a + b + 2) * (x - 1) / 2
    for n in range(2, smax + 1):
        c1 = 2 * n * (n + a + b) * (2 * n + a + b - 2)
        c2 = (2 * n + a + b - 1) * ((2 * n + a + b) * (2 * n + a + b - 2) * x + a * a - b * b)
        c3 = 2 * (n + a - 1) * (n + b - 1) * (2 * n + a + b)
        P[n] = (c2 * P[n - 1] - c3 * P[n - 2]) / c1
    return P


class Disc:
    """Quadrature grid on a pi/m sector and basis tables."""

    def __init__(self, Weyl_m, M, S, Nx=None, Nq=None, extra_s=1, step=None,
                 boundary_scale=1.0):
        if step is None:
            step = Weyl_m
        if Weyl_m not in (3, 4, 6) or step not in (Weyl_m, 2*Weyl_m) or M % step != Weyl_m % step:
            raise ValueError("M must match the first sine frequency modulo step")
        self.Weyl_m, self.step, self.M, self.S = Weyl_m, step, M, S
        self.boundary_scale = float(boundary_scale)
        if not np.isfinite(self.boundary_scale) or self.boundary_scale<=0:
            raise ValueError("boundary scale must be positive and finite")
        self.ms = np.arange(Weyl_m, M + 1, step)
        self.js = np.arange(1, 1 + step*len(self.ms), step)
        Jc = int(self.js[-1])
        self.Jc = Jc
        dF = (M + 2 * S + 2) + 2 * (Jc - 1) + 2
        if Nq is None:
            Nq = (dF + M) // Weyl_m + 8
        if Nx is None:
            Nx = ((dF + M) // 2 + S) // 2 + 8
        self.Nx, self.Nq = Nx, Nq
        x, wx = np.polynomial.legendre.leggauss(Nx)
        self.x, self.wx = x, wx
        self.r = np.sqrt((1 + x) / 2)
        self.th = (np.arange(Nq) + 0.5) * (np.pi / Weyl_m) / Nq
        R, TH = np.meshgrid(self.r, self.th, indexing='ij')
        self.R, self.TH = R.ravel(), TH.ravel()
        self.W = self.R * np.exp(1j * self.TH)
        # Full disc = 2m copies of this sector; r dr=dx/4.
        self.qw = (np.pi / (2 * Nq)) * np.repeat(wx, Nq)
        self.S_ext = S + extra_s
        # basis tables: dict m -> array (S_ext+1, grid)
        self.tab = {}
        for m in self.ms:
            P = jacobi_table(m, self.S_ext, x)                  # (s, Nx)
            rad = (self.r[None, :] ** m) * P                     # (s, Nx)
            ang = np.sin(m * self.th)                            # (Nq,)
            self.tab[m] = (rad[:, :, None] * ang[None, None, :]).reshape(self.S_ext + 1, -1)
        # index maps
        self.gidx = [(m, s) for m in self.ms for s in range(1, S + 1)]
        self.hidx = [(m, 0) for m in self.ms]
        self.ng, self.nc = len(self.gidx), len(self.js)
        self.rows = self.gidx + self.hidx
        self.norm2 = {}

    # --- coefficient <-> grid ---------------------------------------------------------------
    def eval_S(self, coef):
        """coef: dict or array over (m, s) with s in 0..S_ext -> grid values."""
        out = np.zeros(self.R.shape)
        for m in self.ms:
            out += coef[m] @ self.tab[m]
        return out

    def project(self, f, smax=None):
        """L2 projection of grid function f (odd-odd sector) onto S_{m,s}, s=0..smax -> dict m -> array."""
        if smax is None:
            smax = self.S
        out = {}
        fw = f * self.qw
        for m in self.ms:
            n2 = np.pi / (2 * (m + 2 * np.arange(smax + 1) + 1))
            out[m] = (self.tab[m][:smax + 1] @ fw) / n2
        return out

    def K_coef(self, gc):
        """gc: dict m -> array over s=1..S (index s-1). Returns dict m -> array over s=0..S+1."""
        out = {}
        for m in self.ms:
            v = np.zeros(self.S + 2)
            for s in range(1, self.S + 1):
                D = m + 2 * s
                a = gc[m][s - 1]
                v[s - 1] += a / (4 * D * (D + 1))
                v[s] += -a / (2 * D * (D + 2))
                v[s + 1] += a / (4 * (D + 1) * (D + 2))
            out[m] = v
        return out

    # --- unknown vector ------------------------------------------------------------------------
    def unpack(self, z):
        gz = z[:self.ng].reshape(len(self.ms), self.S)
        gc = {m: gz[i] for i, m in enumerate(self.ms)}
        c = z[self.ng:]
        return gc, c

    def pack(self, gc, c):
        return np.concatenate([np.concatenate([gc[m] for m in self.ms]), c])

    def psi_vals(self, c):
        W = self.W
        psi = np.zeros(W.shape, complex)
        dpsi = np.zeros(W.shape, complex)
        for j, cj in zip(self.js, c):
            psi += cj * W ** j
            dpsi += cj * j * W ** (j - 1)
        return psi, dpsi

    def residual_grid(self, z):
        gc, c = self.unpack(z)
        gfull = {m: np.concatenate([[0.0], gc[m], np.zeros(self.S_ext - self.S)]) for m in self.ms}
        g = self.eval_S(gfull)
        Kc = self.K_coef(gc)
        Kg = self.eval_S({m: np.concatenate([Kc[m], np.zeros(self.S_ext + 1 - len(Kc[m]))]) for m in self.ms})
        psi, dpsi = self.psi_vals(c)
        a2 = np.abs(dpsi) ** 2
        V = Kg + (psi ** self.Weyl_m).imag / self.boundary_scale
        return g + a2 * V, dict(g=g, Kg=Kg, psi=psi, dpsi=dpsi, a2=a2, V=V)

    def residual(self, z):
        Fg, aux = self.residual_grid(z)
        pr = self.project(Fg)
        res = np.concatenate([pr[m][1:self.S + 1] for m in self.ms] + [np.array([pr[m][0] for m in self.ms])])
        return res, aux

    def jacobian(self, z):
        gc, c = self.unpack(z)
        Fg, aux = self.residual_grid(z)
        a2, V, dpsi, psi = aux['a2'], aux['V'], aux['dpsi'], aux['psi']
        cols = []
        # g columns
        for m in self.ms:
            for s in range(1, self.S + 1):
                D = m + 2 * s
                KS = (self.tab[m][s - 1] / (4 * D * (D + 1)) - self.tab[m][s] / (2 * D * (D + 2))
                      + self.tab[m][s + 1] / (4 * (D + 1) * (D + 2)))
                cols.append(self.tab[m][s] + a2 * KS)
        W = self.W
        for j in self.js:
            dW = j * W ** (j - 1)
            cols.append(2 * np.real(np.conj(dpsi) * dW) * V
                        + a2 * self.Weyl_m * np.imag(psi ** (self.Weyl_m - 1) * W ** j)
                        / self.boundary_scale)
        C = np.array(cols).T   # grid x ncols
        # project all columns
        Cw = C * self.qw[:, None]
        rows = []
        for m in self.ms:
            n2 = np.pi / (2 * (m + 2 * np.arange(self.S + 1) + 1))
            rows.append((self.tab[m][1:self.S + 1] @ Cw) / n2[1:, None])
        hr = []
        for m in self.ms:
            n2 = np.pi / (2 * (m + 1))
            hr.append((self.tab[m][0] @ Cw) / n2)
        return np.vstack(rows + [np.array(hr)])


def ball_rho(m, k):
    """k-th zero of J_(m+1), radial Neumann wavenumber in R^(2m+2)."""
    return sps.jn_zeros(m + 1, k)[-1]


==> anc/r14/far_shape_rank2.py <==
"""Analytic far-shape bound for scaled R10/R14 fixed-disc CAPs."""

import argparse
import json
from pathlib import Path
from flint import arb, ctx
import rank2_cap_core as v


def q_of_g(g,M,S):
    Q={}
    for n in range(v.M_ROOT,M+1,v.STEP):
        C1=[{0:arb(1)}]
        C2=[{0:arb(1)}]
        for k in range(1,S):
            one={i:x*(k+n)/(k+n+1) for i,x in C1[-1].items()}
            one[k]=arb(2*k+n+1)/(k+n+1)
            two={i:x*(2*k+n+2)/(k+n+2) for i,x in one.items()}
            for i,x in C2[-1].items():
                v.acc(two,i,x*(k+n)/(k+n+2))
            C1.append(one)
            C2.append(two)
        for s in range(1,S+1):
            for t,x in C2[s-1].items():
                v.acc(Q,(n,t),g.get((n,s),v.Z)*x/(4*s*(s+1)))
    return Q


def check_q(g,Q):
    r2=v.shift(v.shift(v.sine(Q),1),1,True)
    r4=v.shift(v.shift(r2,1),1,True)
    recovered=v.unsine(v.add(v.sine(Q),v.scale(r2,-arb(2)),r4))
    target=v.K(g)
    diff=v.add(recovered,v.scale(target,-arb(1)))
    error=v.max_upper(abs(x) for x in diff.values())
    v.need(error<arb('1e-20'),'Q connection identity failed')
    return error


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--centre',required=True)
    p.add_argument('--tail-receipt',required=True)
    p.add_argument('--jstar',type=int,required=True)
    p.add_argument('--output',required=True)
    args=p.parse_args()
    ctx.prec=128
    ctx.threads=1
    d=json.loads(Path(args.centre).read_text())
    rows,g,c,pcoef,V,F=v.make_algebra(d)
    M,S=d['M'],d['S']
    rho=arb(11)/10
    b=c[1]
    alpha=b**(v.M_ROOT+1)/v.BOUNDARY_SCALE
    v.need(args.jstar%v.STEP==1,'invalid far shape index')
    h=v.hcoeff(c)
    h0={(v.M_ROOT,0):b**v.M_ROOT/v.BOUNDARY_SCALE}
    Gamma1=v.add(v.hol(v.sine(h),pcoef,True),
                 v.scale(v.sine(h0),-b))
    a=v.abs2({(0,0):arb(1)},pcoef)
    Gamma0=a
    for _ in range(v.M_ROOT-1):
        Gamma0=v.hol_psi(Gamma0,c)
    Gamma0=v.add(v.scale(Gamma0,1/v.BOUNDARY_SCALE),
                 {(v.M_ROOT-1,0):-alpha})
    N1=v.norm(Gamma1,rho)
    N0=v.norm(Gamma0,rho)
    Q=q_of_g(g,M,S)
    q_error=check_q(g,Q)
    L=M+max(pcoef)
    T=v.shift(v.hol(v.sine(Q),pcoef,True),L)
    v.need(min(k for (k,t) in T)>=0,'Q shift support failure')
    min_freq=args.jstar-1-(v.M_ROOT*max(c)+max(pcoef))
    v.need(min_freq>M,'far shape output enters finite rows')
    nonW=(2*N1/rho**v.M_ROOT
          +v.M_ROOT*N0/(rho**(v.M_ROOT-1)*(args.jstar+v.M_ROOT)))/alpha
    wsum=sum((abs(x)*(2*t+1)*(2*t+3)*rho**(k-L-v.M_ROOT)
              for (k,t),x in T.items()),v.Z)
    Wbound=8*wsum/(alpha*(args.jstar-L)**2)
    tail=json.loads(Path(args.tail_receipt).read_text())
    Atail=arb(tail['A_tail_upper']).upper()
    total=Atail*(nonW+Wbound)
    out={'status':'OPEN_COMPONENT','dimension':2*v.M_ROOT+2,
         'jstar':args.jstar,'M':M,'L':L,'min_freq':min_freq,
         'Gamma1':N1.str(25),'Gamma0':N0.str(25),
         'Qnorm':v.norm(Q,rho).str(25),'Q_identity_error':q_error.str(25),
         'Wsum':wsum.str(25),'nonW_ratio':nonW.str(25),
         'W_ratio':Wbound.str(25),'Z_shape_far':total.upper().str(25)}
    Path(args.output).write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/r14/far_shape_split_r14.py <==
"""Two-norm analytic far-shape bound with tiny low-frequency spill for R14.

Output above M uses the principal-tail inverse norm. The remaining exact
low-frequency coefficients use the full inverse norm. This permits a far
cutoff earlier than the crude full-support threshold.
"""

import argparse
import json
from pathlib import Path
from flint import arb, ctx
import rank2_cap_core as v
from far_shape_rank2 import q_of_g, check_q


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--jstar',type=int,required=True)
    p.add_argument('--output',required=True)
    args=p.parse_args()
    ctx.prec=128
    ctx.threads=1
    d=json.loads(Path('center_r14_M114_S60.json').read_text())
    rows,g,c,pcoef,V,F=v.make_algebra(d)
    M=d['M']
    rho=arb(11)/10
    b=c[1]
    alpha=b**(v.M_ROOT+1)/v.BOUNDARY_SCALE
    v.need(args.jstar%v.STEP==1,'invalid far shape index')
    h=v.hcoeff(c)
    h0={(v.M_ROOT,0):b**v.M_ROOT/v.BOUNDARY_SCALE}
    G1=v.add(v.hol(v.sine(h),pcoef,True),
             v.scale(v.sine(h0),-b))
    a=v.abs2({(0,0):arb(1)},pcoef)
    G0=a
    for _ in range(v.M_ROOT-1):
        G0=v.hol_psi(G0,c)
    G0=v.add(v.scale(G0,1/v.BOUNDARY_SCALE),
             {(v.M_ROOT-1,0):-alpha})
    Q=q_of_g(g,M,d['S'])
    q_error=check_q(g,Q)
    L=M+max(pcoef)
    v.need(args.jstar>L,'far shape start must exceed Q shift')
    T=v.shift(v.hol(v.sine(Q),pcoef,True),L)
    v.need(min(k for (k,t) in T)>=0,'Q shift support failure')
    An=arb(json.loads(Path('finite_bound_r14_M114_S60.json').read_text())['A_finite']).upper()
    Atail=arb(json.loads(Path('tail_inverse_bound_r14_M114_S60.json').read_text())['A_tail_upper']).upper()
    def split_norm(f,offset):
        good=bad=arb(0)
        for (k,t),x in f.items():
            mass=abs(x)*rho**abs(k)
            if k+offset>M:good+=mass
            else:bad+=mass
        return good,bad
    N1g,N1b=split_norm(G1,args.jstar-1)
    N0g,N0b=split_norm(G0,args.jstar)
    wgood=wbad=arb(0)
    for (k,t),x in T.items():
        # Keep each exact output frequency in the two-boundary-factor estimate.
        # For j>=jstar, k+j-L grows, so its value at jstar bounds every
        # higher column. Replacing all denominators by (jstar-L)^2 is much
        # looser for the large k carrying most of the Q mass.
        mass=(abs(x)*(2*t+1)*(2*t+3)*rho**(k-L-v.M_ROOT)
              /(k+args.jstar-L)**2)
        if k+args.jstar-1-L>M:wgood+=mass
        else:wbad+=mass
    nonW=(2*(Atail*N1g+An*N1b)/rho**v.M_ROOT
          +v.M_ROOT*(Atail*N0g+An*N0b)
            /(rho**(v.M_ROOT-1)*(args.jstar+v.M_ROOT)))/alpha
    Wbound=8*(Atail*wgood+An*wbad)/alpha
    total=nonW+Wbound
    out={'status':'OPEN_COMPONENT','dimension':14,'jstar':args.jstar,
         'M':M,'L':L,'Q_identity_error':q_error.str(25),
         'Gamma1_good':N1g.str(25),'Gamma1_bad':N1b.str(25),
         'Gamma0_good':N0g.str(25),'Gamma0_bad':N0b.str(25),
         'Wsum_good':wgood.str(25),'Wsum_bad':wbad.str(25),
         'nonW_ratio':nonW.str(25),'W_ratio':Wbound.str(25),
         'Z_shape_far':total.upper().str(25)}
    Path(args.output).write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/r14/far_shape_split_r14_j241.json <==
{
  "status": "OPEN_COMPONENT",
  "dimension": 14,
  "jstar": 241,
  "M": 114,
  "L": 222,
  "Q_identity_error": "[1.130886086517938326342955e-33 +/- 3.08e-58]",
  "Gamma1_good": "[5.147418791825337158281485 +/- 2.70e-25]",
  "Gamma1_bad": "[3.394782657555885038214312e-8 +/- 4.61e-33]",
  "Gamma0_good": "[7.696735432429908403099722 +/- 2.33e-25]",
  "Gamma0_bad": "0",
  "Wsum_good": "[3.293821410660066289128013 +/- 4.91e-25]",
  "Wsum_bad": "[1.039384741834244392164110e-17 +/- 4.79e-42]",
  "nonW_ratio": "[0.1110921760018754311804243 +/- 2.50e-27]",
  "W_ratio": "[0.4938553659663511356487687 +/- 2.26e-26]",
  "Z_shape_far": "[0.6049475419682265668291930 +/- 2.50e-26]"
}


==> anc/r14/finite_batch_rank2.py <==
"""Arb finite Jacobian columns in bounded batches for large R14 matrices."""

import argparse
import json
from pathlib import Path
from flint import arb, arb_mat, ctx
from finite_rank2 import load_inverse
import rank2_cap_core as v


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--centre',required=True)
    p.add_argument('--inverse',required=True)
    p.add_argument('--start',type=int,required=True)
    p.add_argument('--stop',type=int,required=True)
    p.add_argument('--output',required=True)
    args=p.parse_args()
    ctx.prec=128
    ctx.threads=1
    d=json.loads(Path(args.centre).read_text())
    rows,g,c,pcoef,V,F=v.make_algebra(d)
    N=len(rows)
    v.need(0<=args.start<args.stop<=N,'invalid finite batch')
    rho=arb(11)/10
    A=load_inverse(args.inverse)
    inv=v.Inverse(d['M'],d['S'],rho,c[1],A)
    ng=len(g)
    js=sorted(c)
    cols=[]
    for i in range(args.start,args.stop):
        if i<ng:
            key=rows[i]
            e={key:arb(1)}
            cols.append(v.add(e,v.unsine(v.abs2(v.sine(v.K(e)),pcoef))))
        else:
            cols.append(v.shape_column(js[i-ng],c,pcoef,V))
    mat=arb_mat([[col.get(key,v.Z) for col in cols] for key in rows])
    image=A*mat
    defect=[]
    for j,i in enumerate(range(args.start,args.stop)):
        column=sum((abs((arb(1) if k==i else v.Z)-image[k,j])*inv.cw[k]
                    for k in range(N)),v.Z)/inv.cw[i]
        defect.append(column)
    zvals=inv.apply_many(cols,subtract=[('finite',i) for i in range(args.start,args.stop)])
    zrel=[x/inv.cw[i] for i,x in zip(range(args.start,args.stop),zvals)]
    out={'kind':'finite_batch','dimension':2*v.M_ROOT+2,
         'start':args.start,'stop':args.stop,'N':N,
         'inverse_defect_max':v.max_upper(defect).str(30),
         'Z_finite_max':v.max_upper(zrel).str(30)}
    Path(args.output).write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/r14/finite_bound_r14_M114_S60.json <==
{
  "status": "OPEN_COMPONENT",
  "dimension": 14,
  "N": 610,
  "bits": 128,
  "M": 114,
  "S": 60,
  "batch_count": 26,
  "centre_sha256": "ec882e845c8f44ea5ed5cc95cddfa5ae2580922899c3256df41c67e5c88ddad9",
  "inverse_sha256": "a011b74d410c4edfb9e3acc348cab44a9f781afc050d8d33c3ba01998d4bfdee",
  "inverse_defect": "[5.07083785482112786981310468970e-9 +/- 3.36e-39]",
  "Z_finite": "[0.120541568318045033537691674388 +/- 3.34e-33]",
  "Y": "[4.59219983326890845947262436796e-5 +/- 2.08e-35]",
  "A_finite": "[11766.8785219884259732871027868 +/- 3.90e-26]",
  "raw_residual_norm": "[4.34574453884738925087226315e-5 +/- 4.58e-32]"
}


==> anc/r14/finite_r14_000_020.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 0,
  "stop": 20,
  "N": 610,
  "inverse_defect_max": "[5.07083785482112786981310468970e-9 +/- 3.35e-39]",
  "Z_finite_max": "[5.07083785482112786981310468970e-9 +/- 2.48e-39]"
}


==> anc/r14/finite_r14_020_060.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 20,
  "stop": 60,
  "N": 610,
  "inverse_defect_max": "[4.08910916246509246397054672601e-11 +/- 1.93e-41]",
  "Z_finite_max": "[0.120541568318045033537691674388 +/- 3.33e-33]"
}


==> anc/r14/finite_r14_060_100.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 60,
  "stop": 100,
  "N": 610,
  "inverse_defect_max": "[9.51017616582958540081816749547e-10 +/- 2.47e-40]",
  "Z_finite_max": "[4.25721249779074908096551953158e-9 +/- 2.07e-39]"
}


==> anc/r14/finite_r14_100_140.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 100,
  "stop": 140,
  "N": 610,
  "inverse_defect_max": "[7.15820667545749730360546003798e-11 +/- 3.96e-41]",
  "Z_finite_max": "[0.100686851105927711844529172547 +/- 2.34e-31]"
}


==> anc/r14/finite_r14_140_180.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 140,
  "stop": 180,
  "N": 610,
  "inverse_defect_max": "[8.50774812620893416053890267716e-12 +/- 3.08e-42]",
  "Z_finite_max": "[0.0853668567992899571961921909192 +/- 2.69e-32]"
}


==> anc/r14/finite_r14_180_220.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 180,
  "stop": 220,
  "N": 610,
  "inverse_defect_max": "[9.90003067596331944149433661925e-12 +/- 1.33e-43]",
  "Z_finite_max": "[3.29352598473438534257981105487e-7 +/- 3.96e-37]"
}


==> anc/r14/finite_r14_220_260.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 220,
  "stop": 260,
  "N": 610,
  "inverse_defect_max": "[6.35147961109586861465922307125e-12 +/- 1.23e-42]",
  "Z_finite_max": "[0.0733003650259568138296407962077 +/- 2.73e-32]"
}


==> anc/r14/finite_r14_260_300.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 260,
  "stop": 300,
  "N": 610,
  "inverse_defect_max": "[3.13184161816387382643127363080e-12 +/- 1.05e-42]",
  "Z_finite_max": "[0.0636221882487956819556239464102 +/- 3.32e-32]"
}


==> anc/r14/finite_r14_300_340.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 300,
  "stop": 340,
  "N": 610,
  "inverse_defect_max": "[5.13170625314661574917580108617e-12 +/- 3.04e-42]",
  "Z_finite_max": "[2.07293277999910490477633213938e-5 +/- 4.45e-35]"
}


==> anc/r14/finite_r14_340_380.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 340,
  "stop": 380,
  "N": 610,
  "inverse_defect_max": "[5.28020161498282095604012600373e-12 +/- 4.63e-42]",
  "Z_finite_max": "[0.0557432371736819466414653962928 +/- 4.38e-32]"
}


==> anc/r14/finite_r14_380_420.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 380,
  "stop": 420,
  "N": 610,
  "inverse_defect_max": "[2.12905300622188562682338264073e-12 +/- 4.24e-42]",
  "Z_finite_max": "[0.0492442425051558448793014880656 +/- 1.25e-32]"
}


==> anc/r14/finite_r14_420_460.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 420,
  "stop": 460,
  "N": 610,
  "inverse_defect_max": "[5.58340150708013540483311079789e-12 +/- 4.52e-42]",
  "Z_finite_max": "[0.000497362569115722976655436238288 +/- 2.25e-34]"
}


==> anc/r14/finite_r14_460_500.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 460,
  "stop": 500,
  "N": 610,
  "inverse_defect_max": "[5.82761563621856593967302689505e-12 +/- 1.25e-42]",
  "Z_finite_max": "[0.0438238968922228281838599655446 +/- 2.65e-32]"
}


==> anc/r14/finite_r14_500_540.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 500,
  "stop": 540,
  "N": 610,
  "inverse_defect_max": "[2.28398553081464594953314144849e-12 +/- 1.97e-42]",
  "Z_finite_max": "[0.0393202283281860084651826560174 +/- 2.06e-33]"
}


==> anc/r14/finite_r14_540_580.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 540,
  "stop": 580,
  "N": 610,
  "inverse_defect_max": "[6.03192122693254795915099041263e-12 +/- 4.40e-42]",
  "Z_finite_max": "[0.0152455287355525316633385286393 +/- 1.58e-32]"
}


==> anc/r14/finite_r14_580_600.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 580,
  "stop": 600,
  "N": 610,
  "inverse_defect_max": "[2.36194498205035340793200002961e-12 +/- 4.06e-42]",
  "Z_finite_max": "[0.0356885200809200063232339801734 +/- 4.21e-32]"
}


==> anc/r14/finite_r14_600_601.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 600,
  "stop": 601,
  "N": 610,
  "inverse_defect_max": "[2.50509861232563729496562123316e-10 +/- 4.59e-40]",
  "Z_finite_max": "[1.03163125938892728949548318758e-9 +/- 2.40e-39]"
}


==> anc/r14/finite_r14_601_602.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 601,
  "stop": 602,
  "N": 610,
  "inverse_defect_max": "[6.19060430277278384821743543322e-11 +/- 4.81e-42]",
  "Z_finite_max": "[1.16523980955686105450870832777e-8 +/- 4.58e-38]"
}


==> anc/r14/finite_r14_602_603.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 602,
  "stop": 603,
  "N": 610,
  "inverse_defect_max": "[1.70122224308338837534512984969e-11 +/- 5.41e-42]",
  "Z_finite_max": "[3.66458509254935220103254254781e-8 +/- 1.15e-38]"
}


==> anc/r14/finite_r14_603_604.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 603,
  "stop": 604,
  "N": 610,
  "inverse_defect_max": "[8.60104978904574959797571290710e-12 +/- 5.61e-43]",
  "Z_finite_max": "[6.60469126770747635635593518865e-7 +/- 9.10e-38]"
}


==> anc/r14/finite_r14_604_605.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 604,
  "stop": 605,
  "N": 610,
  "inverse_defect_max": "[7.09404830376969675449853319924e-12 +/- 3.95e-42]",
  "Z_finite_max": "[1.19172846017340342951255725742e-6 +/- 3.65e-36]"
}


==> anc/r14/finite_r14_605_606.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 605,
  "stop": 606,
  "N": 610,
  "inverse_defect_max": "[6.99247064588847442223051514554e-12 +/- 1.68e-42]",
  "Z_finite_max": "[2.99954441609714569043333157434e-5 +/- 1.61e-35]"
}


==> anc/r14/finite_r14_606_607.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 606,
  "stop": 607,
  "N": 610,
  "inverse_defect_max": "[7.18212090634296275869640667286e-12 +/- 1.31e-42]",
  "Z_finite_max": "[0.000154102489266924593656741728272 +/- 2.28e-34]"
}


==> anc/r14/finite_r14_607_608.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 607,
  "stop": 608,
  "N": 610,
  "inverse_defect_max": "[7.59184115959909813596082834998e-12 +/- 2.84e-42]",
  "Z_finite_max": "[0.000653084709024938463026564126756 +/- 7.04e-35]"
}


==> anc/r14/finite_r14_608_609.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 608,
  "stop": 609,
  "N": 610,
  "inverse_defect_max": "[8.03612291207542933762388133393e-12 +/- 2.84e-42]",
  "Z_finite_max": "[0.00681981118134081303709247991336 +/- 1.55e-33]"
}


==> anc/r14/finite_r14_609_610.json <==
{
  "kind": "finite_batch",
  "dimension": 14,
  "start": 609,
  "stop": 610,
  "N": 610,
  "inverse_defect_max": "[8.34198114237292955524291248316e-12 +/- 4.33e-42]",
  "Z_finite_max": "[0.0265768560096395309570665294745 +/- 1.19e-33]"
}


==> anc/r14/finite_rank2.py <==
"""Frozen finite inverse and Arb finite-column receipts for R10/R14.

The inverse is computed numerically, then checked by interval arithmetic.
"""

import argparse
import hashlib
import json
from pathlib import Path
import numpy as np
from flint import arb, arb_mat, ctx
import rank2_cap_core as v


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def load_inverse(path):
    raw=np.load(path)
    return arb_mat([[v.dyadic(float(raw[i,j]).hex())
                     for j in range(raw.shape[1])] for i in range(raw.shape[0])])


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--centre',required=True)
    p.add_argument('--inverse',required=True)
    p.add_argument('--output',required=True)
    p.add_argument('--create-inverse',action='store_true')
    args=p.parse_args()
    ctx.prec=128
    ctx.threads=1
    d=json.loads(Path(args.centre).read_text())
    rows,g,c,pcoef,V,F=v.make_algebra(d)
    N=len(rows)
    rho=arb(11)/10
    cols=v.finite_columns(rows,g,c,pcoef,V,d['S'])
    mat=arb_mat([[col.get(key,v.Z) for col in cols] for key in rows])
    if args.create_inverse:
        mid=np.array([[float(mat[i,j].mid()) for j in range(N)] for i in range(N)])
        frozen=np.linalg.inv(mid)
        v.need(np.all(np.isfinite(frozen)),'nonfinite approximate inverse')
        np.save(args.inverse,frozen)
    A=load_inverse(args.inverse)
    inv=v.Inverse(d['M'],d['S'],rho,c[1],A)
    E=arb_mat(N,N)
    for i in range(N):
        E[i,i]=1
    E=E-A*mat
    defect=v.max_upper(sum((abs(E[i,j])*inv.cw[i] for i in range(N)),v.Z)/inv.cw[j]
                       for j in range(N))
    Zfinite=v.max_upper(val/inv.cw[i] for i,val in enumerate(
        inv.apply_many(cols,subtract=[('finite',i) for i in range(N)])))
    Y=inv.apply_many([F])[0].upper()
    Anfin=v.max_upper(sum((abs(A[i,j])*inv.cw[i] for i in range(N)),v.Z)/rho**rows[j][0]
                      for j in range(N))
    out={'status':'OPEN_COMPONENT','dimension':2*d['m']+2,'N':N,'bits':ctx.prec,
         'M':d['M'],'S':d['S'],'centre_sha256':sha(args.centre),
         'inverse_sha256':sha(args.inverse),'inverse_defect':defect.str(30),
         'Z_finite':Zfinite.str(30),'Y':Y.str(30),'A_finite':Anfin.str(30),
         'raw_residual_norm':v.norm(F,rho).str(30)}
    Path(args.output).write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/r14/g_far_bound_r14_M114_S60.json <==
{
  "kind": "far",
  "dimension": 14,
  "degree": 60,
  "near_count": 1215,
  "n_far": 186,
  "s_far": 122,
  "far_n": "[0.393945015604655746719957293976 +/- 4.30e-31]",
  "far_s": "[0.135895630108035721156307970524 +/- 2.65e-31]",
  "Ps": "[91.2912356897336184499312243027 +/- 8.96e-30]",
  "Pt": "[0.000105814618046133049870118346006 +/- 2.13e-34]",
  "delta": "[0.0193199056676707372226589673832 +/- 2.67e-32]"
}


==> anc/r14/g_near_r14_0000_0020.json <==
{
  "kind": "near",
  "dimension": 14,
  "start": 0,
  "stop": 20,
  "max": "[0.560772172705648156917585345970 +/- 2.73e-31]",
  "arg": [
    6,
    61
  ],
  "near_count": 1215
}


==> anc/r14/g_near_r14_0020_0120.json <==
{
  "kind": "near",
  "dimension": 14,
  "start": 20,
  "stop": 120,
  "max": "[0.452859117296516383321678823831 +/- 3.03e-31]",
  "arg": [
    18,
    61
  ],
  "near_count": 1215
}


==> anc/r14/g_near_r14_0120_0220.json <==
{
  "kind": "near",
  "dimension": 14,
  "start": 120,
  "stop": 220,
  "max": "[0.375896331921738456765958786848 +/- 4.55e-31]",
  "arg": [
    30,
    61
  ],
  "near_count": 1215
}


==> anc/r14/g_near_r14_0220_0320.json <==
{
  "kind": "near",
  "dimension": 14,
  "start": 220,
  "stop": 320,
  "max": "[0.273276692412767993401745509727 +/- 4.50e-31]",
  "arg": [
    54,
    61
  ],
  "near_count": 1215
}


==> anc/r14/g_near_r14_0320_0420.json <==
{
  "kind": "near",
  "dimension": 14,
  "start": 320,
  "stop": 420,
  "max": "[0.208668723214718831320401110236 +/- 3.98e-31]",
  "arg": [
    78,
    61
  ],
  "near_count": 1215
}


==> anc/r14/g_near_r14_0420_0520.json <==
{
  "kind": "near",
  "dimension": 14,
  "start": 420,
  "stop": 520,
  "max": "[0.184829232373843931174998623719 +/- 2.28e-31]",
  "arg": [
    90,
    61
  ],
  "near_count": 1215
}


==> anc/r14/g_near_r14_0520_0620.json <==
{
  "kind": "near",
  "dimension": 14,
  "start": 520,
  "stop": 620,
  "max": "[0.576825004567071101792000522744 +/- 2.53e-31]",
  "arg": [
    126,
    1
  ],
  "near_count": 1215
}


==> anc/r14/g_near_r14_0620_0720.json <==
{
  "kind": "near",
  "dimension": 14,
  "start": 620,
  "stop": 720,
  "max": "[0.366067507355438836760414191236 +/- 3.33e-31]",
  "arg": [
    126,
    11
  ],
  "near_count": 1215
}


==> anc/r14/g_near_r14_0720_0820.json <==
{
  "kind": "near",
  "dimension": 14,
  "start": 720,
  "stop": 820,
  "max": "[0.465348900387494977241587257808 +/- 2.43e-31]",
  "arg": [
    138,
    1
  ],
  "near_count": 1215
}


==> anc/r14/g_near_r14_0820_0920.json <==
{
  "kind": "near",
  "dimension": 14,
  "start": 820,
  "stop": 920,
  "max": "[0.391492041925988555534231165165 +/- 1.68e-31]",
  "arg": [
    150,
    1
  ],
  "near_count": 1215
}


==> anc/r14/g_near_r14_0920_1020.json <==
{
  "kind": "near",
  "dimension": 14,
  "start": 920,
  "stop": 1020,
  "max": "[0.335860026959331469552368626994 +/- 7.44e-32]",
  "arg": [
    162,
    1
  ],
  "near_count": 1215
}


==> anc/r14/g_near_r14_1020_1120.json <==
{
  "kind": "near",
  "dimension": 14,
  "start": 1020,
  "stop": 1120,
  "max": "[0.291810426271287710338897180806 +/- 9.02e-32]",
  "arg": [
    174,
    1
  ],
  "near_count": 1215
}


==> anc/r14/g_near_r14_1120_1215.json <==
{
  "kind": "near",
  "dimension": 14,
  "start": 1120,
  "stop": 1215,
  "max": "[0.154457622800924917696683104246 +/- 1.25e-31]",
  "arg": [
    174,
    27
  ],
  "near_count": 1215
}


==> anc/r14/g_tail_rank2.py <==
"""Arb near g-tail columns and analytic far g-tail bounds for R10/R14."""

import argparse
import json
from pathlib import Path
from flint import arb, ctx
from finite_rank2 import load_inverse
import rank2_cap_core as v


def columns(M,S,degree):
    return [(n,s) for n in range(v.M_ROOT,M+degree+1,v.STEP)
            for s in range(1,S+degree+2)
            if not(n<=M and s<=S)]


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--centre',required=True)
    p.add_argument('--inverse',required=True)
    p.add_argument('--finite-receipt',required=True)
    p.add_argument('--tail-receipt',required=True)
    p.add_argument('--start',type=int,default=0)
    p.add_argument('--stop',type=int,default=0)
    p.add_argument('--short-degree',type=int,default=24)
    p.add_argument('--output',required=True)
    args=p.parse_args()
    ctx.prec=128
    ctx.threads=1
    d=json.loads(Path(args.centre).read_text())
    rows,g,c,pcoef,V,F=v.make_algebra(d)
    M,S=d['M'],d['S']
    degree=args.short_degree
    v.need(degree in pcoef and degree%v.STEP==0,'unsupported short degree')
    rho=arb(11)/10
    A=load_inverse(args.inverse)
    inv=v.Inverse(M,S,rho,c[1],A)
    finite=json.loads(Path(args.finite_receipt).read_text())
    tail=json.loads(Path(args.tail_receipt).read_text())
    An=arb(finite['A_finite']).upper()
    Atail=arb(tail['A_tail_upper']).upper()
    keys=columns(M,S,degree)
    ps={a:x for a,x in pcoef.items() if a<=degree}
    Ps=sum((abs(x)*rho**a for a,x in ps.items()),arb(0))
    Pt=sum((abs(x)*rho**a for a,x in pcoef.items() if a>degree),arb(0))
    delta=2*Ps*Pt+Pt*Pt
    n_far=M+degree+v.STEP
    d_far=n_far+2
    far_n=(Atail*Ps*Ps+An*delta)/(d_far*(d_far+2))
    s_far=S+degree+2
    d_s=v.M_ROOT+2*s_far
    far_s=(Ps*Ps+An*delta)/(d_s*(d_s+2))
    if args.stop==0:
        out={'kind':'far','dimension':2*v.M_ROOT+2,'degree':degree,
             'near_count':len(keys),'n_far':n_far,'s_far':s_far,
             'far_n':far_n.upper().str(30),'far_s':far_s.upper().str(30),
             'Ps':Ps.str(30),'Pt':Pt.str(30),'delta':delta.str(30)}
    else:
        v.need(0<=args.start<args.stop<=len(keys),'invalid g-tail batch')
        selected=keys[args.start:args.stop]
        fs=[v.unsine(v.abs2(v.sine(v.K({key:arb(1)})),ps)) for key in selected]
        vals=inv.apply_many(fs)
        rel=[val/rho**n+An*delta/((n+2*s)*(n+2*s+2))
             for (n,s),val in zip(selected,vals)]
        winner=v.argmax_upper(rel)
        out={'kind':'near','dimension':2*v.M_ROOT+2,
             'start':args.start,'stop':args.stop,
             'max':v.max_upper(rel).str(30),'arg':list(selected[winner]),
             'near_count':len(keys)}
    Path(args.output).write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/r14/identities_r14_M114_S60.json <==
{
  "status": "IDENTITIES_PASS",
  "dimension": 14,
  "bits": 256,
  "K_cases": 12,
  "radial_power_cases": 3,
  "ball_principal_max_error": "[1.63051317437722367928047959641e-84 +/- 3.16e-114]",
  "Q_connection_max_error": "[3.31319867199897219644060527660e-72 +/- 8.22e-103]"
}


==> anc/r14/make_inverse_rank2.py <==
"""Numerical finite inverse seed; interval code must certify it separately."""

import argparse
import time
import numpy as np
from disc_rank2 import Disc


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--conformal',required=True)
    p.add_argument('--output',required=True)
    a=p.parse_args()
    data=np.load(a.conformal)
    m,step,M,S=map(int,(data['m'],data['step'],data['M'],data['S']))
    scale=float(data['boundary_scale']) if 'boundary_scale' in data else 1.0
    D=Disc(m,M,S,step=step,boundary_scale=scale)
    start=time.monotonic()
    J=D.jacobian(data['z'])
    print('matrix',J.shape,'seconds',time.monotonic()-start,flush=True)
    A=np.linalg.inv(J)
    print('inverse seconds',time.monotonic()-start,
          'floating defect',np.linalg.norm(np.eye(len(J))-A@J,ord=np.inf),flush=True)
    np.save(a.output,A)


if __name__=='__main__':
    main()


==> anc/r14/rank2_cap_core.py <==
"""Common Arb Zernike algebra for I2(m), m in {3,4,6}, step=2m.

This module only supplies algebra and the principal-tail inverse. A dimension
specific verifier must certify every finite and infinite inequality.
"""
import hashlib
import json
from pathlib import Path
from flint import arb, arb_mat, ctx

Z=arb(0)
M_ROOT=3
STEP=6
BOUNDARY_SCALE=arb(1)


def configure(data):
    global M_ROOT,STEP,BOUNDARY_SCALE
    m=int(data['m'])
    step=int(data['step'])
    need(m in (3,4,6) and step==2*m,'unsupported Weyl symmetry')
    scale=dyadic(data.get('boundary_scale','0x1.0000000000000p+0'))
    need(scale>0,'boundary field scale must be positive')
    M_ROOT=m
    STEP=step
    BOUNDARY_SCALE=scale

def need(ok, reason):
    if not ok:
        raise RuntimeError(reason)


def acc(out, key, value):
    if not value.is_zero():
        out[key] = out.get(key, Z) + value


def add(*seq):
    out = {}
    for f in seq:
        for key, value in f.items():
            acc(out, key, value)
    return out


def scale(f, a):
    return {key:a*value for key,value in f.items() if not value.is_zero()}


def zw(f, bar=False):
    """Multiply a disk-polynomial expansion by w or conjugate(w)."""
    out = {}
    sign = -1 if bar else 1
    for (m,s),v in f.items():
        n = abs(m)
        d = n+2*s+1
        if sign*m >= 0:
            acc(out,(m+sign,s),v*(n+s+1)/d)
            if s:
                acc(out,(m+sign,s-1),v*s/d)
        else:
            acc(out,(m+sign,s),v*(n+s)/d)
            acc(out,(m+sign,s+1),v*(s+1)/d)
    return out


def shift(f,k,bar=False):
    for _ in range(k):
        f = zw(f,bar)
    return f


def hol(f,p,bar=False):
    """Multiply by sum p[a] w^a (or conjugate); p degrees are 0 mod STEP."""
    if not p:
        return {}
    deg = max(p)
    need(all(a>=0 and a%STEP==0 for a in p),'hol degrees not 0 mod STEP')
    out = scale(f,p[deg])
    for a in range(deg-STEP,-1,-STEP):
        out = shift(out,STEP,bar)
        if a in p:
            out = add(out,scale(f,p[a]))
    return out


def hol_psi(f,c):
    return zw(hol(f,{j-1:v for j,v in c.items()}))


def abs2(f,p):
    return hol(hol(f,p,True),p)


def sine(f):
    out = {}
    for (n,s),v in f.items():
        need(n>0 and n%STEP==M_ROOT,'sine-sector failure')
        acc(out,(n,s),-v/2)
        acc(out,(-n,s),v/2)
    return out


def unsine(f):
    out = {}
    for (m,s),v in f.items():
        need(m%STEP==M_ROOT,'unsine-sector failure')
        acc(out,(abs(m),s),-v if m>0 else v)
    return out


def K(f):
    out = {}
    for (n,s),v in f.items():
        need(n>0 and n%STEP==M_ROOT and s>=1,'K domain failure')
        d=n+2*s
        acc(out,(n,s-1),v/(4*d*(d+1)))
        acc(out,(n,s),-v/(2*d*(d+2)))
        acc(out,(n,s+1),v/(4*(d+1)*(d+2)))
    return out


def norm(f,rho):
    return sum((abs(v)*rho**abs(m) for (m,s),v in f.items()),Z)


def max_upper(seq):
    """Return a rigorous upper bound, never a midpoint comparison.

    Fail closed exactly like R^4's upper_max: a NaN or infinite interval (or
    an infinite upper endpoint) anywhere in the sequence aborts verification
    instead of being silently dropped by max().
    """
    bounds=[]
    for v in seq:
        need(v.is_finite(),'nonfinite interval in maximum')
        u=v.upper()
        need(u.is_finite(),'nonfinite upper endpoint in maximum')
        bounds.append(u)
    return max(bounds,default=Z)


def argmax_upper(seq):
    """Index of the largest upper endpoint (first one on ties), fail closed.

    Like max_upper, a NaN or infinite interval (or infinite upper endpoint)
    anywhere in the sequence aborts instead of being skipped by a comparison.
    """
    best=None
    for i,v in enumerate(seq):
        need(v.is_finite(),'nonfinite interval in maximum')
        u=v.upper()
        need(u.is_finite(),'nonfinite upper endpoint in maximum')
        if best is None or u>best_u:
            best,best_u=i,u
    need(best is not None,'empty maximum')
    return best


def hcoeff(c):
    powers={0:arb(1)}
    for _ in range(M_ROOT):
        next_power={}
        for a,aa in powers.items():
            for j,cj in c.items():
                next_power[a+j]=next_power.get(a+j,Z)+aa*cj
        powers=next_power
    return {(n,0):v/BOUNDARY_SCALE for n,v in powers.items() if not v.is_zero()}


def dyadic(h):
    a,b=float.fromhex(h).as_integer_ratio()
    v=arb(a)/b
    need(v.is_exact(),'input not exact dyadic')
    return v


class Inverse:
    """Inverse of the ball-principal infinite shape tail (m=3,4,6)."""
    def __init__(self,M,S,rho,b,Ahat):
        self.M,self.S,self.rho,self.b,self.Ahat=M,S,rho,b,Ahat
        self.ms=list(range(M_ROOT,M+1,STEP))
        self.js=list(range(1,1+STEP*len(self.ms),STEP))
        self.rows=[(n,s) for n in self.ms for s in range(1,S+1)]+[(n,0) for n in self.ms]
        self.pos={k:i for i,k in enumerate(self.rows)}
        self.N=len(self.rows)
        self.alpha=b**(M_ROOT+1)/BOUNDARY_SCALE
        self.cw=[rho**n if s else self.omega(n-M_ROOT+1) for n,s in self.rows]
        self.radial_cache={}

    def omega(self,j):
        return self.alpha*(j+M_ROOT)*self.rho**(j+M_ROOT-1)

    def radial_coeff(self,n):
        if n not in self.radial_cache:
            f=shift(shift({(n,0):arb(1)},M_ROOT),M_ROOT,True)
            self.radial_cache[n]={s:v for (k,s),v in f.items() if k==n}
            need(set(self.radial_cache[n])==set(range(M_ROOT+1)),
                 'radial-power support failure')
            need((arb(n+1)-arb(n+M_ROOT+1)*self.radial_cache[n][0]).contains(0),
                 'radial-power harmonic coefficient failure')
        return self.radial_cache[n]

    def split(self,f):
        vf=[arb(0) for _ in self.rows]
        dg={};harm={}
        for (n,s),v in f.items():
            if (n,s) in self.pos:
                vf[self.pos[n,s]]=v
            elif s==0:
                need(n>self.M and n%STEP==M_ROOT,'tail harmonic index invalid')
                harm[n]=v
            else:
                acc(dg,(n,s),v)
        eta={}
        run=arb(0)
        hi=max(harm,default=self.M)
        for n in range(hi,self.M,-STEP):
            # Before adding row n, run is eta_(n+m+1).
            if not run.is_zero():
                coeff=self.radial_coeff(n)
                for s in range(1,M_ROOT+1):
                    acc(dg,(n,s),self.alpha*(n+M_ROOT+1)*coeff[s]*run)
            run += harm.get(n,Z)/(self.alpha*(n+1))
            eta[n-M_ROOT+1]=run
            if n==self.M+STEP:
                vf[self.pos[self.M,0]] += self.alpha*(self.M+1)*run
                coeff=self.radial_coeff(self.M)
                for s in range(1,M_ROOT+1):
                    vf[self.pos[self.M,s]] += self.alpha*(self.M+M_ROOT+1)*coeff[s]*run
        return vf,eta,dg

    def tailnorm(self,eta,dg):
        return sum((self.omega(j)*abs(v) for j,v in eta.items()),Z)+norm(dg,self.rho)

    def apply_many(self,fs,subtract=None):
        pieces=[self.split(f) for f in fs]
        matrix=arb_mat([[item[0][i] for item in pieces] for i in range(self.N)])
        image=self.Ahat*matrix
        out=[]
        for q,(_,eta,dg) in enumerate(pieces):
            if subtract is not None:
                typ,idx=subtract[q]
                if typ=='finite':
                    image[idx,q]-=1
                elif typ=='shape':
                    eta[idx]=eta.get(idx,Z)-1
                elif typ=='g':
                    acc(dg,idx,-arb(1))
                else:
                    raise ValueError(typ)
            out.append(sum((abs(image[i,q])*self.cw[i] for i in range(self.N)),Z)+self.tailnorm(eta,dg))
        return out


def make_algebra(data):
    configure(data)
    M,S=data['M'],data['S']
    need(data.get('m')==M_ROOT and data.get('step')==STEP and M%STEP==M_ROOT and S>=3,
         'invalid m/step/M/S')
    ms=list(range(M_ROOT,M+1,STEP))
    js=list(range(1,1+STEP*len(ms),STEP))
    ng=len(ms)*S
    need(len(data['g'])==ng and len(data['c'])==len(js),'centre dimension mismatch')
    rows=[(n,s) for n in ms for s in range(1,S+1)]+[(n,0) for n in ms]
    g={k:dyadic(v) for k,v in zip(rows[:ng],data['g'])}
    c={j:dyadic(v) for j,v in zip(js,data['c'])}
    p={j-1:j*v for j,v in c.items()}
    V=add(K(g),hcoeff(c))
    F=add(g,unsine(abs2(sine(V),p)))
    return rows,g,c,p,V,F


def finite_columns(rows,g,c,p,V,S):
    ng=len(g);cols=[]
    for key in rows[:ng]:
        e={key:arb(1)}
        cols.append(add(e,unsine(abs2(sine(K(e)),p))))
    Aj=hol(sine(V),p,True)
    Bj=zw(abs2({(0,0):arb(1)},p))
    for _ in range(M_ROOT-1):
        Bj=hol_psi(Bj,c)
    for j in sorted(c):
        cols.append(unsine(add(scale(Aj,arb(2*j)),scale(Bj,-arb(M_ROOT)/BOUNDARY_SCALE))))
        Aj=shift(Aj,STEP);Bj=shift(Bj,STEP)
    return cols


def shape_column(j,c,p,V):
    need(j>=1 and j%STEP==1, 'invalid shape column')
    Aj=shift(hol(sine(V),p,True),j-1)
    Bj=zw(abs2({(0,0):arb(1)},p))
    for _ in range(M_ROOT-1):
        Bj=hol_psi(Bj,c)
    Bj=shift(Bj,j-1)
    return unsine(add(scale(Aj,arb(2*j)),scale(Bj,-arb(M_ROOT)/BOUNDARY_SCALE)))


def principal_shape(j,b):
    """Ball-principal shape derivative for j=1 mod STEP, j>=1+STEP."""
    need(j>=1+STEP and j%STEP==1, 'invalid principal shape index')
    n=j-M_ROOT-1
    q=shift(shift({(n,0):arb(1)},M_ROOT),M_ROOT,True)
    out={(j+M_ROOT-1,0):b**(M_ROOT+1)*(j+M_ROOT)/BOUNDARY_SCALE}
    for key,value in q.items():
        acc(out,key,-b**(M_ROOT+1)*j*value/BOUNDARY_SCALE)
    return out



==> anc/r14/reproduce_r14.sh <==
#!/usr/bin/env bash
# Full recomputation of the R^14 (g_2) interval bundle.
#
# Copies the scripts, the frozen dyadic centre and the frozen binary64 inverse
# into a fresh scratch directory, recomputes every interval receipt there
# (610 finite columns in 26 batches, 1215 near g-tail columns in 13 batches,
# 8 near shape batches, the split far-shape bound), reruns the final gate
# (verify_r14.py) and the convexity gate (verify_convex_r14.py), and compares
# every released JSON file byte for byte with its recomputed counterpart.
# The released directory is not modified.
#
# Environment: PYTHON (default python3), CAP_TIMEOUT per job in seconds
# (default 900), TMPDIR.  One thread, nice 19.
set -euo pipefail
here=$(cd "$(dirname "$0")" && pwd)
PY=${PYTHON:-python3}
export OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1 MKL_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1
work=$(mktemp -d "${TMPDIR:-/tmp}/r14-recheck-XXXXXX")
cp "$here"/*.py "$here"/center_r14_M114_S60.json "$here"/inverse_r14_M114_S60.npy "$work"/
cd "$work"
run_cap() { nice -n 19 timeout "${CAP_TIMEOUT:-900}" "$PY" "$@" >/dev/null; }
C=(--centre center_r14_M114_S60.json)
I=(--inverse inverse_r14_M114_S60.npy)
R=(--finite-receipt finite_bound_r14_M114_S60.json --tail-receipt tail_inverse_bound_r14_M114_S60.json)

# Finite Jacobian columns 0..609 in the 26 nonoverlapping batches the verifier expects.
batches=('0 20')
for a in 20 60 100 140 180 220 260 300 340 380 420 460 500 540; do batches+=("$a $((a+40))"); done
batches+=('580 600')
for ((a=600; a<610; a++)); do batches+=("$a $((a+1))"); done
for pair in "${batches[@]}"; do
  read -r a b <<< "$pair"
  printf -v receipt 'finite_r14_%03d_%03d.json' "$a" "$b"
  run_cap finite_batch_rank2.py "${C[@]}" "${I[@]}" --start "$a" --stop "$b" --output "$receipt"
done
run_cap aggregate_finite_r14.py
run_cap tail_inverse_rank2.py "${C[@]}" "${I[@]}" --output tail_inverse_bound_r14_M114_S60.json
run_cap g_tail_rank2.py "${C[@]}" "${I[@]}" "${R[@]}" --short-degree 60 --output g_far_bound_r14_M114_S60.json
gbatches=('0 20')
for a in 20 120 220 320 420 520 620 720 820 920 1020; do gbatches+=("$a $((a+100))"); done
gbatches+=('1120 1215')
for pair in "${gbatches[@]}"; do
  read -r a b <<< "$pair"
  printf -v receipt 'g_near_r14_%04d_%04d.json' "$a" "$b"
  run_cap g_tail_rank2.py "${C[@]}" "${I[@]}" "${R[@]}" --short-degree 60 \
    --start "$a" --stop "$b" --output "$receipt"
done
for pair in '121 121' '133 145' '157 169' '181 181' '193 193' '205 205' '217 217' '229 229'; do
  read -r first last <<< "$pair"
  printf -v receipt 'shape_near_r14_%03d_%03d.json' "$first" "$last"
  run_cap shape_tail_rank2.py "${C[@]}" "${I[@]}" --first "$first" --last "$last" --output "$receipt"
done
run_cap far_shape_split_r14.py --jstar 241 --output far_shape_split_r14_j241.json
run_cap check_identities_rank2.py "${C[@]}" --output identities_r14_M114_S60.json
nice -n 19 "$PY" verify_r14.py
nice -n 19 "$PY" verify_convex_r14.py

for f in "$here"/*.json; do
  cmp "$f" "$work/$(basename "$f")"
done
echo "R14: all $(ls "$here"/*.json | wc -l) released JSON files reproduced byte for byte in $work"


==> anc/r14/shape_near_r14_121_121.json <==
{
  "kind": "near",
  "dimension": 14,
  "first": 121,
  "last": 121,
  "count": 1,
  "max": "[0.600895659446996798345195150442 +/- 5.16e-32]",
  "arg": 121,
  "last_value": "[0.600895659446996798345195150442 +/- 5.16e-32]"
}


==> anc/r14/shape_near_r14_133_145.json <==
{
  "kind": "near",
  "dimension": 14,
  "first": 133,
  "last": 145,
  "count": 2,
  "max": "[0.448942559064834248670099248184 +/- 1.54e-31]",
  "arg": 133,
  "last_value": "[0.391507954531922759117782568550 +/- 4.72e-32]"
}


==> anc/r14/shape_near_r14_157_169.json <==
{
  "kind": "near",
  "dimension": 14,
  "first": 157,
  "last": 169,
  "count": 2,
  "max": "[0.344423456728312366318619473946 +/- 2.74e-32]",
  "arg": 157,
  "last_value": "[0.305236554612385154304604810732 +/- 2.63e-33]"
}


==> anc/r14/shape_near_r14_181_181.json <==
{
  "kind": "near",
  "dimension": 14,
  "first": 181,
  "last": 181,
  "count": 1,
  "max": "[0.272287222119322677445020125671 +/- 4.41e-31]",
  "arg": 181,
  "last_value": "[0.272287222119322677445020125671 +/- 4.41e-31]"
}


==> anc/r14/shape_near_r14_193_193.json <==
{
  "kind": "near",
  "dimension": 14,
  "first": 193,
  "last": 193,
  "count": 1,
  "max": "[0.244341916932019635620567353725 +/- 1.08e-31]",
  "arg": 193,
  "last_value": "[0.244341916932019635620567353725 +/- 1.08e-31]"
}


==> anc/r14/shape_near_r14_205_205.json <==
{
  "kind": "near",
  "dimension": 14,
  "first": 205,
  "last": 205,
  "count": 1,
  "max": "[0.220494548547079203834925688205 +/- 2.56e-31]",
  "arg": 205,
  "last_value": "[0.220494548547079203834925688205 +/- 2.56e-31]"
}


==> anc/r14/shape_near_r14_217_217.json <==
{
  "kind": "near",
  "dimension": 14,
  "first": 217,
  "last": 217,
  "count": 1,
  "max": "[0.200018846098160325548728398490 +/- 2.11e-31]",
  "arg": 217,
  "last_value": "[0.200018846098160325548728398490 +/- 2.11e-31]"
}


==> anc/r14/shape_near_r14_229_229.json <==
{
  "kind": "near",
  "dimension": 14,
  "first": 229,
  "last": 229,
  "count": 1,
  "max": "[0.182332495521971214036478622480 +/- 1.55e-31]",
  "arg": 229,
  "last_value": "[0.182332495521971214036478622480 +/- 1.55e-31]"
}


==> anc/r14/shape_tail_rank2.py <==
"""Arb near-shape columns for scaled R10/R14 CAPs."""

import argparse
import json
from pathlib import Path
from flint import arb, ctx
from finite_rank2 import load_inverse
import rank2_cap_core as v


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--centre',required=True)
    p.add_argument('--inverse',required=True)
    p.add_argument('--first',type=int,required=True)
    p.add_argument('--last',type=int,required=True)
    p.add_argument('--output',required=True)
    args=p.parse_args()
    ctx.prec=128
    ctx.threads=1
    d=json.loads(Path(args.centre).read_text())
    rows,g,c,pcoef,V,F=v.make_algebra(d)
    M,S=d['M'],d['S']
    rho=arb(11)/10
    v.need(args.first>=M+v.M_ROOT+1 and args.first%v.STEP==1
           and args.last>=args.first and args.last%v.STEP==1,
           'invalid shape-tail range')
    A=load_inverse(args.inverse)
    inv=v.Inverse(M,S,rho,c[1],A)
    js=list(range(args.first,args.last+1,v.STEP))
    fs=[v.add(v.shape_column(j,c,pcoef,V),
              v.scale(v.principal_shape(j,c[1]),-arb(1))) for j in js]
    vals=inv.apply_many(fs)
    rel=[val/inv.omega(j) for val,j in zip(vals,js)]
    imax=v.argmax_upper(rel)
    out={'kind':'near','dimension':2*v.M_ROOT+2,
         'first':args.first,'last':args.last,'count':len(js),
         'max':v.max_upper(rel).str(30),'arg':js[imax],
         'last_value':rel[-1].upper().str(30)}
    Path(args.output).write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/r14/tail_inverse_bound_r14_M114_S60.json <==
{
  "status": "OPEN_COMPONENT",
  "dimension": 14,
  "M": 114,
  "S": 60,
  "count": 100,
  "near_max": "[1.66117493929724345906805716136 +/- 7.94e-31]",
  "near_arg": 126,
  "far_start": 1326,
  "far_upper": "[1.46974754354697039928262831636 +/- 1.99e-30]",
  "A_tail_upper": "[1.66117493929724345906805716136 +/- 7.94e-31]",
  "H": "[1222373887.48900556600172521526 +/- 3.27e-21]"
}


==> anc/r14/tail_inverse_rank2.py <==
"""Generic Arb principal-tail inverse bound for R10/R14."""

import argparse
import json
from pathlib import Path
from flint import arb, arb_mat, ctx
from finite_rank2 import load_inverse
import rank2_cap_core as v


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--centre',required=True)
    p.add_argument('--inverse',required=True)
    p.add_argument('--output',required=True)
    p.add_argument('--near-count',type=int,default=100)
    args=p.parse_args()
    ctx.prec=128
    ctx.threads=1
    d=json.loads(Path(args.centre).read_text())
    rows,g,c,pcoef,V,F=v.make_algebra(d)
    M,S=d['M'],d['S']
    rho=arb(11)/10
    A=load_inverse(args.inverse)
    inv=v.Inverse(M,S,rho,c[1],A)
    q=inv.radial_coeff(M)
    vec=[v.Z for _ in rows]
    vec[inv.pos[M,0]]=inv.alpha*(M+1)
    for s in range(1,v.M_ROOT+1):
        vec[inv.pos[M,s]]=inv.alpha*(M+v.M_ROOT+1)*q[s]
    image=A*arb_mat([[x] for x in vec])
    H=sum((abs(image[i,0])*inv.cw[i] for i in range(inv.N)),v.Z)
    n0=M+v.STEP*(args.near_count+1)
    ns=list(range(M+v.STEP,n0,v.STEP))
    vals=inv.apply_many([{(n,0):arb(1)} for n in ns])
    ratios=[val/rho**n for n,val in zip(ns,vals)]
    tau=1/(1-rho**-v.STEP)
    far=tau+v.M_ROOT*tau*rho**-v.STEP/(n0+1)+H/(inv.alpha*(n0+1)*rho**n0)
    bound=v.max_upper([arb(1),far]+ratios)
    imax=v.argmax_upper(ratios)
    out={'status':'OPEN_COMPONENT','dimension':2*v.M_ROOT+2,'M':M,'S':S,
         'count':len(ns),'near_max':v.max_upper(ratios).str(30),
         'near_arg':ns[imax],'far_start':n0,'far_upper':far.upper().str(30),
         'A_tail_upper':bound.str(30),'H':H.str(30)}
    Path(args.output).write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/r14/test_fail_closed_r14.py <==
#!/usr/bin/env python3
"""Negative tests for the fail-closed behaviour of the rank-two final gates.

The same file is shipped as test_fail_closed_r8.py, test_fail_closed_r10.py
and test_fail_closed_r14.py; it tests the gate of the directory it lives in.

1. The maximum helpers max_upper and argmax_upper must raise on a NaN or
   infinite ball anywhere in the sequence (Python's max() would silently skip
   a NaN that is not the first element).
2. In a scratch copy of this directory, the final gate must print PROVED on
   the released files, and must refuse a receipt that was changed by a single
   field, both with the frozen-bundle checksum in force and with that
   checksum bypassed (so that the NaN, coverage and threshold checks behind
   it are exercised as well).

The released files are never modified. Prints FAIL-CLOSED TESTS PASSED.
"""
import json
import os
import shutil
import subprocess
import sys
import tempfile
from pathlib import Path

from flint import arb

sys.dont_write_bytecode = True
HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))

if (HERE / 'verify_r8.py').exists():
    DIM = 8
    import verify_r8 as LIB
    GATE = ("import sys, verify_r8 as V;{bypass}"
            "sys.argv=['verify_r8.py','--stage','final','--centre',"
            "'center_r8_M45_S24.json','--output','certificate_r8.json'];V.main()")
    BYPASS = "V.frozen_digest=lambda: V.FROZEN_BUNDLE_SHA256;"
    CASES = [
        ('g_near_r8_100_120.json', 'max', 'nan'),
        ('g_near_r8_100_120.json', 'max', '[0.1 +/- inf]'),
        ('g_near_r8_100_120.json', 'start', 101),
        ('far_shape_bound_r8.json', 'Z_shape_far', 'nan'),
        ('finite_bound_r8.json', 'Y', '[1e-5 +/- nan]'),
        ('tail_inverse_bound_r8.json', 'A_tail_upper', '2.31'),
        ('shape_near_r8_139_217.json', 'max', '0.44'),
        ('identities_r8.json', 'Q_connection_max_error', 'nan'),
    ]
elif (HERE / 'verify_r10.py').exists():
    DIM = 10
    import rank2_cap_core as LIB
    GATE = "import verify_r10 as V;{bypass}V.main()"
    BYPASS = "V.digest=lambda: V.FROZEN_BUNDLE_SHA256;"
    CASES = [
        ('g_near_r10_100_120.json', 'max', 'nan'),
        ('g_near_r10_100_120.json', 'stop', 119),
        ('far_shape_bound_r10.json', 'Z_shape_far', 'inf'),
        ('tail_inverse_bound_r10.json', 'A_tail_upper', 'nan'),
        ('shape_near_r10_177_217.json', 'max', '0.99'),
        ('finite_bound_r10.json', 'inverse_defect', '[0.5 +/- nan]'),
        ('identities_r10.json', 'ball_principal_max_error', 'nan'),
    ]
elif (HERE / 'verify_r14.py').exists():
    DIM = 14
    import rank2_cap_core as LIB
    GATE = "import verify_r14 as V;{bypass}V.main()"
    BYPASS = "V.digest=lambda: V.FROZEN_BUNDLE_SHA256;"
    CASES = [
        ('finite_r14_300_340.json', 'Z_finite_max', 'nan'),
        ('finite_r14_300_340.json', 'start', 301),
        ('g_near_r14_0520_0620.json', 'max', '[0.2 +/- nan]'),
        ('far_shape_split_r14_j241.json', 'Z_shape_far', 'nan'),
        ('g_far_bound_r14_M114_S60.json', 'far_n', '-inf'),
        ('shape_near_r14_181_181.json', 'max', '0.62'),
        ('identities_r14_M114_S60.json', 'Q_connection_max_error', 'nan'),
    ]
else:
    raise SystemExit('run this test from an r8/, r10/ or r14/ directory')


def expect_raise(label, func, *args):
    try:
        func(*args)
    except RuntimeError:
        return
    raise SystemExit('NOT FAIL-CLOSED: ' + label)


# 1. Maximum helpers.
BAD = {
    'nan after finite': [arb(1), arb('nan')],
    'nan first': [arb('nan'), arb(1)],
    'infinite value': [arb(1), arb('inf')],
    'infinite radius': [arb(1), arb('[0 +/- inf]')],
}
for label, seq in BAD.items():
    expect_raise('max_upper accepted ' + label, LIB.max_upper, seq)
    expect_raise('argmax_upper accepted ' + label, LIB.argmax_upper, seq)
if not (LIB.max_upper([arb(1) / 3, arb(2) / 3]) >= arb(2) / 3
        and LIB.argmax_upper([arb(1) / 3, arb(2) / 3, arb(2) / 3]) == 1
        and LIB.max_upper([]) == 0):
    raise SystemExit('maximum helpers return wrong values')

# 2. Final gate on released and on tampered receipts.
ENV = dict(os.environ, OMP_NUM_THREADS='1', OPENBLAS_NUM_THREADS='1',
           MKL_NUM_THREADS='1', PYTHONDONTWRITEBYTECODE='1')


def gate(workdir, bypass):
    code = GATE.format(bypass=BYPASS if bypass else '')
    run = subprocess.run([sys.executable, '-c', code], cwd=workdir, env=ENV,
                         capture_output=True, text=True)
    proved = run.returncode == 0 and 'PROVED' in run.stdout.split()
    reason = (run.stderr.strip().splitlines() or [''])[-1]
    return proved, reason


def scratch_copy():
    work = Path(tempfile.mkdtemp(prefix=f'r{DIM}-failclosed-'))
    for f in HERE.iterdir():
        if f.is_file() and f.suffix in ('.py', '.json', '.npy'):
            shutil.copy2(f, work / f.name)
    return work


def tamper(work, name, key, value):
    path = work / name
    data = json.loads(path.read_text())
    if key not in data:
        raise SystemExit(f'test case refers to a missing field {name}:{key}')
    data[key] = value
    path.write_text(json.dumps(data, indent=2) + '\n')


work = scratch_copy()
try:
    for bypass in (False, True):
        proved, reason = gate(work, bypass)
        if not proved:
            raise SystemExit('released files not accepted: ' + reason)
    print(f'R{DIM}: released receipts accepted (with and without checksum bypass)')
    for name, key, value in CASES:
        for bypass in (False, True):
            shutil.copy2(HERE / name, work / name)
            tamper(work, name, key, value)
            proved, reason = gate(work, bypass)
            if proved:
                raise SystemExit(f'NOT FAIL-CLOSED: gate accepted {name}:{key}={value!r}')
            print(f'R{DIM}: {name}:{key}={value!r} rejected'
                  f'{" (checksum bypassed)" if bypass else ""}: {reason}')
        shutil.copy2(HERE / name, work / name)
finally:
    shutil.rmtree(work)
print('FAIL-CLOSED TESTS PASSED')


==> anc/r14/verify_convex_r14.py <==
"""Independent Arb convexity certificate for the R14 Schiffer domain."""

import hashlib
import json
from pathlib import Path
from flint import arb, ctx


def need(ok,why):
    if not ok:
        raise RuntimeError(why)


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def dyadic(s):
    a,b=float.fromhex(s).as_integer_ratio()
    x=arb(a)/b
    need(x.is_exact(),'centre coefficient not exact dyadic')
    return x


def main():
    ctx.prec=128
    ctx.threads=1
    cert=json.loads(Path('certificate_r14.json').read_text())
    need(cert['status']=='PROVED' and cert['dimension']==14 and cert['bits']>=128
         and cert['verifier_sha256']==sha('verify_r14.py'),
         'main R14 certificate or verifier mismatch')
    d=json.loads(Path('center_r14_M114_S60.json').read_text())
    need(d['m']==6 and d['step']==12 and d['M']==114 and d['S']==60,
         'wrong R14 centre')
    js=list(range(1,1+12*len(d['c']),12))
    c={j:dyadic(s) for j,s in zip(js,d['c'])}
    b=c[1]
    B=dyadic(d['boundary_scale'])
    rho=arb(11)/10
    alpha=b**7/B
    radius=arb(1)/6000
    need(arb(cert['radius']).contains(radius),'main radius mismatch')
    theta1=1/(alpha*rho**6)
    first=sum((j*abs(x) for j,x in c.items() if j>1),arb(0))
    second=sum((j*(j-1)*abs(x) for j,x in c.items() if j>1),arb(0))
    derivative_lower=b-first-radius*theta1
    second_perturb=radius/(alpha*rho**5*arb.const_e()*rho.log())
    second_upper=second+second_perturb
    curvature_lower=1-second_upper/derivative_lower
    ext=arb(21)/20
    extension_margin=b-sum((j*abs(x)*ext**(j-1) for j,x in c.items() if j>1),arb(0))-radius*theta1
    omega13=alpha*(13+6)*rho**18
    c13_lower=abs(c[13])-radius/omega13
    need(derivative_lower>0 and curvature_lower>arb(89)/100
         and extension_margin>0 and c13_lower>0,
         'R14 convexity or non-disc inequality failed')
    out={'status':'PROVED_CONVEX','dimension':14,'bits':ctx.prec,
         'main_certificate_sha256':sha('certificate_r14.json'),
         'main_verifier_sha256':sha('verify_r14.py'),
         'centre_sha256':sha('center_r14_M114_S60.json'),
         'radius':radius.str(30),
         'extension_margin':extension_margin.str(30),
         'derivative_lower':derivative_lower.str(30),
         'second_upper':second_upper.str(30),
         'curvature_lower':curvature_lower.str(30),
         'c13_lower':c13_lower.str(30)}
    Path('convex_r14.json').write_text(json.dumps(out,indent=2)+'\n')
    print('PROVED_CONVEX',curvature_lower.str(20))


if __name__=='__main__':
    main()


==> anc/r14/verify_r14.py <==
#!/usr/bin/env python3
"""Fail-closed Arb CAP verifier for the D12-symmetric Schiffer domain in R14."""

import hashlib
import json
import math
from pathlib import Path
from flint import arb, ctx
import rank2_cap_core as v

FROZEN_BUNDLE_SHA256='3d6973f5391d99816ab1621bc84b1be144dbbc15f730cd097cc31ee5922156d8'
FINITE_RANGES=[(0,20)]+[(a,a+40) for a in range(20,580,40)]
FINITE_RANGES += [(580,600)]+[(a,a+1) for a in range(600,610)]
G_RANGES=[(0,20)]+[(a,a+100) for a in range(20,1120,100)]
G_RANGES += [(1120,1215)]
SHAPE_RANGES=[(121,121,1),(133,145,2),(157,169,2)]
SHAPE_RANGES += [(j,j,1) for j in (181,193,205,217,229)]
FROZEN_FILES=[
    'rank2_cap_core.py','center_r14_M114_S60.json',
    'inverse_r14_M114_S60.npy','make_inverse_rank2.py',
    'finite_rank2.py','finite_batch_rank2.py','aggregate_finite_r14.py',
    'finite_bound_r14_M114_S60.json',
    'tail_inverse_rank2.py','tail_inverse_bound_r14_M114_S60.json',
    'g_tail_rank2.py','g_far_bound_r14_M114_S60.json',
    'shape_tail_rank2.py','far_shape_rank2.py',
    'far_shape_split_r14.py','far_shape_split_r14_j241.json',
    'check_identities_rank2.py','identities_r14_M114_S60.json',
]+[f'finite_r14_{a:03d}_{b:03d}.json' for a,b in FINITE_RANGES]
FROZEN_FILES += [f'g_near_r14_{a:04d}_{b:04d}.json' for a,b in G_RANGES]
FROZEN_FILES += [f'shape_near_r14_{a:03d}_{b:03d}.json' for a,b,_ in SHAPE_RANGES]


def digest():
    h=hashlib.sha256()
    for name in FROZEN_FILES:
        b=Path(name).read_bytes()
        h.update(name.encode()+b'\0')
        h.update(len(b).to_bytes(8,'big'))
        h.update(b)
    return h.hexdigest()


def need(ok,why):
    if not ok:
        raise RuntimeError(why)


def get(name):
    return json.loads(Path(name).read_text())


def interval(value):
    x=arb(value)
    need(x.is_finite() and x.upper().is_finite(),'nonfinite interval in receipt')
    return x


def main():
    ctx.prec=128
    ctx.threads=1
    need(len(FROZEN_BUNDLE_SHA256)==64 and digest()==FROZEN_BUNDLE_SHA256,
         'frozen R14 bundle missing or changed')
    d=get('center_r14_M114_S60.json')
    rows,g,c,p,V,F=v.make_algebra(d)
    need(d['m']==6 and d['step']==12 and d['M']==114 and d['S']==60
         and len(rows)==610,'unsupported R14 centre')
    rho=arb(11)/10
    finite=get('finite_bound_r14_M114_S60.json')
    need(finite['status']=='OPEN_COMPONENT' and finite['dimension']==14
         and finite['N']==610 and finite['bits']>=128
         and finite['batch_count']==len(FINITE_RANGES)
         and finite['centre_sha256']==hashlib.sha256(Path('center_r14_M114_S60.json').read_bytes()).hexdigest()
         and finite['inverse_sha256']==hashlib.sha256(Path('inverse_r14_M114_S60.npy').read_bytes()).hexdigest(),
         'finite receipt mismatch')
    cur=0
    defects=[]
    finite_z=[]
    for a,b in FINITE_RANGES:
        item=get(f'finite_r14_{a:03d}_{b:03d}.json')
        need(a==cur and item['kind']=='finite_batch' and item['dimension']==14
             and item['start']==a and item['stop']==b and item['N']==610,
             'finite-column coverage gap')
        cur=b
        defects.append(interval(item['inverse_defect_max']))
        finite_z.append(interval(item['Z_finite_max']))
    need(cur==610,'finite columns incomplete')
    Anfin=interval(finite['A_finite']).upper()
    inv_def=v.max_upper(defects)
    Y=interval(finite['Y']).upper()
    Zfin=v.max_upper(finite_z)
    need(inv_def<=interval(finite['inverse_defect']).upper()
         and Zfin<=interval(finite['Z_finite']).upper()
         and Anfin<arb(11767) and inv_def<arb(1),
         'finite inverse or aggregate failed')
    tail=get('tail_inverse_bound_r14_M114_S60.json')
    need(tail['status']=='OPEN_COMPONENT' and tail['dimension']==14
         and tail['M']==114 and tail['S']==60 and tail['count']==100
         and tail['far_start']==1326,'principal tail receipt mismatch')
    Atail=interval(tail['A_tail_upper']).upper()
    need(Atail<arb(1662)/1000 and Anfin>Atail,
         'principal tail inverse or full-norm comparison failed')
    gfar=get('g_far_bound_r14_M114_S60.json')
    need(gfar['kind']=='far' and gfar['dimension']==14
         and gfar['degree']==60 and gfar['near_count']==1215
         and gfar['n_far']==186 and gfar['s_far']==122,
         'g-far support mismatch')
    cur=0
    gnear=[]
    for a,b in G_RANGES:
        item=get(f'g_near_r14_{a:04d}_{b:04d}.json')
        need(a==cur and item['kind']=='near' and item['dimension']==14
             and item['start']==a and item['stop']==b
             and item['near_count']==1215,'g-near coverage gap')
        cur=b
        gnear.append(interval(item['max']))
    need(cur==1215,'g-near incomplete')
    Zgnear=v.max_upper(gnear)
    Zgfar=v.max_upper([interval(gfar['far_n']),interval(gfar['far_s'])])
    cur=121
    shnear=[]
    for a,b,count in SHAPE_RANGES:
        item=get(f'shape_near_r14_{a:03d}_{b:03d}.json')
        need(a==cur and item['kind']=='near' and item['dimension']==14
             and item['first']==a and item['last']==b and item['count']==count,
             'shape-near coverage gap')
        cur=b+12
        shnear.append(interval(item['max']))
    need(cur==241,'shape-near incomplete')
    Zshnear=v.max_upper(shnear)
    shfar=get('far_shape_split_r14_j241.json')
    need(shfar['status']=='OPEN_COMPONENT' and shfar['dimension']==14
         and shfar['jstar']==241 and shfar['M']==114 and shfar['L']==222
         and interval(shfar['Q_identity_error'])<arb('1e-20'),
         'far-shape split support or Q identity failed')
    Zshfar=interval(shfar['Z_shape_far']).upper()
    identities=get('identities_r14_M114_S60.json')
    need(identities['status']=='IDENTITIES_PASS' and identities['dimension']==14
         and identities['bits']>=256 and identities['K_cases']==12
         and identities['radial_power_cases']==3
         and interval(identities['ball_principal_max_error'])<arb('1e-50')
         and interval(identities['Q_connection_max_error'])<arb('1e-50'),
         'identity receipt failed')
    Zbound=v.max_upper([Zfin,Zgnear,Zgfar,Zshnear,Zshfar])

    # H=g+|psi'|^2(Kg+Im(psi^6)/B), degree eight.
    m=v.M_ROOT
    b=c[1]
    B=v.BOUNDARY_SCALE
    alpha=b**(m+1)/B
    P=sum((abs(x)*rho**a for a,x in p.items()),v.Z)
    C=sum((abs(x)*rho**j for j,x in c.items()),v.Z)
    Vn=v.norm(V,rho)
    theta0=1/(alpha*(m+1)*rho**(m-1))
    theta1=1/(alpha*rho**m)
    kap=arb(1)/((m+2)*(m+4))  # rigorous Arb enclosure of 1/80 (not a binary64 float)
    Anq=arb(11767)
    h={k:arb(math.comb(m,k))*C**(m-k)*theta0**k/B
       for k in range(1,m+1)}
    nonlinear={}
    for q in range(2,m+3):
        val=arb(0)
        if q in h:val+=P*P*h[q]
        if q-1 in h:val+=2*P*theta1*h[q-1]
        if q-2 in h:val+=theta1**2*h[q-2]
        if q==2:val+=2*P*theta1*kap+theta1**2*Vn
        if q==3:val+=theta1**2*kap
        nonlinear[q]=Anq*val
    Yq=arb(46)/1000000
    Zq=arb(61)/100
    rational={2:arb(211),3:arb(61)/10000,
              4:arb(2)/10**9,5:arb(3)/10**14,
              6:arb(2)/10**19,7:arb(7)/10**25,
              8:arb(2)/10**30}
    need(Y<Yq and Zbound<Zq
         and all(nonlinear[q]<rational[q] for q in rational),
         'R14 majorant exceeded its rational threshold')
    radius=arb(1)/6000
    polynomial=Yq+(Zq-1)*radius+sum((rational[q]*radius**q for q in rational),v.Z)
    derivative=Zq-1+sum((q*rational[q]*radius**(q-1) for q in rational),v.Z)
    need(polynomial<0 and derivative<0,'R14 radii polynomial failed')

    ext=arb(21)/20
    need(ext<rho,'extension radius exceeds coefficient radius')
    extension_margin=b-sum((j*abs(x)*ext**(j-1) for j,x in c.items() if j>1),v.Z)-radius*theta1
    derivative_lower=b-sum((j*abs(x) for j,x in c.items() if j>1),v.Z)-radius*theta1
    second_perturb=radius/(alpha*rho**(m-1)*arb.const_e()*rho.log())
    second_upper=sum((j*(j-1)*abs(x) for j,x in c.items() if j>1),v.Z)+second_perturb
    curvature_lower=1-second_upper/derivative_lower
    jfirst=1+v.STEP
    cfirst_lower=abs(c[jfirst])-radius/(alpha*(jfirst+m)*rho**(jfirst+m-1))
    need(b>0 and extension_margin>0 and derivative_lower>0
         and curvature_lower>0 and cfirst_lower>0,
         'R14 analytic convex non-disc geometry failed')
    out={'status':'PROVED','dimension':14,'bits':ctx.prec,
         'M':114,'S':60,'rho_weight':'11/10',
         'Y':Y.str(30),'Z':Zbound.str(30),
         'Z_finite':Zfin.str(30),'Z_g_near':Zgnear.str(30),
         'Z_g_far':Zgfar.str(30),'Z_shape_near':Zshnear.str(30),
         'Z_shape_far':Zshfar.str(30),
         'A_finite':Anfin.str(30),'A_tail':Atail.str(30),
         'inverse_defect':inv_def.str(30),
         'C2_to_C8':{str(q):nonlinear[q].str(30) for q in nonlinear},
         'radius':radius.str(30),'radii_polynomial':polynomial.str(30),
         'derivative_polynomial':derivative.str(30),
         'extension_margin':extension_margin.str(30),
         'curvature_lower':curvature_lower.str(30),
         'c13_lower':cfirst_lower.str(30),
         'frozen_bundle_sha256':FROZEN_BUNDLE_SHA256,
         'verifier_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}
    Path('certificate_r14.json').write_text(json.dumps(out,indent=2)+'\n')
    print('PROVED')
    print('certificate: certificate_r14.json')


if __name__=='__main__':
    main()


==> anc/r2/BUILD_MANIFEST.json <==
{
  "spectral_interval.py": "7c9f825d59b2c8cd05c214a0aa4fe1eabf32af9421516dceaf377138c7e78b3f",
  "analytic_cap.py": "6cddceac9a7f9bb0aa9d409e839935436239f1eea46d7825ad5d4df703c5e665",
  "boundary_interval.py": "2d8260168cc473459dba68b63da4e29e42f16e48729c8e497120a4ecbe84b933",
  "boundary_newton.py": "9f15bf3eb07896211038bc5b61d57689235b4cc9e352e0343dcfc0c993604f44",
  "identity_checks.py": "e2497c940d3eea60267116db3415e80f4f496484eaf752d209d2ec423b974983",
  "coverage_checks.py": "c650252874f535302ca2289f5e661b198a1e2d88be021043b0de540e265b150c",
  "scalar_second_iv.py": "fb0a020a7b82b95f53a360759169071ea4da601d477423cb93632b790e02a934",
  "final_gates.py": "7935d55b9127c149bee6dce0cf1d6afdab791a3e163d97c0b8a87c56bcff86a7",
  "negative_controls.py": "f4664b433580f9f95aa02cb023c5db313f58e88c785ed87739bb12735adb9be7",
  "candidate.json": "694df4c822eb099a9f4909603a4fd5de729399f9f4e29cc4094c11e689e75ed2",
  "reference.json": "7d69e98d18214480fb25bae2aae3e9baefcca4039f41b981e35b2a3d5c031673",
  "verify_planar_convex_v2.py": "ed4f65a5d5a31ee86bfe6c8c742ea86ba76f4cdb888b3c8fb70b53b8334e7226"
}


==> anc/r2/README.md <==
# Ancillary files

These files accompany the planar part of "Convex counterexamples to the Schiffer and Pompeiu conjectures in dimensions two to eighteen". The subsection "The plane" of the computer-assisted verification section describes them.

## Verifier and inputs

- `verify_planar_convex_v2.py`: the single-file verifier.  It embeds the nine
  stage sources and the two decimal inputs listed below and reads no
  precomputed numerical output.  Its SHA-256 is printed in the planar replay subsection of the
  paper.  Replay command (from the directory that contains `anc/`):

      nice -n 19 env OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1 \
        MKL_NUM_THREADS=1 NUMEXPR_NUM_THREADS=1 \
        PYTHONDONTWRITEBYTECODE=1 PYTHONPATH= \
        python -O anc/r2/verify_planar_convex_v2.py \
        --workdir ./replay --jobs 2 \
        --output ./REPLAY_RECEIPT.json

  The working directory must be new or empty and the output file must not
  exist.  `--jobs` accepts 1 to 5.
- `center_j40_frozen.json`: the forty-mode centre.  The array `p` stores the
  coefficients c_j of psi_0(w) = sum_j c_j w^(182 j + 1); the derivative
  coefficient is (182 j + 1) c_j.  The field coefficient is a[j]/scales[j],
  with exact positive decimal divisors.
- `reference.json`: the eight-mode reference shape used for the spectral
  inverse.
- `spectral_interval.py`, `coverage_checks.py`, `boundary_interval.py`,
  `boundary_newton.py`, `analytic_cap.py`, `final_gates.py`,
  `identity_checks.py`, `scalar_second_iv.py`, `negative_controls.py`: the
  stage sources, byte-identical to the copies embedded in the verifier.
- `standalone_driver.py`, `build_standalone.py`, `BUILD_MANIFEST.json`: the
  driver template, the script that assembles the single-file verifier from the
  sources and inputs, and the hashes of the embedded files.
- `REQUIREMENTS.txt`: software versions of the recorded run.

## Recorded results

- `VERIFICATION_RECEIPT.json`: the receipt of the recorded run (five workers).
  It contains the enclosures of the table of planar enclosed constants, the stage list with
  timings, the software versions, the rejected perturbations and the hashes of
  the replay artifacts.  A successful run certifies the numerical inequalities
  used in the paper; the analytic arguments of the paper are not
  machine-checked.  The receipt field `analytic_proof` and some comments in
  the sources refer to `PROOF_PACKAGE.md`, the written proof from which the
  paper was prepared; the three proof sections of Part 1 (The plane) replace that file, which is
  not distributed.  A few source comments also carry labels from the
  development of the certificate.  The sources are distributed unchanged
  because the verifier embeds them byte for byte and its hash is fixed.
- `ROBUSTNESS_CHECK.json`: the radii inequalities of the planar contraction lemma re-evaluated
  with the inverse bound A_* multiplied by 10^8.
- `exact_constants.py`: exact rational evaluation (Python `fractions`) of the
  algebraic constants of the two inputs that are quoted in the planar spectral, inverse and existence subsections of the
  paper (v_*, gamma, P, P_1, V_*, d_h, beta, d_*, j_*, delta_q, S and the
  geometric margins).  Run `python exact_constants.py` in this directory.

## Non-interval diagnostics

`diagnostics/` contains binary64 computations for the forty-mode centre that
are quoted in the introduction and the rigidity section of the paper for description and for the
comparison with rigidity theorems.  They are not interval enclosures and are
not used in the existence proof.

- `geometry.py`: radius range, curvature range, convexity
  factor, width ratio, relative Hausdorff distance to centred discs, and the
  two numbers of the comparison with Kobayashi's theorem.
- `dswz.py`: the two-point amplitude defect, the function T(s),
  the stationary-phase remainder R_D at two frequencies, and the size of the
  fifth derivative of the support function, for the comparison with
  Dai-Sun-Wei-Zhang.

Run each script from any directory, for example
`python diagnostics/geometry.py`; it reads `center_j40_frozen.json` relative
to its own location. The figure of the paper shows the same centre.

## Checksums

`SHA256SUMS` lists the SHA-256 of every other file in this directory and in
`diagnostics/`.  It was regenerated for the present selection of files; the
hashes of the verifier, the inputs, the stage sources and the receipt are
unchanged from the recorded run and agree with `BUILD_MANIFEST.json` and with
the receipt.  Check with `sha256sum -c SHA256SUMS` in this directory.


==> anc/r2/REQUIREMENTS.txt <==
# Versions used in the recorded Python 3.10.19 replay.
python-flint==0.9.0
numpy==1.26.4
scipy==1.15.2
sympy==1.14.0
mpmath==1.3.0


==> anc/r2/ROBUSTNESS_CHECK.json <==
{
  "status": "SCALAR_ROBUSTNESS_PASS",
  "A_amplification": "100000000",
  "radius": "1e-32",
  "interpretation": "Inflate the certified A bound while retaining E0/E1 and other analytic factors; Y,Z,C2,C3 all scale linearly. This is a scalar robustness check, not a different inverse proof.",
  "radii_polynomial_upper": "[-3.463355734297129148191286278955246906620222529341082406e-33 +/- 2.05e-88]",
  "contraction_upper": "[0.06956895066746014362566442553485477215982463896737184808 +/- 7.58e-58]"
}


==> anc/r2/SHA256SUMS <==
0c13ee9f60723ce441cddccbf9b248f223dedcbd272594c1ca5f5add1360401a  BUILD_MANIFEST.json
acd1ef7052b77163b653095ce342627f2cf53fe70da9a8b89c896bd283101695  README.md
e73b3e7590ebf9a7b01851ec5d6e00844041ca9105fd57241c0e71dd7d6aaea4  REQUIREMENTS.txt
81327f0a4066d5e5eb41bbdc809bcb24b220b0fd1dd3897d1faf237eb651113c  ROBUSTNESS_CHECK.json
d22a1b57d8693cf5af835252f26bfe7b75831bb20a2fa681c73d2a30c82d9be1  VERIFICATION_RECEIPT.json
6cddceac9a7f9bb0aa9d409e839935436239f1eea46d7825ad5d4df703c5e665  analytic_cap.py
2d8260168cc473459dba68b63da4e29e42f16e48729c8e497120a4ecbe84b933  boundary_interval.py
9f15bf3eb07896211038bc5b61d57689235b4cc9e352e0343dcfc0c993604f44  boundary_newton.py
e60a049e53864f9a0e94ba1080a66f61edbc13085d779635d9dbc047b7518223  build_standalone.py
694df4c822eb099a9f4909603a4fd5de729399f9f4e29cc4094c11e689e75ed2  center_j40_frozen.json
c650252874f535302ca2289f5e661b198a1e2d88be021043b0de540e265b150c  coverage_checks.py
541342d22441862ce84e728798cd5429957fee0bb457963ad801c38490758f4b  diagnostics/dswz.py
45a00ee88d4ba490f4bf6db7a0646b8ae0d29c2c0e6f4f3dd9961f5a48e23c04  diagnostics/geometry.py
eef18c3e6e2eda6ed789049a4171ea4f3966fb1c7aeb817568da238283bd2bb2  exact_constants.py
7935d55b9127c149bee6dce0cf1d6afdab791a3e163d97c0b8a87c56bcff86a7  final_gates.py
e2497c940d3eea60267116db3415e80f4f496484eaf752d209d2ec423b974983  identity_checks.py
f4664b433580f9f95aa02cb023c5db313f58e88c785ed87739bb12735adb9be7  negative_controls.py
7d69e98d18214480fb25bae2aae3e9baefcca4039f41b981e35b2a3d5c031673  reference.json
fb0a020a7b82b95f53a360759169071ea4da601d477423cb93632b790e02a934  scalar_second_iv.py
7c9f825d59b2c8cd05c214a0aa4fe1eabf32af9421516dceaf377138c7e78b3f  spectral_interval.py
4c6bab072705bda0ea18459c347b4e7d998a50880b21341b771654783b5a5192  standalone_driver.py
ed4f65a5d5a31ee86bfe6c8c742ea86ba76f4cdb888b3c8fb70b53b8334e7226  verify_planar_convex_v2.py


==> anc/r2/VERIFICATION_RECEIPT.json <==
{
  "status": "NUMERICAL_GATES_PASS",
  "full_proof": false,
  "analytic_proof": "PROOF_PACKAGE.md; analytic arguments are not machine-checked",
  "trust_base": "CPython, FLINT/Arb/python-flint; second scalar chain in mpmath.iv",
  "claim": "bounded real-analytic strictly convex non-disc D182 planar Schiffer domain",
  "proof_scope": "local numerical hypotheses of the written proof; no new AI or external review",
  "verifier_sha256": "ed4f65a5d5a31ee86bfe6c8c742ea86ba76f4cdb888b3c8fb70b53b8334e7226",
  "embedded_bundle_sha256": "345bb779178a54fb57330dc2ee32a994fff5a2d02f22c01bde7c8f14664ecd07",
  "candidate_sha256": "694df4c822eb099a9f4909603a4fd5de729399f9f4e29cc4094c11e689e75ed2",
  "reference_sha256": "7d69e98d18214480fb25bae2aae3e9baefcca4039f41b981e35b2a3d5c031673",
  "radius": "1e-32",
  "norm": "||g||_{sum 2^|j| C_r}+||p||_{sum 2^j}, p=psi prime",
  "bounds": {
    "B_L2": "[6.74779750694711298023211922274685173769852109 +/- 3.13e-45]",
    "spectral_transfer_delta_q": "[8.3755702256552148530817686341012458253977236750103e-14 +/- 1.26e-64]",
    "high_angular_gap_lower": "[164759.13610693299231269327755060843792027975630055 +/- 2.25e-45]",
    "high_angular_start": "5.0000000000000000000000000000000000000000000000000",
    "high_angular_beta": "[0.061957694247853507118355381118716064759278541440640 +/- 1.04e-52]",
    "B_Y": "[104494569.9497425342577980974286837260602327120 +/- 5.36e-38]",
    "B_trace": "[70382208922875.3705206018207633132942334943655 +/- 4.47e-32]",
    "U_field": "[131.60972082703369183110747513431302085410547635943 +/- 4.78e-48]",
    "dU_field": "[110995.33690745322727388223804027170014593566330468 +/- 3.20e-45]",
    "D0": "[88645590.598483330921466023057388634295332736961265 +/- 4.75e-43]",
    "D1": "[74888360741.271206552107849975678257869880673944252 +/- 1.89e-41]",
    "inverse_W1_boundary": "[6.0582167343855270246696006712336159335017974074669e-6 +/- 4.03e-56]",
    "inverse_W1_holomorphic": "[0.0030384808334056542085599875282194746984453083142699 +/- 3.90e-53]",
    "B_shape": "[851610483371.924326349978409134068468047979180 +/- 6.68e-34]",
    "B_field": "[64182750756125535230.6536341586883651535758261 +/- 6.24e-26]",
    "A": "[64182751607736018602.5779605086667742876442942 +/- 2.03e-26]",
    "Y": "[6.18879951236557013368039159335987293063748595e-41 +/- 1.92e-86]",
    "Z": "[2.121260549090543799751705968646979378762056728e-38 +/- 7.67e-84]",
    "C2": "[34784475333730071812832.2127663667555646817290 +/- 5.48e-23]",
    "C3": "[16045687901934004650.64449012716669357191107355 +/- 5.08e-27]",
    "radius": "[1.0000000000000000000000000000000000000000000000000e-32 +/- 3e-86]",
    "radii_polynomial": "[-9.9999999346335573429712914819128627895524690662022e-33 +/- 2.54e-83]",
    "contraction": "[6.95689506674601436256644255348547721598246390e-10 +/- 6.61e-55]",
    "four_C2_Y": "[8.61096575933123483490939760166364685004738608e-18 +/- 7.83e-63]",
    "analytic_radius_lower": "[1.0038157625476116370985777194878687836810248463449 +/- 3.04e-50]",
    "unit_derivative_lower": "[811.39117895521532268073034117233157294476569930064 +/- 4.44e-49]",
    "curvature_lower": "[0.29988792315417174281645332496946282691567716128649 +/- 2.13e-52]",
    "convexity_margin_lower": "[243.32641552249442530192132632891020043130348348838 +/- 3.26e-48]",
    "non_disc_c1_lower": "[0.016455820680193961254513540227368264926591933977222 +/- 1.17e-52]",
    "analytic_univalence_margin_lower": "[808.21452279688901342824310405203836600891359916437 +/- 2.45e-48]"
  },
  "final_rechecked_bounds": {
    "radii_polynomial_upper": "[-9.999999934633557342971291481912862789552469066202225293e-33 +/- 4.11e-88]",
    "contraction_upper": "[6.956895066746014362566442553485477215982463896737184605e-10 +/- 2.01e-65]",
    "four_C2_Y_upper": "[8.610965759331234834909397601663646850047386087863995248e-18 +/- 4.26e-73]",
    "recomputed_coupled_bounds": {
      "B_L2": "[6.74779750694711298023211922274685173769852109 +/- 3.13e-45]",
      "spectral_transfer_delta_q": "[8.3755702256552148530817686341012458253977236750103e-14 +/- 1.26e-64]",
      "high_angular_gap_lower": "[164759.13610693299231269327755060843792027975630055 +/- 2.25e-45]",
      "high_angular_start": "5.0000000000000000000000000000000000000000000000000",
      "high_angular_beta": "[0.061957694247853507118355381118716064759278541440640 +/- 1.04e-52]",
      "B_Y": "[104494569.9497425342577980974286837260602327120 +/- 5.36e-38]",
      "B_trace": "[70382208922875.3705206018207633132942334943655 +/- 4.47e-32]",
      "U_field": "[131.60972082703369183110747513431302085410547635943 +/- 4.78e-48]",
      "dU_field": "[110995.33690745322727388223804027170014593566330468 +/- 3.20e-45]",
      "D0": "[88645590.598483330921466023057388634295332736961265 +/- 4.75e-43]",
      "D1": "[74888360741.271206552107849975678257869880673944252 +/- 1.89e-41]",
      "inverse_W1_boundary": "[6.0582167343855270246696006712336159335017974074669e-6 +/- 4.03e-56]",
      "inverse_W1_holomorphic": "[0.0030384808334056542085599875282194746984453083142699 +/- 3.90e-53]",
      "B_shape": "[851610483371.924326349978409134068468047979180 +/- 6.68e-34]",
      "B_field": "[64182750756125535230.6536341586883651535758261 +/- 6.24e-26]",
      "A": "[64182751607736018602.5779605086667742876442942 +/- 2.03e-26]",
      "Y": "[6.18879951236557013368039159335987293063748595e-41 +/- 1.92e-86]",
      "Z": "[2.121260549090543799751705968646979378762056728e-38 +/- 7.67e-84]",
      "C2": "[34784475333730071812832.2127663667555646817290 +/- 5.48e-23]",
      "C3": "[16045687901934004650.64449012716669357191107355 +/- 5.08e-27]",
      "radius": "[1.0000000000000000000000000000000000000000000000000e-32 +/- 3e-86]",
      "radii_polynomial": "[-9.9999999346335573429712914819128627895524690662022e-33 +/- 2.54e-83]",
      "contraction": "[6.95689506674601436256644255348547721598246390e-10 +/- 6.61e-55]",
      "four_C2_Y": "[8.61096575933123483490939760166364685004738608e-18 +/- 7.83e-63]",
      "analytic_radius_lower": "[1.0038157625476116370985777194878687836810248463449 +/- 3.04e-50]",
      "unit_derivative_lower": "[811.39117895521532268073034117233157294476569930064 +/- 4.44e-49]",
      "curvature_lower": "[0.29988792315417174281645332496946282691567716128649 +/- 2.13e-52]",
      "convexity_margin_lower": "[243.32641552249442530192132632891020043130348348838 +/- 3.26e-48]",
      "non_disc_c1_lower": "[0.016455820680193961254513540227368264926591933977222 +/- 1.17e-52]",
      "analytic_univalence_margin_lower": "[808.21452279688901342824310405203836600891359916437 +/- 2.45e-48]"
    }
  },
  "Dirichlet_inverse_L2_upper": "[6.74779750694329935100501720513818707947979086 +/- 1.61e-45]",
  "residual_E0_upper": "[9.642465237684866145791694591428028863378188472844524391e-61 +/- 5.75e-117]",
  "residual_E1_upper": "[5.417856218519872249981387687910761232223950045387434650e-56 +/- 1.15e-111]",
  "coverage_counts": [
    102,
    99,
    91,
    74,
    37,
    5,
    0
  ],
  "second_interval_scalar": {
    "status": "SECOND_LIBRARY_SCALAR_GATES_PASS",
    "library": "mpmath.iv",
    "precision_bits": 400,
    "scope": "scalar chain only; spectral inverse and boundary moments inherited from Arb",
    "bounds_display": {
      "B_L2": [
        "6.747797506947112980232119222746851737698521093126594771",
        "6.747797506947112980232119222746851737698521093126594771"
      ],
      "B_Y": [
        "104494569.9497425342577980974286837260602327119963193886",
        "104494569.9497425342577980974286837260602327119963193886"
      ],
      "B_trace": [
        "70382208922875.37052060182076331329423349436554465306421",
        "70382208922875.37052060182076331329423349436554465306421"
      ],
      "U_field": [
        "131.6097208270336918311074751343130208541054763594252225",
        "131.6097208270336918311074751343130208541054763594252225"
      ],
      "dU_field": [
        "110995.3369074532272738822380402717001459356633046831978",
        "110995.3369074532272738822380402717001459356633046831978"
      ],
      "E0": [
        "9.642465237684866145791694591428028863378188472844524392e-61",
        "9.642465237684866145791694591428028863378188472844524392e-61"
      ],
      "E1": [
        "5.41785621851987224998138768791076123222395004538743465e-56",
        "5.41785621851987224998138768791076123222395004538743465e-56"
      ],
      "A": [
        "64182751607736018602.57796050866677428764429421033336179",
        "64182751607736018602.57796050866677428764429421033336179"
      ],
      "Y": [
        "6.188799512365570133680391593359872930637485951911243909e-41",
        "6.188799512365570133680391593359872930637485951911243909e-41"
      ],
      "Z": [
        "2.121260549090543799751705968646979378762056728766191396e-38",
        "2.121260549090543799751705968646979378762056728766191396e-38"
      ],
      "C2": [
        "34784475333730071812832.21276636675556468172905470297866",
        "34784475333730071812832.21276636675556468172905470297866"
      ],
      "C3": [
        "16045687901934004650.64449012716669357191107355258334045",
        "16045687901934004650.64449012716669357191107355258334045"
      ],
      "radii_polynomial": [
        "-9.999999934633557342971291481912862789552469066202225294e-33",
        "-9.999999934633557342971291481912862789552469066202225294e-33"
      ],
      "contraction": [
        "0.000000000695689506674601436256644255348547721598246389671778028",
        "0.000000000695689506674601436256644255348547721598246389671778028"
      ],
      "four_C2_Y": [
        "8.610965759331234834909397601663646850047386087827794302e-18",
        "8.610965759331234834909397601663646850047386087827794302e-18"
      ],
      "curvature_lower": [
        "0.2998879231541717428164533249694628269156771612864902125",
        "0.2998879231541717428164533249694628269156771612864902125"
      ],
      "convexity_margin_lower": [
        "243.3264155224944253019213263289102004313034834883832584",
        "243.3264155224944253019213263289102004313034834883832584"
      ],
      "non_disc_c1_lower": [
        "0.01645582068019396125451354022736826492659193397722211632",
        "0.01645582068019396125451354022736826492659193397722211632"
      ],
      "analytic_univalence_margin_lower": [
        "808.2145227968890134282431040520383660089135991643675566",
        "808.2145227968890134282431040520383660089135991643675566"
      ]
    }
  },
  "stages": [
    {
      "stage": "independent_coverage",
      "elapsed_seconds": 30.423607292585075,
      "returncode": 0
    },
    {
      "stage": "spectral_prepare",
      "elapsed_seconds": 11.953555293381214,
      "returncode": 0
    },
    {
      "stage": "spectral_basis_0000_0024",
      "elapsed_seconds": 22.303843299858272,
      "returncode": 0
    },
    {
      "stage": "spectral_basis_0096_0120",
      "elapsed_seconds": 24.155948657542467,
      "returncode": 0
    },
    {
      "stage": "spectral_basis_0024_0048",
      "elapsed_seconds": 24.941496765241027,
      "returncode": 0
    },
    {
      "stage": "spectral_basis_0048_0072",
      "elapsed_seconds": 26.476128879003227,
      "returncode": 0
    },
    {
      "stage": "spectral_basis_0072_0096",
      "elapsed_seconds": 28.38485813792795,
      "returncode": 0
    },
    {
      "stage": "spectral_basis_0144_0168",
      "elapsed_seconds": 25.690269857645035,
      "returncode": 0
    },
    {
      "stage": "spectral_basis_0120_0144",
      "elapsed_seconds": 28.779191808775067,
      "returncode": 0
    },
    {
      "stage": "spectral_basis_0192_0216",
      "elapsed_seconds": 24.93097646906972,
      "returncode": 0
    },
    {
      "stage": "spectral_basis_0168_0192",
      "elapsed_seconds": 31.37683000881225,
      "returncode": 0
    },
    {
      "stage": "spectral_basis_0216_0240",
      "elapsed_seconds": 40.99900701455772,
      "returncode": 0
    },
    {
      "stage": "spectral_basis_0240_0264",
      "elapsed_seconds": 24.419560846872628,
      "returncode": 0
    },
    {
      "stage": "spectral_basis_0264_0288",
      "elapsed_seconds": 24.900384319014847,
      "returncode": 0
    },
    {
      "stage": "spectral_basis_0288_0312",
      "elapsed_seconds": 26.215851373039186,
      "returncode": 0
    },
    {
      "stage": "spectral_basis_0312_0336",
      "elapsed_seconds": 24.62670031748712,
      "returncode": 0
    },
    {
      "stage": "spectral_basis_0360_0384",
      "elapsed_seconds": 22.774343233555555,
      "returncode": 0
    },
    {
      "stage": "spectral_basis_0336_0360",
      "elapsed_seconds": 28.751956161111593,
      "returncode": 0
    },
    {
      "stage": "spectral_basis_0384_0408",
      "elapsed_seconds": 25.332597852684557,
      "returncode": 0
    },
    {
      "stage": "spectral_assemble",
      "elapsed_seconds": 13.683053279295564,
      "returncode": 0
    },
    {
      "stage": "boundary_0128_0256",
      "elapsed_seconds": 26.233513827435672,
      "returncode": 0
    },
    {
      "stage": "boundary_0256_0384",
      "elapsed_seconds": 26.39169367775321,
      "returncode": 0
    },
    {
      "stage": "boundary_0384_0512",
      "elapsed_seconds": 26.770572505891323,
      "returncode": 0
    },
    {
      "stage": "boundary_0000_0128",
      "elapsed_seconds": 28.179543562233448,
      "returncode": 0
    },
    {
      "stage": "boundary_0512_0640",
      "elapsed_seconds": 28.528866569511592,
      "returncode": 0
    },
    {
      "stage": "boundary_0768_0896",
      "elapsed_seconds": 27.84174638800323,
      "returncode": 0
    },
    {
      "stage": "boundary_0640_0768",
      "elapsed_seconds": 27.996955174952745,
      "returncode": 0
    },
    {
      "stage": "boundary_0896_1024",
      "elapsed_seconds": 27.658362427726388,
      "returncode": 0
    },
    {
      "stage": "boundary_merge",
      "elapsed_seconds": 0.4818505020812154,
      "returncode": 0
    },
    {
      "stage": "coupled_radii",
      "elapsed_seconds": 0.27522630617022514,
      "returncode": 0
    },
    {
      "stage": "identities",
      "elapsed_seconds": 3.9939938839524984,
      "returncode": 0
    },
    {
      "stage": "second_interval_scalar",
      "elapsed_seconds": 0.32599599100649357,
      "returncode": 0
    }
  ],
  "stage_timeout_seconds": 7200,
  "jobs": 5,
  "wall_seconds": 242.20735447481275,
  "versions": {
    "python": "3.10.19",
    "python_flint": "0.9.0",
    "numpy": "1.26.4",
    "scipy": "1.15.2",
    "sympy": "1.14.0",
    "mpmath": "1.3.0"
  },
  "fail_closed_tests": {
    "status": "FAIL_CLOSED_TESTS_PASS",
    "positive_controls": 4,
    "count": 144,
    "rejected": [
      {
        "test": "maximum_nan",
        "reason": "nonfinite/non-Arb bound"
      },
      {
        "test": "maximum_inf",
        "reason": "nonfinite/non-Arb bound"
      },
      {
        "test": "maximum_-inf",
        "reason": "nonfinite/non-Arb bound"
      },
      {
        "test": "decimal_'nan'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_p_'nan'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_a_'nan'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_scales_'nan'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "decimal_'inf'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_p_'inf'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_a_'inf'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_scales_'inf'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "decimal_'-inf'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_p_'-inf'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_a_'-inf'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_scales_'-inf'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "decimal_'+inf'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_p_'+inf'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_a_'+inf'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_scales_'+inf'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "decimal_''",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_p_''",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_a_''",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_scales_''",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "decimal_'[1 +/- 0.01]'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_p_'[1 +/- 0.01]'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_a_'[1 +/- 0.01]'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_scales_'[1 +/- 0.01]'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "decimal_'1/3'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_p_'1/3'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_a_'1/3'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_scales_'1/3'",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "decimal_1.0",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_p_1.0",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_a_1.0",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "field_scales_1.0",
        "reason": "expected finite exact decimal string"
      },
      {
        "test": "scale_0",
        "reason": "invalid finite field"
      },
      {
        "test": "scale_-1",
        "reason": "invalid finite field"
      },
      {
        "test": "field_count",
        "reason": "invalid finite field"
      },
      {
        "test": "strip_constant_not_absorbed",
        "reason": "Dirichlet strip constant not absorbed"
      },
      {
        "test": "d_h_910.0000000000000000000000000000000000000000000000000000000000000000000000000",
        "reason": "nonpositive high angular gap d_h"
      },
      {
        "test": "d_h_911.0000000000000000000000000000000000000000000000000000000000000000000000000",
        "reason": "nonpositive high angular gap d_h"
      },
      {
        "test": "d_h_[9.1e+2 +/- 1.01]",
        "reason": "nonpositive high angular gap d_h"
      },
      {
        "test": "missing_E1",
        "reason": "'E1_upper'"
      },
      {
        "test": "nan_E0",
        "reason": "nonfinite/non-Arb bound"
      },
      {
        "test": "bad_shape_hash",
        "reason": "boundary center mismatch"
      },
      {
        "test": "missing_schur",
        "reason": "'schur_relative_bound_upper'"
      },
      {
        "test": "bad_schur",
        "reason": "spectral inverse gate failed"
      },
      {
        "test": "inflated_inverse_not_recoupled",
        "reason": "coupled stage differs from in-process recomputation"
      },
      {
        "test": "inflated_E0_not_recoupled",
        "reason": "full-space radii polynomial failed"
      },
      {
        "test": "inflated_E1_not_recoupled",
        "reason": "full-space radii polynomial failed"
      },
      {
        "test": "nan_Y",
        "reason": "coupled stage differs from in-process recomputation"
      },
      {
        "test": "missing_C3",
        "reason": "coupled stage differs from in-process recomputation"
      },
      {
        "test": "forged_Y_zero",
        "reason": "coupled stage differs from in-process recomputation"
      },
      {
        "test": "forged_convexity",
        "reason": "coupled stage differs from in-process recomputation"
      },
      {
        "test": "wrong_radius",
        "reason": "coupled stage differs from in-process recomputation"
      },
      {
        "test": "states_407",
        "reason": "spectral dimensions"
      },
      {
        "test": "wrong_window",
        "reason": "spectral dimensions"
      },
      {
        "test": "wrong_gauss_count",
        "reason": "spectral dimensions"
      },
      {
        "test": "grid_8",
        "reason": "boundary grid contract"
      },
      {
        "test": "wrong_lmax",
        "reason": "boundary grid contract"
      },
      {
        "test": "wrong_modes",
        "reason": "candidate mode mismatch"
      },
      {
        "test": "missing_derivative_tail",
        "reason": "missing differentiated boundary tail"
      },
      {
        "test": "sector_0_total_preserved",
        "reason": "sector count j=0"
      },
      {
        "test": "sector_1_total_preserved",
        "reason": "sector count j=1"
      },
      {
        "test": "sector_2_total_preserved",
        "reason": "sector count j=2"
      },
      {
        "test": "sector_3_total_preserved",
        "reason": "sector count j=3"
      },
      {
        "test": "sector_4_total_preserved",
        "reason": "sector count j=4"
      },
      {
        "test": "sector_5_total_preserved",
        "reason": "sector count j=0"
      },
      {
        "test": "independent_sector_0",
        "reason": "sector count j=0"
      },
      {
        "test": "independent_sector_1",
        "reason": "sector count j=1"
      },
      {
        "test": "independent_sector_2",
        "reason": "sector count j=2"
      },
      {
        "test": "independent_sector_3",
        "reason": "sector count j=3"
      },
      {
        "test": "independent_sector_4",
        "reason": "sector count j=4"
      },
      {
        "test": "independent_sector_5",
        "reason": "sector count j=5"
      },
      {
        "test": "independent_sector_6",
        "reason": "sector count j=6"
      },
      {
        "test": "sector_dimensions",
        "reason": "sector count dimensions"
      },
      {
        "test": "public_upper_B_L2",
        "reason": "public upper: B_L2"
      },
      {
        "test": "public_upper_high_angular_beta",
        "reason": "public upper: high_angular_beta"
      },
      {
        "test": "public_upper_B_Y",
        "reason": "public upper: B_Y"
      },
      {
        "test": "public_upper_B_trace",
        "reason": "public upper: B_trace"
      },
      {
        "test": "public_upper_U_field",
        "reason": "public upper: U_field"
      },
      {
        "test": "public_upper_dU_field",
        "reason": "public upper: dU_field"
      },
      {
        "test": "public_upper_A",
        "reason": "public upper: A"
      },
      {
        "test": "public_upper_C2",
        "reason": "public upper: C2"
      },
      {
        "test": "public_upper_C3",
        "reason": "public upper: C3"
      },
      {
        "test": "public_upper_four_C2_Y",
        "reason": "public upper: four_C2_Y"
      },
      {
        "test": "public_upper_contraction",
        "reason": "public upper: contraction"
      },
      {
        "test": "public_upper_Y",
        "reason": "public upper: Y"
      },
      {
        "test": "public_upper_Z",
        "reason": "public upper: Z"
      },
      {
        "test": "public_lower_curvature_lower",
        "reason": "public lower: curvature_lower"
      },
      {
        "test": "public_lower_convexity_margin_lower",
        "reason": "public lower: convexity_margin_lower"
      },
      {
        "test": "public_lower_non_disc_c1_lower",
        "reason": "public lower: non_disc_c1_lower"
      },
      {
        "test": "public_lower_analytic_univalence_margin_lower",
        "reason": "public lower: analytic_univalence_margin_lower"
      },
      {
        "test": "public_lower_analytic_radius_lower",
        "reason": "public lower: analytic_radius_lower"
      },
      {
        "test": "public_lower_unit_derivative_lower",
        "reason": "public lower: unit_derivative_lower"
      },
      {
        "test": "public_lower_high_angular_gap_lower",
        "reason": "public lower: high_angular_gap_lower"
      },
      {
        "test": "public_spectral_gauss_error_upper",
        "reason": "public spectral upper: gauss_error_upper"
      },
      {
        "test": "public_spectral_congruence_gram_defect_upper",
        "reason": "public spectral upper: congruence_gram_defect_upper"
      },
      {
        "test": "public_spectral_relative_finite_congruence_defect_upper",
        "reason": "public spectral upper: relative_finite_congruence_defect_upper"
      },
      {
        "test": "public_spectral_schur_relative_bound_upper",
        "reason": "public spectral upper: schur_relative_bound_upper"
      },
      {
        "test": "public_spectral_full_Dirichlet_inverse_L2_norm_upper",
        "reason": "public spectral upper: full_Dirichlet_inverse_L2_norm_upper"
      },
      {
        "test": "public_radii_polynomial",
        "reason": "public radii polynomial"
      },
      {
        "test": "public_complement",
        "reason": "public complement gap"
      },
      {
        "test": "public_E0_upper",
        "reason": "public E0 upper"
      },
      {
        "test": "public_E1_upper",
        "reason": "public E1 upper"
      },
      {
        "test": "coverage_input_stage",
        "reason": "coverage input stage"
      },
      {
        "test": "coverage_angular_cutoff",
        "reason": "coverage angular cutoff"
      },
      {
        "test": "coverage_missing_sector",
        "reason": "missing coverage sector"
      },
      {
        "test": "coverage_wrong_sector",
        "reason": "coverage sector identity"
      },
      {
        "test": "coverage_missing_guards",
        "reason": "missing root guards"
      },
      {
        "test": "coverage_wrong_order",
        "reason": "root angular order"
      },
      {
        "test": "coverage_wide_bracket",
        "reason": "coverage bracket geometry"
      },
      {
        "test": "coverage_same_signs",
        "reason": "coverage root endpoint signs"
      },
      {
        "test": "coverage_bad_norm",
        "reason": "coverage normalization enclosure"
      },
      {
        "test": "coverage_bad_first_flag",
        "reason": "first-root flag type"
      },
      {
        "test": "coverage_order_zero_first",
        "reason": "order zero needs lower guard"
      },
      {
        "test": "coverage_lost_lower_guard",
        "reason": "coverage lower guard"
      },
      {
        "test": "coverage_lost_upper_guard",
        "reason": "coverage upper guard"
      },
      {
        "test": "coverage_skipped_root",
        "reason": "coverage skipped or duplicate root"
      },
      {
        "test": "coverage_lost_first_zero",
        "reason": "first-root coverage"
      },
      {
        "test": "coverage_false_first_guard",
        "reason": "coverage lower guard"
      },
      {
        "test": "coverage_wrong_window",
        "reason": "coverage window contract"
      },
      {
        "test": "coverage_forged_counts",
        "reason": "stored coverage counts differ"
      },
      {
        "test": "coverage_state_replaced_same_counts",
        "reason": "states differ from all covered in-window roots"
      },
      {
        "test": "scan_bad_stage",
        "reason": "independent coverage identity"
      },
      {
        "test": "scan_wrong_hash",
        "reason": "independent coverage identity"
      },
      {
        "test": "scan_wrong_grid",
        "reason": "independent coverage grid contract"
      },
      {
        "test": "scan_wrong_step",
        "reason": "independent coverage grid contract"
      },
      {
        "test": "scan_wrong_total",
        "reason": "independent coverage total/sectors"
      },
      {
        "test": "scan_missing_sector",
        "reason": "independent coverage total/sectors"
      },
      {
        "test": "scan_zero_sign",
        "reason": "independent nonzero signs missing"
      },
      {
        "test": "scan_missing_sign",
        "reason": "independent nonzero signs missing"
      },
      {
        "test": "scan_wrong_sector_id",
        "reason": "independent sector identity"
      },
      {
        "test": "scan_wrong_change_cell",
        "reason": "independent sign-change count"
      },
      {
        "test": "root_cell_mismatch",
        "reason": "independent root-cell mismatch"
      },
      {
        "test": "unresolved_sign_oracle",
        "reason": "nonfinite/non-Arb bound"
      },
      {
        "test": "zero_sign_oracle",
        "reason": "unresolved independent sign n=182 k=0"
      },
      {
        "test": "scan_symmetry_guard",
        "reason": "sign scan symmetry"
      },
      {
        "test": "scan_spacing_guard",
        "reason": "sign scan zero spacing"
      },
      {
        "test": "scan_high_order_guard",
        "reason": "sign scan higher-order exclusion"
      },
      {
        "test": "public_conformal_radius",
        "reason": "public conformal radius"
      },
      {
        "test": "iv_corrupt_moment",
        "reason": "iv: lo(dstar) > 0"
      },
      {
        "test": "iv_infinite_scale",
        "reason": "iv: exact decimal required"
      },
      {
        "test": "iv_bad_radius",
        "reason": "iv contraction target"
      }
    ]
  },
  "artifacts_sha256": {
    "analytic_cap.py": "6cddceac9a7f9bb0aa9d409e839935436239f1eea46d7825ad5d4df703c5e665",
    "boundary_0000_0128.json": "81ef8da5f744a19ded43bd269ea94090c5edfcc9fd294e9b1d3d7acabbaa87d6",
    "boundary_0000_0128.log": "79d8b544211edbab9197616aa9267b5847fcf826825ed12323edcf639d1a3139",
    "boundary_0128_0256.json": "42c373552b60bc3e7781b2fc30295d37b587ed348f05aec635c75d03a0f4c8a5",
    "boundary_0128_0256.log": "a7ad0275a39900e14207ae1042a4bc04efad2561cf5c4adacddd2bc1cf5057ed",
    "boundary_0256_0384.json": "5ec1a418ed0ab910eda07d3b8213b4d1f60eda5a019a82b5bfcd9809ecc159ee",
    "boundary_0256_0384.log": "ddf16f198fdfcdf3b00b18536037236c302136384c7da7add8dafb6b8044bc7d",
    "boundary_0384_0512.json": "a2965eed57c45b54c5c41c3749842a1c5f52d0842d427a5f1ba293547681edb8",
    "boundary_0384_0512.log": "48152f6df8b6c6d57186f3b6e865fcbce9caea58d5001d4c107fc84eae4d7e34",
    "boundary_0512_0640.json": "51720615c40f26fd3fcac9c71b7846984777e3083419042e7bc4bce1cb4a28cf",
    "boundary_0512_0640.log": "99526f0bd0ba61f6259cb1d1847427aefc02db6280aa0f4fb9a6652573b5b472",
    "boundary_0640_0768.json": "106f35e813619030fefc10f444a83c64bf24e5ec0e2a0770e23c1143aca7d3e6",
    "boundary_0640_0768.log": "b466d6274e80269e5c14bfe5ab2a767cd069fa1ac2c8a9a5ca43935b1fdcb65b",
    "boundary_0768_0896.json": "190793878d254f6de11735c2961a385298e545c4c6b344e3b7122cdd1a896d6d",
    "boundary_0768_0896.log": "d53a6c03fc698a7f21c03409b63aaf01b58451ba0e08e9fb8bada3837bf5c821",
    "boundary_0896_1024.json": "9b1608b18622a58afb7fe44655f826f319bac2649d7718a88ada326aeb1da203",
    "boundary_0896_1024.log": "10f108690418c4aa56699818ccf4368d4a719ffe28356fbd47bdc08dcadaddff",
    "boundary_interval.py": "2d8260168cc473459dba68b63da4e29e42f16e48729c8e497120a4ecbe84b933",
    "boundary_merge.log": "5de84558c84bdbc7a30db1b8fa8cfcc6a1a6a8ef9d67b9272e444dc3e6077bdb",
    "boundary_newton.py": "9f15bf3eb07896211038bc5b61d57689235b4cc9e352e0343dcfc0c993604f44",
    "candidate.json": "694df4c822eb099a9f4909603a4fd5de729399f9f4e29cc4094c11e689e75ed2",
    "clamped_residual.json": "4d92e44cab00b100324b3ed0f433e3b79d0a1b4d3ac43edd475cc2e0786f1d9c",
    "coupled_radii.json": "88b519b8eb3d87f9e94365579c596fec8e3973ea6406670fa3b220f0a4a83eb5",
    "coupled_radii.log": "0fcbbdefea5edbf1697802417753125d9c30ec0860656327a14568b9ea2a94d0",
    "coverage_checks.py": "c650252874f535302ca2289f5e661b198a1e2d88be021043b0de540e265b150c",
    "fail_closed_tests.json": "1385c30a3765b164b402eea0d6c289b2add04bbc781b095b24d4653cfe98e452",
    "final_gates.py": "7935d55b9127c149bee6dce0cf1d6afdab791a3e163d97c0b8a87c56bcff86a7",
    "identities.log": "c1765f08aa0839a21d423e761e3e64c2d901eba942dd03779e3e8ec1e9e464c3",
    "identity_checks.json": "b733ae8d4d36f5e6d632dc46f0ee8b7e6089307d4fbea134ff6cefb19cbcd31f",
    "identity_checks.py": "e2497c940d3eea60267116db3415e80f4f496484eaf752d209d2ec423b974983",
    "independent_coverage.json": "f6aaa2c4144965a38c4bcbc9bac4c890e9e32e92d0fd2ffff34e304db9dbb0ef",
    "independent_coverage.log": "9eda90b0cbe685db8cb61a7cee228bfe67b5d2471fb3c4d9b83c914daee2ace1",
    "negative_controls.py": "f4664b433580f9f95aa02cb023c5db313f58e88c785ed87739bb12735adb9be7",
    "reference.json": "7d69e98d18214480fb25bae2aae3e9baefcca4039f41b981e35b2a3d5c031673",
    "scalar_second_iv.json": "8c552b2184f07c87ed84707a30ed3306a414d9f47fc809946436847e3d1fc598",
    "scalar_second_iv.py": "fb0a020a7b82b95f53a360759169071ea4da601d477423cb93632b790e02a934",
    "second_interval_scalar.log": "62273be9dedb7bcb72fcff6ca46f6d548a131a871f02fb0078e1333edfdcad92",
    "spectral_assemble.log": "166d5b339ad49b7d20828e2352a0aeb83091010bb693b6dd4a78b6e57eca4796",
    "spectral_basis_0000_0024.json": "e1da923126cbb9975b80cd3756ecf9b4139a166d60c8856ad522934675631244",
    "spectral_basis_0000_0024.log": "46dbf69e4bca7f329c57aa12a79e21732427872857a5cf7045e829419c5d4043",
    "spectral_basis_0024_0048.json": "8728da143dfc872bf636b202bb9b9f66c412f3e043ee0377b257ba17cee80032",
    "spectral_basis_0024_0048.log": "c899a23eced2181746e9af6ba3cd4c05206e9981370ee49c0b6f96a024bbeabf",
    "spectral_basis_0048_0072.json": "6184d45f972fd115d89aafb7a7f55efc20c4d01ee1dc2afcb5a66a8fbfedb8cd",
    "spectral_basis_0048_0072.log": "d3baf24b62d14d02f47e37ef8c3782531829c415c4f964d768a87e12e7273811",
    "spectral_basis_0072_0096.json": "11799e8e88634a46b0de1aea55a6fba1177f3efb4bec025e5d1816ef988185dc",
    "spectral_basis_0072_0096.log": "e97f7efd3bb7216ac1221e5957c3712a184559912dbfccd25b9b81fa9df5e905",
    "spectral_basis_0096_0120.json": "01486541e809a13c74eed0fbe1adecbb137638661b7a2a903ecfb3de86dab6fc",
    "spectral_basis_0096_0120.log": "e4169f709d26e8ed141a2058770edbd6e7932d086e3db1ef68fa0183f47d3e68",
    "spectral_basis_0120_0144.json": "ee781bf91f237dd798ec819387200f68cde8477b8ed7f02bfbf127fc0f65bf72",
    "spectral_basis_0120_0144.log": "4aeb5d01b14215dfa22528e8263590e0493652402623925344da441c06170242",
    "spectral_basis_0144_0168.json": "09848644f74028421859a40462e0a93b25b2f1de87ff5e7e16f9a6bb4a6565a8",
    "spectral_basis_0144_0168.log": "4c22ef07b5e344f56424faa2c2943766bfd23c0feba70f3b580467d4c97d7521",
    "spectral_basis_0168_0192.json": "b6124a7ed1c19251b7fe0bb6e05bcf9e7ce4c405ab2081b1e8f53d2eefecbb71",
    "spectral_basis_0168_0192.log": "78e0e97879fc6676629596fc46adbe0643318b2e54d871261986cec80a199981",
    "spectral_basis_0192_0216.json": "31abfa1657593e5607a934c64097f1c9d505fc8934fde2b2edf37cf975408244",
    "spectral_basis_0192_0216.log": "79855b344e12b404c01345f7fb73b19f316f21e359c8ba4db4e72133dc301901",
    "spectral_basis_0216_0240.json": "8ca83c756df584f265c5d09bad4a40da84ba3a76c0906edefe535851227b1cf4",
    "spectral_basis_0216_0240.log": "5996fec8b8c65faba013f7caafaf5522ff9beb9d53c03cefa8761597d07b8353",
    "spectral_basis_0240_0264.json": "0dba3f0c05ccf4fc008b137f9a9b0fe8a1e0b5ef9c8fef2bde475da4ce872e19",
    "spectral_basis_0240_0264.log": "4d1fe7cdc3f0bd208becebf9e32c02989e8cd0a6848f62abc139b625be2b5922",
    "spectral_basis_0264_0288.json": "9a83036454a960a182f3b3498074e8aafdecc0ea8f07cfe1d2b135438e57bf88",
    "spectral_basis_0264_0288.log": "3a98c4770e1f0d81666ec2149114df9a1bc7de464f9d58cb293df5e4810b6ce7",
    "spectral_basis_0288_0312.json": "a04d3223d610055e0e651c070406ebbd68fda39e8d28b68b3e73bbeab2cb0b32",
    "spectral_basis_0288_0312.log": "e4318361ca68edeeb2ff7d3c4b5fdd4aa736336200a245870a008a1330b1e048",
    "spectral_basis_0312_0336.json": "9253a4f460d2e870aa9f03789bd5358cd2650304b56d6a105c3152d8f43b24ec",
    "spectral_basis_0312_0336.log": "1971e1e07e438048d09c4de23a6ee2bdc05469be6c5e20885d6cf31fdb4607f6",
    "spectral_basis_0336_0360.json": "0cc052dac5d884507f12c19c2c282d99812458a036561a46661e634e39f87fd4",
    "spectral_basis_0336_0360.log": "5f59353a533422ffb95bf3a4bfbe78c9c0f9bea6fb68707612f7a92ddb88ed88",
    "spectral_basis_0360_0384.json": "2c84eefdfc39740f0b915855282da022670b7b3374749b41c652bb2c817601d9",
    "spectral_basis_0360_0384.log": "aa725686dd51ade9da8f1d1cef7cd1f1e3aa1d4d77fcc1451fd94c740a4b4024",
    "spectral_basis_0384_0408.json": "66655b64df295c777bc8d8b5929c7c5261e5dacd24a46541a05c4757ea6675c1",
    "spectral_basis_0384_0408.log": "7f6e12ccafd0faa1c997b9b6cea992bc378842b692c9fc90af9f85a6d5620800",
    "spectral_inputs.json": "e728d0f90ab002552adc26282b39e70e7212a3b230603ac2fb7516426d2d94b5",
    "spectral_interval.py": "7c9f825d59b2c8cd05c214a0aa4fe1eabf32af9421516dceaf377138c7e78b3f",
    "spectral_inverse.json": "361e1a7f119fe9df5c808b8776ebbfbd3370cceac7e539f7576fab549bbc2955",
    "spectral_prepare.log": "39653b1f10c23ba0e4683f15d2983acb462758617b448d86a88e85a03605ebdd"
  }
}


==> anc/r2/analytic_cap.py <==
#!/usr/bin/env python3
"""Fixed-disc radial-sup / angular-Wiener coupled inverse bounds.

The analytic lemmas and their domains must be proved in PROOF_PACKAGE.md.
This module checks their scalar inequalities, not their derivation.
"""
import argparse
import json
from pathlib import Path
from flint import arb, ctx
ctx.threads = 1
from spectral_interval import need, upper, umax, sha, dump, shape_digest, exact_decimal
from boundary_newton import centre_digest


def field_bounds(state):
    m = state['m']
    c = [exact_decimal(x) for x in state['p']]
    a = [exact_decimal(x) for x in state['a']]
    scales = [exact_decimal(x) for x in state['scales']]
    need(len(c) == len(a) == len(scales) == state['modes']+1 and all(s > 0 for s in scales),
         'invalid finite field')
    rho = c[0]
    R = (arb(2).log()/m).exp()
    R4 = (arb(4).log()/m).exp()
    S = sum((abs(cj)*4**j for j, cj in enumerate(c) if j), arb(0))
    need(rho > 2*S, 'complex angular strip reaches a zero of A')
    displacement = (2*rho*S+S*S)/rho
    phase = ((rho+S)/(rho-S)).log()/2
    P4 = sum((abs(cj)*(m*j+1)*4**j for j, cj in enumerate(c)), arb(0))
    U, dU = arb(0), arb(0)
    for j, (aj, scale) in enumerate(zip(a, scales)):
        n = j*m
        alpha = (arb(n)/(rho+displacement)).acosh() if n > rho+displacement else arb(0)
        exponent = -n*alpha+(rho+displacement)*alpha.sinh()+displacement*alpha.cosh()
        majorant = abs(aj)/scale*4**j*(n*phase+exponent).exp()
        U += majorant
        dU += majorant*alpha.exp()
    need(2*U >= 1, 'Dirichlet strip constant not absorbed')
    return {
        'U': 3*U,
        'dU': 3*R*R4*R4*P4*phase.exp()*dU,
        'strip_displacement': displacement,
        'R': R,
    }


def high_sector_gap(high, m, rho):
    gap = arb((high*m)**2)-rho*rho
    need(gap > 0, 'nonpositive high angular gap d_h')
    return gap


def bounds(state, reference, spectral, boundary, radius, require_radii=True):
    ctx.prec = 256
    m = state['m']
    need(m == reference['m'] == spectral['m'], 'symmetry mismatch')
    need(spectral['stage'] == 'INVARIANT_SECTOR_DIRICHLET_INVERSE', 'wrong spectral scope')
    need(spectral['reference_shape_sha256'] == shape_digest(reference),
         'Dirichlet inverse reference shape mismatch')
    if require_radii:
        need(boundary['stage'] == 'CLAMPED_FIELD_RESIDUAL_AND_FIRST_DERIVATIVE'
             and boundary['shape_sha256'] == shape_digest(state)
             and boundary['center_sha256'] == centre_digest(state),
             'boundary residual shape mismatch')
    c = [exact_decimal(x) for x in state['p']]
    p = [(j*m+1)*x for j, x in enumerate(c)]
    p_ref = [(j*m+1)*exact_decimal(x) for j, x in enumerate(reference['p'])]
    rho = c[0]
    P = sum((abs(x)*2**j for j, x in enumerate(p)), arb(0))
    P1 = sum((abs(x)*(j*m)*2**j for j, x in enumerate(p)), arb(0))
    Pun = sum((abs(x) for x in p), arb(0))
    Pref = sum((abs(x) for x in p_ref), arb(0))
    change = sum((abs((p[j] if j < len(p) else arb(0))-
                      (p_ref[j] if j < len(p_ref) else arb(0)))
                  for j in range(max(len(p), len(p_ref)))), arb(0))
    delta_q = (Pun+Pref)*change
    B_ref = arb(spectral['full_Dirichlet_inverse_L2_norm_upper'])
    upper(B_ref)
    need(B_ref > 0 and B_ref*delta_q < 1, 'Dirichlet inverse transfer failed')
    BL2 = B_ref/(1-B_ref*delta_q)
    high = 1
    while high*m <= rho:
        high += 1
    gap = high_sector_gap(high, m, rho)
    potential = P*P-rho*rho
    beta = potential/gap
    need(beta < 1, 'analytic angular high-sector inverse failed')
    # Sum of all complex Fourier weights for |j|<high.
    low_weight = arb(1+2*sum(2**j for j in range(1, high)))
    low_sup = low_weight*(1+P*P*BL2)/(2*arb(2).sqrt())
    BY = (low_sup+1/gap)/(1-beta)
    Btrace = 1+P*P*BY
    f = field_bounds(state)
    R = f['R']
    E0 = arb(boundary['E0_upper'])
    E1 = arb(boundary['E1_upper'])
    lift = arb(boundary['lift_upper'])
    lap_lift = arb(boundary['lap_lift_upper'])
    dlap_lift = arb(boundary['dlap_lift_upper'])
    for value in (E0, E1, lift, lap_lift, dlap_lift):
        upper(value)
    need(all(x >= 0 for x in (E0, E1, lift, lap_lift, dlap_lift)),
         'negative boundary bound')
    D0 = P*P*f['U']+lap_lift
    D1 = R*P*P1*f['U']+P*P*f['dU']+dlap_lift
    # Boundary d=q-E and its reciprocal in the (1+|n|) Wiener norm.
    denom = rho*rho-potential-E0
    need(denom > 0, 'q-E not separated from zero in Wiener algebra')
    I0 = 1/denom
    I1 = I0+I0*I0*(2*P*P1+2*R*E1)
    Bp = (P+P1)*I1*Btrace
    Bg = Btrace+2*(R*D1+D0)*I1*Btrace
    A = Bg+Bp
    # a=delta_psi/(w*p) has W1 norm <= J1 ||delta_p||_W.
    hol_gap = rho-(P-rho)
    need(hol_gap > 0, 'p not separated from zero on analytic disk')
    J0 = 1/hol_gap
    J1 = J0+P1*J0*J0
    Z = A*2*(R*E1+E0)*J1
    Y = A*E0
    kappa = arb(1)/4
    Uc = f['U']+lift
    C2 = A*(2*P*kappa+Uc)
    C3 = A*kappa
    r = exact_decimal(radius)
    need(r > 0, 'nonpositive existence radius')
    poly = Y+(Z-1)*r+C2*r*r+C3*r*r*r
    contraction = Z+2*C2*r+3*C3*r*r
    # The X norm is ||delta_g||_Y + ||delta_p||_W, with p=psi'.
    center_first = sum((abs(x) for x in p[1:]), arb(0))
    center_second = sum((abs(x)*(j*m) for j, x in enumerate(p) if j), arb(0))
    first_margin = rho-center_first-r
    second_upper = center_second+arb(m+1)*r/2
    curvature = 1-second_upper/first_margin
    convex_margin = rho-center_first-center_second-arb(m+1)*r/2
    nondisc = abs(c[1])-r/(2*(m+1))
    analytic_univalence = rho-(P-rho)-r
    need(first_margin > 0 and curvature > 0 and convex_margin > 0
         and nondisc > 0 and analytic_univalence > 0, 'whole-ball geometry failed')
    if require_radii:
        need(poly < 0 and contraction < 1, 'full-space radii polynomial failed')
    quantities = dict(B_L2=BL2, spectral_transfer_delta_q=delta_q,
                      high_angular_gap_lower=gap.lower(), high_angular_start=arb(high),
                      high_angular_beta=beta, B_Y=BY, B_trace=Btrace,
                      U_field=f['U'], dU_field=f['dU'], D0=D0, D1=D1,
                      inverse_W1_boundary=I1, inverse_W1_holomorphic=J1,
                      B_shape=Bp, B_field=Bg, A=A, Y=Y, Z=Z, C2=C2, C3=C3,
                      radius=r, radii_polynomial=poly, contraction=contraction,
                      four_C2_Y=4*C2*Y, analytic_radius_lower=R.lower(),
                      unit_derivative_lower=first_margin.lower(),
                      curvature_lower=curvature.lower(),
                      convexity_margin_lower=convex_margin.lower(),
                      non_disc_c1_lower=nondisc.lower(),
                      analytic_univalence_margin_lower=analytic_univalence.lower())
    for x in quantities.values():
        upper(x)
    return {'stage': 'COUPLED_RADII_GATES' if require_radii else 'CONSTANTS_DIAGNOSTIC',
            'norm': '||g||_{sum 2^|j| C_r}+||p||_{sum 2^j}, p=psi prime',
            'analytic_lemma_version': 'fixed_disc_wiener_clamped_v1',
            'bounds': {k: v.str(50) for k, v in quantities.items()}}


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--state', required=True)
    ap.add_argument('--reference', required=True)
    ap.add_argument('--spectral', required=True)
    ap.add_argument('--boundary')
    ap.add_argument('--radius', default='1e-25')
    ap.add_argument('--diagnostic', action='store_true')
    ap.add_argument('--output', required=True)
    args = ap.parse_args()
    load = lambda p: json.loads(Path(p).read_text())
    if args.boundary:
        boundary = load(args.boundary)
    else:
        need(args.diagnostic, 'missing rigorous boundary bounds')
        boundary = {k: '0' for k in ('E0_upper', 'E1_upper', 'lift_upper',
                                     'lap_lift_upper', 'dlap_lift_upper')}
    result = bounds(load(args.state), load(args.reference), load(args.spectral),
                    boundary, args.radius, not args.diagnostic)
    dump(args.output, result)
    print(result['stage'], json.dumps(result['bounds']), flush=True)


if __name__ == '__main__':
    main()


==> anc/r2/boundary_interval.py <==
#!/usr/bin/env python3
"""All boundary modes of the frozen finite Helmholtz field, rigorously."""
import argparse
import json
from math import comb
from pathlib import Path
from flint import arb,acb,ctx
ctx.threads = 1
from spectral_interval import need,upper,umax,sha,dump,shape_digest
from boundary_newton import exact_decimal,centre_digest
from analytic_cap import field_bounds
finite_upper=upper

def boundary_tail_chunk(state, grid, start, stop, lmax):
    """Interval Fourier coefficients of the explicit finite PDE field."""
    m = state["m"]
    size = state["modes"]+1
    need(grid >= 512 and grid % 2 == 0 and 0 <= start < stop <= grid and
         state["modes"] < lmax < grid // 2,
         "invalid boundary tail grid or chunk")
    p = [exact_decimal(x) for x in state["p"]]
    a = [exact_decimal(x) for x in state["a"]]
    scales = [exact_decimal(x) for x in state["scales"]]
    need(len(p) == len(a) == len(scales) == size and
         all(x > 0 for x in scales), "boundary tail data mismatch")
    dsum = [arb(0) for _ in range(lmax + 1)]
    nsum = [arb(0) for _ in range(lmax + 1)]
    imaginary = acb(arb(0), arb(1))
    for i in range(start, stop):
        phi = 2 * arb.pi() * i / grid
        cos_phi, sin_phi = phi.cos(), phi.sin()
        root = acb(cos_phi, sin_phi)
        powers = [acb(arb(1))]
        for _ in range(1, size):
            powers.append(powers[-1] * root)
        A, B = acb(arb(0)), acb(arb(0))
        for j in range(size):
            A += p[j] * powers[j]
            B += (j * m + 1) * p[j] * powers[j]
        radius = (A * A.conjugate()).real.sqrt()
        need(radius > 0, "nonpositive boundary radius")
        rs = (B * A.conjugate()).real / radius
        theta_s = (B / A).imag
        dv, nv = arb(0), arb(0)
        for j in range(size):
            order = j * m
            J = radius.bessel_j(order) / scales[j]
            Jminus = (-radius.bessel_j(1) if j == 0
                      else radius.bessel_j(order - 1)) / scales[j]
            Jplus = radius.bessel_j(order + 1) / scales[j]
            Jp = (Jminus - Jplus) / 2
            Q = powers[j] * (A / radius)**order
            dv += a[j] * (Q * J).real
            nv += a[j] * (Q * (Jp * rs + imaginary * order * J * theta_s)).real
        c0, c1 = arb(1), cos_phi
        for ell in range(lmax + 1):
            if ell == 0:
                cosine = c0
            elif ell == 1:
                cosine = c1
            else:
                c0, c1 = c1, 2 * cos_phi * c1 - c0
                cosine = c1
            weight = (arb(1) if ell == 0 else arb(2)) * cosine / grid
            dsum[ell] += weight * dv
            nsum[ell] += weight * nv
    for value in dsum + nsum:
        finite_upper(value)
    return {
        "stage": "EXPLICIT_FIELD_BOUNDARY_CHUNK",
        "algorithm": "bessel_boundary_v1",
        "centre_sha256": centre_digest(state),
        "precision_bits": ctx.prec,
        "grid": grid, "start": start, "stop": stop, "lmax": lmax,
        "dirichlet_partial": [x.str(300) for x in dsum],
        "neumann_partial": [x.str(300) for x in nsum],
    }


def merge(state, paths):
    ctx.prec = 4096
    pieces = [json.loads(Path(p).read_text()) for p in paths]
    pieces.sort(key=lambda x: x['start'])
    need(bool(pieces), 'missing boundary leaves')
    grid, lmax = pieces[0]['grid'], pieces[0]['lmax']
    ds, ns = [arb(0) for _ in range(lmax+1)], [arb(0) for _ in range(lmax+1)]
    nxt = 0
    for piece in pieces:
        need(piece['stage'] == 'EXPLICIT_FIELD_BOUNDARY_CHUNK'
             and piece['centre_sha256'] == centre_digest(state)
             and piece['algorithm'] == 'bessel_boundary_v1'
             and piece['precision_bits'] >= 4096, 'boundary leaf provenance mismatch')
        need(piece['grid'] == grid and piece['lmax'] == lmax
             and piece['start'] == nxt < piece['stop'] <= grid,
             'boundary coverage gap/overlap')
        nxt = piece['stop']
        need(len(piece['dirichlet_partial']) == len(piece['neumann_partial']) == lmax+1,
             'boundary dimensions wrong')
        for j, (d, n) in enumerate(zip(piece['dirichlet_partial'], piece['neumann_partial'])):
            dd, nn = arb(d), arb(n)
            upper(dd)
            upper(nn)
            ds[j] += dd
            ns[j] += nn
    need(nxt == grid and grid > 2*lmax, 'incomplete boundary coverage')
    fb = field_bounds(state)
    M = fb['U']+2*fb['dU']
    # Strip |Im(phi)| <= log(4): M bounds BOTH complexified traces.
    qerr = 8*M/arb(4)**(grid-lmax)/(1-arb(1)/4**grid)
    error = arb(0, upper(qerr))
    ds[0] -= 1
    ds = [x+error for x in ds]
    ns = [x+error for x in ns]
    m = state['m']
    # Sum_{t>=0} t^ell / 2^t for ell=0,1,2,3.
    geometric_moments = (2, 2, 6, 26)
    first = lmax+1
    D, N, far = [], [], []
    for k in range(4):
        tail = 2*M/arb(2)**first*sum(
            (arb(comb(k, ell))*(m*first+1)**(k-ell)*m**ell*geometric_moments[ell]
             for ell in range(k+1)), arb(0))
        far.append(tail)
        D.append(sum((abs(v)*2**j*(m*j+1)**k for j, v in enumerate(ds)), arb(0))+tail)
        N.append(sum((abs(v)*2**j*(m*j+1)**k for j, v in enumerate(ns)), arb(0))+tail)
    p = [(m*j+1)*arb(x) for j, x in enumerate(state['p'])]
    P = sum((abs(x)*2**j for j, x in enumerate(p)), arb(0))
    P1 = sum((abs(x)*(m*j)*2**j for j, x in enumerate(p)), arb(0))
    R = fb['R']
    lift = D[0]+N[0]/2
    d_lift = 2*R*(D[2]+N[1])
    lap_lift = 2*(D[2]+N[1])
    dlap_lift = 2*R*(D[3]+N[2])
    E0 = lap_lift+P*P*lift
    E1 = dlap_lift+R*P*P1*lift+P*P*d_lift
    quantities = dict(strip_trace_majorant_upper=M,
                      quadrature_error_per_coefficient=qerr,
                      lift_upper=lift, dlift_upper=d_lift,
                      lap_lift_upper=lap_lift, dlap_lift_upper=dlap_lift,
                      E0_upper=E0, E1_upper=E1)
    result = {'stage': 'CLAMPED_FIELD_RESIDUAL_AND_FIRST_DERIVATIVE',
              'shape_sha256': shape_digest(state),
              'center_sha256': centre_digest(state), 'grid': grid, 'lmax': lmax,
              'modes': state['modes'], 'full_schiffer_proof': False,
              'D_moments_upper': [upper(x).str(55) for x in D],
              'N_moments_upper': [upper(x).str(55) for x in N],
              'each_far_moment_upper': [upper(x).str(55) for x in far]}
    result.update({k: upper(v).str(55) for k, v in quantities.items()})
    return result


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--stage', choices=('leaf', 'merge'), required=True)
    ap.add_argument('--state', required=True)
    ap.add_argument('--grid', type=int, default=1024)
    ap.add_argument('--lmax', type=int, default=400)
    ap.add_argument('--start', type=int, default=0)
    ap.add_argument('--stop', type=int)
    ap.add_argument('--leaf', action='append', default=[])
    ap.add_argument('--output', required=True)
    args = ap.parse_args()
    ctx.prec = 4096
    state = json.loads(Path(args.state).read_text())
    if args.stage == 'leaf':
        result = boundary_tail_chunk(state, args.grid, args.start, args.stop, args.lmax)
        dump(args.output, result)
        print('BOUNDARY_LEAF', args.start, args.stop, flush=True)
    else:
        result = merge(state, args.leaf)
        dump(args.output, result)
        print('CLAMPED_RESIDUAL_COMPONENT', result['E0_upper'], result['E1_upper'], flush=True)


if __name__ == '__main__':
    main()


==> anc/r2/boundary_newton.py <==
#!/usr/bin/env python3
"""Generic finite boundary Newton proposals; not an existence certificate."""
import argparse
import hashlib
import json
import time
from pathlib import Path
from flint import arb,acb,arb_mat,ctx
ctx.threads = 1
from spectral_interval import need,upper,umax,exact_decimal
finite_upper=upper

def centre_digest(state):
    return hashlib.sha256(json.dumps({k:state[k] for k in ("m","modes","p","a","scales")},sort_keys=True).encode()).hexdigest()

def interval_traces_chunk(state, grid, start, stop):
    """Arb enclosure of a finite trapezoidal sum and its analytic Jacobian.

    The continuum quadrature error is not added at this stage.  The result
    therefore has the explicit status DISCRETE_INTERVAL_ONLY.
    """
    m = state["m"]
    need(isinstance(grid, int) and grid >= 32 and grid % 2 == 0,
         "invalid grid")
    need(0 <= start < stop <= grid, "invalid chunk")
    size = state["modes"] + 1
    p = [exact_decimal(x) for x in state["p"]]
    a = [exact_decimal(x) for x in state["a"]]
    scales = [exact_decimal(x) for x in state["scales"]]
    need(len(p) == len(a) == len(scales) == size,
         "coefficient count mismatch")
    need(all(x > 0 for x in scales), "nonpositive basis scale")
    dsum = [arb(0) for _ in range(size)]
    nsum = [arb(0) for _ in range(size)]
    jd = [[arb(0) for _ in range(2 * size)] for _ in range(size)]
    jn = [[arb(0) for _ in range(2 * size)] for _ in range(size)]
    imaginary = acb(arb(0), arb(1))
    for i in range(start, stop):
        phi = arb(2) * arb.pi() * i / grid
        cos_phi, sin_phi = phi.cos(), phi.sin()
        root = acb(cos_phi, sin_phi)
        exps = [acb(arb(1))]
        for _ in range(1, size):
            exps.append(exps[-1] * root)
        A, B = acb(arb(0)), acb(arb(0))
        for k in range(size):
            A += p[k] * exps[k]
            B += (k * m + 1) * p[k] * exps[k]
        radius = (A * A.conjugate()).real.sqrt()
        need(radius > 0, "boundary radius not positive")
        rs = (B * A.conjugate()).real / radius
        theta_s = (B / A).imag
        dr = [(exps[k] * A.conjugate()).real / radius
              for k in range(size)]
        delta = [(exps[k] / A).imag for k in range(size)]
        drs = [(((k * m + 1) * exps[k] * A.conjugate()
                 + B * exps[k].conjugate()).real / radius
                - rs * dr[k] / radius) for k in range(size)]
        dtheta = [((k * m + 1) * exps[k] / A
                   - B * exps[k] / A**2).imag for k in range(size)]
        field_d, field_n = arb(0), arb(0)
        shape_d = [arb(0) for _ in range(size)]
        shape_n = [arb(0) for _ in range(size)]
        basis_d, basis_n = [], []
        for j in range(size):
            order = j * m
            J = radius.bessel_j(order) / scales[j]
            if order == 0:
                Jm = -radius.bessel_j(1) / scales[j]
            else:
                Jm = radius.bessel_j(order - 1) / scales[j]
            Jplus = radius.bessel_j(order + 1) / scales[j]
            Jp = (Jm - Jplus) / 2
            Jpp = ((arb(order)**2 / radius**2 - 1) * J
                   - Jp / radius)
            Q = exps[j] * (A / radius)**order
            core_n = Jp * rs + imaginary * order * J * theta_s
            h = (Q * J).real
            v = (Q * core_n).real
            basis_d.append(h)
            basis_n.append(v)
            field_d += a[j] * h
            field_n += a[j] * v
            for k in range(size):
                shape_d[k] += a[j] * (Q * (
                    Jp * dr[k] + imaginary * order * J * delta[k]
                )).real
                shape_n[k] += a[j] * (Q * (
                    Jpp * dr[k] * rs + Jp * drs[k]
                    + imaginary * order * (Jp * dr[k] * theta_s
                                           + J * dtheta[k])
                    + imaginary * order * delta[k] * core_n
                )).real
        for ell in range(size):
            weight = (arb(1) if ell == 0 else arb(2)) * (ell * phi).cos() / grid
            dsum[ell] += weight * field_d
            nsum[ell] += weight * field_n
            for k in range(size):
                jd[ell][k] += weight * shape_d[k]
                jn[ell][k] += weight * shape_n[k]
                jd[ell][size + k] += weight * basis_d[k]
                jn[ell][size + k] += weight * basis_n[k]
    all_values = dsum + nsum + [x for row in jd + jn for x in row]
    for value in all_values:
        finite_upper(value)
    return {
        "stage": "DISCRETE_INTERVAL_ONLY",
        "algorithm": "fourier_bessel_trace_v1",
        "centre_sha256": centre_digest(state),
        "precision_bits": ctx.prec,
        "grid": grid, "start": start, "stop": stop,
        "residual_partial": [x.str(300) for x in dsum + nsum],
        "jacobian_partial": [[x.str(300) for x in row]
                             for row in jd + jn],
    }



def main():
    ap=argparse.ArgumentParser()
    ap.add_argument('--state',required=True)
    ap.add_argument('--modes',type=int,required=True)
    ap.add_argument('--grid',type=int,default=256)
    ap.add_argument('--bits',type=int,default=4096)
    ap.add_argument('--digits',type=int,default=150)
    ap.add_argument('--output',required=True)
    args=ap.parse_args()
    ctx.prec=args.bits
    state=json.loads(Path(args.state).read_text())
    old=len(state['p'])
    need(args.modes+1>=old,'cannot drop modes')
    for j in range(old,args.modes+1):
        scale=abs(arb(state['p'][0]).bessel_j(j*state['m']))
        need(scale>0,'Bessel scale unresolved')
        state['p'].append('0')
        state['a'].append('0')
        state['scales'].append(scale.mid().str(args.digits,radius=False))
    state['modes']=args.modes
    n=args.modes+1
    start=time.monotonic()
    data=interval_traces_chunk(state,args.grid,0,args.grid)
    residual=[arb(s) for s in data['residual_partial']]
    residual[0]-=1
    jac=arb_mat([[arb(s) for s in row] for row in data['jacobian_partial']])
    correction=jac.solve(arb_mat([[r] for r in residual]))
    values=[arb(s)-correction[i,0] for i,s in enumerate(state['p']+state['a'])]
    state['p']=[v.mid().str(args.digits,radius=False) for v in values[:n]]
    state['a']=[v.mid().str(args.digits,radius=False) for v in values[n:]]
    state['status']='FINITE_NUMERICAL_ONLY'
    state['grid']=args.grid
    state['bits']=args.bits
    state['steps']=state.get('steps',0)+1
    state['last_residual_upper']=umax(abs(v) for v in residual).str(25)
    state['last_correction_upper']=umax(abs(correction[i,0]) for i in range(2*n)).str(25)
    state['last_wall_seconds']=time.monotonic()-start
    Path(args.output).write_text(json.dumps(state,indent=2)+'\n')
    print('NUMERICAL_NEWTON',state['modes'],state['last_residual_upper'],state['last_correction_upper'],state['last_wall_seconds'],flush=True)

if __name__=='__main__':
    main()


==> anc/r2/build_standalone.py <==
#!/usr/bin/env python3
"""Embed byte-identical local stage sources and the two frozen decimal inputs."""
import base64
import hashlib
import json
from pathlib import Path
import zlib

root=Path(__file__).resolve().parent
names=('spectral_interval.py','analytic_cap.py','boundary_interval.py','boundary_newton.py',
       'identity_checks.py','coverage_checks.py','scalar_second_iv.py','final_gates.py',
       'negative_controls.py')
bundle={name:(root/name).read_text() for name in names}
bundle['candidate.json']=(root/'center_j40_frozen.json').read_text()
bundle['reference.json']=(root/'reference.json').read_text()
raw=json.dumps(bundle,sort_keys=True,separators=(',',':')).encode()
encoded=base64.b64encode(zlib.compress(raw,9)).decode()
constant='EMBEDDED_SHA256 = '+repr(hashlib.sha256(raw).hexdigest())+'\n'
constant+='EMBEDDED_BUNDLE = (\n'+''.join('    '+repr(encoded[i:i+100])+'\n' for i in range(0,len(encoded),100))+')'
driver=(root/'standalone_driver.py').read_text()
if driver.count('# REPLACE_EMBEDDED_BUNDLE')!=1:
    raise RuntimeError('standalone marker mismatch')
target=root/'verify_planar_convex_v2.py'
target.write_text(driver.replace('# REPLACE_EMBEDDED_BUNDLE',constant))
manifest={name:hashlib.sha256(content.encode()).hexdigest() for name,content in bundle.items()}
manifest['verify_planar_convex_v2.py']=hashlib.sha256(target.read_bytes()).hexdigest()
(root/'BUILD_MANIFEST.json').write_text(json.dumps(manifest,indent=2)+'\n')
print(target.name,manifest[target.name],len(target.read_bytes()))


==> anc/r2/center_j40_frozen.json <==
{
  "m": 182,
  "modes": 40,
  "p": [
    "814.45740459097491569863325317893781573654851958450706647471589400101660973469410929603315387377891296135383572477867919398038358726801569497112156360495716833744364296140287839077179380301058043141888",
    "0.016455820680193961254513540227368292248996305561921569867242934723989118933549438625079109670546633809478992005629437482238776618497211095528137865399919004568564656994230768395154698690515931095073325",
    "0.00014963030727016894848676138872593211439475668702236226460636322823304499386712156938258969670102573404805966536895030119602116091181714604167809930880120523753895813135907668898375830632296446753367744",
    "3.5086144284099967147903852395949036909168974464845744110602366024191272924231388730881483878452158141087223843637977411175826482341504844454548314271944067444776918293761182646559667195931581502046751e-7",
    "4.7301570090366219106937991793311604026701119805083502604962259835157979603440561230149109069627289229264463509467867615626270948210676187508977553452348016817707729435125407085197658563557349878241652e-9",
    "2.1354618416167134054725741893818550604011569054400750300572705380475803827802989639499164309233562004336613837845479294687485039839110380487099586825625840668458109722204669844089751429219137245350394e-11",
    "1.6619678369855016800104889235995067557864445934857830315996660610432072668193147490607713697575994664108416126074646762297202115661792970952263460281956600051317340701783240074376440520196702326765210e-13",
    "8.4247721460858200112772152078461528808175742787822646908740569192265568821059942743875983916628985418556636228405257981555267967333187536667151117168071923018549869371942822886098710275755028172714118e-16",
    "5.5979629400144814783804812827469747764073431825621366296652831966853798716182173367331176457953350665349401292489291252954701776097094127931900827287052027953036223844407044828866239561277830012514840e-18",
    "3.1032303808441770283911161076404379080356952913919179016351499689426573297601088463402831239467561254164037826997045799769854925093357130298763305308166276828418598490068242382874150573210284785013824e-20",
    "1.9547742054198270888848934482818529411394831472160849615112928983242438406428627389607783364160205375081601521469588217401396957147477661883580497048987701633989211582850629992742775979581149056048415e-22",
    "1.1306808299561215304180890869521963248343656458493453268760562390190105022532823701961419935477474301793187777304064325201055889798038676602982267787771019322463105872756462490643897822634031732536668e-24",
    "6.9253712785237809958528810468938073891421181800942051754068388748477600825001429182224239888130111544900095857761276187813289988371629365139644189134404820474570862352773037786981807031912835291486149e-27",
    "4.0775408854232860289664567630036232353848707475416667386719580396744162381323628556130101229461788134965594343392822424888410308432673859803117731613963967367133261399721338640260636272606211887498049e-29",
    "2.4650447055670940103337054924389678516412892307539071207505976079620842949226510122420176580678581816867291615104074183012336968644466681507254080039167628396264782111217020893509021350627202234508832e-31",
    "1.4636499059939107706071144398884020567020225211401657832304469036624825941837284592219188436298034143323876522544317615331976538548479871020308525269455356648994113557577391442698476464879002697077328e-33",
    "8.7971663263952062296894839419523596892451709506958636881242677266618391266242966953608147027304021060431907629808917094269946354482602834909712237444364991542888841789155098872000466946368588862778698e-36",
    "5.2439213420206556626412658575348343296341280288496592272124995664430329482686852377658587818833621406625897233446707238860374895695612963781473798931400062004732496461836312741242899710054820529679164e-38",
    "3.1433711678846347317736319701347909498387979459061069678964830282517250984925294533973068164316053120419089112202958496320129649951036309074768057794930281613005528273016039871964744219282740482822288e-40",
    "1.8770731467053884748946737535066423067819675446100686741914929362996378764178251517760386166962401377677313954347235450548847763342001408332047491957717831799258393810309421868112386457142932135417791e-42",
    "1.1237781019143434565162263379887536091926912386026414477457154901930671314073035308168611595191603634318722909224961041062121865283257170984559586781990723306585074078497029722068779952544329466085215e-44",
    "6.7161390466266826468451558674447360610962765761320478411701787965583206575327266583111962971382371429596962412037707509457073707229474658457537313684590880107759727124448367116990507727730443410114947e-47",
    "4.0185587412713425768961791123889567218339863468214263418920894003681826640709202406942366456707614406287274975591901732104431826883730903256667256918906491951897830505766627794428776430132004514111519e-49",
    "2.4025430611837347113537136101265654982158099605090195869571994183228584721935943655695786388371227853529345061429111809886228230940280300790185973723762835537088339933076341147001560917231247097484808e-51",
    "1.4371650615412839861553837086988764294607529816473077846372532620612261991506154415283084365069625329450489194404502614553714417782285265260927701950658099417626511827360795342910446909117132396562588e-53",
    "8.5937160485398377053376138424249803584314066888912908706164109925526185761141516394383509775058647092165985042922471279833222569361665153133176182331838739392931564323500861784393202812297297043840699e-56",
    "5.1399966803072198146104122696962391704112450501551843052062568507188014839727699114939302955225131180606693722099734502798178027841626243501514207311219655760328115300499290707785375773323764641037263e-58",
    "3.0737629391613772446471283752068037109364626241800945078520607156411521659644919769798619083577501729781888019650649038379485060378980157098540183726727701706736759790458546002684153692841617810639352e-60",
    "1.8383451998548673214535021555364544508859664669098588346658048004707657262721924532516008763917735407613051563326147102867282144520494901791732961916542475340178846853646195414341525603713237955026821e-62",
    "1.0993840035128339575449936473766838136657936812473106032357414276286072938137967822564644921619835550691448885492847969629062972921950706793496441929811458806367973956948669718429986832116600970254559e-64",
    "6.5749760918954079771931965538243432598419701711742544107572915277726916433514480328446309831510346877725108865768338379084372771860663768844023478998070807305280237096191031728745519537998754037890233e-67",
    "3.9320859717580185192859795634746366143394492324674780278892560874310842150338250109932657694933948760800659213674100970541734932816262855307193075736818321926514973747865859437896589455765514162132836e-69",
    "2.3515921273807395775996481976260192130982154200159315963140442666660062143652969802571808405076120972923897459659777020564644644245684527502933563040568709571954203348653184098148147959086661628807598e-71",
    "1.4063504224354655224590908963533025398893787093079832906534170754475705379185669950665935697740915833385929726173509523575515764965652359863387876298108293661663948710023852684875011694264334886426386e-73",
    "8.4106520281312403910352153569387137851194738848162541813832592912998463022312358471789196342005013931681511772022076360062061494400175558305121426851445054372315616733979490725154406429769654303645254e-76",
    "5.0299338109292475517267883194736778998533992155554021339500998979900237087965310883687968221886702167202284190711362117210365764112088686113956838724764442299058125990194377999338188470987356695263086e-78",
    "3.0081320134887269180309336711003294026506869587217488288321382857511197526883436030544900213197812801452096334013584046885237854479355352909361187755569477610128236329555949796143918593996579806806924e-80",
    "1.7989944591109652879969460020393789008185766601459529407462405534715893616977586086920751439708769222435994356361822919223142249100387617010195594590479724169695743609758859078051835704037243937156627e-82",
    "1.0758808415712776137199454696177924032138854015536184773242819017593165647653677862416355921798109263367543571921911826844740970139889641358042779830701811050392811474796975757894870350896931914670881e-84",
    "6.0830433633538738858632142131155521483961923767002939707775164532501414489082009796763197755538388077856880194691376745707982888113700719809171899386173146786998981029103464290015740159298791717268755e-87",
    "-2.4326187627728777063118101670583255822501602503221548008724237503670711398141171556417442558963124171257745238923656253937334054888218867689104734833425363037477427351059991577335049501867282516728750e-86"
  ],
  "a": [
    "-0.99993229250047794948034576555489460653909426809296729596517177207516999074258606060419098713642186539007333567693069224726943890281588094486375541113212312367569435642364851265281300015630560518906999",
    "-0.00027326574841643438044070368261768024544024404496194012630948659613821740124460092522661955971604214102863554099216362157313170206760503317775165591531979844209600110383290955133390994839143756883207210",
    "6.7703804625093087263069958704391960275328636992863574349693799551704402227565441055361908788512448578413582906521035802274165038157021858521284827970301497340606573979507815846977859692531879881819991e-5",
    "9.8175363299628177731990127432951212994112050743932301966127808035819922745965866296076782132089368744291821475878408688607347305863633541249934894198224510049867567412247959367655796815218371771596457e-7",
    "-2.6082400754889960466455395598140208051558147200060113680284546912293032400422225721720664536477648012381828230054136429657015708657153924365632816176106543804448661654138634866571901905651462006581754e-10",
    "1.2966183049261704256371817995845987139812640373505870773822100000557910893117358844978134277950275676978744435687591775462663019905896204288677967800781539626273142533843954193266587198925208395350473e-11",
    "-1.8191148208003718412236595200155309242159116311536053079022317613682036724396804730365869282767243746868774133207172617881452688577748827199965081322677799878628198702429622720018419297388742376849420e-13",
    "9.9776584524771650350771231512495401688823983840759231111073173153044383159240966996632328237325040562773124992646887361645010074555629950644996134415247635930082002605662952196832372928579328662894152e-16",
    "3.0947705315941825188584801873173828117372591852400270468841138459245164785192747602078076138536608602778722648702137372646120673295435212004030935814018600592057112582166721746337255013642443790758701e-18",
    "-1.1027350375224788449337366004528915443469508064243946771184251425204331005536048402201525387055777234854900313909610042251357135204156187535906713952377622374526766340495303743955631656802911738105744e-19",
    "8.7515828315386518102585370220254807555208263085904863185614216273568605510084175428144864726454307998425822464351470911357897789750007952580995732728517865727640102624544853768275286119642684884218076e-22",
    "6.2583944226952637968668086296084689518158970767963277919816218562393316003968713063203597272957271259012045278577537379223353108495708790576553138593321016245704548586134213021769950448703191103481387e-25",
    "-8.8531116077983501595769353722708399374332975132126584646734587740349669003359260795976648553813639877149153704027801154797563565208287877459817468531965514925442186012168472418869104972745633076919737e-26",
    "9.1238654002411311162732305999489844824085211418155814736911814826546362987994165886912450471707584207850960858799706967821490279112392662190935028334096220372833282823875096742163808312393393674055613e-28",
    "-1.3095227822061039051661127850952979051780468768332679262641389744627594282292360710670580847320040793389492013158315620169924119117069435067550206318711411904801096144862150151807232495816166570402499e-30",
    "-7.9344391801842198952865894749568729639068865217305213441066816771656937347827930332846141172361504861053054374066534515114005083499158468481868620855812202542839495620464956864067365603771573291659125e-32",
    "1.0460863271981548399229539687336690494311343131665493105838370362109396684972803236789335665016323160845454441405571314306160989761246736890031810244899417529694467046498171955207775543380761043206215e-33",
    "-3.5095573432227629624997164807356433093003439295354171634653593660816284890524770128771627432887396771448190311255665937898689956983787054774330885769931270105068939309275359859958767227781394600492842e-36",
    "-7.4105982422389493796412561054453096008291866633007094034920954292729800813172703779373488583521262087941744735847692695931328720367084929223044546744153153809169717984354306094586913085624179574183088e-38",
    "1.2591962017992002560579755691813736290149449296154873205076703400256933885159876715563349533697863083616891128035472785275237946801849652197045241052085407482314311465505495063278571753257859686633532e-39",
    "-6.4509569969232529373637833225169849211614394444549500352304756138793191396606824094358697004397809310480094832953852888574402373034842738848642728539432217333874073777604908458786304989910147484184653e-42",
    "-6.7770718429947737559448422553486619053850224520162473219039226580273770997365713798921773520029318553554899605830551380597892745629745071841184134849669692135994093254849852953915240555093457521671884e-44",
    "1.5538319305303012428101299404483666854011234968061205759801787720922361273510365184952812480802063690277166901292441890220863350079213159588325096278779753560891997288108738639771691728946513319242319e-45",
    "-1.0660486066378712253197958433753744268125136729401259360694211259609536977740023644886366132994136030545407190770180428758153566029950677734370429973423049696353725680724661847657443672926852227799861e-47",
    "-5.5365324427921417050279071066368595363422285640450310939984795445109959104290764706029453080285817517104587359564139616870209143292861077365529984520611850874463852032261059748954723286143988720306284e-50",
    "1.9371298250745747529524028327636509354064018456057470959815185031955034487248236672222254769287380484391737070565827946202905317930456379150351812770852105339003510698562465821877648056643611480380559e-51",
    "-1.6807325094479808352078524552675184627197425520743873272395727880838082060993191187700235121988648156897178125415810551297427555831574872333535775387529264908061314256142141950503389639789752363690358e-53",
    "-2.9987272579943256538519572997236646633358585459247371416471854705617663096180789411032843553777680776545125653368861860459081738118407245220922493016817071755755667880404928103028110721705043167346338e-56",
    "2.4106718820655942605561784747428789545703309005615072180542064403639189987907347981882867553499526647735109944881091007127368293490353859777690818034786324849761409132463869434830362830859696250756362e-57",
    "-2.5789929372815163060389775197875998421156538967667445272675684740360459161572091909934038561402698011893491357486992624405170554432925975187474380354493564029930638112995537774013702659042427877999239e-59",
    "1.9155134884986605042861485948741606102344262490681638254469027230519072127084690644062580273506633518764176210126171403169292550386759302134376816477898592017242444064297654329981985072913639323815493e-62",
    "2.9581734645295147894636300717614493697510562176276071513342834863962792670001179818694269202936205750522243555754118392940852666395769238541348812109360073138383250319861650821990972864887884826228341e-63",
    "-3.8816570320446801792238282569211074759298401518397837200653903010543872107772213250206930479137278765932081868563003502359353834844170760073028153967319449407241858809143492300817800309775361463585941e-65",
    "1.0922237278657417528634146243934136558171715620782545086647207378478244125542274997458251680881845410335049018959283469194965891714230702914309534010330201222433976842301876808944725862073971995990898e-67",
    "3.5246790612495771454539959083740632874770465197759769596500459214296509719695256902870128242080073920217897340872374228265980388322139869374233243478540682711456967788122905142584477906192750456386052e-69",
    "-5.7465592335826525273785354792027360964792019263704846081146323069730998767196512767843417841562397916376885519617148969151324444948830714781330427700865720339765802168781810010123656201677007909566852e-71",
    "2.6726238003137402200839082733450807749697446361696500690282216082083608126235877405194655545406041696853659569150375121330208467562397087622377781765769358872295351809327059810170607339469985188584877e-73",
    "3.9800028949210739903638202789202873642298374896885953676316707745281305338328494934814387476956971807577726504860787444037745092235710540195445154355258186558027155472306735101447132348473250034509573e-75",
    "-8.3694182721409450819474248907517867542471377484405434740165309179342829042677510860058864224245558323833762302988318834384771731301799054284572384505503942799545355499318749855346385979507244523514922e-77",
    "5.3523997180600170008515031676181432497300907853726986400156299092711534611721075093414917479129549254658625852436887220923498408469597397995069090876030645681487733077093767486219593022460313001252537e-79",
    "4.0561890135980152412637111553534841243243089019258072086707099006335884105807219005323373021720374468994306946551977647872395978965951719889819574204760639025488161274442545764603230601009882034871379e-81"
  ],
  "scales": [
    "0.0279579769443436",
    "0.00045835739623135876",
    "0.013379927617362326",
    "0.026861121768479962",
    "0.02966582637895518",
    "9.418153138028904e-16",
    "8.012753830121865e-68",
    "2.7091589732026614e-140",
    "1.308238775418959e-227",
    "6.501621952870607651954370667812406507689662775264251054925217817536697e-327",
    "2.244460810414430812055013269839936840730785640985883265198999397950848e-436",
    "1.06956052200666503098445242401325908764281300253705225558325604095177765207112192892155324695468363939082415937761974226250395583073075605987730944530e-554",
    "6.72091543828171628099624690754028887651760667461722806339938701469052431167719816244531790104999354303256090025291244195937850522998120293925637623220e-681",
    "3.28988882151913413885484835633976210126572960532109662247527424546073245976913057445473092683059984830370361672028184886083134097146146509396222527340e-814",
    "5.29845078801551267576732837070653689720245100910332015801311380426151500357337483309640377414059488820440406704446639233142477469730076765096052979813e-954",
    "9.28081354052129103785589270871886021814608009833639694745784952419207210278432371827922778156159810678148963402333508178407740521404999417289640298612e-1100",
    "4.85600534085993846826665657409266992689128255624803322462944521378050216715104997488094724916187454349387049207450338053071880593245472166529852486943e-1251",
    "1.80506570394265249938111592226850174516588195156075160748146131993855064998138483489774124297456078170910194425801272792547301228475523026798616213150e-1407",
    "1.01117570752285679266930495476778152296564001940238432735336349280885350143280879965311728091500432781046481829031474464390979610112143747522693204191e-1568",
    "1.65079986522668729959349842960589950839678064509203148014178422820459352288332776685375785331920401548004600174196346532001501115646568252837577597391e-1734",
    "1.40763416624934751989931841479652438187652879722374119136846727011262833956376916937655836033801820348452367860900241205803901981929291753307925350077e-1904",
    "1.05465235507890204518982737312905540744494223358021794482665228702167876314301166153841679610933400646833882352199812033997932775079779841090738563000e-2078",
    "1.10735820926184070401778875132472497056856433753434273042577216156505718184856485829796126801747360358301741466405995487698526407430839804691167227030e-2256",
    "2.48344391573757181356732265590386638092128854461499324290176453168957504252285285489202146639643452180798775285072108646019361901315023431792242458610e-2438",
    "1.74388828146996080363995017200635626693968430232492324368576204347772669614092136095541846235580488012376041244240404021530947006750704736314324020591e-2623",
    "5.43442194004110663520995785968662191248242072792926851321054467798145338376452796555861234354668112647960437362127470107003467922736846772605576430706e-2812",
    "1.03436606191685374944298135480349175525432961883472752558376653615568784928909732433148147464772661711098619250661294318660225553309340820521116821743e-3003",
    "1.61290637107464536583125661766938915132199728576641589612554258137564956421807238302327179004849957736661656968510829819101930230958785479762158068258e-3198",
    "2.70156963821942432409044697170966387147938618232167704041552415215878246472319773098493535504862610103190651768235504329804199854905353632484964724039e-3396",
    "6.24597929722683381116771659545798895512637347340805476397286952021235777268122602014226782710721547639577775184649460074876887094271297848958336111424e-3597",
    "2.51574887075870918852900699004466435370958212453125776778408961055035341298948849669828965732106911541513535320284023687216631573146821256252708943712e-3800",
    "2.1924971452094407090099713101088529801619235429820977027254805687813680234277211027178020233241429907600213360595476144028818781322499030382582660076253913215332822128194009741226449554469303428370265e-4006",
    "5.0613033076748715456165919414002313833955070106846537431099681168483672111621212028582545564965493485699560927068226853356212816096911594289389752220224633560316406321618553076154687059000132558651411e-4215",
    "3.7395651280169143477201137330818982125616353103336639630759539840064182470546941395437646549524726459144141168688693733823961737257244669163568470405102232955152871267850595998129921936718640290848606e-4426",
    "1.0560186713246168150042475737165487489621884385629608896609133057411437650934905480202136185809383590213718396576144188979899323692119444287037715951391562134676286594015200311887409456969720636303258e-4639",
    "1.3465176150243229535971430242397755140386610357200603377439054442516084765000079346607025286645426468241973912149856455359086564136143663397760166814403110503654603262737552919554672323387676112040324e-4855",
    "9.0697594227163276738658958508216619904694577671277109788751709453906265587188847690649246636005428019716285021956409491021435733678422856853430062784329016541489561298080101484901299402655974354725855e-5074",
    "3.7419393404509975198644577420054533711330316972712002809637264011427530684047611295815842071299138049025289034332360904137700531716330748302224828319152541168470168663852450871913483795034273233051782e-5294",
    "1.0875117289016931733543004028779901098775093806633026513200868921975729771309807756046497494796736751446212957241161881830729893060838094173834184447278792307894965384997315710418342404074153507400138e-5516",
    "2.5413259539238565155804860862460517559934968047117494333740987811001612997123064697361587012727741447656111706116125651294524272724140855630039979208453504047070177039784506053427639327251037813480534e-5741",
    "5.4127913461448615773732029495125399479212479043002192174031966830514975805116564436183989118413642726057378871125742320784126046460391963157371483045563095470843541098988759486919560299930010354589246e-5968"
  ],
  "status": "FROZEN_FINITE_CENTRE_NOT_AN_EXACT_SOLUTION",
  "stored_p_means": "c_j in psi(w)=sum c_j*w**(182*j+1); derivative coefficient is (182*j+1)*c_j",
  "scales_mean": "exact positive decimal normalization divisors, not newly evaluated Bessel values",
  "construction": {
    "newton_steps_from_J30": 3,
    "precision_bits": 4096,
    "decimal_digits": 200,
    "grid": 256,
    "last_input_discrete_residual_upper": "[3.565384681073955368724254e-195 +/- 2.89e-220]",
    "last_correction_upper": "[4.377619683720531627613782e-198 +/- 1.10e-223]"
  }
}


==> anc/r2/coverage_checks.py <==
#!/usr/bin/env python3
"""Two complementary spectral-window completeness certificates.

The sign scan uses only exact reference decimals and J_n evaluations. It never
uses scipy, root proposals, the bracket list, or Newton's method.
"""
import argparse
import json
from pathlib import Path
from flint import arb, ctx
from spectral_interval import need, upper, exact_decimal, shape_digest, dump
ctx.threads = 1

EXPECTED = (102, 99, 91, 74, 37, 5, 0)


def check_counts(counts, include_high=False):
    target = EXPECTED if include_high else EXPECTED[:-1]
    need(isinstance(counts, list) and len(counts) == len(target), 'sector count dimensions')
    for j, count in enumerate(target):
        need(type(counts[j]) is int and counts[j] == count, f'sector count j={j}')


def check_root_coverage(data):
    """Recheck guards and require exactly the full in-window root list at assembly."""
    ctx.prec = 2048
    need(data['stage'] == 'CERTIFIED_SPECTRAL_INPUTS', 'coverage input stage')
    m = data['m']
    need(m == data['state']['m'] == 182 and data['window'] == 160, 'coverage window contract')
    rho = exact_decimal(data['state']['p'][0])
    lo, hi = rho-160, rho+160
    need(lo > 1 and 6*m > hi, 'coverage angular cutoff')
    coverage = data['coverage']
    need(len(coverage) == 6, 'missing coverage sector')
    all_states, counts = [], []
    for j, sector in enumerate(coverage):
        n = j*m
        need(sector['j'] == j and sector['n'] == n, 'coverage sector identity')
        roots = sector['roots']
        need(len(roots) >= 2, 'missing root guards')
        count = 0
        for root in roots:
            need(root['n'] == n, 'root angular order')
            left, right, norm = (arb(root[k]) for k in ('left', 'right', 'norm'))
            for v in (left, right, norm):
                upper(v)
            need(1 < left < right and right-left < arb(1)/10, 'coverage bracket geometry')
            need(left.bessel_j(n)*right.bessel_j(n) < 0, 'coverage root endpoint signs')
            # Real-axis Lipschitz bound |J_n prime| <= 1 encloses the normalization.
            mid = (left+right)/2
            true_norm = abs(arb(mid.mid().bessel_j(n+1),
                                upper(mid.rad()+(right-left)/2)))
            need(norm > 0 and norm.contains(true_norm), 'coverage normalization enclosure')
            if lo < left and right < hi:
                all_states.append(dict(root, j=j))
                count += 1
            else:
                need(right < lo or hi < left, 'coverage cutoff straddle')
        first = sector['starts_at_first_root']
        need(type(first) is bool, 'first-root flag type')
        if first:
            need(n > 0, 'order zero needs lower guard')
            end = arb(roots[0]['right'])
            qmax = 1-(arb(n*n)-arb(1)/4)/(end*end)
            need(qmax > 0 and end-n < 3*arb.pi()/(2*qmax.sqrt()), 'first-root coverage')
        else:
            need(arb(roots[0]['right']) < lo, 'coverage lower guard')
        for r1, r2 in zip(roots, roots[1:]):
            left, right1 = arb(r1['left']), arb(r1['right'])
            left2, right = arb(r2['left']), arb(r2['right'])
            endpoint = left if n == 0 else right
            qmax = 1-(arb(n*n)-arb(1)/4)/(endpoint*endpoint)
            need(qmax > 0 and right1 < left2 and right-left < 2*arb.pi()/qmax.sqrt(),
                 'coverage skipped or duplicate root')
        need(hi < arb(roots[-1]['left']), 'coverage upper guard')
        counts.append(count)
    check_counts(counts)
    need(data['states'] == all_states, 'states differ from all covered in-window roots')
    if 'sector_counts' in data:
        need(data['sector_counts'] == counts, 'stored coverage counts differ')
    return counts


def certified_sign(n, rho_text, k):
    for precision in (256, 1024, 4096):
        ctx.prec = precision
        # Reconstruct the exact point at each precision; no rounded grid proposal.
        x = exact_decimal(rho_text)-160+arb(k)/4
        value = x.bessel_j(n)
        upper(value)
        if value > 0:
            return 1
        if value < 0:
            return -1
    raise RuntimeError(f'unresolved independent sign n={n} k={k}')


def sign_scan(reference):
    ctx.prec = 256
    need(reference['m'] == 182, 'sign scan symmetry')
    rho = exact_decimal(reference['p'][0])
    spacing = arb.pi()/(arb(5)/4).sqrt()
    need(rho-160 > 1 and spacing > arb(28)/10 and spacing > arb(1)/4,
         'sign scan zero spacing')
    need(1092 > rho+160, 'sign scan higher-order exclusion')
    sectors, counts = [], []
    for j in range(7):
        signs = [certified_sign(182*j, reference['p'][0], k) for k in range(1281)]
        changes = [k for k in range(1280) if signs[k] != signs[k+1]]
        counts.append(len(changes))
        sectors.append({'j': j, 'n': 182*j, 'signs': signs, 'change_cells': changes})
        print('INDEPENDENT_ZERO_COUNT', 182*j, len(changes), flush=True)
    check_counts(counts, include_high=True)
    return {'stage': 'INDEPENDENT_QUARTER_GRID_COVERAGE',
            'method': 'certified_Jn_signs_and_zero_spacing_gt_2.8',
            'reference_shape_sha256': shape_digest(reference),
            'm': 182, 'window': 160, 'grid_cells': 1280, 'step': '0.25',
            'counts': counts, 'total': sum(counts), 'sectors': sectors}


def check_scan_record(scan, reference):
    need(scan['stage'] == 'INDEPENDENT_QUARTER_GRID_COVERAGE'
         and scan['reference_shape_sha256'] == shape_digest(reference), 'independent coverage identity')
    need(scan['m'] == 182 and scan['window'] == 160 and scan['grid_cells'] == 1280
         and scan['step'] == '0.25', 'independent coverage grid contract')
    check_counts(scan['counts'], include_high=True)
    need(scan['total'] == 408 and len(scan['sectors']) == 7, 'independent coverage total/sectors')
    for j, sector in enumerate(scan['sectors']):
        need(sector['j'] == j and sector['n'] == 182*j, 'independent sector identity')
        signs = sector['signs']
        need(len(signs) == 1281 and all(type(s) is int and s in (-1, 1) for s in signs),
             'independent nonzero signs missing')
        cells = [k for k in range(1280) if signs[k] != signs[k+1]]
        need(cells == sector['change_cells'] and len(cells) == scan['counts'][j],
             'independent sign-change count')


def check_scan_binding(scan, data):
    check_scan_record(scan, data['state'])
    ctx.prec = 2048
    lo = exact_decimal(data['state']['p'][0])-160
    # Match each certified root bracket to a distinct sign-changing grid cell.
    for j in range(6):
        roots = [s for s in data['states'] if s['j'] == j]
        cells = scan['sectors'][j]['change_cells']
        need(len(roots) == len(cells), 'independent root count mismatch')
        for root, k in zip(roots, cells):
            need(lo+arb(k)/4 < arb(root['left']) and
                 arb(root['right']) < lo+arb(k+1)/4, 'independent root-cell mismatch')


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--reference', required=True)
    ap.add_argument('--output', required=True)
    args = ap.parse_args()
    ref = json.loads(Path(args.reference).read_text())
    result = sign_scan(ref)
    check_scan_record(result, ref)
    dump(args.output, result)


if __name__ == '__main__':
    main()


==> anc/r2/diagnostics/dswz.py <==
#!/usr/bin/env python3
"""Stationary-phase quantities for the comparison with Dai-Sun-Wei-Zhang
(arXiv:2511.19819v2), evaluated for the forty-mode centre normalized to
conformal radius one (binary64, trapezoid rule; no enclosures).

Reads ../center_j40_frozen.json.  Notation as in Section 8 of the paper:
h support function in the normal angle, varrho = h + h'' radius of curvature,
  B    = 2 max sqrt(varrho) sinh|h'|                    (two-point amplitude defect),
  T(s) = sqrt(2 pi (alpha + s^2)) max 2 sqrt(varrho) sinh(s|h'|)   (dilate s*Omega),
  R_D  = I_D - leading two-point term at t = 0,  I_D = int exp(i lambda xi.x) ds.
None of these numbers enters the existence proof.
"""
import json
import sys
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
centre = json.loads((HERE.parent / "center_j40_frozen.json").read_text())
m = int(centre["m"])
c = np.array([float(x) for x in centre["p"]])
rho = c[0]
alpha = rho * rho
c = c / rho                                  # conformal radius one
deg = m * np.arange(len(c)) + 1


def curve(s):
    """psi, psi', w*psi'' at w = exp(i s) for the normalized centre."""
    s = np.asarray(s, float)
    z = np.zeros(s.shape, complex)
    p = np.zeros(s.shape, complex)
    q = np.zeros(s.shape, complex)
    w = np.exp(1j * s)
    for j in range(len(c)):
        wd = np.exp(1j * deg[j] * s)
        z += c[j] * wd
        p += deg[j] * c[j] * wd / w
        q += deg[j] * (deg[j] - 1) * c[j] * wd / w
    return w, z, p, q


def support(theta):
    """h, h', varrho at normal angle theta (Newton iteration for the boundary point)."""
    theta = np.asarray(theta, float)
    s = theta.copy()
    for _ in range(60):
        w, z, p, q = curve(s)
        s = s - np.angle(w * p * np.exp(-1j * theta)) / np.real(1 + q / p)
    w, z, p, q = curve(s)
    assert np.max(np.abs(np.angle(w * p * np.exp(-1j * theta)))) < 1e-11
    zn = z * np.exp(-1j * theta)
    return zn.real, zn.imag, np.abs(p) / np.real(1 + q / p)


print("alpha = rho^2 = %.4f (eigenvalue at conformal radius one)" % alpha)
th = np.linspace(0.0, 2 * np.pi / m, 20001)
h, hp, vr = support(th)
B = (2 * np.sqrt(vr) * np.sinh(np.abs(hp))).max()
lam1 = np.sqrt(alpha + 1)
print("sup|h'| = %.6e   varrho in [%.6f, %.6f]" % (np.abs(hp).max(), vr.min(), vr.max()))
print("B = 2 max sqrt(varrho) sinh|h'| = %.10f" % B)
print("sqrt(2 pi) * sqrt(alpha+1) * B   = %.4f" % (np.sqrt(2 * np.pi) * lam1 * B))


def T(s):
    return np.sqrt(2 * np.pi * (alpha + s * s)) * (2 * np.sqrt(vr) * np.sinh(s * np.abs(hp))).max()


smax = np.sqrt(alpha / 8)
print("dilates s*Omega have eigenvalue alpha/s^2 >= 8 iff s <= %.3f" % smax)
for s in (1.0, 10.0, 100.0, 200.0, smax):
    print("  s = %8.3f   T(s) = %10.3f" % (s, T(s)))


def G(lam, nphase, nq):
    """lam^{3/2} max_theta |R_D(lam, 0, theta)| over nphase normal angles in one period."""
    sq = 2 * np.pi * np.arange(nq) / nq
    _, zq, pq, _ = curve(sq)
    speed = np.abs(pq) * (2 * np.pi / nq)
    thetas = (np.arange(nphase) + 0.5) * (2 * np.pi / m) / nphase
    hh, _, rr = support(thetas)
    best = 0.0
    for k, theta in enumerate(thetas):
        I = np.sum(np.exp(1j * lam * np.real(zq * np.exp(-1j * theta))) * speed)
        # central symmetry: h and varrho are pi-periodic
        lead = np.sqrt(2 * np.pi / lam) * 2 * np.sqrt(rr[k]) * np.cos(lam * hh[k] - np.pi / 4)
        best = max(best, abs(I - lead))
    return best, lam ** 1.5 * best


for lam, nphase, nq in ((rho, 720, 1 << 17), (1.6e5, 480, 1 << 21)):
    r, g = G(lam, nphase, nq)
    print("lambda = %12.4f  (%d normal angles, %d quadrature nodes):  max|R_D| = %.5f   lambda^1.5 max|R_D| = %.1f"
          % (lam, nphase, nq, r, g))
    sys.stdout.flush()

# C^5 size of the support function: Fourier series of h in the normal angle over one period
M = 4096
phi = 2 * np.pi / m * np.arange(M) / M
hg, _, _ = support(phi)
H = np.fft.rfft(hg) / M
k = m * np.arange(len(H))
for K in (42, 60):
    spec = H * (1j * k) ** 5
    spec[K + 1:] = 0
    print("sup|h^(5)| with %d harmonics: %.3e" % (K, np.abs(np.fft.irfft(spec * M, M)).max()))


==> anc/r2/diagnostics/geometry.py <==
#!/usr/bin/env python3
"""Descriptive geometry of the forty-mode centre psi_0 (binary64 / mpmath, no enclosures).

Reads ../center_j40_frozen.json.  Prints the radius range, the curvature range,
the convexity factor, the width ratio, the relative Hausdorff distance to
centred discs, and the two numbers used in the comparison with Kobayashi's
perturbation theorem (Section 8 of the paper).  None of these numbers enters
the existence proof.
"""
import json
from pathlib import Path

import numpy as np
from mpmath import mp, besselj, findroot, pi as mp_pi, e as mp_e, mpf

HERE = Path(__file__).resolve().parent
centre = json.loads((HERE.parent / "center_j40_frozen.json").read_text())
m = int(centre["m"])
c = np.array([float(x) for x in centre["p"]])
deg = m * np.arange(len(c)) + 1
rho = c[0]
print("m =", m, " modes =", len(c) - 1)
print("rho = c_0 = %.13f   rho^2 = %.6f" % (rho, rho * rho))

N = 1_000_000                       # points on one symmetry period
t = (np.arange(N) + 0.5) * (2 * np.pi / m) / N
z = np.zeros(N, complex)
p = np.zeros(N, complex)
q = np.zeros(N, complex)            # w * psi''(w)
for j in range(len(c)):
    wd = np.exp(1j * deg[j] * t)    # w^(jm+1)
    z += c[j] * wd
    p += deg[j] * c[j] * wd * np.exp(-1j * t)
    q += deg[j] * (deg[j] - 1) * c[j] * wd * np.exp(-1j * t)
radius = np.abs(z)
factor = np.real(1 + q / p)
kappa = factor / np.abs(p)
print("|psi_0| on the circle: min %.10f  max %.10f" % (radius.min(), radius.max()))
print("peak-to-trough radial variation / rho = %.5e" % ((radius.max() - radius.min()) / rho))
print("Re(1 + w psi''/psi') on the circle: min %.7f  max %.7f" % (factor.min(), factor.max()))
print("curvature * rho: min %.6f  max %.6f" % (kappa.min() * rho, kappa.max() * rho))
print("|psi_0'| on the circle: min %.4f  max %.4f" % (np.abs(p).min(), np.abs(p).max()))

# support function h in the normal angle: outer normal direction = arg(w psi'(w))
normal = np.exp(1j * t) * p / np.abs(p)
h = np.real(z * np.conj(normal))
print("support function: min %.10f  max %.10f" % (h.min(), h.max()))
print("minimum width / maximum width = min h / max h = %.10f   (central symmetry: width = 2h)" % (h.min() / h.max()))
dH = (h.max() - h.min()) / (h.max() + h.min())
print("relative Hausdorff distance to centred discs, (max h - min h)/(max h + min h) = %.6e" % dH)

# Kobayashi comparison (see Section 8).  Normalize to conformal radius one: the radial
# function g of the normalized centre satisfies sup|g - 1| >= dH, and the zero circle of
# the Fourier transform has radius rho.  The first smallness condition of
# [Kobayashi 1993, Proposition 4.4] requires
#     t_0 B(g) exp(||g||_inf) < eps(2,R) delta(2,R),      R >= rho,
# whose left side is >= 2 pi e sup|g(t_0,.) - 1| and whose right side is
# <= 2 pi |J_0(j_{1,k})| / j_{1,k} for every zero j_{1,k} <= R of J_1.
mp.dps = 30
gmax = max(radius.max() / rho - 1, 1 - radius.min() / rho)
print("normalized radial function: sup|g - 1| = %.6e" % gmax)
print("2 pi e * dH                = %.4e   (lower bound for the left side, any dilate)" % float(2 * mp_pi * mp_e * dH))
zero = findroot(lambda x: besselj(1, x), mpf(rho))        # zero of J_1 nearest to rho
zeros = [zero - mp_pi, zero]                               # refine the neighbouring zero below
zeros[0] = findroot(lambda x: besselj(1, x), zeros[0])
for j1 in zeros:
    k = int(round(float(j1 / mp_pi - mpf(1) / 4)))        # McMahon: j_{1,k} ~ (k + 1/4) pi
    print("zero j_{1,%d} of J_1 = %s  (%s rho):  2 pi |J_0(j)| / j = %.4e"
          % (k, mp.nstr(j1, 16), "below" if j1 < mpf(centre["p"][0]) else "above",
             float(2 * mp_pi * abs(besselj(0, j1)) / j1)))


==> anc/r2/exact_constants.py <==
#!/usr/bin/env python3
"""Exact rational evaluation of the algebraic constants of the two decimal inputs.

Reads center_j40_frozen.json and reference.json from this directory and evaluates,
with fractions.Fraction (no rounding), the finite sums that are quoted with
explicit bounds in Sections 3-7 of the paper.  Every assertion below is an
exact comparison of rational numbers.  The enclosures that involve Bessel
functions (spectral matrices, boundary traces, the chain of Table 2) are
produced by verify_planar_convex_v2.py, not by this script.
"""
from fractions import Fraction as F
import json
from pathlib import Path

here = Path(__file__).resolve().parent
centre = json.loads((here / "center_j40_frozen.json").read_text())
reference = json.loads((here / "reference.json").read_text())
m = centre["m"]
assert m == reference["m"] == 182
c = [F(x) for x in centre["p"]]            # psi_0 = sum c_j w^(jm+1)
c_ref = [F(x) for x in reference["p"]]
assert len(c) == 41 and len(c_ref) == 9
p = [(j * m + 1) * x for j, x in enumerate(c)]          # p_0 = psi_0'
p_ref = [(j * m + 1) * x for j, x in enumerate(c_ref)]


def show(name, value, digits=13):
    print("%-34s %.*g" % (name, digits, float(value)))


# Section 3: eight-mode reference, constants of the complement gap
rho_ref = p_ref[0]
s = sum(abs(x) for x in p_ref[1:])
v_star = 2 * rho_ref * s + s * s
g_star = 160 * (2 * rho_ref - 160)
gamma = g_star - v_star
show("rho_ref", rho_ref, 15)
show("v_*", v_star)
show("g_*", g_star)
show("gamma = g_* - v_*", gamma)
assert v_star < F("5004.03") and gamma > F("230022.34")
assert rho_ref - 160 > 1 and 1092 > rho_ref + 160

# Sections 4 and 6: forty-mode centre
rho = c[0]
assert F("814.457") < rho < F("814.458")
P = sum(abs(x) * 2 ** j for j, x in enumerate(p))
P1 = sum(abs(x) * (j * m) * 2 ** j for j, x in enumerate(p))
V_star = P * P - rho * rho
h = 1
while h * m <= rho:
    h += 1
d_h = (h * m) ** 2 - rho * rho
beta = V_star / d_h
show("rho", rho, 15)
show("P", P)
show("P_1", P1)
show("V_* = P^2 - rho^2", V_star)
print("%-34s %d   W_l = %d" % ("h", h, 1 + 2 * sum(2 ** j for j in range(1, h))))
show("d_h", d_h)
show("beta = V_*/d_h", beta)
assert h == 5
assert P < F("820.7003") and P1 < F("1176.5538") and V_star < F("10208.097")
assert d_h > F("164759.13") and beta < F("0.061958")
E0_upper = F("9.643e-61")                  # enclosed bound for E_0 (Table 2 of the paper)
d_star = rho * rho - V_star - E0_upper
j_star = rho - (P - rho)
show("d_* (using E_0 < 9.643e-61)", d_star)
show("j_*", j_star)
assert d_star > F("6.5313e5") and j_star > F("808.21")

# Section 3.4: transfer from the reference to the centre
unweighted = sum(abs(x) for x in p)
unweighted_ref = sum(abs(x) for x in p_ref)
change = sum(abs((p[j] if j < len(p) else 0) - (p_ref[j] if j < len(p_ref) else 0))
             for j in range(max(len(p), len(p_ref))))
delta_q = (unweighted + unweighted_ref) * change
show("delta_q", delta_q)
assert delta_q < F("8.376e-14")

# Section 5: strip constants
S = sum(abs(x) * 4 ** j for j, x in enumerate(c) if j)
show("S", S)
assert S < F("0.07") and rho > 2 * S

# Section 7: geometry on the ball of radius r_* = 1e-32
r = F("1e-32")
first = sum(abs(x) for x in p[1:])
second = sum(abs(x) * (j * m) for j, x in enumerate(p) if j)
L = rho - first - r
Theta = second + F(m + 1, 2) * r
show("L_*", L, 16)
show("Theta_*", Theta, 16)
show("1 - Theta_*/L_*", 1 - Theta / L, 16)
show("additive convexity margin", rho - first - second - F(m + 1, 2) * r, 16)
show("|c_1| - r_*/(2(m+1))", abs(c[1]) - r / (2 * (m + 1)), 16)
show("rho - (P - rho) - r_*", rho - (P - rho) - r, 16)
assert L > 811 and 1 - Theta / L > F("0.2998879")
assert rho - first - second - F(m + 1, 2) * r > F("243.3264")
assert abs(c[1]) - r / (2 * (m + 1)) > F("0.01645")
assert rho - (P - rho) - r > 808 and P + r < 821
print("all exact comparisons hold")


==> anc/r2/final_gates.py <==
"""Recompute final scalar bounds in-process and enforce all published thresholds."""
from flint import arb, ctx
from spectral_interval import need, upper, exact_decimal, shape_digest
from boundary_newton import centre_digest
from analytic_cap import bounds
from coverage_checks import check_counts, check_scan_record
ctx.threads = 1
RADIUS = '1e-32'
UPPER_LIMITS = {
    'B_L2': '6.748', 'high_angular_beta': '0.062', 'B_Y': '1.045e8',
    'B_trace': '7.039e13', 'U_field': '131.610', 'dU_field': '110996',
    'A': '6.419e19', 'C2': '3.479e22', 'C3': '1.605e19',
    'four_C2_Y': '8.611e-18', 'contraction': '6.957e-10', 'Y': '6.189e-41', 'Z': '2.122e-38'}
LOWER_LIMITS = {
    'curvature_lower': '0.2998879', 'convexity_margin_lower': '243.3264',
    'non_disc_c1_lower': '0.01645', 'analytic_univalence_margin_lower': '808',
    'analytic_radius_lower': '1.0038', 'unit_derivative_lower': '811',
    'high_angular_gap_lower': '164759'}
SPECTRAL_UPPER = {
    'gauss_error_upper': '1.35e-360', 'congruence_gram_defect_upper': '1e-12',
    'relative_finite_congruence_defect_upper': '1e-9',
    'schur_relative_bound_upper': '0.240915',
    'full_Dirichlet_inverse_L2_norm_upper': '6.748'}


def check_public_bounds(s, b, boundary):
    for key, value in UPPER_LIMITS.items():
        need(b[key] < arb(value), 'public upper: '+key)
    for key, value in LOWER_LIMITS.items():
        need(b[key] > arb(value), 'public lower: '+key)
    for key, value in SPECTRAL_UPPER.items():
        need(s[key] < arb(value), 'public spectral upper: '+key)
    need(b['radii_polynomial'] < arb('-9.99999993e-33'), 'public radii polynomial')
    need(s['complement_gap_lower'] > arb('230022.34'), 'public complement gap')
    need(arb(boundary['E0_upper']) < arb('9.643e-61'), 'public E0 upper')
    need(arb(boundary['E1_upper']) < arb('5.418e-56'), 'public E1 upper')


def gate(spectral, boundary, cap, candidate, reference, scan):
    ctx.prec = 256
    need(spectral['stage'] == 'INVARIANT_SECTOR_DIRICHLET_INVERSE', 'wrong spectral stage')
    need(boundary['stage'] == 'CLAMPED_FIELD_RESIDUAL_AND_FIRST_DERIVATIVE', 'wrong boundary stage')
    need(cap['stage'] == 'COUPLED_RADII_GATES'
         and cap['analytic_lemma_version'] == 'fixed_disc_wiener_clamped_v1', 'wrong coupled stage')
    need(candidate['m'] == reference['m'] == spectral['m'] == 182, 'symmetry mismatch')
    need(candidate['modes'] == boundary['modes'] == 40, 'candidate mode mismatch')
    need(spectral['states'] == 408 and spectral['window'] == 160
         and spectral['gauss_nodes'] == 1536, 'spectral dimensions')
    check_counts(spectral['sector_counts'])
    check_counts(spectral['independent_sector_counts'], include_high=True)
    check_scan_record(scan, reference)
    need(spectral['independent_sector_counts'] == scan['counts'], 'scan/spectral counts mismatch')
    need(boundary['grid'] == 1024 and boundary['lmax'] == 400, 'boundary grid contract')
    need(spectral['reference_shape_sha256'] == shape_digest(reference), 'spectral center mismatch')
    need(boundary['center_sha256'] == centre_digest(candidate)
         and boundary['shape_sha256'] == shape_digest(candidate), 'boundary center mismatch')
    need(exact_decimal('814.45') < exact_decimal(candidate['p'][0]) < exact_decimal('814.46'),
         'public conformal radius')
    spec_fields = ('gauss_error_upper', 'congruence_gram_defect_upper',
                   'relative_finite_congruence_defect_upper',
                   'weighted_complement_gram_trace_upper', 'potential_sup_upper',
                   'complement_gap_lower', 'schur_relative_bound_upper',
                   'minimum_abs_proposed_diagonal', 'full_Dirichlet_inverse_L2_norm_upper')
    s = {k: arb(spectral[k]) for k in spec_fields}
    for value in s.values():
        upper(value)
        need(value >= 0, 'negative spectral bound')
    need(s['gauss_error_upper'] < arb(1)/10**20, 'quadrature gate failed')
    need(s['congruence_gram_defect_upper'] < 1
         and s['relative_finite_congruence_defect_upper']+s['schur_relative_bound_upper'] < 1
         and s['complement_gap_lower'] > 0 and s['minimum_abs_proposed_diagonal'] > 0,
         'spectral inverse gate failed')
    for key in ('strip_trace_majorant_upper', 'quadrature_error_per_coefficient',
                'lift_upper', 'dlift_upper', 'lap_lift_upper', 'dlap_lift_upper', 'E0_upper', 'E1_upper'):
        value = arb(boundary[key])
        upper(value)
        need(value >= 0, 'negative boundary bound')
    for key in ('D_moments_upper', 'N_moments_upper', 'each_far_moment_upper'):
        need(len(boundary[key]) == 4, 'missing differentiated boundary tail')
        for text in boundary[key]:
            value = arb(text)
            upper(value)
            need(value >= 0, 'negative boundary moment')
    # The stage file is cross-checked only: every final constant comes from HERE.
    fresh = bounds(candidate, reference, spectral, boundary, RADIUS)
    need(cap == fresh, 'coupled stage differs from in-process recomputation')
    b = {k: arb(v) for k, v in fresh['bounds'].items()}
    for key, value in b.items():
        upper(value)
        if key != 'radii_polynomial':
            need(value >= 0, 'negative coupled bound: '+key)
    r = exact_decimal(RADIUS)
    need(b['radius'].contains(r), 'incorrect existence radius')
    polynomial = upper(b['Y'])+(upper(b['Z'])-1)*r+upper(b['C2'])*r*r+upper(b['C3'])*r*r*r
    derivative = upper(b['Z'])+2*upper(b['C2'])*r+3*upper(b['C3'])*r*r
    need(polynomial < 0 and derivative < 1 and b['radii_polynomial'] < 0
         and b['contraction'] < 1 and b['high_angular_beta'] < 1, 'Newton radii gate failed')
    check_public_bounds(s, b, boundary)
    return {'radii_polynomial_upper': upper(polynomial).str(55),
            'contraction_upper': upper(derivative).str(55),
            'four_C2_Y_upper': upper(4*upper(b['C2'])*upper(b['Y'])).str(55),
            'recomputed_coupled_bounds': fresh['bounds']}


==> anc/r2/identity_checks.py <==
#!/usr/bin/env python3
"""Exact polynomial sanity checks, supplementary to the universal proof."""
import json
from pathlib import Path
import sympy as s


def need(ok, message):
    if not ok:
        raise RuntimeError(message)


def main():
    x, y = s.symbols('x y', real=True)
    z = x+s.I*y
    lap = lambda f: s.diff(f, x, 2)+s.diff(f, y, 2)
    rr = x*x+y*y
    U = 1+(1-rr)**2*(2+x*x-y*y)
    p = 2+z*z/7
    q = s.expand(p*s.conjugate(p))
    E = lap(U)+q*U
    count = 0
    for degree in (1, 3, 5):
        v = s.expand(z**degree)
        vx, vy = s.re(v), s.im(v)
        vp = degree*z**(degree-1)
        eta_prime = s.expand((2*z/7)*v+p*vp)
        dq = s.expand(s.conjugate(p)*eta_prime+p*s.conjugate(eta_prime))
        T = vx*s.diff(U, x)+vy*s.diff(U, y)
        residual = lap(T)+q*T+dq*U-vx*s.diff(E, x)-vy*s.diff(E, y)-2*s.re(vp)*E
        need(s.expand(residual) == 0, 'Cartesian material derivative identity failed')
        normal_T = x*s.diff(T, x)+y*s.diff(T, y)
        boundary_residual = s.expand(normal_T-(E-q)*(x*vx+y*vy))
        need(s.rem(boundary_residual, y*y+x*x-1, y) == 0,
             'clamped Hessian normal-trace identity failed')
        count += 1
    for n in (0, 1, 2, 5):
        h = s.re(s.expand(z**n))
        hd = h*(1-s.Rational(n, 2)*(rr-1))
        hn = h*(rr-1)/2
        need(s.expand(lap(hd)+2*n*(n+1)*h) == 0, 'Dirichlet lift Laplacian failed')
        need(s.expand(lap(hn)-2*(n+1)*h) == 0, 'Neumann lift Laplacian failed')
        nd = s.expand(x*s.diff(hd, x)+y*s.diff(hd, y))
        nn = s.expand(x*s.diff(hn, x)+y*s.diff(hn, y)-h)
        need(s.rem(nd, y*y+x*x-1, y) == 0 and s.rem(nn, y*y+x*x-1, y) == 0,
             'lift boundary derivative failed')
        count += 1
    result = {'status': 'EXACT_POLYNOMIAL_SANITY_CHECKS_PASS', 'cases': count,
              'scope': 'implementation checks only; universal arguments are in PROOF_PACKAGE.md'}
    Path('identity_checks.json').write_text(json.dumps(result, indent=2)+'\n')
    print(result['status'], count)


if __name__ == '__main__':
    main()


==> anc/r2/negative_controls.py <==
"""Fault injections for added gates, with positive controls; safe under python -O."""
import copy
import json
from flint import arb, ctx
from spectral_interval import need, exact_decimal, umax
from analytic_cap import field_bounds, high_sector_gap
from coverage_checks import check_counts, check_root_coverage, check_scan_binding, check_scan_record, certified_sign
from final_gates import gate, check_public_bounds, UPPER_LIMITS, LOWER_LIMITS, SPECTRAL_UPPER, RADIUS
ctx.threads=1

def negative_tests(spectral,boundary,cap,candidate,reference,scan,work):
    ctx.prec=256
    rejected=[]
    def reject(name,fn,reason=None):
        try:
            fn()
        except (RuntimeError,ValueError,KeyError,TypeError) as exc:
            if reason:
                need(reason in str(exc),'wrong rejection for '+name+': '+str(exc))
            rejected.append({'test':name,'reason':str(exc)[:240]})
        else:
            raise RuntimeError('negative test accepted: '+name)
    base=[spectral,boundary,cap,candidate,reference,scan]
    def mutate(name,owner,key,value,delete=False,reason=None):
        args=copy.deepcopy(base);obj=args[owner]
        keys=key if isinstance(key,tuple) else (key,)
        for part in keys[:-1]: obj=obj[part]
        if delete: del obj[keys[-1]]
        else: obj[keys[-1]]=value
        reject(name,lambda:gate(*args),reason)
    gate(*base)
    for t in ('nan','inf','-inf'):
        reject('maximum_'+t,lambda v=t:umax([arb(0),arb(v)]))
    for t in ('nan','inf','-inf','+inf','','[1 +/- 0.01]','1/3',1.0):
        reject('decimal_'+repr(t),lambda v=t:exact_decimal(v),'exact decimal')
        for key in ('p','a','scales'):
            v=copy.deepcopy(candidate);v[key][0]=t
            reject('field_'+key+'_'+repr(t),lambda x=v:field_bounds(x),'exact decimal')
    for t in ('0','-1'):
        v=copy.deepcopy(candidate);v['scales'][0]=t
        reject('scale_'+t,lambda x=v:field_bounds(x),'invalid finite field')
    v=copy.deepcopy(candidate);v['a'].pop()
    reject('field_count',lambda:field_bounds(v),'invalid finite field')
    v=copy.deepcopy(candidate);v['a']=['0']*len(v['a'])
    reject('strip_constant_not_absorbed',lambda:field_bounds(v),'strip constant')
    for rho in (arb(910),arb(911),arb('910 +/- 1')):
        reject('d_h_'+str(rho),lambda x=rho:high_sector_gap(5,182,x),'d_h')
    cases=[
        ('missing_E1',1,'E1_upper',None,True),('nan_E0',1,'E0_upper','nan',False),
        ('bad_shape_hash',1,'shape_sha256','0'*64,False),
        ('missing_schur',0,'schur_relative_bound_upper',None,True),
        ('bad_schur',0,'schur_relative_bound_upper','2',False),
        ('inflated_inverse_not_recoupled',0,'full_Dirichlet_inverse_L2_norm_upper','1e6',False),
        ('inflated_E0_not_recoupled',1,'E0_upper','1',False),
        ('inflated_E1_not_recoupled',1,'E1_upper','1',False),
        ('nan_Y',2,('bounds','Y'),'nan',False),('missing_C3',2,('bounds','C3'),None,True),
        ('forged_Y_zero',2,('bounds','Y'),'0',False),
        ('forged_convexity',2,('bounds','curvature_lower'),'1',False),
        ('wrong_radius',2,('bounds','radius'),'1e-23',False),
        ('states_407',0,'states',407,False),('wrong_window',0,'window',159,False),
        ('wrong_gauss_count',0,'gauss_nodes',1535,False),('grid_8',1,'grid',8,False),
        ('wrong_lmax',1,'lmax',399,False),('wrong_modes',1,'modes',30,False),
        ('missing_derivative_tail',1,'N_moments_upper',[],False)]
    for args in cases: mutate(*args)
    for j in range(6):
        counts=list(spectral['sector_counts']);counts[j]-=1;counts[(j+1)%6]+=1
        mutate('sector_'+str(j)+'_total_preserved',0,'sector_counts',counts,reason='sector count')
    for j in range(7):
        counts=list(spectral['independent_sector_counts']);counts[j]+=1
        mutate('independent_sector_'+str(j),0,'independent_sector_counts',counts,reason='sector count')
    reject('sector_dimensions',lambda:check_counts([408]),'dimensions')
    b={k:arb(v) for k,v in cap['bounds'].items()}
    s={k:arb(v) for k,v in spectral.items() if k in SPECTRAL_UPPER or k=='complement_gap_lower'}
    check_public_bounds(s,b,boundary)
    for key,t in UPPER_LIMITS.items():
        v=dict(b);v[key]=arb(t)
        reject('public_upper_'+key,lambda x=v:check_public_bounds(s,x,boundary),'public upper: '+key)
    for key,t in LOWER_LIMITS.items():
        v=dict(b);v[key]=arb(t)
        reject('public_lower_'+key,lambda x=v:check_public_bounds(s,x,boundary),'public lower: '+key)
    for key,t in SPECTRAL_UPPER.items():
        v=dict(s);v[key]=arb(t)
        reject('public_spectral_'+key,lambda x=v:check_public_bounds(x,b,boundary),'public spectral upper: '+key)
    v=dict(b);v['radii_polynomial']=arb('-9.99999993e-33')
    reject('public_radii_polynomial',lambda:check_public_bounds(s,v,boundary),'public radii polynomial')
    v=dict(s);v['complement_gap_lower']=arb('230022.34')
    reject('public_complement',lambda:check_public_bounds(v,b,boundary),'public complement gap')
    for key,t in [('E0_upper','9.643e-61'),('E1_upper','5.418e-56')]:
        v=dict(boundary);v[key]=t
        reject('public_'+key,lambda x=v:check_public_bounds(s,b,x),'public E')
    data=json.loads((work/'spectral_inputs.json').read_text())
    check_scan_binding(scan,data)
    def bad_roots(name,edit,reason=None):
        value=copy.deepcopy(data);edit(value)
        reject(name,lambda:check_root_coverage(value),reason)
    root_cases=[
        ('input_stage',lambda x:x.update(stage='BAD'),'coverage input stage'),
        ('angular_cutoff',lambda x:x['state']['p'].__setitem__(0,'1000'),'coverage angular cutoff'),
        ('missing_sector',lambda x:x['coverage'].pop(),'missing coverage sector'),
        ('wrong_sector',lambda x:x['coverage'][0].update(j=1),'coverage sector identity'),
        ('missing_guards',lambda x:x['coverage'][0].update(roots=[]),'missing root guards'),
        ('wrong_order',lambda x:x['coverage'][0]['roots'][0].update(n=182),'root angular order'),
        ('wide_bracket',lambda x:x['coverage'][0]['roots'][0].update(right='900'),'bracket geometry'),
        ('same_signs',lambda x:x['coverage'][0]['roots'][0].update(left='600',right='600.01'),'endpoint signs'),
        ('bad_norm',lambda x:x['coverage'][0]['roots'][0].update(norm='0'),'normalization'),
        ('bad_first_flag',lambda x:x['coverage'][0].update(starts_at_first_root='yes'),'flag type'),
        ('order_zero_first',lambda x:x['coverage'][0].update(starts_at_first_root=True),'order zero needs lower guard'),
        ('lost_lower_guard',lambda x:x['coverage'][0]['roots'].pop(0),'lower guard'),
        ('lost_upper_guard',lambda x:x['coverage'][0]['roots'].pop(),'upper guard'),
        ('skipped_root',lambda x:x['coverage'][0]['roots'].pop(50),'skipped or duplicate'),
        ('lost_first_zero',lambda x:x['coverage'][4]['roots'].pop(0),'first-root coverage'),
        ('false_first_guard',lambda x:x['coverage'][4].update(starts_at_first_root=False),'lower guard'),
        ('wrong_window',lambda x:x.update(window=159),'window contract'),
        ('forged_counts',lambda x:x.update(sector_counts=[408]*6),'stored coverage counts'),
        ('state_replaced_same_counts',lambda x:x['states'].__setitem__(151,copy.deepcopy(x['states'][150])),'states differ')]
    for name,edit,reason in root_cases: bad_roots('coverage_'+name,edit,reason)
    for name,key,val in [
        ('bad_stage','stage','WRONG'),('wrong_hash','reference_shape_sha256','0'*64),
        ('wrong_grid','grid_cells',1279),('wrong_step','step','0.5'),
        ('wrong_total','total',407),('missing_sector','sectors',scan['sectors'][:-1])]:
        v=copy.deepcopy(scan);v[key]=val
        reject('scan_'+name,lambda x=v:check_scan_record(x,reference))
    for name,edit,reason in [
        ('zero_sign',lambda x:x['sectors'][0]['signs'].__setitem__(1,0),'nonzero signs'),
        ('missing_sign',lambda x:x['sectors'][0]['signs'].pop(),'nonzero signs'),
        ('wrong_sector_id',lambda x:x['sectors'][0].update(n=182),'sector identity'),
        ('wrong_change_cell',lambda x:x['sectors'][0]['change_cells'].__setitem__(0,0),'sign-change count')]:
        v=copy.deepcopy(scan);edit(v)
        reject('scan_'+name,lambda x=v:check_scan_record(x,reference),reason)
    v=copy.deepcopy(data);v['states'][0].update(left='900',right='900.01')
    reject('root_cell_mismatch',lambda:check_scan_binding(scan,v),'root-cell mismatch')
    import coverage_checks
    original=coverage_checks.exact_decimal
    try:
        coverage_checks.exact_decimal=lambda _:arb('nan')
        reject('unresolved_sign_oracle',lambda:certified_sign(0,'814',0),'nonfinite')
    finally:
        coverage_checks.exact_decimal=original
    original=coverage_checks.exact_decimal
    try:
        coverage_checks.exact_decimal=lambda _:arb(160)
        reject('zero_sign_oracle',lambda:certified_sign(182,'814',0),'unresolved independent sign')
    finally:
        coverage_checks.exact_decimal=original
    from coverage_checks import sign_scan
    for label,key,value,reason in [('symmetry','m',181,'sign scan symmetry'),
                                   ('spacing','p',['100'],'sign scan zero spacing'),
                                   ('high_order','p',['1000'],'higher-order exclusion')]:
        v=copy.deepcopy(reference);v[key]=value
        reject('scan_'+label+'_guard',lambda x=v:sign_scan(x),reason)
    from spectral_interval import shape_digest
    from boundary_newton import centre_digest
    args=copy.deepcopy(base);args[3]['p'][0]='800'
    args[1]['shape_sha256']=shape_digest(args[3]);args[1]['center_sha256']=centre_digest(args[3])
    reject('public_conformal_radius',lambda:gate(*args),'public conformal radius')
    from scalar_second_iv import verify as iv_verify
    iv_verify(candidate,reference,spectral,boundary,RADIUS)
    v=copy.deepcopy(boundary);v['D_moments_upper'][0]='1'
    reject('iv_corrupt_moment',lambda:iv_verify(candidate,reference,spectral,v,RADIUS))
    v=copy.deepcopy(candidate);v['scales'][0]='inf'
    reject('iv_infinite_scale',lambda:iv_verify(v,reference,spectral,boundary,RADIUS),'exact decimal')
    reject('iv_bad_radius',lambda:iv_verify(candidate,reference,spectral,boundary,'1e-23'))
    return {'status':'FAIL_CLOSED_TESTS_PASS','positive_controls':4,'count':len(rejected),'rejected':rejected}


==> anc/r2/reference.json <==
{
  "m": 182,
  "modes": 8,
  "digits": 50,
  "p": [
    "814.4574045909749156986332531789378156784986185768553114",
    "0.01645582068019396125451354022738399302213385689484643844",
    "0.0001496303072701689484867613887259644740637624913148215084",
    "0.0000003508614428409996714790385383196298148584777926323572584",
    "0.000000004730157009036621910692777068715468198650212286879926231",
    "0.00000000002135461841616713401851729158974872029837682971266640879",
    "0.0000000000001661967836985483920182483825409341158442755482637867404",
    "0.0000000000000008424772144816831229020261828899325198348731000106758128",
    "5.59795958075565369003968212279632815900309509446903827e-18"
  ],
  "a": [
    "-0.9999322925004779494803457655548944773412027885447799851",
    "-0.0002732657484164343804407036826179409879122067619652933654",
    "0.00006770380462509308726306995870443037095584525280497206998",
    "0.0000009817536329962817773199012540027327051735410441759041642",
    "-0.0000000002608240075488996046632927736552869234511101700092644093",
    "0.00000000001296618304926170440208159950654875116040241685356390516",
    "-0.0000000000001819114820800243515227424567429797900633846944113439808",
    "0.000000000000000997765847785507627724927836472398320301752983129212048",
    "3.095011914138155917656753881712089895407230855010348821e-18"
  ],
  "scales": [
    "0.0279579769443436",
    "0.00045835739623135876",
    "0.013379927617362326",
    "0.026861121768479962",
    "0.02966582637895518",
    "9.418153138028904e-16",
    "8.012753830121865e-68",
    "2.7091589732026614e-140",
    "1.308238775418959e-227"
  ],
  "steps": 3,
  "status": "FINITE_NUMERICAL_ONLY",
  "last_residual_inf": "5.132023039313715742e-46",
  "last_correction_inf": "2.8851505845484019375e-47",
  "grid": 128
}

==> anc/r2/scalar_second_iv.py <==
#!/usr/bin/env python3
"""Second-library scalar enclosure, adapted from critic C2 (AX6 audit).

No Arb or author analytic stage import. Inputs inherited from Arb are only the
spectral inverse upper bound and eight boundary moment upper bounds. This does
NOT independently implement the spectral matrices or trace quadrature.
"""
import argparse
import json
import re
from pathlib import Path
from mpmath import iv, mp, mpf


def need(ok, reason):
    if not ok:
        raise RuntimeError(reason)


def decimal(text):
    need(isinstance(text, str) and re.fullmatch(
        r'[+-]?(?:[0-9]+(?:\.[0-9]*)?|\.[0-9]+)(?:[eE][+-]?[0-9]+)?', text),
        'iv: exact decimal required')
    v = iv.mpf(text)
    need(mp.isfinite(mpf(v.a)) and mp.isfinite(mpf(v.b)), 'iv: finite input required')
    return v


def verify(cen, ref, spec, bdry, radius):
    iv.prec = 400
    mp.prec = 400
    m = cen['m']
    need(m == 182 == ref['m'], "iv: m == 182 == ref['m']")
    
    def up(text):
        """upper endpoint of an Arb string '[mid +/- rad]' or plain decimal, as an iv point interval."""
        t = text.strip()
        if t.startswith('['):
            mo = re.match('\\[\\s*([-+0-9.eE]+)\\s*\\+/-\\s*([-+0-9.eE]+)\\s*\\]', t)
            need(mo, 'iv: mo')
            need(I(mo.group(2)) >= 0, 'iv: negative radius')
            return H(decimal(mo.group(1)) + decimal(mo.group(2)))
        return H(decimal(t))
    
    def hi(x):
        return iv.mpf(x).b
    
    def lo(x):
        return iv.mpf(x).a
    
    def H(x):
        return iv.mpf(hi(x))
    I = iv.mpf
    c = [decimal(s) for s in cen['p']]
    a = [decimal(s) for s in cen['a']]
    sc = [decimal(s) for s in cen['scales']]
    need(all(x > 0 for x in sc), 'iv: positive scales')
    cref = [decimal(s) for s in ref['p']]
    J = len(c) - 1
    need(J == 40 and len(a) == len(sc) == 41, 'iv: J == 40 and len(a) == len(sc) == 41')
    p = [(j * m + 1) * c[j] for j in range(J + 1)]
    pref = [(j * m + 1) * cref[j] for j in range(len(cref))]
    rho = c[0]
    A_ = lambda x: abs(x) if not hasattr(x, 'a') else iv.mpf([0 if x.a <= 0 <= x.b else min(abs(x.a), abs(x.b)), max(abs(x.a), abs(x.b))])
    P = sum((A_(p[j]) * 2 ** j for j in range(J + 1)))
    P1 = sum((A_(p[j]) * (j * m) * 2 ** j for j in range(J + 1)))
    Pun = sum((A_(x) for x in p))
    Pref = sum((A_(x) for x in pref))
    chg = sum((A_((p[j] if j <= J else I(0)) - (pref[j] if j < len(pref) else I(0))) for j in range(max(J + 1, len(pref)))))
    dq = (Pun + Pref) * chg
    Bref = up(spec['full_Dirichlet_inverse_L2_norm_upper'])
    need(hi(Bref * dq) < 1, 'iv: hi(Bref * dq) < 1')
    BL2 = Bref / (1 - Bref * dq)
    h = 1
    while h * m <= lo(rho):
        h += 1
    need(h * m > hi(rho), 'iv: h * m > hi(rho)')
    dh = I(h * m) ** 2 - rho * rho
    need(lo(dh) > 0, 'iv: lo(dh) > 0')
    Vs = P * P - rho * rho
    beta = Vs / dh
    need(hi(beta) < 1, 'iv: hi(beta) < 1')
    Wl = 1 + 2 * sum((2 ** j for j in range(1, h)))
    low = Wl * (1 + P * P * BL2) / (2 * iv.sqrt(2))
    BY = (low + 1 / dh) / (1 - beta)
    BN = 1 + P * P * BY
    R = iv.exp(iv.log(2) / m)
    R4 = iv.exp(iv.log(4) / m)
    S = sum((A_(c[j]) * 4 ** j for j in range(1, J + 1)))
    need(lo(rho - 2 * S) > 0, 'iv: lo(rho - 2 * S) > 0')
    d = (2 * rho * S + S * S) / rho
    eps = iv.log((rho + S) / (rho - S)) / 2
    P4 = sum((A_(c[j]) * (j * m + 1) * 4 ** j for j in range(J + 1)))
    MU = I(0)
    MdU = I(0)
    for j in range(J + 1):
        n = j * m
        if n > hi(rho + d):
            x = I(n) / (rho + d)
            al = iv.log(x + iv.sqrt(x * x - 1))
        else:
            al = I(0)
        ch = (iv.exp(al) + iv.exp(-al)) / 2
        sh = (iv.exp(al) - iv.exp(-al)) / 2
        b = A_(a[j]) / sc[j] * 4 ** j * iv.exp(n * eps - n * al + (rho + d) * sh + d * ch)
        MU += b
        MdU += b * iv.exp(al)
    Ub = 3 * MU
    Db = 3 * R * R4 * R4 * P4 * iv.exp(eps) * MdU
    M = Ub + 2 * Db
    D = [up(s) for s in bdry['D_moments_upper']]
    N = [up(s) for s in bdry['N_moments_upper']]
    L0 = D[0] + N[0] / 2
    L1 = 2 * R * (D[2] + N[1])
    LD = 2 * (D[2] + N[1])
    LD1 = 2 * R * (D[3] + N[2])
    E0 = LD + P * P * L0
    E1 = LD1 + R * P * P1 * L0 + P * P * L1
    D0 = P * P * Ub + LD
    D1 = R * P * P1 * Ub + P * P * Db + LD1
    dstar = rho * rho - Vs - E0
    need(lo(dstar) > 0, 'iv: lo(dstar) > 0')
    I0 = 1 / dstar
    I1 = I0 + I0 * I0 * (2 * P * P1 + 2 * R * E1)
    Bp = (P + P1) * I1 * BN
    Bg = BN + 2 * (R * D1 + D0) * I1 * BN
    Astar = Bg + Bp
    hg = rho - (P - rho)
    need(lo(hg) > 0, 'iv: lo(hg) > 0')
    J0 = 1 / hg
    J1 = J0 + P1 * J0 * J0
    Z = 2 * Astar * (R * E1 + E0) * J1
    Y0 = Astar * E0
    kap = I(1) / 4
    Uc = Ub + L0
    C2 = Astar * (2 * P * kap + Uc)
    C3 = Astar * kap
    r = I(radius)
    poly = Y0 + (Z - 1) * r + C2 * r * r + C3 * r ** 3
    contr = Z + 2 * C2 * r + 3 * C3 * r * r
    first = sum((A_(x) for x in p[1:]))
    second = sum((A_(p[j]) * (j * m) for j in range(1, J + 1)))
    Lg = rho - first - r
    Ug = second + I(m + 1) * r / 2
    curv = 1 - Ug / Lg
    joint = rho - first - second - I(m + 1) * r / 2
    nond = A_(c[1]) - r / (2 * (m + 1))
    univ = rho - (P - rho) - r

    quantities = {'B_L2': BL2, 'B_Y': BY, 'B_trace': BN, 'U_field': Ub,
                  'dU_field': Db, 'E0': E0, 'E1': E1, 'A': Astar,
                  'Y': Y0, 'Z': Z, 'C2': C2, 'C3': C3,
                  'radii_polynomial': poly, 'contraction': contr,
                  'four_C2_Y': 4*C2*Y0, 'curvature_lower': curv,
                  'convexity_margin_lower': joint, 'non_disc_c1_lower': nond,
                  'analytic_univalence_margin_lower': univ}
    for key, value in quantities.items():
        need(mp.isfinite(mpf(lo(value))) and mp.isfinite(mpf(hi(value))), 'iv nonfinite: '+key)
    need(hi(poly) < 0, 'iv radii polynomial')
    need(hi(contr) <= decimal('1e-5'), 'iv contraction target')
    need(hi(4*C2*Y0) <= decimal('1e-10'), 'iv product target')
    need(lo(curv) > decimal('0.2998879') and lo(joint) > decimal('243.3264')
         and lo(nond) > decimal('0.01645') and lo(univ) > 808 and lo(Lg) > 0,
         'iv whole-ball geometry')
    # Endpoint strings below are display values, not interval inputs to another gate.
    return {'status': 'SECOND_LIBRARY_SCALAR_GATES_PASS', 'library': 'mpmath.iv',
            'precision_bits': 400,
            'scope': 'scalar chain only; spectral inverse and boundary moments inherited from Arb',
            'bounds_display': {k: [mp.nstr(mpf(lo(v)), 55), mp.nstr(mpf(hi(v)), 55)]
                               for k, v in quantities.items()}}


def main():
    ap = argparse.ArgumentParser()
    for name in ('candidate', 'reference', 'spectral', 'boundary', 'output'):
        ap.add_argument('--'+name, required=True)
    ap.add_argument('--radius', required=True)
    args = ap.parse_args()
    load = lambda p: json.loads(Path(p).read_text())
    result = verify(load(args.candidate), load(args.reference), load(args.spectral),
                    load(args.boundary), args.radius)
    Path(args.output).write_text(json.dumps(result, indent=2)+'\n')
    print(result['status'], flush=True)


if __name__ == '__main__':
    main()


==> anc/r2/spectral_interval.py <==
#!/usr/bin/env python3
"""Arb Dirichlet spectral inverse component. No Schiffer existence claim.

Floating numbers only propose exact dyadic centers and a congruence matrix.
Every accepted numerical inequality is rebuilt with Arb.
"""
import argparse
import hashlib
import json
import math
import re
import time
from pathlib import Path

from flint import arb, arb_mat, ctx
ctx.threads = 1


def need(ok, message):
    if not ok:
        raise RuntimeError(message)


def exact_decimal(text):
    """Enclose an exact decimal rational, never a float or an Arb ball string."""
    need(isinstance(text, str) and re.fullmatch(
        r'[+-]?(?:[0-9]+(?:\.[0-9]*)?|\.[0-9]+)(?:[eE][+-]?[0-9]+)?', text),
        'expected finite exact decimal string')
    value = arb(text)
    upper(value)
    return value


def upper(x):
    need(isinstance(x, arb) and x.is_finite(), 'nonfinite/non-Arb bound')
    y = x.upper()
    need(y.is_finite(), 'nonfinite upper endpoint')
    return y


def umax(xs):
    result = None
    for x in xs:
        x = upper(x)
        if result is None or x > result:
            result = x
    need(result is not None, 'empty maximum')
    return result


def dyad(x):
    """Treat a numerical proposal as an exact binary rational."""
    need(math.isfinite(x), 'nonfinite numerical proposal')
    a, b = x.as_integer_ratio()
    return arb(a)/b


def parse_hex(s):
    need(isinstance(s, str) and s.startswith(('0x', '-0x')), 'not a dyadic hex')
    return dyad(float.fromhex(s))


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def shape_digest(state):
    return hashlib.sha256(json.dumps({'m': state['m'], 'p': state['p']},
                                    sort_keys=True, separators=(',', ':')).encode()).hexdigest()


def dump(path, data):
    Path(path).write_text(json.dumps(data, indent=2)+'\n')


def hull(mid, rad):
    out = arb(mid, upper(rad))
    upper(out)
    return out


def bessel_root(n, proposal):
    ctx.prec = 2048
    x = dyad(proposal)
    for _ in range(7):
        v = x.bessel_j(n)
        deriv = -x.bessel_j(1) if n == 0 else x.bessel_j(n-1)-n*v/x
        need(abs(deriv) > 0, 'Bessel Newton derivative contains zero')
        x = (x-v/deriv).mid()
    eps = arb(1)/2**220
    left, right = x-eps, x+eps
    need(left > 1 and right-left < arb(1)/10, 'invalid Bessel bracket width/location')
    need(left.bessel_j(n)*right.bessel_j(n) < 0, 'Bessel root sign bracket failed')
    norm = abs(hull(x.bessel_j(n+1), eps))
    need(norm > 0, 'zero Bessel normalization')
    return {'n': n, 'left': left.str(95), 'right': right.str(95),
            'mid': x.str(100), 'norm': norm.str(70)}


def gauss_grid(count):
    import numpy as np
    from scipy.special import roots_legendre
    proposals, _ = roots_legendre(count)
    ctx.prec = 256
    eps = arb(1)/2**180
    grid = []
    previous = arb(-1)
    for proposal in proposals:
        x = dyad(float(proposal))
        for _ in range(5):
            p = x.legendre_p(count)
            dp = count*(x*p-x.legendre_p(count-1))/(x*x-1)
            need(abs(dp) > 0, 'Legendre derivative contains zero')
            x = (x-p/dp).mid()
        left, right = x-eps, x+eps
        need(previous < left < right < 1, 'Gauss nodes overlap or leave interval')
        need(left.legendre_p(count)*right.legendre_p(count) < 0,
             'Legendre sign bracket failed')
        previous = right
        node = hull(x, eps)
        p = x.legendre_p(count)
        dp = count*(x*p-x.legendre_p(count-1))/(x*x-1)
        # Max |P_N''| on [-1,1] is its endpoint value.
        second = arb((count-1)*count*(count+1)*(count+2))/8
        dp = hull(dp, eps*second)
        weight = 2/((1-node*node)*dp*dp)
        need(weight > 0, 'Gauss weight not positive')
        r = (1+node)/2
        wr = weight*r/2
        grid.append([r.str(65), wr.str(65)])
    need(len(grid) == count, 'Gauss root coverage failed')
    return grid


def prepare(state_path, window, nodes, output):
    import numpy as np
    from scipy.special import jn_zeros
    state = json.loads(Path(state_path).read_text())
    m = state['m']
    need(m > 0 and len(state['p']) > 1, 'bad candidate')
    ctx.prec = 2048
    rho = exact_decimal(state['p'][0])
    lo, hi = rho-window, rho+window
    need(lo > 1 and window > 0, 'bad spectral window')
    states, coverage = [], []
    maxj = int(float(hi)/m)
    for j in range(maxj+1):
        n = m*j
        proposals = jn_zeros(n, int(float(hi)/np.pi)+6)
        below = [k for k, z in enumerate(proposals) if z < float(lo)]
        above = [k for k, z in enumerate(proposals) if z > float(hi)]
        need(bool(above), 'no upper root guard')
        start = below[-1] if below else 0
        stop = above[0]+1
        roots = [bessel_root(n, float(z)) for z in proposals[start:stop]]
        for root in roots:
            left, right = arb(root['left']), arb(root['right'])
            if lo < left and right < hi:
                states.append(dict(root, j=j))
            else:
                need(right < lo or hi < left, 'root straddles spectral cutoff')
        if start == 0:
            need(n > 0, 'no lower zero guard for order zero')
            end = arb(roots[0]['right'])
            qmax = 1-(arb(n*n)-arb(1)/4)/(end*end)
            need(qmax > 0 and end-n < 3*arb.pi()/(2*qmax.sqrt()),
                 'first Bessel zero coverage failed')
        else:
            need(arb(roots[0]['right']) < lo, 'missing lower Bessel guard')
        for previous, following in zip(roots, roots[1:]):
            left, mid = arb(previous['left']), arb(previous['right'])
            left2, right = arb(following['left']), arb(following['right'])
            endpoint = left if n == 0 else right
            qmax = 1-(arb(n*n)-arb(1)/4)/(endpoint*endpoint)
            sep = arb.pi()/qmax.sqrt()
            need(mid < left2 and right-left < 2*sep,
                 'unexcluded Bessel zero between guards')
        need(hi < arb(roots[-1]['left']), 'missing upper Bessel guard')
        coverage.append({'j': j, 'n': n, 'roots': roots,
                         'starts_at_first_root': start == 0})
    need((maxj+1)*m > hi, 'higher angular order not excluded')
    grid = gauss_grid(nodes)
    result = {'stage': 'CERTIFIED_SPECTRAL_INPUTS', 'm': m,
              'state': state, 'source_sha256': sha(state_path),
              'window': window, 'nodes': nodes, 'states': states,
              'coverage': coverage, 'gauss_grid': grid}
    from coverage_checks import check_root_coverage
    result['sector_counts'] = check_root_coverage(result)
    dump(output, result)
    print('SPECTRAL_INPUTS', len(states), 'states', nodes, 'nodes', flush=True)


def basis_leaf(inputs, start, stop, output):
    data = json.loads(Path(inputs).read_text())
    need(data['stage'] == 'CERTIFIED_SPECTRAL_INPUTS', 'wrong input stage')
    need(0 <= start < stop <= len(data['states']), 'bad basis coverage')
    ctx.prec = 2048
    rs = [arb(pair[0]) for pair in data['gauss_grid']]
    rows, errors = [], []
    for state in data['states'][start:stop]:
        n = state['n']
        left, right = arb(state['left']), arb(state['right'])
        a = hull((left+right)/2, (right-left)/2)
        norm = arb(state['norm'])
        row, errs = [], []
        for r in rs:
            x = a*r
            # Real |J_n'|<=1, so evaluate at an exact midpoint and add radius.
            val = arb(2).sqrt()*hull(x.mid().bessel_j(n), x.rad())/norm
            mid = float(val.mid())
            err = upper(abs(val-dyad(mid)))
            row.append(mid.hex())
            errs.append(err)
        err = umax(errs)
        need(err < arb(1)/10**11, 'basis binary64 enclosure too wide')
        rows.append(row)
        errors.append(err.str(50))
    dump(output, {'stage': 'CERTIFIED_BESSEL_BASIS',
                  'input_sha256': sha(inputs), 'start': start, 'stop': stop,
                  'basis': rows, 'row_error': errors})
    print('BASIS', start, stop, 'max error', umax([arb(x) for x in errors]).str(8), flush=True)


def matrix_inf(mat):
    return umax(sum((abs(mat[i, j]) for j in range(mat.ncols())), arb(0))
                for i in range(mat.nrows()))


def assemble(inputs, leaves, output, coverage_path):
    import numpy as np
    from scipy.linalg import eigh
    ctx.prec = 128
    data = json.loads(Path(inputs).read_text())
    need(data['stage'] == 'CERTIFIED_SPECTRAL_INPUTS', 'wrong input stage')
    from coverage_checks import check_root_coverage, check_scan_binding
    counts = check_root_coverage(data)
    scan = json.loads(Path(coverage_path).read_text())
    check_scan_binding(scan, data)
    ctx.prec = 128
    states = data['states']
    size, nodes = len(states), data['nodes']
    pieces = [json.loads(Path(p).read_text()) for p in leaves]
    pieces.sort(key=lambda x: x['start'])
    nxt = 0
    basis = []
    for piece in pieces:
        need(piece['stage'] == 'CERTIFIED_BESSEL_BASIS'
             and piece['input_sha256'] == sha(inputs), 'basis provenance mismatch')
        need(piece['start'] == nxt < piece['stop'] <= size, 'basis coverage gap/overlap')
        count = piece['stop']-piece['start']
        need(len(piece['basis']) == len(piece['row_error']) == count,
             'basis row count mismatch')
        for row, error in zip(piece['basis'], piece['row_error']):
            need(len(row) == nodes, 'basis node count mismatch')
            e = arb(error)
            need(e >= 0 and e < arb(1)/10**11, 'bad basis error')
            basis.append([hull(parse_hex(x), e) for x in row])
        nxt = piece['stop']
    need(nxt == size, 'incomplete basis coverage')
    rho = arb(data['state']['p'][0])
    m = data['m']
    p = [(m*j+1)*arb(c) for j, c in enumerate(data['state']['p'])]
    grid = [[arb(x) for x in row] for row in data['gauss_grid']]
    q = [[arb(0) for _ in range(nodes)] for _ in p]
    for t, (r, _) in enumerate(grid):
        powers = [arb(1), r**m]
        for _ in range(2, 2*len(p)-1):
            powers.append(powers[-1]*powers[1])
        for h in range(len(p)):
            for k in range(len(p)-h):
                if k or h:
                    q[h][t] += p[k+h]*p[k]*powers[2*k+h]
    q2 = [[arb(0) for _ in range(nodes)] for _ in range(2*len(p)-1)]
    for h in range(len(q2)):
        for k in range(-len(q)+1, len(q)):
            if abs(h-k) < len(q):
                for t in range(nodes):
                    q2[h][t] += q[abs(k)][t]*q[abs(h-k)][t]
    # Analytic Gauss error: ellipse parameter 2 in x=2r-1.
    # |r|<=9/8, |Im r|<=3/8 and |J_n(ar)|<=exp(a |Im r|).
    ellipse_r = arb(9)/8
    ellipse_p = sum((abs(v)*ellipse_r**(m*j) for j, v in enumerate(p)), arb(0))
    ellipse_v = ellipse_p*ellipse_p+rho*rho
    norm_min = None
    for state in states:
        v = arb(state['norm']).lower()
        if norm_min is None or v < norm_min:
            norm_min = v
    need(norm_min > 0, 'spectral normalization failed')
    max_zero = umax(arb(s['right']) for s in states)
    majorant = 8*(1+ellipse_r)*(1+ellipse_v*ellipse_v)*(max_zero*arb(3)/4).exp()/norm_min**2
    quadrature_error = 16*majorant/arb(2)**(2*nodes)
    need(quadrature_error < arb(1)/10**20, 'Gauss analytic error too large')
    qe = hull(arb(0), quadrature_error)
    group = {}
    for i, state in enumerate(states):
        group.setdefault(state['j'], []).append(i)
    blocks = {j: arb_mat([basis[i] for i in ii]) for j, ii in group.items()}

    def project(potential):
        result = arb_mat(size, size)
        for j, ii in group.items():
            for k, kk in group.items():
                if k < j:
                    continue
                v = [arb(0) for _ in range(nodes)]
                if j == 0 and k == 0:
                    v = potential[0]
                elif j == 0:
                    if k < len(potential):
                        v = [arb(2).sqrt()*x for x in potential[k]]
                else:
                    if abs(k-j) < len(potential):
                        v = [a+b for a, b in zip(v, potential[abs(k-j)])]
                    if j+k < len(potential):
                        v = [a+b for a, b in zip(v, potential[j+k])]
                weighted = arb_mat([[basis[col][t]*grid[t][1]*v[t]
                                     for col in kk] for t in range(nodes)])
                block = blocks[j]*weighted
                for a, i in enumerate(ii):
                    for b, col in enumerate(kk):
                        value = block[a, b]+qe
                        upper(value)
                        result[i, col] = value
                        result[col, i] = value
        return result

    v = project(q)
    v2 = project(q2)
    print('MATRICES_ENCLOSED', size, flush=True)
    h = -v
    for i, state in enumerate(states):
        a = hull((arb(state['left'])+arb(state['right']))/2,
                 (arb(state['right'])-arb(state['left']))/2)
        h[i, i] += a*a-rho*rho
    hc = np.array([[float(h[i, j].mid()) for j in range(size)] for i in range(size)])
    evals, eigvecs = eigh(hc)
    d = [dyad(float(x)) for x in evals]
    c = arb_mat([[dyad(float(x)) for x in row] for row in eigvecs])
    ct = c.transpose()
    eye = arb_mat([[int(i == j) for j in range(size)] for i in range(size)])
    c_defect = matrix_inf(ct*c-eye)
    need(c_defect < arb(1)/100, 'congruence matrix not certified invertible')
    diag_abs = [abs(x) for x in d]
    need(all(x > 0 for x in diag_abs), 'zero approximate eigenvalue')
    inv_sqrts = [1/x.sqrt() for x in diag_abs]
    e = ct*h*c
    for i in range(size):
        e[i, i] -= d[i]
    for i in range(size):
        for j in range(size):
            e[i, j] *= inv_sqrts[i]*inv_sqrts[j]
    finite_defect = matrix_inf(e)
    gram = v2-v*v
    gc = gram*c
    trace = arb(0)
    for j in range(size):
        trace += sum((c[i, j]*gc[i, j] for i in range(size)), arb(0))/diag_abs[j]
    perturb = sum((abs(x) for x in p[1:]), arb(0))
    potential_bound = 2*rho*perturb+perturb*perturb
    window = data['window']
    gap = window*(2*rho-window)-potential_bound
    need(gap > 0 and trace >= 0, 'nonpositive complement gap or Gram trace')
    eta = upper(trace)/gap.lower()
    need(finite_defect+eta < 1, 'infinite Dirichlet Schur gate failed')
    min_d = diag_abs[0]
    for x in diag_abs[1:]:
        if x < min_d:
            min_d = x
    s_inverse = (1+c_defect)/(min_d*(1-finite_defect-eta))
    full_inverse = (1+(potential_bound/gap)**2)*s_inverse+1/gap
    result = {
        'stage': 'INVARIANT_SECTOR_DIRICHLET_INVERSE',
        'scope': 'real D_m invariant even L2(unit disc), Dirichlet boundary only',
        'full_schiffer_proof': False, 'input_sha256': sha(inputs),
        'reference_shape_sha256': shape_digest(data['state']),
        'source_sha256': sha(__file__), 'basis_sha256': {str(p): sha(p) for p in leaves},
        'm': m, 'window': window, 'states': size, 'gauss_nodes': nodes,
        'sector_counts': counts,
        'independent_coverage_sha256': sha(coverage_path),
        'independent_sector_counts': scan['counts'],
        'coverage_methods': ['root_brackets_and_sturm_guards', 'quarter_grid_certified_signs'],
        'gauss_error_upper': upper(quadrature_error).str(45),
        'congruence_gram_defect_upper': upper(c_defect).str(45),
        'relative_finite_congruence_defect_upper': upper(finite_defect).str(45),
        'weighted_complement_gram_trace_upper': upper(trace).str(45),
        'potential_sup_upper': upper(potential_bound).str(45),
        'complement_gap_lower': gap.lower().str(45),
        'schur_relative_bound_upper': upper(eta).str(45),
        'minimum_abs_proposed_diagonal': min_d.str(45),
        'full_Dirichlet_inverse_L2_norm_upper': upper(full_inverse).str(45),
    }
    dump(output, result)
    print('DIRICHLET_INVERSE_COMPONENT_PASS', upper(full_inverse).str(12), flush=True)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--stage', choices=('prepare', 'basis', 'assemble'), required=True)
    ap.add_argument('--state')
    ap.add_argument('--window', type=int, default=160)
    ap.add_argument('--nodes', type=int, default=1536)
    ap.add_argument('--inputs')
    ap.add_argument('--coverage')
    ap.add_argument('--start', type=int, default=0)
    ap.add_argument('--stop', type=int)
    ap.add_argument('--leaf', action='append', default=[])
    ap.add_argument('--output', required=True)
    args = ap.parse_args()
    if args.stage == 'prepare':
        prepare(args.state, args.window, args.nodes, args.output)
    elif args.stage == 'basis':
        basis_leaf(args.inputs, args.start, args.stop, args.output)
    elif args.stage == 'assemble':
        need(args.coverage is not None, 'missing independent spectral coverage')
        assemble(args.inputs, args.leaf, args.output, args.coverage)


if __name__ == '__main__':
    main()


==> anc/r2/standalone_driver.py <==
#!/usr/bin/env python3
"""Driver template. The released verifier embeds all sources and exact inputs."""
import argparse
import base64
from concurrent.futures import ThreadPoolExecutor, as_completed
import copy
import hashlib
import json
import os
from pathlib import Path
import platform
import subprocess
import sys
import time
import zlib

# REPLACE_EMBEDDED_BUNDLE


def need(ok, reason):
    if not ok:
        raise RuntimeError(reason)


def digest(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def load(path):
    def bad(value):
        raise ValueError('nonfinite JSON constant: '+value)
    return json.loads(Path(path).read_text(), parse_constant=bad)


def run_stage(work, label, argv, timeout=7200):
    env = os.environ.copy()
    env.update(OMP_NUM_THREADS='1', OPENBLAS_NUM_THREADS='1', MKL_NUM_THREADS='1',
               NUMEXPR_NUM_THREADS='1', PYTHONDONTWRITEBYTECODE='1')
    start = time.monotonic()
    with (work/(label+'.log')).open('w') as log:
        proc = subprocess.run(['nice', '-n', '19', sys.executable, '-O']+argv,
                              cwd=work, env=env, stdout=log, stderr=subprocess.STDOUT,
                              timeout=timeout)
    need(proc.returncode == 0, 'stage failed: '+label+'; see '+str(work/(label+'.log')))
    return {'stage': label, 'elapsed_seconds': time.monotonic()-start,
            'returncode': proc.returncode}



def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--workdir', required=True)
    ap.add_argument('--output')
    ap.add_argument('--jobs', type=int, default=5)
    ap.add_argument('--stage-timeout', type=int, default=7200)
    args = ap.parse_args()
    need(1 <= args.jobs <= 5, 'jobs must be between one and five')
    need(args.stage_timeout > 0, 'nonpositive stage timeout')
    work = Path(args.workdir).resolve()
    need(not work.exists() or (work.is_dir() and not any(work.iterdir())),
         'replay requires a new or empty directory; existing receipts are forbidden')
    out = Path(args.output).resolve() if args.output else work/'VERIFICATION_RECEIPT.json'
    need(not out.exists(), 'refusing to reuse a pre-existing final receipt')
    work.mkdir(parents=True, exist_ok=True)
    started = time.monotonic()
    bundle_bytes = zlib.decompress(base64.b64decode(EMBEDDED_BUNDLE))
    need(hashlib.sha256(bundle_bytes).hexdigest() == EMBEDDED_SHA256, 'embedded bundle corrupt')
    bundle = json.loads(bundle_bytes)
    for name, content in bundle.items():
        need(Path(name).name == name and name.endswith(('.py', '.json')), 'unsafe embedded path')
        (work/name).write_text(content)
    sys.path.insert(0, str(work))
    from final_gates import gate, RADIUS
    records = []
    def run(label, argv):
        rec = run_stage(work, label, argv, args.stage_timeout)
        print('REPLAY_STAGE_PASS', label, flush=True)
        return rec
    records.append(run('independent_coverage', ['coverage_checks.py', '--reference',
        'reference.json', '--output', 'independent_coverage.json']))
    records.append(run('spectral_prepare', ['spectral_interval.py', '--stage', 'prepare',
        '--state', 'reference.json', '--window', '160', '--nodes', '1536', '--output', 'spectral_inputs.json']))
    n = len(load(work/'spectral_inputs.json')['states'])
    need(n == 408, 'unexpected spectral window dimension')
    basis_names = []
    units = []
    for a in range(0, n, 24):
        b = min(a+24, n)
        name = f'spectral_basis_{a:04d}_{b:04d}.json'
        basis_names.append(name)
        units.append((name[:-5], ['spectral_interval.py', '--stage', 'basis', '--inputs',
            'spectral_inputs.json', '--start', str(a), '--stop', str(b), '--output', name]))
    with ThreadPoolExecutor(max_workers=args.jobs) as pool:
        futures = [pool.submit(run, *unit) for unit in units]
        for future in as_completed(futures):
            records.append(future.result())
    command = ['spectral_interval.py', '--stage', 'assemble', '--inputs',
               'spectral_inputs.json', '--coverage', 'independent_coverage.json', '--output', 'spectral_inverse.json']
    for name in basis_names:
        command += ['--leaf', name]
    records.append(run('spectral_assemble', command))
    boundary_names = []
    units = []
    for a in range(0, 1024, 128):
        b = a+128
        name = f'boundary_{a:04d}_{b:04d}.json'
        boundary_names.append(name)
        units.append((name[:-5], ['boundary_interval.py', '--stage', 'leaf', '--state',
            'candidate.json', '--grid', '1024', '--lmax', '400', '--start', str(a),
            '--stop', str(b), '--output', name]))
    with ThreadPoolExecutor(max_workers=args.jobs) as pool:
        futures = [pool.submit(run, *unit) for unit in units]
        for future in as_completed(futures):
            records.append(future.result())
    command = ['boundary_interval.py', '--stage', 'merge', '--state',
               'candidate.json', '--output', 'clamped_residual.json']
    for name in boundary_names:
        command += ['--leaf', name]
    records.append(run('boundary_merge', command))
    records.append(run('coupled_radii', ['analytic_cap.py', '--state', 'candidate.json',
        '--reference', 'reference.json', '--spectral', 'spectral_inverse.json',
        '--boundary', 'clamped_residual.json', '--radius', RADIUS, '--output', 'coupled_radii.json']))
    records.append(run('identities', ['identity_checks.py']))
    spectral, boundary, cap = (load(work/p) for p in
                               ('spectral_inverse.json', 'clamped_residual.json', 'coupled_radii.json'))
    candidate, reference = load(work/'candidate.json'), load(work/'reference.json')
    scan = load(work/'independent_coverage.json')
    need(spectral['independent_coverage_sha256'] == digest(work/'independent_coverage.json'),
         'independent coverage file changed')
    final = gate(spectral, boundary, cap, candidate, reference, scan)
    records.append(run('second_interval_scalar', ['scalar_second_iv.py', '--candidate', 'candidate.json',
        '--reference', 'reference.json', '--spectral', 'spectral_inverse.json',
        '--boundary', 'clamped_residual.json', '--radius', RADIUS, '--output', 'scalar_second_iv.json']))
    from negative_controls import negative_tests
    safety = negative_tests(spectral, boundary, cap, candidate, reference, scan, work)
    (work/'fail_closed_tests.json').write_text(json.dumps(safety, indent=2)+'\n')
    print(safety['status'], len(safety['rejected']), flush=True)
    import flint, numpy, scipy, sympy, mpmath
    artifacts = {p.name: digest(p) for p in sorted(work.iterdir())
                 if p.is_file() and p.suffix in ('.json', '.py', '.log')}
    receipt = {'status': 'NUMERICAL_GATES_PASS', 'full_proof': False,
               'analytic_proof': 'PROOF_PACKAGE.md; analytic arguments are not machine-checked',
               'trust_base': 'CPython, FLINT/Arb/python-flint; second scalar chain in mpmath.iv',
               'claim': 'bounded real-analytic strictly convex non-disc D182 planar Schiffer domain',
               'proof_scope': 'local numerical hypotheses of the written proof; no new AI or external review',
               'verifier_sha256': digest(__file__), 'embedded_bundle_sha256': EMBEDDED_SHA256,
               'candidate_sha256': digest(work/'candidate.json'),
               'reference_sha256': digest(work/'reference.json'),
               'radius': RADIUS, 'norm': cap['norm'], 'bounds': cap['bounds'],
               'final_rechecked_bounds': final,
               'Dirichlet_inverse_L2_upper': spectral['full_Dirichlet_inverse_L2_norm_upper'],
               'residual_E0_upper': boundary['E0_upper'], 'residual_E1_upper': boundary['E1_upper'],
               'coverage_counts': scan['counts'],
               'second_interval_scalar': load(work/'scalar_second_iv.json'),
               'stages': records, 'stage_timeout_seconds': args.stage_timeout, 'jobs': args.jobs, 'wall_seconds': time.monotonic()-started,
               'versions': {'python': platform.python_version(), 'python_flint': flint.__version__,
                            'numpy': numpy.__version__, 'scipy': scipy.__version__, 'sympy': sympy.__version__, 'mpmath': mpmath.__version__},
               'fail_closed_tests': safety, 'artifacts_sha256': artifacts}
    out.write_text(json.dumps(receipt, indent=2)+'\n')
    readback = load(out)
    need(readback['status'] == 'NUMERICAL_GATES_PASS' and readback['full_proof'] is False
         and readback['verifier_sha256'] == digest(__file__), 'receipt readback failed')
    for name, expected in readback['artifacts_sha256'].items():
        need(digest(work/name) == expected, 'artifact readback changed: '+name)
    print('NUMERICAL_GATES_PASS', flush=True)
    print('receipt:', out, flush=True)


if __name__ == '__main__':
    try:
        main()
    except Exception as error:
        print('NUMERICAL_GATES_FAIL:', type(error).__name__+':', str(error), file=sys.stderr, flush=True)
        raise SystemExit(1)


==> anc/r2/verify_planar_convex_v2.py <==
#!/usr/bin/env python3
"""Driver template. The released verifier embeds all sources and exact inputs."""
import argparse
import base64
from concurrent.futures import ThreadPoolExecutor, as_completed
import copy
import hashlib
import json
import os
from pathlib import Path
import platform
import subprocess
import sys
import time
import zlib

EMBEDDED_SHA256 = '345bb779178a54fb57330dc2ee32a994fff5a2d02f22c01bde7c8f14664ecd07'
EMBEDDED_BUNDLE = (
    'eNrcvQtzE9m57/1VdGbXKV0sm76rm0SpYsBJmE2AzSXZEw9HJSwZBLakkWQDk5nvfv6/Z3W3uluSMUl2nbdekgG7e93Xc3/+a/U/'
    'vhvPx5dfNrPz0fl4ebL88t397/7jf927Xq/uvZ3N703nN63ll837xTz8af7Td/zvj7PP08nxZLY+b63Gk9n48nh9vWzda43n764v'
    'x6vjv82m8+mqdb64Xl5OJ63Z/Ga6Wk9bbxfX88n6RK3MX72ftopeW5fTq6vxWr9PWpv309mqNVlcjWfzdevqer1pvZ22lqvFjbXT'
    'ev7i2bM/jp4/ePifD/50enI1OaGpmUouJteX09b5++n5x3Xeyvp8rMGo1vTn6/HlbDObrvut+WJTdDJdzW7Gm9liflLM66f57Gq5'
    'WG1a49W75VhDLh98WC806ovV4qq1HG/eX87etvI3z/Vr/ubicjbftMom3vZb55vPP83118nm/Wo6nqxbw5afF14vp+eb1fhypDrT'
    '1c34sqg4n04n/db1cjld6Z+r8ed+a/1+3G9Nrq+W9uNyOprM3k3Xm35r+nl8vhlNpuezq/Fl3rCt8nj1ZTSfftos5kWz59P5ZlXU'
    'ZAt+mk+mF62L2fRyMnI701lvxptp9/5P85b+XGmw9uCsfdV+456d69lZrdPO527rYrFqfWZ38uLL9pu8/PhO5cdlebZsur5TJVe0'
    'rMmqdS6n8855tzUctvhpXP7kytqvxYwWEyof+UZ148vLzrr1h5ZnvaytF1el71q3P23RsehoojWbzzZTt3Ttriuxer/QsM/PvHw8'
    'L/RbRzTQCbonl4t3ne69q+7J9POyk5d/ERUFov0FXrL811edzvjtunP+oduLer0PNr4PoqsPjHE6v76arjQfJj27aH3o9iG7jtft'
    'VhaFkf2hFfRe9lvt88WVOPJzwahajdVs2RJpinHEgK1fpqtFa3HRelBMSzy+vByfT69EPQw46Km53sujl72X3Xv60ZVavh+LvfWa'
    'zo70hn+PX3aLmQWu2POoOafOVe/Dkf+1uTWn9VrM8FpNuYfFS/cub6Qz1l+2h916a7/Mlp1xv9jegtZtsdTih97V9sH4UvMqdmnu'
    'JnVUXRDNb3y+WL/v2OrPtcrNEq3ppRamOj7+aJcXc7egx/OedXO027h7cbKezdVB7VX+xnW9bfZq/GGxGluzrO/4Q/eeTdNWt9eZ'
    '92ybjorea9Rmy9o6GpaNbB9Pas/zvitVjciC3uvWHyTcRGOPZqvZ+fvL6SanrvPFXEynYSF6NbDF6u10yzbTzfVq3vrHtrv26/b9'
    'Vth7XeG89sQ9e9F7EfH/55GbihtFb1Ira52OqsulutVfq4Vf6N2L/MFvW6H4fvbu/Wgt+bxYjd6Nlx1+77eu+uxvQTJ6npOgve5d'
    'dXu9oHsMe5R8YUtDQYkWrcx8MV8u1lJEN1PromRDikxG7xuLoqfbIVUltMYxvZiupvNz/VjokX4p+PumlK/XFPv5eiahz++z4avV'
    'dSnc0UnL1RR5HsTJYYFvM7hCcJZd2lsTpXnP9kDTW3+5uppuVl9aV7P11XhzXs7HGtmWVh/vpq6J9uOnf33w4vGDp69GL08fvnr2'
    'YvTo8YvHD//85PTVSK9OX7w8bavlT6vF/F3Zn5h3sZweaLwc5shpSv2tCeYDrujOTlmwLuO31FtYLWVBV39ndmL92jpXRQpjK7al'
    'PvGHTx785fnpo9EfH58+eTR6cfry8aPXD56MHjzl0YuXr0aPTl88/uuDV4//etqujM/kkjRWpdHbp+lU+q0tYBlMV7UmasZC3ka/'
    '0Ui7aEHTX88m12zM3gX6VqMBvjrrSBSjGT4XEv1zUysUpUfaoGqNvT3tNlChZ3VdtNZU48+rGutztxdUFFWjweWOnnruN2ozxG9t'
    '43peb2S7cMudsm4l9hdmmZoVzt9LAk2rVTrLsw9vzJZo/d5Mp2W3qsO6xw0iKP90rINmZeu01kB3XwO2GIxyxXg6snk7ru9+pZnu'
    'ztpMppeb8ehnVLSW6Yjpd3tuTq7A9zltUGsrIi6uLy9HJZ+Pcj4fPQlG88XqamSWtyjCNWG/dayhqsBxLWMxwkv2W68Yzu8barAQ'
    'JOp9vhbRtS7Gs8utCvz+SaAhWhP3Ov5xra28iCkLcx347dN7VW85pdP6/RCarcgcK3tUFnZq6laFlvPRYiOmly+n4s97z+uK7O10'
    'gyVUlrlnumkr4njtpl06dYVuo6tj13W5EvUF+I/Wy+srrE6Z4a3CQv3j4no101p9mqr+Zm0k8uuHX39Pcyeu3uXi08i9zrfYPwp6'
    'UPKWwbY0pbFRtSRAKuO0DivN9NSCpt7TjsjaC3q5+b7+ebXpFPW+/xFyy2sf+SxEl21jCYoi2uhzuCpv7cfcMtWTPd7W1l24OJM9'
    'ksudUy+f01ZMn3oN0jz1d8v4jTKXs4vNTikeNsuNl6P9ZfMXjfKTgxUmB2qwH3KfrqfsSedU9tCp9oSC/bL3/rbdqmXueNAqV3kQ'
    'r+0zVqe3FXN3aLiu7+fTd2MzyEptZj8UtPnIc+zQ0+a8lr9YtJK/ZQde6O1zvyiQl53w86Re+j9a3xd9TIY/H5+a6JiJtmWHzZar'
    'xTkxgDnRiZYI8df5r91WHkhBLp0UMm++wFDL2fO4ZMnjU6+yNq6YMzvpCtt7PV2O0TJyYIkTmK+n/vI+xpfvpm9X42Lij5m4f8/a'
    'yZ8w2cfe0WOvp/+LPZi2OO5F79QvKH9psvjoudTwY7/nGCF/9Q4hZw9Up/Oi98g/euTtFHtAqXdH3y+LJRsPnShcrmf3Op96Ukey'
    '/Ft/821NkH4/+K1ff83L/Prr6G/5Or1fXI6c7GOVOibPqsRTvHdLtDy4QIv5Nk4lL+JjsT4/uPXJm8mfsUI/eJp+7wdP/3dP/66H'
    'D3o251P/6FRz/iGXzT/am2LfPo6Xy3Ehybr3otzXPXeSwYivJKWHgVW1TbB6R6/P84E9DO2VPc1tGj2oG0XOP6gFCfa4KNPPs/XG'
    'DF9Xvl1qissvavLHo87fj7XRq6OHQW/FPyH/9Fa5bbGYs6/E11T479p0ih2FPVes2F8Cgf/tNnO2LnfynXbyx9ZRfWf7rU+zzfvW'
    'cihaaOfbnNuuF7PVenPQ9Dnz77/ZMX1yo3eqcU72mWkHLbS9kRYbwOhqvHo3m+c0Vx3acT5f152TjK1hfRBHNGgW7KoImJxfr27G'
    '8gVNmRxXK9+rdlgu+M308y1jqPV2vNub9t5Cui58cH7mv5E7ix60cvlEy1Dx9XwmiWzkUeOxYqpGVrVlKayl7azKJ7Wh62lFQvO+'
    'GFlRft8gHP1+EkNOj99iSbybLpw7Wrc2vuauGXX/fjuwkoidfYPxeLxejnOumBk3SEZiONU7+vl6LMFM1FkLNJmdb2Q0PgmGMi62'
    'TvuosAlHucGXS7uf+4fsbLPkctsKyTOSKTJdDfXTif3U6fbrZWRlrDZDdtvsn7s1jDUz5K++DNMfh9//yL8mpodOWh9s5vXIbJyh'
    'E1kE6rYPJvbkkTd8pK165A8f+QebKYzyv/mjQjEPH2v9K8+104urxWr5fnY+/OFwS9+7QMDw+yVzcGP5/l2/9WD4oN/6caiZ/X34'
    '974k6vChNuZhOHwYHmzLycHhykVYZqPt3g/5sV+ll2Hl54MNXsjKHT0MtMQR4lGDKUnb9ZVv74tycw+1JE5AvruUxs00r1flv682'
    'UfJlXrn8/es1jX9nmy95V0UDVbb+aiNicsJ256NzP6+fs/1Xa+4RB/WB7ClQNFqxTk3Sb7n2xAzOdWfXEv3cCF7mgZ37rfbDZ6+f'
    'Pzl9NHrx4NHjx6M/PXh1+rK9I3GcP6yyT1++evD01cvRo8cP/vT02ctXjx+2G3Nsoxhp+NdfUYn/kJZqBf9HflDr4Wj129Gvvy63'
    'Tz/81ne6sbVcza6mO02Vi2DpthF8JNKk8QvSeW7tP5kxODq/HF8t9ezG32nGOS+q9o+P91s3J+vNqhN7Tlt+7LduGms420yvtIS/'
    'VYKrpPbKRc2DqC7bdvJg9e6aEO1zflsVAWaJtvFkMhrnLzvt42NzndplgHPiYpsHi5exnrtXKST03WsUcqp9yzicHSWpOL0YX19u'
    'hm1/ehzEt9SYzMbv5ou1tk21csEicluIljYazS01F9eb5fXm0PBX79BKZHtZaiquO6VnPMYgEgW8nYxby/uW+zzh6bpDslMm0AnJ'
    'zNFm+nnrF4vIaeSkWIUK05Se1dDa7tTK5dVhiaYmtnLbBZDyvZqt17P5u9Zq9m6xWlyvG05baaE2eoVS217b0ah5iVtnWq2WTrN+'
    'rjiuB8VN40/TRVYrTR+4+1shMNbadY0ojwBslyMPsVYWqBKfrjwtyPKQMNzmAFwjeSLAUi/15Swc+eurpWvaEUw/H2Rh669mc2Ll'
    'PCoD2H1HElRdl+/yHcDQvri8Xr8vyI3/iThGo/n4ajoaWfB7NEIIjEbtItVsIuGn+Xf978rsdZEWvwse4YHMvXK/LbVLOAlHWo7c'
    'L9N5kbH98/TySmbD5hcXiOmXhHT55eQbEABX4oIyrb64evvtwIDx+dv+P40NcNAAQwYADDBcQDXmfzsOoOYJ9huoAKtYRYMUtaqB'
    'KxWz5XTEPbS/a2kqOt3IFh6dv7+efyxyVu9WM624maP8s5A9dqk5FJrArf/jYsJF/O98Mb24mJ1LLW3KTZ1+Xl7q0abY1uePTt0A'
    'y02sp7N++u7qp+8KhMHsl2n1BcSil0d+NWOnkRJXiv3AvAD7/X+3AmjX+QUekQebitwC5sLvVkxvK5zZ7Ia4uOasf6zwvXutoMrI'
    'P31XQAxKamYdXWEJL1vPn77rVvIkX8ur/PTdUv1+Cxzjp+/G2xp3B2T89J0ru61bQjKWX4FksCX1dctDe9XIXgHI0CLVF2cy3ozL'
    'nFO5OBOMIg3beenWzGgbDbZNOGr5Rdpn/k2ltQKyLZ1uESd3qjgEv2pRzrZtVOi+alDKeyEF2+pR+WQ563T146x1z7Z8W+x8sR6p'
    'qOpLbLo6+hsEAP4eP66dBC09lcVik4+uWbdSaokNbLtbTEPDf7N931gHv297VR3/tpWTseTAHP+Z386O/TeaCcOo9CeP6/vamrFo'
    '21/qHVeC9/t6fUCSw7JVvXwE+rle5HuKdD6owJVtHyUPVnCqkvjlAxV4oLWdf7h+R8ina/bOZZ4HaBgpeTWLPvz0XTV8tk2PWpGS'
    'Mq0z6+j7/R1p9/MqZXlJvc14lFe613rQPYEGKxiNG+n4mwOQmDsu6GI1saCUrVf91Q+EeGxIJ2+n6/X0cvShY8W7GoxjzJ3F/+Fq'
    'Nnfredys6rsYmonTQ0aW+Uh7+2wdaytv63h5af3ur2x0cEtdBpwP/dg1RfGgXuy/LBeWk5CWSyRT7Fm317OO6hUmN5DiOC/9X/rr'
    'B7fX9WLznWIdjagHuRxVpE4v3yu1ov9y2ug2GzwXRZ77ZUC5XwiROlFMLy/3CLoGaWi3KMd+3d/dMLU7m6NUzxu7Ob3cVvRvreg3'
    'K9a8gZ0ZnUsSITPzGfGTr+06976hjzJzmMu96iS3Geug23X90EhTKhd65kz13rBzeZs97XdjY/eWmt/sSY2Z4jqyGpUlqFpctUzY'
    'LoBKihgz/afv7uvH0/9+/uTxw8evcpzJ989eP3304MWPo4d/fv30P3/6rl+tNr6UMTzbvL9yVXPGKS26G79RPrcdHW6EOl9BjcgU'
    'IdNF1GH0drZZW5Uch1QrZqusl85itPmsNjzIlShPFkv3ADPyp+8gXH7n31pTkzLNL2ueNBmlzj5b2CL0vIoVw7q/qdWdT2Vjz+df'
    'rTmv1KzGOaYrp/cxfvEN1nvAV5GX5eir5Wx67iytr/jb1vHSEhs0+qZa/WQtY73zcfplmLvvn++3PpvfttqUmdgclbS47LhK3Ypn'
    'XSqty+n4Zlo61G4nTDwM867OvDdnbZ7jD1YeUajIYk9wPde3G1ZHMqv6XyuQD/wz/Optmca6tZWw/ndC+Tytw65u5Yd9QKu8jRqt'
    'H8ZIHW6gZK58ILvcdUvvdb5RC39wlNOvgLC0YRcOKD8fkw9porCaq+K2jrEUfkvRm9tBM9Rhq4OjyqmKguzM77fPF0s9zj2iw7Cx'
    'c411pa0Bo3KPny/Hy9pobbtrjTamYs6Fe7/D6CL3wtfIizT4uShgJHZ4lJPZ1XTO2q9bBkNsN62qfqsj3pjvwRkfHlq/dXBMTd07'
    'ofF5rsYnuWk3b1Ca0wuTyd7H82bpiZkt0kSTSVNN5S/m84qosH2okIlzj1tBz6QtsHgH2tlUbN5ib4vVunh7G/rlL7x865LcQY+f'
    'SBWV6CCDEf/6+KqD9/IrhAWsPOreV0XXWuv7Z6/+XGCHZupn0rI01TpPE/88XWHapr2/3HOQ+17PvPxji0CA3ymy7r0ez4uo5Gq1'
    'WBVWdX4mo0NbJQINmdc6LtFWFsU5+3zkKlZ0S+ln7n0/L97vg+AaPGr0j80fht5vrc3/wUaRQfp/NoX5NvT6fj/oh/lU87Tn7Hx0'
    'tbiyqAmwfdlL/ZbkRZBUE9atgvxzOEu/9bTfuhgz5TOEsv23Fbcft4I5qpKpueHyYvPVDbS61ryBseoUZsYWMbPOxz6D79oZACtN'
    'LrrX+XjM095Vr6d/ezuTMSOqwas7ZuxH0tWNBL0VHK8KL5UhV948Kp6XMIAbh9MsTyj0PhbcflNn9Mm60tdRo92n/3y780PtOnhs'
    'Xp33ByGuW2Rt938GzqpBfGMbL3JOL4FuOYbskfjo6Kn+KsAIkwJdBsCo8+gs4LW/B64W7L6d1F5b9ZACQYmc8yzB4QoZZGsLrTFU'
    'XdnCUY7uKgtOKoCu3Qy/O3xgomdUnJjIw6R/OZhPUDOTlUu8mlwYLcnAbeOeQyTOwdrbNMOwQLptn7jRHq5bS1MM96DlinbKV4ea'
    'KhIqQwfAK37xu43MRzVZ+g0Q+J1+67j3+/tA77t16kj3Aw5Ly5lGhfvhzKEd1yJv0Z0ju984VpbjREbr8/ezC9AdsssWFyr2x7Ec'
    'y91WHhXiLc8XydEoMs0uwRpX3I1Hb3YbePotDTzd0wAnwEaSj3k7d2lGpd/U8lon18sJXE+6LXdU69VuyQ/XvVnX3r89ZfyO/O/5'
    '+8VMhsGw08ZiJltnjlq7e/fU8Lcln42a+q3Nl+V0OJtvtslf3wuiw9WM7PZVizzv1rGtNnur3VpJtvW2zi1jcitW5KGdbquks8/e'
    '/A/ko/d6y7YHBCsbvnIlmXpLktpowdwwm1HFlKlnaPcnsqwJJxyK1ohK5D8TkLAfzbSshGhvT7Ruk63t0il9cvrgj+2DndSyrHui'
    'ZuVUaoEINzTN+p8aWiGyS2H98Nlfnj97evr0VbuoVAWqV57522f/lvSwS2reJTn8JxAts/MiWVi6KE9dWlSieblYSy7/zmXJ5xXc'
    '6/lUXpm0sFbuq/nh9+M12d9Gvjj/ZSMn8p/LEutfrcbm35Itbp4WP5jF3acX79ckdD7bE6dKOxU8gKS/U4Yf31QAF5aC7ZeJ0L6l'
    'JfuWauxvM4fd3/oEsEYfp1/WjkBOtA+qQmrk/fRzPqBuMc5iws7iWn8l31zPND9YvZWlen65WINE5fRJQSFqbDn9ZTGbcKLt+qqE'
    '6Zc48B/G54u3s7HdG2AtAmIG7jebX6v81p7LHcjZ2pHWZCK/dMz9A3piMujE1S30XZ7qWU21cFMDutfS3Uzset169Pjlwxenr05H'
    'j5++On3xV3Hhs6dPfjypTu62DLj59LP1zE7lnk87bp2Q+xXvftgK9+S+9+eqXbi2Glw8mB7vV6rVk9kH8vJkI/7/l+2ur2PF1OfK'
    'DP29k82unnc5kBSvpR7HayiMl3dMiFtC8E7J8GrJDwDFzg4UJEHjCt/axPxfbuLfno53QYz/Rzl5cfu/nJGnjSLywM//hmz8xztl'
    '4z/SjfX4cW8u/mM9F7+/+L8lE9/IvpsALvjjfzYVb9GzTj6rOzd7eKUrK2OHA2rNlwP4alWH8+h06ntwYJh7vPyj1vfb8t8wpVbr'
    'mDXuaQRuwHme/KsDtoV2Y947ZE19bzDiuDpQSnEvw53WyMWnpaTcD/Nb8BR5uOFuYnJbYX73CibDGYz7YV7GZP9fgjpkqect7ocC'
    '/IDi2If3ONjigVS/NXQY/vE/i/64Bfnxw9LKmIx0iyXqKoman48dlf5wgDZ/WG5ZYBdUYlR7N0jJORhwqOLOCJF6fQ6UH0ai3BRv'
    'XTf7iuQEWuiZ9919r+fF65vG65zXKniX9/sKzCsFGpiKO2ilCqciC5rYmv2xTFtPJ6wOL6lJ4h0lx5/uvrWqSIBvGch2JPkO52Nb'
    '7+3ZSel9I+78UG1pLzl85c+Rm7VVVSvdb+m9WKuSmu6waDs5nX3b+y0Qng4vephlXWeifQOaJ6fVu0B6cqr9pyj1w8TaywmkbHJL'
    'wHuqzG+pMt9fJe/FHK6jVqNmztS3dnZbzW2f8lZG7gQVyZEtqEn/nLlLXVaLTyyKnIgj3IDSqdHzN3uAUdsG/w24qP0+9O2AqAsH'
    'SR/lOsVlef4/i4qqVi0u6LkTCCrfpzoW6kMe8qi1sLeJ7e4d/LO7+Q341N6o//CfPiZ2x0C9S970y9D5N8X3y1pFLFy7f8tZMWA8'
    'u3WIb992Fuzd/mp+7H097n4o7D68Neg+dIe1oMtt3H34bVH3xeVkaEGQbTq6GtWgri39kf+Hocr22+fjOe7aZLVYutM87erlfltB'
    'SuFq9apQNRNvaPfgcflP2fWZ96a7tQo/9LZoi27TobQm/uD1299bcddk63oublpc3mwPem8PetBBYfC0vT3vx195X1xqWcIG+P3k'
    'ajbpuExafoYLOujnh5EtpViMvZ6GHG4XJ1/wYXW5yiqrzZAAtZ5r2Rfz2XlBBRytGN4WZN2mQrztz9uUrwmdoTk8ucNnd2vSLDe1'
    '1YVSef9X8UJbdTzMRyn5M8xD4Z2znQaROVWp4jpoyix1UFD3YiXatiSWCp3Ydna2za/yxqzpfDAleTgVVEzqeNvU2azvuYqz/voQ'
    'EONoSwiFs7d9OTy7ucteO7VID24sZ/fnb+ptjf/5tub3G225oLMabP/x8dPH0phPX//l9MXjh7nKbNcKO1DhsCSF2kuHXdwrUehm'
    'uuSt/XrybirZ5R71vW6FVCl6OV5vRiX15GmlIRmOHGGznVRRyq1CEHd3G9pu4G5Tjc3tNqOIQW/evaXpT5gs7roNptbkMZeszbE1'
    'pRh18rp78mmFYWOCtJJdcWw3k36cS8V0j9o//TRv185qtrf78/T0b6+ePW33G+CE25axf/vS9A9Pr99I61WSesPhbSk9SfvJDODA'
    'CfP87v53ZrNZxuJ+y0/dAbkyI3C/FXn5E7N1zoq0R+pHJ1E8iLwozrxsEGV+nGRpEoZBHPqDNAsHqR8PwiSO0tjP4jSKvYGXJNEg'
    'GvhxmkWe53t+kqhqGCVZ5HtZkCVeGPpxmA7CgVrw9cAP9WsYD4JIT5JB5mdhlno8SgdBknp0GmUD3w/0U5h4URYP/CQNw0EUhUlE'
    'C5EXpIM0zLzBwB9koWqr5zj1otCP/DRNS3vyp++8Ew0piuM08GhbfSV+EEexRqFWAs0mDbIgiNIsS0IvjhM/C9y0NcAgC6NBoOFl'
    'vq/pq0oWhWkSaN6ZZpcMvDhKtD6pl0WaXRZ4XpwEKjOI0iDQpAdJ4qeaTOCreBwHqa81TOIwyzRtT+ucpHESJeovi4LQG2iaWeyr'
    'UfWfefopC6noDdiD+qy02BFDVq1goDlq/dNIo9b6plpI1VSnUaiBxUmSDjTXMAkCdeZpUcMgSIMw9KIo0/IlA1tr/RRoGxPm5XuB'
    'dlqUkHpxlmjEaj9mmX3tqBrWJmtJ/IGv9iI/GWgFstBLtcKBFwfhQFssAvFDLbN2SQNIs1RP09Cj7yyJokRlwmSgTa3MKzyJvVT7'
    'GwWpDDltiToYZCIOtZnFIgsv1LpkzFYVE81Y5BppcTWoUJQXRL5obKAd1XLaQjAoP0q1FyqrWeoX39P6aHdETeEg0wh839fQtDZa'
    'k0iWoJqNItGIqvlRMPCzKPIS9SOCTTKxkxgh0exZzJjVUQk2Sm3HXuAxM396PKhMKzrROMQ6nscEkkCD9LTcA1GByDdkOUWMLLvW'
    'VyvuiRn0u0hfWxZr5UQJGinMpKGIRkUr2n2RhppJNN9UJJwFrKoqZhqBEYJoUS/1exqoPz1IB2paM47jUIsRanO1kv5gID6CamM4'
    'QywNdw+SWKQZxlBBpsXTyiZxMD3OKtMKTuAiKNxPRAO+6CUWv2hL4JbUT+PYY2Y+xKVXEhADiMiLIVmRiCfihPUD0U8gLktErlqT'
    'JAolOsRuiRgqEpVA0yEbKGLQQEXOkkCe+DIUFXq0IwLPRHBiZlWSZJJYUvFUK6StZk/EUepfk4+1pRk7EIrB45Bmoumx71fm5Z+o'
    'R9FeKmJjDlokRFskIg5Ez2IEbXGsNYZMJCJS/SxGFLeKGMRfKhoGYkuNQQJHFCy6TZBVam8QD1RM44EMWTdt80CUrO3RFg4CmEsM'
    '6zNRzSkWy0qYSt6JxtS21k5MBWeKWNRrwJpK3iTQReAxanGCSEmb5XuaV1iZV3oSIXQDmDZFImpnAn5XTa2uCCYQB4sgtIPaEm06'
    'JJ6JXSA6SSz9LgmZQk5MIlDPIinbBlG1WDyO2HSJRE0mZUQiW3GFJJ8EfSIpFkKD2lBRSwzbsbRiH+hZlZF6Ifwm6aShSMikA0ki'
    '1ixmCUQ2Yl8/1bySyrzikxjmCEwDRZFYXCsDUfhqR4srWSHO1ZKFUhBGIT5ciFwLxOL6N43FjOpLtBxodUOGqtFJcQwyiSltuESg'
    'hL/EW4auCCRl4iATPWoXBmg8cZnWUrstsZ7CkQP2I6C6x2qEyBRtmobHzBLkWcLqi3LUqqhS66V5pTVpKOLW0mguqg2fBkbxGqbH'
    'fLTv2hxPfCI6EUFrh0Q3IldxsvgIlaANG4SipET0m2qLQ1RnKPmBkIhNFYrdPDFXIB2k4WnCKs1OZlJz6DyRLcw5kJ4Tz4o8NHgp'
    'Ku2vtkxcpQnrN8lbPRogPulRu5ZqF8Q7eiz+Crwaf7FyojHJBMk7yQLpbCkvsRKro2a1lb7mYwJY9ClylSiEYrT8aBJ1J9ITl4tS'
    'NBopG/hLNoLYSsyicSLp9KNIWtQuycC+avuk/jEnIqMI7TZWh8SsJq5mB+jREHUPE2ok2vdAWiiAHQbQmCSKVlbMgI7wY80rqM1L'
    'SyWCloawzZXdI+Wo37VLbJEoTSNPRYXS+JJOkSYci1m1ttgNsmdEPWIt6Wo9ljIawNCieOlWWzDxm4fGEBPpjxrXAsgwCKikKWqA'
    'SFMxf8KOiVu1JiroY/fIxklCrCQxETZHgFDSImbG5qILxEpgvCn+CqpaOTkRLYgvJRPQ7amJWmSFBF2CpPfYAclVTAKJyoydlRTR'
    '8FJ0sNYKJtG6xDBogA4NoJhM2+5jVMjkgY482lVR9YSy0jvttgqpb22EVo39i9AuPopQxCINIpLV8kowBywJZqbIV8MYaEZiU+2w'
    'OoywKjLNq66WRTQaZSpql9BMEbMSBrLKROwebCvuk5pCu2jxYRUJLrOXMvRWhlGgkYUMVKURfUxH/IyWknzWCxGujIRImx5miDVR'
    'LsQuzhZRI6lDuMhD3AxCcXaIFtRT9Kle63fMR9mYCSYCxpuki/5lsbW0GeSredX1sgwTSZoB9iySSUOS6MVazeAbVFsstvexG2Q/'
    'xljSMtzEMzGiAlmqwWkOJvFtPtpSH5vAo66WV4JbFrLkvrhSdIjK18yltGWQmGKEjiQMBpgUoglUhFSc5JeMEkkGDV8MIokm7sBm'
    'kd5DzAZoQFkm4l5x+fQ4rOtlkXAiyYb2UYPaPfSqWDIyUorgfBQgDIT1K3ZGNQcYuokzvUQz2g0NViJayjvAEkgxBQM2IZLFHGK4'
    'SzNo4FIXmFHSBdhD2igo2ekktk/qTVJTzoUkcIIHgdCSYSAS1uhkxGJ0SFDrncSydi/D0hKhaV51vSzjTrSl7ZZWkKOChYw9Lwko'
    'SsPm0K+yVnwsAg9xpnUQcWlXxOKyM8Qt6jFgfqg1KR2JTEk5KSCkBOYfzhGmOPMU/0AWiHwsRqQutC9alSbTZuNqRbbSYszAhDP+'
    'nxS5NLIEiDgVi4rdEDGkiGDjOs2rrpdFbZKloYhHs8IwCKA6TEsRnUlCDTeEENU9Mp4dEblLOGHuaBBSgNivoimTPWaWIhlShL1k'
    'uzQzTou8tBCfQvQWYjjggWXoxQSXE8c1GqDiMcc0ejMstRPqEftVjoBETsR6ahe1veKUFEcmwz9NpL/Chl4WmYjuxAumU8W42tcE'
    'MpGKwWMR6+BzSCLjSyeY+yqs3sQlkgLaSbRripLV/ERh8pklLTF9pbXkbkuyabtwPGW+BjjbKA/sD7ZFPKfuxDUSS1I4Ijh1SMsI'
    'EI0+xvARPyYYyZJW+OgSz5nZQ8hNBHCq/YrqehkVqMmwkCJ3Ea9WUb/gz2ED4aNqGliZIhrNykMK4HNpIhk8ZGstkhe5aJKxGUcS'
    'XSJu8T36Vw+Qc6LzyHxruVkstmmIEEKRgpD7E5pkl0ET4+LLDJBZon0OcSvEeqJdXxShxUEuotAD/F21ph4zeV9RQy9DOil60EcS'
    'S8JL/qH2oAmzSD3MW9m4NOhBpXh7tCyZifr0kMc+NqTsLbOCNCtZ/HKVWOXETEv5Gtr6ALKSUPQR0owTK1OWMDwnmRPDvixiBrGq'
    'YVG09hELXOSDD0CoQtMQ5yOCUCXY6wH2RlTXywNTGDAjzgbWujoQm6bOXQ3NGcFDlBxUSRZVrOyb7zBAMWlgGoAWAKWikYR4oNrH'
    'AXZbaOsaZ7Z3osgQ6sC/jKESeE1jk31NJEhNsK30n1kcwDOLSQZ7oJGkqDM/QXLja5rtom3QhohyooHm1dDLuBFYkwFepdZO8g+f'
    'yDYcxpaMSLHUcI6kSyIsGJkFaJMIzZ3inmPyazs8EV5CfMWpdslAH4c+wBLSkmtDMLvMaI3MQUiwOOAu7RoaP8D5STGXIEgfk0mm'
    'sLguwRQW60ls4GCI4UIES4yTIuKXXo4aetnTlmrLfRSQ6B99EeIXomNlFOICEaSQhSUp4EF5cWoWa2ZKS0yrxdbkpTMzzEhEnERv'
    'aDZSgIGGuYP+TMzQUkeI7MTiPVgCAcEyDy9BZoc2UZuMVpYOwwrXksrk1wppNVEfBOPEGSqlbRwQE5Qx5EluxA29jIVGnzGynH0R'
    'EeKzY/imCASoWMQj7SMZp8Ud4HCqe+xfkaDGLpdbGsbaiPBEzT6iUVFfDBcQmMksGBMRHfFRvKJQWB53UbpY/9d+Y8ajJm0Z9TbB'
    'hvERiJg20jtaF2cQZHig0vfiBLQI86rr5Rh3FGM/JtgwQCqGFmGLsOOwGLQdoWkhqUHCm3KWNQW8ewSWBqR1JlqkKfmEN4hzeoRg'
    'ZIknLKm8G9l/mpuFITGyM8RfANGFCE7xsxjLLBFidj56RXIQgavdiTBRPYJmWlA9DlACFknAqTEfKRMdxnW9jFWJ22vRQ7lgfmQC'
    'S5tgzB5iH4gCAoSzaEA0L6o1y4SIpUwuOBz7RCyk9uHiEP1DjDMgQiGyk+zBm5c0ywgIxzjDcuGl6ZFBhKaikMZFp+gcH/dIxpOE'
    'qWaA6yTDVpP0sJnwz7GqQsg1YnXVcBJqXnW9jFjCU8Au1XYFxAgHUOQgtvivdlM+Ld4PEs1cFc0m5aUmpdX0cRi1ITI9Mow+XKoE'
    'RSw/WHvms6wYH4SSoU0ikmo9Ix6F1SEv0gJ9ONCeWZnJwAhSVIFNjxMp8tXbBIMQJ1IWc2CRIBSUSCQkzJY09LI6kVjJaFayXaLK'
    'QlcBoRVNRxyDwUwsEruM3sXLEQKdCK6kvocGIBqIEYDTKWoU1YjRM0wXwn5YDjEhd7yOCBsXCx/hGml9IoKvSGDCCQlKLyaYJG5C'
    'l4iXUwaiFzE2NAwcsx5wl3gOflVLmlddLxM1ThHYMZskowC7ImOH2Ei8RyI1sVzeBGtXZMIqi+KlGuSTJ/hs2hKKEV9K4ZqIvdMm'
    '+sRNiUBiiqepRTQw3yHwDMd+YHFAy2Gog8g8ywwBpcXVBsu4lf1GmEa7q1UV0YtHRQ4pkXVicajrGIWuedX1coxiQXJKV2lpxe8E'
    'AqFvwiGYvUROzFyUDhhEKHppzBiPCj92gCki3iaQow0URxDa1b6GuFvoPMrExHTQ7Fq61GJBksOqLZNDvKcFTIl5ypsiN4FDjKMu'
    'NhYLSjLbLuL1E7aJSegQkE5xiKFjlRF/JYMafyFf0BvEy9EgWJQWF8EIxh1IsIwzNkDGtYwQx+5SzKIGdRMS9BTVyh0lGICQDAlR'
    'kfGhHpEQ0StugDZem2yLjFWn/UEuwLgyDUKChniuA1P1IVSdEPQS2URkWFLUIwY3eSmkSoxSJvAnOks0r7peJsCuLokkeWw5tgvG'
    'OiJAOoWcEKsf4A6hFBG9MnUl+PHy+INP4aOvxB1aa8w9onbYO1JunhEbwRaZR5rdgFie52hV/w9IBInLJGECQm4JTltM1sZUP53K'
    'NiZx5JMXIaFBXgRLC98vIWxLHHZ6PGjoZY+EQBQgaklW6AdSex6hdqkyDRPHmcSeutJ6EloTb4irfUw9mZAxOk9sn8oSssi3Rk/A'
    'UcaxyFsGY0j8AmaSAEO14a7KppIQTPDnEnNfSSKmOAawF/ExKCVJbMe1xwEJnoQ4i2jCx1aD9sW0CYZdqv0aNOLYkgOxqToME4IL'
    'EiHE2yyLNSDLJpUvyxInBqohME0SIYgtdis6h58C7BpU+MDcW1xRUniECUMyIzFBGaIJWES2xZhVWCDi2xjrWRLTrM8URsWTwaKS'
    'EPWJIOP9YeST0bNYJQolwQBEZmtMmlddL2v7tf+pZU6RrviJOJmhzYVwHioAK81EPylMH7EpNskI/xFlwOjCtofXROv8LLkonUVk'
    'RONiPsgeAie40OoCb5L9khJGouDZIPewNAICGKLQANtdMlh8IXbQNNWZDRXXjTg9MRBtvlbV9quhlz1CZPjGhA+wpnHiQvMKPHPx'
    'pSBivMmMAKUkYkqYHJeOMOyAXIEsdbPMxWSq7AKGeu+jkAPMERFEhg+pbsgASUi6cCVknGHhxnhnIcY3KTDkOrFGjywBKVGpKVKM'
    'A0KuIRQvOyJD+aSYDtLS2q+0rpeJKGQkgcjv4udpVYiLeASIMhOjXmoWoCSERkicnmAZvjBJOMubY+VhEUpqa/6E4eifXdRvxroZ'
    'yTlRIHFTS8OQlwxIAHrEqvDnMHljCzZosgOydRbpZrG0cNgGsnNErRgyHhKe0EyIzSOjQPNq6GWqkJ+KMUgxDcwDITGd4GHDc+yN'
    'WTmYID4OPGH51HwpBCQxbqJmUC3WFslEkS1GoMg7YfPFCsg3YnDmdmmjIs9iKEgl0aNF53GxxGl6LNXskbDDQCSEn7l82oBY2UAS'
    'ALmGnrUARprK3kjrell2nCUUw9AgCRq/JBMMjMlKmsqMWjAA0p5yfzAlsT8HhEuxmrSJaGRJ0ADVlBEp9i2jiruDGBa9JWYeaq18'
    'WjFvOYOcNWoxJ6orxamScUDy3XcBF229iElrg3ciDS9pgaYhaYHMSjG9kAaSkbHmVdXLx3IsMdqQrwPUOXFRbHDgGJLfiL0Y24iA'
    'kP6WdyGJlGL/EYUnJ4tbDNOTHlc/MaYwIaMYQAAyVg+l0wakjQkam8MEAYWW9E3JryBh5Kf7RNa0jPjtBKnQyCRQpGOJ20ppYMjH'
    '4Dq0o2ZixoglhL8mlrijt29yhMq4hlA59k4y5A7Z7hi7FgmLgRSZio8tXIX+yiy8mRoCZWAxjJjlGxh3aaWJnAVwHP9DGBImA13i'
    'GzzDA3ERkgcg8mOOGZHeELNIaiEF8CF9rKWLcfVFQqZJSKkZqxJsACSDS0qGwxzpkLxRbIEEDaC6fwbn0AphCpFYSjARRfnELwCo'
    'iEY0lwA7X39jdECjZCMxCjEMgNXkKS6cHtFmQOo4MalgLmwA8EH2cojWQH+QSQDOQz6Z8CxJKMA6jtqJisSQNnlzBCvJYnwdZKj0'
    'kpYnw70m7ixtAM1bztv36gGqgaXnE8slQm8J64mQ95CxgEkIPhHP1pgYnURWlDlwBOqPRZAQHBAbiUhzheaOSSfGzJTUu4kJM1tQ'
    'ZJIYAbFcqZMQuJJ0REq2SlI+SuWCDjzDTpBCh1IGaGl8QO0qmeIBXhTpLnGThJBPnI6AYhV9k52QIzeVIV8CAIVWEb1IQlzEJpMg'
    'sGRAgPlnXnmIv0heK7WELa0ySugytVS0LAySIqHlQwA4uDSZD0JCU5RmIKxNzCj0LPwPGsni5CFETxqVBAFOcwoZEjsLzEYMAQPE'
    'WAH4tsSJ5CHg4caDOkpFYkQayBAFcDQhKHAKWnKIKAV15aFCYkA0lgSQTiPkR64X1UDcgYC9WpB6krxBkwfEjfENiZCBD8JmsGgU'
    'dr0DdGmXfMviEW8NyVFJvpi5T9TDw2SCG3DD8DtF6gnmMMUtZ0o4NyKmr9Uk7zg99ut6mqQICSr5JWhLsb54F/xSZjA2Y37NMLBU'
    'eEhsxjI12E0ef1g/n53xMXJxq7A6QlNNBDZMUgxSS5tgt8d41TFhhoSdx3Qip0YuReoQT9UzkrNsWIACEMWBSMJ9xiXSRFATcLEH'
    'Jgx5OQgbOJVjX4RI8CUNLMWGh0r2JsHO8EwxeyChfOwTFAJxbnynzCxf1LqEC8IfYyABjoNpSsSRRIE9lq2S4m1GZCM900CW14zM'
    'GJMoN1MN64B4CFYeKSlzJFN4IwN6xh6T19GYUvOxB5YWRsmmEdniBlAlO8ks06NORDbGysSNEbJwPT61T8CNDDLxA613QOTaJ5A0'
    'CC3vTqQNzcmBgIRgVxi4nDpaHO+KKLQxkIXNZQ0QtsMn9XCHwfHh7hCOSMg2+4xF8kkUbso/IGevQpbWJ8eIh5cSqghSA8NQowFU'
    'kSGMzUl+x5KQUnyYILBFaiMH/eATlY2xP2GkYGCGLJlFy1dGWCID87zJ/Xggdyx2Q/wFA9IjFzcAucPKy+AgBhXhgxI3Iu2CLPSw'
    'ASWSYWW0sEhclmcM6lKy1Cfo7ePQMxT8IbFpZHATxJHnN4AqIkRgOoCpBviYA+MQVWZInnaR3CEBf5mkolQaMwCKuksjsC+Quewy'
    'Em/QKFgYOV0EkUKANJAZcDVyMR7JI4IXJmTAcYp3qY7XRSqHfBvs7NKFlswEfpSAcYgMjoNI1gabiQrwjCWXrQSUUBPL6pnZ2JAg'
    'hmGVlME+i4lGMr4AIwrTT+xnjg/Wt0QTzjI2JZytHkQoCGZyqGRTsR8T7IkITxBOwRIBngECD2eKrMAAnB5wNY9ovRbCUBcD8jTa'
    'fEIchF7J7BPKJIUbw00SRQHuW4bnnJJXC4BCJA2kSnJiyTT8Oue0oR6IB6emiwjnkejAOyF0OCD3SGKN6D36lBBxSKYSEATCE1in'
    'mJR4sGjM0j4xCpHNHyAmSA8N8FxCc0wB9eKmema3AdUUY5GB8ZkNOKQI2xwRC/zIH1jwITIz3zfQX4Q/P+DbT1VCTE+0DiCkPHMa'
    'iC9nhJdIswQAjUhwDEjygwTEbkPMAL+TCYmY87A+EshMswksYSCvHWMutmAk+dQB2EtoICK4BbwRnwu0ZGKkQKQD3Z7CQowns/BT'
    'RpQPA1PrIvEV4aVJH2Aws24RoVcPhClRLE0sqUlEy0zGSARkAVPEYAzNpAa8RBI/sjQhGOhcScuqwg0ggR4TnjM/IsM4so6J7xP7'
    'gKuJwqcxhh4JdrBglrIOwDsFLvOWBYZdRWyAFggRrQFpQX4JTKljxAOLwbwUNRnSTJYisTwDV0uFBQ3JERrKkdgtycoQ2LOUtYGN'
    'eEPAHIJHDFqkEyhhYECC0KGARfMOMYhfIhXlmc8jGhtYNs4DYpuCZZEcI2IFLtbDCWAlYX7PjHYDdWIIY/qxiD7cTIwyMZYlbCn1'
    'k5K1RQdhnWCCQAUROZawanMcD06AsxFHQOmRZMlgTeKRg4jgygBggmQVIVxAh14cmJ4hl+QnpvYwg4neAiz0WOIoMf9M8zSYstYr'
    'Di3oFDmEIil3AA4giA29ASeLU4jpELklgmNyiyQdowAaa6NJIktQWNB+4BtokDyI2FgTawQHgI8iEBAHgKSxZbPYJAFg3YxkgSiU'
    'lHjIEkWZAc8sH4jT4YHCTwwXT2w7BBmBt5XgoOp3w/uBv9ZqQDaWeSdrCiA0I54KvyapKQMkcuTANwMLvhoMhFkBTychZf67Fik0'
    'RWnY3MSS6TUQzjHY88zwzmTfCFWCkcN5Qsrj1IVoTPUJqAWTDKeYBDQ6x5QvkViCA2a2EFdiF80pwL7I2FTgqRlorwA4TGwxIu0O'
    'cBcyjGg73OUQ3DqCKwOZYqBAkHYZBp3puDQ2LypBqmGKWtDJMhxBA4UjSsRxysBoBsYISHsZijHkE0UYiQbOE6kmnGbwPMOMhXAM'
    'secMmZ5aCA8ELgRidInpYsYEpDXILGAwsGhqApSCGFBIkt2iC0BdEP8eyHrDzcWmUwHzk0+QAAstNU5KDtmEOiVsNMhiBy4jPVuD'
    '4cisJ3UPMw/s7AVJBnDyseXrMX3I9FjAljgAtIpIICSvWURWAdmQEv1nLYl7SKwB+cWcR6VjFRoKB7dNIptk4QDTAhg6nE3Yzzfk'
    'bMAyw2VE+FJidNpmou7g7mI0JJoQz1GeEW5mmlggig2rhQOSkwhSxGolj0JCH3TRwPLChC9YTFDAWFF2VIEIsLYiBFCPLWhAZKCE'
    'iWFzPeRbCvwMrxsAZ+hbYhD/HVI2NGeKAUT8OES7ErEheC5DApOD1HVg2OgQODjHeQYcUIBTU1uqiFioFHhkIYwUtmjgcI6JBxBo'
    'skQaAUPAFxF9BURDce8ygEcgYAnnYgyQ7MyI+aGpMTIHA0so4/wZoiuwBGZgwTpgI6GFgcBPEJ6XkucIi7jMNGxABsZGgOlJPNrU'
    'fUKChzCrVgarTnOJTaRh9XtkEcFUDMgNk/uOGkAc/8TCf6SksC89A5IRWKZFQ78AMecgRIB5kYJ38DgIkBoQRywCaxAeCA3ZRb4d'
    'baF2iBegkxK0MCDBzGHQQbtgg5JZiTERCWECLSLYZ5AfIESIigQUGSBS8LoEPaV1aAlYB+EyYjm+OzADYCWua2fpFRSN5RNTICYu'
    'KATsAVQYcQpSszHpusBCUshCw9sg47QNgBFJeMFv8iPI6tiJDguR5LF8WIaMBDFevOQBZ2nQCJ7zwoiwRBhcgWEJIHTyuGbVYcPL'
    'lLKTVmS5QS7iiwEYRDiSsvUbCKPj+ESjEutp+Cwd6S4DKJj5YLBGhh0SxuCEFoiT0PQWiM4MqUnuMsZ2A6IAkoOxIkwJh1gYQtqB'
    'VL/2NCOcSlzZDmJ5RMxwFoHxQ8ix5aMAIYgoY/KkstUAJeBMI7oNzAhajjqGdUWqAmESJcYNaD1AoIzsKpHnCJ0IDQNBI4kFJQPM'
    'xuuLTF7icWCrxvQdojE5ZURomLQICoZQjgl1qAfnDNAA+C8CLxgnxF4COBdwOqfayBjitEsKg37AKgU6k1mm3+N4gTibun7qwkKA'
    'PcnMEMvVb6TU40aog2022iadg21pp1Y0NztdAsskmCTEdXnD0RS8pdDcEbIZGKQAPTITjvQMRRKtAyElvRxzrAwYBulCDg9JeiAw'
    'ApfrIxifAtkT2ZlHk7K4ARgQONqCOOb3Adq1WKqdaDIvjgQTCOS4iTE6Dk6IlQQcmyLNoyYQgAAfoXUDraEmQnCvsUUABqCeiAJw'
    'ZIY98HFuMVO1QsQdfAMMGKZrQOCYWErE4a4Exaa54oMYTs8cX3LKnIUKAoddDN2pMII9gJm1NSxfZNYF4EtiFER6YRngqpz21Fwb'
    'IKPAkrRIS4P+Eo43D2AAqnQAj0PTMp+xqjg3aWBxTYFsN8eZ8LVIkeAlYgUD6k/BpKAqAEdy8tQEJik4hBv5MPJVdqYTMDNZHku2'
    'c4iJnCPYAI5ggM7wSWCDUpBEBJ+f2kGd1Nx4w5x5uHSJtHPciJLGdtYTbFNqqC4wKXasjlwkyAHsfd82kgQR1k4MvpIoORmu0FYf'
    '6DySH4cq4/yFRQ1AieNSchgmIw4QkRjCx49wg7SEBgmVZIXk7UiIWSYRWfnI8sfSFiBjiZ+HJnfJOkl7yi4PIqcX1GIIi2V10QHS'
    'C7uOGDLZgMjkDVgKsJgGJpUCiwJ3eCTFx8OnNd2EK4oIB0VBACGzTQRW5yJDZuv4DhuMD+ATSPQ5dpJgGSJ12FtQZHgOAwNDEwIB'
    'XgDwighUkUWPWYOM6CJEk5lfDm4ftG7YQBmJwRDHpNSQhRwOM+Q6dq5vWNDMzuX5xAQZ28CwYD4JrBSjhCAtLueANI7lL1ODKIAs'
    'BfSMJvdil6mFYTAt8BDMG8eitggEGAczOCReDIRGjglIgilsSSRQ0hL+AeFitHVCrhwLLAC9GUagpxoOi9rCAQXXa9aoBVjww2MM'
    'Gt8OrZA7jMxxRRSFA4uSSxLbkWmEZIAWkpT3GUfAuVRSyByPBLARG+QHBzK2MzExIjOzI9yRHUrzBjYTy4vZwRUQmplJFBIvqWk7'
    '8EA4EMS9Q4M/Sthz9ADaYmJxAxYWELcLLMxlfh0Bf0L8JFOwGvBkByQqE5QAKCygMGQlBhwU5bwqHo5kCRhfjD7LMqZkhfEtORBD'
    'CtIDoZWxvMRdIsMLQZYciyEyyElUw7ghpoDfs8taSDGynVlEvKZoJJKJdJ4RCgckkQLHacCnYhxXjgMQP8AZ1LjDzHA85sLjLuE5'
    'YpRlhp9OLHVJDBUrhVQJJzRI7bPHHIM3+EJkCQD1zvlRFI6GjKqSnA2I/di5MODDpDmIKmj0IUA00BG4CAQ8YgI+xPZBsVtQloS8'
    'jRen0/Q6wcygAZ+SMTWwk9AE9+hNHgu7gIc8YEQAbzmCAB+T+ee0HTEEvCNCWAmHHzLngZGoJfWQAiIkt2exRk5hGJ4NnJrJDTL9'
    'MClCgRQwAAFY2+dUOzaHZZPATdlRZpAvdmzEt0sKXAKb7PjAwNAcNkmZWA0/FZwkYCbD1ILOA4tJE0HkgGdoZ5TEORiiZrCB4mCr'
    'bFsCO7RI7oZ50oiLLsbgAkhUs+yeoTQI3GMhmsU0wBwxUkvtgGaQA0FgB/x8A/ITtrezBjESFZdlgH/vG8qUzDXYA4nGPLkwGDTw'
    'U+EJ7jyH3fAjIRvORklwEM5kw0iGAPlJ7RgNy441DNQBnADxdJLaZKwwNIgoAEjDMYRgDSoJNg8Yo4WpPJcaI3KAZxsAEUP6AFrB'
    'lCYpQYib5LvpCykizF1CUhw/ExkCJI0spIera/4x+bBBI/obJpZX4YyzYXtTgFMcuSNzQdh8YLBVwMGIL89Oodg5sdCzw/gEElGU'
    'Cercs8SIwdBQP2YFihzAgAd2KFZGoSGSQL+QeLLjmRx1JyPKUSQwYXbEPCDVGJlzmtkBTlzMODRD32WgA6wEO7kbQIiDGjAM5z6z'
    'dSURjyYiaIHyBBaOP0FKm/sFDCuNEZFEhjoAuJXB33TmwF4Dc2cJYoOh8UkKEZsm8Udyg/Sr0ReH8CO0B+qc0wIgzADUgiAEqO1x'
    'oILwMogOvLfMAC/ESjPT5JJ3sI6dcOYIqeaV1Q96kLTJQGwZcJpjJmRmAeOERARIcSOoOEPrcwJI6+SBZCMIIF4LLRtrl38AbdZu'
    'aYOIYFjmGfeU2BpxJeM7pCrpM3MLMsOHZvhpwI04Yc+ZZLJqBGaJAxDjDSBdNAzIczuPzWFqTlUExEksCjE9Tv06bqW427wCXvFO'
    '7Dz4AKlOMqwWpTMISERAjUAhl1cQ3WtcZMJxpYyzsQM7m9p4HRhwDxMGHzWrGUG85rw7eSoM77iWv8tOLGWAOYJU8KJG3jI9AduA'
    'zvfcgSZpgLQmKAcGBs0Ir4E6oYHG0TJtod2IAhIzw78LamdxkxOCv9ANOg04BD4QPj/uByDPhLgd53M5iy2vC/izES4az/AYEjwE'
    'qwe1kaEgkMEewC0ObgWeZTRhEZJBSWqHugbm5jvgPFBiglmZw4ZIhE6P67tFXCTDe0YjJASugQfDwJGdciP5ZadeDPwD5VPUyQ8O'
    'j3tQHW4ZKXXfDuYZohN3RLNOUjNoUTQRYGMQePihAV4JuUu0HfDnBLnPaarM4riy6OPGATEcDMw8YCqEpzlZRCdgPDhziYnnQ/Hi'
    'W9GVzAWYCmCaLAvKIQ58y0dY8o9+7JIBTmdkFrK1KQHG5KA1dldmYW2ziTHSzUzODHIB1ZLtT1K/po841G8YMo7TYeCldtY2BfWI'
    'Anf+Ai4xAAbsZ5EBAFmO5hNQJjQQmb2EYsLhAstAEMgyZKl5d2QfHAAWIxA8jeQ3WSyusSFSa4kJoh0BBhRMHdWPs2Z25xHwPkID'
    'UiYDkuqpxULcJTm0bjgcUHxAXgHKkwwhrsVhaYvUDrjNKMXzTZxWJM+RGYwOwBO5GM/OUIcYVb5d2xGZmUTsOrE0naXGUjJqWW3T'
    'M60msfqY+zd8QxMOyPxk+GX441zgk9odIEgx0JBkTYgWWdQRgIYBuTinA64BfZq5NANeOoYGLIllwHUSxCbMtI88s3BQvdBGZPFF'
    '80kll4BCaFVqwl8sh8DGT7JzICDdEiDjoECDxPxeDlWl5EoIhYZ2i0EAsYNs4KYci8jGRo0gUcBXAIwFCkB+PTJCJpOB5UEKyM4O'
    'pMSEoRi7XQLQPmrP4gAaZ9A43UY/5mfZfRqGuUpRUXgpHIeSGo0tpcrpwDgxiCEpAKgKYFhoF+FE8AKXCQDYGrjTxjgmWEccDQXC'
    'i6IBIzVgxY2EfcDag5jYPolPnESL9HomYQd1mWQXGZHNtajlwNaQUCnRO9s+DpbHZhiAuAZwhG8OCRDcIeVEypx8lWdQZnLpJOmw'
    'TUmcDezKBxKKAUmsyC5hAo4BaJrwNlhA2FLSNbQjzEBF4qSetkGSE5U1hCJ5UAQGhoaxN7kwrGxAUomZi/QEwBsaw5/BGwqZIwkR'
    '7vFwx8NSO6gfcOGQoVsjM5Uig/UT68Ucsrsm7MYtEZWdCzM3K7RxiukbpyfsICSn6rkIzCkFjmBw+AJCAMo2cLDvgQFNyCejURK7'
    'kwu73041IfnIc4UDO3KbGCH6zn7A6AP9axKUU7Z2s4SHtCUukqHZgIkEscX5ByBUvPo4uYUM0xHRlHEDFSBTfBQAThkhI29gXpLB'
    'L/CFOLMKs7GI7lQAR8HwdjnZRF6OS73Y04w0vwdCikQZt2z4TqajJAA7cSyOA06cZ8L8DF2gwOPOl0F933E1uHYIEF5ql+Fwew7n'
    'r/Hj4FuimallWjlZBr4Oby7mjiKus+LMrW+yOwaRkQZGd3Zp3MBOO4doRvYc4CKCn5Qf4WaQfdyewtlUD1/ft8yph84MgmbgMnWZ'
    '+5gEFR2CBA7t8iOO+yVAGzgthJJCcQBIJg1gFwZxcIRzbIzbTqWiycwvN3EOtDc2TA6Km7cma1NsSz8zcKuxd0D2HLGLfiNTwJ0s'
    'jfQnsT9CouhpcBsWMs3slCKmMdd/JWg0Dm8aZoG/yG0MyPuLou3uCLtPz85bkf62zB20RKDf4Jqk+VDrAXqJAye4SpwNTth5MING'
    'OYHdvgEf4e3W1GYU2uUDwEJ9S69wUiMrc6DA/0k2gEBB7lnqBmwO2WngkqAN7YQbETw7ts6KsEJcv0esk+ACN1xgF2OwkzEf4Ccm'
    'prkcSw4sAm3ntKWtAaL4DWADNjlRTi6YI7eFPM5MlRI7hhU5tWMHIHH7uEkHhDxHFQlocTcWOhQTGlMYRJud1OIUKkvNYT/PDpQG'
    'BER9Ll0j6e6ZbWjwgsiziyfA9xieOwRX4oV1+QlX4ybZzWGEDwDa2K1hbHjqAiMu58fRE5IZdu1hjHrxQWuD+XDQMPxZqIMcvEdg'
    'hp0BuJcYAIWtABsA0NTuQeAYORlfwzwldlgdWUpyXjKr4RRw8RuBBa70MhLJ7OC1XYUAG9n1fpyBkGQJLBoTAeTDCLHL+ojjEdWz'
    'MxZmYhN6jC2oQGqM84sAv/F5TACyOSl6x26w8nAi84A/zXBSDNhHltSxcFiOdoYtMDHn+zn+xhIU+IZm7RkWhw0CokFiJ7BbnTzA'
    '/y7YQegMSCanc8BODSxP4kpTwmWpIsNqkEvCzeagAhm7AcgRztPJh8Pg0zg1qtp6xpaBSgcOhMm9NZxoAk/vsazgBznXSVqNM752'
    'YAO9z7135BHJyHHZSsZ5GZf4TjHR3IVdCEXyXlxJENs5ckwE9DMn9eykgN21YDfsYUtyCgy7jvhY/VbADFHuDmTZGYaM82mgeOwW'
    'Mqwtz7dDNqBLUAgchxwYnNJYyIHKDV5NGBvaJAtuMUuioJkFnQmU4QCxvtzoQILbXRqFieZxbxrASiCoAzutAlPEhlRDeJtAygwn'
    'D8o3tkQG0Aez5wOcXDRf/Xweh6QNpcf2abk46QcIBQPesysn0ffIRS2oYSDs0CuXscHRdhGGMTc3gwSWKbYjxHZW0uJowD5iu8YA'
    'vkIU2kWIDJgoKpsE2g02x84KLMhCEYJBFkPG+LUjsiBeyDjHXK3l2yGgxO6mAJfhxzUPzA46x3aQLrGIPagEziuBRDJzwgBDicE3'
    'Q2BeXFQF8pojpGYiiIkjuxGVvL757hha5lIY2pVz2PSe2FkGOzsEgjtxgGc7rI+VFFqWDIi2D0ydY3lcBzHA38KpJLqekt7iFgwS'
    'jOZi4KUnSHXSUw3rKLFzRpbrs1OdIIc52WqXVpDaApxvt0CRl0aTEmYgO2i+JNeoms9FShEaheU58gYml/sc7PKqAQkWu2YFbIbd'
    'xYZdEFomBpgOlpZh6zKuMfPtFkK79pHjO9isAWFmu9SL0CWglIEhP8zDJgSRhPV8HWatXVDlIVwtHAzbhZ7drQbojfwaqBpcTmwC'
    '7RzgMruMM7I7AAwz4RnImAsDyHqQbQGcbLh43EHMY3CgWF2xAazTxBANgBES89C5YBBVTJDXHdIDcOqFdroBtcnNKQC/uFKNM4vc'
    'iYGpHiLpQNfWPFhSApB5AMCOdEBoyEluyjF0Ojky6MwEHBADLvo0QxJ5SnqLSz9ic3cNj4b7BUaEtBvRWakyC4fgQGYW+eE0Je5L'
    'bNc/mqOBLSqTgHO/5gpztSLXG6TuWimgOQSnuQLRQX3MQhxEBhTTWGPAGYP6/bb4I+SwQJRkmfkUkj6x3YYIEMbulQpDS4sajJo4'
    'PedaYSGuyyEOh2ghTkmWN7aTS8SRNAQLM2S2hRnWDPSHziXe7Rk+wzeQsV1Dxa3Hdv8lOHvjy8guEk4MfELwfGDRGK4WABNieOPQ'
    'wLgkxWW81PmM5TefHxHCaQaLDnl2WTNRcUyfgcWeU8sGs1x2YQ74RzB0xHe4JdXjsgKCW+hKrLCBuxCPM9ZIQrARjNdH4HODCfd6'
    'eYkhPAg7kJv0uW/TUph2xV1qub0Q64bzISBzVNXZtFxaGdoVTNxWSQzNr/sD5G0DE3QkcRM7AWVpDc61JnbVIQGMyB2h4T4HqUYi'
    'PEwYsATaDjQH9/YmFsdJfDtHgaM/sLumxFC+QZGZV2CiOLNwItAQtAuXC2IJ4nWRHbIjQXazB06UR3KXW3+IpwD0wTMjQhraOSXC'
    'HkCF1FfdMue6GcSQIZztZKaFcMEG+6hM1h5rgltLiGRyWBcEg12aCi1wgRKHwuy4LxCeNL8u253tMpubZGBqR0vIO9pds1x7G1k8'
    '3Y7dm6vF2VsvsmnazaqGCIVo7IoujjkiRAwSBgwXoRYR1ooSkAzEGGoBeLt033125o8vnv399Okov33/4enTVy9OR0+fvRo9eDo6'
    '/e8HD1+NXj578vrV42dP89WxD8GsppPRcnQ1Hc/zZs5H9uWM5XrW+dQd8p0XPel96vU6Un29D0d+93etyXQ1uxnbJ0SrHyWdrVtl'
    'oZ5qbfuxPIH14jqxz6aW31ls5d9Pbc0XK/0z+2XMXfKtyexmtl6s1n37KON8+unyS2vK5wfGm+mklX9sw32OoOzpfDFfb1bXdhk9'
    'Xf2jIAP3HeiRfStgxOeQRz8AZb/fCktK2f2+Dtj/8nU+yJH7PAKvxdXl2+KrO6Lq8pndfj+bL683qrQ+X00308ZF+m41zsITw9FI'
    'E1mikuNBdmrZDvllcevo3nErOEktn+C9qRD33uv380ajExdSTwwPgcse2Bl35JoEsjVKuIJGwzeOrn77af6bu2x/cTNdjd9NR+fv'
    'p+cf13f5fvarTwtRw9XycsonZfi0V/HB6eNPs/lk8Sl/u5nOtXXVb2av7QPJfOB4PXtnH6udt67X03VrMWfLjVZW04vpyj62ne/D'
    '2j47/MNoXtCE5r8+aT2GUm74CJ61sD6fLb/03SdVyy949+1zyW9X4/OP003rcrbe9FuLVf6h7/a6dTXVxCYnxcQOf8vbfbv7Wz/X'
    '3bJvdN/hk9wt903uVu0jw/3iQ1/2nai+fZR9zxe/f5qf/vfz04evTh/x3TNp/X4ry/Sf328Non4rHPRbcb/ldbefUbKdHtmHhfmi'
    'Bf/wuefzy+vJdPR+9u59/imQ/MsM2uF3Uz6qVvYzu6gVd19WK96e3T/2D3xYuuiLjXDfluYrQO5p+WVk112332qvtWTaLfcF5MlM'
    'xAbP1r/9089f176ukjdxv/H5Hj6TlPd29uFNFynGhjGO8imjsF/6rYv6AD4M//Hht/bOMkJwo4KJOnxnpv5V8RdTK9d6dz1eTRwp'
    '5x9ecrstuodGL67t23YFAxkZs0x8HXws+Xf19vLLSfVT3sX3mLQvMjzTyoK7b93Yp83aNp/2w9MXrx7/8fHpo9FL9ujFgyejx0+f'
    'v371sq1VLsbeMvnlvkJeLDHf3HTNXbWre3pFs2U/G/VjJXgqtWCTdG/ddPI3iVftrhQVcz4jtCm6XL1f2Gcvq1/bbvSUf7TJlb9c'
    '9Fv2qWVVPLYu9MORfqh+hHvR+kPLt2ElvSv9zIeWtyMZz99dX461z9ebxcVFu/wkUP66mGnxoN38vnfxwkg4UctXs7WI/t22CUdI'
    'Rcv2lRQms86pd934lGtO2Tn51Ui77KtK3HzOtXfV/FiV1T5rf3Cr/8GmXzycu4fz6jIU3fElmdnmS7vxoWoGWVS339tvGj2yFvam'
    'y+fig8pCGDk7Dqg26xhr2PLqn3m00vYRJ7XV+Cyi+7CzXtTmYDWKbbSvTLYbH6S8nF6IpVd8mrBv1kfxkUhr6+ObyteHO20KwxpW'
    'nB+o0O52dz/iaN8U6uw0vu9jjvkXCbt75uO3fm8D1D/WiJMS/HScP3afs7zn1zio0GvvpgspstWX9r62aWD7ebN5t2ftVp+o+Vqz'
    'tpjT+WS5QDqiqNfNlv+j9WIqbT/+LBH6ZLZcn7+fbX5p2Re2W7+iqZcrietfW78X16up88sFKho5VzP8TuqtXs34fLKN+MhG2b3X'
    '+NiuDL7pKN+94ktuqpV/12o7J5ml/a9/zdTtCPVXY9U/6myXXD13u/uW0zr/Q8uzLeIXPny9GUvFdcrBdaurWbd03Vpcr6bNFZVK'
    'lZTKyaDcfj14P9tDS1sJUnwXbjI73xgt96WoPnT3fI7VMduR2Qx3+N6yY7R8EBqaiF1i9vc5I23n54Sm1IbWcHJZm9fFbLXeVKSG'
    'fd1qPRpvRvbGVOeOEDElbe9NQb9dLGQIte3BsVHmxeX4XYtS1a60fFZkn7SYuy/At93XZ3+Zrhb2fK1ZfdIDE0vN7dCS5t/6NiEk'
    'dXOWS4Pml25/vhp/xhA7NmKc9+bd45xZo+69jtrp6b99lGQVC0pSmeO5VjfsqfLJctZR3aBHkfzT9t36IpS6qNLyno3Mv6e4bxa2'
    'q9WNPLAaJpBlS64CRN0vs6Vry1na6zP//pumsKtIQ79YRP/MCdU3+ZfTebB/PSkW5NWL2kGzdnCodim2ho6TRBfzytd/rdI37p+1'
    '1yt++OpO5vN2jBLsSvJgu8OV7d0nrSqa+eNMXD6BByfXy0tzpWz9280vVBqLbjdclnhl6bYNmuTb3WtnjBQixX4rjKFdl6G7z+Tc'
    '8D05Frxq4+QvZMJfyLVrmT+k946INa262VsqG+1dboHnHbeLLzk2Dfu8+1rZrSXvRkD8Y2uQ5WaXG1G7/oVg965i5zv/dToZoQs7'
    'c7Mw7Tt8/dbHgvhhkzKsYEYB8YEWp7n7Fl2ocknFdi/rbN+iXMvohinNIohi3op08/j8/bbi76RitHBSvZogwYnS/a2o1887NnUx'
    'hy5G8xEk81Ekv63hvrI8bH2umgrb17vfV863zNUTNzSkQr64/p7Cvz9U+DgvvRrPxLwvtC2yKk5Xq8Wqc9Hefna1xdcPIdlpbq+0'
    '5sN/zH9rfRz+42PNY+PdiKBDpwwyFNtSdafipELaZcmqhwNFlQGM9Zermvm1z4OptFLzXtbL8TkGsgm6XO6zFzHiJ5cN1cE4H6f0'
    'Zorqf3DfNU+xEPe8QJhVJUxl8KYO89LtalfcaqjquTNVmzA+/3R17PTp9PP55TV0WNR2bHira7P9Xuag9oVeTE3KNzjOIo391s4a'
    'wn7NT6mTWOxWbIrz9zy2Vj/uKevZJ+KtYz6Z/r+Gxc9H/ps3hwSj+Xyu3aqhlU+8KPUPeV73cePkqNhnK5lD25nT9103iGRrZ3Q+'
    'vbzkcd7sb5Vm8494Pn766PT5qf56+mr099MXz0YPn71++krOSd5ydVD9Vu3TmwcEeCPmUylcfCo9DyLcb9V6/6/XD168On0x+tOL'
    'x480ir+evnjwp9N2Q4O1XWiNutvd/GFuGyoTcD4ZQXmjnPJG7zaj4CTdaaTc8pELhblvqLN8lchYhZl3BuFWXuucByLu51EI5GS5'
    '6NCB6YjpkvF6J0G8M5Jcq9zfqpTNYjO+ZCjXV4VGLGNWtsPup9+aASNYaCRJI/bha87zCmEXzFB8bHpeD+N8fRMqgzYpYE0cWERr'
    '89A6ttpVmboNETViA5WBNsI/7mEj/FN5U9kA91Z7sHf0titu/m5jDgzNNF8zmFSjetdeYR4cpv7KpNweW++Rl5YRy3xk+Va/sbjP'
    '4NDArI17ReHuVyM8zcbv/xNxnULa1BTj4fBOIXhLR82E1L7wjr3p5hvmdJAsOee0rWsRVfvgdedYnoNf+S63q9+0dmvjnC/mTinZ'
    'oPIIUs1KhWr+RYFuE8ob2s67JozfbAPU/G6TrpPQ2Yc3t86Eno9dm05s7EaPTRi8VSXNMZcG1RDyIYlRC4h2bwkIX941mHpcRkz/'
    'o/WX8UYGplmZpex2UaEi4rRZtMYyntcb8VB1npgcjhG1ZCd7NX7NEC7iimfr5rfgS1+C3dwS+5tdMmjwizaluZGHw5R5ysFtcINf'
    'cj+boImI8Io12fGLLd7yseEYu9b2eeKXi9LQrrhppYcGwe3xA7flar67a+rIbLvdkR8zitrAC8JzH9rOhzdemunpsl0nD1bvrknp'
    'Pee3VWF5jpcn48lkNM5fdtrHx6WmaPeLbMakKkL3VHFfMT9UfvWOrVQ1GwgV153SGLkgvs0Xzy8X48m6s/0y+lZhnZAQc99G75b1'
    '1teXFn6qWv3dQ4zlipsyzsuQb6t+gb2fN5mvZeVz5qadbvmg+cVsPr4cvbN4neVXy9TQ4koNT1tWAEomfm1hVFjhWI7cORlUFyES'
    'xZ1PzXFeXr+9nK3fiyvJBK7fLy4n6zI59D+fiszbsXGOV19GLuNetHKuDV81io41vS+b2fnoXASXl3PTzAs0stBlWxX93d/dtD3Z'
    '0BcPHj1+/VI/t30Oz8kiev38ueykJ4//8vgVz3OcQPv70ZMAay85GUQpVgVmwCjPIYzeTjdjZwt6ScDb70c/8jvXxcXT0lDVY+wN'
    'M5EHJ8Bx/ZDSr0eSmZdm/fohCGePp5PqY0NRlu08cEOJfLWQUfahDS48iQbZNLARPAzdABIvtjJ5zYvF9Wr0MHDDS9WV3WbqEnvO'
    'GMI3s9Yzrkh2Q/nRPfFBGkQ+T/7Ok+DEDwwC25bZ+uTZ3/Yt3Pm1aEb+wXRkEcPcYua7poMs7/Zm+lkWhvhhJY2wLRZE4UkYJFE5'
    'dql6w0uMzv1qY/aJe5oqyeZ6PhOdmg3bbDT1trtRll+NJ7Pr9baQts0LbVHUElRdoFoq7fh+2U6NFN6Nl5WGEu6gYHXKTKrRV2V9'
    '3o2v1+vRlCiFQ2m4AYTc0Jd4+Qq9k+xjNu9W4ysN50IcWSnMoa1yMKvppRuqhMRsIw7Z1t5TcUsY6/P3ooyytrHbtqi2zL54sqWj'
    '68vL0aPZanb+/nIKmEUMKUn8JLCUxrai45cdr8ZE0rnrRaZ2vyWRUwiIaozs4/RLPw/7SGtWefNEk7tad3bs3bdnqvMm15cu4KQ1'
    'dP05YaVRHalM91AvVUL+Si9/2NuLbf/XeqkTxKF+1rfNppDM+6aVj7INac9Gy8Xll/niambeiWusfZzZ1wSAk3EqoF1p2Cq1KpVq'
    'rg4WbYHmqZB7sRptLjsJgpMwqja5rdJSlVqDVCr2/qx96uXEY3aLNZidJJwESfxqg6eem/ZtTfk7TQH6s7uaak3526YKMn1nvlW+'
    'wFvalFYZL/lLJrgsz2nFG++bafnVAGHRZtNX/+uDF48fyFN/KbJ49mL06PGLxw///OT01UivTl+8PEUSfFqJmbfbXsNeuA0v517D'
    'czx58Jfnp49Gf3x8+uTR6MXpy8ePXovwHjzl0YuXr0aPTl88/uuDV4//WumlaGpPL1qCRgfPXj9/og7Qpo9Hf3rw6vRlM7ZgdUqB'
    'K0q4Go8QGWgb18jF7PN04uT7p9l0Pl2Nzi/HV0s9u/G3w5JyFx1N9o4q35MyuLAbi90ufj04m4dkdyz3nYYXkyJjsV3qysPIMuNF'
    '+RZv9rdZo4LNtnqah2OLt42ISDPkUZZzWmS+HQm33TOzglZ28VD1YMd2PPW0yO2FK27EqFHxcMDk63GtvQt1S1+7vjZT14N75fzz'
    '6PLezdhuJc5ovn5eENkab19eXo0/F/vEPpccsjeW1Bj9PxdV2w5/ivH9teG7UrW2a+b1lpS7DUqqCI7bh7dtoboCtw2vHk6Q4RSd'
    'yFxDItffVNgsDzLsFHGVkd3V7ESpYXB5QAs7c65MMGgNnSGNzd/ZY3B9zcbajw25s6V1oPqnKe65xFtVm9K3uQjboS0XG0JwcsDW'
    '18vbm9yrl/u32nYHWrrSlK6ur0bjt+uRyw+abB6/W0iE0+Sd7L9iBzB3P943DVxyRA1DVdmj37YGU2krrU8cmrtmH+1PKRrJ5UnF'
    'oeE45tN3DpFeMpPNv2nT7JLFmyqQqtcLaOzn6/FkZe6MWQiti/FM2mjXPrqFmmjWbwrysztT05sjFb5lQw80f9Bk84oSt2+5Fa0n'
    'BYvlzPd+34LkZq+Dya03q9kyp+6r8YfFajzfbMl8u7L5JiyxALaHCPZRavtydlFpYlL/9ZJ5NgrsPCrNTX4u7MUqmRWJ7ZppiVHe'
    '/RdIsRScNVKsrdaj0dWC7Vpvx/d09xFR19GF3E73Zs/4yxhmffCmxiqQSwdtMEHDIYpygBvtZzOOSdyMQdZabAQwq8tmuIH66/0r'
    'dtdVc5MthvUfLTshgEHYuhD1kVY4Xy3W62OzNADCzC+/3G+B/v+Sx84MMDG2vMvVdO0wJn8+fXFaBKEJk7VyI2/dOWDu7/EOXDyp'
    'YSyz1taiKZqK/Zqvet5/JYK3ykN9hgIs5vm2IkZvcuHZd5BSa/3M6WNZP4U3+dsh5/PtHn/zIEQDkvxfMtB3XMn7d965YtY2wLqj'
    'utrJOOyuYe7HXjO1Ej+5chH4/JCL2pitN3YOpK7+t+NVR26Oau5HWbZHnfLXv7dJaXR7q6Py0cNAz3qr2qMwf9Rb5SHf7XGnSts0'
    'dhT0mi0dhb3dliqTrAz097lUrrT/+xzCccilb7oGb89qAb031QZ2Q5f2GgnjQrPO/98jz+8QvGlAApqDLSNDbi22L7on0g+dOO7u'
    'ptLLaTQqb5fnYOUy3NmoGjW3p0YZB5sr+NKsNiPpfBXUcIMH3XGpIn36DcelTnP0VkkN67EMgi9u7bXYsgIrR6k2C4N8EfGUIFFp'
    'iZDFxUnjgNLXziPlv8gPXn5pjdetCpzNaHMhQSM5ua6cJAAqudi0Fh+r+bld4FVR60BC6XO/9YWcy4m6fru4XHfan1tfLOszvqz6'
    'jL8ALTtanzzufckzlZaKuhxfvZ2MWxf31QKytHPRp8mge7T9/Qu/51SJsPnc+3z0pWjmNWmAo45/vFp1ZeL1OsGR3h/rfSE+COAc'
    '/dL75d7APfjZhjv9vBQzdZa9NQLpw7WFi5ZFLunUhrbsvO4e/dx7XZwPqR1eQCZPpu9WU5PHHTFf2G/FNcOj2tEvvZ4rXRHNN5rp'
    'jVu91VQaQaRxMruqHRm4YfiuYk9NdNyPknQVGPBmPDL4fbW7TsCEu72bo2XvZlkpPalNvz75XtnUUX1dyudV+NMrNXTzuZfv02vt'
    'W/fo5kvl9y/VAyX54ch8XV+xrq+OJlrc420bp7RxvG3jlDaOg55bHo3vtBlcLeZRNG9WEYrr4Xi10bPxXNQqxxYurMjigqkbwtHa'
    'NQ909MroLB/HK5vbl8qv1amVabHKHMuBFc0dd06Pf+72Op97NxDvzZdud2cuq+lVZ6cx9dX7YiTt062bXxOEkMfZWn8WrzJn1+ux'
    'Weq3TbZ5RACadmBWraH6CxoU/b6g1SpZz6tTeQ+M/n1P/Lg+eWHGj+yBOQzc66xWottq2bkra8+rJz/qewu9vJ+gkOc9O+nRe19u'
    'c+m/tnAKWk/Gy8vxOSuwZ2N3G51DXM0mn06vr8bz+R0anFQ3uiSW95M6tfB7fbfn++vNG/XmRv3v99PJfLKPMJwn6ArM70Q5NsvS'
    'LK+wyNeJpcy3G2xwc40Kbbvj6M+fPfnx6bO/PH7wZPTywdPHr34cPfzz6cP/fDl6/uClO4M4Xk9LcN2OXyjveLG0HOusPHRsp2ny'
    'ZDHewO8qGrOAHaz1k0nj5y+ePfujOnv4nw/+dHpyNWnndrQhCdpNlY5ubXdPPq3w2g1SYOAD4ADrEiYws7jlUIqp/dNPpUXvsJqu'
    'zFmxDG9yKOy34wYKc3tkJpO0aRU98Mcxyz2bf3Anwh2CZjwxFLjD3X+abd5vj94XbfxO9scFBgboXWeqtI6fNQ0MrfiXfdbGvwAs'
    'aCAKxFafb4EHWPAoN8b6BjkugsTvxstvRw3Ujun296Cv9sAL+g3of7EEWzRH0eM7cyX3GNP9WoqzX0tF9hspw8LZrKEahv7WbsuJ'
    'Qf1WYvb90lclkbV1bLd+rQXjPy1WH5uprGGZyFpNoaLpZFjAtOnQPexAqv2LuRociwyGTxfz2uHTzepLw228mHeq5sjn8+ly0+pU'
    'jcj+X3Eq3Y//Of3ifnj1ZekedTFYVe3+zgk5N4SDh9XsrYUXZeyrgW4/zzG5mSAx4JH2EVM6Qp4cFSW7zfMHbj22WG4WvX3f1qLt'
    'OmrfLyqf3Q8i781vtx/F2mNKb91pWm+Nz1mpqbnTdFRECSQbh2fftt2VXbwi6DB1u7j4NJ+u+kQOzKvvT6Zc0uBO+x/aXwBQQ6TB'
    'yWQ6XfJDhxF1f7d4+2HIyzNrtQKyU/vroYW9LlqVw/90u8HF6rqzWPagEYhaykxjA2nC7hG436Ib/XfGqze1MIYb/X3+pdSZVTqu'
    'wTxtH+ovhzb1qiW6pXLnfdw3G7fH3Lr5quTDdC9s+lsDaePCe/PxvN1vz+YX+vuYf2o4R9dJWyLPQrLto03eWetmuLmPKOycEQby'
    'un0XDXrTvUMX/faR+0f/P/Ptng/QM2/0q38vbPf9E2/fKIr7TdpHq+ly1dl0q2Oph27khLTd6aP8STN0WIY3l+p0rP/cDTDtJv7x'
    'pkFD27TT724s3HjmvRlu9nFhp+1UgcWYjtq7o/48vLlf1Radz4cGXVlLjzX064Hh24ZYzKs5zmKM9rq6r3tHNZuL+maTlksJOB1X'
    'DO727sftNyfLxXILiqwujQMXF+Rb6/XmX+11eKa1etMj4OweNEbgkgBF+HU0l5odv10vVm9lLR4ckVUqY7bV7eHwFBsEF2R+zg6Z'
    '77sf2nrkrrNpd/dS9uj9yAl1tVMhEP12v2FCdOI+WAF2RbXKeBiG6PBs23KnCKiPTn0xVH+bU+gjKfsW0ugbb45OPVeizEA4jnWX'
    'qfSrbb4dT/K08fvx+r3VqqVp+1rzXhLtq1oMxzJG7b7XvzUZWBnjTv93aqAd7J2AxM4leYUyT8i+YzVZDM1avVNCUYJqmtzeg5az'
    '0Xh9jf2vVPf3Vfe/Up3t/LHdD7Szefyv3/6x3a3v6HYzHoaNsg+BXx1YfJH5Ow3sRzsBta8Pb++Q8molvLJRswnL7B6amplEOUKy'
    '0UYRaGdXjoNwb3UHbxlF3sDRjkO79PX7dllcFznUhVLFj36cHR6SS9jmskyVqhCYPnfabTuw00OpbaUhPPrp4WYN5UFJ90OYZc2B'
    'XuVd9HPkTz/0buO8CnrUkmlU3Mnknb3Jm6icezSUu4SbCZn7hWXmDI2vn5Vw/syQS4FuQff8rrzJ6HjoF790uKftfydvjoaVRHLe'
    'fdGCE5sf5M+O7MTSSB7CWl5czs31fvq5c5XbjLWLktrdr5/03D+XWwBBlXntncSeqsWEGP3hlu8yk1LVuZoV5FWh4GpoqrPIS9+g'
    'VnYQWm+H//h4v5btu3H0sDyY6lvvr1IsWlHa0nq7KFRuDPg4HO4HC/x2Wwrobb+RACpyjps74HZvhnYdydvCthta0ri7q6/zXo1n'
    'nIFXNZ/2j+zzdmT9O8CAN3dAAH/reG39/pXx3gIo3twJS5yPeH3XEZehmTsN+nN1+/t3QSdXV3BPPnO4H6BcZ698DDu160zWXN6b'
    'PSM9BHeurtoBAM2wiXjeO8Zt3VtHd7N3Hfcjp2v7f9apWjhVuHSnartUwM9v9pBz0XNBI5uD5HFHUn5r5nIBsi5GzoG9YeV8VodY'
    '0712JRq4vN6UYdXdg1qHTkLaQchtIAOb1U7YOV99OpltDsUszMVvODbW2u+otQOJ2BMC2He3X47Wr0UEXIldp8HdBeowzeW63v98'
    'cr2cGA6dF8P29w8eYWztv4GvZnsUyf38irpKk/WjnCcj6bcN8mI06kjx+Z7n1bpo3nW337dw19XVetnefuf80P7hW+72GGG3tyif'
    'uliZD0O/OtydQ8t7x5vfLPf11o1+hmdvKqOvXU23Z+TuNrnDTZeX4VW6mQ/lWqqPfdfS1bvQxEb5odpv7MPOgg7bmdvf3avg6kY7'
    '6QZ3qvvbeuFk6rCdqJN+3qF+PvGQRO3mFXE7HqbdmveNK6cqw7ZNqXZx2p7W3R1i3AZ2h43fd/XYsP1las5O5UaxWi+2Y+6eCqv1'
    'z/bjXMCv3D9W6/lyobrOynCv77CKxpae+vlKs87Y+rZm1Wrtyqg6cbnbqdx1bndtMWak++612jdkt5bOXT7QfrRnIfbel1b3qXHR'
    '8uZvX5Ho9i3O3cVb1r7uE++qBPdmKA+5W/jLlSMI+yMBzoPZo16qLs7Q/JFeYmG3fbdgtfc4+KPVlEw3iS9Ex25X23MuNZXjx36/'
    'rncrJc/82HvT7fbr94G1qy5yU7UX14COcp95awSUmzNy2ZJqrW6jwTzjYZbVThjM6eh28e/fXjx7+qf2NjjgAnSHjnvkgbq94QwL'
    'TFQvOulzPf22ZbvZpN/O//FO4r0U464g6edXkRBnqQaeCr1a3n/Qb16HQBalYR3WN8gOuRUmolZpb2x7Xqzyjo1YPfbzeZuG6nZv'
    '39TaPrirgKRFGhRWTgLpkV9KUie3vmeaonJjyCGT5o6t59LutiarFs1oNjncatMcuN2Ycc1Wbq64bbj1Cy4aVp+J1t27R75OBM46'
    '7v6bKKDOjDd77fGbinRoWh1ZxerIcquj7o05yaA1GJUHleoG/K5TcZObZbv3Y1hWsQA/1HAF7t1CQyHzP2zemF/LmOVXpteS4rdW'
    'GObrObIoj8WX/29zV9vcxo2k/8rU3gdyhi8ih5REsaJLyZJ2Vy5ZcVnO3jkMi0VJjEiJbyZpmU7i/379dDcwAGYoy3t7L6ldeTgD'
    'NIBGo9EAGv0UdEAW7I4lmazS4e10lLXWD5hGhn+n2S6ZwSHnPnahiUZMX14/0+7/RS40DxoFPLBa4hutx7FO1v5nwgT+azjynCeK'
    'DT2SKcPp8GY0dc7gHZVYtvdWSaGT5dzsNKuFcQZfENtYpnKN61fF6WwPi8FSv7oz+N9LqfJBmi6LLGGmvCsw4HOaJ9MXzhxUcEBv'
    'dBDzr1IKzTXSRlmcl22ge573TvJDm9j0Lwtv8qyLBLtHtGyQpeNSh/iU5ekhOqt/PfPYu5up+ZUQUgcXQo/926Am/Y49K71Oac9+'
    'CtwdvnX3UjjJcWowAy7md4PJk2ENDYHJb+xuPnkayA9Vq+ZnudBhJefa4l0YCQXG3dbKXaoSNjdLPgeofNwq+bTcaHLb9hfW7MlU'
    '6UWn5q6rALtr5GozUZ084KQFtXl6CX92eDk45bC57Pf29/aFHgXGBaEh2cez9NeTi8vB6eVP1+dng/fn1++NV2fJeB5a78VSt12V'
    'C92lLgfhUi8rTMn6WOqaJ7luYWvG24d/6f7lD0H/mQH6Bopef+LcDq86+iKD7tlv6KslfvUMNIfcWj4EcBnQTdtAsDvqHLRaKWDF'
    'OkB8pzeAPwWc5/7hATAImx6AugaqAQQwIHsBTdsE+iFjlQOmtQPgeXpqtoCzBZRKwEt32gGRRqPZBvggoL8YsQwJO4CUa3U6h+n+'
    '0UG7fQgoxEMgNzcBwprSSqqTI9MAFnujA/QroF0eHR0dMCJpg4pvARntAMCnQBoGVu5RetAC0me6X0ip0WC87v3DRoMICKxt4+Ao'
    'pZzU3EPGYgTaGyDn0rRzAIBtQOU2C2kxvCVlAZAWQOuBU09sbR6mR0BzBfwkcLqAPQsY5CaQ09sA7d5BDRhkQDw67LSAh9wmVqeA'
    'oKYHIFAC3LAJIDngy+0DG5r68wC9vZMe/ddhYPoU4GHUCy1qFuCnge6cdhj9EPB2LapqCxMeYOP3O82040GQAXp1/2i/06BygaJ7'
    'BIwzxhkF1G8rJanCq8bRPsBED9A3KaIyBXBfQ09Yaw0+OAEoYgq4R+q89hGD+O4DghuIzCQihwBDBcw9cJwBUdfxgN9r3F6g3gGR'
    'Hv3QbrUBsAdI0xbA6oGjDYy3I6ps44ARpfbToxawD3NsA7gtMh+kQMCjniIWA7oVOHDtNgkzkFv3AQe+nwLED9iPRx6grmE/ieQh'
    'w9qSuBJ7SL4AMt/AUJLqHgKSjrHT2m1KCvy/g3aaa5mK2UGDpKBB7G+jzwDLBtIpMID3AQV5lBLXms1mo3mIwgGWSg3YIRbN9OgA'
    'GHDUALAHvEob6ELqPsbaBFIcIAHbDLG8fwAsSg9urxZILYCHMYAbHeCjt4AFmh4CFJukE/jfQC0mLdQBHCSJMPUQgBmfk9ojwFXy'
    'kO4AqfUAKLNUXYwMQA2TxKYNoIgDpxYA6gBqbXc8FEdII7De26Rxmvv7R03g91GndKg7KHXnqHME0PW0Bdg+INURb9NmXmpl4vNE'
    'l6pLgr8PcGVqEBCpw7a09ztAqTyC7miR+AQJSHlCsxwCV5WSpMHn9KAD3EggJpOmIyLBZ+q/fRn+AF7teLCcbeqNfYDcNoDyCAQ2'
    'l3inDkBDKE76t9kBgO5BCAgtygsQgyQmINBu+JCmJIwtoERSUaQWAMB2GOL6jZbrDJ0uAPoThL+rn9+cv7s4Pbkc/HR1+cEi4DEk'
    'nEWZI5NCMu3XgUJJfdU6agHHFSiFQFv18zlQcjZnWifVQTMLhi0pCExph4ANPrRZDfYdtN78K83PoSn4kvuQ15y4Np3crDgckUQ9'
    'tMgo1Wh4N4QftK6sVmRE3EanaVQ++c+DaPjpbrKJGUbuahGdrG6weTz8RAWs7DUCvYstVmk9uuDzR1ph0dpkYukiK66HMPLcZkwL'
    'jlz8A9nyFlQbDsHImBTBpXU31boevR9P1tHdgkbB/Oqn9+6Sk4qx11f4iqctbzbcrCa3QMFbRXJHK4ud8GJsOv2xGn0Tpm62pALH'
    '5sPkqUpv8P/fCu6I6jLq+66I2rWXIWe8iTluQLcYG07wFNabVawYaXU4EPLuTNkprdSr1Po/ln/s9hq1o36FHn79tc7PSfzjn+a5'
    'EiPF6LzPqfXVj6UqRzpwF7pkJHcjz4q28Umt00B0TEyqE3/cuAcCg7asT9ZiyZfx/ak+jKX6+S83DOGC4tQNVw57w9LUvn7KmGes'
    '9ZFEVJIwBdXo5g7hCcS4t/3zZEKU0Qyot4mW+VcRRxEqxHRD+G4JtMWfqzTmUeWib7/+RaucHdF/WnpdnIHgyRixB4aL34hJPALh'
    'CDy/j0o9YD/BsZca1C9hICynQwQDNreFhoiCSg1UFAyzhvcg8XjPiRqHOtTZxbjsBz7AWxze4GJUudTLOanPEC2ZJE+krvQr/dfD'
    'n3VS7tUqJEV1EqlKLK/wl2r87Pc+RK4oHsZsocIwWxSidl1Qivr9akEcTePYhF9ABntnxF+YB8gZfy+bMWfpNIlOJcq99nGuctk3'
    'ca6Xx5Py1ne+5jw6RrZx/SbMMV18I8cwzPH35zJwBbRaF3Z0qjMJokmbyq+dyOMs8cuSuR0yfDbd0KZbP0/QLPXdgYSA6IIHhLRb'
    'dte7NYPfXscz9yS02hLluLAgHnBZzV9HGrQ6jmrm7iWX+1oimdmw5UMb35qK529NrcQLUpac6/K98kOUkA6oIJR7Et0CJjPw7nzN'
    'H/vmFqQ0JsiGduRzclMQdNnkFviU215Df58MsrgA2y7Dvm1jMxWNh+vhZrMqbxEttqQ3i1RMeg2k2taHgKFr4M+2fiMpZhNqNAiR'
    'wq4KSVHQuIhT8MFsqb3FVd1Ps3L5ZFBeMoZoEqVRklCDChlipPRtsyCjsOfFJD7NHRrbOBMuG6XgrfC9MA1z2Phb3TupuDpg1AM4'
    '9Fr4c1FuxBCv8lI7Tb6ziDApJ1kc1hs85LpXs/SxbQcHHCijNRWuMIvG+F4+vpIWkFrCJNd72R2Cvjslk25gIgkVFGsQFIh87r0R'
    '8FeXNKtJwXtRuUmNztJJinFk7zh/HiMc0ZjFmrhFeg33TLwb8dmFaKkPpwXiqFxJ0dr4b60nHYq6kDwxZCKl6mA8JPjrAZqW78ax'
    '4tqBYPbC0PoHgrS9pZxv8zQQIoa+UpI9KtPnHr4FjLOvDO3/QEyDJnUgCa4IUrEEE42x7fjp4jPloqwJ2FzRuiXogBisBy0auYx5'
    'lJpMrz4wIiRlJXni2samm7hWmupK62NpfpAP72R2GG2XZfpnurgvc1kzzfeunfvedr9fO+PkVkdte1dL/eFqugmcrzGfroP+Cr9Y'
    'IUCLU+kufCSy15JoL+tBWjRK1VFnJlWRFEr2OsYPjaHwtl3QDl85t1+ggd78zNJpjube3Pm/C/OGKLUo0zPJ5nYUwDgJDbItlzC3'
    'DUMSPwWH11A+bOm7kaAtlbTFBBk/fy2X82eNEP2IHlCxQAyRipGRGv1y+Mr2QZi49kxiBPyiLhhyF+yRCQDVapmfmJxzekQH1yI8'
    'UQ0rWesx4MZ4YrXp1Jp6h1TPjfPiTt5kdKlCGiQHFWnRhzcay+bMvHiH/7fNn7ftLDNVCIUTVe1+ykF0RAecabmAIO9BezvmCxYq'
    'BQc1Ortf7cxxtSPHZYOynJF5QGVf4R/L4kvMsqm2onzWSyVJ00wQl2f6vfBbkLklCVKT4BzFEoVMyVzqeuq8yV+gf97pJ5rv8d1N'
    'rJPCWcOq5UT4d3mmX0DGI8CfTdozSatk7rCQEdBr1RQ1qPMaVTOYJpAwnCnsO6NzLhqsQPeErr5DfS7QBvqTyB/WS1q/iuXWuQk/'
    '9GrJcztqzVrlAq14daUfYXWQppZ8ZWRknp01cklPtHWUpUJEdRq+1/bWUATPaYGuHd8HDdUXppWvTSuNufEaTXzN3YTiXzf4j3z7'
    'RcVB6qIVPkeFz7nCr7UnPoCoSWS4/8jBrC5ozUWlKajiz7dmxBjBOU2drJa1yFuh1Frp05aT6HG4zILsXZR19Z/FxaO3H9Cc8i+s'
    '+iAa9OuUZxPzoyU/kqhl4ljNNyD3i/aMpq6wPjCpo5VxlVBI3yIbk8FgMxTAhUTE2WH1fmsCvcy6WwqtmTr8fC9QVaBPwlm2k9gq'
    'UwW4DcmdXUPyPaIm7x8UHNYnrMRqO4jNpSU8eZLCQE2MwaLptc4IQZMXUqm5Bhv7NITv14QRCf8wICRkAlmIkVcfqi6syKsrD07k'
    '55tCLw0XWuTshqOg0tN5g2Og4gnWHDBGWJCKSaDwDw1FAvnFQJCcpgZ65LRVnC8fRZJFMQdAwr+KSbgYJu3kNE24HnmgEbwpprAT'
    'dIQ7vFoMNYJ+LSb3AuARfNkZjjPr5l04EOEGIWkruV+yYwORbCTznfVbZP26CmAiKDG6wCC7U+pnASAoOXdOjDWNDc3dHNX2S1qY'
    '05MRCdD9aBMS0G7LkWg2DI3lanHHgLb5/NR4dC2Utc2bYcoIQygN96WXyCLKhOHPKTV6N6AowDKWHroQKToG2m9RvtQpxI2LTHX/'
    'PF5MR7UbYC9lNyxMsNpzew+CNzPXtDLBggWHCyRxy+nwiwjGuspbFpn7kZxLAEuN3o/hNz7cjOo7/Cyi0vX56U9XZ4PLi1fvTt59'
    'GFyfnlyevBNwBhtISw9VkFy2+euTpxyWpYUOHtxMGNMS4e+DNDbklh7P3I6xHSuRtnIHJW7AeT0WKTpvyVVEDk0GyiUqDdFweyT6'
    'AD+2wwISj9CdkfsB40E/9L/pt+ZG1s0Pza9f/xvgaMa/WaKKWJca9IULkmZvw5WcKPt4Vlg0L+JOHjxNXW9firVmXH6+G2sNF/iy'
    '3bZlNwe7tnwWaU2PKpBegNNccIHsrYuIkL01HNrlh5ilzK5URkLPNYMydDhh7b82kJuHq/ud0dxyDogvOSzFIUkW1TA38nCXdDGn'
    'BtSjq0V0fTsWiPUsdvLtdDiZ8XHpX4mBGxy2zD/NbhCjmk8+NTC8OQP7Qqy8VfQHwZ0bRlngejmp3BK5cw69bSJWRQxeOrnlipHI'
    'DaeILzlB2OubTxMSDY5ER015wWkm7luQFis+3Zy5wW1XWSacPT537rkzeB39oQ7baBS7HJrc/1jMXD/KkntopjGD+TQcmjU8ndQg'
    'mjSXIPw5dc9v6Fc+BZcjNZ6lZCryTsf+nxy4jrZL9u8zx6B+86Te9ui1OOZ8PrC5OTUVz2HDZEm33XXivOXul9ZvydpSoIZyLOai'
    '/Nqjpxqz1Q3sj4UWblsts4mAqX/ZRSbyT0CD094vTp2xe761J7pWteKKczbj8Hpru3akbmsDlm/9M0+lQIMRJCLO/O/6NgxRZwrb'
    'upDzNj8knUPaUCfOljTANZpZ0BjJ4Bz+k07JOkEk8j2NMRqBjt4QPYTgnetM6EknwqIwMp8XZ7FwjJ289VmeJ25qOqzyVty2Plyz'
    'Mr4frQZcSNlvCuRuGO/dZI2RKXM82pbXu8Rq7QyqtXvgTBboFlN+jf6JparggepcohkwkhnHo7sO7SWFOjpkPR6Woe0yWeFsqkDr'
    '4iOu0zaSycx982UD3JW4TvTUbdynmbmf882c56k7E+ofjLbOedR3oLTMXixL/a8vu2AQrUk7DziIIOZZgGQT14e4/HRcLlXBwS7x'
    'r04T0uJutLMljN6KdvuIyg47iu0CJC6yCgzdMSnJ8mxyx74XhiqZGqqm+IsMRHz3NBal8nuYXmSEb2iSGE35diMiJBuZLcKfs/DO'
    'GPUsJjZ1piMGO2LvPLHka2kP5bkbDByRjehzzfnelLNWiSfMp35u5lozrs2Tp71tsLzFySlTMztyrzhLpHgETmBhA//Al1HcdRza'
    'Vt7WnvaETp04a4annH4olE+aJGmqO2q4OEYdw35a1MoaJaxG2wpc7JzVJiWiWgl6Aqet8SsHHIiBKCRonlbcXLD/PLnbjPemi1sP'
    'ycPSdfmaMG33ja7HlSRfTObLOIZ4AD60WMFVB6xkoXP5XmmSAsGWvFsBziDs5ps9Wk5wkT5YX2JrZo6VIzCou8xBBks4wopLEae7'
    'wib7PljGUc9Qki1/bjYaotpWM95hWc349WEj/upiMSKyF5wJyxIZuetdvyPFLagF86V362Sy/MKrhEl2d4fvAg+mpMHnd6uRsd1l'
    'LFDXw3XAT1I2oZh3YTqGstXsqGwxKNxx1MucHJ4mi08msQ3Bz2FMzWTGJ+9am2CyzrR7NniD2JrOCN4PT8aWPIpNqwZLr112PCMV'
    'f0Ck+WUtnwER2PfKHBS8yA2Jh/HSjOFLzfyi4esM4eUe0XDH70uGagajYhj9Q6TDVDLJEfXfIEoRB4mLcAcPMBK4ZTcaIq6/LrRy'
    'cd9ZynPM0wGbe8/DNoyUbpnxzAgO5ITJu9ACdzBuZWzLaHayfat//9m+/bfozXAb/fl2cFUq/UlrwKhXa1abfRh4k80689FjW7ru'
    'HHSaDX1Iuy0g0RrwPwicr08pFd0JKssNvVtySxMh59RL0PMwEvfK5WYNzEnwJ07ulvS/sAc1uQimCIG+glVlvKy8q7QQxmaFabro'
    'Ap/xQfImK/cDBrwJAN1bsRo7gFL8bJ/7vvqfl5GFHagkkL2pmReCIpARVcTsWZ2ZmSvYPCOxwAZixUhMiKrIejXS3Y1/WnM+zDmg'
    'ho42LggH9MF+T1aBoo0fTE+Zwef5khocOnYqsyYgNAlG7c3wLoPcLcXPWDjiDeYvlzN6AJU0O1cIEi+HLzXDKnquyLO32Wwnfw2z'
    'IUKEOtn9FY3TETvcQSh504WYBqp2KqB10AO8EOYbVejjSbw3K3aLQNpKzi9iljy4GkNnDPSH9hIsQp/+fFlfTuLKgYs8MhIfm96j'
    '2fH8HQWPeCHEkC6GMtt0v5NeE3rThbuJOrxZMP7Vi8n8e2Sr1Q9htReLaZkJilWg6+As6JI7QnmtBJA2tAPBukFeGsWGZ8NNuuDN'
    'WVAmIag4ISF5vkf1A4Na6vi7+qv97s3NPS66C6pu+HAOSLzgPXshG0zC/hwGxYhUPbGl+rw9aV6JIdWPczHtSRx1YrPmKL0YTwqi'
    '3IsYGpXEMd5AvBo9HD+EEewLXF2yJb0WQkVTA2nU/KAtkYBVpNyGd3dTmlAztFqNFubtLGh30bqgCDdursOK+lyC4rBJyn3OfM2i'
    'IYVWw8hOM8xzCR1UyL6PNJqwUVfjcNHzZB7X1HBr08xHdJLR/K7IruGMRkVRmtqceNBKKDMNqjLlTRMkEVeiuHBHWqILGRubG7dD'
    'w+/oDotvnm8l942D5SgM1KJyw0YsTrEySMwXU0qOXCS0v0+WQr4q8ssn9IVCPJsYphtSgRhnr4v7AolTfzDYqgSknPfFtKwRciwj'
    'I1iABnbUiySB6SXmIShvPZKTHu19p+uLXPeJUzJg0vwKMiXDZlkoLp/mHBAB8CyuzNyMNp9Ho7mNQBfoTx6cmZDUEAPA8tLKhyjV'
    'XfJhxDIDs3jAwTjGpq79JHBWV2TkuV2aUlHwK9nkUVXw1TWJzGyXiK8rlSQRIvyYeGyxGeaYiutqy1kpst0TF2EN3fNB5en5u/cX'
    'f704PxvY6KkXV29/fs/noliMzgqAhTh0om5S4ZRu8Wl1a6MxdHmLzTGB8gTUTuha66wk8aq7xkwz4W26xojIkbBBxrpRhk9TyhpO'
    '7/HP129HGykIWumyKxcsGguIgjiXktp4o2IbTWzNauR9kSOyUp7Z1uRbx1n7rd2qDCo4SpMgn+sJFuvD38pyPF4V2aryjB9avdir'
    'KzBaJWeRwcpSiVw9lRvGQ39edARCxgvN6RDjewUi/j+IVfKD3KSwpXBwo1gNTG6fE43uOcuXjRhWvcPJiuHTBSJlsoJqF/qOmBjD'
    'ZbX4TFxjyOV1YKiyhyVb+paAjb7kWECBcarm9rzU37V6ZxxwSeUpen2XV/JDsxzklXiFE9CirBqVM21KvwMcPr8k3mJyia4w/qjd'
    'YautJcdm3LrAxXhocFuzRfK7EZk9f74ezEt//nBMS5b1IhphSQzm4ejCHFHQbCBTFZ+V3t3ptax6DjxZK5/GOrMkuqfH2yLuJmGV'
    '1v1EhGR2D00MbqixVhRTFifInDucPRkVU7acsYFD6Wq820SJ4xzS0eKzmRfoM7bSi+hZo5OeXatGSsKRFRKFkxc+e4jrTVn7YQjI'
    '0c5BO7v3G20WC2yv+ot2EmZTNj37ZS+8egnEayMuUlyF08Sr8+vr88vBq5Pri+tSsR+YhvF1pwNVLlWdC83kx78XcuCxWBZT45bz'
    'NIsRSrPuZ0FGp1fSmq++atWa+RoQGEKSvCQYagIc5DpiCrG+gN524h2qVs7ycfsbx2jBMQ8TZtdNSBB979Hs/dAvuOuzqc9vgfPK'
    'jmkCYRTnW49skyAb2FCO3ROtIQ2C2c10ZHU/b+PZzY5sAT5wz71esPcxRbiue5MSez05xctX2v/vJ5XvnN+LkOwceNr1jineCa3N'
    'gcDyzfU5/R1RuyOHdhF7NfbncTD/6MfJ7yO1FPSWozUkJLkYD2YLfjK65YS9b7gpycQJ8ROB8vLXcd4IMLLj7JKhBC1dZZPWfOtA'
    '/YoGO/amVabFewpMNHT35Le75MNTRMHYwbSimT1lxDR8fSTVWq6o5+ZD9tYJohsW1AZNBCW074fIvidF1mfDhvuj5FstiFq/p3vt'
    'eUDQY59KzS8rtw8/N5UR5di3N1H1daYk+87GargZLxVccchcVKKo5bKZ81lNI7M69kuvRgXFFq3bOXwVzUfMOzVspRK8q7+7Fjx1'
    'qS3ABRQtMUd84Vs2JwpnUGNIShUDEvzJblyzmZG5LcBHYuTMFdQI14YSOfd60D1g3PIiT6ViMhckA7KIis1a2btF7Z2xXuoHO7cz'
    'qwvsHrJcOp4lvHZE/ludeEjd+VuRecJmC9Ic1+VmR7TYCMOzhvRHm70Rh+dxshjtZ6+Xji7YwI6tRoPYrysfDjjCtMSujjXycaC7'
    'SpJZf+cZIJnHKeOwLeNaM3ceyMRMr8svbBck+tjsB0Nh7F/BXsYhRd77DRPVxnHBriKDz4Bmt3jv4GNv3O9t+riOtuw9VsZUq96j'
    'rVqa4JXyPP0epitfMqY4nRC072PqNTBoXI2TxBW9svwxxwxqIZ/D1x5jvQb9sYgRFmDQrfAupqQZVz72QP0xxu9EfqAo/DRe5icm'
    'uI0cKfHIJ7txOp0s1yP4JQ1nNBJXUcquYcfpqtasm7x/rmgRc7TXqUZ/Xswi/Gjtics7Vjjl4SqmV3xDUBPEmlXJD1Y6jo/sqZ75'
    'sjRXfHilESc2R5JgANtx+xQcIeSsRZMR/ieWuCW3rJAySbJL0Lj9PZvMc45xdnUrdkPg9pJfPdZ5azUIE2KpO05zT9Tt5n04IWSV'
    'eQq8Mfi17IPbvXTPHSPYKiarm897zKqKK+zsC9srkmoWmVwPCxI4aO5OUm5WbB/E7q8ny0zqprIpidVrC9ukfMtT1pyodpKk9sqS'
    'xiKSGRHG3EFiytyTRS31dpq4O3SyzR5m9eayNDu6tZGbJBlWglNcEzF8+WgPyhUkNVcru224+ASR/MO5mjOpZmKRSaBysOue91Le'
    '+nq0oaUIsLWNqDyUeDMhNsp1YtC8pgsY51TYQ9c4Epd7PBX2Jv1syTOZ9O0wmPAbKSkD+srinpD1xsE7l4sNgoRn7l/erqcpTCZi'
    '/A2Ue3FJRQq+Gj0+fiuhVfE/RA87lBncQCZzN2yvO+6e1+eFhT1kAPaPRWdMLnnLLBszxD8Js+R20NC28SxSxPedTco2c7bONUhb'
    'm8d+YXUKD+acSeax9hB/f3UqN4IxCNdWtW2fqk5lDOX+rvsy4FLl8V9fMBEtLFNcLkZ3jjz3dPTcLqY8E8Jion/JeEmeepv+y9xH'
    'uTZEgXGkH/vFc3K/YI+CxzOOn3lc9x76iali8UQPN1Ffp0wmu9iF9DdVU60sx+PjswxW/3euUQ8c7lc+jnanzzvGF/2npwETrg4O'
    'AYKA2zvSU2JqcEH6nN+3HZeqzEwglafUfZn6m11vTt6/uzg9vx6cX0kw4VJVFxre7pUJyFJ7+n4Fn+065zesKwX71diRLmBLuSBp'
    'LU/R378eg98TNvaGybDmWTNjbJDMl/XhajX8QoNAvSlky023eMONN1b6/XBfTd4ai+qJfSBJhp9Gt5inIM3l8a0TZ6TneCFuY3cL'
    'EXn7WUitbITuyhEuq7TYvt0KwlZUnSyg+RoXjqwr75eRRx6yMIGyfvhnmnw7oEl0xGU525u3m+S2RgW5polN6ZgkDbmz7F924tNJ'
    'izAgF682k5uptU3uJsN7QF6zMpTgVJYpd9+IC2byxsZll0yM1WI7mUGaiYOjOY81C08xfxpgwuGymnvmkDpPT4sFa6nx4+TWGSwB'
    '65zxMVIZrdGCnCyYF+Up6qNAo41EkKPkOGsAkU+yHw99C8QAl/yiPhxZA2+IDYOntPaUqAq4h4DivWmmxNA81vVFoRtWWE/JUtG1'
    'zK3UOLnXh0ImZAuYPcN22xBSw6QTb9y1UT5SQrAAsjOm4C3iLBAqIlFaFf3X/NaAVOLBZnZQ9DjabIHwBVZ5B/s8c42La0Fpjpgi'
    'l3GNEbZo9MH5Ym6j1/kYllgg/Q0dI1ELzNDmfXSZk/hDvEdp/RUXl+h1ewXZNPyUucmTXYC8BlQ535MOV06T+QA8s13R6AfXpewX'
    '4n3XW+9tqTzOH4aDVJp6uWFt4o+JI6nRIPFemRPSWqvmtaSGAFVG/BDIzMteDnoAvKFlFC2lbDmVJl6GHg/OXTp7qHVx9Y+Tdxcn'
    'V+8H1+en7396Nzi7oMn075fn7wf06fzd9bl7wJVd7l7hlPNsMMPAHK4mWEOOnkbz6DLF5fgN7q8jcmHGf3vLG5dHPZrcwrVeQB2Q'
    'Flv8RiUwLlr12YM0h8YOkK2ufy3J2/Pz8he5bwwGv5GcDAZ2hzz7/AfOx5axpFvmTgnc+0rqQFLk8JE5eMi2qAtbbtxA3Dp6Phhd'
    'PafxQtI6YNX2GMZrk384sytvWJIggxnnDzeXpTcbbcaLOyQWND2DTbkekDYYrEnvzCzYZlSiNfgKaCQKceaC8AQFCE94oa7RnLqq'
    'GHLreD60bHuXTJxJeQA9r+MroGTHYxGF1WgqiO06Qh2KhcS8gVxI0awNBi6OMCrHqi4gJ+qviEymBdaflkGuQEPsYE0BinE3chRt'
    'Ua411OjAMoXJB4VDeRVlJV2HS5/QpAO9PH43gG7FDU0MEujCoowviuVo+e/oy7AaX1/omZTTgYPTn968/enqnNSkxsvYVVgz3X1q'
    '/p0BIgrCMyjUYHQ7XiDs93G5pP7+JaOj8GAOwxE/5YVxH0Qn7v5u0CcZ7PSYA+PoXtdxBrlVkM+4bBVk228d7M4nKv6ZCoUnRsVt'
    'Wm0Ky248l2mxdPLsTghPM0oooW2OS7LDV8rK6PV359XQHd8fZQP7PBzxgsPU4yzY9H/XuzfEV0BMSvgn8rOZePiHnj268S7Mdnq+'
    'FPU/cS4MZN52nNS4XZh88DrRZ7ievKwUK7fhGbhEBLFY196FcuPJ6kG0We/zQEqYv8ZVJF9xtMerrP4wZL43csfX/wJqFMT4'
)


def need(ok, reason):
    if not ok:
        raise RuntimeError(reason)


def digest(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def load(path):
    def bad(value):
        raise ValueError('nonfinite JSON constant: '+value)
    return json.loads(Path(path).read_text(), parse_constant=bad)


def run_stage(work, label, argv, timeout=7200):
    env = os.environ.copy()
    env.update(OMP_NUM_THREADS='1', OPENBLAS_NUM_THREADS='1', MKL_NUM_THREADS='1',
               NUMEXPR_NUM_THREADS='1', PYTHONDONTWRITEBYTECODE='1')
    start = time.monotonic()
    with (work/(label+'.log')).open('w') as log:
        proc = subprocess.run(['nice', '-n', '19', sys.executable, '-O']+argv,
                              cwd=work, env=env, stdout=log, stderr=subprocess.STDOUT,
                              timeout=timeout)
    need(proc.returncode == 0, 'stage failed: '+label+'; see '+str(work/(label+'.log')))
    return {'stage': label, 'elapsed_seconds': time.monotonic()-start,
            'returncode': proc.returncode}



def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--workdir', required=True)
    ap.add_argument('--output')
    ap.add_argument('--jobs', type=int, default=5)
    ap.add_argument('--stage-timeout', type=int, default=7200)
    args = ap.parse_args()
    need(1 <= args.jobs <= 5, 'jobs must be between one and five')
    need(args.stage_timeout > 0, 'nonpositive stage timeout')
    work = Path(args.workdir).resolve()
    need(not work.exists() or (work.is_dir() and not any(work.iterdir())),
         'replay requires a new or empty directory; existing receipts are forbidden')
    out = Path(args.output).resolve() if args.output else work/'VERIFICATION_RECEIPT.json'
    need(not out.exists(), 'refusing to reuse a pre-existing final receipt')
    work.mkdir(parents=True, exist_ok=True)
    started = time.monotonic()
    bundle_bytes = zlib.decompress(base64.b64decode(EMBEDDED_BUNDLE))
    need(hashlib.sha256(bundle_bytes).hexdigest() == EMBEDDED_SHA256, 'embedded bundle corrupt')
    bundle = json.loads(bundle_bytes)
    for name, content in bundle.items():
        need(Path(name).name == name and name.endswith(('.py', '.json')), 'unsafe embedded path')
        (work/name).write_text(content)
    sys.path.insert(0, str(work))
    from final_gates import gate, RADIUS
    records = []
    def run(label, argv):
        rec = run_stage(work, label, argv, args.stage_timeout)
        print('REPLAY_STAGE_PASS', label, flush=True)
        return rec
    records.append(run('independent_coverage', ['coverage_checks.py', '--reference',
        'reference.json', '--output', 'independent_coverage.json']))
    records.append(run('spectral_prepare', ['spectral_interval.py', '--stage', 'prepare',
        '--state', 'reference.json', '--window', '160', '--nodes', '1536', '--output', 'spectral_inputs.json']))
    n = len(load(work/'spectral_inputs.json')['states'])
    need(n == 408, 'unexpected spectral window dimension')
    basis_names = []
    units = []
    for a in range(0, n, 24):
        b = min(a+24, n)
        name = f'spectral_basis_{a:04d}_{b:04d}.json'
        basis_names.append(name)
        units.append((name[:-5], ['spectral_interval.py', '--stage', 'basis', '--inputs',
            'spectral_inputs.json', '--start', str(a), '--stop', str(b), '--output', name]))
    with ThreadPoolExecutor(max_workers=args.jobs) as pool:
        futures = [pool.submit(run, *unit) for unit in units]
        for future in as_completed(futures):
            records.append(future.result())
    command = ['spectral_interval.py', '--stage', 'assemble', '--inputs',
               'spectral_inputs.json', '--coverage', 'independent_coverage.json', '--output', 'spectral_inverse.json']
    for name in basis_names:
        command += ['--leaf', name]
    records.append(run('spectral_assemble', command))
    boundary_names = []
    units = []
    for a in range(0, 1024, 128):
        b = a+128
        name = f'boundary_{a:04d}_{b:04d}.json'
        boundary_names.append(name)
        units.append((name[:-5], ['boundary_interval.py', '--stage', 'leaf', '--state',
            'candidate.json', '--grid', '1024', '--lmax', '400', '--start', str(a),
            '--stop', str(b), '--output', name]))
    with ThreadPoolExecutor(max_workers=args.jobs) as pool:
        futures = [pool.submit(run, *unit) for unit in units]
        for future in as_completed(futures):
            records.append(future.result())
    command = ['boundary_interval.py', '--stage', 'merge', '--state',
               'candidate.json', '--output', 'clamped_residual.json']
    for name in boundary_names:
        command += ['--leaf', name]
    records.append(run('boundary_merge', command))
    records.append(run('coupled_radii', ['analytic_cap.py', '--state', 'candidate.json',
        '--reference', 'reference.json', '--spectral', 'spectral_inverse.json',
        '--boundary', 'clamped_residual.json', '--radius', RADIUS, '--output', 'coupled_radii.json']))
    records.append(run('identities', ['identity_checks.py']))
    spectral, boundary, cap = (load(work/p) for p in
                               ('spectral_inverse.json', 'clamped_residual.json', 'coupled_radii.json'))
    candidate, reference = load(work/'candidate.json'), load(work/'reference.json')
    scan = load(work/'independent_coverage.json')
    need(spectral['independent_coverage_sha256'] == digest(work/'independent_coverage.json'),
         'independent coverage file changed')
    final = gate(spectral, boundary, cap, candidate, reference, scan)
    records.append(run('second_interval_scalar', ['scalar_second_iv.py', '--candidate', 'candidate.json',
        '--reference', 'reference.json', '--spectral', 'spectral_inverse.json',
        '--boundary', 'clamped_residual.json', '--radius', RADIUS, '--output', 'scalar_second_iv.json']))
    from negative_controls import negative_tests
    safety = negative_tests(spectral, boundary, cap, candidate, reference, scan, work)
    (work/'fail_closed_tests.json').write_text(json.dumps(safety, indent=2)+'\n')
    print(safety['status'], len(safety['rejected']), flush=True)
    import flint, numpy, scipy, sympy, mpmath
    artifacts = {p.name: digest(p) for p in sorted(work.iterdir())
                 if p.is_file() and p.suffix in ('.json', '.py', '.log')}
    receipt = {'status': 'NUMERICAL_GATES_PASS', 'full_proof': False,
               'analytic_proof': 'PROOF_PACKAGE.md; analytic arguments are not machine-checked',
               'trust_base': 'CPython, FLINT/Arb/python-flint; second scalar chain in mpmath.iv',
               'claim': 'bounded real-analytic strictly convex non-disc D182 planar Schiffer domain',
               'proof_scope': 'local numerical hypotheses of the written proof; no new AI or external review',
               'verifier_sha256': digest(__file__), 'embedded_bundle_sha256': EMBEDDED_SHA256,
               'candidate_sha256': digest(work/'candidate.json'),
               'reference_sha256': digest(work/'reference.json'),
               'radius': RADIUS, 'norm': cap['norm'], 'bounds': cap['bounds'],
               'final_rechecked_bounds': final,
               'Dirichlet_inverse_L2_upper': spectral['full_Dirichlet_inverse_L2_norm_upper'],
               'residual_E0_upper': boundary['E0_upper'], 'residual_E1_upper': boundary['E1_upper'],
               'coverage_counts': scan['counts'],
               'second_interval_scalar': load(work/'scalar_second_iv.json'),
               'stages': records, 'stage_timeout_seconds': args.stage_timeout, 'jobs': args.jobs, 'wall_seconds': time.monotonic()-started,
               'versions': {'python': platform.python_version(), 'python_flint': flint.__version__,
                            'numpy': numpy.__version__, 'scipy': scipy.__version__, 'sympy': sympy.__version__, 'mpmath': mpmath.__version__},
               'fail_closed_tests': safety, 'artifacts_sha256': artifacts}
    out.write_text(json.dumps(receipt, indent=2)+'\n')
    readback = load(out)
    need(readback['status'] == 'NUMERICAL_GATES_PASS' and readback['full_proof'] is False
         and readback['verifier_sha256'] == digest(__file__), 'receipt readback failed')
    for name, expected in readback['artifacts_sha256'].items():
        need(digest(work/name) == expected, 'artifact readback changed: '+name)
    print('NUMERICAL_GATES_PASS', flush=True)
    print('receipt:', out, flush=True)


if __name__ == '__main__':
    try:
        main()
    except Exception as error:
        print('NUMERICAL_GATES_FAIL:', type(error).__name__+':', str(error), file=sys.stderr, flush=True)
        raise SystemExit(1)


==> anc/r3/README.md <==
# R³: computer-assisted proof package

Computer-assisted proof that there is a bounded, strictly star-shaped,
axisymmetric domain `Ω ⊂ R³`, not convex and not a ball, with real-analytic
boundary diffeomorphic to `S²`, carrying a nonconstant solution of

```text
Δu + u = 0 in Ω,    u = 1,  ∇u = 0 on ∂Ω .
```

Hence `Ω` fails the Pompeiu property. The mathematics is in the R³ section of
the paper; this directory contains the verifier and its certificate.

## Files

| File | Content |
|---|---|
| `verify_r3.py` | Self-contained verifier, 286905 bytes, SHA-256 `c2802ee1202ac2dd899f01c4e5794f1a7e5f78872f53becd1728f23e19180cdb`. It embeds (zlib + base85, SHA-256 `0ba7a364b8bed66c4e50531f871762b8a185968a9bb38b59350c4cc9ad749a4d`) all stage scripts, the C accelerator source and the frozen dyadic centre `refined_M180_step1.json` (SHA-256 `1c2e959714280ca4bbd2e60c5a7bc378486f5c96205d858e0de0c561ef26a344`), 26 files in total, each with its own SHA-256. |
| `certificate_r3.json` | Certificate written by a full replay of `verify_r3.py` (see below). |
| `certificate_r3_replay2.json` | Certificate of a second, independent from-scratch replay in a separate directory, with the job limit raised from four to eight (see below); all certified values agree with `certificate_r3.json`. |
| `check_nonconvex_r3.py` | Exact check, in rational arithmetic, of the non-convexity at the poles (see below). Standard library only; it reads the centre from the payload of `verify_r3.py` and does not modify it. |
| `SHA256SUMS` | Checksums of the files in this directory. |

The verifier is released exactly as it was reviewed; it has not been modified.

## Requirements

* 64-bit Linux, Python 3 (the recorded replay used Python 3.10.19), NumPy,
  SciPy, and **python-flint 0.9.0 installed from the PyPI binary wheel**: the
  verifier compiles its C interval accelerator with `gcc` (`-O2 -fno-fast-math
  -ffp-contract=off`) and links it against the FLINT shared library bundled in
  that wheel (`python_flint.libs/libflint-*.so.*`). It checks the
  python-flint version and that this library is unique.
* `gcc`.
* At most four single-thread worker processes (all at nice 19;
  `OMP_NUM_THREADS`, `OPENBLAS_NUM_THREADS`, `MKL_NUM_THREADS` are forced to 1),
  and about 1 GB of free disk space in the work directory.

## Command and expected output

```bash
sha256sum -c SHA256SUMS
python3 -I -O verify_r3.py --workdir <new-or-empty-dir> --jobs 4 \
    --max-seconds 17000 --output cert.json
```

The work directory must be new or empty (existing receipts are never
accepted); without `--workdir` a fresh temporary directory is created. With
`--jobs 4` the recorded replay took 4008 s (about 67 minutes) of wall-clock
time; a second, independent replay with a job limit of eight (see below) took
3578 s. With fewer workers (`--jobs 1` to `3`) the run takes longer, and
`--max-seconds` (default 28800) must be raised accordingly.

The verifier decompresses its payload, checks the payload hash and every
per-file hash, writes the files into the work directory, compiles the
accelerator, and recomputes all 16 stages (`matrix`, `principal`, `taylor`,
`residual`, `finite_matrix`, `g_near_0/20/40/60`, `jac_g`, `axis`,
`g_envelopes`, `shape_far`, `jac_shape`, `shape_all`, `assemble`); it then
re-checks every file hash and requires the assembled status
`ALL_EXISTENCE_GATES_PASSED`. It prints progress lines (`START`, `DONE`,
`RUNNING`) and finally

```text
PROVED
CERTIFICATE <absolute path of cert.json>
```

with exit code 0. Any missing coverage, NaN or infinite interval, hash
mismatch, failed stage or failed inequality prints `NOT_CERTIFIED <reason>`
and exits with code 2.

## Non-convexity at the poles

```bash
python3 check_nonconvex_r3.py
```

checks the SHA-256 of `verify_r3.py`, of its payload and of the centre file,
reads the 91 dyadic shape coefficients `c°_j`, and verifies in exact rational
arithmetic that `ψ°'(1) = Σ j c°_j ∈ (42.81903, 42.81904)` and
`ψ°'(1) + ψ°''(1) = Σ j² c°_j ∈ (−7.758015, −7.758014)`. For every `c` in the
existence ball `Σ j (21/20)^j |c_j − c°_j| ≤ r/(3b)`, `r = 3·10⁻⁷`, it follows
that `ψ_c'(1) > 0`, `ψ_c'(1) + ψ_c''(1) < −7.758` and
`1 + ψ_c''(1)/ψ_c'(1) < −0.181`, so that both principal curvatures of `∂Ω` at
the two poles are negative (paper, Proposition 21.27). It prints
`NONCONVEX_AT_POLES_VERIFIED` and runs in a fraction of a second.

## The certificate

`certificate_r3.json` is the certificate written by the replay (status
`PROVED`, `replay_seconds` 4008.36, four workers). The only edit is that the
field `replay_workdir`, which records the scratch directory passed to
`--workdir`, has been replaced by the placeholder `<workdir>`. A new run
writes the same enclosures, with its own `replay_workdir` and
`replay_seconds`.

`certificate_r3_replay2.json` is the certificate of a second replay, run from
scratch in a separate, new work directory (status `PROVED`, `replay_seconds`
3577.54). It used a copy of `verify_r3.py` whose only change is line 3381,
the scheduling limit on the number of worker processes:

```text
<     args=ap.parse_args();need(1<=args.jobs<=4,'jobs must be between one and four')
>     args=ap.parse_args();need(1<=args.jobs<=8,'jobs must be between one and eight')
```

The patched file has 286906 bytes and SHA-256
`829076e8b0755aa0a6e63474395e207f8ed6c54a47793fdab06b12e0d3ad2c8d`, which is the
value of `verifier_sha256` in this certificate; its embedded payload (SHA-256
`0ba7a364…749a4d`) is unchanged. As for `certificate_r3.json`, the field
`replay_workdir` has been replaced by `<workdir>`. Compared field by field with
`certificate_r3.json`, all mathematical fields agree exactly (every enclosure,
the radius, the coverage counts, the status, and the checksums of the centre
and of the payload); the only differences are `replay_seconds`,
`verifier_sha256` and the order in which the sixteen stages completed
(`completed_stages`, the same set).

Certified bounds (outward-rounded here; the certificate contains the Arb
enclosures): approximate-inverse norm `‖A‖ ≤ 6000`; `Y < 2.1003·10⁻⁸`;
`Z < 0.858929` (finite field columns `< 0.720601`, 80 exceptional near field
columns `< 0.327488`, far field classes `< 0.858929`, explicit shape columns
`< 0.330128`, far shape columns `< 0.803677`); `c₂ < 26.60384`,
`c₃ < 1.04114·10⁻³`, `c₄ < 6.16335·10⁻⁹`; radius `r = 3·10⁻⁷`; radii
polynomial `< −4.8199·10⁻⁹`; contraction bound `< 0.95921`; derivative margin
`> 35.4391`; star-shapedness margin `> 0.832086`; non-ball margin
`|c₁₃| > 0.231712`. Coverage: 5824 finite field columns, 80 exceptional field
columns, 91 radial and 1 angular infinite field classes, 260 explicit shape
columns, and all shape columns from index 521 on by the far-shape bound.

## Technical notes

Written proof:

1. The τ-norm of `q`, `q_x`, `q_y/y`, grouped by degree, is taken equal to the
   raw Chebyshev-weighted sum. This uses that the Legendre coefficients of the
   Chebyshev polynomials `U_n` and of the Gegenbauer polynomials `C_m^(2)` are
   nonnegative. This holds because their generating functions are the second
   and fourth powers of the Legendre generating function
   `(1 − 2xt + t²)^(−1/2)`, and products of Legendre polynomials have
   nonnegative Legendre coefficients (Gaunt)..
2. Proof of `h_{ℓ+1} ≤ R h_ℓ`: write `R h_ℓ − h_{ℓ+1} = Σ_j δ_j R^{n_j}`,
   where only the lowest-frequency coefficient `δ_j` is negative and
   `Σ_j δ_j = 0` (the identity at `R = 1`); hence the sum is `≥ 0` for
   `R ≥ 1`.
3. Quadrature: the replay uses 697 radial Gauss–Legendre nodes (exact to
   degree 1393) and 542 angular nodes (exact to degree 1083). The integrands
   have radial degree at most 850 + 540 + 2 = 1392 and angular degree at most
   1080, so these coarse degree counts suffice. (An earlier text referred to
   696 radial nodes and to a finer degree count.)
4. Analytic continuation of `u` across `∂Ω`: cite the analytic boundary
   regularity theorem of Morrey–Nirenberg (analytic boundary, constant
   Dirichlet data) rather than a brief Cauchy–Kovalevskaya argument. The main
   theorem only needs `u ∈ C¹(Ω̄)`, analytic in `Ω`.
Frozen code:

6. `coeff3_native.c`: the return value of `arb_set_str` is not checked in
   `vec_linear` and `projection_prepare`. All strings parse correctly: the
   native weights agree with the Python reference for every `ℓ ≤ 698`.
7. Python `max()` is applied to non-exact Arb balls in
   `certify_envelopes.py` (e.g. `max(arb(0), bb-aa)`), `certify_principal.py`,
   `principal.py`, `inverse_apply.py` and `certify_shape_far.py`. When a ball
   straddles the other argument this can return a value too small by at most
   the ball radius (about `10⁻¹¹⁵` here), and a NaN would be dropped. In this
   run all inputs are finite and the deciding comparisons are far from ties.
8. `assemble_certificate.py`, `ball()`: requires the upper endpoint to be
   `≥ 0` but not the lower one. Harmless, because every gated quantity first
   passes a check rejecting non-finite values.
9. The stage `jac_shape` (`interval_M180_shape.json`, interval finite shape
   Jacobian) is computed and coverage-checked but not used in any inequality;
   the finite shape columns are certified by the full defect computation. It
   is a cross-check only.
10. The Taylor data for the term `H` of the far-shape bound come from the
    native code and were not recomputed independently. Its contribution is
    about `6.9·10⁻⁴/3`; even a hundredfold underestimate would keep the far
    shape bound below `0.862 < 1`. The Taylor data for `W`, `D_x` and `Z` were
    recomputed independently and agree with the certificate.

Numerics and geometry:

11. The domain is not convex: `min Re(1 + wψ''/ψ') = −0.181181…` on the unit
    circle, attained at the two poles (the quantity is negative for
    `θ ∈ [0, 0.0553] ∪ [π − 0.0553, π]`); at the poles both principal
    curvatures of `∂Ω` are about `−0.00423`. The verifier itself checks only
    strict star-shapedness; the negativity at the poles, on the whole
    existence ball, is proved in the paper from the exact values checked by
    `check_nonconvex_r3.py` (added after the review; the verifier is
    unchanged).
12. Recorded independent recomputations: field-tail envelope for the
    class `(46,65)` `0.858929`, angular class `0.832893`, output tail of the
    finite columns `0.718703`, far shape bound `0.80361` (certificate:
    `0.80368`); at the centre, the residual `F/b` is about `10⁻¹⁸`, and
    `max|Δu + u| ≈ 7·10⁻¹⁷` over 722 test points, with `max|u| ≈ 48.2`.


==> anc/r3/SHA256SUMS <==
33b3440df69f6eb17cdf730ee910f5e7a09c5d2d3f2682560a6123e7b6cf8adb  README.md
1594f0eccabafb360821cb9e7bdbda55ad860040e537863837d6bb9c56e466c7  certificate_r3.json
bb9228c66e214f60fc2983a156773eec0f9ee5d0a7b0b8b0f5ca44d1871ac4b2  certificate_r3_replay2.json
1acf75acbec2d755f0f10d48c609cd24984da2027b53c4c7283320f9722a0993  check_nonconvex_r3.py
c2802ee1202ac2dd899f01c4e5794f1a7e5f78872f53becd1728f23e19180cdb  verify_r3.py


==> anc/r3/certificate_r3.json <==
{
  "status": "PROVED",
  "center_sha256": "1c2e959714280ca4bbd2e60c5a7bc378486f5c96205d858e0de0c561ef26a344",
  "space": "hybrid, R=21/20, shape scale sigma=3b",
  "equation": "F/b with fixed dyadic b from the M120 seed",
  "A_norm_bound": "6000",
  "Y": "[2.10028725121632983684131039870287010807693378032991893489535200664001015438227304671967067921345598810048171531677e-8 +/- 4.40e-122]",
  "Z": "[0.8589285410182144941474497659018740006089532539564146450118000608469516604401948366633719672850405076188740866372126 +/- 2.00e-116]",
  "Z_finite_g": "[0.72060003418815108707801131236269899006166378490871618143272300868126236674213597 +/- 4.70e-81]",
  "Z_near_g": "[0.3274870763827139432512651975318643835635157302021980285644531250000000000000000000000000000000000000000000000000000 +/- 4.07e-118]",
  "Z_far_g": "[0.8589285410182144941474497659018740006089532539564146450118000608469516604401948366633719672850405076188740866372126 +/- 2.00e-116]",
  "Z_shape_near": "[0.3301273884919500000087400749596011628739233856322243809700012207031250000000000000000000000000000000000000000000000 +/- 8.33e-117]",
  "Z_shape_far": "[0.803676842370247955726526855481305794811636284282016168787518381807643600057564699657906603488773597485708640144 +/- 4.50e-112]",
  "c2": "[26.6038340552053235646968295754395165569495440015036089712082225818703888824048736194459914958359662482685121340 +/- 4.17e-110]",
  "c3": "[0.001041136362910439721727989114192595754973154498821752819458946161537822363761738294277700485775273701551509021874 +/- 4.45e-115]",
  "c4": "[6.1633474246060904496439366439776572962194801390869609025630889353028639050014019308060142441617074066254855348913e-9 +/- 2.29e-122]",
  "radius": "[3.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 2.35e-122]",
  "radii_polynomial": "[-4.8199999995139999999995140000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-9 +/- 1.33e-122]",
  "contraction_bound": "[0.959200000004860000000006480000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.02e-115]",
  "derivative_margin": "[35.4391814872262919727534010794107418638062458410002684696611631887863124679759922030562296589984997238656840146057 +/- 6.93e-113]",
  "star_shapedness_margin": "[0.83208691372407674631006235623252939034204129756873618624600889614842123090041536875209473333689744541190095975802 +/- 1.00e-114]",
  "nonball_c13_margin": "[0.2317121475973917611594158298165751863592211726393577203237704824192335241182084508364273568287354649856825533585914 +/- 1.17e-116]",
  "coverage": {
    "finite_g": 5824,
    "exceptional_g": 80,
    "radial_infinite_classes": 91,
    "angular_infinite_classes": 1,
    "shape_explicit": 260,
    "shape_far_start": 521
  },
  "replay_workdir": "<workdir>",
  "replay_seconds": 4008.3645964218304,
  "verifier_sha256": "c2802ee1202ac2dd899f01c4e5794f1a7e5f78872f53becd1728f23e19180cdb",
  "embedded_payload_sha256": "0ba7a364b8bed66c4e50531f871762b8a185968a9bb38b59350c4cc9ad749a4d",
  "completed_stages": [
    "matrix",
    "principal",
    "taylor",
    "residual",
    "finite_matrix",
    "g_near_0",
    "g_near_20",
    "jac_g",
    "g_near_40",
    "axis",
    "g_envelopes",
    "shape_far",
    "jac_shape",
    "shape_all",
    "g_near_60",
    "assemble"
  ],
  "scope": "Local computer-assisted existence certificate; all data and stages recomputed in this run."
}


==> anc/r3/certificate_r3_replay2.json <==
{
  "status": "PROVED",
  "center_sha256": "1c2e959714280ca4bbd2e60c5a7bc378486f5c96205d858e0de0c561ef26a344",
  "space": "hybrid, R=21/20, shape scale sigma=3b",
  "equation": "F/b with fixed dyadic b from the M120 seed",
  "A_norm_bound": "6000",
  "Y": "[2.10028725121632983684131039870287010807693378032991893489535200664001015438227304671967067921345598810048171531677e-8 +/- 4.40e-122]",
  "Z": "[0.8589285410182144941474497659018740006089532539564146450118000608469516604401948366633719672850405076188740866372126 +/- 2.00e-116]",
  "Z_finite_g": "[0.72060003418815108707801131236269899006166378490871618143272300868126236674213597 +/- 4.70e-81]",
  "Z_near_g": "[0.3274870763827139432512651975318643835635157302021980285644531250000000000000000000000000000000000000000000000000000 +/- 4.07e-118]",
  "Z_far_g": "[0.8589285410182144941474497659018740006089532539564146450118000608469516604401948366633719672850405076188740866372126 +/- 2.00e-116]",
  "Z_shape_near": "[0.3301273884919500000087400749596011628739233856322243809700012207031250000000000000000000000000000000000000000000000 +/- 8.33e-117]",
  "Z_shape_far": "[0.803676842370247955726526855481305794811636284282016168787518381807643600057564699657906603488773597485708640144 +/- 4.50e-112]",
  "c2": "[26.6038340552053235646968295754395165569495440015036089712082225818703888824048736194459914958359662482685121340 +/- 4.17e-110]",
  "c3": "[0.001041136362910439721727989114192595754973154498821752819458946161537822363761738294277700485775273701551509021874 +/- 4.45e-115]",
  "c4": "[6.1633474246060904496439366439776572962194801390869609025630889353028639050014019308060142441617074066254855348913e-9 +/- 2.29e-122]",
  "radius": "[3.000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 2.35e-122]",
  "radii_polynomial": "[-4.8199999995139999999995140000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-9 +/- 1.33e-122]",
  "contraction_bound": "[0.959200000004860000000006480000000000000000000000000000000000000000000000000000000000000000000000000000000000000000 +/- 1.02e-115]",
  "derivative_margin": "[35.4391814872262919727534010794107418638062458410002684696611631887863124679759922030562296589984997238656840146057 +/- 6.93e-113]",
  "star_shapedness_margin": "[0.83208691372407674631006235623252939034204129756873618624600889614842123090041536875209473333689744541190095975802 +/- 1.00e-114]",
  "nonball_c13_margin": "[0.2317121475973917611594158298165751863592211726393577203237704824192335241182084508364273568287354649856825533585914 +/- 1.17e-116]",
  "coverage": {
    "finite_g": 5824,
    "exceptional_g": 80,
    "radial_infinite_classes": 91,
    "angular_infinite_classes": 1,
    "shape_explicit": 260,
    "shape_far_start": 521
  },
  "replay_workdir": "<workdir>",
  "replay_seconds": 3577.5398283135146,
  "verifier_sha256": "829076e8b0755aa0a6e63474395e207f8ed6c54a47793fdab06b12e0d3ad2c8d",
  "embedded_payload_sha256": "0ba7a364b8bed66c4e50531f871762b8a185968a9bb38b59350c4cc9ad749a4d",
  "completed_stages": [
    "matrix",
    "principal",
    "taylor",
    "residual",
    "finite_matrix",
    "jac_shape",
    "axis",
    "g_envelopes",
    "shape_far",
    "g_near_0",
    "g_near_20",
    "g_near_40",
    "g_near_60",
    "jac_g",
    "shape_all",
    "assemble"
  ],
  "scope": "Local computer-assisted existence certificate; all data and stages recomputed in this run."
}


==> anc/r3/check_nonconvex_r3.py <==
#!/usr/bin/env python3
"""Exact check of the non-convexity of the three-dimensional domain at its poles.

This script is separate from verify_r3.py and does not modify it. It reads the
frozen dyadic centre c° embedded in verify_r3.py (after checking the SHA-256 of
the verifier, of its payload and of the centre file) and verifies, in exact
rational arithmetic, the inequalities used in the paper for Theorem 1.1(iv):

  S1 = sum_j j c°_j        = psi°'(1),
  S2 = sum_j j^2 c°_j      = psi°'(1) + psi°''(1),

and, for every c with sum_j j R^j |c_j - c°_j| <= E = r/(3b)
(R = 21/20, r = 3e-7, b the fixed dyadic scale of the paper),

  psi_c'(1)               >= S1 - E/R   > 0,
  psi_c'(1) + psi_c''(1)  <= S2 + K E   < 0,     K = 8 >= max_j j R^(-j).

Hence 1 + psi_c''(1)/psi_c'(1) < 0 on the whole existence ball.
Only the Python standard library is used. Exit code 0 and the last line
NONCONVEX_AT_POLES_VERIFIED on success; exit code 2 otherwise.
"""
import base64
import hashlib
import json
import re
import sys
import zlib
from fractions import Fraction
from pathlib import Path

VERIFIER_SHA256 = "c2802ee1202ac2dd899f01c4e5794f1a7e5f78872f53becd1728f23e19180cdb"
PAYLOAD_SHA256 = "0ba7a364b8bed66c4e50531f871762b8a185968a9bb38b59350c4cc9ad749a4d"
CENTRE_NAME = "refined_M180_step1.json"
CENTRE_SHA256 = "1c2e959714280ca4bbd2e60c5a7bc378486f5c96205d858e0de0c561ef26a344"


def need(ok, message):
    if not ok:
        print("NOT_VERIFIED", message)
        sys.exit(2)


def main():
    here = Path(__file__).resolve().parent
    raw = (here / "verify_r3.py").read_bytes()
    need(hashlib.sha256(raw).hexdigest() == VERIFIER_SHA256, "verify_r3.py checksum")
    match = re.search(r'PACKED = """(.*?)"""', raw.decode("ascii"), re.S)
    need(match is not None, "embedded payload not found")
    data = zlib.decompress(base64.b85decode("".join(match.group(1).split())))
    need(hashlib.sha256(data).hexdigest() == PAYLOAD_SHA256, "payload checksum")
    payload = json.loads(data)
    centre = base64.b64decode(payload["files"][CENTRE_NAME])
    need(hashlib.sha256(centre).hexdigest() == CENTRE_SHA256, "centre checksum")
    need(payload["sha256"][CENTRE_NAME] == CENTRE_SHA256, "centre checksum in payload")
    coeffs = json.loads(centre)["c"]

    c = {}
    for key, (mantissa, exponent) in coeffs.items():
        j = int(key)
        need(j % 2 == 1 and 1 <= j <= 181, "unexpected shape index %r" % key)
        c[j] = Fraction(int(mantissa)) * Fraction(2) ** int(exponent)
    need(sorted(c) == list(range(1, 182, 2)), "shape indices must be 1, 3, ..., 181")

    R = Fraction(21, 20)
    r = Fraction(3, 10**7)
    b = Fraction(float.fromhex("0x1.85067a9afca2dp+5"))
    E = r / (3 * b)
    K = Fraction(8)
    # j R^(-j) <= K for all odd j >= 1: check j <= 21 directly; for j >= 21 the
    # ratio of consecutive odd terms is (j+2)/(j R^2) <= 23/(21 R^2) < 1.
    need(all(Fraction(j) / R**j <= K for j in range(1, 23, 2)), "j R^-j <= K for j <= 21")
    need(Fraction(23, 21) < R * R, "monotonicity of j R^-j for j >= 21")

    S0 = sum(c.values())
    S1 = sum(j * v for j, v in c.items())
    S2 = sum(j * j * v for j, v in c.items())
    lower_d1 = S1 - E / R
    upper_d12 = S2 + K * E
    need(lower_d1 > 0, "psi'(1) > 0 on the ball")
    need(upper_d12 < 0, "psi'(1) + psi''(1) < 0 on the ball")
    ratio_upper = upper_d12 / (S1 + E / R)  # 1 + psi''/psi' = (psi'+psi'')/psi' < this
    need(ratio_upper < 0, "negative curvature quantity")

    def dec(x):
        return format(float(x), ".15g")

    print("psi_centre(1)            =", dec(S0))
    print("psi_centre'(1)           =", dec(S1))
    print("psi_centre'(1)+psi''(1)  =", dec(S2))
    print("1+psi''(1)/psi'(1) at c° =", dec(1 + (S2 - S1) / S1))
    print("E = r/(3b)               =", dec(E))
    print("ball: psi'(1)           >=", dec(lower_d1))
    print("ball: psi'(1)+psi''(1)  <=", dec(upper_d12))
    print("ball: 1+psi''/psi'(1)   < ", dec(ratio_upper))
    # exact two-sided enclosures used in the paper
    need(Fraction(4281903, 100000) < S1 < Fraction(4281904, 100000), "S1 enclosure")
    need(Fraction(-7758015, 1000000) < S2 < Fraction(-7758014, 1000000), "S2 enclosure")
    need(upper_d12 < Fraction(-7758, 1000), "S2 + K E < -7.758")
    need(ratio_upper < Fraction(-181, 1000), "ratio < -0.181")
    print("NONCONVEX_AT_POLES_VERIFIED")


if __name__ == "__main__":
    main()


==> anc/r3/verify_r3.py <==
#!/usr/bin/env python3
"""Self-contained R3 Schiffer/Pompeiu computer-assisted verifier.

All mathematical centre data and stage sources are embedded in this file.
The verifier constructs its approximate inverse and recomputes every interval
stage; it does not accept saved PASS receipts. It prints PROVED only after
complete coverage, finite guards, radii inequalities and reconstruction gates.

Dependencies: Python 3, numpy, scipy, python-flint 0.9.0, and gcc on 64-bit Linux.
At most four single-thread workers run, all at nice 19. The C accelerator uses
the installed FLINT library and checks its ABI before arithmetic.
"""
import argparse,base64,hashlib,json,os,shutil,signal,subprocess,sys,tempfile,time,zlib
from pathlib import Path

PAYLOAD_SHA256 = "0ba7a364b8bed66c4e50531f871762b8a185968a9bb38b59350c4cc9ad749a4d"
PACKED = """c-rKB+mouw(&ztjUeCk?XxnS?Ma)Bc!3*LIMC9d!psgq(-DoS!KR=mSRov8GYwxr7ocUrNI=Wk-
D5|nDe|i7k|9JO<P5h7l`rrTf*Y)&y*nIxaDEY^K{bRL|uWo%H^}9+s?2Q^;a!b~W#&t7|j^0r@_j}FVy1R>4i~csdR>jY@8hrn?
Zp+i9Jv(Wt^6ngi*s+v%&1fW!J^FHcPN2087q6=(&Y~f;LL9$w#p{R1;NsP+WZl|c;klCM?-IABNSblb+`4{Q)^>-L-
9OPYS_jRm2kGz#<J6Z*{<q`mX0&dF1KACmjUoOH6dGSEj5(~+b9dfxU0bBhwPw&ezPm^D?3j{o%gTAV2rjn#)7Pe_|Midm@sCv;Z
;o!T`Ioo(Jp1pyw>odwg7y8rKRc?C+miP#ESj^JZkIKs=GcRsQ=7;AZsW^4N^!pj|969^-
&HS8s|gDL3lhSlLTkV724Ak<3}K>ym%M1LV0K#B`gXZkhu+b`&%Zps8F@)lhDAES=3Ly~0ls%6$L?=oLxMiMAY32xyQ7`k9m#H2l
~xPo0^@C`Ml)UGbGvHn)*1mUP~dfMyUoH%`n`4JcCTA!A^SA<#SP{<`dZtAy+d<o!1G3d8_p8PXdYlLyX+loSYW>?t-
ABASD(TAT4}#K2%MvmIMZm4W33jAu-}`VfB;}_YakRW9r{hfS*Qp4uG`tdJMNuDa9y{WFn8qw&%t-
SxOJG1(FDS?(p9UucWd%>4bNxm^`hb0w~oQt>ncDv%`fj79o;$*X3~sY|Lru8l+j#O#@1YZw>mpxHdj0I#Eaqc>1^I;nH|-
%rG{l%%G^)~>U2Ic2gx-w=V$%?^TR6=A`otEWe>jG;QVQuQm7lAmLD1<!sgBkN5QZgrEcvdUUk)U)xAZ_?XM4z6T-
OgzHT?T!23k54eu1f8rTDW*d0lmH!%jTad3gd6>PfdzIZLH-_B8$JsvQi4KXIHopp5fdj8DbI#?~%r*%)yu7UjonsFL-
&AP0QR_xZBK#%#@YrA=cF=Kb3zQ8!LJ3VQw<1BFeCajBf(7MX!uqy{%eT1|hjkl+5zx4*sTyEW?f=uOe91eCXq=k-
}tl(g}3k#k(QazXh9MCh+Ns4r=O{0SY_rc!poYsyVVlx7oo5|ksWxERD{P+!^XZ7GEJH~WqZMP8|{9w75y#uYi07HqySj!{Oe`{C
M%#()m0@_n>ZMEJq8pF8&`adm=M&!xL5oj}7cjqU~xP~zI3$8cJ7tdGVg|i6$-
{X1h_ne*EvjU)xAMVi#V6MAiXkERol>oE*=fr%A2RL>O&ZF%FoFBkk6xlsaL(M#A@3hR<a|de}xQjvT7(1XJ^$L3pbGpHP+(NtNz
?rqu{5^m+T8%57qlu}%jN0e@y0^Umoh5kAyi~fie7FwI5T^@ej{KpuMgD^C8UW3VbaQ*P>m&I7?KV6T{o?%g!>$*b#?2h6Ka~o7o
t8)|_^#&JpDb=)xbE3!t@UZM7$htB%rrZRt}5neKfM5RejOx%tE;lBTatK()6yQDCX3z9tI_!Yfw0@@`*}@c{3r1I2EC768#IuQ!
1_kR;||UM><923-0QL2XM5W2-!$WAqPNfKvZlts*wb-
+1lP&Ci9JHz6lljje>UIy{mYf}wiM3Bd1+?<8<Tw}9@OC+)PnLp5`VOA>jmStz&mMdFYzM2=Im^=cB7%HM-
x*z;W`i7O9^QU&)()}UHWk59iZ1fybGKOcz57&p&o(&qBDd%aAG4}Pfvq7@b6l1fM>>bo$~@%W8lGo*H%%G(HskVc=h%&tsU$M&`
AISHMqh&abI5aR^!8~DHo(+=O`)c%xyzK^ERy6x;Kb6xbKWdM6jlkV`TU7b%cG-pA(k(Nd643w#=S^dkkj<z=E3Cwes02%>Tnlvv
DJ$g%Hl2pxK&tVf?^@a~$RCR11g>*KqD_NxF^O&3E>^d3JqikASawavTc!g|l#4ntgfXuh$b(-V-
lxT|<&bi<!J!T(@*B+y`<ma*wcgM=#qml!L(Y{FTq-5y}n#H%E{SA<75fXM%6~tKc`DOEPx;?K3$KI=WUI0-
u&(uU{(T(K!Pd;}1jeIp?3{^ZLTh>+D^OGduzigf$cVbr}Z019ae#hsz3R7w}C8{9A%^2|N#Y)DgZnnr9drc>NZ59@04cRL@4QnJ
khu=P84Caqb7Qq)Zl!FYt4C^@6AG_4J*GC7RFoY$)iu)%1Y}5+2EEneha#H*g0v1h3W^@LFYV4|o-
m<#0xuu#S!W%5G+KIy{PTbj||-
4C6Ua6@Nq64`h|m0IURH7i6GUpOXB6Ilx+uA^^@Y;yVDtzeR7WqZhA2JsKa`ySTN%2dp#Sk6q<mob!|K053)GOc-~e0-
ySJ&44G$aQ@D?pF(ai{%a}c_2LG6sR=S|y&i{sHs2oNpqDLMXLkQUmK9DPk>kIm$Q#Aj@Gi)A6_Ck^YmZ!AmVQhZONGmJz>EWY4=
%s0cleE1JcZ}ecOW~y0PG*&y`r(CN|VI^Fz59|;{p9RA@D0z0W2NFHu8_7l>p{`XWuKnTepA?*K6QOO>-~%h;cPGH<-
Tzxcl}#eef*)K7rdC1p*hbAAM`Gv6p%(owC3E^O(kvw-U;+VXH~lmSg>$yO_iJ1uux%z3#37@?ej&JvCmmeC%e^*-
NM5+5mq`Y<$m*w}11F#<}=@=^~x2e|K$h&g`Ap&(xkOTDP#)xOYLmW}u%$u<pRyodEH(&1m6W;3V5Pd{*8=vj50_8HX>uxb7WwJT
Z2a_Z!gr0iA-pP=9+po?o9olk;VunQKjNzg>YR(S5+zu0Z==n{IF>JlPfRFyGR6Muk`MHFSvHte53tB-yoD1Nd>YlojA}3g80z3~
&MHmTHk^uQz-y$F|#S{|wNzYK;`nGRz4S<3QRxc`lt(P@n;ue!;qfOunH$Rs$LUjO_%=I_=d@9rzZEmpzNi-QRsC;QfK*rSgwe8n
HD8jNb1$s0V)zdrQVMKn}zDvuhLJ^C)i?GT_2M@DB&}c)v*1^|02DG=JB0{L={y5bNH^MI1$RceDUgdNA)Z8w)T1jEyu!xC;1K;s
Ul?Ep(#8B3+k%n%VtJ@m_%v+90=Ai)&?k)PDh&)YgplaesgxX(8&5Gkh<QdxJBq5$-
F|cY%+vJy8!o3G24JWVi=;W^O~07X^H>FqmDTfYDw6Z|&jy9wv5ta$C1lGZ=4iQIGVS3C`UyKwfpEPuRyqd{4Sy{{0Q`EPS7>bqM
;pvPgEw`%yLp8+fN7(F?6xiQlh|Yg&JhD~Z#C?=wAs%PPQ<T6c}c9*|A9!1Z^jV^2>GGYT=>4ZL*S+Tn8nSIfbs*97_lx(BQT<DR
|lEkN1>c_jnAWwhudO%2Y?7vPZ{ywBdP1J60C@J<>1!I(29zf9Rh%z?7bvA6IZd@V@EHa|G6z!-
xA(x6?&VX?D#p*eH<$9d9cz@sF3zaHY7W^n&b{P_mFzfGUz>yG>4<Gvuy0!)E2m2}ZrvSxCD>8gC}ey1qEM_<TaP{+<_qPL4C3we
h;XuZhf1@0s1lt6<A7%xKG5nvVgd$fno0ZTRZn-ae(uZ>e#n+&Jevz?H;e~yox<;g-
#mi`vj;Pf#x=jph%2AL=WW|0ytoPTNU&RO>(In$qNXcvR?oXT)EWzg;VbPed`XLr$oaX6pp5)J~)jkdhT`#fN>O)tG?>DnXe#A_T
|Rx~EJq+3ZA)@ZJwzL=l&y?4#eBFD&<azfn(boURfwY`<DH~S&V5u7VO>o>=cZaUy_c=r>orB)}M6R}{V)pwEhhz5c07G<|13z<1
UdrwUK$CMP)`1z&#@r~o{A4vPa<B|82&hPJx_YUI`o%dj`kLy5dzs05z--d1A#i;vcHWhCRYb$v@O9C23URkuE7VxdWES{48y+d8
^GqXtvnND~z-vcf?5{4xK{|7}3v=;co2YL>GE|FjHvq5&-
o!gcJz$VDE*#DplyP%iB`vG2+eiYYQ@b*8lp5mTgt(mwE&T$NSQTp&acjd^dkB}ae4dciBopN5!&uBvD4c42@MHh3qz`CF22|Sn9
QALcE+Mx5>wOatsm2gep%XG%@0qU`chw7tukUQ_d$9EoL0`o<|@k;w3))w_ev94(6#dS@{W}U2CRb7#IA)JM`)4FF}-
R?Z*v>0sAHrFFQh5G~iDM*O#AP-$+Yr<_dBvaU)BLAsbSF$Ukt)SlAtpKCoI|_d7E&|wV)LoJ1maos>1LkZu$-
bKJ#X528>vUqB*Ze)$`jh>Q_8_z8mGlDC<Ag1R+ckxalIwBb>dS!hV7=4?&(=eGfq4d6QtDn3D||fiNqEN@zPFe=I&@rimY97C^+
DWYwyq^wV&lpGwj4i$d?8#2??5(x7z6DHD0e>G8rjCndkymX@i}M!tq$IS=L5a$BG<Og8IHwsC@WuUdv*n(O}I`^q5|(2y$han&p
+6nR`@KZB{(~EE5_$8Yk>a{`&j%;)T|oH6o>vUoh4;5N15J)Gd~r)70*BVanLSCXC3t7XJ=8Fn4OruLmvvi5BHw<8k}p+Php<fc{
=86vpxMG{#iJ;+$SI~!}n{D>vEZl^6K!6x~?oTx}oQgy`MdcVVJ+^jBt#_?Bd>WUb0b*>m#<$sSH>#D&tkL_rR;*jHFIb-eWfaOr
R>jJK%eeh1tCD`qn&|m{MkI&hG^sN>x7Y_7?Ss`V_HvDD)__mkOJ4*#^VT>^GP-
{fo{ieJ^B%ZrqSYB_XGZ_#4(UT^&)kpXS(<y*uMk0;fJX!(@l6q3q?f!0-
;*rDYd*06vGE0pYJ?@||J6ImjMK(GxZ&m)Yp~^9ZZuHg;}{hV#7h_645NDxQgTi7#lW{!zfod)PyH-
D}Egq5mfj);`1C8Exb9QpDbZKdpVCFL7O$-hUP_`<Qe=oA!FaeIQ-Ji&uKymA%Vi&(5_tp9Sm`4SU=_CHP~KpJQf+FI<z&5wGn(_
#Ec$A1Zq3N$91QaeJ8zl8T;!erWWU*KV?lSQ5rt*$%TK0G}6j1hFrx*6n>_Xa35QY1|BuUp>%^fM0D-
%f%o?`+#=bxvt7_6=1PpPmhGHz)1+Fo|%mm?G62t4r@1-bj7RF9)D;-|3f>TKE!yO7k!8^mQTju@BTS4r-
akzKI$Z}R^jO8g=oXg{BNzvBL0ADzUF?M43nJ!&phkK;RAFPW0-
oMqZa%we6H<bPHcZ`n(;Fo8F7O1ocllPn!u=?P733G;dAx$+#I##PwhzepzTl^8H%C#r&Ra=K}R}ioj%IDCOogL9blcfZw%>qnw(
BkQ~#Wr(~ntlK%Z9#Iugz$8rFo*Oiw4U_K&aAv$3;r{S)X|ia)OD(q!I|;2nJ}%)YD2Qkdg486`{}E>k_DC%yfa0zL6_4r6t5U1<
!m4S71~cfrse0sb3-4y?*c@>%KJ=Q>Msy;t}O;r-
Lj7435PBWzGWpAD{OhPwZffZp{2_kQyI2#5P^4fU|0*@?8U|2f*j{jJjpbi5DGj}oEB4e@i3CvXj|O+k;t@!;Ci$EYRv9ma*s64Z
y$pD3O$o~5NroFmZCT*7A-)}_J5%AY&xvNhq)t@>QP+};6r!suP_2H+)}&(n85^%h_Mnu7Rox2z-
HdU<?Lb>8ic!1NItFSr1fBVFUs^*O)qUqL>jU-(CfFPO5gw*-&mXS56Jj%U{2ec&Es=e66pJFg%skNxiHpKzvPw&!nfhGjg1%-
3r~MsA;IrW3pW1w4+?=dpi<=ZN(?=xs3%)%TL!4(VFwxPIl|b_^rxv_3BR$Iy?_{Fv-
JMPB`h&&kF#@81p1+VzjW(;0BFF64^@JX_HX>EyKEKAkp<nQU*v#q<jN6YZ}g*MP?GJ@$*VlL9t7d;ZUpILo@Je-K|WEA-PvSrpU
&r$y`I{GWO{=leRn!rlwKfY1MDE(`P!)`DmXV=72)wj0Dp2gyr<X9UhKoKYATG01Tg3|mYO6tWWj&*qJBFi4wT9qnFKIs!S|mVW?
dfH}-$FY#UnlB%1kqAogtX?3jeRI=V@k~*JRqxX47HRqDm84ymW`eD7-
C1Qix7HFFBl|gz6SG~Z8H8>10KEUkXhH3wb^W~V5`MnGgOCY67-;2w(<8|QK7LRAb`7OVeezU$J?CV6EF2;Isn^@BH;j_f8Nz4b-
k#71PF$?lbjA^R+A7DJjD^QPe25FS8d;QY_ZHDqG9ETJTw*suD6>Zo9IeIT(1#w+&=RsKx*APYulu(Q-
{zvS$2o$DUz?$RUXkDlHo$w11_7nG)u$RxCQH%|!UWcFE&Ap~)*DcdN($Zef=Afs9OVg=%r~N3mI}m-
)bv?R|>>?{mAsGPcdPbW|HixbfZ-ni&z{4_|pO{0LZ$`tnqTlZ=Eb%u>LHizH_7^cf!0rP$TP&7?Y(MoGt|ME&#q5HyQW%@z9oG@
k51T)oIedrgoY*z}rptHZXW!qiV*!V!(T~iRZ_$1;d!oIAIgBL0=J>3t?IpXeWH-
reXE0tiW^PC0_hj}n+^^h^^5mY=Ez{#L9<JAnSBp`!2KpzRrpI--On2h3Cd3y85<V047A;kk_dM1{THAvQ@sPJHCX0eXLEgP`KDh
JRwD#!JNgbon^ic0!0Pj#)44~(uKB``a@IIi|?XvG%AkPgsvpo#EXyaBvmzgSqN(_u$@26QD44>c9e!BpD9zah_K+is-
?h5?%448*_<RH0SaId`-
beqJBfzIGOS~2Q{nGRKmX&3?K!T&vs>mdJ$h}Fs03}_kj4f*29KPA0AcpsUa7csBQR@!~~uHkS&`UAWx1>OR7^gdypi1l|E7cjBN
9z#6ArWnfU?b)2}t^>W?U8v-9^8BaQB@gBc>!&NYp6C-qzcH;F$X33`k{4p!rzL@mM0z_fkGDW$_g%Oy9<zHIq0o_pub-
WX>2_xC_8{w7d>GIz`rwx7spzK%T9_)EWR0>8XipEv{(5Z6vv-hDhSdqW#+=C}j2EHz<2(k=;a;<)A1t14M{7Gg3LW%tS=R@|w^=
OYj@D*)oXMbz0mgvqS~prZ(9IRyKYR}4TP{PnPZMKja39TsGPk9XIuB-
p*&$G8Ab05b<{5ZJfIeMwV<S(H)lD~$w05=@EWU`Zo6w&%qfz(Rd6r-tNn<gy7YFDPFw6<B8!{WmW!;v5-
^Zcd<?(EMPSg2Kw<T+7SflxD-e}J(r8l)^>ReW)Q)^_-=A=i$83wEbN1TGZE#-Y;N?{?;I~*V79q`7J2>8DF@xR_z-ud*I$9YfDr
qLr?<Z5E<u1v2$d+}jwf&Q~Gnk*i-duy<L?rcd`EE-
?H2hmO`GhWzaG8)zc?wK#`AV%y6|4U2bMQbr1aD?%B@O|H|UAM!e+32^W?GSZd>*r~e$}#Aephrv6u=R2o`iHI79(-
yk;NaeDqoMw5_RlMr7wqfSP?gW&Hkz-xL5jG^U7$Ts=kX-
LM)#XXlw&xL<<SBxi}qp*=#k<Q$ZpPKPnhkbr^4Kn2H|+*Bah;-lN+Nqj2Y@~V;sww{uOc1PkAytvvC3b4`)=~Z7`Xj-DwOL3Y>{
`0B0hBGl+4=4Gj|<f~H~2mG`+in7}zR=gAduIq>XaJgrw7KZvIt*8%6^x-
8}wv?;mu*%!#By_V^57^mJ*9>yu>@``X0ocV?eYnJhOgU7i7-
`n)iesK6<r833dGoPCkGoN`JTFH7nmQTv2Ub3Hp%=1WJu*!TUp4fm<<je>4V`<8+h=Jz!*0_zAt`l<`$nv^~U5O`JCrsLqGWkL_m
$M?|RAD}6VK-(ztxnABjiA4o5z0Z=HKdzuqD-7#9P*7zXT4x!0b2fWjcB*1mFK}?-
r|zq3eH3_Y)OC%fM=K|ts18R^jXIkXsvra>%RP{p^t8VCLX--8>wT@GP$I6;~3U9x{LYXdRghcK+j#*tOU<sImW9vU*r!;G69`T_
ai#5n!jbXp5y5Q;}=)02KqgGG2XCyiXO+D@VE`*R?GaF3mIb>fJcE|nyu~mqq4T2sHcjx)oKo6RCu4L#?R41pOxFXy>gp8oJW+&y
Hy@@b11(v#l`E&qJ9$3Ea<3W-
o<#59oZ{4AcJ%xDD82UKR{!STwRqegssuH5$gC3ukg+h#!O8SGj}nM0Qje5CBSPi4t>?{f^1BhuYjq)`dx<8VLlCvnIL_xEb~zRO
ffl#+h2e$yzToP=gaNh&|k6TJjx#6-yla37xa4(to={mQ`0TTtJ|>TtH4+zo^Q~-
ikJY3Q3rnW1@v}=_2zpLthFQA;AtKp?{+$2P590z&GWnc=l9;zKdq-
3?ex}(&qs>T9!IeRHH`T=+}#6w0_JdLc_cx6wT)O=`_b;nxkyXr0>*!K9+t*Q85-L}3-!+>##|XOVD+DPHd3udYxYTJgRS4Em&7-
WdvFbzuG4yY<@@tl1KqF0gNo0qDS)*d7sq+@4x~eyCHqcI(CeDn@Yx#p1)EEW-=R&W@wG-
fMSXCF^O4$FEHvl?-{!w;%ef}%Y3rbW%zg_?&*+iQ3^0BZbg;%j>v4V#x(w(-A3V0{oyQMy{g-?lsH;gFZ-nFEOc=82Ye3(EC(9W
hCtSi}MgzAyV}3|E!gwL{MJVLcNY6q((dV|{DFMdOfDB}QWrZ++(ZIO2FW`e1QwQ=*mUONgXL%_lU2V48EN(a!ja`tF-
{MDxr@q0rga=S}S~t-
qWJ^wSD$geKK<Uj7iZxet&{yaj7Ia7!59N_w#nuJ=M3^(g@DutP#WfW3^hdEL%P~y;wF$pA!719r1q2Ed$Gs;!!mb$(Z5A<uUSkJ
Wsf$^7<XsaHZ)ZT9LfbsEXhV)bd-|odjizoLG-l>~$)dCYWhB5ccjy&mRM-TL-
}C{Io<KT%0apj@N|E6jkd_!dFu(NGED{1JY>gH|M7xo9jSgu2#mp4SG7Jyf=`phi!%kVK*#v;r5UpPN9c#C&ZMSX++AVN&w4|}jn
ioW;F`*kkug)TnR$U9D-fNf%xde2{-
#KQHjyJeBkSJTS;E_bsGDNiKHv{HLQzgoFG*H`tv0#ols+$+qcCInRp|XsfJS&Vm^h3Wnc9SN0ATVm-fLg!?{su~C9*Eiv_DZ6;u
Yn6Vt^Xcbj0}|kU7%;Bn`J!+q)y&?%qW315${1rxA0ylnXW)PD1|Sc$Yks~m?0_^?n5a@oRzYUS~o=A&$Ada>*%cxv=FX(v$S<&R
#K7KX7lL6!ZQesW3~}x66KkhdB#RT>zEg^FT~hOOjQO>zp)gd^%u05L37p#nx?9lR!21~RoCE*Q3j&$vI56_%`+TWrt8|TW*!oKi
tl8v*CdP5za>$)_f{aFoD+id>{$s&w^|{4QA1>p86P4tbRFtNYf|n-
4YT_R#c7$BxT;k+z(osIpG9W*idt|RJ+B9vldYd%PyM0V&ya)3J=)9UaMsPUHkrSC4b%P)v`l%aJO(8FgGnMO)efgmJ+tPibwF0G
kk))Y?`4F7TC5(4NC~?X>CCymh*0h|LGwF*4ii9b{*EE|a49sAc+InKwC;&C7=a!hdxo;;=|>UP3B89QXodZ(_j2|wHXtEDN*d1L
UMuR9v?9X?<n#ayE{}c1OXLSg4y0E5?dN1M@F#6q8;6d&G-
QA2pEb}Xu3ih~Xk*4~L6ZoZSJJdGV#2R_$hr1~*~`UuxYrh6*xoE(=~}<BL)v$bl#LYt`aJ8F^tox>BjHtf-
?Yb?Saa{0@_v!_KURbS75@o}J(OsqbNa;VAFUy~=k`TW)M$0+PS304tO0UAtuUeuq&w~teEvzFKS8I2%)38f&3AOJ*YX)qFdV(wY
^|m8-
h=&SYXIXKICmMX6vsvF_GKdqZg*%5r!6Tu&o=7kR=Cr!GgUyNjGWp|@)D%4mw4_Uek>OqWg#>Yt7J*IR5f>ak1?(5QQZxXDxUKTM
t=el!hQMR*|#6AFWoqjzvPh$80jUn9F98GpCvk_^PB|hZ_lZDZliWq(9mw>EV!4_m=rC4cwyNLrTuHR7d7M~gSGfQF*{#4|K&n;-
9UP9t}wc}L}wSY#0||3THGGd+s6d2S>SyK<XLz0GnLO6p<AAZAzw6%a7Vn;Lair)H3m(d*7S5j#IMy(QQ;c+P5gr9&c2V<?0e)zS
)@wrEIcKbvAbkxdl5y91n4E2o~FrxJXdZw0+}`nGOJc^6m5=kMNg0h`ae9g$cv(MWk<oduD(p{4r=Hi??FD*)kgLIO<TTUHl)`(o
Y0z!nIoRj*t_*+BY&2Pn!duk;S>?@wM3dK?ei&KGAqKqV2OCGS`SuxI1gros2pTtLv~8ql<Ka0vOevWA;=x$0MCh-
2H4u(m_`>X6BC{Z8nt7*VYYyw`O&AyNGhL^w|K>~GahP)J@sW#gZ&63Wd+*j-
80*L^0=>(M?7tN8<Jf4X8bOWE2Sl#YX`1t!5TbzUiOX{L5Dms=Np=kZ~pE)T*O3MI5)D+q4mmm$al{u8|gmdi43p<SOe)3_Eees(
QRX$&vt2Fr=|1Dqvl=#ze&iq9iR&ywMFj(SUX(Qrt#8}C<+YUQ^@jV*~)}bXX&H0%e;QQnT&dZrk>pbUMp$H@SKv2)q0)Sv$ybbi
1FQqXt_fx4rzZpQooaD!wVikcn35?!hG-
>qubr?GA8WPk>YuB<52`R(0xWH2e5iE8<=Iazg;r#T++CBy;E4>aiD?Uj>Cf#gWeN^JT-
^xITs!wsZezXUb$dgXWz~DvLUi;bc`(AzZJ*KvVSKFrgc+g2++DS4gSGAMb`a&g^sEPMMSEvpJiX~zRSLbHQTSc^WVu-
|CQyik~z-S`MWG^QCY+d-
`JY8c5Lqqtb9Q0zjIRAb$S8n%6k^M$fL}Rmn;fRZ+Ak?V6t+MssYHB7ro_`@pM;(_3`rTx#E5w)ji<e!-
gvD=t#pKBJzwP(!_HNuacp(#SEniy~p9Qkln_;r?CgRAUuQXCcBVlA_dxUE9MyvyIUG#a}2JWzAwv#CuniE1X(|>0Ua5;QN}j{z4
$)UiB;6icKczsAM+?sV_J;V?NuW}*&G)zzE+b+t_qJt7S#!RTC`#pBDDA!2l`|3emXq#OOdxFp2ps%33`!O52mjWpXo$H73e?DnC
4MBfalm5{G1;!a{BOKAJ_2iQ^ZZ>@w(#OfF~#CG|#ZCX7OZLDk|eyT#x>pwVl25p)>}|V!EQ-Ial?Or&eE8=hr{Er<Liy(S*(Am9
JrlQB{jtuwK+hYlf+Jg|(QuD@%4gIpb&i`UA)l`aJsPS?L7lWk!$2Q!ooc(5O=%M2>onfUHu?oVvT7bcaX#1-
c#Ru&8sQ+`@MlG98lNQ<#S#WNj9`SY5+RC&jV2_oXnu(zzd-dx{FXj%(^J^CrOlj_ZSK@&Eh%uHa?kHa1CL1iWD6`WNELp{cGpzX
DwOf_wYL@ctpf=M;2;#8a7006NBlb=qRq#}Bgl+l35}qGzLwv-zAJcr?0OMac6p%LuIeKjZeH{PW-
P=n*FGe||&1m&pRXh|$NmzEp(%<?hS+7pxbY(`e0pU(c&R`tZUg>K8v??w=ET`9!BgS@`mEG8dJGUIHD*Zby_c3OZq}%;T8uP<iK
v<MXp~D(u&3)jB-(7V(Ug@sTp-)51N%E_DLA3bHPS-`g|&Eh>z)4j&nB1pNoTugH6r{lG8^5Ohss_BK+_9-
xf=;8?G~|K1AxFMsc$&CbTuo{Gre%W&QpXC6oYS%&*FEd79QGLHax%RID2eaGXvY`u_|aX!ZGlYy@oHz6mE6tS0Gi+oICdJE|Ilk
)Sp4$^##tJymHJj0sC6L=1*OaNBKNCAOEe2$ZfpTSw2D{!BT5y2>D(LTVx>mYy3vV(BH!r5+Zp*IlLp`_yoIX|N4MZ_TwZ7Te_8A
WTLj!V1|^v=TxblrnZ6}afWU6J?U{InA0LGP@v^CBi=5u2I4ld_6$DIY7q=*Eqa`7QX_qH0kguc(M6D^H*+97<kX@m{&_;vwI1%6
yB{_6+IwF)zW2jd;FTrHFf5OzZoI2d726dJp>CC(;>UVAKiDOMiD5cH@YTn|lnq{EYe0VYood1o|Me+eG-
;y?sjX?0jttJb*I4%Q|l6SyRoxQO%ArommR`E*1u2Kf*j1wJZ&iTXyz`6q&lc>HZ;hj&MF|Tg9U44F^p`%2QQ9q-8;a-
D$i^9_ak(75QXdU613Y`|BEqg8f>YtKyz!V~BIJ5)oZ0(5Q9(1Y9hlelRMjCG<F|u2I&-
J{|j@;OBSqs9B97jW3T($0*EA>;cm!;JJ<+Jc!CEL=pIRwD*iwGo68DTinZ7w|iyysQrfi#{*#R)Z^KsfEUu?VhXbMpa6f25yK;v
zo&B*tMA?6D=(1*E{Y~?Aqxl-icEqu`#jLgJn&Jp0@}0-
yl{cOM}HS_Z?0HJj2NKo9s8c%j~?nz#*UuhfZSqdW*2L<snC~XjNZ`D?i%Xc?)sv5!hRz3i2Jd>+%DjdMTe>uXqmoo^OwF1c<b=t
goEAkdU}kN%j@$Dm!#{ivR}2O8|Y-D6RmxYdBbMn*6^KR&+IA6Ev`3Ax$gqz&-
|`C^h5D=gmZV3fG0<&XW+Z8_b=CH_MN+Vv|{DKyWU}HU6mp&EXXV5Up@T+R<nSI%rUazYY99;H_jDoFz{Jc*6)m^$ZI^u+)giSKF
IsETt@Tvcr0(39JO3L!#vXJM>UGPz#kaD`~{B~@Tx(>?ltzVRr|;}*ciog%XvbfLh8f0m9PzE$dr6ZMLGZ2r^M}YLU*rI_Rs4>-
%<Da>9iYyR=3Q*bv{h^p3Ku{eiR4frmpbwc0eBjkDB^~bI3B@+Vg0LQ9j1$1AS(&riTe&NKO~qrx-trww}3YLlk?h8}TW}sOYzd=
=^KGu#J}Ah1-FzkM;F3f1WIGo%1TM$fH|D`ycnk7U^Nwvo5QJLzV7ki0^CjILpf67=eFYiMkUJUDr>FpfZHchxWVkZP-
&^;HQB<o7U|rcroHBtenc%z$nQS`%THPA<!*bk1P{|f5z6GU)L(p4f7$NHQ+BU(sEsY<Rhs8Zn>iD7y_>^R>kGmUm_n^=-
|G6M~jR%sSG<l<4+jPhMzOP3i+r=W{qnDKl3L6Z>M+7_o5_s(3eAcFOE@;&H`P#&*rgcL=Ht^ahbqn`$|2-
^VIdQp8s!`$2h|npuYeu9<N^%sVewxb<E5*vUA-Q%26f%UzNE2R*^|%x+P5I^tPz0-
Jj*&Qdt^N;<cFHX@fdAMcnZ{ZDExd9b{tZ|AN2ijxW5f{a67R{Q+xAYpC_eZ$*9v*VsuzdSBp+Xba57mDqFc<!MGM>r%w!xrX@MT
}UUdg><EJTgCKalfTDj;d{)EOtkRC=Hnmuv)>qxCQP%HV2-ccC-Qn1Y1p;snRtI@r^9QGI1ZdUr2mBZMMtgZH5&`$7rggvV`TG?O
7lqII)*t?hB>0*^`GLs_&R3ymEs0K4{~iCvrKM)T`y}}zYS704x1NdXsIu@G<$*151^~wHk2W!Hf(7gj*s+i?Em_%vuSy+NHgf~p
vbtcB4H*HWkg6ZT#xI2Q%dqO^RXZ%*<odlvzIjRI+@w$3lZNvR_!2*3+eJGxvc87dd0Jv#VQ^0Y^XWQ=D`@2A5XKT79vZgm?0%$)
(}=Pfpe*VY|smpg`Z|OiI^Rb)heszzn3su4|s<4&Z^JR{lCgK`Wvzr9#;eZb@qZDJIM_zR>yWKm*b`U->Mq^Z&m}JE3-
W2?v(q(t|S{CN2for?NoeWt|=SS`D`$q-
`?l)tT_*6CXZQ(hwY^d<JX40sp1$7ZllMnhSB*CMBwhQqNyhrE5LZKUQLPzl?>4}X1a>19%+QtE?MSi=6i^Re_JY6w|p=2Z^S?G!
0cbiMi*wfclMsMd1En~-zM|UoZ(5B%i3?yvvd>jvJ<bd`np9G1O+|r+@ptaUIAblhEdv`7u~<!hHB}$N7-vV8`jn+J=-
#?*<)BqYegAjjXhQh{$=(Xujn$~>+wL6!tnvtREFyVy_#8lU->7EzN>r<XTxEYKt-
i+s;1t#^I3jZ^|~?#UR~|Rt00X6$}%Qj_O(y}6wkVd(k@hCq^z88t1uxAM)%pf_tlri;V&vsr6+jje*Cby6w9#9vdY;!Ri4rNXK1
%FUrEiX@0Fi1Cp#{SShwC02jcoI>Xf}qu?y>B7E3uwKVY^==`Q2`ag{h2S3cu87rrt&^R&+Q@tnoV4v*sYY9qidt`T76@jUuHjad
BbQU1bg7OLzDydQM%tH?Y?tj4oRg-
m%Z>tMkp=X*uH>{|BUv~DB76|wF=!gD+`r#8Rvid<9$c38pmf)`+n)kEJ@yAxwYKh2VUtV=#v8vl`h1=c9{C2e?B!twF?fG-
Bh1Duy-eFFa&8`ey<rS-chTl2YU%^AO8`tq-NTW&A=RTaw#@&(Eco4LhI_^i@XR(%@JF<fsGeHJRtksgcHp`KMrh3CKIRXf?7{!r
G0TZ_5ghqjEk!dtMi=S@`Ecp2?GSrrbX*GXQ@rckvIaXQP^6?*6RsC<Gh`^j?)m=1Kmemu`$CeAe4WvC)_UIiqt?8NU!zKb0+V#G
Ffjdcm4tZl3uXUe`?Q)28cqfH-llsWQu2EBOQqiUSW0O+D1cixS8L!Dbz)9eKEg{5?-
^FYVU;J+n1d0Nh7Ddc6mqaBLcV&$DPzR%F^#buc%Fc?*V=p-
X^8H)FR)I9?D&k4?y%PK=uVzIFchFa#21D0|1G&2Y>5!zF2tlo<D+ZOT7hu5N<yYpScGr8Zo{9N2S<ByMpb_<-
#)XL6niH~4ahBe5X@Aiq}l)|Z?<qU(^g=(vV<W{8jOs=Dy4CQjsZ;{JitagBMQt%?G%8{Sz<i>ak-
~!BMq>SD|)me(^S4R!RA?_S;(iHeQVZE<nj2`Mocphw7xnSihTmGp`jP*O7eK?ozHpn)rj^KlyvHf4g45N2H^v|1r9ara1|CVPNn
MdV9dFl*BMC;xGILwmee`5`rdK3WH5|KrPntoYth}vq=!N@y|cEMT}m^pNyeqK!CVAjzb`-
V*qx8^))X7!%?n4jKhOsp1KNzVa!WD=fN-+I}y3@BFX*#>Rh1xgWhy-
@phFsG9|fNHWams0CE!(6;<{2|u$%Cns)M~`WvqApd3>RnMYI$nDPEkIbS#W})`VNEj30fk*&f&>-
4+VEtrj~2`MhriM5SY9_ko@njyvwkQs&lCJ|cn`H=y?o=S?%mn|sO;s^f<5VPqrAsgUDt|UKtQh((`vq(fi(gt*q<M)<_vS!;PW}
wIl?uTA7v29L-RhfC<2ZG8Yf081_?+UcZD1^?SzGFo<iLd%+Lu?Q;r!@zU3&JH4r4!lV#-
~SH!F=zmQ>rpS=~{FGLOt`wHvohHt;$7p=?kX!SzRG7)8$TM>A#r{s3dEeTo9=Kfdx$+YR;Qx8V;t-
=0CzhklRNMZ({wM>PF^arc?0&{3J*c>c+Mw)B&xUYaZF-M+z@^tfXri`!}N<BC?bvo}S{A{ic2Bxe`=Le-dvqt8Sa<}0*_1O!0k(
`CDpk~D_4$`Ve8d5qjJ3rR#x5ucZT<0&{*oZK0Usx*|>EBHn#9cR-
!NBX`vIdV1S|KFt@!=eQUSR&Pt_tuUPnnqW6li@gn_Ft}?31)RVuX8E^EO^B2Kx!{fsIW)soJy7P1iaN%<_Z10lGZmd@u@NmN2wN
%`55p!hL({HS$)jvyNlKJOf%wj;yf;xK2Hz=zrh^Ketrl>WKZyvUwdQiw4jIT1=)Vt^o)>5sjse;;2;5mG{nAugB7fJ`>p-KnH-
7&KDk?(X6a<lQdp@2UFJazoiqL*9)sHMRgL3Jp6#?)(uCfDW%nVtQg(Od!bx0BQ2{3*g<P1ukrTunp36zd-hD~Gr3w=51+?9h?tY
z)Ue0MV*VoP$O6qX4<JT<;`rwE=9pU%HT4rTfh+I3a&a*m_L%W=MBtfx@Dl84GLu=&uHt(${v~>=*|mFKgFKJ#XOr!xnzA|tLAb_
DSvb#tC>pp%xPP=h_K0UC057OpDeOVAv=1i(vvTYuUE^Q|DV|CAY!%*r1_%-
EneA6?8P@?c)26gBc9&`&0F0DoJ%eUhJty902iB}}fp>0T_AsDNtX&c#Z2*F)4UZY!Q;s)Aiers|Wo=u%C!+o`_73HJvsz#G_vUe
WGLPub&O@ut17xbgcut9~YRKDG$4B2qwLF6<nt#8yr;F8sJwa<lO8Y@ICxB)z<;<1aS2b(I^{<HN%iggr_2$6n1z3aImzE;32im|
ng4XvP4Na|c?55FaWn5n?k*d6gBg)|hTPL;Hb7KI!cJ!%r+3&k`hc&qS4CXlmEoaz$iQVqcm|1HY0vlXdE`F&m9N!=L6V?ajb0yp
a+SPu|>yFOJx-
<Zua6&JjU#O)QK8ZH!f~GgHK;uKJ_)N9hmZ})0yfy)C!#W@xJ+yT4^`L#F9#gPyk(bRCtxa;OmFHi?ktib~m^<qM0N3W3wR0tptU
8^rR|(eMclQ#@j0@+iCMVXnDfBDpCvOyu1StPY)WrrI%zEvD9AB}zn_Er?<RumL#Mi(B9b1(h%B*I42;c3OaLt<aYhwL#8GqeP79
xv!w*!8{`=Y#HE%lGWcOS*?gynaMxF!Ud*Os$PgY5jUXll@8(MoxDZ$Ox8FNg5nm!%P1R(>hlp^n)OW3JIn7K+a>IqXx7WoK0SQ_
*$R>}b9w%<|IaR*>`!>*d~9UFvK<GkvDeqpH$7=}}ElXJ8(J`OH!}3&79De1z79#mpL*@Y&du8YcYTv*v)o1H@5-
xiNPJXnkOH69dpVEzl*<!pSWd>FHsuwTdNE;Dc~{<dzH3r?K^*kKcFJ?{4}2tp3zDeOB*lSq6wxQ>ww5Mi;ET`MiftR+D7MZ~);y
%=URVo?rWMZ|Tly!meXf6Ups&#Q6^6V<l?<=u>bm1~p!@5_rb?3vrnzE1;Xs-Wf)leK|)b>pRD5Windz4-
c%#D)uJgv@?3oc$g~sq0Ope@%KXOd9L}7!-w9uGvMgzGtrZP)*;^C8)#6Toq$$-d{<U=g4d4iP;DX!qlLU9-
~y^YXQkE382r7dx(Coc=qiWWs8zy5phL|f;v1nJW6$t)cgywKqMoF0v&s@j#Ew`ydI#@##!44k^Y~Nf`+Pl{pc~9^URiJRq2IKqj
w9lIs$tgHyFH8d3TM1~XwSZeHmkKnebNi_-xzOLS34QO86PASdZ~{v!<1_G&be-
3_|20;xL3vg=AxfAJ3kBb*ib!s@(cklZ4~Su#kI<CE6ktQ*uxrH4&HB&O#?6pVQJo*1F!Q!tJ0fm79o~%Fw5yUY6wfKOV<6|HXtm
NL(oC;o=F(pOz)85{j3JmOZZ;0M*d~>A%6&~S%LqRd7baY!q!9Qx80EuLjmhR3)Z`h-j{{-
Zl{tmkd=3`PzB06MkH{(S}Rzpw*Lw@t3oNp8Mb|FWhGQ`dC=Kc<LzCkI0tMW8IrltlSHReD8-
4_=IxYttCZFY8e0m*P!udEk|+6M8B9r@J}kH*H&yd6(5Keuktt?mNVmJsu|yldBn&u+;J95Dwexync(=hdDw;V$7BDauCYC=@h=r
*yz-p-tN3qz;(*H$~mChN&&%aY(<)qCIC>mAWmPhj`h`@O&|Ipi~Iwt0i_ug&Tp1zLKPCVMfXU6q~eb%|cZw!J+_-~2-
u8sH02K;`Z-)|3!DYW}nc1<7dUB19?iT|$g-
*|6**w(N7cfx;5{5M`#gWoUg_w>qtC;T^FS9_mE)9E}g;C)<;1<?qHTs&v0<%3{@EZOj3!ro{<k1=WQZwq{}dFkWi#?2aNRx1=`G
2gxmcELc{>+^f_fagDN#(H)inx^0^^-$HDD|qIMrIU4l)}$K!2h3pHWaEP<O#h5IEI*G8Q4Tyihhzp70i*1U7TV-
u5(bu=&CcFHd?(s{47*-T3Et{Yg%XmnjXUwnKDCk;?c;gNZ-k>)J$F$3SnlrwfJEtg43^OM&G&h_ltg=QR+vK-
!8ssKNX_Iyv8ZNRxG$jc>K~>NOXJp6(kW37lgJUCB9w~)Zh}Eb6?i1twyAcIK1c0s%!3e$$>|ZAte4nA$;cDTN~X$mE1@aP$l!gJ
NNf&&ul0HSn{B;+WNj~jFO&)!^f1V)lpMrFa>&l)uuH0b_L*CMW2I8nX43$bf&#p@m0)m@^v-Bd$i&Y9I-
cmP9xe`+sH@MYI7TkIM-
!A;z?<iW<*3M;P5CVx(j0F`c&BvLmI<a50&+{`WQRRnnRnE|JQ%sCmX?E98BAn*fKdBPL1{wWSOOpPl1Ir<>o99gYephzRT<Y}EQ
D~F%uycgLMORT{FtTkWf%bLP8#GAuxp^Y*0GHhsFG5wxPD^+v~ZzwWTE+Zge6|#yXlkfruTsi>H)8fktaXC2UPkl(6YTf%>d@}<i
NYRuJ<yX4KnS7ozpD2?KLz}gus(J(|DO+LhUkp*4n4<8k%}|@?8h#bJhLbaM;x&{3!>gZVSbKcJZ*&xy*eQc;~9pj~UJ<<O%$}CC
vNhY3WC&O0Y1N7FMP#DLCHbZJ$pwA5^)-
;|UEEq?fh#&Q!8W3okv%0w!pmDPcNUhvha}amo^ocYMrpYrea{JZw8#D8cw7&=FOu{G29*B2zF2?LJYWqV`+Msbo#9PB1YKfNP}n
`&3eNYc7xHvNAA(8K~|K1`Yj%DnC=TAGIf0b=8!))fyr&ATPx6t6<GPuI_VnirQq-I{;42%n<zlxbXd#hpocVBt^k~rE9;u)-
|NIcsv*jRC#PAC2>;%$VELaw%)^pIR5v;_3^N600vC>>vo}iWT}-
0?J3e1jFBZX6y&PlU8p_}ZDvMrYfhG|G2|x7U$i)fbtNbK0c7oEP%kBl{w+Z#Rdc9C<?(ac1l)!^8(YAnBB+6%Io8HLZ?`N;l(Pa
fCIu%5Rqk3Xh04b$1})tuaQ->fFZ%RD&yQ9?u@HYz!<%!-N=6WFbb0}#L}j}0R0G%8MJUOOJB)>!izRCM-
K@bwBP*2Ooqb_hP!?*$8*_w*Euy@BxdGBva5$i>3oFsu<PGi`>2Q1c@1Rv?2EzZevwqmin*E9KM0oByoQfStn*w4khnZ({FYRrv4
HwG!WMw%;c#J?+pn)ib^|?&p?=?9?XH(KB06Ak(ZqP8$Fh*hg?0Y~}iF6ioffGhtZ-tFl1(N!ub|jpke^5KJnM55f1WJE+|F0Ug<
V|T1b=wxuk982vlHW*Spi~1y?8{V2$L%TCl4d7tTml>$w6ybIlIC!y-
Sh@0_bydI7`(*)kF=Q#ZS$t0;`1ye;m3T>OP%g1okuhXoPSf62+QadOF;2?h`l}hn3@<eJEO+R<lL#v$${^r(n&N8*Nn*I5^fJDp
GidwNGb+7FbB(P78F%`*-qN%K<Qk^S>RMtlmbC314`Dk-@fuj@&eK8TLS|yx+-
f_)9!pyQ$?ehmu_apRzMZkvSAkHuso6j7ad@`Wk?zk@>_1`70#w@JZsCDB}v1S4pADWx5F~6r$z0Sg<w}5q@oe}FT#;O7q$M!%BK
>29}mmAz_l<|f@2AdWn+8FqE=`i`aGoiq18qQ8pKpC+c>*eBG3I*T1uAck_8`8^Q%qIi>T?RFUfk!_oy9-
20Kke2dl0efc)Ff>;cF&(&7n~Fe5plT?+&FC~cvbBIDRwkjmFWIj&uunzLXaNu9!UUmrGJU_lqbrlk~|d{;`HFE-
%R%|6PW@8_Bstwnj5CN=rSKtpbED3%|EXM!fm*6?*@znx&8s2nw*jrzvG(B@M$6^2SCv$B!a%dnO?Fku`l*OG-
IbNcswT|$|ov)`EWUmGM+Q$uzQ%2?!wJh%ttz(Owvf}oWEgKzFaq)SeIfk{|%09!wSCRcIN--r&U#v#V^pXI{43&?<H-
vwO!Y7JSy$F$_U<|!RfwG{R@j`$sD{ZS$4hngkhI>58D(%CRSw9x&kv|onYv$B4Smlgs=kSApHQ^OLh%z@mw<YoHEkz8!*nqt$%N
;=BU$r^6|$+CRu+kIKS#YkA$5=7n}An$5g9B<^w0!68O?=>B^r}4Ow>I<^(3YsIlZ|74q{{-
B}OK9GF#y_LTYvCT;sBB;H{`sNLN<6f7mF5}I&h0g^oX^Ec&Qu!IHmZ$Fu*BZu=E{X~<kfO~^J+Q1qBZzQIVVO(CU1^iD63v6t4O
7#%32jmyDyZn0Qr2I5065ATf))%ku{E$2d%30MC?<ce9n(=8=I#QZ%~^D%-Oa4nboGByx}H4FNgSX351eE*|4R-
<8f4+KRg$8sVvRq7tdzv^w45Z)zta8O&<JJb(GT{iFY3IaWy+D?+2I&a2l4!r-
rDF0M0PTcPa_MoUuqJ#}Uv6YhcFoHnd2U9jbs$N%O=YZ&B_EXdbXjKVBZGoLsyN6#QSYS`E<1Z#CdWKM+HVsm$2+Y#N}A+fuCWr{
ASTPUnYUJe7hedW2YmI=N-
4!Ta=}Smt5&@1{sr0wgG{hFelj;mlWjz=T=LkktYmyEF83{J=&?Yb=GuoayM;K6~{5^kF5=o4)aqB$eO~)9_wRpp$vxz0NVUk>5v
+8M{Ija?3(SThj|RKrS}s<S9c1?*<Fp<Mi<8tlb5oOnCr_2>O8iYOzK*80^D>4B@-{9I}SP5-
Y0#y7bYKF}T<bm?s3SeXyt1AdF}C6f8c22SFtLD0?0&(f3}Yy}JgojOOm%v0&k9@is0+8wjPEx{E<fZA|J-
Y6u1V_6PE|74AVdsG)w<&vm?%-
<zEYp^F!Sb0s%v`jj+L!$2S2m~|hc?1+a8(Fm|vYFtYtZ)o2$YZyzCsF4?l*>7s)V1+Cwv`(H4<!SH&>O<(U0*ti+UNJ}-xy^-
pql6a<utK_o`E2}MhJnbw(YkSr#c`K<KBCUHZtaS#Fskwav2wg*0iJMH2D^>1b4B1=QLa>Rz_MVm=IKQDsmijXJh$lH>9iNptyRU
}0H0*?vw@940bi_<Kb|VjyAKZgt><OB>mPkywkO5Zw1?%JMKj4jp-
6_`NV#VG?y(09u){jxC3C2eB5%fcz*aPXO^`pwbXH;gCuTp=lC@XRneuc~tBC=mz<-
b*l+wB880^QsyW>s5T8fRT!>RAZIWNk`C<O)g`dp_J-ouE`fzn6I7FkQlS~X!pz%WlUWtQB#hT!N)Da^fkJ?CYG62-
(v?Lzu_A<gaINjv-
8#QyqHGU#GfSFZ`1pVd|523$GC8ck&ALuOSA4wxqjLW~X#_NF2OOPBYVN{~6doMF*GX~UjX6wQgmpfQ6LUH9c4Z;f$Y2eKH+#cGi
lG*(0hETsA}0p+}6_LrX-RRoCte?3EsMRoPa4Hjnyef#T9tc9=yj0odhZ5!8rE1amXkHZK3o3Mt;@+#)W!xONxH(T?9B3%k)_<M}
GnKAI&`Y#mr@jN7^b1i_vr$%F8G(fiuk8)Sg<%pel;cy~23x@!7-QJrrs3}*9#ynDAGzyQvNM-7CW?P39qt`Y?ePewr60}N^8!G-
b1Mpv8!)8$k7fA1G+3@EgFizHO`C*NPaV@WB;~jTjceQCmNP_skSdU@RXlOm1_5a|ZT|9*2H;i50*0s@v3JNe~lJclkcpkc=F=7?
~asy~E)b49QT)1<oTmyogEB+mIW`{GfObbqqVm1P0&t^UDEG7SrgG#DtW=4;%Y0G!l&-
U`;Yg;>@PdyfnimK6kT&oy=i9U95UT=dLRA>I7U=*fK*y+T^ng*6cKpFPU0pXI>dc=A=JgU~Nt(g+hDt({jYm5300I)@kRAr3H$5
CQ6kg0!IC1i){|LBqE7cld4L&aSv4m0G|{=FV;Ie!#RGPpKEK3C~dOLgQQ)Y4=1BMWt4viD}S65~l;!w`+ftY@RDguJ$3$m-
td|D20FbF7a;N+X34goEU9hgj^zf(9+BXJ?+NL%JukI*3{-@5c2?-
K5q|fbCroY_ob~w_3$`LUVcWzPz^gjn$U!%+QFR*J!~S_BH)PXAZ+_ddm-|Ri-
b@=`Xw=0?9Mu9Tc8Y?kRx^|M5lC%@;LO>7HU}C#wU0Rm?}dW{_9)M(%)UPo|I*vG(>|_gQjeTtq)EL5J*pa$4lI;{W;RdDwpv>(W
szMgGpi5bLy91mFujFMfE~lW#AV>mYL{%8>WFStj3|fzv;AGrFNe9QQoyHzZ^4gTJS*64gDn3pGG6!oQ>Fi+N*W&Z%~fF|$U4nQH
yTAvr>M>t`V?LWT_gXbq~W4EhsUI4q=&cwZKdia`SKTnhO^+Ms$_OsOzg<}aQ*kQ*5CVMl0iBnQCkLADF*1MoC5JP6suDl(wMw~m
H&TEmp{8Ll|;kk+hT<@&lo9tb#H;71Hm!YmB;I128^s@98g-YK&pP<*?#Yb-;oCsH>0aC%4HPjo0gC)&P$FUF@}-
8QxOwNfkPQ=B(;W(&2S?7P}hNSCCTq8#F#rZLL~F(ewD+)~XWs>_9;P28!}wQ|Ex*1v`vlK37BM+2W&5mxiEdA?^oD_Lj{=SL}GZ
Ooiz^~Nv|ff?2Ex=yD=SLOA+aVZPyd3{oMh+(bXodXlF>THLG{8As&Ut%Q8zRyCi*ghuTD)t!K`g`?ro@cORPH*f(Or7AnGT@lz7
luxWzQ^$1G3bZ9t9q~}y_B3}+__S>Fazzjraftn9eWL!^JTlP0me;))7v?cfhk1nr=+5fMeZQJF-LX>_B-vwENfD)V$H5*P`y$u3
v&edX=mAy<yzx^47WJPMGc+<I%L6sbzTAO+=qTz7bmOJ7Au@i&si_4e5?p~IXUxlWBAOav%3fmz;95uem7NNWMEFYg0Vqi^j&^W?
b~doIQ-qt;J*r^Lx-YQQ)`ZWdPIBFV{O=hcfo!UFfX7LSi5D#aP&)B{HsFb;@v9R{L4E9mtz=LlcdlEB2HJHFvaTVJPu(Sl6xDgU
5{kWxtZz7D2B8}U1r_|E*Y+2C#HZ%6yOvnB`mVMp!T+gQ%<f63>{g>Ul>BSfoGA+reg7Nu>xy1xPo-tQ$A?zzfI`e|NVrlw?Abe*
<+wBaFp&6YYOzT+BIZ3v1Ntm#Fl^ZYUtQq15hGp4jXi*vr5~rr+vlQpR;ZPj=fZ{W|U*{&yKO8x5eN5ep5d3XBI2r?;NZa2vR?*e
$K5R!!9NJRH~cvYS{^lU+owuzDu#w=jmavJ*RWg_3)HE>nLYkzYuw7#_h*Io`&On2hb8$UhBsLNlyR~O7B+Xy{t-
ySkk6X54$Mw^%LuW=F+zAd(S#J)KOFHcgYe`hkgH~u)1VNsP1VOVs`HiJ9)ASqS=~(^bnQ7;~&etbgq1#6u$pvZ0xkd>+1BFTeaY
NYKs7AE>UH4&kD_*UqkPL?xSyA(^M18+Jn{{kwon(U%;0rJY*G;MTHVNm&MSIyp9;n3&R$M+i%>^y`_@TKv+bbS=S4sb<t%G=TjS
E_=|t9{c<Zx4J18ByNKRLGHCcgfxd~pvhJJMbsaRCVN0r1kS~5OI?usaqDvP3?cZvDUuEoXLr8!8$<WnbSsr<(Q#sS9o>(BC-Ji*
(KO1(tX~~z0759FeZ^C}Ds`_y8@;pJY_4ip{e_hf0uS|L@g!77ZCF`t&)$ucT;RethAlesr@6SS=FmBZ){w_2KAsZi9HPPenQVOp
txTshXl99{2EV)n2E4hWdlWwx=-X}nEbSM6YHSRyVM!4OwYb%M4y~*O`V!^u&Nw&-
Hh=>6NVm0*7VRs$_4Gm}W>B&hBKa3}dYAg6|W<E(`gY}=apM00OLYLnsr}g5K-
nw3kiFF|FhA>A5=Z|6gT4x@^z2{A9*U^mYt;nB@c9yi(!z4Ga-9K4ACa%Fdsc-mfevWrpLYn9A79t@HLvF{?Zi&yz<gnkkX*d>WM
Qkkmxn@>)vn^5LXI>X=_wM>}Z7gAOEhUjATA+XGR6nLjd%WvmmnW9;j#^kNgw;rxpUl>+<0TYsU4u0c$*L$vJ`f9I=uG8$rlGT%K
GY=y==*{g7i(GMU16Ij=lhenz)!nAU``8@LxCThVIKtsJIz|x(4r0jaIN)*on1itx;3=UZi+5uanGV~kD+b}o4}m$IZoj@4%~yd;
%P|!)ReO%VXdo!JY$}bO5Hi}f5ulS3G_b9Fmsd7rCk%N?E;o=Th_ps%^U4v*EeRJx?-
)v7aO#+VP1Cz|G(3Q3YN!9xpU(kkNNwPV!MsI+EL>=@62}Z1-Lx3Qakh>ZztSOqjkf*>k!7a-
eTHgm<x4?7Pz?k!q@FdXU^lxKlOb?G=MT?eWbdiSl5r?#OeLq24<hSF~Pk*#h#<f-
rYyMj#xu>O81=rC%t^?55}U71BaaFz&rKlt>3cR?=pUa??2x%Y(#%g1vbKN_YW$Gce3XJ#^djfn22~)f-
*WEyF=?bZ!s*V8@G=KmBnB4>oIY6dSZLQFdrr5qK?3mdduHEPw<`P3BJ2w@ATl=`gZ1n+&TtW+Y#%^0%qRrD2f4V<k%Lk)y1r0%f
$_JXBN&kPMZGGrj9~9G%pKHk4oLb;2BFl`p|;GX61_-
w|Q7#pLczy8Z{yWjMdF6W9QDY$lJTacIQj$f{uY>A25;l^s%aRoI%UuWZoff59s+>60p`;#v<eu@YctFCV|(n%+Bpy@T~va$-
B%0Sq$U4{=vlFKM@92sh`EI*61A=!MmC8+hn!FK)wc#6Ltl!9#ChA8OUMp6?g-NR*J$EEE*z>g!dtn8KtnxhY7`beWuw$-
LLX+X{1LkhhDPOBW6>&#dmfjk*-nko>KJAaVqLDf4LYsMfFF6g7>wU(p5|d20ad~a9Eqlf7x0K;6H3_M1)Zmwpe}+rZLEL-
v%)Ob(cjCHM1}m!XW>13BvNIKed{wjj~S#un&44@Cs3RUixE+!qfj$qA;_9z8A|xO_4gVDme9t%hIzCyt3D2vX^9i{}!{#UIojAI
@@iqW<ReIh6y?@3!MF8{W0_YP%vAS$B|`m2&|$w`h<0?f}RD{vL4x@_reR7qathP3aAIPurG`YKtDr;+BAz<ON*4rZ1C_b>|?wFD
$o6AR!T|B8MhQwBF~^nDMu<nA`%ICkFEbtt*k)R11j-SN=*I(7FA)Pg|&ydIoLA<gFs^nx-KMr@jjE}+krXAE>#g90m2@o{SNj&F
ZBm~$0Q5jM(=jQd;4`>l#$uLR(n~oev~hYDXg)Ft77``ZH$tU_i~(AeWj$W2+M4EQc!9S&HjTiv6mFLAcDp=3`aM3j}!GuG-
Ppq{&{Bk)nhxky${u&f39!XqaNb_R{0^0MA|a<#ZcT=s&VaLP}nb4LDGp_?2A$9`NVvSAW_A8@?_zO-NgP4^!K3L2R!rrlLT+ee|
PVxYFyCuNnkl3<E)1W&FPnkdwCzWZQj2mkH5uU=q&!$EBDqGy=AL?M|!YkwQXoyS<m^?WU(#IKg7KS4fDzUh!A;_F8<9ccw^ZZyl
)`O>oMzN!uzOW3{5ErAFri8CV1_Ge!e}>D9%e$b}PwVH2xylW&N#fE57o+)$yc_d-qoDO%2+cg?*E$w=nf(H4fOfnU!_w7J5);eY
47m$9zsYB^N(BAB)bDe(~&`S0&APdlS}YvlWA;6p6myyFx-*_Su5^a&t=&Abp%C^~gM)qDN<SEl-sN?`b;SzkTU}^jY}-
BkR>_oj))Zi1U#T7?1jZuCU*!@f-
6lzb7AOZB2xC2Kblg{k&YL?kbSPvtOSkg+Cu3w1xn9L|@?v1jLWLBs;$X0Ua^c4$xf#<V0fEfY%rLN8a(0I}aAe9KqvWK7CWJ@RV
P~Rmd5Jp$gqtzyzz5IxOCulEo|WgvrwO6fu9+*9q1P`_g3m9p<%{f4pb^vxKUNeOAVNpIN`@ImT1o(V`2QGZkU+-
(Y?o;sfj>8V{r`{=LGUS(p&~z*@k1J|a?<&n)4<JRh6|^3FL=%B19IoVVDoFgsIOVg<&+9M1ZK9<nS(^r|dMe7x9WEq;0~$4|UWm
@xSGY?k_>Q6=0GEg}xU(tPN34f};YlY@kv$<xU-Snp!i_bbL2+d^;b>8EQv?a40QwKVPns|fcz=kc)B{mgnXv0j9)+-
jeXtDZ&wbQTB5`MGA?_jfAo8x?WjF)fz#k*`O58?p`;tQ1&X&^RWyJnA=$J!@|%#m5BLiwvy;tmG?8=4SX$<C-
F9R}${8M<uA{rw407Nu8y+<$U9Y7G$*4RO4~(dGak`)s0`UVlsMwD1Kk#JsqFX6UZc90*&>iqYCXdkDKilOQi9t!aRwG%B1nRX{m
gI`LDHO<Kqc^&>YQD;fkHWmngqpzw_L#QkGn;w{H4y(LpO|O>{7T_ZIX(G2|E<JnTkm?Sb{I+OOSIrO(M?=Ps>`moqtSoj*aAB<p
*gk@KuT@C?}%J>RQ6#!z#%D|~IiG*D5Zj;-
IfeF;^=ma~45stHKf>?qTj;l+&iRmv(p^7<|)>GeD80_S8N686Y3)Qu&3!DnXXCC1`4U;KOj+n)1mZey~(R*QhttOk0uF?Y!H(b_
6iu_nfw7kja@QlDm&_i!(MZn1dqYM~Kxf4%-
XPTmT$XeHEn(L+N~NLkOd?GpA8OSM&Gn>LxhAny8scvkei$G^oMk4e5{IELngmfndeg;vWGxGuvQrQX_<4>4DGulhRBHR2o8Z(Y-
u053)BhnS<o`koIT_hn~&IPHh{NyGl}0^@8zkK<!emxT=L+*#~le@(QeU{W&0n}4C6XMoQ5;C((PEK&S})(P~gvW&M}qz#}qai)3
h9F;#6eZKFnpO$ppYhI8G%R~l82Rrj%#2Du}6`gl1)&q22L;OA8pZDVLWqS6rzqb`@JLLqvamyUWoq{e}6J6c_TO>`2b#)g3+E}t
&6*w;e@(PS$7P&91*bX~KUh-
1WUlbX5@&R$teXrJ2>~&Ay$I)jVlG9l?&sX^U0rxz^C9%i)?CuNs2hXC44wFUv0RI%m>rJbLj}A|J$+n8URGSj!&S;&N^U}EOwAz
&P9JDcLEqSLI!J6URX(8sn$*(_4!*1tO>rT(>)}ee~eTv<pPNpyKhW0dG8u7_#oh6NmWZewvs<P<deUUx=CfbLczu~Ye#aw6n@?d
Yr+g}x`VEHsgayyS}Ym9*fY%>$IpY1j8A&%GP`3c6EaF5rDu$Wi9bjEm2hPd{QPC8}034A0S?cZW%-
+8hhxW1kEr~a#$>w3wScx2H!)@4~gu!1purSnN~pKV<M9r!%#=4*j#lk2ZinSRnG>U1C{-
cER(#%MKLw+Gk~cy&y?TG%ZoR(t~N@bOqT+>vf=_}3KUyLF>1TMB!>E9aBw>5zElRRTTO2c2iXD(5EcL^)<H)nmgyM9=UXMw%_zo
WwZK&fghrek`YGCuGTdQR}=ekNr=O*E#K&=aAbWIQC)%-
WD~USJ{Dc>__n22k%?aX@p#&!eU+N6P^WnJS(|tBr=R~J|nG?o}V1PvLa{sSpgn(pLcT?Wyxq7aGH$0dq04;p0SXSz})w}s98}RF
0Wd8E4N21q!X@3L2o~u44>&dXe(fUpGx+~2m8Zw5@H3`isY$~nKPQ3>gp;ygRhU!#fCkG&9QUQ6WN?$8yuHCgUTiQT0lKn3s{R64
n0y-v#>Li`F-a_tic!~kOXEM%h}(?xTcH0_Z2%EUo(#BTI>EG0W8O&O}Ll#bTU~%L8FWbW-pnn<Q)qK((HxqH(B(nW@PX6F)u|vH
nCTIIuUf7KVRtaz^kr^ogyvy#Wh&$N~WTBNoKbZ^N}NZ4x3Y-&*?z+B9I+~p9*s<d!T_HAL?QvpG_3f`W-
p^<m@}G+l>_kv3Q<{DrNdos4|`5S+p+6!_GhTHkLV_exjT&<r(^0kd22APuR-x^|NU`K<+s$w#L=>*7i~YXZ(Im3WZU{-
WNZ^h%!Ldfrx~y6u}CZy(bQhmiM}XXU}@rfog_br)ZzB=#S_eyrIraY6HF9_#IpW@5zb|A>OkR?-
l2YpBHgpUW6#9U_$S;IM?@b<Uj!DI9|6|{v_JZ;QST~gcannQnKSeEP5!$`}gvhMCJr}enml`O2h+;BJwG38zV(yKKH+^KrMQBsp
y|6qhBmWKDET`i#GW~zl*ZXBUB5KtyuxHnzQo)Mfk&_B^CB5w37Hwbg0F)4}YR1hqITv%RKsX4C`4N3i@B5PE#sEjqCljN_nsP-
m=i|ei>%6<6$I<s++1ZFb^|zp(>`)QKvIYnPZRoN<;~x%~~w-
WwVGovO7q@cxI{AbbcFHYJi^&%nlU=3wfj)`G@V&vl|nu8s$>WDJ5?|`p_E~6|!5aO6)9D>|QJKOvjXi-@U!NHH@r|-
m#mn+qD1#<dGvNe}=8^ir9D<`NkuRs)fwTg|XJyXT8q$0zUh(5_yvu28}^aAl!oXa_mHz@%MM*8uH?oFt_D}|NUpXvHh_e-
@nG!SDgbE5WV914WuVgEk*lCIhKJik(XRqBu(xk5ZG~Raeu&lG!3@TvRDx?pJ4&CFD$X7zlb#BMcE5w_zQ6ha)IY#US*Nb|NWiIc
yX$%pq_2qYNEi=$S8N`8{&9sIVvs7<>y64=XHt<JI~;(0k6C=dyDc3xFE*wVGe&dvgNdSf3Fu3`dIDrbC$B*YWh@r%`OK(m6Kww+
qKOSVtDQ63k#C!^VDq;fgoyGC<~hCu!b=2zJq0v$OK3Mf~_5<FJqT0QJZ<=AlazRcl@pOw%8<bYXnMa`*bb9v!97(>=JtqDhEg~H
)&Q<nVWkMDPPWUNps>Us9P%Wg2$*vWgW1g9v*jK{S*vFP5VUH%C|M=5vJMATb?YV?w6wW7nYdFl4fv=&!3>u<98%(G+-
l`ys+M8P2WMBPEXp=NlW(uOMfpl_hqos3Cn7rU`^bVdn}r3VBPneY%%3L%IdmuH3L)A*SsDp&YM9_yuMljqELdQPUU7WRXu|eBIw
@nZ@cUratMN~bf<;O@8+6ABsi9EZS?F}6fB#WDR@0h;T9wa{>HleWOZPdg|Zzb$h_|}SGfYJ+zm|wXg*}!JQ`HmsE_IZyXI35byN
#3rL_lmJ~7aBO)iWNR3Bh0NyBT)reZ1=LV<KGa`h9vul<PVNMoNx0L|H0ew1pdPPJ#<N&qY+{iV@^@zBi;w0CsQUaxb~K|RCw0`)
9?HjdlAS0Qqmxx)R@ji-BmI7eWu20W`Y$Iin!ikigYOlVyUX1=lOv$1HL53NV*ig58#NJSU4gZCHqe)<>fee-
}O>TIuy!OcJqh53oSh@BSI`DgnD`|KsRLs|VRy)WP26TpWkyT`>a0HO^vfA%A-
*3Z`>#Aje|WqB>j`;o6<aolVTaeU)JIiF*7Zh}_&ANTLt5%c(VF9_z^qjymkSL-fg?y9BWcuY2#7?@~s!^9U1(@FuRkAeRO`Cb60
Jz&TqD<#(NjACl|+f{|x1bDUl1$^`3U>)<MIS1Zr_37GmfS)gq7*N~?Xr!K(px$B4#UYi>tJW-MPy;*t2)>ln2Hkh4RMT?buh3KT
Qg)$Jc_}7q04}0A1H)JD%hiYkW$qR^b`+h3^iXm`CcgJ)f4P@#m1JMMu9(nkp{fh-^<#PLSCW*iSh$pEy-
g{crhR%|wy*x~g0wd5l39bs;Aa^=pT@2qm)-PiZdsjki>bQYUA7bRD$yvF%2|MF*V>6-
eoXZ8DO3r5vZO3Hze|+aEi@12pM%_BYZ{y{X!4~!V={uTH81nhJ1gb6_LE_^f151&H-
b}d)$kV#zr!+2qg2#)AD9@1C|$>4{+&h*<}q{%&)MNlP6B;obZ<yjN9*R{Bt}Z1D=LMnNND;J?inUmb6&tq)X&^0jIUpBzj9Ynpg
Q#l06cZXB#XS<Q@`s~%mAknFB`Sk`PTh=*<>V)zfd?<Z~3LQrym>OUmG&<Vfj4bA;Y040n(Cd6t;z-
R=v|F*6&2~KyfV2t7t5`24$qU_MUgDd~8g70sOh7Yx(@CM+chZ;2mCpre8^3QqKb5kDYme=N7N&Ke#4lybr&xaaoyA38>$gXGh6o
HsR2#kp0Yb$nF(u)!7iwj+qSYb{>7s-gVLWJ=tu^nS6I!zw>O8-=F*(@^wJ7+KzY^u2=r-
oZgM(rVin{4Bz%tP^qtUPPKvy{*esW)X=>c)xI-_qPmRcS&n~io31Rot=$omISc%mLbE+t!3OIQs;%(+A1hx<#>dk~hFg6h>kDO+
7_a@9>{W%Eti^jYupkJ@sswvE2$wSTH^ExMSiB_g5|~Tx{4q53*CF79KkzJ;B$=&S^N+6EM~;(Ef@c(5uz|vpH*@UW9u%G-
^oNe(u{FIG-WPxP_kG2)cXXfl?T94VOa<j@(<Q!+ZY$7TfOqrcE|7&U><7;nC94(QJ1;i~yb_*U!T{YRnVK>jHypy*oD~w87p6=)
(F`zSL7sHPbH?&g!G!xqiO0iEoRvkL*qm;Y{Jn_JV#skFO|g2Oq$v;7xfFCP>?mDVL+onjP%_}*NfK$khO-
u~{rLdTWAvpK*Sai+Q10+VnPU04kh!y{3>TM0D6=Un?Vvpg@o`M~M$hZLCG5G?eg3Uy7tH6^kUukc_RK;U2B!l-
AAP`$@INMZ*C<RVr-yE#-$_oRG2v-m7hS{dpE8wjLR^>F^#LU+Vo`|#En@i6PBRogr?srF+sVb`-
4^!B%8FL(Ce~TdMyZF1TMY&7Vv_QfLeZ9sPVTbpW+BTtj`t;$M<2P~)9irUkH_ITMt-r{qYIITaGMyab1If26rsxa8~E>&FrMxe-
PP!NRvz}Q%H|sgym4Z4;H4$2B_4U1MGT89V349KGA|D%LNGhiVrjanK5!a#3c4B9AP2swR#HP+H{Jz#ib?2*Ei>$tWAo)}d5?3~+
NyPfwJq#1h2>tWrOb{R_DH+yQ^ZU8wF_Zm%q?3kD{4H%YR4z*#Az!p@yhY<FUzGl-
<5go>907BC~uj~?EyA_5{i)R@r>T7@GPePv2voA{B1<Fdp?iY_xz{Igcf`2h`Q`#X8c#UI{ROn|LOhXzy2{yPFu6y%#4K&<<Mac2
>Fmm(S`p-
V~Jt~AagpGRRqLKzgen)LpAl1teVxu>yd%xqpvpQC01QXnq9LKjIGvNI)v}xP&TKB!z(baWSO9!sDHu6b6$P0AJ!<ImnyY*N#g{H
X6haFFIcproi(P~^6}R!C(dZX{M8#aIia?*M>WJe4Hp|oqMvF3?-
d@lv%_s*2Gf`;AvFRtqUmREg!y>~ybtRvuNMuLlLiE$`OW!?a%3#DpHF#>OO|uiWtC=FRkN3@;S8(?RWV`>Loj=p?A4`um~8ByTE
B+2@|*0y^%Izf!?J=;lkI7rWyBh9KjGa#IQ_h=+AnwapuOEm?(e}E=vC|fb8d{iAFJ!YJeTx2W}!MHWSlQx99u0=D6V>awDv5IZ3
+s%azU`rI$AH}+w_|?7eGf}EnbTT1vSycIQ}hmYmHDd<NO)0S7^w#+5Q7fj^5D#?$*!;XXUk0zZ-
*phm21cE!RgSa$0X6>~Nqj2M%{W235mDqbkk0b&AH<DA<rMkg}0kK4GAspZFD?@kNa+!jY7%iO+n`upWiF(7SKPWpip~^8vsceZM
wj{4QRPG0S3XH27Sw8rKr@VBuU0*;<yKDZXQKT?d%mOMW$euUIF3Z@fkW&|-a|Ml;X$n5_-^`QCN-
&clph<9=S1v7fF51Cvkp=1+__NPl;)i}x`w_t(wC=>|2sZbjdXdB5Jjpzj(0KBioJGp{PGJ|C0i(azqT5OXp94|{*stSZyB3&Q`U
PK_u!8>lmSrBV9sWQTxCr=TbZzy8a_eooi@Jn!BWU(_A3h*+_v3Q6Y3k)z9z<4WFWRLVm&gaI(<wnpIza0oD^S#&*Ap8>oN^$GYq
V-JIjzBxq$wgG(qd3f)FZ);$rTM9p(4QmV5s|M?3W1a8stA_JTD+1lYYD<8g!yX>2rT-
WcJm&#_1NY*0y2CoFxAuXO-#jX}q;&b<dD-*N+6~O`^ys^sCN*&K&RU_KfUz;#>aTa*)_nniHi4{6V5OxUxVOH|3sXPd8+FB-QQV
He`1jJjB{lfIyxmI&_4eICCF2ww*`2??2cPfv=<vO_I>|U}hrY{Grj@<=={!Ktxy{~b0?_AS{!E@)&95Zr-
!yQk{hhCl&+oYwU$Vt3kBz&x_27d&Prb|8A^(Nl!RjhEI*McJKgwZo2w=_bM(_3}bA!UisBFj&fR#~TMJOEfUmPczmE*GaoSSw<-
1RN2h}AD<AAID|FS>F(;3-so%sK2&xOWKoJ_pug?)d@m=fzWI@#x!Q{wV0g!W>QrmiVNd04r|gw|=t1TOXMfte~*EZ%V-
Vvp7s$5yQMu26x64Yhr1(4l7J`x9`W4%-=SlhWYM?dj>Gkc%D-*rw8I=ytg^j9Ja7``VBe+*4_o}J^KaP8P<mEoncOI0rSY7Rf-
;cC9qd;BdcY=Teo#JAKJY=H;k7C{VTv4^h@~v$6Vvr!XM7i-
1`Ri&aELw=Iy;0#SZ6UnBkeBdd0Kd`+NW+{?5z&Qx1tRmk1d6hXJ&y+T6wl_<vae+oOcfLPPzNPo87^ssC<3UJqws$Q8K0SC*`X0
5gHgcUk=GtM>x_{D-yul+hV9v;pq{yAD?UyZsL9JAACsZ{u)<6xJkw&NHO-ZH|{O-8<A{zTFGKdSSlS`#O-
#BJuYy8DLjEc;+Vif!r6!4)$TN9l$(+d8zN4ZXa|R`e_Zk@EFHHhhY=^ALr~oPO&%))uy~NaHMww$lD-
4pYMCg8LMzqi#xvp_CIZnkMY7<_e0e%(7!Xq9&WPfCZ8t<U`xUCpHCSMW$h0g)eq0@Z~YwXOtgLK2GHNvS{T;unYxc{7{9?j=l)G
+Fp$@I$TK%tGOQa2ig&a9{()Za@B2+7f4^{l+L7;bmOu5t&0c=mk*_}D(D_Rq@1@|Fp7I2L>YUjvAG&~!^h1~QP%r<~J5g7kWOv}
(VO@bWvwh?g{pefulEt5Ld8@zK26x@^mWcASy<hYiKj@VMdi}6}!TZu7k1&OKs&PSK(3S+wE(~aWtZO(w(2vz`XOD7NjrI<zI^-
qZs$V^W6*C}rhU$RN+V4OIK;JhONm#?>iFW`4k`R|5>c)d#_S5dUpLJ59-
E;rjg0%ff1NmN!P_rkF#kW9z4S9Lc4}RD=5774Vi`==>s{U@vxVN_DhyFCna@oNogX(?;Z?I=h>mN4FT?XFox$BspI#dAmQ~M0wl
=t)Adns?p$JnJbu(Ufp?e4kuXD^`V<n|7;_+}H_f4koPx7*``j&c^gWZZ+!HqfP(KYP*|jP3Q={$j%<|Jd%6AGt63mQw*=z3iiy1
#M*Lo$h5d1ZCzDl<&Z9G|mzC{u^9d4|}G5+qizMSCu>054r(aRLfmm!Pv@U4x%3FD)m8U3;cbOyN3;P-
{8HkosXo64&spkyW^JF0258}Rr`^HoILQv<Yy(hAs_}5pz3?wisNTu#61zjs(;iFxFwDOpX0^9aI=!*VfD}Bqpj%Hr|Q4%2k@aow
uE&kYPp9=9mD3}|Evwr=i&J@c~6L$eO9e|$tM4?Y50~{^6@*wqdDBZ|5F>Wh_%X>gpw8h@QcAcxC8VYtmXyvaf?Fztjq!b{FG^b9
4EZDeI=$?=cliH^HV?Ru!Onr=@kvVPv7hx=5n|fCMrGX{vXDG{cn%qXL8GZEMLcw{)chQv2XGPRp2^qE9#fb6^ESnp|avbj}M7k_
rHT*K6#aV*mu9;K>W*2&AzYs;HQpu|4SY1zUk;6=X~GwHSh_$up8{){oUS!HYe;SJR2~~9kjV_mE&&qpg$yUJ!~-
k7j3`jjNzQY=3y`GheXEv-~O+dga7io9(2St=Xcx?Cc(UI1U>cOF!sYUE>LS6wg)zu3g~x&NkzY8CVu0o`+fX3x%src@mDhAI~{-
x`>Kxm!IS=fq}O`_$H%&aHq<TY^DWWv`a^Egl`<b<=@sxto1gLu_8Zu}|DoMm5}EQ-9>Rp5Klc^t>H1-
VeQW!XnDD#Li(h^I5s!lWI3&5fCqDdcNBz~#BN1%te2X3X^}sU+^q0*!RDCC&aiQVe_rLeQVqkmzY2!TYf$W<-
z(3{LJI{qTK707|vyi*3^FgQgK&H8GG5}UlAHD}Vt-sx8aOWQC{!RO1U5j7*1My{p!*v$JIIwHao<88<=e^$t<?^5T>Cf|YOV(7r
=#oz!`Uigb<2>8{M?C&W&iUQ0|A%%N>U%t+z24>9-KQGn8pe!<-
=F;Q&<DT$|HL<ceFx9zKHmF?ao+i1a)5G6!v~o^4La~0+(f;}_7VJSaMVp^?V~~7zuD05JeFu~^pc71F#+tQ$29Nes|H>)R6bY4H
#z!}wf`)WA8Yw7Mgiy!$Nj12Z}jbf?Y|wWfdac5(nC%Q{N<OxbJO4LgBwbNl)ySXH{Ile`Gtv5KfjLvFAOmw7{h(VZmsh--H#9PM
&ct;_E+q1BT!9LP|w&0knOknkwBlu>~k)E_({VY0zGqu^I{G5(I03(%spF|Lwg+At{_J0@VtJKhclEqqGlzO*>7`PY@WYy@VETG)
}in7HTcU=ZVfTlp}p!M8{g^tsAG56>w^pcbin^iSN=cJ^_fKVqU(J<jDPJ<0snYN0#<JOTF+$G&8PqO@aYEqFQa2X|8}6S!Jbzzs
R1VEKX~fimsGW|Ar`8@zccJJhWoHltndCGd`2^$yqvsvxdl4n<?s3CfAaT+x}C5FEwE3<XT|)qN8a=lb(_yg5qHmVp2HiT@o#^>_
=HVX3h;|0z*k>%`YU1CqN~mOI>mEXQGG~!)_Q*WbFBm3Ne46t>qlLa8?XFmoBz^w`?TkuF&%MnOU(YP7dIpkZ-
_VlVAxA2%OMFG^l_-W_VGJt=awjaOQ3$U6<+#tah2V{#vk8xN2<bFB^HcZCMmGD2Y!F(JU?4Nw4dL0;tks|3=8xYpB8_}y7?o)ez
@n)@ml=N-?;T>uMDyC4_e$}vA1|;I?PG7p!|%V!DM*2W*@w}_1<Fm;-dS*T1^K3=e1VBdU)Fh5Pzd&-
0g1l5r49Q?fhf?sfwTu{r*_*?+9>@I3@50?)Myi#r$C%%3t3}>C4Bu_w6p*?sBvnWaoeYlFuIR{~~X%4;icekgMu%S(^Mo_to-
#K|S@2``Rm9y~o6U#_-MG`f)qI{@klb6;Vom*egIbOU<pu?t=z*{)I8m;SksP!LvBjg^*vr**5pJ_jB*(>Bl|x6e047#i6Y-
BqLU<ud&M^A;049vCI1YdGU&6-
s8M;saZeHnidosKcso_7E}CbE192rnz#2zX`lk%?bbK;YdmrI&0xRpQw{ydhkX<9|M+<SAL!?AKE!P-
_wnEAJ3iLq{X5NWXZJQJi-kIdzkk-h#T#$^POJO>`TgGAw|j5z`>Bgu{*U(pebhzYVwJZ&Mld&0_eWm-
5u=O_i(mZwlb69gwVk#QN#@hWgYw<w>o4|37qK_H`kM|^EuaJ8o+&>5<&*zt=N^NqE`z>!i#@&8qmalrnBV&tl$Xt!z`9Z4P+zus
#%OP`Id!~bzxhCq{e|62r-St#rmyG!_}(Gm^iHD>AMQ(^J*oXep8?%|_ZiY3)--
s<xX?exk_Wo}j)|<H&C$c;*Om&o^YOQ@dG}*8?4Bfhe%Y8W+vmRKo-ywuJRGUOgB&+`uma<1)UW>K-
7o!^AJC7()0X<6IXslOPV+bV{%Owc?E=~ONBZ8Mg>pJfi)S3i>!o5dX9hk7{>;su{XKWL1HjL=Z?Zzh+i&wX(8pxY^=n+P-
S@sT)Ia4$0G)A@2Vdos)GD_%{$1ulK1uUmHu#Vb>cUzV!1uVvY#~nc!?*p6XTJG|-j%%jtPeT-AAQW5-
W_zU3gcMcV<kg;?q}R{*hl_jJZ`A-
@evyx@`}P6KVOCzi~eoye#Se;!~Vv5yFcgezu@mb#GZfqLJ!|&m`4KEzPfJj$=FZZ=suq1%hr1A^*#2&i$BBw3UYh%K}R?J(!SXa
=l^Wi9Q=Q@YyOKl`w^?=zsIWKezMq(EWl4u5By~BTYPk=f%Fkq{T)~0fuH)46L+0@3fVVV`E_0%^73I{4hQ&eIe2e*BR_Hv{+zq?
AAH{TT1JoB+Ash2NB+^RFK_uv1AXh8Kl^U8=C6H7FmGS;w17YATW|Z1>64HDKOIxQ<=+0B`|mOIj~F0ayFWjJcK#v0{XYKlAU~{Y
zrxX9<9L%H@4oC=o~!5ZzAqX<1YNjyHT;iO@{c_N7$f_q80XtN^0gOiWA~wlZZ-Rc{ny+7|1hQ>G2GAi?fJIn`9`CAdvW?tdvxeO
?WO%!@w8y5yUJ|uwRV2%8sWdtA3tK1|KEwr-
*n6EAjtJ&pY3j=4mQL49@|6bynp`F9Q@Nh$H##X4*GLtBc}`x52pM3TTStBp2PS|G1Tz7;RV6^|FEzNz8q?sN*5TvQHJviP8Gqrs
G{@O`-O+G;dure_6r_j9?n#V30TW^y_heX`?-%>txAV1)&01-
`AHN!Ox6roM8g3eqqyNqFtF}Wvfv?RkoxU>#O>S$Kh!dUcr3dZ;uQ@%3+t#Y(E({#+|8gr8V>&JwYa_0z<dJM>xBr_%VGi7wh6HV
V9g;Xf8C=4zAGVbKz&O*&VImx2SY7;cpl@vXSBZe3Ebb@^BHdlc>=5_Zvg&QpZW0t=;LtEo2{5v9K!(ZNp)b-
#|`_+aeBLV@?mrFf$9j9soRF+vOJ|8uA~8I<)Ij36~@-!i}}JrF_i%J*xoq+d2|~eu)`J>Cc@fb7CI4hM-psI|H#YwBKIpO_tw_+
vcmIUau2MrdYBV12haXOY%7>E+5W7j`0zaj^!Jk{j%RDA?>%UHTw(kG;>P5luW9(el9@Xh(07cB=fGbY>bQ>~7SxJ>?-
=U%onH5S#vC`!x$<uJ47U6N*5rHSrp=3R?Vz7IqR$xF^SkSi1MoSg546*#tolB;cX{&6S)0Imc+Ytby6bbC^8Pbl%E+(wy+*tb=C
Rw(ue_dLx0Wrez`XOO9VMD&_u%_|;Krb@kD8BpqS+9U)X=QlVeH(ooNxKtA9GQ{xi}7Ukq&claPcaJbMC_$<@emz-_PanxoUXMgf
`nhwfUh_pW_B{c|X{3yb!L<>LP>p-
r}q~STx~TPccsOFFg9PA0TfAU2*HT8$&FYQ=FY|MJB{0{7emFG0*saImZu_c+|rsn6rM8zpPdLwU76j%UrUbbAMPoZ1v0YJ3QD!`
{kV%;338zHoIsE#@5aS-gI_gt|fBI8>}TzOWmH>9%@KN$5Tsd3GDfx80sG0YoWs2eIs|a4o|HNTYv|H?QcB(;p@XW#&Z(%_kTK<-
`6b|&v1t0M`5ey`v%*vCd2G}8gwP`CZnHpVV-lK*$@6W$B@1*UfyJZH5_of)h;HUa{EV2|Jfcs)Kvbx*KyP=tO@o3u-
o+0+PvknFU$njGW4=E{e294M)d~|0^Y?Hi~qfUz`{Z+&%9gwJ+B$!s>LqEjHu$FFW$hLr(l0Sp!v#4dOb75-
OJk{%)_=k?bpTsiZ+My<_==`0<4?B!giAz9QvevoaBYUaA08Ep}?<0m7QQN-KyURRQ++f+MTq@9vW7+ler!~1P}gPL5Jh(xBI5B4
Hut)MF{^NpJ8$4#|i5J7%l~qcqbS<P&mBr0F8dC2afX%R&)r$-
}?ruf_zj>gP<m#g}ooo{HO@^tq3@*Hg`XT{jD(in1U7RhG5q30>4m^hd`KvHm<Q|?yk4WK;ySU^}kMo!}p!R1pjpQA;=6Y-
WR8J^j5piz5{*U>c9jTeEO}9-
{ai%&dyYrPT%{`q!x?m!z5bpH<%b$ZWK@nmeYo1EPEK1k2+vd?XMFBp0n?mCt$Zi3~(~g9Viz3i#rti4i971yH_|!eFIJ{dSHH)f
h$cSz+o}0dj}!ocGU+k`T!@%3#!F3EqLeTR*y}n-
^)z`vkTUeC}6s@wI_EGE}SFr3Tya1O3CilH<(P=b`zvy8PW@g><5%%6SdVa;~su1i7&H2gE`C>xJmjyz)^zV?X&tD#`0CC>;sk(q
ku_5Qw#Qw(3EeGnFEC3>+?{j#QrZJDxaTW`REqHh(c)6=m|%;gk}0CZ_o9>jLz<KhDVay2h3%J1J`n%4?xzwdp*2A1Lg-0^n067-
9dQIJ(h$oILkM9%wg`gL*E@(?lp!-
le_2hZ#6@1u!&W1s~0(bYvTz)g!)iKe?VRuK#V?WBQk>|^X{&jhmm(^t#)Ub?aqd!Nx|RnC}IR_bN#5rbT5g%R330Yg<3yhM^Z3%
JX$XV@SXSt=5l}S7aR&yIemd^^CtD^8axB*1?_&+Ub;V14bR-)JJcxp(jUm%;5YDo5lUU*QM;lAJlM<mKeZ3kGVBvft-
g;VgdvbZ{c`Vkr<t$kWPGRx@*LY2u<-$U*5Lg|ss88sTmV;i3CBHbqYmX;AEjL%Fl#%FLwm~{f7WFbjAAg44-h`$;W8%40MYZ-_D
~Dr)_$#`X!QXuE>1c)W?0k7f@u>&AI<}e)ctd<cGXfg>pSen86KhS{15d!NnjhpeLxG``Q;;>8Sn@ZL7o6>MuEHyT*XhVIqAMaG6
8zr=k@kHn{-
1crC$JEi#zcD7dXP*lMiEJH_TJSPM}+iM%de$GLwsMe&K^d^qSj)6t2?iP>&Bnzuo&XmV4nS@1d5x!LYud5O&AsJ!TPFQ0trR^c#
Gn&Axav+6xm|IKzGpFgKsHY3o;;_qr?}+In~6>$Hf!(a;v)c<4vp^#?2@)H%SEe?l1nT2)G+e}klj^q7TQ^^GRSkgblsyKMaZ5N1
t>8g^_AOuXy;{>4$w7PSr2*Z&9;^KD!S<fm%;WlY9EyFbXv8$GJ$IOof^{@(ip!@c6Q|28k{$Gi+RV&Im9lfvU}A&$Y)+7OmChp8
EsnIBbi+%6#v-sRXJ!;1HJ-ryRnPpFv(Uk49ab&z0~28OZjeN4iqtiw=1zi+%6k8j%;&o;J?amP4JNvNK(Q_lE{%Gt-qe6J77ZxF
1+<_3cX=llZKjfXv;cjJS?eYOGl=Sv$3ln1cp%l)(P<1-
&|Z%~%GasCe1)V@QT)lvVu)?3tLu#d?T^2WSc!?s<=Of~m@oS_?I;4}M#^D2JSi}~R7a~KLJr5E*7;VR4fRZ9<J-
M*|<tFj;r*st1tC|nzDw}NuCK)=??`whi%=V=G@%R<laJ|(j&;F7_%rZ$HDtTTAJ^^c#zHTBs?SZAyr?t5$Ff3H7tW}w9bI`?&ii
5%+Y-uv=|VT5#rH2I*9_xrb1v5ddK#SC?zRu7065gXnOp<Qmrj_&Zc&v|&tV%Ei5;1OZ(<2--
)?K=E+tGD%nhynTt*lg$nj&Jh=+UZrts|p`|18Y1U*6Iz`zWiw~Jm7M{daXCb6V~vs0<U?uyMlcI?lby7y&I-
DKVd=$riR;vn@_vt){f_w@lcECi}&^Nj&AGZASD|!35WYJz;8A)z+wKXX*I8^h<({JiWotd<cq^UY(3^(Hhn;_0T&+lEy+t?03Hm
5`y3n|w1Is4A@iT_+J5R}SF`vN9OFZ_0C#?8Si?K+?b{zbY;f4eSf4US_<w1<u<yU%{eIYg*7&;0A*{@&et*b27r(~(4MO`)gBL9
6W?!@~ep-fLEyao$5C6-6f0e?Zf9dkaebx{7b!(u-aAYAG(&^8@o`_*8@pZ#tS7pC!fZtLMpRJG2?Ryjf*dx{Y1-
(mrh4i`C)q3y$`k)RqB!BZI4`{<bY^4s$g~3*Wk&QGN;I4s=0kj)nWVb`K<xpU<SPnI^@3z(#*+t)=e4Y^3(X+j;kZoc)QvU=IGz
WHbj{!UHpZdA@b3fC6=;w{MuNxDE@L0)1pGHuw^AN_yi6QLPIz@Y!g7mTrKkGTe-xY50vJXG(nIhM0`~0o%&--
)zE3{TX__dQ>c?Gng%=tR<cHm!LNAyn!$y-
d~A;W?nGR*gUD#)K}$opLn8LkiK9L<f%ljlEW91&#?+d6(iR7GidRCm94uu|?e!zZ-wOE!OjnA!u|6_!$aJEHqI>Z*U*bwgQ_fo_
A1G1Q*_@IPMTg4-
&Odsk^v4fj7}9|m;lo6hu{n=XH~4fG~h<1+AX<h_8yc^kG=%<9qCclr$V>VW@G!M+Y5TkzbMx&Gwc!@Ccl9>F}-
11wmNw)gRW*vZej`=8I92FSXPc^I%9-gVvsI*r#KHJEo_A((D;)8F(Xtb@9C4GbRTy|r<j{)k2%6v2lji-HdxeZsN@75E>*#ZUhL
`*i24M;t{j<vD*0Iv@+#ikAr>vy1!`!KmW^C7DA%=IEsP6WUk)gj9X_LCI4W%**<%j_RW}>Q6oID!g91=Jl!onFIb!lsWyN+XD*z
r|xgn414d_C*<yD1o#oNc<?X85ST6a-M}-
$F;zk><qsWppZBM~G&%gJng8c?ncgA3_8)y3Vvaz^QU3)$emob=Rj^*b{F+q@WGaxE;2(>9@kOhb5ANl^VLiqC5#=tzgLA&s(|_u
;`m6l}<8^?afQ<;#=wEBNYs<BH!;QGdzP{+9J7kqp1KLvU^I72x<w-2tFS)49r6gb<wMD5`fpOgK3jE*!686s!-
9lZ41k*!^VC5AjV4;0+x5FR(8*E>NO#nTIy0gQv!Z)9%`T;-n<KO+c;{7@2_T1w)4E_e|b$|E|mFJ+p`hTn4T|FS85(r~FY_q-EI
zDZj!G=dG{T0u6jFS(c&-4|3{suc5r%xL0?$B<3f(Knddigj7+N-
IbGIWT~ixdInv20Fk9nKg14^X~hU5Ec;UG!nMH*x>uyVD2Xb^n3y-
u{`z8QPW4alP@!pY;xe(FQh23~dqd3~bIfo8&O?>DT#ulXEu+Dlsoqi-tQnulmtw#poC{m%8htZu84#{wIj`+kBq>H}t#g;`O^OK
7Huou6>OE5&)jl%-z%9d|<c$-}+~a;kBlKFMfk<eT(<J_nY56+WhbJ=^xvw!e?KhAN}T!KKw+3XBOY&-
hIdJo7_8om3snD{l9OU2MLg+2593T6LcpRel?_cnUxE^YoYHE?#mL|AM5nD{SM*SfK8Bu^w-
$IQOo#0t!?}Uja&X7+wq_F@{h5xgDw9xMmn_9!8CgM5_kdJ`#Id=m0&IaAK!j&yNB%D0G;lBfoF#Oe)2$fOT+nT!$3bldBDY|zi@
5<uj#ja7l<1+#Gl{NclfgUAHr<PFPrBF6zU^(!k7PNaGLt_-plO>GK4j}rLD<qbXME}I<JUQpce)>?V<}@{b6g({`}l?uk@hIVOd
O@f@Q@NxX0!>FfAe199SaLe%8wW6RhV0W*Nw}p)|7Q!nBtw@TUZ9?MX%OkZJz_4GPnaAr$71HUQm%1VS~!RN(*AkH<bTXybqM?)#
q2Cmr5kM%5=w=pW%pd*2I+Aw3Yt`V9+o&V8?1Ga=L;)ddcP!hZb!5svhpAplFwNT}w0g_fLI=GB6A$sttcYwzuPgFS@$PAr}>2V&
ygeAa6N?1~3O>0=+af)LX8(#->Yp4-KlgkeLS{}myXVgIb<--MzOO7OckNW-9ii`R6+9^6$C)H`O0`eCmR`*V-
AVPUuS@c4a?;^0~5gWFdFO#9H5$X{-
8O9#SlR|<Fg4aVa>egpjlvLyk}E@2syd+hW+H!+OmwJ?S4z7Gl0Q15=|1eWvxYpN)qKOS{Vu@RSb><-
w0_dV<vH02YYXYO3q5DNB|f;t@WfAsr?^PoQLh5I-mY-
A4m`1%a&l*hdfy$N`qUwaVG1@50*Q&^uK&hwq$!JL#gzqz2o0IR2~Y*7z!G%)Y+-
l+%ZVywQdva);HvEl&f+C+z(axrvfW;eX9cie=vr{8e|ZZ^Z6Pr!R)6!_}DGG&4c%WpB|J08fq{DpO6-
sm~JYn7K&z)s%%&FK$#@gkfX39t*Aa2`OpUMsHuLq1akgp&q+J*<E%SJ(mnq6+2?)K8DR81P$Ahd4}Kf9{D5erJ&8N6?4Iei6hs`
Jx-+46M`ck+<UEcdP+6nm*UbBW`i4rw`=a6@}2-L)+s2r0p0U!PrZE^;l!WKK76bd8Y^9sT}&U-
T+<R9)MlkMXzJB!?Bzoee2tRqwv-*=bYc;8t@3k$DY+%ECxBZF<<@+q%n-
8Mnf9p52(~3{`&{ql$XA)V(u=B_LCxpax1H*a*y5m^WgJ$-
W6dixSRrC4f042%PxX<Klx*zH!k3TS3daikq>l|0FOrV@}P(xa)cW8B3u>d*QC)rD6`(MQ|@bOXww-
|v%9so`?SS6#td8uTe}cbR6v0}U%}D=FWB4mmTJ!4%JRcpB_Jb!E*ElG(k+I0R8Sv5h;x%kfjl_`p8kO|X~H$MzvsRH-
455#s$*oQhifaI4Ev<-
zD!;=FCN3b@744CARiuiJqn!1G?AU|=RQmTZLizC1J8V}72O8?=myzdY+Snp?}ag#x0u^Ud+@$NpKj8h@VoWF!yh{KK39B6na}b&
2GsZ9U9fCQP(;8-&}_bri5>N}p1|jvdSAOAaamV@M<&OEY;Y$Kh5_nlpfe?4-
~U`2KgRhvrV7ZEXFog~+7mFHoPU!k_wU#zKFg3^yxQN#_=fKakFdl1CfKjxSUm6*rM^7CTr<OwBpnr052aR?kRNWa_OE<7c;9+nr
0^){w;aGX-NnKE{*AXR1JAFA_>afHRNNs2*Lu^fU*aVP3(&^`a>eeVDex^}o?sq8xa;CP;3NT>!x9>gzsItJ))M~ICx9-
`zyB*(Y)FUbpx1I*-
Pc|6pyLhp`o1<FcA?xwZ*bQ!EPYpa#8B?JynR2(VJ;kycd!Hn%(<%vhzwxgK>Jhf;s`#wBJLPTx7<6>M;OCb%f}pj@#ST94`hWvZ
Na)f1Af{<97YeL1~?86BM)%Sp}v=IX}L)kp3?Y#sThv_FLOHnzYkUafBirI7vN=%VRZU&Ep!fB<vC|+K27r(4!&B^;P>Do(FZP+o
S_+-9_|}1W<l-le@e@hV`I9j^K`spW)fi32w!%9X?9Y7-LHT#3zW?s4h$-
E4=9a5bcWyWU_J2n8@@VVfCam|su^D|I3EK_X16uze+aDokN(NefzwQ~y~x}4KryWtGp?g7cu}Jbx%Z8oKiR147#$r7wwa2ptX~)
Bvu{;%y4X9a-qnXfrRCYB-JYiDs#Vw0EJt`WWoSFsz0)Do3!5Q%)%Q>7G0|5UNg5pQOqO(+;FvL<^Wgbq%x(gVboVVk7h83Q@nuL
SQj)A`c6a32aEy$*g6_7uvT3c@P7l+D)`Chu5K(i8n9WMMm_57cbpa*2${>PDq31#xFRbal1`<%VP{tp*GhHsMRdWotN=65vyp2Z
_;e;|pdA=liz2COWs+iZjGhI})b&1ASa%3Ws-
k}9*Y>yLPS4QS0MYPIl=rY@F)|(C&Q8qEljMfcn(ono!kJhL1tRos$$d`gNPBX+$YD^q2WI-
b{lOZrE!7j*ni;?HL@>Px;9oK{&BtF}aS7Tw)hs$y?;ylAClU-
k)##%a#m)gl_wPZABO=BTs_z0hfr#YV+EH@Q^m37hd#%i3IT%ozjN+h-0l+@``W?_h4#-X2%G6M+k-8HYUy;)o+sph$z=GV~-
x0;zdugbHpMafds$LBHXQs=36=46^#&rp9Mom?|fb8Q{)QjOXRG^I8QdfbiNJnYeNbh>u!L<k#aT936BC^(a<1*G0^1t}{S-
E248lTi`c+Dwkkyc``&>gcVpQ#=iT!MYh8vXwz5L}R6*Z}ej6)6{f1TUqPt)#I>M-
H&Rb#2D?hT>oBwuYcdgL~cY#a<*6_o20R^rpB+Q(RCeD6y^}uhG2>XGhGr1M<0)JqpL<Qk!(>r1hX#mam&t9^Rk*ayh8hCv6XlZ(
^Y0VU$&*tuki+31vNg;rumt6CNvO&TyLYSZ;|vVIna$xo871uB;5&VSwBmT(RPl?ocKO($;(93`M8SPJ-
>Adnzr|ux6T5qW~6qFN2k_tTZxYG^C?P&fHr|h=_cV;Lz%^n<_|L*Ji0peX60*3>`JfszMbwU##T8D<;RYg=3|{hEXS5<HJQ_A1l
yDgilR<PX<ZycExoCR^f9l~k$343Wn8X~SW#jbS(4a7x#~x%q1Lr95z)nwM(l><czsWAXO!e!g=0W4p+<U5am?#Ha}oS_n!A}7a~
UNaumg#5VcwKelv>XeC)|x_nM7L!nWU!);&}N;_o`4k$cQj!Mkc!-
5on8AlrblJVs~W7B|}cDCUgxkKX8*urm`6$O)c)Y<4}1I(Hz+&@cc~I&=;AU@2IJPF&Fl*UMZMLFHV(qkPJ=N#|JSP8@x+xX=Y_C
l*#gh7J_<>d66=;h)s3v5CNS+ZC87`+r^w<;k_co?#5TU#?TS5C0BjhQRSkGRaHFN7G~KjW+5%ZXpwi^tfzL3$<#@}r!*oZ>I`qQ
i*k%ON^gwBU#|~b&2<#b>)r}!c0xwz{dy@jgkNbf>ClUdCt3^Y?_&LX{hP1oI-ecKh})c~v+UY3?jM?_bEfA>%%KcNV>@$fRD~<6
tk<|CH6h27mg};@44g@>(VnJq{b>{HBy&dR^|?#Nn^uSq+D0ZrG@<cwWv>v2ad?(4rjdLs5?bes&9rsTWWmuHx2x*%YB@Ex#+3DR
xd!r2n}z#pWvsD+W_3iUmGe=m+4ee;L(IT}b{=dN9F@6fOnW(jj0=8h+boF@&3xx4QOoQLa@S-
kkiQ6fAst~yn<~9^j@u#^bWCTtgC-KEC9BY(MXDhs>paila~ct8mOvWhKq<7|*OwYu2}pL%W;hm-
^`a5ule8LXlkqw4%;Y?kk@_I}`G!&w4pB#laY&|4*0e=(!gsQO@`!l!5%W9?#S>N0m;D4cm0rt64iJjhwoXSy5nDQC^9O5e>w&r6
i1DQ<RPvBYn8np2Ue(5;VRdvkMG%C{7H)xSRuZ}}m?O88dOlw`axUf}N-
9mVN>}Gr^CDp*@$)I4QmrWNF5Ch^vTiz=Wyo$*vCVo?GYgx<d6Y_Nylc0lub*%?AlF-gPn;$$w?64!iNdEutzS<|^J;U%!rJ9Vnd
g1uCIP0Hc89H~{pvEKPxxHR2%2>+JiRU(&9VD&Dl<JwQY#5N#<fao8F~^E&7)6L*sSS&0BdJnL{ipD-&<PIs>gk%8joh-
m}sI)K~2od5ml+NcrJs}d@N<?-
^Kd(`Zr(x@tE%=?yzav^^r_;?$B=O6T@40#V;k5Q}7nKbUjJ58V7_XPOMOkK5ZyTW5<ROv6;1w_wIarZAIFrI%C7<0zF<H*}0lb?
3}HN{km-
H>s%MM%dTOLi`=5y5faj){^CSjq?af2ittIhXnoE?E`<}&m{}dSi>1D_*`TdRc{XLdb~!u5cnM^qL0^tha@c8}opZse4!M)E3|dX
v95Z?&I|eN%-
7;WKlBu%!c;O{WKbq=d)p+Pg=eq+<B*kgf<`aQu*K|N#ax0rQKz^R%tdW*GWO1eBJxPrZCnTHkR?j7D&=C1V!W)8>cqGRzYr!z3&
1~dk1;^6+BGIO~hR#=;eJ&%bDOv5~YQL~X>$RHFm7!71!8qc=7N;nC)GWJoaxN#Q(|BQr32GoKR!i}-
=9;UW;Erl4s^>c~k*t}v$-
=tBvaWGCm9OV>{p3@}`Q&1x9dFFAu2$xKxmsY2FR(|}Ii4Jz+RZ!UY^5c0!fAPw;I2(d+Ezv<NL6hFn_5npWJ)QFK0}rB;_B3=c-
eT2dQS00Ua(Y2o9iWT3+xbIu2X%nUO7w6X3jK<i~LF@XR^KA@#mw?;dCokt-IlAZOtgB#Y7voEw$3(WVv5d_6#Mh?OF@Q3wRI*St
Lsw?-!IkJ|idW*f|RBQA9;aI2CLDSUxO~-
5A*4lWB0M!mDJS2pv1NZZk3Tzwv{=*T4JH>s(+i60$}TZMIy_!$2fisq1(lOcs5+s%T!UJCC2!mm+kLY|a@f6V7^>J!L-
8(!#jw(?YNu`iO&-$LF+_GZWNMH^^o(*JX{-
M$r|`6uROUOnFsLcEqL3l>{DpK5iHEsgN+|WK%SIXq8Ah<2ujgK09uu^U`RgPO0WJo?i=kBrg*tTZb0P%4`5+_TlWb!m$&&lNdV^
9b{+MWW<@NGM2NZuUa^s>Kqx;!sVcJTUuG+Q+;BsIFwt&Yl6hO{@RSCT<7v7LXHu0PHgb4*PLd^gzYz>+M1zuHFxrwJ}k=%GK!E;
&$KM=sin@><fy=shP(u;UTt;TM$Bj`Qxp|SCnRi4LGs2eueIC8A-
3M>!j44Vv>lf8F5G14wU;Z=j8@G#*enHmb{6^3D5(f*j`wOfme&GCNS70(ZQ|o9vzU-vQN`sD%{8pqa`=AiOWsKp7TTJfM#zOzI+
4;0ucSLvbY{ek7Hny?mf|L`>RRs4Bq~yq<<$+m<yGehRGl}A<m{idpw`Z_)b+8H!uM#jSSV99!>6^y6vwTw(yVDLafCM$X-d-tW<
D(mdxq_;Mb2yd<k+m4t&v@~H9MvvwmVcjSsNK4HmukS*VxzAhK|kIev6{ij2+MBE4HyYlqax_!7P)Yu^Ibt;pK%kCPP)@(!Q<z40
l!=16_^`w^<)Dd#UlUv;G@D_<Q}UFJdl>-
nKolB$M(<+10VywCpmT>s)l?HJT;III%ryR?XlxW@yUzDz}_B3L5lEG7No@$5M~YjyB4y5M(yp9|BirjR_WZlg#AkeA#own%TG{F
q9YO{2DRyRy~iDXqoWN8Q8aIMd9MqwAuB78O>`nNm?=4#me|}<S<&DC9%YprEha|IAJ4=JfB)RL+X8d-
iQUwqt|4~hk>uM8^z)#b>SE~y>tC}w8i?KF06hnXr(9dEYp(9P?Z*omgg^X%bQZG8lgmYDSFekKanm!Yfv#cHd=QSf@sv(eu^M9@
0F@F(fg5bVUo=O;yB{%v7gpgHy07In|Qc!B;|}^t&8GF`A%=Bc!#*rqSNTnuJcDYicb2|%yd2dj9HgbJD^*8xeSt09PKDC7)@>4>
8Cn|AAIJbpPEy1w090YZ%8U3`OA#l?NJ3=Ew4nI2J4NcE8E#_ssjs=5|Ko>l-
AheFgu*~bMF%K&8EwCDZ4504W%j+ds)tfxrHegWRlG$l&NiYtGt<$`;4d1Ro9sqP<b;VvCZ{ly)hEaohyN{G7l(Cu_t!BTM09BhI
*JgGMow7YOcX<eSG6ODn%B|x?lRfrQrCayF_dGnl#}#&Cgn76bmYsq;$yxU7caaa4#Xgo7kFr!hjB=SHh73lfRJc3u#(-
Szni^sRe<yUbnKolP|@Z%2E}f%(Z2n{>BgfUjOEcJ+nlL16g9}^kkzhXL#s2bc$Z+nVOywlqH=oT^95GQeX9#MX?|4h$YQgBVuU_
d>#RxGAy!bJ&jr}v8<V*T=4@vakcY)SuM+)>qJ#m{KeYVwaIa`TnFgdqFF~Y9C=$8Dr+1rOQI3XS{GFNxUhwzf1;VdVUBCBKSu1e
DiWL(TvT7p6MkE<-E2<Jm=eckqfwQ!#<hxEg2la-
)ite^#z%iio3Vc)`IHS+rlk#=ytGSGXR3k`$77YVXy4xYh0bIG&zjXSO?>sxH4`z&QFneKNrX5vh;%C1qcQ@IjJV}V7-
{XX4D0bY%8!W2rs(Q`PUw)_rPurdq`#~YHfb!vqq|*=`ZJC%80n006Zw)_flQlSbKu6+8Q)>!dXx|<x~&=6pN*G6adJY8A8Xmhx?
pEu=656BIW9G(R)`G8Ml-5ArD@$*^LT%3<$CW^r#!1vYtQQ;hFG9C<7I(q-
a0T7ZxIzawK~o&ta9Sq5bs!wBmGLU8$IDXXLcUtHPuC@4zujq%`n!cBY(be_KnXL(kkiNtxDqa#bV;kC7(lQW62PWnsR}%m8__rv
2I6cKuBZUF|~TU6_2ZHXipq1-
o+QLvctVhu}ec^4DP&Dh&Im4bjKxp6HKXewbMj=N9jRSOcb&VPB_V31!{UN%En;F`lMfy2c4=mbffBq;AD8Sxfs@AE}(zo2Y;`B^
`(g#?JkYWRieo)qv<=ZQ*Fk)ii<Qy&a}Q<#^@%_VTxPiXRL(Ic6`kp%UU+}86&s!Mmf*LDCa%eJqhNO>kQrI)_4e3<C0nG>|`cvg
P65}eSBcZZOv<DO=AvHRvlSbI`2l4UT+%qK%a3fv$cwHYKGA%v=Qb>rpu^ShTB<!Yjl)2eT1zp9?t|bL^vz8pts9hkuZI4@eDmji
cy==g-mjn<sMDvGuqNQ?m(v}f1&M>Esk>4WO5-
m<aB1@>R4~crcIX%V<|;JiL@9P{Hf#O6XkF%(Ul2iYQ3%c(rmZwF36z@cWBU^=xoG^`$EpOli8dsbIz?c&YT{VVjS)d)*<c3erqg
^#hfCVx(ma8HR_6TG&;!^cR{L^GDTyB<62s`wLHZz>9|Q&9aW`4D4hXKGi;3cRzfST)wn(d)Q~vEYHFpDJcDkM<q0FV)+~zstJgR
^BhDt#p-3q|#`W!@-sl#t&B=V5;IXG|%>`Z}agyeg$kqsGVr+zXnO__#cbuITGuk0L)7xuD*(^E}wVA4i1iPIc-JKSwT4XOGoI0e
=ikk27GN6uve<F5RaprqsXKJRmanW<W0QT=*i`q$-
#lZe$HNoDpanfkcqCUmMh;dA+?3s3=T^hqe{qxo9X);~{`Ap1Flv1(_CGC%w1tE7%NSG#)Y&hb|HlAjvytx8?&)@jL-
|Js}wI{)`=F66`>6s?6_`xA}`h0@cih~=eLl?k(7MO|1*o<+yNWd#pvsNZ7eI9hZk<skJ5U<ykl5=iJ;?`6>)Zn*J1Fm4E_Xs_bF
s(Xf-c%WlO`PS~;tK3zX@nI9lA#JsjI31Jc%fM{+Du|cEnmgDu)nS*yH0g_db6#^R++PQ&h^|TXN8eNw-
OoPMLa*TF}-ic`aw9Yn3^LCBdZriztURmI4M?<rS6bRvP-fJo3{$pO3s)j751q0lc-bEV-
>In8(fJwv!6y5(h{>hiP448;Jsd5^;N)*kvTtV<G2f11$6B?F_k{sX{mj<22r||-
H}eoMU|rKG@Q)xLr7kdBdrzdK%_HahP$J3yCnLJ?-~7gzhNDPJw$oatZU0SGKEG`MggeNZ8<E&w-
+H?#e{p*e6g}m=hP`#Y8O^T#YwBcB6?e|r)b6GntmQHS&#6!BULX~EMv8f84|mC-
!Vu{A2mbXhzx}vixriNwXq}<OYaH#z@!Cfwn}5R6WQd?tbL(q)*R=1nYo@i{fcCotlL-<F2-
ZDI%qjbg;`#?r=E8+Vn<*{c4qid6CwHLz%FK(OR+oha`0!GrJ#ovzv|=3GH(L95Esr;W@T!wcvf9sIDdxj8=E%#i*eTc{Ji(Nk%Q
;dPD_N<o+FtMt&ZE%w&~)ciJ3|rm-LZ|sGQFzDvrm~Q~P(Z{=NRi7k5f%sujtIZ3Tl`*n692E!qY4k~LXmD#?;08gb0du39!Kd!<
7cRzT<01c|tsGkI35EpL4$IJ`k-#mWP|C#KM;F2plM7v?H6!H;C9;ZC40=juK#rZe867vm=9tdemet`T~JDFQ6fMHMMR*2o-
!o{97AoWL)(%`p?Yn&ei@w5x@=xFB)UVf1Q*Z7Y|NM3r$CMw1-
{ozulQvE~KVZ*WAIg~sK$u`!FHH&<u1^jxw*{V)!&O()aH(v%gAG5cLeR(%lGb#vWmqlMc~9cJH85mwu4=4h>m84~yVv2xrfSd&<
0&v%OxNsg}9dNcRxRjG`XWE%G6OcI(?@6H2eM2PeVh!*^0m!dhFh(@)*(0O~&s``+v(WRkxqwNx5g;lehWJHf#7X;ZWbYsd}+i&-
kq*HSrQJOPPMGEHQZ7WK;Z8sanT^XX@W+Y`#$c9a4oo5j{p`9KDwhSBBbooi*On8^V_-#$^s-1p9{j!P2jT9TrX5-
@HfW^E8h3zk^B$`Y^1z%gtiV-F3(pU#dJ!P&2^S5@=ToE<J;|Ml7@Ea><PTHDglBu=`^CLA*{r-fl!{9_X2P-
&NM{3jf6}?RpB@t-
Kn^bgLD$JV0lnHJo>&3)tLLU=X<B$<#Dp@&_*rqclL*=VE@gq)hHQn|XBc>i<C56g9l9c7e4RIAUG<%oDO7k~<@b~&RU*d&VXObN
O|NeL}f#X|fF3A+VMrEd5MXk!EM2@VlwnS58Cg^%GS=+!I1Ma4{6oCKVtL$aZT*RI(mScetnYkM=)>h)@6;pINqb?n_^GtL`3nz1
_Wcf5wnc6LUBs(x;9XOuq!J#<9qnAvi24aJ(b56y^`;*XI!<OYrL`Z2XPiWjcX*i*r)QB0MMT?l)J6EUAecsHR6j>ws$vWt`L!sP
goh9WIrAK-
*tL930ut((vVVIpLt+w<g8})8to1_`1%@~>bw6*AS6;U&*k`DTMF(Wrfd!)>E$7oa?7}#8zoi8J?UNd;NvFm<JhLbKB5iZ*tvD1u
jM7`gS_7{oG$8~5}<I!lEMt$8j%_%sMy=<ulKk8)jB9Hd_*@;-L-
NU*(%;uW0TQ<S$FrBhgwu`rA*B&+*nwArvh)<5y#7%~*Iev$ZsR(bjOMR?(C!CzbVNr@y)mT=S8j^Jpc}lLB=?<MBVTNsLf@tP5!
ES<hWD)CC3jBBNJjUr%%B&e?>Ee;CTf@?9#y!Zo9v5RE-+~b?Y-
!O#iDi|#eYqeszniy?6FQ<uZRvI`B`ea%FqF50uJ);|=F=W^*x;3DQ&G9)?7(FG5F>HQx6tM+HW4#%CsCoFkEEZ(9DPlxh{K{yD$
fPRNSi3S;-
cLrct`bWLCEd6bTWJ=m#9Rs^jQn^X{RzN#^QhD2Y;`B^+mOEv9jo~Vbdq~s*3)?adaWydZ|QKnL(qTp_ym0_ag4V$CnMdniwr7Eh
i_No#GOW$%z(iroGKGqYl%IK4a>Z&bPi}yJtb5S0aOsaiUz?^mY?<*(IA`?ZT)sNzUE5L~k|DJ6w)!P}2)^f*nU?0_3OF1z10mQH
@TKRs;5yq3}#3URC;-
&{oSPhkci7Hew??B=D}%oI*oVw#tBL*RrpX`qAAJWLl!gE*C6qKVuRFY3kJ?nAPW2BNkFAWeJD52(D4?nbx<<j64C`G}+s}-
CT*|Mh&s90m6FM(W|1tx^O(@j;Gk#Z89w%5!Be?vBQ2;(z9MXOm)ke+NEZZv_;y@c>)x~n(S69sz~f$n$8=%$7pmst9FxyX@K9J6
=E`%Y09Q|OFp$u{t0i_qqIpJ^4x5KexI)8E8bGVvCUOs%XuLYJ9tGXMU`oGPhDq6`|MpPeUT(2=49##U1Y&|Z5Y)O$nWXyG(B7Pl
$x$+d2ZANc)resvfe7vRI^$@;6t18B(<>4ETURdi^EQIfP2>X>^H$;RZPvP?yf2JwA_1p>}>bgbh_y5iRgsdnoAY+y6yEf)h-
hkrpMYR?4ma~LI%`avrNy~b_OHL6dqxER79R}!s5efRcHGGD08OUHoZP-M-
<gueO=m4tPpRKn&C{FQDJxmsL=UQ1on4Qo>Q&b*?;p7{$Bs;iy_u6$)A^g+Oo#QoyqeC<ABE=FpkwZUc`tVeg!_gdem3Bb4r6g-
Ct>r1g^T4c?Qn{2bR$oH|Sf=T<u%JQHy|H#)~OWddG;T(PrARN1>Pi`D_R%sXB9qZYHROune{)*+V2Fek?e#E=saBm+U2aqMPlx2
zf_SQTjY-mdyC7dM)cwtE<Cq8y~Ufj9mof7*j@~xkpyfm7Qp0HrKE%Bdk;8xLIV~IW3ExIs>cdG7HvR)0!=THz?_rNKb{AenR2aY
-F3^-k$8}R-3V`I+G)z#gXbnx1Ou-
r`$B<vDqOTXKd53b{L7Ei{)s+Y%g(*l94ju1Gck_#zwTgzQ4?3d)?p^bx}NqB_d*mn`NRi%FJ78Yn<_$l^(1|RIFOfCR_<wkCnA&
bn?QlfPa38s(jriB_*atn1>_AKN0(=E>4S<**1Z+Lbu9h=0wzJBeKl81|}`K^T?DOjdP^&^0@5z1C1Ujg{LAFiOPUO`G})3agNO!
ALDrEn)%|C+8Im1aoVMK!Xi_ng5#oEH^yn^P`<b<NNTsTcbje(1r~l(+D5a8C6M2#O3yW41oAs>O3Xl9KbR3RQfmDMHxkWC6KpSb
d74s+itLIgnXhJ8qX#F(2kHa(|5mzBN{zLtT4RpE+(RM@x3%kvoopOh1Hx1-j`G-s`C-
A1pKb_S!O&GY$FTW%_cwm<_xe{~3U5p+l_*Vx7NvYSuVqiI*^|hPEUo5+mdkTuHlE^KLi1D9UnrZg$a5Ss;_+jqj#_?eyTXc*(t<
YJ@!UDj>=n=H@pVSEJ40%hg<c`Y5r!tfb!8@d@gV6chaDwJQkeXzOX7JG5fPd+G~;fpxp|T3oS_g?BC{aOnh`PGr51WU)yQgVqin
YDoD-Su=`O*wm}*FRyjGZW>G}we{$u1KNUAczsiVH%>224v?3(FP-
%M+yuj3;vU3a2_#O=tz_eY!7h$9fD40T+|BO#3EY)ELWHK8wDL8d!-
(=^*+Vsk5ph(@~RnI^Kg?QpF1y+YDg|EQJx#==Wc*~z2LXuUueR|m6z{OKaz($`Vr8YS7|q2aldIo|oxD?SJEFE0+_85^Bv%|_><
eLvp{G_^`+JBA=FlfzPi+Xnk<e9^+OgwZS=<SPpAuGnUA+UY&2tM;;))7MV3_B!s13&F)HTwO14Yl+4owm#PawaAub<J+=$Ug;ZP
ABT+LoG0nYwb0Q;N{xIIyP7xlC&7t`J)T18V191IS)>r4{hZjNInj95J|nlD=>q#(-7-
@`%48sT2}yG|C#Py0ZY@<a?ZRv*jgkG8bG8DD(2I@ZkZUT@3}uoEtCE@XRKJQ&`gy$!LY&@p=M^jFd=t}_nWx3xG$}Hnx8`g+3T9
X&@QX%>rLc)Yy&7Lm>%IRse(?ADS6{Ywm3hmV3O08tMQlGd=|pFvLSo_|QT7Nvo^k#LBc+H9&^@8b*;sA4xHo4FzBCPb8c#^JM$S
Y}?!dz2_gU$+tICB1Lrmb^PX(@;$=QUq>8U`4W-
LWaD_l@6L%Z>1jI77&oR*MNe;Q4EBUrbyy{wJQoJQCNJMxIx)F(<Lc4dehBw;-7xTB|G>P1>vll@|iXoTC%w@4mw2-
O<CwMGoH!NnP4cxMN6Oxr8-!wTb$*-
XCfyduD}zNu)NQfV33zN3BMp03iYzs_dORN}ANF)g)ZOyNyWaEtY5MdR(Ps#8Ckthc6v5|~alM|8On73y@=N2+RcQGd8jLky)>Yj
K3KxaK<%Lv|HTMAT{nbjD=HY-T8XI%7n-tYU35;l>B2-
U}?X8UY_6<_LR+M#VnubTckBE72Ehvzy}^s#>6>*dx8mq1kDb?Rp>?wP<Wk&gHTLuiP>_l;fJQJ0oW2C=bc9I5Y-
rh>o7I?t%iYeP9!L>SZX3$YRu^j?{$MreX<ZkFiv_kVLNBs)m9`qI?PVp0n5V(sQ+#-
Z(O~mk+I6w(%k)M3&r3Xdy(P|KLT+&fJUCM%a_9%cxc@)LoZ(b)3aT6U|qva@n%(o^to>RZT7035oGukJ|>7e9c#9__CuBkES+SC
$I?JEN1Ac;uh{GPi)O}FYUn{g;+!hY}^MEc5R1$;|G7Qe|7vo>{c<$>Up6rM)?9|!!yUw>#5Y+i^`%^x)f4ue{^-
cU6|W=8;|u1i4ZYI?ytxg`1eOSs+a3bzqE@ZHQ`iZo}B6PthXn8mkKJ4EW@=Hkfo_F4-
KR2Q%T>_Tj81`n<YYK)cJ&tQzAT>&3JN&2sK+tC~`r>DUgnCo>4*@pT)#A^=3?|`)oQwOCFIg>X^(HO?aZD%T}o`<HFMVDB6$9>4
9UB-BRlO%sHUk1YL0KTAC0ut-ymYo(jrnG-
?6?jc3~i%cc&tSg)vwIc*L*!VS_TJt;>@Gn2dVnT$_UaT4$tu*3{4Nn7nQvrg=BWQKvODBX<CX1Z%GXSmyYjomKz`E2X2eTrk7Y9
=*?7ZOu5^pGPe_?od3sAyRdc})oyT*&oZw+@Mfr_1wpUj&V_Uge^Dsa&5r6?49n1>CpLTEwcZuP4{WI=KsS-ykSW;bj{3xg1+Piq
Q7R@h8_>GrQotW~0$TrVgo_Os8|qSI|}wt*K3_L1WPdNif?>R|EM>ChIwPv`0yl&voOvw6rz7<9BwKqbn+5t#g?bYhA%y%)o8&O2
wMHU&Rs`nNCVoY-VCU&IL1k!Q*MJQ|(Bz+tGPE;;nW^Rl-KcWPR>g*fuZ@+@g?*MmI*{`a*Kqg2Jzx(lCyJZ(%!x#nFI|>c(44yy
a|ZxkqZbbaiy86&{ekyEZ2P7x913FZ{j!)t6>c7}AjrJoCEB^Dz=)V$IFTvv0Ayr0R5h-
2s1jnl*IIyR9^nRg<L6(YUO(*CNoFEs^8~hdUM>&5nE@dJ6-
XZ|$LWM;S`A3#Vc*#6VbwUM#|$q)RMMa=qQy^)fw?8kR<*nYY?5N62iys=O(upSh7V9Xb7azgcRyvuQ13M@?L0EMAq<uE0`@axbF
Qg&u=76ED7oC7WR_63kp5$e~y}jT|BW|FL%_%gX9d6n-
EE^g@R8pdg`dX7qw|f`sPjum5A*s<Z0MD31Yj?Qd<9AU*2Ni6O;i{GR=&8^a!#&+9j<JUC{ZIdq=`8^9^Mmt*+2-
E2(597#4~?Iqt(P*}_DdbOzWOyhbP-nC=v7hE$hFsjMX>ZM(eFkWCS!rLugK7|GnF^GgDv3j41OL0~Nu}q-
1<Jg5=MPLE%`D{iHs}qh&oM%kU*ms1bziI0jsiF37(k~TWGwFA9YZb0;-
M#}%s3Y=3U?~PjZ(h2f5GFa1S;3r7GFX28GrVsyleZ4|e0`FYul$$aZ?9m-
%Z@FOFB3n*Oav_h*JRFe{*4okY_f0HBE6YV>Od!~qa(V3_gGeku^zwICmaa%_L<X2^Ei;VA?HoN!tocTb5wbem5yP4m$)R##m#$V
xkpzZeWI4|)h6c1y$Y|_H1jzO-wjP{)*O1^gJDMh9AWT#e;<D>zZ|f`z$wY{;|UrAie};$wkF&kbL)wiFzic2k+_A(DB;2U^$-
5^zt$~Z(kOfLDlZX1w;i}t?7KbTRYy)p`U?KLGUVrmTY=~TI{_Q*O1ls%m>Z0r4hXM~nd;oTS(coKym{hLkvJO3a$~<0yDo5_o4a
<o#9uu9dK^kAjU(c0-sopGd>VLBWgi+S#FB$muZiN>RU$eNL4BF8k-
Tx=7j*xS>M94`zW2flrX6H&!SjceMX=#2pHww^&z8>*|F(CWUB^fJnVGKW&bWf*Z{w>}yZrN4$gMMx>gow6SLGL7!6yeRUOiox!>
>-
T!B$p&tB^6Aq}wMWE~U$`xjF!q;k@EA+;vll5y&4DzNgAcoN2Ydc#fK)qkiD1_I$94^ga&gLhfMBVx={pX<9K!FwTDbrs;PsTqhb
u9zG{JEe#()Ey-HS?v-
3L2Av1f;$Ih~lY9|barHJ39yik}Cy_OGp>ChiB)+~dUDWc&*;r@*mtas?Us%Qw{u=i9jSCNy7yv(F%#IrXS1vRo;uUtpZG%ngnBs
s+ljVd^ENBIc@RGO?gsDk8t&z<OR1gZx?YZBIX`DbXW?^e$kHVyyD3%VIx|b*nL{H`IJ6!<4n6YVmnB<}+3Wgy$K24Mf#wWBkNAf
_9NS|WHU!b6e#TA0YPv0o9ef7(7bYB7EuHg4tne&{Mc<sYYolC+(Dim=Q@^%8=LsrrQ;o0B(gFpSh)r9scW%cxNv`1)qp#OTJ5bU
$)xaxGb1ZHU;cPAo({Rg?snDdHr7rukAB+;-
cfw(=E!*%Rk*exHA*<s}H3TJPi{H!+(m+_gEteZpABcho%j~;uq7`WCK=N@YvlKJrRzL9xq9QqNR-4BFn3V2s1!YMxB@9jRR^-
{B~RpAw5ZoYtY_~6Ces|XRPo)2oON{wPL-e_+-
x98vncPzvG9rGci7OrXg{2G~Df!nZfNoP!^ggw@DtY6rx@7T%7zY9jsESgKoI%}m08;p$8!Mf4z(`3*7*k3?q9N3_zE*jKfS76ne
l$JaSU1SfpP28>1LJ{*$s}LUt8}x`$Rs8DQg|^?{xOKSu2UQ1e7|hfU76?9B!Q?fWa^%<Q+#{;{9A;AgEaRs*8i4qIWVSub#H4rl
BqiGt3+VYIm8m}(_P}6UhTs)5^r`igr}=QQZ&)^rnTl|4Z{T+?%J6DS;iA{>Dj%cYSI`mrg;Um8<^j~K%<hIc%1OS;SE26J8D>TJ
0<hmk55PBDI$7q0If0$4P%_lN{bQ8%R;q@e7l3}&o6~AqZW3COSMo8WA5=8r!Q8K1wLq)W>pi8ju%mY9#L>ki|DKrrb+gd?k{&RO
lT}OkY030suDY`OrYX$tU$uI-*6;wSt<pvK#u}McTD@<S!?pkV2Y>osOADJUdVLM|F8Ej`nfzVjW!@}Ra_Pk;-
XE8uh`RD}RpA6Q#^G#?Eto?v^qj1nfX<nhg{2R-0LLBs*dLfnn>cnnH%-CiI|K|V?ymD)C487fiNUOO>-
d>{KPX)D5F!>(vo*BtD}FywK2~ws<QTwaYtJUKg;*Q2Y(xFX2+tC1;CGppI(&5GQzhs44I8~Ahp)p`8pieaIvc&?ytrZHW7Ruu2=
zP49i5_*H}**+l{j`PTo@`Hi|5WL1ln3%HM+ap@|eP|7yI=tHD|ZUAr@|zDOeWYSHQmH=L5)nQruGoetdeHPG(9Na6@J2q~&p{Lj
=lq=?*-9WgVeVtCI>$uR-
7W<{i~PBM0PzLeadLBtG#evZ$7xp^xI_#NL8`1`>!m`+cZ~5p$G9j8h@Pa7OtjJ@diUe*8;HF%eiFD)Nc@vKIQ&a$A(Y1qo{(jBW
u>P?RV4grP}^pVoZ2{6WC#@zOBf5@QKqXb(bpj-
!QE&@|I8hhI=&prQ0LDbhf+5OvU$OL!5yk@mxvd;?hBcq5u~iBv!@%3QY@kJ={`?YkaE>Qc}-
rBt|?lAZx9rn9@lKk|iYdxPki8{mHYp4^RAacKr@&r4V{cFa2Ru~hh4gm(v3Y@~qY90v^uh*yNC=!F+$MxOtb3KgK3CDYvTiukX8
@TdQ`)KU{OO$EEjuT9BCxmpPOlS>=p9mdGQnLew`GSB!6M8IdcTSTvjll?HShj7dA4-
z);bP(@@U;JyRmz;M95S7!p;cBh;?Owf0|GK^=t~<E#>3O?{1d2XgB;<31`wDhDoJ4PA{^~8S@J#ZB@ZNS^?=fC0-
W(S`mSKUJEF0gFRrM7S?Qu^s!8@%RY*KdKrDc`PnX<dar<lu6h(x_JpWF4pu)$1-
acp7hb5i7K@5h~t(MFTJeCAc_VcmG=GX3C;>$c<fcu1tTiQc_^u_N=wR-hW!Cq)nbSm-Td9itnu5@rjc2-#-
h4BTEt{u<9Bk*SRmr%$RE7%H<YsZKYhZID510105Ti%eFhaJ~Xrq9S#M#>EnX0@b~1^QXd<Cf#KCSI|U(N0Co@>V6|*0suYyhz)}
|7o8-xg2w6NjjGUFyr*sd_%sXD;kZ5Sp-F~|fsPg(1uQ$vHG+DUE5KWQ*7l5AUQ~umRxqm<g*-
>YHP?I+8)#Exdor<9GO<tdXZ6L>K>q22A!5A#1V6+dXy@3|AHPoT^5F_9iOLE0W{Zb<0!U#?Biz0D3qAB?M8vsDz(N$W&(Hi}!82
oTKUc+#O}dDPs^&<L!oaU4FbKkB0rUYN+OIA%$^6y}5}J<wS8<a>__t%Y0#a%Da#$~C{$Ky#Pyc6$=S!Q9eBob?K$6`j-
F|=~#4iLt)@P6d;Xo~=gXqc;!6w>BaKa+t^DvL!vU;#N&eCnA6P3Qe!xJyj)W=Q27yfLL=j}Q>-Yy-sf2R?FuH7`fqm6F{ULBbFb
^UL*0L!1a@@9zyJY(6(Mc?Z)oPGdKomcJY<AA7_=T7V%!d#$EgGbs47Q<y??moT9Y{4gkil~f5Z_f@d>^9vJ3?IkS#Pn~Q-
@f9be&x4U3%3uX`C7G`2Zrl%$UMvDo--yE%{NzD12_@QV0`5a4q$n_n6il<luTXONuc|R5y(NbNuZ%N8c>$K8T+p;T*#mr{8CI`4
U8DN`vx2x1R#I;cMfer>5~FlM$N5S0c8u*Z@=_F?tngUF<QS=)Y13WlDM`0jW0G9PLc?QY(a#HdJ3*b!I8~tfA_Je@~}uRHKVm{c
!RXc8&T4&!X!1KsVOsg{rm~T=&+W{=mP{bmbTNo-8=FtTYdE;-
4rIBHjLj(q%_d@2kty+lrIFMLAO;i_KDKU8PvnN|NN8SQ{rG}ugK}9HJOhOXAR}q^X)l13M~M*ps~cwO**=X9Me|w-
udx+g?o$ag%j8o@ba28iGHsypC4H&lmw+x`%2qr?RMZ=y<w=;{rRg;WrVHL=j*{rmBJLy1&shO7a^MwNnz4LsH)o~i^<>mg+KkTW
t6#-&I@WqArZ4l^?RuD((hwEyy{if;Ys#P9qK&XapV3=;@3^(O$-
JH(Xu8TAqIB{(=ZBb#Y<5Lwo%WSg}<6$kRqdokiD~LI6gGz;gxvDRCSd`ACv6)VGfU*hHxE@`b?3dfG3BMn1<wqIZg_Pf-
PXD;T~`E+k5S9hBF3DsG?}{J`--}P~S-6(GW?oh&NtZVYpMj)pX3>9Y=NfV)T*AqXl-ktX)>fV@-
F&;fspxoPk<}Bb%KbaDHk_p=^3qfa2m`FYEdI@$1Q4wEYUR4c1-Ym_#s58o-T^-?z-
a%XFcn%}hM_6?%&l6a=Y9EqK!DP`qg8Uw`tUD2K}M2&L}J;s@Zn0{}vC>d}{tW!iaE<G|J72px%Y8;LzG46HblVt(l+9Id=}HeDX
`4E<lc=b;EE3HUiD3wgPx9XT}beUIIb2utxD+zG8C4DhPoiL|<SwvYlT`OnT|X5@7>dGXvm`0=$kDALy(EtA*?{HDeeSs~YXf|sO
7mjo<2{sDjU$uA<AF`l`NZiZ6L%of`z{_(k2;$mo!nM@cir`z-
UO`y09jIw+1qz6t3UH6tvLynq>^$Z?XFTt==u3PxDLkh5WNo!{OS$5P)+v&c(j^^jzkO#`BQVD1U_EF>S+2W|Fb_GBWKmO14^hiC
Sq`klX!Jq!uf^P4<r}e$&*kNbPz;@jQxvf#3FYd%M{2nOZfeabO2jVf1KPO&vh|S2LX<-
E|uKO^1ePxO8u|Q*!_r{+%!t6qWwEKfq{PBQFop(aBfM-J8C%*x2NXotWuoUb);Pu4MeDP%-
GPW>}F#Y9n2lf!nJH?Oqi5W!rQb{uAuG<~0r=Ap7ggUL};ixqEgaMz6+PuSug$bh+!);f*!S22Gyl4-
7i($~ezFtE;eGZN`6I{Mwp*MU)S}*FQ03c~aY0~3gnV3T-3X&!2e)+fz@ANuP|9+p!=4buRpB+gN%YL$-
*AB~UBPCXfC>z9sUFb4=q$atzo#E`%>w}!PxQ9Ov{P7+Bs2Y`S*qEaexucn~AQM#HWw#_Os7>IhCR*wyZYk5*3&&~YtF|aYC#RS;
3J35Ob{n+^2XkV#ZSJ9^2Zj=%ddl4r2t06|uMPM&-N>Ypos^#A$AprJ{owOm=`rwWUGWL_CYNa`Cm|e<nS{aXF+0-
uiwNN0T(#i4F5_sSS8Yb!;tN?9bCmCW(HyYYiC;d8(lse_<g<IkvHI_h3s1ee()S9!T3w#}`}{Y5?Q5PkQ40WNm+{!R(jp3AQw>Y
LWSA|Kp$xa>-x6I^2_NCg6#CRa@N)I|eqNbR`%htm!d<+>YOjXWd(>(I$Pbq~zv0#LU;p4w|7+a^s#Du?Rd$KraYmv!q~I!-en-
)KP#u=<rK#3j1rUXI+j9}I<%6$&*&!1j`UT&a#<x<6`oN26Rq1&?#t7e)yQ|AN)-
HUU#?q@MZz9~SxA*C9Hr3+c*Z93^Dm@>!Aa=FEq%?>(54-
AW&5`gJiL*j}OVP&&+*2t_!zncU=ycoZpc1f;e$o9oi~GWQg%F3EI5coEsK~A)ht4qJVwCBko}SP4_LoyAaqUo-
8HC+qldxi%{cl0V3xS*>bO<urfEi3TmiVG`%{PD@Z@BeoHp=9~YQ7?r$pb~ri#xDj)IG30G}U0pq4X)ftjTf5!xfe#o{!~j>KQPE
oN;R)R2N}*io6l`35PyoPV)O*(iE_~Ul9^z<(I#s-qM5MuDY-ix-Sj#T`E9)T+whl-TWfy)M1p_nH5w^!<QtDlFGoumi9~WhLocj
a$;CIp97Rnu&#9_?BAePYtJopEHx>?Cd~p|h7My#@hZ+S<rO5lJBBaI^iAUWZs!X-
$qf~rZSYIq48QaLasz>V<ESH|3`#ioVLJ?jvzWh*LfpVp<Xr13;-
yUN&)LHR&wU`r#<Seay!Z{M&zve$@XT|13*9`**O2(t7ve!&g!SWFLDG?(e3U?@8&7rbxcv=aErK85%dJKLM~Uv7AX?5v*#30|Os
1ZH{ewUKucdsQ-
Ws$NdU#4brR38@w+r9z-@>(3Y5CFBkDKmJWJ&lh8Q0wd4&RFx!#c_2<i~$Il^wryKItFae%!wAZq(mCsC)ZGyRD}nR#jl|$kS-WE
wQBBgZ&0Mo}bN4p!y$Eo~2z<A})IaKA(4i^R!cu@dqJ3#+1f)gtAXYKlFnyFfT{c9P(#xa#`IA&I5)GdMN{YZ?S$5F!d!j5Ao_fl
QqIr2rwu3!q+r@Ezf%GH*B?*sei~d=TnVhLt4j>ffDx1rBtS-
1h7}hh{n&4!Kt(GTYGWtBP`aZ33<w)Entb_t)I6wzDOyfhlh22d+2M&J+q(J@BsDw#>KidqzlpP{%4uvB7~8IV&lf;QU-
$Fq!%nDgN_!${2QdTwZMGv8sc{Bu>s6OYun`uJ((ol)~mKgRYJLU;`JNHLkU#Iz=y4zBst-
@q85IF`9!%%Pv+DmLj&%N&%bO_e97b~wO3Wq=?t^qJ@h2Tq(8rue%x<Erl&dePV6Mq_;rUF)y8kAyl5Llc{nW&wl*>mA5$E3B?(Z
_&kN|&ITFCtp=YhVnzW;^8+wka%BC>%vNMXlQLqF4BpXoP*YaQgz%{~`I8!h|WU!JR9%X>h$@A-8Y-
kb%YBBdlKY5fZk2si2XWRi)<Xa+BuKycfD050GKeyj!$95TK`}XZ$|KLymYelj@@|(_aIqxQ>x={~vf`qsz`*43-
w_mOfyJz^h6*A_S$cI8Ey&)c!AKmjV#>2;}Yt7{Nz8Ann`g<`K%!3$V+xn><hK8#(+o!?cr5)zg54ZD+`yK5vzQ%T_$qL?Mk0A=p
T;+b0M-
psPjXdnHi&7`{1QZs2v$t{;8j`sO8o0$t&jig>bqvn_85L|YNo!S?;>q2<&*qrAHfT^6buqXm>2R>(+q`h|PGbwbQ})Xeze@_!6!
FImRrv#C`dvtiaIR%aE9Tp(VeA7Y8YhBay2TXm{!QmhLgvS>3n_N+P+lQ&o4fMC<)?20;l)L%*sf7W6H)VYFZ0PDmz#QrC#To}+S
wGt6xNwf0Zeil;p29w<YMRE%ZV-l7xs5*P+oyg3B8-VN45W%v-TuR#zm6?*4v6i<x%B1sd)D_zOy}vT-mf@MGD>ta6U&EsuM^|;y
ncie}~@!X7l&5?9YP~z&c>>idW@;Bl*#jt}^}(zY{OmXn$Ra0k{=6(noYFe)VC%xb9Jc;pflYS%Xx2eSo#`1Dn0?sY&eld0sQG?$
9+;v;{f;<4^jO>qpan|E(Vmj||z`eMe44{{AZ=4H9_5NNbSR<rgLVi1>N;jS%|YuQte)CI`UL?kk^Z0Opi~h_|P|zWC3-
&s2}+L_dN0wF}QRlfwM#AN=Y6EHU_qK*<FCgLva1vQ3z61>S1?R<Sfi=6Jm24!IDt0QXlTJf0Do4tOyZH0QZzBm<g0E;fRifcPRB
#_A?b22SV67Rzl`n0VK|FDQ+!3#ms%-S*m-
PCVx67g67BrTd|nG%#hl3kU<FLcELT)?jlRXtM4`C&y)8BJ8WzE^ub5LiCcG@oziZm+;7nD!XnfGrw+yJ>Su5Wfqf(vNpi@6RY@)
`Cto)iyW`A!Hs}PF-`Dc>W?=N<(#80NWOEjO<b8bf<c2$6E!NQWE2MGm{=H%2r`*|-<3W7cxeLN!UI-
+R$2vEQzrfH7Wh7WM?41T>x;pZYm@rMhVcnpOA`mHoI;LJpn5%sGCg34tLcmU8Q2YUcawH|A@>)uIXlA48MZ(%D%>w+lH&%r*{j$
RGoeWZLv3c1=+ZE}p?I54k5Yj1G@I|<96?SN^tM(cPO2!|t2gpgG)ADx%rQ*?mUiTA7wkQ<)f-
Hy+ta!UpV9dFH>SG`C?k$Y#ihvN`8mQQTh`6rUeOIO=AE2Y5-Tra&1x**d6z(;^^kH}vZ4yqjLazGN*5ft9s_O$Y}&%`-
%q4g(nbY%QD(8*qY-cfHT=r6iYYf(+af{EaWW17&q=OhJ1h6e_!6@M-o60kB5vio#(2LEf=%^vP@j26E(&%dXh!7!)-
U|&e=Xev)B}};t>IVw=6|tvqAuKN7UI_N=;xn-Uhuq~G8Qhix*?^5J;)e4-
ZXD=Z3mqclV%d`yeoVfmby?Bv+QtJSo&YyCuhWWwIpda(+fCo(+`6UU(3W3opY*(V7PF<`Hc?@A9>i@eoElrd-
7tjy#01*b|X>$jkxf>38{cllfP8qN+<d4_%!nHQG^<P-|OAvE5@-
fb|yQ1I(A^v(h1)YF4i?Hzdf5q&AC><wGqFPuDQqrAK8JtrKg3m-n8^InhgVJJ*9otQwwscu#V9nO%g-CJ3(?)Z{7|{>uMvv5}-
^pFBi*XQQ1-2mwI(fX1{_M7tbNn?AoU+&8OJToM;qy_vdIkGsy!M|8h=n=M$MU+R-
idNS#n1xn5Wpi>iPZyWF8<JbwP>(H73>)|Wta$Nn6;<6;F=_JJ`f&i&h;@H>~}7vl>UNz3{HkCBOh^Y{*%Cx?%Vl3`L0)Cd3yV-X
TpWseQezLsqI^PVnL*eCuO_vMI6o2A7d)CU1bhR8KonWY?2$X9+>w(t#OZ90>YOM48!Iam3I+U7pxlv%|KPXJ-
?iHj|c+F=5N%vNH$8qr1HD!!{)SuK%&YbZ2zb0mR6AKxC7GoPd1EPGzR>+nR0ysL1s5}E+8WeQ5AAK60o0LWj=2S3(r@qi{+d3^l
!5B~JO78Mhl_Tt}D$H(yf(m(izMm!agDme3{z$deC2}=LY9G2tq=DGKe3b{L3X!W{j3@&M}{`XbOiv`CzMiZCd)xdMSIU>`FgoOX
>OmB!LRy%BY-}-
HsX$E~BK<wspsT@o$#iuqs@+0TIyE%6)?Wu4!RW%hP&2X^i&G_Pv_fY1X^IfgaxQiv6a_`f8d6UpET!BR0hpf?Y^upiX&#REo3*W
|S&ZbHLcoi^?Y|mRx+0X0*c)f)%KF><EZ7J3O$-oakuD8ad-
n6Dl*f`HH5u3NOeDA+Qg{pzcsxFD6H^B^|qkPRM_gHP24ywZdV?nm%d;jM@g+C9$`}QPJEpv+G{<5(H!~t#kb+by2itqC@#8Q8t!
Y8<w(fJese!PkCu3g0)HDS6c<WK&`-
!i}KwX2K2@s^*^baua7sOH|pq@S%U3}yS&bPuT#xDDPti#ei}DZ#tPnq81GEQr+pW$p*n0J$Bc=so4tLSik6;WN;5nD~^3U;sS@u
okPWt?CyY)lBd1uBJ_o(r-
cd=JPpaAiu^f=;Tl36WQxy26OJdQ0(eCt#!tz0QGlkjN<*SbIJ>k&;9kfbFh>|KF)_&9ssL9?2rAJYMF4lOJfbcH&Nl-h_6_$zkH
y4^6;Y#MA}hiTVE~Qz7)z^$v8lk{P-
Myk+NRA&b0gMAN=Y6Ecu?O>~~6#2PtP3)NA<`Enb%g(~o99$T%*tt}MM$A00)1^W%mY8T^eO9sLsHkOQE#kM*0r5_HbpaD?g*2zZ
tWB&N8_Lk90?^$&Jm2Xwo8oOzU{L*R>++uaaHx113eR0pXNYjCiid9-
8t&BnNXRb?5?|MrJX^8vZApWqmPv}f&2Juxp4l*H31r(>M*iD2qZE$VMoQW;4P-
vEqNI*%%Mnq=lHfl*nJ1*3flEpZG33f$?GrwiT-IqJ5X3~0;nMBa6Zg0*wB06K7YYpDTAPDtn7dRhZJAg6Jq7oeQj0Hqw$ouhtol
TreDQorTz`gptj1KgJRd2>v)kdU^ZTu3%SH;K#v0W)7Bl5Zva^83{uOItHi$kC7J{;^2ob)xj;DOucQ;Tzl@dE{^py}HO?GAsX4y
*iYz`Lm)pEf&CrI&7El-tlR@KHgiSKUe5J>|3)2MW2B{_(&k%jQFCmY@mbY48JJ5ceg`dGy(&e&3{W`x#EtH_*Rk%AnwS$mpLSgd
gKB1CaK$pEbE2b9%`>WyW@Afp}{wKX>kHLgfr~RplhENw8!nU5w9K<4=H(VU8NF$*G6UHo>#aKP46~%BUxXR8&A)Pq-
1)48N>ZvT+G}jlQYW~2Y>CTFop&kA9+lE{{L^)Z>IfwekIc>tjWEuzy86W{?{^t%-F9pvnKr0e-
pa6)P2GG0ob~vo+V^9L2=&~r{3_`d%ZsMf=3-
M>8YbHF@M4x%vScswYP>Z85AW|V>Od6+|t0zgjwOO#thB5;Om3udDm&**Nk0ksZtWPEOm?;b`1|@W6TNTk1BI=ik)(fRCYOyq=yV
!pLYoR0R0U!UQzbhl+L<t&qM*tmcAu4kyB_<H=^J{803t~O3o)IeD%%~`yhF+e(i+l9i5?p)tdHYdHcRkj4mVGt&_aL%wfMwrtX>
t-qvf9p6ctlP<wjGE{%yd<jGL(59s~)3yx+jTOlegq5)<nu4FGDPkaffVTNG=+=tN07ykSqtI~-
0n6T;#MR$obhtFMqfc?JW%G{i}N#6a#HSZ-DVeBmV>=Rm~0g={MQ0&i2rUmPFs)-
ZW$Q8=1u9`sB!1Wvn{f1xuLQN7AhB{&in9B1GUu`%%KtKJCU&P$}_;SL$1($pDZ~ee4IGJ28z|Xbj2h(J^Oh@jK%pWm*!_xCds~m
wwfkf9I(1VS2k)Oqr@ACVgkfVK$2k*gQ0#=&7mG9waCc&&mtrUuTqKpU|_t>1I0J!c~&UbkfIiX^d8&fHXpx;&Crg&u1f)5XDrVx
j!BNZzZa^AdiC<yQal{}+0z+o4dKJc#M2w`4~EpaUkrjE@Ynw^B}U;p4w|7%5p{Cbb(ca`~8qzm`sRSROnd2>Ko+$|g@1>5_j_1f
gu<tRVyd2b;rZ5q41S!u<kL&zwly;}?Ks;PMzZV@7mQ{!G;Es@71JY!NHR+0%Q@1bJv1pTlRAJp4(Ke!JDwOpW9rWrbhAuASFzP5
r^%;lZb{!%M8!%)-
bo$+&S##P{f%39#kab1+1qwv94QDffBrr&&O7HmOS5!6u#)QHtu=@tOg^<UQEhQg$T{e$s+OWslTO72O#hH(XKMM#i%DRxH^&By`
aTTal~v%M<;OYdMa6NB<CvB_y8Gvup}z8Z8zQ{A{OjNTv+KlgRK??Fxu_pN<q($9YiksGDPTt^42x~S$C_sV5*x`NtnXYfM7LD)A
l_>dAni^3(PeJ?xe<vd_=-RuW)4>BRYcl_sHWp~SN<0>=@A#a+2$LGyKl_!jTpQ$kq-g1!La_m-I)RiwpJKaAf%-
!ZlCtaN)V0^I!ii?uSWD(O?G&uj(2NRfqdk5?{z}u71S~tfxsrQt5{qOpu$opN{855)*zfX)kzQwIfWhxla!`0hff?h&Cl={4W^=
BPcrB^yL=Ey}tbW3~z1yk0~6B@fw+P~k|3W>-4=Au4j<+@i#$;jcW8Pk`-
Z~!Tc><xSKsZUxn?MM4P++cZ?&bracBmw!W81sZB@NfUbKmEUT4vSC9)KJ0`8#lsj`TK@{z7H|Gs!w-
e7R)LU*E0dJd0t}MwhsXg<%{ie;ifP6{4e`Y4bvn1DOG79p*q7vHC$!8xJei2q~<o?U712H_2hZ5Bu@j2-
bE)K=st1G_mJXO{CooV4QH2X@4^sarhb_rxjfvCtMDzn)4EckEqFdYRjgwQkh<lWCic6Q$(2{JmhsL4#_lVy`4ZeU;9CNfkEB=TW
VAp$jhxv*S<+*PKU|an+|{Xhjp_=SUVUZO9_C!Z#Og-
>nLw%m<MZoKUZoU1O~2T9J~6dN<#I^HEu<I^)UQ}n4R=U7s&Y&4p~`0lBX4cq)#JtpK#QNQR~N5@Bd*aq?@l6;Kfb2JUL%`J0M9q
O=XSdM_|{XMnD6OIL8Z=z&IINkKW@5+DRQFy@-
=C6%@w4!3td^($4J87Hn@ocns1i>%E{Y@2K1}`)rVT3aNJ74lz~hp+B$#Ibw|v__nz#DB%un8sVtx2FAzL*h9#Xx@yqwdOIGzV!Z
cWwB}+C+(0{<uA7QG{sLqKgWTy#UgNka_r>=5Ri~@*EKi-
?QD{``|5dqRWCZI&ncAo)9>;PAK2Ys~{Pm|Q>VZiwyBvE#_uegy{wFRz4&zQT64M(l^XM^2tYta8{A-
j*=DE+R#=zVwUsAcMM?v+0d&-rit!k_-vQfrm4*S7u`cu8B^5v-4a1J<;x-
BU|B$l9%Tv*|kUa2kGzvRN*h`=L_Ue1p!wAkFqkUt#Z4!wb@z%pmE+9Iu>pt%B;U!J`6_4($rpFelE?VL2kvvCd^@H{hNJnjh0go
r{cBu*S2GTl3Nili9Oif5KeV;QQ6BYZeKjhJoL~B35N)AzX~rzAWwMFp<P}bG+`w0}#Llas-
80rtOcnFZM^IP=0S7ppGdz04aLif8z(iMHrG02TdxjsJzXV&Cp5Qf=$w%=fCGE%Jf5>8KeFl3<^bCXWR<8H_+&nI^4+3lL>>0jg9
tu9u{EgqLCUH4QxVf(DkwS7t!p2ly_#(BBy<6Cl=Le0O%R1w{NEw9bv@U6-
1wB2?JJ_Ygb9g9q8%Lhe$n1I%0WpKLY%n5~>CAm{UViZLqDW>~o%$EX3{W^s-
X0G%VA$Fp;|H1W<1)Cp8n7=hVt~+VZu2=a&e<i>;LRr~z?MOZF`e1xMI^3a2GLR_KTf^pnF)HW0>UY)30-WimuQ>h-
ClVQq?UFV6+_7jo7#QyGq_OhQ<fc*`j9=YO_385T+g0^E^v<u0&Oj?6M?Yjc7u|IPm$V1AcX9(>+!(1Ka6F2b|)h_~+~LY{9~6!&
R-
1<)FqF3VSo7UG%i)wkpN9l2`$Zq(SJ{`v=h`k(g?`ri9q)jMBslG^zEJ(M?i`kkJ4n677d(Fs}$dnfDgebIV92*?Os)X?CB|LO#M
s!3gxMqKTHl#6sBXoiQb8GX8;OrV7Y(Em88<!;<<J~*3LgNKX;a_LRyjYSyNzs2t_Z{G`<(O>JVFW=rneYDN)#7Av_`EJu>?t3D0
>J>|nowFRGM0}=GBbep{h^MZ;w;-
8w;(nfc7ZRHWqZVJJ5ZVLw%g3hF*>d6eG(Y5_y2bq$xxt#6xJi!z;1$xHrQuQJv{?^W)=2IG>kH}S&8q1H*icLBp`m~I-
&yW1o{G~ORROH9Mw^BTsH}lU*HqU&H8wlFO`N(S7k35&x7e@(-
8E>Jy*`75m@2G|<a`ccXpj;G+BeyNLVg#g?o*ygx~9&J;r^VE&s}H7kSFy4WqrCk9n)n;Y~NU~{8?OJ`n-Hq9*rNr3Tlw-
872olwbjzoRI%fLNf#ZdzBIiCvQM1DR7~oN3i3<69;7FtYEr(G?vfM%PHpTNtu+7bPxE5!tlH;aefd~*{*t<314i^L5A22)7x}n<
w#fRHEJ`{JHZ&740igP~T*nFaG6~s&2@3Ay2Zme%vrP%6H=q}aNFJLPbEM_mI9CfO5v3@3@>-
w93CILd?L{I>7iu4g(Rf+>hyqEyW&2lbSD;4wIS2ak%Ljj7)<6A^B|n}mQxF-JBk+z&rWeuO!W+mynL2N|iFwZZqTXR}z~i`j3af
j?!;MKzYSJ*R4!`&yz_O0JVDs<}r4OaX#<SSICaS|InKNP3yj6)4;m6x%&EP5XfeAEE$gUiA7e^gu4k}x$(Yv@tHg*}0$3BsG8e|
j;3v-
coRgrPJK^X&g#(N630n|IQTWw9B9MNPSI#ins!30DoDAU6jKv29Orwy?3$uD~h_a_kFC|F9|U~a)^fWlr}=8_kyBMYai@{BtISbw
@C675R=`6Kq8S}P%&j?^}wrt}w6ktb@;G@NO20O>F8A|5<)pRjG23r@%~&?|zu=L1W71FGIeD#*xJP6*!gwND~EQ1GhP>{4mU0ew
_I*k?2aCgCZIGVOku!Sq+3WV(K65%3?rfY{AwI$DS8GuFN#j(kbc@9)#{9bjq-i-(`{-~3$a^;Tb|B%x?DnZXs6--
!Ju*h2ps7XQ{?=-
N;rvH6XE=a~a4asn_rEcLn(QkgRP{ooTyJz?<RO9ULw_y8#7_U0{f?GtoGd+B{;0jyF=|74yxI>69$wvNuW<*5CkmbZg$MHr#8%H
L`5t1s?&uRDX#8k0yoKe&<O{eq$U3CPeY=mrFJc9Y|6%X})?PwM&nSu#v_E<`7grU6LmDC-XWs5nY6L-
n&L3i&tx;7|W+*(W&?H%nn!+_`Z3;Nz%~@s;Vd%89}l9lkS^KY%*}oNJT^qo4NE#7`bP>1JIkh;@7Sbx0fIv74han!3$=e#0GZya
(PQ!|y}Ysj74`0$UDzA8KwJa?Tp?bq~FCheKNO54pkp2lggRANzhawPPgQT^~lZYUp#4Tx}ExOTbx<d_f)Bmm?}mt}690?=V|T?l
D{O&%e$`(ly3adNRGSB$5B}zK*;$B>Bg58Wvb&6mgqxh8(Hb@7}Yh@Ip~mHsF~Hh5{799h88N(u<ti>NpResi<rX$3DR@DuB9!?b
ZykbrA%-KYb}U78FShD^u+Bs(_jJ=XTzI{7=|>8}L{DieU14i(QildIQ!JZEReU)kRCa;Xbe5A4)Gz-
@03sJOHuV6K$1Y)lm$6ja2zQd{hXGj3sY0Nr2PGdiGY=GRcDa#;?IF4H#ZEZE|K6yg`2gZ1s|}Flh>oQCimS^z%<xwYrhS1)x&N&
1U^sUvxW<1lPfDh~hp_&%7%}3A`Ua_YJ^RT*ShZoxx2#hw|wNPu5vt0^G^(4kIi`78=`ho=Y&7hm|Lo`2Gm{2VmE4Yh;_4<RszBi
F66zgK{a#+uuEl6tMQD$A9szTxcA%oDs<+g~Fvpn^3ou0$!p$>)nWlKFQdh0Ji2!g07q;@o*Nz^w&T5)Bjo@XXJIr)lQC!-
Y0%E8!18luEr~2+1G|AOEQz2(%C-V2*EEb=f;Zo2X+ra(b*F`jM?wzc#qq~W~cDf+|Yla_k`W=N6jn-Myy!BbI^ZxH@`MA<yk}`+
M)u-
b1hK=>_un%;l;Sbv14rwVoG!ttb49HV~+#_kR#5~drI47YV)BytdEa_oYvFpW3Y)9%=sSeL6!I&?W7?s4tS5DOq^p#i79OW?Kx0T
R4m^lBI9b^`k23{cqBP}n$7Qcrf%&48SmfvdLLQ82v5$i&KbTqS32}Swp}v3rCsjR<ug5=uzG$_B*sN4F?crt{OMFASF*KCDfS&h
2XkP^O)g23o>bz1i`VoyK8W<+^9hfd7MzeoiCmaB-AN4tyo4+v`RyL(r28hnRw(|PUn>UH6yoo`0JjIx)2o$wIT703!)fm!K;Cy}
;)&^u0Ib46wx3G8FC?+(`8|`<1y(Y5WYbmq8#rC9V2bWpm{jo?X(ou>9)&#09Wi|B3Yc{#2^YgGI+~n6YQja}1*1cR+IzyU0BFsk
yI%Dza*A<G^C&b*fHAt>P8~~Q3l6)!o3tE<CN;E{t90y~qfnrI9aQDJ0R;OxC*k&Q{zkgRx9}Ta_n&|2pQ*%nY6H#Sc49~bjZX`?
(>US#S;E@;-Q$Me^cI}3h3mN*`QQErfBJtbV-ZEU|DIopr}DJXiK`j7c&Yi1qIjR<)mQsTuuEYeZ^&cW$li;>vEp(u)b)(aIL9Y0
5*pU9Dev^;w(D}kkdx9+{a~k@{SoM!&Tn1{x6kPec@@Sd7LNl=xG4)eZhP6+yP)4E`e@R6SAF`WV9aO>5m`^1Nqsi0d>vfH!|ax|
O6#ao0j{rJ&r1F%7itROiIcP1qojE~*ea$}2PpNM>eXVcfBrV!^MO?74OYX7Goi`HEBK0{Gw(N{<fu*K@Z}3r5Bi4Eo0Xht9-
zOq1y56HWU43TT8jBrLMh|f*5k`Y8F+0Dg}ui*Gs%}9BfE;i24=D8^*rBB0(hZg$!h<e%Cx6kH|uN%8Ktx6)uozK1PJa4*@^s6E%
fPj9#JWC3$xuikAQ3c^=HlJ{<&VC=%Vq*5x6Dxyun}nU?o=EBO5eC5Eh)$r3)4KOBSqr&%)9*kuiMSA0IztMy%`4J-
q12d~&3{JquVr1yg%J11bab7UAcYGhQ-
P1bi;|Z%z6)e}Ew7kx_4eeBnmIb&uAhgzRu5n`Hm}eumZe7t6I7Xln`E?Nlm!g5W~@;tbb9wd^kTyd^yb-qwhh+_a|`^&u29ve;C
FC8hR#W48tdrWGpkz7N?&dY{mR@d*y-
6im&K&yq2~u3Isx6zMJ#=c|2UV)MJdfBl0${hwu4Aqb}n*KRm6@YBa=CA~1dl1cMpKMl0oweDA~*aUb_=nIh#nRxMaK^))L4ad;T
;r=;l<)&a(A*II;W+#~u$b3|!Yamb?bgb*#m6^c`+<-
oV=4xR!PIwEa8HR8+b}~>Z!_P2T{IFzNe$|U3E^u0(fWDABB}{=WpEUq*JD*AvoxMpr)^fUnFJ7pKpXft=f0hDXI;#y1550?i?{B
$;en>)(QJ5=X*{B8Iw`om@ah5qfoK<k%#d1Zlqq=tD7vTv|{*lkSZk969CAHdrr{DKK<lIhicy)}x94i>kW4FSm+F3YdlllTwa*x
FsV<P0itye{5*x>V`8D|MNEMZz0%Fid^8T7OQKS`J-v&w>_BFyVgZW37-
ye2Wa$c2tT%HOl&PF7V%IcYb@O+cPMwi7>S=k2Ka@$ZB6S#>Qgifho7Wb>(`K>C&wcw<xns?M46v~69VOfWvOBBM``e?6tqDvICu
ohL6OgJ{$j2{ehUxA4IKJu$P$8e-
Hn(2BGxgFS98(rEOt7nN56b5HmtiShjL=S_g)=FDC5@A+PwDz#4rhiOUy5%ccRkG}^q=k#0NbcEp>dhPYk5&5Ar+Gt3B^@DoNSI8
D9^C{t58S^@dC(4g+Mz>l=oS>CRR;y~}cYd$`*n5v9S(!Ck@Lg(3TL+r(J3~VNfmSiOh6=RSJbja=`r66ru3=4nvs~NKawi@i?g(
GsS{~r;;6WnWuW<{zp6zf$bkM)?gFpPE5jZyPb!Vncw=`_z<~h!(@lZ|WF;*^PJ~Dk^k1JUv3e5f0W#)tS49GK;5-
r4>eR!V{b%(Ecas>AFlOVBG))>N|Ft>-
OiqPgKB8OX8SrHTDVYJ*^*4C|MA8!!KgitKMA)|T`f=U^5;loZoGsfI&w)v&$6arT3jJizY%gujGTLxNDOj{EB*mNu7UIF+^mJ6l
hITcgtsUflwSvG55cN^{=2oF4?X;jl%$`}qZ7<@OElnn2z;R&^4e+L*Q`BJENsfvcRe^QLdl$&=1AXT2A;z9j>Cw&t4cmIdofSd9
Gu8puVOu>;Pj0d(flJQJq#)N<%y0n@8T(@9{^qc=x4+7v-
v?OFcLJFZbRWL*4)ou|xmHPPt2M>H%0hRT9xg4^zi0XxeB5XD$^smF+a2U`Mb1i0v*%QnfV#mj>fNe>N;FRS*I{4P7`nk{voK8P0
MIah&4xJI1va90Mqm{uL8!;k{TF7B2BCOEog-n|XK1F?7gs=vQ;*lYE*cyjw>S^$_K?+;!?oTI-=a2`L{f5Pd{PX;-
qGWd~^tW%Mo9wvyL5eOAZL$%U?o&+YOvLdkn2^%=_?v>K>>)vb?vbo!$xl+jT?S+zz0-
aB%5#rg93zqd>!4wgyEdLsp!55qFKy2F7R{+4%(G(w4S1hAy0iRyf8h`RXmC+_;^(6nYy(YGAAQlh+de{i>ic~E2p16IBMeklMUC
b?O;*u9zccg--WF7I(37ILSWAqZ4|t>WDwuFyni@ibryVS{ggr$#dO!<-
=fOrkZmA(H{?$VdBBpSC(v^uy*3TKT*LN{InVPMim85tOe8ev+U-
A;8Ch|;M`@PymQb2zC^J0SxIvI#FTsKjS63p`<vK4?0x4iZ;fwLL{ae2McWBGZ1)`d3DM>~etJpIz;z@)km%u25qow&#xn(DRR(8
lZ5r~TyzAMj~!e_u4wv*K8HLRmi?5$(h5hD*Ri!W<1sf)w7rQX_6Lg-
$j(FWRuOM#>mj4gwlx0pf+ZXp~nG!!qtXYZGavTOSTgmJGZk1M)qL#O?oe6@7k1m;>nmZ*Dcs3JUCy286ipj5)m17|uD{O&~GF4g
cgs7ZPPJ1hIkGpL!Le7(<H@7N4Ui8#cFpx}NxmCFn~Si{p=ytB973X=t~LWn_5WzfTADU~oR3v!iNuMj@JGy;fX)SB6Vc1CP3aAA
(Vp>8S68l0u9_hz>|3PQ#9)DY~Vl>;q{FrFhV#M1>s=hQdK@NF!m*huD#3GXnTs@$5pIRRuGq%GtXPy|ygOkVn(C0}tSJLaR5=Wf
MB!?X7Xsh~1p?BREBnOF9@5T)BpVC~p1k&eEbv%j56)gFpPEAy>lLn-
;jVM<6Nk1qY;}f*yI?<PveqHkV&E8S3$yKzX+n22bAHL49Vd_GGlnww^xA+82W{hrHKFv`fwn4q^8p^x>bPxmB-
1f2HH@^H4{h^xdNuvBD7pm8s~<o7-g9=9Rji<t9(r+#$dJj2zroR8TNk@iD9<JHu(*&=ZVuq91&Qg%n($h-
DnFg4rTyiarhU6mala_)(;{DvRL_9qY|$UQZ)U5~e`Gg)6|N9gFZ<(YoO3@m#`3HS9(hz5EY`#SIQp_Jpj_zf%BArqSl1@zEJs0i
aVrgPT7#+EltqixUSKbb3!Tie<OZjzX+?9#{)T$uYh%N8}eOZc>1kPIGKudu3UVz*-t$;;o@Q?cr0mJ`5B|8@-
3&S1^gspsh>**>a2}oqOw3MM{MSufFi@=Xd!%3S<Vjsld1X1R;gePWk<Gi>GY<*U7|ZKHdIbAEp^ol)i9KnJFsaa2D9GdakQol>X
fMzh9Twu7y~I@sk!FFXnt37Bz~5z@>Nu)ORa<AjzpNn2oH4ZntCKVs5f0JBMW!kkf;jPdz9(EUfAsuKD-
J2r>OgtlW}LV2b5z@2)IUsC_`G#EiCWge+{^aWdvNNk@B;@TgTx2tD!(Q<oHEupvQ9GSs#sK*o-
LA}pO&i1(U}?)@mb&19c}$*$y;{f!^|;UA6Iu$Ec4T)}}}9P|xGZVtDT&a{u0kh}R%{Mo9j`TdM3klF>7wNha$6x+4r*d;nNE3JS
l0+CWg30C;q7>a3Zlz4dwp9KmuzvI2Nw$Ixkzs^?k4L^rQT_=;0JgqMT{4UCzf<q7oQ!)mw6H&Rgz<jLCgWU!fe2g*}Z;p&rO#kq
K?~sCMB+&<54!uO5fZHGl2T$r7!wGA56~uo+!y7kbAodG}z-H`hLf-sap^7#{))PL3&8*&dv_4141hlIHBA%3jgY~US3Oy>eE#`C
cU=8@zSGlmBRnqQwbp$mM@y=m&n;-
khZfOiI1C*3%>3z)kgz6<WNQd*D3@fiGjV)tr1}S&RD!(;%`|vNRJ;USuG9v36<wjz5HhA^wnM{uTx!{}^^)(zke@iO)Md}bAz(B
t_jKohXR59{^^x#mu+VJICkyGC4Od#=&{Qw@5$8b-VI5Y1|xLIV{(RPY;J9y?uF(Ry!Us#i-hnm&8yrs-AzxDHMb71kxLbIM?b8u
u_I@bc-+&=z7A&~j%U9gIKKn+lxsR-@F+>`rQni2J1%&=@zdIBO3ra5llq=Fv-5wRq4-
jdgrzL|L{!kvG%!*#rZ%qrMDF6F5oCu4lJ@O7e{5r|-7p=y-
lN5a8Ag{!Ef7LDQWS_>uov(tgENshxk9`^M&e(;BXGMH~J7a$9F(zqtEM~QcNWe>$-
X=}e#mh<z(D;6Yz%WS9E$w`ErX%9VduUBlm&#7DfO^O|}<991&x6*9(z;LKd!{;r2aF-
(qqNxo{L5!{QRz_C0gQFoUuy;Q9U1p+=<Yg9Qz2%1e>Ov|{CXEG2Y+_oAe>w-
|z0uALW<j^?g81Wd4p#%Aa_CzSsdxXSWG!8=wm>#hD<s8W6`2R8;sd0zkwV2Tv$<Hg7J0*gNHg*-
qLBe|%gvcPqvS%g{5HTMV4ck)VazsyD3C$*OgBun^IN~2QIBSmE<l^hde4lwj}rn53-
AWFJ2!@9QhaGNhBTYYSWMdm`Mv{%TU)Q0({Mty)#@1q5%kTW>0UIyk0S&aCO_zC7E%ZEvNl%m0x>s>E{l~mrrren5Pp_@ect?;^z
ohEQ0u!{(OfOn`aoe|_O8b&k3OFe*^FfjiA&vxd-vNh=Gu#(76=~5Dp{*2$lUl{%>-
$L=N^QZYcvYz*=u|~x%KNHJ<lO;@tMAjU@&$O%X7R2grQY?7+fWVIc|~ftuypSkYSneP>)as%kE_h+NPxnS1oTo#6|#y%OG3f+jQ
T9!pcd(D(t)c8W&ay5Rt*KbFPf@uaE9PjZHyc(e3B_gGNmftCTihh6@aL6j26(uuiB;H3@}EOX$YwyhMM`AN=7T4P&7X>t*A&CQ&
3-Ho;-&DrjR1JN&1X8oNn-<x-y>EQHB0zBG@kp9lt$QwzL(+*rEjI?7QJ-
5N~8jFDf7xFSE|cd_$vsEp!~UNdiSjSgjLVAX>KG>3$7?7#>$5x2o-lFyS(Ga9@M(txW9>?$e_5gNnKGcmsK-fTOy;y(C{;>whBl
5q&!2P$hV%fra9ScQ@&Ax7Z&rW}narg%b1?G<@tmL5hxzDSOu`5*(83T4&RDmI0hDEeF>wRspp6<;1>zQS7{!-
1r723kzmgJ;?9h=ybPtP|NAM)5OGZWoQRba|f%X>s7Kqs|<gSLP2=(g^+u*ow-
$B@jO<9E*<heh$`bgh5DrD=n8G@Du_K8Qa;85v;0x%gkP=krb(x#4#e&V0IT(3j8{C5c}(fh-
<zqBaBeMuH}KDKsK1^`~6Po1ZU6T<f!<k9KDEbT1dDDxeEtT#^JX<_u9oaIjt0ou+~o(hO=M<!2o}+16w@`W00<e7Fw6KxWw2RaY
{Y}CB5eZ$Crr%kJQ$vF{HeVaD0MCmWMtB9GA~)6%03j))k+Pr~JAMlj^nEw=kavu;z#qb9;ao&9~<ek+rwn`RPKBKoL6;bl&UZuS
An_@TDA8C+;O}#HFBZki+#6cz3+U3@egS7_Aq^NRX#>`<LkHih1ebf8z&#_(#K&_T}ap^i@GiO4+3!z{N(q`Lt~NZr2_nB*PklRQ
p6|tp2I&=R?}s74&FMpK%YpF@?(dgK1UrQ&KTC+^n@t=FNBy-SkbUh`6u!vl^I+!;t=sb5zcZHtb1(b*gLx;v4^L9+mGGTDPgtfr
1^kZ0+@VE<SPy77S{Nq;GD1!`{xLh=m0)EEayGBE5Glz~6^V^>wYqs9-
gia6TDeIJ%7ubu_mm&~nF66rpx2%tUlFkI>ZGf_CfrA;Se6yzI~6x<paj`}batj7gE!NDar<-&-
kZAjsE*(SQ>=h?>2O{?QKe=9*H88GX><prP|rE0rReFd!WXQE`l9WaSA94B<2=fRLJY9Pv|e@Y#4T8mAb4^Xg4gj6n{4fN92XU1S
?Ma9spg{WcqTb7gJuQ)I_okiJYf%Mm%OP}$lksvP;oFpK+Ils+xZAn(@of;pz7;Nla<{VXejkw7E^9{hx7zz>)6Oo!{%hvWJlIjC
e(BV(u#Q2^@Dpj#1d`Ko4gp|RbVCU1@WW;55)Y*cryU~;kNG7e0pq9&9Erx9rLmQ+Zy;91z!fDcO~wuASV!aBb&q-
;b@BZX`V+YL7;0kkAp^CZ1nzlKece6jZUSzkg-jfssz7CdOG!t4{o70hwEk!7NH8cDXPp_ss72Haq{zGw@Df8z&#_-
8}<ijs!i9eHbCM+=8fL&qU(YiZ6wjN>9NYx0>wy7X<nG!cTuRQ4fyCOXgG^pT@p%4>m63stt}`Ys2U2*HMwex)Ag&U+U{X6VY6i-
~M?!>nrLHaiWO;*NF9H<>w<94gvVz#45)vtJlw50VcG4)uLuyZtrn=khl!%Ae<##H68mc9eJ^8Owg4d3Be=oM8~w_jum=QgGIK>0
}*Dl3UM_nOod#Ngco3mq9n&Q$*?4ofk}?{JbLfDyU#Wp6O0}Q}0!85fk~a2%UFp{D#(ujrdug20>OMD+X^jOjg-
P>eLDy6nZo~UkC7Gc&t8gY0#@<get!nUZ!>>pn}h4L_+uDe=}rirEQcp>r{IVd~sn1(u9pzH=zZGfd`ez`kq3Y$xp#B<f;ENIKgS
n>0!x)Xuf41Z~Q<Ee@90QCj6U!PUA~%Ek~ISy1!h0*7yN6((7H(J%<D<=*kW{A9heUNNp^imTn2xunfK5y@tmW(D`pypAj*x&~ZB
vL^0CYFlTI5-
yg|G0o4{4`(TyCK@qPLp9GxZh6_t(Nbs!G0;mzq(*^K1MrpLP&;m5=78Q!qiQ611V3QujsE1O+!Kqcft5zS7Exr18q3fZ4=f4IyL
zU7q4ja$=bf{m#G0gDkbsIGKJ{T1d-
&yDtP6%x~riLgq`Zs>?hkrEWChWFq+kfVV2@NH`0^@PvSyxmz*G$3I8it%*y+!#@t%lv%v3SK%+!_e*@QO5}US*fQln)9)0lpN)N
2jfcpmjflUdcim)p<n%MyJ*YwN&*Wxxhm>*db{}e7;7^@J^Sb2<Ih3puI)y<ACts!op#|y&dw@Ef^BLroX7@gU49FGsv)nLo|(fY
GV$N&GYoEXOBP(K`&QGbjHW+-%ED1mUduiBlBY}u@*-
(fwT;JKBMNBLR{<;bj^PcTWD1pwnFi(&)T=|nWVYq6I?GrvH0K9HqvgLs(Ol~2-
J$b75$_5UKroLCsckkq2XEQt@4^{@Bv{#3a6z^;b5$jzL;7rg3aFX*TWs#W(ODcK2kPDiwk?I-
GhuoKyFr|@KaiY4gv!6(25!*9S1A-
#}@1Huy4^hcIHLDc=Tu8@eQ`;&AG6bF=EXbK<XAdMbADx?`M9)9(@&YvW69GQqftCXhLnV#H<)LWf%{1<aDex-
t#;ENG5}3U8~&uj#^GNPOS?xR;5z%CDeEO%X%-7O4qh1ppuY(n_&pLBO@W0;z|c|-
g8Y{@zHFbr}2uc#g$p`5#?vZI81&aZS=L*!&#XvJ%q`Z5hGwhje+qhM<uV|+7plvfq&M=j3(LuToj1l6*2{S70Z`Hc=4e!e#Q`6#
*aFtIz^ZNjUW8sAB_zPqo@D$Xcg#y)___(Afs`L@09qM?n9sATFpt-_lj)h)r5*rFSdEXYT;rxnTEU-PI!e$)tJh{Jhf21VYg!Bt
!HV;wgy2?lnnU69x*}<7YfZ=7jE82r1nwYF81b^T;BUHpHXlxXu`93rTtyLyon)ZB^e-W!*J)Ne<(~QC{`ZI9o?+T0-
<AJ;tKL?Y@)ooiVA+%ADIzr>)2wuKd$U}H_!W!IPF@f7p&eNVI@r(A!Q5o=$asA!e!v|rq~aXka0-
w!x?H*9=AE4n>uD1x%Jz_4tdm@jf{gs<(LrX!LnOqV<S;WxAX?jN55|QRowa-_pC$eO{>^UQ^*4>z~uxCU}A-
1#?lKWSx7I8#a1_G7+2#HF}?|EwVcYQO?WECJ|?4mtV_Sy32hLC>BuJN7RM1&W=&#5LL;(jQN=P`POpf-
df&qGlWRUZIoPc)@d&o7tRT28EQRF#%)hb-mdiEk1;)NAx=&i0ob?knJXF!hHKf8CXp-dxBDGX8YW5~ei!8YF$C06u7mR!hD5H_|
6)W=zr3x3a!H{B`n^S2`nS4+KhhCNEdmnE8mUaz_{eS^mpr?Bcr7uYb&B(k3YeVu16U?vl4Y1|dEcxg&MtsOTpbb}V;nK4!7$5Ru
VUSVT{QmRlsP6fp0g>gbd34YGZ~nwT{G-
8IvQTwQ?J67mu9nrIBszKICJTtU4W25opl$0zJ@q!)n>Pr;|0)s0Yo)g!CP*Ff3|5zR+0-
_g;uAED=<^Enu~vKJboSw36!hq)M(9~%qgMuYkydX3T#GNCW|X}`ZfVNwsxG>l?ZEIjZWWdTv9$C=(wZNA`gLOZiyaT+(`F69Vk9
Ag6{h4$dA!RDQS?;JiCze9eWodmZ~H+G_*;UXbT!`nQ_J|SJ9#h~KJAaaW{sf?!s}VNYq(Vtnh~}_k<W!Rvb~pMw~Rs;2>FpiE~Q
i|YTo~8-2<WxlL>k1rbkGAO43VyD=Cpq2rgy|)~*F(WYuc!GnHX2U==*n9^M%_NLhZ%L`a2Y^BbsPlu^Sp(06p4p<)_vSm-
8S0Uxbxv*~;>c^cwE;D`@T`Y2p7!E!}FO`)4V^TVQKR_s@c16;Y*vxW#?MacT7WI+X~VY2&HvQO)6Kk;J25%c_6UnVG^7r@p}w|O
GuGA(8GKG<<TeQZ1Ytq==|Ve=a)FT?k~PuS!~j06wu^cT6N0|$Ex<2NTVl-@j&vb@92e&(Mo-
^Al%e{vP+>k_g?{j(d6KiNw+xVQ+2GCY!M>~8&<z4hD<!Ev{r<mm*r`d|jpj3_7KRB;R=oeFVZr=_=VzC@hf9uf==MV{)67fT8eo
g(-!PQ?Dbzwn2DG{o<@MY9^4<AWDc*yB#XIM5eact+<R)3&&=b^F-r$wRTRbOxwEIT1Th0^_tids`vf-wZeMatNRV!=jC>tK>!D5
FyXl?O#Vjiy#y;H3&^Pk6-
MHn9yNpzk_($kn!zFFQMflEN}lxJj{y8jSH)#xPGMX#W9=~&EOVmr3}O@izLY>^<wy;*A}%bD`#Y_N_A!Vl0?AgmkdR*<2oq&<aw
<<24wSCtsHWr7iVx9tjfwNYv2A~rR$@&Z@O_A*Am&RDSe>etWYQk_)w^`EZXW=-e@?*+H1WZp&A%inA`e5Gb@-
GHB<?G0yBK|h<#pwFdOs&W~qW;`4k+URq@gytJ-{qS<M(PIUHbo3Nj&zvI!fv2?>&`AdLH<I_UET0S*Msq^3`9#S?nsi{o=qacz-
e>inzvgd(^kC&}kHs48sl>eP=MU)+35a*2|yQ4<X0)X~ePW)7^c7I_hQBp6;{Kg(!lu@NNUkUpp3TRKQv=WkskN_k6~3JS>#zxh9
|!2W#Ac;diHqY*8(`8WR!SVRkNUoru#vahOK`(Q%9gY||}>Vp~X5~a<^-
?<btycoRvkN&05F@A4gSOvt0SM>A72?*E0x4x#JEPH=~4~6HMS}Wkq<W`}OskH5ZEod7j^_ly#euIN&l}Px;M*v084c)De|2pd*{
>exk+WiK$`J@PvAL+9CV5`yhmzJt1oQlvQx204Quf8HDY29Pfdwq>zWnU>Dis%T%EdA1wHgqdOo<0&ZKk#%LdFxemS7)A(N(a5@3
nf&cc^nDDGE?4`f$0@z-
iPdgAo$@pdVU=vH_ePz5VgwB^Pv!BKdf6HL0_+#5{`8$gx3@H>wxrWgbbrPS0Ldm@J)@3<n8v?=oShwxD^p>e4ISAwM8sj0LtiHF
8(W}5Hj^AhT^@|uq3}03%Chf5TT#0pEe?+(6aS8!%JAf@Xvl58w3#{&|a*UX3d&T@cNEIFG=64;j%RLG1C<-
!JeS}M10w@g0WVxu;hK9o4=!;{46>D1ep#}tG%@`2V-
UU`gE@ku?3Tj0TW>Z5`YhAu%oiF3E7QI#9H(<8FtCWV%L1}85k*6a+Sa(7rKTY2tLNu+|p8<>dA?k9r%3l;5E0gZvC6;6Soj=#qd
k1;`qGrU{K4=pt8^H*57%}LN->L$M$VT^_39h&0i*SJk{XboC-zqbMgCX$hX)%7~d*!i3ZMeQA%02c?^fj97jD3j4gifdgC3!t*_
I$eOYtNS24!=s4ZAK${1D#SA!81xD8J7SXr6j8xEl+ImNX{bKLqo%wb2xTN$vP!4L!T3LPX#mD#eDH?;*`tJ><f3t4c?aB7`f^Zk
4N;1B<3a1Q-++pq92jQ%+)zI`>x3MFFk$kI<dRuq@k5m;XyYzzbRej7E7K+yZeBn011-
bAqvzQ~NL;f(?p6s!{FU4%4gNjMGC>4{V@(AfpKb%r;L22C#p)q;$~Kea|>Uk=N?BD^_62#koMpd)=bo(&YvQT1HX@)(I@Q-
_A{?QawE+k+FsF&^yiN+lpa$yF?R7|gByEZA^LIXGoD7idtl#N#?TKe*83(<J4s=LREW<(`k-
tFQrmCkjJUQisA~3un62WXPLrgp!t|sZ#(3o1lDab5<b~5?J#2ToA*qqot)ty;}iAHwW7sQo_OJ$4^;T8JsP6sWzF>VQ&LOG4U$@
ss)EJ?^k~;)qCFD<8zshRPHoD%d`7N`uWz6dwgBZq3E|hk0~J@vhL0=C^C!c8}E||F?21pEj^<*8_am>CA=&HEh^&k^wR1=;JzsB
B2nZmF8S<@?iM-&70DYnK)rl|$+<-MIb&JFIxG}sldFTlQV-us;*M0sPCt;EkyH3v{}<1?N|vDpZ4t|%@&;9m9#4tYGKtwY2j}-
JA}BclBdhzST3WZhHL*DS0Okc7p|8&47<h6E$S#(+>TMPrg891SMysN27A7uh*eBlIKDIo92Lr+j?mu*(Nmog4L48!^mmqKxcv>Z
(aHixODp+v7M(z9W`GY_Fv+=4nj|2Pm4k6H+CA35?Oc7gBOD9RPsIkU`_^85{v_fB7so5wNHHsWUBJ)^W5Vmb}c!e1I@(HDIw^D6
-QwJKqmq2*N!Lj*ZT;F?rB{*=6O`w4NwI-
~cqv9)kZna{vEcx^brb@t5(%8Vf?1aMb9hu>rK2RgP7zQt#bP&OKQ`1Gh{jx&VjZ@hC=KJk?ox~TP&UOS}+VPN^HS!6eH7DoFlfj
HoG2F4Yo>B?wO)o15iEn*`m)@e!x4bk`>g}e&72f&_XZ>U`py2M`-
~CJYma+1i|FUl9>Pn#w(0YQ1b7#H|LQhdk2@j#z9Gesduy}0=e4$?!<6t}vODQAVdstVuNM;Hf5nA5`vUz5x^Puwz$?>5*>~1-
?j6~1Y&pN*c49JYNpMvy4EqS*Ld?E1L{}cAR!U;YH??!X4h(B!=3z=f-)K!QL2k&5=XL1$-
$%~_zgZSDiQlIZqON)^)J~Ur<9)5}~K=|X?=?^)GZ+)of&e(AJW~}<NVcYK3rz`WFlEatk3HEUup;H`EjZ{uM$5);|@6W#WSEX^@
ZFlmc=ECl5B;$kY&LD||w*p@CrjoOj^v*vmZ%8rg=|*7o1+<3~P6Oo?4j79?*##eXya!)X)V8l<hg6s~*bJ17B=YaK%~iOs-
2>k(hBUtP$L-
%O?ZbcL2Y>iS1IlB(ueI~K2tRxc9}ma0t$yKC6>NTNLb^h^iggyXO2Rj*iuU@Rj3$}n`SsFZ6oS7`<ikI8=_0grg_yReU?VeY*6S
AkHqRT&k<J^m6Ni0Ob2DtpR*cZ@g5^7-r~)oJ-3QzFBoylAb9yPZP#a;4YNdY`z6=QWbK7_Bxb<&isw<iMt+AOWFq_ZW-
}+Wz;liqP;pVRzR}Bj>8QZwiMTr%WE%|`x<>Rf$&+tO=W*KaJUT*zrm5}7lFM$Qv0M$#CX}*J$MfM#5dE{Hz&vwNYJr)8*r~O>;R
nNiT+*LKq5#a6C`>JmHdPjqI<vY<xbDs+hL%h29Chaymt&i6^%D36BS+W@5l{HjU&@^N^3543h3%L(`c?TuX^WH#~ko<5kF)y!g@
r-
VLSB}%Fg{CV5(_nZ<lJ}HDLwRps&Vgixwd<j?h}qAKgz86e=(pvma4`+M`aG6)^U$JXn8d|gkfMk<)%x_Muq^N2BwHNj=G7eYO_!
zXL9W^`6Cc@Ih3N@yhvyka_w{+F6cUP|2%KSuv5)mlILs%}@^N_$WJD2UHN&_D8pzoUVrYZnIhbB5-bYc9-
ok>^>mdKsHXy`lgrAW1<zRVWt=Lvj#z=`XKAxJ_)j-
i?N1ZO@6C)iK;Y@ZG*saegN=#=3$v`G5EMX3GSpAJ3{NbMr76WKn^XB9l>*QQ648^GkRiebENFA;m6}XQuKBCsys%|qN;r=`f!MG
bThGJP1VNHIL&JR~MrZ6F1YF2%7aCNP9z)puyXsp-X!6bgNWl`Hy$g_W$;Gi2`JWlkcRJ(@SlBm4d2pD_F-
+t|u0A=(>9y!{bV6Km>%YbhG9%n!$QW8d<K-5uUf_T?a5j-O>mZ?Exm_-cX(52QesH|FSXx%PU_*uW67aQ2D;dPezFhGQnpcu$6P
?95a(0I}wO)db!h_^M2c=;e$K(0qxgOIw*!)QXS1p}uM()syjalPt6sLOqicJqhAT<zrs64cj*9Zx`HPqfv*&oJX8kF`tPhnP$&e
F=jRPB3b7VH{*22`Xv8H6ywC8D>8L7cY`w+Fr3{z1h~l?w=K=>CYeiSYVw!4-39I^h0s|UBYZ&JP8%PlCW|R9b5-
_n+4JEcVocAww6d>zYylaAu*jWB3j)isYfrvBCYY|a2=)tvVMJ`!hR<Xwp&w}$MT&&v)AX~JYeE7a7>8I*x;3^h)!0p1Y?T1g}F$
Mdx#4)cy56XtHU?D^CvcokNGPYn@^YH`0?R8e_ijm%`c{oFC<(dHrm$@VniI#g@#QIEa1?)wc$V)9O6r5Icy!vZkFyU_-MsM0va-
WCX+^$_wnb%j8<@S{*52};U5h~PlXzdXFx;##f?JmzfX#I2uViFu5uXL>y77+*Q<}9X~GoV4tCF>TAF-yJ~#JUDZ5pgti)FVZ^jO
u5u)BK!MH>*%|pj*nL%oV^&QC;%);Dy_@`<s<mH(=FB_k8i_K8BGNEZ;@JuDveO5vq!)C6H>?X9PVO4Jii9E9x0V>?a`|GHV15e^
|<dE=+Hf!{s&v6@X{@7K$IF56^`!|tvZwFO}TSR{{NRXse*1=~n8Wl?N;zH(`x0m;u6}E(nrUnBqIRe4R@$=Y|RfV=zAqI54JU5e
haV8~9-
|}hSuD<jiR_I{;#NxKmm#mReuQ*PW%8$TkRNssru6#mZLy~91McmEa3rO8uD0qT>(V!wpysW~)K)12S3*g)5#kj8%!6X+*qVm@A&
r)2l#JqGur&)XZD0#XIDc$8j){rwkiCUe|!+pu<;j`A=ew~d9En-bzfBV-OxS(;c2ke1uhL-
&{5p}7#6_27f8Nacd%c^|B;$eJ>?y-
RFL$b0inwDgPh+9Pz*XHKJa@4G{Dg@{jlS3w8S1&yQDkW8Qa&a@k=3Bz%4O#`mMrwaguM_owFj^5;imj`{HQO)6MtGUwTS~&%X@#
-Ct(L8RfB4$LV!Mq+dpmFA)J_u2N~Oeu4-t=~B~&-
RD<qrpkGN&;>wmix)|)u~Z~Wj7|7f(Yd}6b>oGUV7pHN^{=d$H<!Rn}=zi22a5`TX=WvG(LV8Dif?WU2J*Gy-
sdbkid`EcI4ABH0Kps+sr`K^qoZ_0-+XORZD=9|9a$27#q=)2jITi?6!c?eoTFo8gWMuG$M%Lp-rJSPa+aUEbrRQ8{NN5@VFx#qr
*)Wq})g@F#K)4OPI<^rmg9N_k!*b2X!)oMcyNvfw`(h`Dfv15A%xFRV5(o}o2fxprTu~7Gj$OJ$}U|!`pz!z$RfjO<>GUbdzYAQV
Ci*1c9L|lq<HR0yBuIUSp^@+@ZM}4<Y;+-
OfRa)0er8jiE_1jh3U7+0jtD!i=4C~MQw7S_=6XEeVKu*%_r`LGvN1V=zoqUbV7A8{NGY5l*U~Il8(q~dW!CrA$7Q(FJ<`YR<B-
VxB{DTU#olWUYR`gdyTSj~zTRL=K7rgje|7`<Xe}tVbVt6;9FjQ!f+2SLBL;ouZGO)+Z*+J!3DzdXE$!{+EGHi*sc~LX{7Wk_h0_
}6_U)Y3!pgA~lZeL<M#-Nk^o8Q~PVJ`D|=Pw+sXThpb&-
je7vVc%{wE)_PFT{3KcA*hwSP1oOrY*fftSH>{zCL7!XFxBMVnQ`XvEob{&dsZ099o@;(13()^a8QxmqL;C$&;%@D%;0g02g;9ZU
Tt!Z71#CU*~W9;1B;~aDm*EN@nQEHV!%uqj~tMp?54RdV$j4iHZbL&xwoSj3#u%W;KXBfn?9yy0r6nheQN*l(GP4x00r%WjL%<1C
G`x#?W0u1qX}{y{QZGHviiiu>TIE8qiECn_Akuf7V~^O*E5;(Xe^=wCdMu5CJ_eDn~r%+JVD&>@-
eWtXp)wo1;RV+aKfdu;xuX7#B)SM2phgf^Ig^&$L5WZ3{%^68vp{hZC~8V#;TN2ODXX@x}?wjR>;MX3)!Oq6@2gs1zHbKsJY+#o0
ffG7rYYZzha-MJg-;(QM%F0XB!|PWB5)0S~fZoFGk~KOC%dtn-Gffi!&jvr0pr$UcZjE(D}NXB6@hkDd?<>olwaVq{4aLmps9Ebk
~}mNAkGB(84>aT*SP&9xo(KkJV%ezNh0n8oN<uD^5l^`I@LsjLi;91Fp>-
nnwtwsJ!KFi&g+v~MGI@QEnw+*1I=39sTZKpLaL7j<`ZWC+9TJ^DG|S&f6VCv9z29zlifGNfjzB4}Ia>k|F-
yIuiO<#Gd_G`GIjrJX~M=47^@e2P2k&-fE;>qYrVsAdkro5~TFpG?^zPBCyd5M3XLi+vtz&Xp7vMzz4dcilHE_E~-
s>5a?)%`+Uj205bONGA*CUB8}p4)ANYLDGr_<yJ-Rw5`d6;HvPM*@(FLnNjK8bpJi{#nYN7$EHW~w>dMJAB$$vE-h+n+%W`g-
v5N3vj2oj|DOQ})^Qr|?FuzROCg<|Y5fV_RZ=FT%qGuIm3Jyjcb^uVsq`x125d=dHUBE-KSeCPo1gLoEs8{RJH4cP&5=))t!G(+b
D5?8$9~xS-#t}LZtv!&rp^EUPJ7`TIrJ3OfBfpxfU-<10uj9J|K4gngh&6d-6ekhd*j>rE-
)amIQtdPBC1y)+Ejwy@%h``ZoSoC|0O;uYaZ;Rcm9rdod>t%$blHY;tz1=axc^K>UX?;N*9Jec>TNmj8r`p5Fz95`nwX`H<p8Czv
Exmen_j8*1zNFfuhc6ZU*sp{Iiy!L6|3l`V}vpRQy<}vxXnPjs7PN^fIpA#;^0gq>>brQ(#TM+m9)Jos$_m{;pp)oGDkV#Qj}Axw
zg2a7s~s#q+VNgr`9t=<oB_jxdWS-uLml{#mW|jFA<d`xVdP8}r;3b%UW_=Z~5erq~ti_#JPpqj^+;ML78H>pwk<?^*%+S3ErrsW
7PTP27IPiw~W*;_(4bzv5pjq4jP#&GxT&cHpK>Qnt4L9Zx0eEUJ@L|Be^iHG6*qQ7(VS(+efOS%?&Ww|_d2wu^hXu71TEy@fvodg
<n0@l4&yIZoJz^E=+{`k<{Jf&V*R@oz!;g^?!wef%($BW1V1>+kjtONeXS`)jHA@ANt7daAS~^t=9?jWr=apY`u}&^B+9-6-
{UyyPeB=t<Ah{~hncE7jD#%m0qI4LPNFwSoSN=HwBl=LquA|ML8t?Y;40ISuspJ73+YoM)hH;P-c4;#Fs#PeQKGU-
7Ky#&G>5V(oW)BR%4AJ-`wFikA!vn}<T0{onPk?S~)V^$PtS^PN&xyc+OYf4}qlJ{tSIw{6V+u0OXfWv-tP|2w|sipq8*zqk<7-
ZftMcTqtrUDbG_{PRcouT9BK{mdDO&wu9v`QInA{C8dd<GDbw_xx+q|D$=}U%6mAxw%;suP$hppBcI^x&Lww441Ucw+!;1dnLR#;
r~_Y$u#qy*F62kqSt+VqE1@(U+3q)-
5<x4A}stXul{H5bpL<*D}U<wfAj5syO00oy8M6l!9C{tK6>@>Nvw&~+}G9>|Fck|>7A|r)gg`fUt9j;|N4*OjHfdF-
x~6S|F=!z|93ZB|M9>6<F1@zn1A0bvdJVh1Cfe!A2eI+cl-
4pb?`yJ{PEK!ZmsiU|5SKi`1=U|^|}8<pZp)q@OtZ>i<rL2(`n97FZ90f==*$Keg3+RR%er0X45vtUU1S1Yk-
3DBYOWTw_0INQ1_?&ibP@m*grQ^e&`%O%Up>358oupFY@TWtMc7D!0aNz_?{~BqCq>#6<T>nWEv;IP}i^<Dejtf$jcHsgG589r<v
#6H5#{2(EgpsQs0FZrQ8P(mkgcpaxitV*|;>xYhgH*V_^#2<7sicN4#m}Xb}sS_(r3l<jg+E({FbpHg+vX_&%oL!7HM>V~;!=5D)
xp=<{nb<l>}m*^wK)e}LIx$<`%Y_#RgKVzbMX=kpva>@%qJ+?1*8knNn%s=~oc2>F!B6qde?@mH;AZX~}cL<kd1b6vU?=G=aFdC8
@j_ego5aY)9UVq}shyPpVbeMcfR1?ZiX4`XmPy14Qz%1%^-8OfC^+O!;EBTi&qqp4ra2SE?Y+B~g^dO|<b&)`23I-
cb5#*kNmtPf%&=Or0Jje82O<sp2E@IJ-(QYLe|zGcXQ1*W#btDo?#N-#m1tlgL~l|1xT;7|xxo-nr09n0aDhKaf;1<v+;Tk14dVA
ug!pN_bfl^?^J@z!a=Ju<^ofqT6eF&IHDZ3G~~CAr}6@l8_c`^1cIzVc0He|Z=j2gxdiEGD<%5)0p1?&cfclClBk5P}H8{FUyI*E
`OgwS?1rX^XQ3B=Jdb$PrzTr~w|jPMfH(c2Qyf#KC8a&dkvW0Cz5+#3zEz;paA7oh}fA_4Gblx_5pcoW3gp(n*@rZr=fiJs;}e%u
pfyy^#Eee>C1qnPD%blA{O0IzF<^=rKL`*UA9I!;WpIGMORYSi#*HdE8CSx?WGt)C7u&8WZ2&31mY$;qfY6hRpZHbBL)if|J#~a7
F00*ZCq!6<IGdZ`3L+ahD6TUw7uGqN6uc>0{`o8`Fzvvm;)fwV$5Gbj?-o&-M2Ef`O%b%YVIw#%8|?qUz(!v}!42GVPwfE2D-
kQ&I{aI>w;KNyJ|RX5XqQcN99LJM;2vA~fE}K|i8yCv(8K8b^lk(-
X@YH>FqX)e5Z@5*;$dx0e9`)3aGJ&(ivUG*Hjvb2<su^C9TGJ|azzR6tY&O+CyJY($?4gb2$c{jhOU;mwx*QXnplVf<iBY+wqSD)
n4f{)2qLx_<>JS3%;%PYBG#^|o4--UX@`=g{L7Ib$Lb<wTB@pU|c>#KzhWdsEid*+M>HWhiE`&kIqFmwQweJKp?sjvrpy2L)8rj#
%3Fn{(KdP`g83pJa0#`pZo53Co~WL(ZBKOy*!&MqV~lhvoKVTj|nYcXk1kZrX@8yoDIa)^o%3AsMzT_H=P+jEe=iK|O3#S+;9ul%
~c$mW&w|OU0XhIJ*l37{BsYC%z`wOtfJa9!X<ZICOc{d{zqRRD26QVXnu>ITWju4^L!s^B3!U@YtR~`jWBK3N^QaO+v(hle;e?mL
pr+Dy~lcz7YJwKN>~zeT?|S-=+t_`H6yt-
L`?ySzqa`2040GBHS7pU(wi?jnRO3;>0e{LQ{S`qBdx`#`$Z?QuE1iR<|!_foHpLB}S$^W4NFxD020O$9OzLfhbYNrl3uJ9LU{Yo
()Golzy1|!|{H+%9N4s=;l9`Njqk+BBY_);u2<c8DBH&-
JBjH7V_EIK$baB`EW{)3iiMoo^)OAim^+|!y?%=Gk)${rQQ6?D$vsta@y9|@`}DqEtrU@5O2fBrZ=n7GSO=>P)wd@(35_MG>bhp3
VEoedClwmkOr(;DhfqnD9Q{monAU*K=Gq4?P4L72cJZ7odLDr9yR?qx`OnojU4%=%@qOWAIG5&_Cm$t1ZDoQlBlg-
M)lI=wmbH@gfhVjnZ@Nhhb)$6alT@@ZuRQdhF&||3>lrIZtS(uF}_xVZV9*m8((95r}mI2GgvD9;weh5Rn%uXDZ!a$Fv1A#9mV5$
65u?$QJB-X4vgo9W9qzY8Xr==rtlhS6L6fkmLqc57i`Y;(^Pbr*pgFV+m^>m9=L46JwiwjDcH(a@3IMvG&1{nC)3R;d{8uMP-lr_
aTt~1a1@~RWw?y%4rz<e<g*tbK7ArFsLtv@jJ#``*A_F<hM~mEMt>G`{w}`yc*kgTuxNVu$#XOPdQB^=7b2iDL$zh^Oa6Ny`49hS
FlMRj?ThQO4G*m6VRGI6rMI7{wg>+G(l{q#xb?iA*e+>{d#frPHfY-YC<cpLRzlyDnzp`#A3M|R;IuNn7HH8vIY}!Bw`RtNANBiu
NG1z^&j&Ng_5Z`(d1SZBEm3$tG|1sJ$vJ0wB#|YN!|0#xo5jDDcgwbnY$37h+r^;>SV@FS7JBxmWQT)T{0kP_Q@3a#fcG)V*v}lz
FV%9bkQ0rZ)oF@LPGP-
k`NI~0$Ko#Ay&ES92VPpsLRbtdJI$G%d$!gik6n4n&bUSMO#zBOMQf!c<%&s{AdoBG?;rnWi+v8HB(hnlfqe*i>VUC&tNKH;8kqZ
N`osX@y@2=>lSgRz?D&1JVF%7@BJ2%vFL}OJ(@-6R3(rnt>yVs#CU!jyI;{5UI91<C4d6_vN9yZ2;Ap<DUrxXP2%+6=z8~-
*mxYq(-DAAN=AEr7x%IXiDTdq^tx-
+hY5`GG60RQOavw449Jz2#MGA&7ybn&&yakUn=4;*!`pfS>3jbQr`^T@1PBQgUwc?L|+jz*lynznyyXVqG0qzEo1Q&SpeM|#m7hM
=HaLk7uyq6Hn$*2SRYj5x}CVGH+yo;cWgr-hNGlkV**PR1m5L=b}F>8SBm4|3Hd<jRLqdFZ)6T$*imtG_fw}yel-
8fKpe2Gp#LB$z4!eD|^^WKC4EJMK9KD}u<GCxP;XJ1^ls15=FM3CW#X#RtdgiO;GcjA8wivRTA?jLmI5OKQ(=kV1Dj-
?ct%&>99t5VUb&uQGHD6e-SDy%yfG2APHXR^M~+x*g}_^C1aBXpw_L@W&k0TTx{7}#Cn+#0S)#Z|+^waW|X4faV&?sJ(-
Sh7~cF~7t<5T`afqlQMmW1KY$!YH*3b48(icfW@=%R4n}`zkCpTqC<)Xvg(=5g=@pXg|+>Z_%m2lyon06=^K~y<(q}=^ww&$IM<%
K~S!iVXU;jjr+y&aZI~pU<-
)gtvb%2_j4VD2fM;x!3+ThGhSn_<XC9PDf+rFPrq=`vestyZGCq5G2V^aJAL&4%k2pU8qxMZs9Oun(+xwI#3K>_P-qMEe)pu95U1
#XyglD=vg|yhD0|-AOtK3kP5yuwdqMWGSJH8o#3qYS0>6){&5_@J$n}PLhdT|NJb}K|9rmjYl=bQL__dc0qDEN~-
1+xcZ8%6pQT4@BU@UK>xJ5gl5%bs$$e3I0Nc%d<&{yWm;MNWI&NSaIkn$S}aE&y?5m62>+0sQ2pmtKp+msOoXq|zNEW0jq)EXsNZ
m1$6*gf8CcSv#t%qz&($7MbJ$Wgp7Xx<DafIp@E+6@o~xTy{F?c(Kel*=m&N{AbHz{>EQnGtIBNPDeh>L@Pk<hPE{V%<$9NL;v~2
itK4M1{X0EGH3vc*KJOgy@C&uYd5T|Fl%QQ<B%Y@C;8#Kd4$O^El1KP+Xy$Md!z#9~^(pPOu8-
5P6P4T>2?AM*c!BhT~Y)W%UQ8=MWK4>wu~0oyD#-KL0Mg?R|kA{6!pdu8tW2Pd~nLm7H?Qg=3UfD@Gd|w9E`Jneu-
@HS!>3McVe1aHleeWfoAjak5GiKc6%dZtTmK4zn$%kPRz#ZnZrA|DLp#SY)aB<I_hV*D>;3xzkdme4)?7TIrKZ&L`1C&e9mKFf~;
@#ja6;gaY;o7jS3E33WaTY_G<H$nAVMcvR&pbcAUKPZTSDOpSCOXf*Dve*XZ>LEDDN*DD@m_#naw^JYfxK|%7bNE;gWc!EQYQ}uR
O2n)Sy5fSoPNIR=r7Y+80^O<{BMvL|%L$o4hj`j(ohYGNOa827?jyI8QY*orXkj}dWo$UAa(0FDa=0(5l+6l~uKUpf4F#vH-
N}!JnJy*GSkj`eB;3V6-
rOTy{2q5`7{hT<d_t;g!8?tho<9MnhiC$KQ9cX*Y>p2qk3^Y_i43%q(Jp!xau_7gYk52_^p^~OY3r<W~c>XHTb@-
tdVW~w$4G`UY_hSwA3LFacbC6>8dn7#f@ik6nSCHu+yMz79E-*CK+yJsu+HqBB(NUTRYal}%h@0sX{rFmpV1zQoUwwFD6|-
VyU_rV>PWp<oK=|t){OLcf+)X;{=Ouw_`i*JPSdm05lT9pbc1w$}-
C=ars7#h?xIccHpa!>C_g&*wD2YQUI9W0F)Jm17T_gc*7#H?t1>M*t>uY@mmd{qxNYy-aS^0vjJVWw;4Jh7=^w&C?d;~)len|f6T
3R!!p){upE4?Ic&XZ>@`IeSijF)1>6^L3qzWhxqY&4Y^N<+|h5K573Vw}g4Qy^XE)QCB?SV%BeM(p^)6f*k?nf<hU*Ng{FCJ0jqS
Tud5qs#S@D17m`Yg6-mA8<hrNUSUj1D6`lYRiY84F=IkU9c7ja?Vb7OoAwf84f4JvT=lD3m_c<a{k<3cPN--5_pbZHiVa}qO{tE3
RM1DJXLr7`&enCMfVXUR%jT6U&62SlqNmxW%KjM63#+KvXy>S_lCHjuN(M0@E+UHFqb(t-
wu}>^NX6?_XotwK^Z6tq5z?Tq?9*N3lFb~(R5)l2?5(7iDws!VUOdbuRG&$rAKzE6?xM=`T^;yH5(esG6TEZ8WTSB)jAa#;uUiGj
}1<+ee7J^iUm7k9Higd3LPK0q(+I?$p_W@6U8s;@B&orEKkx%_1_KY8A#y86Q#iH90B!eOuN91;H5n+tT{)bKC_o}F){&>XJ!;C?
>xZM&dyy!%`)e82}qtP5+4F}`P}py05?FQF>(>P%%Z>k!Jq!y0uL)&-
hOE;r&*5MB)1uI(K)Hz0B@|z=^v!7hJQ=k(shS5gl@!DK(<o%rk>MJHdMDnE(bATCw25M;r85+qhceNdW*B%-
;+wOtl~q5C9N;>T1CfSxu}3Y-
<uf&*T@3$agT$4vw8;iq4NdN%7fR29Fo%ZF25z8;zhTZ!y+m9l&HNYBJVhdwi&DBo+8?4s5=EB$L<;jpB+2u496@o(kV0>xVCSz_
mZm41fR`E{F3C33t->9>N~GBbKEheww6|AAGklo@?LJCT9|Sdp8M0HzC&fnq`}SW-
r*4>((}C+wuk%Cy0XDp{A2P9mXz~IVIlE+Q%aJ&yNCLGISP^#fFEy|ASxTZ#}DN9x2TKs*EUG5FCQgw!_YbG3$DcXu;1X>RZ7-
f`s{I2$n{q0spyD{mo+%JjWU20KIw>KjN9Wy4!_&U_QE6cUa48Cw{Qa%WG!pmT4><e7r9f7@Z=-
q9Pi)BzYqeB#<2*gyww2VK4he&TO=HH@qGF>JBK@9+6pclM2Q2`9h|Rz`j&l^oXS3MZ*mh*l~!_Xt5IoOPkf>L?S0tsIROvFlaB@
vt`Hzvs0a;|4Rc-Jld5&{uhzm2WgsgU2;*|9(X<SNStt=QUSGi}IH}&D%=1lv!YXi4cFYSbX=pqesLJ^Ti=6xwf)exp`UijdZ?|f
f%nKCj<U*lYJ{0zjn8r2q_d-XQ*F~)O5*CRgWiI62_|9!kY4)deiw>UMkJqz>^p&pb1p2@)pUI%i_Zqm`<X;xjyARBIL_>e)KA{Z
gh+|&l$IEg}JV8ef?h%8X524fQr0`dEH%S>f#c$>6EAME{ZAK5v`3xC+20k3v)!GMMf+F_hT?88|W#KCpt{UepEjG7uvEL@E>OHn
Y=@2E^WneZi@2Xv2^TTN{`63}KWAL+s`^3d`^EcyRP1-
1ho2W7X)Sm9l?@;#+0&ix{wKJZ8iBC;c+g<Pm6Z$i08BgChLuN!h)4lW<nmh{n`c2*ygtlrLzg;uye7^L&={SwW(0n>PD9glqNL6
pVXu_M}*aVzL>L2?t06P_`E`1Cw@UF3Lf@{0Q$yPNfy$ZZ1fItbYhQpEcSj>@I7+KZp2;WnPOBoYlAbfk@+F*)kLB=~jg-7-
LBj%x(CYEU=g5YMXp{bxyz-7~4ZYI9mBhi%EYdvUeKxrnr6(ldOz(l0Lu<2_#P70WQuR~7KK{MtQk5Nx-
V6%)x5;bYU5%e#7TcY1b2H@x{%(b9}JsL6=G<|n(Jc6%7D+EJ}GoZOjbGnrO`7gn+FYm3Z%Tez{i*TMIHlUM2k-
RuDcyN>0{m#3$>_|B2JkEA{Fi^<E*HH4q`@5mqpZ?S0LhXu9nJM{G<2x0ZLXi*HzO&MRRC|-
*UVK;zToZmzL*t%*t22X)RWlAQg;nrH;e|bPzTpCPK;qken+%2;EKG6*ZMc$RvanIGg@Z+zYYh9ejT9{gEL9eR5PZ0({2jJ|$Bh}
<{`k`$3*PG^oCU=5QgCb!LyqR%jU0lCJ4G^4cepxkl(mGc`No_kn*zwWqn{;LaQOfVlo5Su4CZj$-
{(3+1IRYL%(jx4IjHSbl4yPFEQ}wN?r{Fo6ij4m@VXvX;}9Qan<H*|C>VF}(XVqu?g2c{t2);PdNfA>C$YLP3`BeS#J*SiV^DZ}V
P|V-
(lN+Yi%%jhvrqwt{z#^>Pg5KeAFow8cjqfkc&rbOdqau6JYyoCWRIu?@`=v}XO9}GW>_>BQU%yb&PICB<<F2?^JoC51}8hJ8uLU^
Za^qaJ^}(rez0gnW88Kl!>MPO{k@9|8iPpd*jML-(SwDbp~h;|QjhwV7t%}Z1s<64!fqE0MFt)QTHYrTQ5<2CQJRlaNDM+)Vi-
N_iU)6S<TU$o6^>VDHT@!Ymk&bLvu_h&!vagoXkYwpMV-Wiy}VDykq7f;i{AZC?FV-Yi+qRW6&%(1`L_ajL{$Lr`*t|@u?;M*sHu
Oj%5}2KNH?=y(Gs9SU1FJ|TLNCCdSe^)_}4%9(|=piP*{c*mcM*oN<NvMqZ2bi0$|Yl;kP_>kH!%=ze0^&SVeZ-
k<3F54|ovDmK3;L0rUIB?efD?tSNIcr^LU^Ig+CC<;L3;h%hqm#7AgWE^o`|2dXsLsTxzbe{+OuiJ|$9fPg3L-
m_*VA8<afK1ioUI<De05D|_#HW*s=7i}F3Hx{!LLPQR5Dr{m`kBH%*qYlntX?VX~ECPrC#qX=65EgO|WKcBv9YUWP*40MQ>=#@24
2rRY&-hh$;0=YIj`|EH{GvxwSKM5s;n7_L)ju1~K{JPbeowLO5In-Y+tuOvkc1~8FDQxmV;Uhd&nowspzWPofoB$8KtX);`sV9-
99@^&b^S3p5vppX)WjX37xWrlP08zv;)D&G{<}fZ%madrc3^$d*MsDVQ|qrMYLA+;rEvOHr4B%<=_2dDrCHeCSK`5b7{W=uq5Hg^
WpY8K&8e}trz0SS7C`vBB%|Y%jG?rOzjy$k-Ws&#!>c`(-&er+c^W$IF%Il?U!w_5J3`C(3wgi)?;4P*_D0jG+Sygx8hK72O-
qN>qLLc8Bgr*NmZWzST|b?<|NZ%Ahd+E@zJshln^t=BZ|UDaOpZx;hz%Kx>6LuIVA70xR77TLa<Z>?Byn0CUh|D^K(^thhkGSlkV
?%Rk;k~g3C5*8V1t+Vzy86W{?kh5c(4PO@ItosT2oHdC~{@)opc)W?LGGRXpX-zPg3$9W!r1SCcV@6Qsffy6sED<>N#aiJ)tP9@)
&qe&#kBFz0xR*H%Vf#`HK)3{>ejj-I%-IdlEfuz3er8h!u?${3m_y^O>!j%9G>_ecISHm@bzdT1OlfMOOC+-
ku@yOn8~>+_J&R+52?=pbZY;NvP6GQvgyh7xl^TGuKn+Ip=u7neKzYFz_5_qPf<9$7W?RdfiS3MU?K_|C<pDANrDPtoyQh5ax?lP
hlD!nA#x)jot?f*^xu|(t+Lufg>!(25#LuU(^2fL5jX7Nae&mfonGi$endfTX~T1XfiZ*&V1i(5X(7y4GfC^_-tF12SOe0D6AJ-x
voaBV8fy|5Lx$!&9Ow+E;(|)9lDLVWk%62|KrG`wbHLx6{wvA^sDr_*m3zi4f5WRJD{-
N%)zy<*P{@jmDM3h)sgo7ITnV|pCIZlvzCq1HBc%l`)1!p-
zm)u<+rwsauAPV3~l%o(um6T`?pTA*hx5XjB;_EWN`FjUjQ9711t@qoP`uHI!Uk|8AS^i3lMp&?r2*B1F0^rtluxIb!xf})BJnJJ
TUa&evDH|7fe2XaJqoaJi_<;NY`_X5TI^YOAo$f()h%|b0y;G?Rc^Ye;+tQS3rPSA70!M|Md_4^xu}4T&B2LX?L2;kQlmhpaT2<o
7Dt&l$2cXVBnYO&Dpi7Zt1e8n=ZE5(Lizf#1mNwLpg_wv*$FDb2{<J95dGDRa#_{xfHq7)DeD`M)H*RO+pwmQX<xF-4NzEG-
o)Cnc=jOqRO=oHc+(CLKb!(wW$yz=NC~kANDxnGLuui6o-
rW*O9_>s)b|rAy5PQvWZ}q7f(9mRk+fNlkyH0L$SHH?lV4&qEXmRXSs0T$QO<ego!`!OK)RD16V*qa0Pb}*|4Ycz~OtzOX<X5)=i
*Hb|*@pv4Uu*LGAgYx#Ni4Lq+>Qm~?$L%VbJ}2-
QcM>YwL3t1fu&d@o=O1VIJWAG*hB+`110a~9Zgf*5yalO%Hr#P3fE@LB2t+;B?)Vhd?G+>(8E+HfNtXj7mX8BVzmUar}*kN7t^Qj
RsYOS_{FAf?Orp0Mm1NQpBi1O-uYyo}c-h3OB?!6abkr>1p3zzI}8bd+Gh5#E!T*bDdb&n}{rqf@A`$K#V8m-*AmPRiznw+ZBs0-
gS3dV3<dfH*@9;j;b9?~&f!VHV<34d^#)W{}Hy3pRLc7C=!oIKHPXn<`hM3xMtD6mRn0gOu`TcgNO!oFJ!Yo4m3<2Q2#9h3MnNJx
06=?d$(OI!9fYYf7%DOaW}NdOx?DpZ}+{ZprB=g1`9(fBH{LZxQNi;ve5&KSg6GtDcxE%PzeiIIAd~`cU8oL19A6qCMfOMoq|~pc
dAN&Akbos`g8rHm7wX+Xbo+ZFFdh97wqXoQ<cQs*ik~8A6ek)%FXY<hSOUg3V@<W^lvhT76Tkc!{(Jdk(Xw_`Ajqyr}RT(`QA0U;
<m;0dg%XENlD92Wk>640>F0i#ZiI(77E9uCwA4K9}SJ?~-
O33{nKh)VSw;peBd>g0kPOaBR>7n_Z1;FikUoXPQISp&{mbqhPjmNMfQN8$Zq&P;@bUweHmGW2nW0GRg=qA!LY2+^)m0ph#mKe71
FG=UchqaU7PbL!xqyx{#%4fMNU3|I<vbj;gB#S`{0`2KU=<B;~yG9v$X)W4w5@KB{L~MhK?^1Q_oc{@C8)_Q*pih}alW>r{gqd<;
&PV&HJ!`)S)Oqmli=GX+#!>qMugBD@?6AF%9UnX@!)1&AETF6qCr^@#4bc)yqL#DYukH3N#FG(e*hGUj8+rX#t+;A?M!r~-
7VhAcOyv_R%md{-
0y!H$|wp<#EB+Xc{v&dW<dqaM5afV|pNdO2A?3wma~rW?$T>6We@Bt6o&WaXrA<2&w=ZJ@$cSp}w^Kh;J}#)EO)9p6zJHAmH#&Yl
AxBf!@l@-_Z`Ex^eZ4sQANEuB~U#$gP$eCV%#@TdQ@A}VCWAflv@%du&kh<^@Zm-T*GS!+yi))Z`7ql{Ma52ezk-
V^4@yLPY~nB{wHepM^az#IO6g=}zX>OaY;kU28;xDPjQB0Dav_aqw%7FE9eN-Mcj*Egs?Z(=84iq;iYgO_JvL|^r?lb&=3!Ybj#|
7=u*$tm1`j5nVGj`fLEZedOwRQ)$0mYmcaMueVKUhq%~45hPfki(vTkXSCY#uo8EfBqn5zmvk;Q`s-MZW-
1;$3{mla@FTrg(&jt_Zj_MG|k*~MY(hLahlVya)%Vu912^xbIG+!dm^=BJJQjRIp*fh<?*vzF68V3A8e*WEjWvjE;ykZbqZF6=z$
LL6<F_a*N)VE6`1`-d{wN$?$n0xu|K9H65zIol-
^+>5HOc8UUJeB!9V_tlCag@GFX>E`q*t2J}7HvuAwNWbY!eQ7C};U4R{k_PfC+zJ(zntHOzJd<rJu~8R4&9e17R$Z*d=CeH!_coj
2rh)Hq4saBs#HMhbvqlINI269d5^MV)FIjh!SgE#JAGpa#4}ieD4xv4BsCMNk%mK1U^wR=t+ikH3$t4-
6I!5&^NpmEDDv6OLr|E#&EI*#wj_bV|5%YL8=H6hLuCMoyi0>FZb9P#+|V8#UqTr3=beZods><~Uxi>=KKnats>%Y^ZAHvcG}ofB
H{LP%kLsd3P9HV<t6`FE)W=xu)Gi^&7AzXSY0<=Getf5gxl&MYuZyn*<I|7fk%}y%KJ!mG|y`YB9|SCa$y_D_L|&igzcO9E8xblQ
AFv-*jrem^#gUv4Xk1;o5?k9!6x;?C@gok0&PE#O!SifrU7}P+^XT9)P84<u>-
+12p##P!RGFVJlh}rdN+*fnaA7)}0sw2RdKx^h3P`9)?H7em~J05lDSRpim=m+8Lzx%giMMf}jrHvCMcKXitY1-
;R*xQ^!=bSGZd&`GFMr6XdDKR0|pK4za{m<~eJvcr7><eul<&;V)Vd*q&yy1@d7{NRH5;B#(2SIRy~NfYj-ARG{!{P4Qv4e)(8GC
<5@IYy-R<-
*5}viGUA_?R_o9GY+rgm0T>^X#h>w2LG;bO#`e=(=e@^pZ~>aI%kIz3^xeuU%m4$)9eu!_TwFa(%Q*Qaq)w$mUMtRMCRczWzmQ|7
lWByTXXop4VuoT;|7>YhRvjPrw_u>NLBL^w;gWdXjc?2KmSkL!8aV}m)}tq+SZrWX!YSyY<~oHC$E5aV1qvEzzwiGYg*kINdNFz4
*wW=C5zyzT5K)3m;c}`0<D<2g5k)6rm2)!6k?#+$1(ouPx7E$lru?qqyCYh^6S*jP<8=k>nZe_20y?{wZ>Xeue`tY2Y>o+TP@UJ@
XbV_z;;Y|5paRZE1%<F4R}#AUHLmTG~rPF!J@K{XtZwn3}*%e@qJxm=4yD}g`R*#0b5A3`V@)kAwpavObqo1eyVZHkFW>x5i6fgu
elm8GORPbn$_wS#=*!hOeglsg5ZkSw}cYhO@O3yzn*-mE$5`1EASdX#_*$W?$V5C7XZbPj=M-
W^f=AeuzdI)J>kdCZFpcSXJPhL!K7F3CJvk`!E0LJ4TAK2Kn6;!e*7AdHnx358#paLbAF^!lnqfIsf6f9ZUu^1_g)d7u{$QTh`|y
0{Ry!IrQpwsNe10C3WrxxvN%6uVDM%;O&K(lobVM(3=iH+t+_Psb~wD-E#A)2b_9Ts`Y>U4`Q_`6;gdqxSMgD_s-
B1f;1J;H<M%xYVz!_kW|cs;e|5(@-Caq~VTu7|rQR(5-hc-QGNP=M(W{Q6oQN^D1Bn65>`Dvx6*d}wf1N_Ic~WzNilyPC`o<lQH?
#s@I?V$-Nk*M|4p2FMCXBKwzIz>Tze*Loq19c`=li`+Ko4&xeix;eL#jN0lB>;&dE@$mn$@d_y$-
dHRL8gv&N1N*rWFeRjj#;`6!4!yN9L?O{IhD-ZR*4m=ujU|@ph&Q{_ZdAfWM=9cqB3k&1=U9@L>$76uLEAu(c<)m+oK5zw3k7H0J
uq{p%n6=|8Oj?aMeH7>VJ2Df>sNe0iRlxYPmqIrxnQ#4HQe4x1tCd3y+U+~ZFT{(v@o&plufUY%ZrPnjm`WD9=7ahbaOXQY0)xjY
rNfp2^53!ZskRLeK9;@|IsXlQl(l98ptGQ59qAR<cvdo#?GR$p@mtrB=eY-
&2d)nw2?%fIRZ!q%#UTPN!sDkYe&Z<OH<D^nJ|j^S$t03(u!{(5e3FamOVm-mH5Xfz@9+E3x4DcvGTHdUnCIS4~M10DXjkUiX4WX
EhtlW!NQ$tgq=r|}8ys}*99L+djhSWr-
6Kz*DWQxglHkNDXeyy7Ru1ogPlo1ML;0&%wyzI)UIPQ9z&7^Pz|1h&!eHPxG{fUs?1M*=nKPD$nNSajcM2G^_vk-
HRekGa?|BlH>>j;FGVwb=R{gG-
knEg^pXjH(WQHpeTAj)4FDVM5-T5SX$fBy($r2C}yG!M*!0^5ajjQ{9$D7?6TOJ#NTL3Z&dUPGq-jJfduW*TNkp1Hg*ioyqS}^ys
UhI>^=0&dF8zTNv;h-{9`stx8L@rg2`pkR_o;+le&WHk}6^WWdQZ%yFQxXjJ~-
P8z6I?L^!cp#&*PLLf<eQtLV%6$oj~8ZNn2<HQemv6y1LZQu*)iPJt&(FiNizrCI=*CF(xt<3m4Ccv$)FX~Y+zxeAP{OLapwPjG1
eE#~(uA(bu2gc3kSo8WEt|xsolWha3*4!8gPyJlo_lpr-jeS`kGmWQJ3^^wuFVD44_GDfCl}&FNuHlL&zw=7TumE<BUnv*I-
v_ewtYe?`qQdK^InG4x4*}lH?uw0DrVl1#>~TUQgN5&d6>m;=-
UYNQB`4*3Cplz8o5ljNX@;TxRU_OX`2oCqzF(!B)Zt(j@01f~cTNad9ZC%X2U{qbE6ez!7NYZJNpUvRkHJHq=KTm4)s8)FHi+?N@
Gp6Mqb%p~vW^<)35xSO^`2$?Oj2gesy|()ql-g3UkFr#X#P2pGT5i^vknW9mK5`kiW6WSGAK?4b7m4OWJZO7vaE_(%R6<CAe`S-
rIy$VUQ$EY;=_jj=Botvh`RlC*sR_g*HFnNu(k!&3^R-t46%zc|97U#d3En{SnEnCfiw`~2vc<Q;1VS8yl+RR6MbP#4!+z-
fk7D#b4x@}+=Eiwc&wV<5s=yidXZFku%hoc`?!5cqt{hj5Bk20BUcTV@rIX>f?)@Y_w`Ee!5UY7xvgSSPA)*KXg~I7f+*iGZhs$v
fO(Vy(`+xrM>KSae-7SMgRP-gwFhe|VCwhbQ$w$2Cvcs%#>Qs&0EZb49>3ivz&{Miht<Nhj(2}Y6o`a8gI%&YO}FNf#&p49d$_Lf
zx4-
y`frPA%DCNBPh%I=FAPSLnV&z}Z)q91COOq3(l|wIJ&9#Zc4r(ifffc28Re6%J$qmy12yk4+C$jg^Y^Jk9&Rww%c^A&7Bq)Y3Xb*
MZROz>**F3+f6*KS58`96>>me=<1g*ynA!@Xeeb^OBx?%D5I^FXe|~&Ls}}w(F*Lwnn441C6>z?X!x?Qq=r<XhqmXjBb?I7$+_fK
*#J}!`;4Ec`0**S4BQdyC!LW3IOc^nFIz^*}ZlobIazaIpcSMxLX$bf4W!Ni7xg3=WD(3y4GaWGM)HWY5--p;_z<$JE@J5n3z;>i
GK)%Jo5$DTAGrKu-z}b~|wG(vtAO-`y(l_~UzU#+Jmf;#i2-
qe@@b6+!Xk@*ImCN{QItrEqgwMX76rAryXt{Gs4UCr>iHy+7aB>E$oD##B2pVNt`bJQ=0y#G``G$z+AO6zxB-
0_23S6ODMmes10Xxm`cn?gvANfGS8pQx?0u*<@eNHNT14~)K)*Z^bov`YXck-
5y1~_u(8J?eqzdWN5mLiJd=)AP>vOaPoV}OSS1DAyT-}x&+6(A$j@}qtt6N3#eqJYDtS4(_BE+A$c8W46{KUn^>VqcA{jDSnD7i-
X{)Id%O-V=OeYbWt3+I5m)k^w$Fa>!4S_aLh^ZKM!N*pc-
{e3~&6>3{u$KmDi0F|M0W5;zT@hK3RsQu*Uk2vyY~N)8k5Y~yWIMb11>->Mc(#rS#<>}ngYDcW;5{-
iUo+=B@qUC~pl6^i}<0^~eiw3;jYN%X!7o@X<lWjfS({E@4JvdP@XZ1IiZ&sO7?n<|X}{l3OZ-
$2^~>o>ZM_4l*F`y=p+6_r0)Bp1TPq(J13+c)x$IApH|;)!a~5<wyhTI%dq#}$I*bYBumrTv*9C}rv&f7VVHP*n@OLn6`SX!$F1i
L35>C<M=UkR(!l$ZMO_fann8m^~Y-
5p~*EurA_QW#w}%xKE5mT?TsXl$q*hD~cyJ_$cQ5<iDQ^cym9mF%2%uiNBK`eIDeOk0DX(;xQ6r0pSnM(i<}qojg^>dgLc52M!N!
48QKtgYBHv{oI!GoUEE97Yx@FgGfA%%VevdKmuuI+1SkZBc@?bVNq>N0slR}Bc<ADf!vTCPD9}tN4kGs!=+ho7O){5N**xl0P&e}
5-y3Xk5KJI4)Wh|2R@P`_6Sh&9{*6~7S8|XBg7l@0_|#yI=D>h;$4F9d!+PKXH>wy`fzydcjA$01^i)jtuqtpgP33Gm@I-
UkCYx6LcQF$2EXVM4&f%p1}3LWvuMjTI(7587!xZ81W=oo9F8F71`;11MzY}*b`seNo38$SSOB!Vhy#+)V)^SI{OLcf#3H4uSeVu
on|al<-
QX2=L)K_6=Sc{;A|7fL#7}XM$HOHn%`QCbpdPtZwN4gH{@j#;)XL&eKt?!2dG9<7V17z1>bZO9tT}BQvKToYUNG*fODGkF6-
wH?VCxr9XY*50CWkl=#t#b@_+t*c7;#D2Dq8`x(Q0Cx$mt&#sfRk`qjm}v+Zo<jfG+|?kJjlOSWX@v*HihO`cNrU8Q;3Hm8~m&B=
-$QD{nhzl&R%kAF|OQj1hb?i5jgS5Q!wSaymn2z7aZ_vCx@-
tw%K?Xb&b}KG(4OoY&70ww{G6?eSSbyumNgQb=Dwn(95imf6}5kJyKRiKwUp>cAC#4Dd8SuR<w3o&I)5Fi|cm@}I%{xjWOm_R<V#
TrFW(gwwG(+_X$vu;X$AGG6zWm&63mZ~IHKh$NDn@Rka%y1y6&Y~fiSe?0vHowyN2buu!KNG}LRo<2zoq%kVya$18P*<RDDU}&;(
f`Pd0bYLSJm{N=yqxkk{tbd8UqWJCWND{Hx)t4m8KvAJ)u<OAM@J)W7%=lcl6HIM`W#&i1KvmkL6aVskfFRDS-vZ4QM;Vz^ExgBI
0Aqe{2hH=TfKFw!JfHcSIvxvcKd(i375GV5)pQ($4>A!q^{jK1A4w|Wd-
25&iW!E$EG*pidTiYn!U=J1_*;MQr~kCfEeOc(a&#QaJ3c7|qa!g~`^<LxS_Q?yu8nXag>g<8!5v$9D2Xv30>9RdH1PPiJONo$wS
-o<Vwh-uD+RH@P9ENTtiBxQ@!zL>%{cAD%)tRkTKRVX0#4nHNvGuF*~BUNV(6QNDW9ngmG`3ph9@?J7jWVZC@BJ&+tbV8bzeD|;|
wMsA0~aX!;5E*83NABc>7rm1@*;{x|0t*5ePWM%$Ua<yVeCzqM8u{)tLW~=bYFDNvYuC9@5pF9g_Suom(meQAY98328rmy@i6fxN
YB^>Yn%E%OdIwX0m0n<#h809nfIo+n{Qkq-%454k6^nr{{^c_Em%hzG>^RB|O?YFRbv-vJnFWyk-jpe(0nH=0}wye0St@>K?+&)A
^VGi_N9iS5o*r%KAK{!dWmo{0$Z<U+rlI&F5uy$&dsKdU_(;*r7Tc)nKlXrWoi6=8B|q?eJn6rCmeWtK-uho&f2Gjk}x**eUif@0
aog1kr378$Su^NWyGh<#3NT5KJZ*Ba#Up6w4}q$tr6+(yNB}*UF(2KpgI6UR5m7c(ar(>V#!-
q+NZi?fSt&aBjR29c&!`{5{FB@&RMy<WcdR!WR)wpbphD<k$Si&+eAyWVMj%QOs_G*U{^@JubbGeczs+e?MVlG>KhpPAtK)8tx-
r|Md_4^q<xzFOi;DhxJE3=+~UczJDAV;(5^0H=M)AOFbquB8UJOs-pdzcu^ek6DtYMuAqa_FC4d<z#{>CLLXw-nHxTyRuo~}`@t$
)m_GR`dbU|0my6m@(15|gUy!Z4A~Z~J732yqH$oSn0!}mxLj>1Zxz7)OnKyhxB>#&22u<jRsxk)A()Edt)qt(ck(=TJ#fHXA#Q{$
Xooti`=^jTp9bz6?s7+%BMYYR?_KI2ojZ`;?dY&+kCbK;AtHl-
z&@Z2+>@aRU7F{}_+)F+lneZ7iKHCTuFaqtp<A|&bge^9GzF+EngpS0^jz&c}h&b{4w6&BA$UW@n0b!(fq>rnMt7D4<n8sgaVFN9
AFnZRJn4P2GC@w7cE+;3-
;94~ujg?=1MmG)0ANLrqBW_m)bD%0oK_FI;{CjDYfF8Lf1)NEQPUtUV73VDS0cH4(zMl^HcmB<I<AvoQ`jPxw9(L#P&%bxudk>3C
`UavWJH<cd=sIDgRdGu2u?Q@47D>;TfBAiQmHj<EmV9^>SIfjE#vy3i!y0GLas`x;vIyPY=Xm(86tl}~nPRYLQ0-
5r5d{dRy~#9y$m8%hfNZT2y%B)t5FbgQ_@eO^6fslI(d775LS9vLJt1JwqB!|BEf>^M>eqYn(eDxZCma~l5W9eFLY51qB>KC4;ZO
hVPHpp&1gWc5@suBuN_m_<el7{`!kaU6tcOKQbEFqtg9B06$67dOnc;#poSlZJae+v!7K{wTW{27M^VV+t9m7}ZeHEdAx&<!Z%HF
<EigPXnDyWgNu@0Wh!3@ez<p<28!N({3h|O^!&<DI<vdhB|Dq2FcRa^kMBCg@43}eT{*$np~!kUHJZT9K=%bg2pj#7T^?bJB^D7r
1Lxxa(E+Xez*V$%=EHN!M6;LiS7ns8|sYi3s{|7!bgwm2y8mmS1h`+en3)xx2;C~x}5Z-
L;WeMJlp+VERNGvD>?L`CW$FWU}vAldb^Q^sNUxCt&=sPss2Dn_hWv;ayCD4XjP<lVY7dStHl?~awTQ)I*|%OhV3L8-
mp8Hqm1gH6WQMKiiG9hV?Yosq-
126sE&9pWuMjp}FG!@%LJqr7CMg0K;}LFLT*Rry2~VEJkmqTiCYQ`PZQO}3WsKp(Rc7w#qfH(&gnn{J>HN0u|SitvYofSDd0o9v}
z!IJU)gI$gsosfwDo5zSW1B1+Lma6GQ!1Y1xxq0{YBfN(CF!37cfXc#AH9>Cl;G$C9$*5cB5q7>7N!t~(03QGrXk(cyXkj=(f1I}
9q|?*$9CqO{*qcKd#7|uc=)zL@NAR=vk$t~-ITT;C279-4C34fTfn@k$PPVDpf9nta^q-
d1C#^Zjnd8HAz=`SH#MA@Z*VK5n#4iVO7%r>1vB|@xn=8HUOxwc<pH?h{H13Z_{~@axeUuqiP3%4NZ)FI;w!tm#b-
sAueb<V5k;N<gX6eCe$t^6P!ZNm>X|TYdF1C~aEcg>leu|9d<y#aO@!y2l42RF7N0T3SDi>2iJ(LOac;2HyQIwQziW4=*d*4D&Fv
p37tb%W!P8fZIn(dC}MmOA?@x8*-T=pjgT^Ovxc(T#~qAoL1wAByTi;^_R*>Exj#G)b<oFtY8?xr6hpsuVx!r-
dH6@kJPSiIk<Yei@a;&Pt5F)wR${K0$qQnw>KFvmCjZptGGP!_OfAZKvt7(wNRAlq>sl#Ywy`u)-
k%w!GM1BrS%E~)CN=v;CM?rhUMCs;!opKIsyGHUX1{M4uJj>{hvjExwn%a7|9q;+SK3$ZIZUgEe{Z{gqd4QM>jTmn3&KpzxbKBZQ
{QU2bBD&xbX1m9UZFKzP@8as2sYxNJno%rJ%FUzKs4t(_3*%anm3J5;b`B!+6<WabSmb&5^5};8e-
RQ$g6;P#c4n@wr&hh&vo`Oz(yP$;Ak#RZd7a!~n5*j<yKEL`CZR6vNNeo=d>$SZ}e)T~d??{p{={aiOji*j!V;Q*eH@Ms;R2Tdlv
u$X`Z|6kX6ny<?jKshG!Jq!qx)xk#c7>)30F<KLG2Qq$`1E1jNgGTGwyM#!(3vU)VB+4}WpjRTh(fvEzW)$D%&c&3q}Mhq3=foYF
&4;oPEgp%EnTV%f3a-
H!pYBih*wZ+2ue*mh!+_tb|ecTtmk4KOGY8l@YOQz+|+Nz8R4{IOyUL@l((PS?@Rd*NILoPm!I9~F&5`$h1L8Pp*}yYSE&>hO$&V
=)@f({{FfiP{^N_B3weH5n^d+#3wpf2J27BE<^+kCb1&#)=s>pkyyT><?(v=QSO*BB<ao3g=sR7F4H(2_Y+;#59=y2-
(jS9$JOZ<ZgnO6b28c=%|C>OQ(+JxoerK%-
dWc0z=0A>CQV<E~DXE9~^T)gwUh(LH{>a<7OsYf{PY~=a&Rgl}2M8eh@Egq5k6+u3AzZx(R&Xi=9GR=4(pZ<D#hjRz@01btqha*K
7!cSzwD`)M()is*JeuLCeN;`3ySH`AH8778hcwbld(6%S;vx^PK8g>2Jx#c(B8XjbN$-
5FXk^2<!Z7l7bb`RV#{!tc2Ov7Awvrj$0^xSHX{;U`zwJNKmj1gu1eBuj;y+xb6u5`ecyJk(ba)nzI+gNozD$)&cyZ06XP~kbNms
5~*HO8|iPeUPr{GsXxUMzeP(X>I86B^V@WW4c>$Try^s7&m@rl3nls|v{gFpS3C3K9xi8-sx2L*UbYodHF;qNm4kP64pf|-
dLK^FvPotx!S-HOR<g7-xW>D#+w0hCX7kg+4P2Ryg~UQ_%>g^exzWzQ}z4M?q|#Npqb=Ma(+=AT!<-
!OiP9eQZC*uy3EfuJfof7_R`HMym=H<0L7!ku{WO_S}*tmxJ67H0|`9;tasogwoY3es5X{2_@}rb5o%v|}HbfOedm525<!1M8c>p
#^6)9DEuX`thO6q^-
EL^9gk6i+{oM84HZU=6B!8nC|3msc1$qBPFP<2`eYVt!P}U<(Svk%R6ELZ#|u1|DE62;*hpjI1BKbXYl;>Mo}j#&)|bS$lC|~T9V
q<n|Y7e>%?=fUlno^SG!xW&#)L+63<&(pd|%<F5mm@b;x~`p6T^{eFi`OR4!jaSh4JJ9c1hF>bS<qq7XLuMZ|p|vY0dgsYncz!;o
cgGU?xZFZqjEjWAK5*)<Y%rPwua`)E9zX}r^^sPe6U5MTa)0zcq!q0g+q*KK5O6x(hmeLpt)KlaWe$yFr^q6=bx2h|WG5WetchBp
FXgmA0>yk-1|&S6I*1T=Y1-Y%nZ5oLiXqe#ED@T9{k;~6xo)0msvLWDWH?&jlj-
7%MB&6352GhZ+8ah}`#$g0W+WP$_K(mcB8GujzG6k)jYj!MB$eA>9teBL&QrTup>+|OsRo`^J_Rn`&ON2ldEQ4<0XlIb0gTAyc_K
~ZUu1bF$^Kls!CS~@H?Z7Xt1MqfWV$X5S$3m|h@%yf^9+wh-zuAG%n2Fj6oEhK|Ahz}s9r8_#7y<KnbK_jUBE>VPA#{Buzi|!$#d
V{zbK5ds~QmtT7J%`eJ2xx0q4IL@WPn>F;;=o<cTCY&N%|%YsE12Wa;}>%W^u0?`2H#e;nC4>T5)RqsAPXppj59{M5ca2FTm^d!z
Nz|&?*>B5rK*^C0d$f>@!ecrT?Ji(G@!Ixc?!;5@GJgsmJW+b1`bA`1zV!g)GEqF@CKhjxIdSC`4?6jY@ySHLc@R!vY&0%Lk*O5_
z@X6{F^Ts_Na~MXtof=Dfg$lvH-kKu>G3-
lV{{=?1sdnIJcGH6C@gA$TisDES^ogg?Hf+%6awA)rQq#rw5A)*v*#@@o_rwCtC1cJfQtXP3q>u%4+n(ibjBYa5#{hPCA@(REd)K
!-D}IQhL2K9Rgx?#jQRFiwoCEcK+5MY1z^nM6WBF-vS^V+Ph|V$``VzuZKz_K!=Vac(3d{<S#JaxzlPv>vY&FO$<SJIv#YX`BzLD
CR^a!e=WfcoapB7bvFt<1?`p?4MSzZ(aAu?U3RwDEf+B@<xs>?gJVlSbqUa_zpvjE=rS~VGVaJPV@`-
d_wnWk=$yH&dz`?OE7qu2S7nK9&RAXjs58v&3q1$T$LqiT!Jq!uvXMvfavtxo0}=3!*No2OcD_PX0%x}5=q0cQHoVq}1!y+3uA|N
p#IeU1R^OjYp;O+*zbMS|1z^k4@{8ZpkV-$OL$y36prwm36;?-
5hc?>Fw1<hLwiR;GK_^RTBjV9dk)mZsMj?|_S?`xC!4J){>Vis?ji@m~t~Was8Efz3Y_T<8z&lox#aio_jF_Z_xbjLV9Xk^CmCWK
-*v81ZSPC5w4oE&EY+lMYouI&*`e2FXK_~xAi1f5>zD&uC(oB!GGx9YGPb;^aJ3n)mr>pw-
)IbNNhI~Xyz7VH?V<dbW3Un|aqV0YCKEO+4^$c0eL@bY^<O)4g+dTf5;j1=oJ{{}*W1iY4xv*h+{<@UA{lz{fI`r*WCcwXWQ?Apo
w||zyTdL}g#$Y_WLw(qpeg}-4Ioe`BiwqlLE9$MI=Qf-9UJ29agaJ5HF?v`uPnI;SS@R=4xc%R5IyE54!2-
c>F>J#9<3n83`CK^rn?G$G8P{(TjsR)TPC}$I_DJmYY1_SN8ko+CDEkLTrht;hVF#U{d&Ijr$Hz13u`R)Ngc4CdHo)GMNVpbutrJ
NcT~$vc49r@oCB<%g?qIkKx!OrHS#aaM5Di}M2dtjhU83wDcmQq{6Kb^kI3v;5yr!%)^)SxzDtXFzY=J26{qicFS@+jJ_|yMcLP~
z6b&NL`;--fL+p^{@itJCkC-r_15dk3fLue9j!|OcsvYPr(C_#)b^5CO@1p*7r@0#4OMy&T+8c2iBp>O-
eAilF`BI=6L?W+5C*w6|`SgFu$4An|MdWTWSWK?Fc)iZfUGMx2JdX317u@KDy1YUPj+)+{I24c1KBiwM=jnD2Uorn+$bn(;)yJK-
qYlMs++pRecamA>2^#-m#j>S1gr;h91=h<9w=|H#j%FlsY&l8}6EmXZpr58zMvX`*-
dTh?g6XHgDatZ{^`~}1dvpiDI1unlzx`xHg`dnx&Aq4^>rda9thAgp9Ld0v_@!FyeX?^*iJPPbD>?;{Mrn4kF#kMNW|N4{OI{$DQ
kQ^}bI!(9FJ6%Xln$nSg-
)?iWzzGLmz%@|4%4k|UEcD2SM>xtG>CerhRGV!1o@l}EWrb}2_}LkjKbvLz+6fQSCGZRGtilq++y3~8T3v|PZQ3uq8jfqTQ&T$*x
P9y!v~i|xv2U_qv+xClz~J!~&)?5|-
;e+SuFyW{haB)C?lWSEJI`r`sW~$KgGU46=F9UHTWy<NM4A#ENv(aeWqExF=2s#tP(<46Lq^=c|9^3@lsCVA*la<w8xE0L3dqvN#
TtU;w}02eLiDl8ZIzHTJmTxO|6?n;dBjxt3-R-^kzb{z`kTM-
r~kFA&m?l>nHnRS*=s}Qm$WaBIm!k_kj?@!;#Y0#i<KC34On`n7c}h9bfqzAi5@3Br(cx5QTZ*SKP?`GUZ!RJL5!^<=rQ$$v`a)`
eZgi%Me=5^qM4A3jtZwwmZgfe2Iq<2`$y>`@?(fvS_pc~sPdzXub|aLxP|T5B^tmPq|%~9Zr{CeQIAI&$aOLb+vg{Cqpk?W?O&gD
Y^R?$u^2{g%y*w}e=Q^ShdvsI5&(RbMHy;p++oYFVd8)`ug!01tjrVb%>lXgQ4OIVrAI1!;sb-
0t}WkVrK>L{_yImG9^R&|xrfD%{E0O~ac)JQy;{WmH-2@Ry!=~Jynn;C`V^DfSbosPXDw-
@;=O}~7lqWn*;gluU5VsFpj%jo+LahyjWeJV)4lw9ZYkpRAf!oNs};;IT(n5$B4yC8J$0Y*xbrzB8MueUK?h5l#gZ%!`WSTIHdm2
6wHEB%IL<T_stzM#p&mW15F@ZvBlg=`<aL}oJkm*DcE9EF&BJ!*kvXtxA4m7SF8}S{rN|c;e$@t<5B1Ct`egtk!19k=`o(=bkNHk
PzZDolO%;D+_E7+$2-V;WXSI-HVt!g`H1F%93u?va{Wah9Nk}Zn*QJMJpX!7C?6unxZAxZVccT%6Ti|0$9o*-
46(P$ZhKJDJMx4?=vdsMT5B~JO77vE8f9dO2yk95Wc4oI+HcYQ_hfi|VK#%43bI!T0bfl}oes)f^g=`RPQ~9QaFUp)bhhwd3ERPk
wmP>K+V8ez!^zpC3KTwl!e~AZ6L4Qbwi9Fx&*24~eCcCsB?2N!~uCc|l9y+=~*<Yra)^qDoCGnhnCBBGlbJ^18l$SAMhm||}Qx-
V>kgk8n12-
eS2?cozR>s4TeOOe?%;YWe)3(h`YUY6761$$6ea+%ecn*W*COa&T<b?)gaQg#ibKYoT#m$$w5T)$vQDiU`*ry*9k^67=KqcK+<qb
s~s>SkqWXF5+uvg@L_FtHT-
@;~v_}H8b+g?vo%uGCj9y3|P%9^*or~)a5hO9asd7dEpSRbB*X@~qyq+oA8#on?Hw2<~M%q^u(JU4#ds`BC(rATEAOe+pQ&*b0y1
yj@Chqof!T_5bJf8(#P20u6&4<MQMht=vvJvdl!(5K`lE3Np=-
_`^kZ^GnDoz#Ibj=p&FttTL696G_^0~_YCAwCA9!^@YXy~+;U`G1inbHWQ^0MWm>&>S2X@6_1lYo;IEfUa4!EQmoc1M@h+uQ1u0p
ZRA*#dhA*cm8J+E(^lQ1x$Ul-Itf{`k_<OVLn*-
xfP@2P@#oTHV8VMUMT^q7t;HviM<&I1szc{`%!xd6mX3@yIk>>{f$5P)BoFP4LaO_NDKv}pH1UC?L+;cs<<(kSkB#ru<!QAqpy_P
nBmf_^S2K^Y8vk2vvAC7c`)N=F~^$fH^OFTIv2JoMZ~qCpGeLK*W-3(c~%{f*tYdGGshB}3Q|u`_1&=Q$g-_sm0?_%0B-
9$)uxOaLL{s)28bWs=_uMXM=g7C#nuxLMrtl2Pw-
72jTTB#eUW1?Vy}nOCNOhvRC;vg)Ph%He=wpkTMv_aHJ(f1$hNF)oDcC9Ljrt_%OMv{bT6FpzloxjlD;{fkU5TekUP*NTA+**aV~
6!y;+{9B*W}_m&M~#geMs1NgD^_TYA{mb{L3lv)Wvq-
L+%;NeZ}49Wrxb$0BKngZo{hDTK~M_9UI9@(G9*o>}5|xrit9yO)cFzWEu|{MdW<p#pr#W=1o5m=|W8P~5&r|AEz59@J2dy$0GBF
~z=|s3KN#5?TG|hK8}XAVm^RiUkZ&cgwaMoQxEV``LMobZ*{lr{~1@I0m+C$fIN|(hkq<=1F}-
>i$`4?daN!{tk|J^h6R}ix+GU5o=PRfp59=Q!+GU<r?fly?eDu8yU&VSHgpK#kY{9J_AXWcj@RjW;uO`MIzxb(QGV-xopv4lpo_I
3>4rFCyVjjZ*&aUt-U|49>6<q7{4RGC=0Ze$x#ErW*1H$pC#IFl>h4={OSMQs&&n|e6-
c9ph9)V$MdTV>_e9DcrfLJg%AB_CMQ|>E~<K`Q*g^=u}BmI_Ud;E0+FAV;XmYk%IJrmFXb6`d<M9nG)%vI%a9gF3ahLVm631v?D4
P7V;vRPX-Fgdd2B7-
ZF>JnZ)YCn;I_F!&UK3Y5!yr0c^PgMR0j0P@iNldjFK2)M`gImuBl+NT?)PR`LfsRXUKpTUlVV4$JmkVIW^q#D?K)^UDSsBslgX?
FcW^oqYOM;si#DtZ710>@zq52sfs7q^~<Qtl1X$-7*-1Zg}23cx;6t_KZqQ>EHen(G>kgpod`DRFTuG5oA&%ZAHF1mACIVcE-
bN!KhFo{qe)P2zBv_<l=Gh!e5~wkrja0txbNPuCsv?<P9qWXcY4Y@pq{}Azi+C{u>9({UVPB=mf2p736JFFTjWi7!k67||CD-Iv2
W2CHtz?wQGW4}4LF0upQ|uR%Y8gIWsy^)Tigx%M`#VK2Cv|$FjYMl9;vWlU!y2~*DjI%8Vths18Bsmd3o=`5i!L3Wo<A|Kj<Kj$b
(rqrr`Vg>CN)0QxRj32rn<R*|&hxKT<4|Q4J&^Pb&+l0+u+gtIQsK&_lQV85$Ah!4nK06rt+-
6boV4we;{XdV*DFj6hti!39%DCEhC9nMlgB5((I%Qk!#)mhPP_vH$fC{`CK*+TKP=v3zICBMwfZdJhEy8Q`u<guGrUdVHN<TlIF@
0nMTd&-d|g!%7_4cCYC;v{E~gKR>9{J!JD-QchOfZO_c9K8qL{2w{_CNgK|OrL;xo-PzZ~8(*P=*)JqSkZFB^Q>E2hq`pRTE?={E
x6jke($We~ANeGVg8I@E&&YhYj-
d=ba4Xh&Z<kYBzJOXtsy011={Wa5o0qa{Doo#7a6su1ae(}Mik}em;eyvP?j{+{>o7SIJ{oQ7Er6EGwk~2Lt0TGVdBR7c)|-
<%&B)(;CV*2M2bjNTJHyAGe;de_<S_dIzS-V5!GR&<-
RuNuq+_M~t(C@3ZoYd{KzQIpXamel#k>xTD8nteD?T|ix6Pp<ynWHdef$E+Hpe74UU2tWY}M*C1dNn9PP~vKejtBko5-
@epJA8EZfY9SC-j8nF@e&M1b{Rzdoo~~Ekt$>*|z$p0Mlrn8+pb<3rH*7Z#nM!3(2Q0Rh-qdZ{faw4nJL=AwWJK8S)dCUsx0{{s+
|>Y%8|GTDi8DVo+-&v+HD>T_pRMYDP*4adY*R{)$$j*r08GcspUQ;?Doo)xzaPWB=AKkZ4>t$0tyPSI-CKn(LTHRm{es&2e9!Ret
RAb3Y%K|AtmIG8v1@ILT1j&_^)C<1rwwS#CjOP7R$bRQk7m;-CKCP&<qz=3yz4Z5Mb%@x*Vcfj-
i@6^N6`bRdniBD{P5fCtsi15))*7Y$#6R|Sf0bPv}{$3E@Y3r^ba`KAM*wosnU@P7Cpgvf4hzJt$}<>BN=b6+!rt|5~u&`g~L-
NiBqp5B(rSKIc!x+gnO?E}%MzEcPbatrg_F>Li3vf2Dm4NCtZlnTIFQGL(~bHh&kB&W<Ykr@`TFJ_p;Q!~iqumBv58#>-u-
djX}{0Xyo+k6LmhAuchLPi$W6knta=RI(qxCoQ7pwsvAeWhS>+7imbHxr4K#BGJqr1~EpFX1doF99@mffJVBWf#Vng19-
dgu$?$3MZeTX8>KJ<hz35$$~NEsce~aytf$VyGe{hSqAw{bJa`EGZrIaFX$ddf<xOxY1Tu^VFVRPh^IllZhtjo2E8HCykHszoGAG
yiGb%a4#JF4xrlKTVKuGV-z7j005u_<WCQCJezcW(-~K74X~p=nN^VI)9-%W!#0a)m8Av)4#&>;kkW<$N)!wR>(Pae@JsFIj-iCs
fRSRZ~JKjD`K*8vWOk4<~j{!99-4Hb8))`joT3WhKwSg7Fzsf~2;wK14I`msItQS&9mn=FJsfJZHCQ4~Hfdz8dMHrVMkxu-
O2waUOxiA?vOY{a*(Ew%e5(0y(x(I5dP|?|U<Zu4MpZ?d<2-+73<4LusD>3w$M`103`Sm;_I}D-
?IPz{GwS4+02)LAbotCL1Z&yt4`ui;*tB+{B;}-Hj%%&S;={G$x%9gD~_1#5;i!+ycTG=Uv=-MS7+wvPS3ZYAQd2O=8Pc-
6s#iN&o^rS=u6mLo$We#~pp3soDA2zwoG=6_E2;E*)bLYG2xO!mT@FH&h^0gfgXoZM&K)y9Ad`@rY_6NCjj(9DaEhbsIwN8V4g37
nCebxT0&*j@KIB<S_Zy{r`t<8C_C(zVSChuPlc0@T&QemSKz6FD?2NJXXTT*8Kq1rcj+Y4b<45jpQDQ@{`UVPIWFAZeLG{)!3lpa
n!Q}mtKfek(G)Oc;O+y}tMBQdHvxcxh!l3C6yb%$OXa9^*UA_V;2)fE%aO)diJC+msk$-
z64&q!r0!4FuTnketMEIN#FuvqsjY1@iw)iZs54;&yU7CB$KSFsp_(}jARYY*eZc%qBK5(c2ZDD|itKG4bA%91I^f(r)nXUF(9iA
vy02~w4s6N|V_dqjYCG`^)A?;|`xOK%|lxNuNAC(}tq>YA}mgeNTKsQcyL=;eas-C^G($<hm-
+9*H@CFr)?DR|BGY{>x1lRH}v8$+G&7tObbm()W)waSTNm`@I-
e(%@UcorUswrx=N0o`sn`|#KFmEieb|KLymYbo#hEw8T1&XD$E^r`;g0wiT*VtvE9eyBCSB+`1`YzTHbG!-
;cz8hUWY`5X<Jw{dDrI6ayn2Y_8DgvFrYqq(IMTj@lq9D8Oa=f;A?~ZE8<5g*S$ZucU<{F)kB_H{0b6kX@D(ZBekMA#{b|y?7sZB
}UXbxc2NPzPGYZtK&S&-}St$52l4jW{5=oP??5LHp!k6FyRLRrgaI^A-
iS~aPf&KV4ElV+H;2rhE`G?QPbhyY7!)7EDK2mvG}s)L0hLLIxUHo_)a+F``tI(Z4wrv%xj4X1Zbry@b?#V-k4i-
(SJ@UEa4xDTwECUwBR%M1HuX-mg%M%YR_>Vb3(!@u#Tt9$$0%j^j1$E)<KSpV(+O-*0IqHzwy;`(tVi%~PItuBRLtAFcXKg*77I-
Z<C+m0re4rAtFb5u8dXC=&5iOg!x5{Ey*K~c+1^hWIwCUbM?u1*~+ae|-l{w{bRZ$cWeODbS-
?OPQ?)?zhGlU|!ILH!KC#@N?qsQC0E-
4`}x9IgJKopr_VtRCbJz;sB=+$^<@BY0rPzeW&Yg^f#3CRO+Yv*AX7`ydfZ?##PG@@9~?Twk0-
;hWJ1A49ilEbZEiL~2Uf9ft?d?eOpi<JW!vM?Jtu?z34LzSl(GVj@Ov!O2&rntt!k_p#s<HH9+&#vlCY|E;fhfZ6eq_XfTayG5}h
D<~c!F;}n;k3}v|Ycu3}Qt$zfe$7R<Ay7FVxee`lN~F7E>8zN973|_g!T9F8Fvy6QqO9=$#>XO$?SwhwCh$!lUzan3&x!bt1BxFm
3p!RL?WS$X_qlyB%H>HDKc0wX=~x5Gh`sZ_5c6oZTMy{-^e{IP9r(ajUq#<PznV^veE-uvmWso0+EO12`A7gpjT{aces6x&Z2KlY
x36IlY{WM~(;)<<c=hDh&a#WxUh(Vwf~v5^;AuA}g<>`63~mw--%eOO$kf$T>|)wtZ$|2WBRpG>W-
yr@kop%f#=j{Fzj(fRB=3pbFoZRrw8*Sh$@N9NHKi)Bx#Q-yD2~5e&5<Rj=G?`8^l<a9CHwr>tD0%EFY{ql-
$KGbYKQ(;6<$e)tJ_MT`C*=0_Hvbpmi^ZQIJN_MRejYgw%?%bPqq8J`4@+kZ7BU0xI)0#*`vSf$NXg2R{1sGEje=AUR&h(1-
jcbH&kD_NbY_Z`(lv3wqXBKSGx|x7ff|H3xkfQ8SzxsxlFb`fq~xB-
$X<r4on*z^dt4nGTdK~=6OzsvpH&NxNEOVKB)P%e3++^E#wrvUqq?5JPdUYc~qtOuYPIoCv}ZjA>#QNgiaX(5$4zHWS^p?7@+9jX
$9@OUa&jA47u<Nw!i+tpZ?b}@0W?IFH~mG2|e7<BA>~H=5^omvt=sV;dM#Jw0!NO#cmlpJEZ&t&LMC7hCz|-
{w1(`a`Ag2XT<p(1&;AXt|-
D6K^(B{dtCjOdp#!#Spz*x$!;naw*T?LFJ*%OHuC{qhOBfc;uHmM=fzjLsO6ds=G|x4=6){YisbJ%2Dg)_pg~{V&3}<gBi1bNTNc
19@3!^n1Dx`)cM7Wd!h9-=Lw|6ttvtGh4SMwHf|ry|N;?!mMrc29Y5qHqwn~vPc-+WIfO(#{ZRXI3CDgWK-
6NSk(0|DuorFJ`0FLsA@zY655mWA%{pff}-W)nKI6*`Q1$b!qmK>+P{V9)rdE1-
P2D4URska)oGqAZBLz&;(6G`{v+FTF7drQY}H2hlj^9J{w7!XotLY6GUZfum%DYo1$8GrQUNCvX_$adqc6c;u=(Q9TdC)h$e%V!^
xqX9Iwv6tCA#uu)HwZ?p%;Jt<H`#Cpk9JBye5G(%JMJ3{0xO8aZBf{nc)!=z`_A&rbyZ2M-<(uChdb$xXJ4P7mD;hFh-rxQ=cvS9
rPQhX|U!td-6Cy0Tw*8%!|8aq<5L2{aTyfzC)<mc(O2k%jj*qa}c*x+iU}txL2s(@-
ZA{+W3_$L!$#_KaiU#Cnv~2TzrXs#SIJDh2v)<AOZN`F`UVq~c{`CKry*$`~97<yWxZu9e2lFi;c~Ntxy?x$BUxRI*SN?mki19$K
&_=lcGSeUmawFFQ%36%*O`Uy;G*=7&&jnq8>zYIuC&-
zMsDgS)lu6#+B?<UAj+E(aL$AG}dcyb^$?TuvMiL?EEKnYU46B`kUn}FPucMj>_+2}CX<569WVj6M;lIn<A2_X~H13cYV0EXm5Oe
N(c-rApe#F7Q^{I6}5Z4NSfTpD-
D(m`SA!>x&xKD5}u$sR5@xa<UUjwmFgq#}fi{#=R%}2QNn=85)_j^C2H{idVF=mJtT$qgdYxd#Sdh;9;a>@^eHlTPuKw06Evpe4!
EtFzshCWg83F2h8|EO=d)T#NCix~2HGWJp@(-
sjX&ly`W#DL{j?BH}R&2X9cP7AXiC%pMKw~miR8sJB`Up{93jbDHrkg(?y>|51t>o?jF=?m(jZl6b^7YpW!qxIfS>40Ty;nz6qw|
^?UUtz+yWGu;9tK;XvacmJ4>X4uVg#&M6Nkl=s6p!@nGUdvR(Kj!UQw<&4*aqCN1QYf_%8ZoDoPGBCF~j`0LA{;b&j=F8qy6ecHA
_ZD><OSfzA)h*PfM?kkOBHg2$mn6cm0|u3Pw^g?ORHrTqZjxu7H$aw2<0@QY1b9aPz>t>qGJVT1FS31Ot}7*M1W2Rr+85;7|W&37
aawFWO8lq`d?@dG6^Cs6AfdVeg4_Jrpn-
i7w~_oPG#h;{BugB9A7}t>+7Qu#D=oFK@%5C+v9L3t83BW8^eEmS6gKWEno#&oYn#49<%F@S-
5RMufHT{nQpyTWCVn=f#e;6&7CiM0<oRo**tKM##r&T`<vqO*1|t_RW{G5{O?mvH<Z3nhBt7;9(IXq>oB0I9MsJR8xHYF2Pqb8qX
Vhx5H*o`|%c8+?J+IjUmr0dIIMgMs<X`iHG@PahWf&f5B86x;0_Z+dsw43<nMDE=$N2a7+d!GmP8R?i6E+HNfk~c;NFd=t%6Mu~q
mMBuu#`|KR(p)qwWQ=f<;LPsitORqE7tY?$*sdzvsGjoW{0BSG=DU<t!oGg<vM`hALE$_0&%W?)u&6a^8Tb!0Q8jV2D@1$`lf6vL
w-1u~;lvtRVAbTa(ybpUpifca{&#5~=W3951=RwvY2oy@<f_hZ-
c3DXn}_n#}?{x!V%*jB*5{bzr24Qpu*ez1@rO<$@?#sFq@5KT`aUx*lIV}#KI1iFG=xqBp#Kj29O%1o7?W!QAeT^uRu3Bw1!#)YN
fBY2=mIs`o(i-ZrIowKik-
2%EqB1*zY3|y`}OXVy1$NvTGMQWOITkQ75QRSDUf%o^7K#ig*k#qv=YWA$y|K>0J>3=OvUk*L?!DXPfaC*>>7)?j|AFEZnCa&AyL
W-i_bCn|p!TZvaQ7Dg9S~9wn;Zttif_zX$jOH3?8LY=vOq@JwH#`YGbJ^Z%UwSK}vWHJ(@-mqw7gFx%XA_v=Z65ZvJu`*-
6vcYK_>&g)!t|OhywF~$cC+uXg_n2yXvysbKw0MvO^jT2L|TdWi;f@E7S^RP4QT%1fb;~ygImK)Cti2JM?wXxuwrJsdo4bJ0BcNG
@I#2o!|Ivk;idQ|ybTW|UF(r9V4lBEH11lcliYoQZIC7FR<;AlJknMqK=b6tMLpg8B63(V-t}{uEj5*SqkD&-
z_xyfw!g~4!@{!fFXW?fTV(s59O1A23wrdC@CLCI3z1^8r`F80Li@88!jn_w5{R-
;1~3?1k<_WT^l(RMhBi$qv=k<v7<eZwU$5S3b*zkqMQ`rN4=dNzlC?WN0>COz?0{yI4#UFTGmz4}{c*vTn^Q4z26KAxpWm#M9<c^
Tm%rj*g%K#5nArW;1@-e?Jy#-
2Skl6~kpz(?Y@x@D*X^4xAGjfj*){R+c!N#E6aW2Ne`kRD7P7xM1(7tFdWbD$cDpmq^Z3fhFnkk6byn<W0Dhf+Bh?)I4ChZyqMDG
tpfhDEsm%}K2|m9wD1!Ol^S#vkzz1BAx3rj^U1Dqj_18c6)BjrS@LfZB@g)y@SEbyh>l<%q9YHn7ncYUO3~Z<OH6IxRHDHY8@M>U
d=`!2iq1Zw`#LoE&O&2W7&E_|GqnZuZ^T_zPE+Y*=W+HncUSfLG;yaL+pGpjC;y2RJS0Dm(BMsIzU~mtwv7R-fusyegj-
=J@f0F^&53wPqUf%v>s%@7@$XY}DYrl`T&wbuN!NO0jNOjH<+MeU`jb${9@Yy)pqYUnRT)9<%<YL8=tUTc=&K%B`q?E)dH2!>m)p
SR(<MHgm--|57Sl{GZnIesrSryI!A(HHG_UZGEkY8orV%W`R$wS*7SCU0JP-OM>Eiug1$!(~$>?_jO=5%}Sosl1NfTy9Ds-UeFJZ
H&Q9r`8>V-7O%hvMET7~ovk=W`4fLiBvJ7M!23CE4lD8^p&q2=GIm-
!zC>l4@e1th+jeA*x(h`vi&x`fQS;ALEA?uE?1Avl2jVWui^Tzg^#aush<Yu6Un%WJ7l|ji)QNmEO(MKcB}0@MSP39yX-
*F#AX}tU*j_ON9)j`Iq`0!7-dplJluA;=;-
%zn95RTgq8Y_c<o}4e$r%wdZ+e9#K16@X~32hQ1l0UBC$U_iK|!RcDP*b@+g()8b;XxOuu~qac>0A8>G2Lhf68*D@uXM)lu5A25u
v_xKo%&;^6k$On(rZuZwd_|yNoe=yS@FRqlGf%_dzz20oE5+&E!fi>bP-UH5Qwda!0Z)cHweTF=X5s@mL7;k^5Stbz;1JB*L+G=9
=)K)o23YkAKHX$VGi<Fwp&Zsgt+-
6<gg00yv4uLmUrijDx3*8czmK8!)!^AH_1AVOj=GUer(ujOBUKlfzOU>4yy17|>(<<MS9KhrUrMX@ch}fys<yMf%wz)3K_i_n|8l
>-
*8quIlSZo3IV1>~nLq~t!?noFi0eltAw*Q(7k>Ge_?t<QU!s19Jvrr9*0i4gp>8_st*6+&s7&RDPzw>XSS;)irU|=0s0~w`X&63%
>czhOR+F{_O9(23m&ev~x@~zuP3XhmqB?xq9ouLPvw#vHj<ATppJR}e4?FIjo7x4^~CWPMXgS6B?F9J~VuOnDT(nO3S32kc!oZ7N
@+8P&6;~3~e!F(AX7AzLWa|}E9WnkX4VQ<#(&i@vsS2Fd`V-
X|b%S$ua9H39%!DP4wB?O=S_mbz}Y&(oAc(xcH?enfLH|r|2NX3B5wykw1r_eEKk`G3h34TkdUJ6MSN;@F4__4x7tvu2XH~iU$Qw
8k@w@K(|`v%Bf4Su}W<gO1F_aH0y4$dw5gk+VO2=)XNtZJTYjeH^RC;Q&%UOKlTEUonrSc(IBxy!No8N&|eeuT)Z^N9cT5B~JOmV
TxP8w6B`p~@6)vUxyDM>?^9M))uac*$wKrq+TAh$p8KEqm9vu#B(;$72mC*r%*I`ca-
*h<4IBiiLF6(Kd#}_HUj#SUVT`lQS`}5WH4HN~a%&NBNZz|7_Eix7o%-hou&T17F{9_d5&kI{6;Ieq^my4t>TY=QVA@A3!-
G$Ouu)b<)jP^AQS?0gHG?abrVe7ksTie)W*IJN&`p!ieTL4V}x4Df-9aJAiV-2Xt<x3qCN+cNzSm-HNm^Gs24Qd<x5MRwQotw|?z
cNr^82!<KcRPS(iATJT#w%<oAk@j{mU72C9vuv<lSN8+){@Bnb(+p6~~_vY7hQTtKm*DVo;xli}^8v*K&u!%e*g-
#gypr_Kuq+mv|YJ@&#+y<N+bQLnZirc>)%}e}rvb_1PcOZ7pQmKIg_1p{cvdoD5`7rhRolIL|@n(Tc{BY-
kQ6{Z%v_g^WJ`lU|$8l_~U!Jc2<)WL9RsY$>&*1j|qtXoWeWt-yZh*jE%VSaix+p2D=}ePh5*JVW`8nLpb|=Y!nTtQb*YH;h`^mY
7e<R~~o%nIW)Xm=7#4UHepy2x~J}VKjBv&1VNYKd-
R*lU$NZevM(1CKLjw;`^#k!6?ggjqt_N+wc1eoXtdV_TeI`F&&CnM6cwxqRT;Yqa-
h{?^ze=qBw{?B47w4CvVP&*WP#&{Y=ShGDkRa}tIXE)G^<?V2gx_zPLXKC&31AT3a@yJ+?KeG|Z!+!gy4L|6#tGc)<+G@PL<A{^l
#13r)LHa>GYTni9tyCKUm*W!lh)wBMk{~kxhgu2!r0f@FiTUSqr_p&!wI6k{MmLV2mo7F^MCT6Q@t{pE0v%(!vpFt*mM!uDieob<
ce>JXAsQ~%#iw<Pa9EujpO6~pN`dsApXBB{zOve<`o{CELW??C`a#Ko)qQys&Efs|F8S*CfnCGR!Kh^Aca}Io=f3<v7wpKx?ZDj$
?l3Xv*WdAt%z>N(e&DvLP@%IBGvmz|3|s;FqD6xbq~rnoK0(4V;VbGef<nLE=g~x)f3@67yZoSms~)dqa_zFihT*wJPYw^Zkb@))
W5KsTt3W>INGL5Bd%V6x>sZnjgkF}g`t*4MH%Z!GGP<>n`@hN!97B*`nWx{OHr|8)fFZm2hu%`1)GE8Q=$s#6mcp}qVfjl27<j-
|(y~g#@!3oc<n0_=#t@qq%8`NryZ<FmMY?Gli{!TJBVz@yTDQ}t#QPfq3<>Ft@S-Ne<%5m)-
^`;h^~GtpuI=CW1Kma2ay4xcW8TR7mCZZ_ZMGz(Nwk6(JhXU*>~1AGZo|Xcs`$vZDuill*27Bx1MwzVu}zA<^$-
5^|Lz~0%oqE7l#bZi&+hjs2Q3O|jm4})6CM|x%|3y&uglurRzR1#RwyBYiLDQa&YDG<N{3bd@ps6bY>E!D4=uUKs-
2cT8PDLN_*YE{Hn8z+h*X|^l-155zkz~{TQEyUURx7P@%8gIzZQMG7b;8xr@%+Z-
h_@$)OZxMa8@0dx7?d|YU}v`ab25=M+Q}fOIR5cogv{cmGe&@f9>0U**A4mIIl)J_LYk!_FCr)^Zk6=rm~X=_?XQ@)55jZiHA#Jq
rXlOtn4H<L)Is9pf1{;5ZZ9(SAsucglyGn3mWYAiM{EQ1GiBg6|%#cB_6SmJ!u=<$H$X{)tUKke{YGee-XZFB00U{fkO+GfQc?+u
lHsO7^o$!b*bd5XC$Ll*GgP8vDt>~_pRjJeEt|LctM;@J?!kbRl!(^hQT$h>Zp8g{@%k^j(&eek&)pZen#Zq_>R&xb5Tc}7XgyZl
D7w&1Rl<<LQn4@r@%xTnnGc$Fa^n|mE|x?xkp$ZC&Lm|tza~C6Iy?h!3B7`_@_+3o1cwU!^QlYU@-
MuoRv}Wr2*VJ`U&f(T*q9xr`VPs6j%jLo07>(4ngWgLfbS+E#hi`D@Qj?zb#EThjM4}=GU2C$KpPJrV}>mOw-jW;I1$H{6!v6Oo3
J}Hq$+XB*P6-jl@V?*T4A-
fBIj`niYqO{Jpl&CPJB)S3&fmk>@t>lC(rygIMXPe;qbNY6pi;xurUhdMK5}Omu3%(PXP@cq9aZ?6xgTM9Vn~Rd~l%kjBKpk+exp
D=U6R7;wDMAQ5nn_^$ksM{Y>L^83W1u<BG7kV?bg%Y1kl#xe`SqKrDi6b-
qX2fdd9?AiOb1(}?PB*E{x@3zIwkbS!5oW6br@YGG#Kp*4NBRaBlz!@I#W^>P3mcKO-
14o?tWzr*?C8=59$a9r;=xN7XU1T3=V0ALDoQSPt$*~_**TBpZ+G0BXHW#n32Q|hSLbyVr6IN|*oWCbD%%q=d_h~q~VEf=ki%sp#
hhktz!Q)8KtvVzQZIjQyfi1po)0hi&N7Ni=QtA`SpnnijbNbke0-
VUEN+Pz8>u9UmLL?j<TP)B#6Fig90KjTn&5x5vC%Krc&!AhoEqheER~uaT0MI^9WY);U!zvTjEl~&9mc;Tx_dk_v0R#N5G8?zK`E
m>RMl&sbOQ@JsKR13808?JK?Q6f*Ba5)`FIFeGEx5F%N5z<s!A5C(qf2Da5!fqVVU_bNtZ<s1^AOSkXnpqlj5O19*!cOC)-
Op^=w|DH<kRc^{*jl|@~<8%4-
=?CIa))y`8n}SCY+ep56DVkoz(bmen{%S={Q%KV)JwsxnUrUxWE3vpZ?c+`Bc$jalq+_QM~6?KTrgIKPoOga?%PBBc8^7Cat|=uy
o?$Hny6r{t>SN)i;Ghl8Pwvjn4FpZpP;oef&w--YZjLqj9?x64xRY{$}FHh@5Is?ZKnTRss8qJ4~h504a}uLo@64&WDLhStX&yFi
^5lwg~0U$Ko^a+x|=6{FyCPcqsxuL)-c)S)$Lu4*)rM&iiw#JfgOK{(!giWAnuNJxI^5RD<Bh<xFgZo{qCx_1F)i-
(c)uAEggBoB;HipPN-zl}MoT^RvAl%?2|jG3byT;}TpR(~@?UH6r1O3NkgVv~Tt~beB`sat#D?GpW4ylZ)8%A|@L@AvdR<!}JWkG
6xu35~Radau%QJ;F!O92sa0DRCHOv7z3~ZBRu)5VDB$eUX6q_4osc+O&&%@?%?}XpWdl>bw>Q&RZ{ALNk9i6<Aiea2Ll+7G2itWz
Zbkjz;D{`S_g|c9d=v`UpCMRVD!MRtA)(rm-
~wAzx@xoneiwwh<zY8nl)ik6?wQ3M3JI80lh``lc?fC_hX=_JaC`=P+!DpFE4!6PjSmq?+F8cQhcx|QeNtnpX<c4XP3w0RW#7g>F
|daTr7iZ_d<ss%=*G&7H8pi1)t3=lIVzMX?))0!+&S<_PX!SM}6FXCF87Z_Tyvl2?ZwubkF@kxZi*Mi@%rkPyb_yBDF)6#%ygv4`
7K4cyT!j!f40xGkWOEBuAPBDAt6{`l%kgU1=#Y3uP7)Ur=~drj-bLwTTPY!%Vdi3os3lA2d>iH`IAJ@~KnB7<}P2n0T2#Nr4O?Ea
&(zk7@S^<00J<Rv?_s;lk`tB>Ug`TT)~k%^p<?@qMDECnO~gixA8o#^$0F*k)^_cMdf#jG0VP+oxlMl^!y&t7F~+6rcPCMnx<#!h
BdiGqigg+Jda4I5FWIKwN~MlUBd|JEywvH5IC|rCq40-FZnPI9JZz!sk?WB=e@9>6cKEt^9Rkaen{#n=o};+RA;YlX-
9YIQeNvXcz0KtlSZB;P{3QG8v+%!yY4IE2yiSo2?f-
V}f(6fi$6Ua)m*+kRhe6B=e;yn09TldfWQ4z)zqEOdxGtB>m|Zxte(LFcbKVT{KUc0lg=UB~Waw;~Q3SAcL9=bNinU$M`4!{n`JP
^cPkl8Tu8r(S{kr9MJy$Ot8oWt*N%~+-
Hv^znhu&^62ziW^pSMZ_QobJb)G^p3D_X_^)1%o8NdqR}c5GDHQ4rNT_cw7OJgI2>4H8mMFDh+=i=+zmJgtY|YfqYU?Wz`!c5mx1
GNII}P-4l*Zu+2;t@La8Co4AYVxsTj{_-PtdQAS=Z4BD!vZa*8MlWqIF|&w%O$R>mU5-
e=Sv&a)MkkZbqM~aPHj?@E&;d>WRQNx@^s|+m*9*k0+w52qH5VXcr1|a<|5tz}@EZYYIb|1~n2j<N&^=YU!-
OYjX8sDt4=??U0m}tPO-^juEURM=#{tQ#SJ1Spb&MRui-ViVKjv*o($HQkD=j{ZS%WzC-
)=eD*m?I0I5;a64TswFQ%LerC3;D4~<M#)_-S#{iFpSDf#4#ur)QBoq>`9$TuP>cc-z;s?0A^93-
qrHGGYTtJ3!S{Q3F;Ee4<B0w=kft{<Ldl69D0*bSOZu9qMJXZ6Jo`6xF?_(AixR3(dMudFv84U0I9j_xV&j5dz4@deAjfi{5*zr*
$3tP;^NCRIMF$0S82~(@qc){Z1^_}o3bYX~Qof|dWfPjy}M4xvcMf!j2okx<Z%o2qc#6WncAx>BcZ)bQXyeI^#f84i=KcdgHTL=?
%@;fO=aFc&<D#C%oiumW;i~Q%#|Mw;~emRy}#O90F>5c^`^tfL_@eYu6P?e(i{=zo7(6{zZ6EtHlm>UuMW1Sgq0q-
j1r~V1uh5d4Zju`1lLht2W)Ic_V4)j&ZG@s`G^-
n7TJ8@YeU?PPMLE!G~zs~y`62IrrF!(gZR5KSiXT`}k@iviHL!gti)>8w~iKxx}!W+h)1I*srgP9O!*1=+7UQ9tO@6c2yDezsL`}
%H%M$v0S3ILj~&FP_Li)c)t+<PFJ6xxFEm}9eWr@#KepZ?Qgt9l~3&}JD*KuY|q5@NT$@2J>p0sYE|x}|zQ%-
YnEXR;h7AG|B8pKwz4W_ehUD0akZNn^hw^L>@0n>|W6xftviY~xNubnuUl4I$E@xFcyth-Cq^L-o-
a)N`=`UhltvFt;j0zp89091@&XF1Rg?HcLAJ*W;Co(VpSWH&$sz;;uDT(!m<<uq+xtTz8!PJKMa&N!V*IH7-
IJ^X*QZzND%^M_0`xzC~>ittX!D76muI)%7r}d?IZiZ5z8c2dC^Xq#1WaG^qhr?e?MPZ|qGV`s}F7Z)2UIlY-
H!o?xUE{dhZG(%%>Y(lmj_M0vgv=91~Z;}cw#XAiz+g7@?G57w!bTvGCmh~nUL{-
O^B{SV7=JsFZI5F{FzNND>PcC>xjr^G>7#d?%j0(AAx|EpO3l1At{ROQ#7cAwIlw*~qm)Na`7Ks;+t3IHB^Xs5;sl!qCCHlGaVG_
f@ckeQhXKBfH*%cJ#hNFn86)U@NAa`RIHtiC>e{8LCg^yR}>fjplmv~9#!lV5!4z~|~yR2I(kP?q_bDw<F#%r>eD%q$N{P^*BRcq
ES*T$N9(kmI7TO6G)LGpSS)oNBB8s*>tE0{O1r&myFE{TZ4}Szj8C0%AgeW~;A8M9H(^$NTW3`}&BI-
KBzh0=^?8;*F5y-~7Zs{ins#N8>JBC|cIYl;$VNKHH9*{>RnCAYVGt6=0TURD)Wx=ZWO9avub-
BPlp$VGULq?3$(KT_ahe$F0&reQOz+ej`R38q2NpXI0g#{ZylsUEGpwSeuo=T%h*zPO<5Tk-r`rfW-rr89`z1*i?L=ij*O)6;Z5c
u6%llI}_JR(T~p<#~ezaRTzP&+ub!#->Y9k7z78jb$X)1&LToE%ARJ}^|$cwNS@2+P-
emk_y{xc7b|f9U)^}=@U~b9)`}mw?j|3Yw;R@T9Ulmwa%QfOK~^wC*mc4W*gx9x9v|LC%3>%1ejE=W`3b>F_yk$wNfg9ZbWo!H$+
js3bhZJK!C!SpaGmWUB;h+S?)aypE+;_(-=r@)K2D3l<ll;aDzbo9cDi+PKoSc<G`BThrE!(vub-;8#{eMoB79R-
F^^+VgN`<s?<@6Ca(3Q76)k4yu*!I(;~|k?x4c#loI3PS8$Nj8wxs~mlNusei<1Nd9~Ha9Ibs7f7Q{V&*82gS#u7+BzTzIZw=b(o
Zqx?)Ug+rk7J?SKn#8lbViO#AX(z_>xZ`-ZlUxDnNH>4G9wF|}w;q|G(MvBh-
M#g&BCSX@37sDdsVCeqOdD#j&P^(cDB2hVryYA{vl3>NJNKfic~2y;*R@MjJ)4NQ4e9|7-
Rb^4zwoF3w5)H8`K5cjV}wr12ZOpH%22hMn;N3axHU8GyKW^d+7U{nHq4Kl7eh^I<Ws|>Jz>j^`j9!($s%}vyk+hqUl+P;T0{B9;
|JX<*~i9La~AY9G1DkWn~W$sLY;(7yI?Xl#q8MakOR|oZ4Qa((m)x^Evj7BNULZO<$~=;(m|;4q>!z|oj>zmRJv9#^Dvy22U~=L@
&aemwM5;Qr9t3VK<6dTYcN@r^>ag+A_1A3FGGJGwMVq-tf{2={6S}4-Ag43IRq5<A`_lyZvH$ds&tt`onZRA_-
%j7#15QLIl|PtDe^u^7;o=Nfm(JkE##ib<POO9@=)VlC@x~cZH&OK!hxm3*c!Dsu?{TTME<=(*SiSgv3#;oFEr?Z-
V6zIj&8nGCj3Kc;yc4pr^alKa21%pD>84iE%w3Z%f3;v`ZwQzT;7}8zOfbNr?RZPg8Den1pil6lyM)QR`Cx}G>XIWHyv5T<Q)mX7
lR*c={3)Y$+Fzc9{<fJD4{FG`Fp@YZeIBZZMtN|8k|@6<Z@0c5-
1|4c}t1Gz2R(Vz471u0XA~`?x5fPeZA#xvb`f5m};N&P;b%;%Zr#N-
MfTa&RUUiw0#L3RESiCE&EG5OpiY6^`dbTR<3w)iINg3IHCBcU43s2l$wKPyqHtB5<ZW$f%C-huYd5T|Fp6?+24;Bd0h-
8tIlVfm>2w(`;BW-$lN({#={_%+uk7eWk5L(d9KzzMU`eauO3I1*F~)j87dbUdE<-
%{z9$PnkE`N3&aFL^7<TV4;K%gpfNFAcCYW?=SBW;*3TL&X2*P4G0ShZv#s#U$^mYrr^ynAY6dtEr-
$6a42iDWAJbMD^H6~0z7hFnd&wJ6an!r^vyK>ISdL(Mf`G6x@H?iSZ|?ls3f-
#@Dk>GxF+OemwSOBct4R=t%O<Pfj@pb%ZnE!TBR9TAYzj`8iuyv?NgE7+Oummc_OV99YP4c!y4`sgdtdwE*o`QF!9s9fs2!6b4(r
8uvH2-1?-0&hWq(f_Xx;tq(;mhv;gx-#Fh?-
M$V52W%j$6e>A7?%m%cj@PbneD29Z{wD@IgAd)Q|J`7kw^X}r9ZI0LCZe59FSV)(gU-
QQdTLH45b_0$~^Rg30xT7{!psW`2Z?|8SrKFO{h=v1mMLIy-KJf9Q-
V<E7H*Vi2;@coo*`OwuuB<%NX{`ZlHFoI8aOaytvfneId{*{EKNQk2Qu#=Oz{Z}hV{rkXV931QV$z7!DMC=z8#zE-
11`E6N<)`?VIFRXuQsD5LuJ}tNC44X%+6pHGs-
|!RE!cQxh}3e5ZpI}m;smwJL0j1MfM(0PKJqIaN%O~Rn7{tPpZ?1d*_sK0jk|nnP5H-
LJhHcp;G>9Fjh*ZwDH=i$IQr?qCgPads6dD!n4_F!x!Vpy*-
wQOzxJV7`|;*FSDmUF#F8o&WHw+79$JFHf5S6}$(H*Tb;z>~W`<=L<wq4Ano6)W;5q+b<btDmZ*y<}&DTqwM%CWH1iq{Np&TqL;C
^=aCe$YfO5=7IlVUvvEA+P?GrGW8$!-2`Cn@6;ywvIas;1s%a2;Y;{KmeERh`d-
W9urAz?tRJuR@QkLu)q5Ws;b4SU8t!gXuA)04mSl8~tr%hlLtP&ap%J(AS9~Antg7fX|LS)@bsY6+af7#>a}stYl(3el52_0E+N<
BF{678LU0Z512()w(RVQQ`iV68Tdt|ej>ifJ#_nE@xsrAX;t<zdNYAM1+YE81S+Ux*r9JK5|8%T{Gjh~&VKQ~jsxNClv7%`wTLDu
TUv1W2GIUQ_Ec%OY=Uj{QbNvOHAAq@(pP1=*jAQ1F)Bp0(t>wD9;C-ojYmi_W`DmcV!-
@RgtXWK5(PxilbcKKRfhl0@u!dmuEC)BwsD-j;ut)|Li1aE&pmt)ofnD^vH$}?INDe8x=*6}evvNYM0Q8?bTv-Jm+!1}r`I~i_1n
Kk4zUW*_LYd{I@)8suYF;1G=Wd{NMeJI7`Aia@^-
~Ihg8wwh3kL!AN=V*Elu`61ciOy9O6g~_o7ejWEeWJpNrV*KMNifjSi%triiAd@84B@1CO-uAgrR6oM0PkCvH4YO9$^&GE%)&*bX
a!XvXnF;h~$)&y~d2v;=-X)Mw<yeMcDQ)Y*dZ!C*qy@zP&U#RlR>n0l4C3Wm_&5kwMBn^rOP-
}3j)<`l5PHg(vutUN64_M@Kj?e;eoef(;YRRn;38}Ky3sp~M-!QQzuFHdM!>g{9Mg6n{k!-?|~>-LwJE5OLS1JMc`>-
`#<AZ&s2XhQh0#;(In3cZj7xB~Rm&5z2$85e+!OMzZCY%aWdpx)<FDb@;4+Alhey7{#h8RzSQR1nd=7>4d?I~**@MS<@Xi9-
M<&s?3nPei;n2Z!Fg=L6bnCVbs*qToR0e-bojzv*x~Hd;25lOOclM?hj7L{;$p%_G!s`#yf5%*zoMbsJVk_mYBvdd46MU0Hl9-
oJMwwp<@u0&hWgUJzT>`uqF0kA1Blp2|If^li_zm(S12j!#KSbQ+YP9S~n0BC%KrS3E_`2)?uxES2{8QJ8N7KfzqV6@>n-
U$5O2yWb#Mz9_xhJsl1ebSw8YJ+!#DzsFWVA+P`E2W`<)=OSAG2&(#JquO@(i^Y`sxR4htv7htIVnUSwik9^7c&>MS)4Si4x6N;~
92IA{<rDs!|MRCm{fDJYD*m#va_g9p<z-
oE=r5e*&JTnsr#M7jn?+?uA~u+l#iJZ0Y};yf&7RgVZhVA{YZ4yylV>PYvgg+WVcI)i60zs0jMfA8%@1V3gmZ>rDvf(q_WSqy#~p
gLJiYU4yOwsbTX@OfGGvJnv%qPUKCMg&-
jOL#>gh^)+N(S4x6?sa!5P3}{Y8FD4N(bxzD8%^8W$JpqfM4Qo`C_wFsj_;$dnDx>gI+rGshP?x%K?A=0$?H-BQ4N-
A4|r@yoRHljyvEa}=1%eg!Km4yJgA>Eq_h*=($#3$%nGBsYAbuix#z9!JG3^%BM&xH3J9aJ))`u%BqEe9(!2q4@l^OuOCr*+zco$
naRsV15KN<C%Uhm<F8uW)yqefNZRCFrj|d;m0a0cuVmiw7ah{_3YWz;H6}oBpv5lB&h4k1KLjh4Kv^q?|ngX0^z<sTgCn~8KHj$3
>^ihfB}+7_Qe))4LG?5Hru^7@u1a7GvCM)hoOQ?<v^6N4t_(3+Me)iM09D~G$)v+1heFDyLqp}1^k!>5laYC4@bdc-
P}cgTLojh)?Dhy5)kIk-P*kML<~MaZkkgVz$%g-8DUq-3v3-
xk3KioB0dTY@ygXuhCzIGz2VO!3C>qA#0p(^8OnTxU00fdwaN?OzVe)hG634B(j|RmfAbIi^q-
bsDNIiz8j{17^?uR3Hgk`7du_U;g;Xmu480b>789-
Q6B~~nLAV;h*C(G4oFaAf*Y=Kp(+&Zy)^%n{J$_Z7R^aRKLACwskAA8M?Uo4o!b5C61A_Ko0eL214O(Z!4?OdsbausZVq1ar$e}V
wxItu=-o5!|o;i`;;D>?!k7ZnYH%Ai0b)`JL4WtY<b;*#83-
4K8MK=ijMWY(1om#A=WW*V&R?8I^r*=T^sTcbB3W))%s4}CYMu!)UGpn^c%nu6F7#|VrnME=9&M&?Dx>9D~>LaNwX?l*(79-
m(JD}PCeV>g|DMh`a6^f@)XJNDzi%*>pG9D*EBIDz?dHZ>Ww*5GaEjT&LX?7Gxy|*j@a#K0{EqD2fx!H>|;f4LI;)6(^<&zK_aD*
-s1|)6`+>z@KrGnyTC1hvICD5h`%<9C^NHz2;o}J%!CHXvJx#fGk2wn?Q(CfB>(BaL8=oCJ`<r;(rjF^nEt#%<fV6{Z2*t1()gco
pCVOH1|x@El@&z_i4AguoEEyK`W=rew=R+W|>^kaNso;*iP;G~~e&TezjVZ7%aGuJge45piu`&JKaKwWsEhp(m1uuERBsHYI#@^-
bgt*e{_@H~onJ+bumcQgNd9maUBmY<SCn}V1S03Do?mKa0HU<rG$1kNSLU;p4w|7n><`EdcVXgi`A*KH5|G>9~(AP@7a@c^zb5j7
r)+V{w#OS(j87e1pN@@%GIH(A!=Ps&d;605w;^}vcKqv3^9dSDb<AAYRlXs>I<l0*PbC^83rhDApJ84h7&elZyLT-
+Cxq;O!+af_oivoVOm6OY1Sew0-)f`m>;ADLjlnFs#vVIg8}2i<xjThYqiD(CdbrqTf11PX2*t~#9HwEbnpT5KiF=i$FUX-MB|xc
(|{(M&pmh5-|6YtX@*0>K9fn&$x?OAeh>WpV~R+Ie?P716Cy#54FDN7)3D-
<9+;7@8F?!hkMU`@H>qbp41V8iEGGJCVPw@aYU<JLGrcG`GJ*L^i1{`?>jZGIJ;d{dxP3JM`0MSF{;cj4eNK3mfnHP|<i??rH8}0
zxMI_ITd=N7ux&OD0UZ{aX;{RKhF|rIo$QNea0$0{aG3!@c4XAg=6|T#Ga-rW*F3^3Ah_eubdfT~A^O;A{Gj#W9HP`jocj$G@Wky
wTlO3l&Z7{BGu*Lfn-!Ls>dg_#$}IFysljoMXY?01h06Yuhkm@L;{Z0V*`7<qpHwh|yn^g23W%ezK3-
ze_Tf)CAF=RwP~KcgUvCzy1>XB@^>?*M~H5NWh&x946OXIPCI{a`65oA>S%t?V(v9SM<|Oey|8@J|*rv<^J^#{`8;Lb-Ye}#m_#Y
hnq3o($j5gXeiWCuWd{b7^mhd<ZIs}J=-
CiR;a&l$~tbhXoG(t;tz$D=~S$N7lpt)Gu`bhH$Kg?AJ_B+5KMrI$rf#fc5$@oPRmobzrkghtdNMop<_eI&SP+)rC`1Tf&Dk%gj4
-@_P|jSL{I*F|2)C*uwmVWGGX7;?cX`mlHnNQzzlUo@@4k+Cu`nccyy*ZbX&P`j*RzBut~zHBd29E1igFiAR*@4ve~ln9_TN2!LI
1RP29P;68UF5ONp07D-?f&8pb-Q1DxpwM*Y&Yho2AU#HE&EV0J@YELo3{0}PA2!`4P~1Jl<v&$c$a{rUYUM=f)Q6Ljx|-
Eehi7*u0<HhggJ%L;#;M<{it3_w*-
40&Du=9ddp)``HQMyn8s+vYwS)`P=J4R{l6Dq{P5!U;=*5A?M=wJX*hmLO*l4rdeo=EFXZzeLkx3CzX}vw$aiBv7=it<3exM09(s
+QKQAZ^iam7xCl~2zb1f5ArBT_agF*d`dp`-K;oC{cSkxPzCzSdbY9quRrcPB+REsR-
v8U<#$(Or3W9oZA#U;S`S5)R*UvIRADBvTHWK#CkCD5rj}9Oe2nK9@nNQmzhGcp2VQ?kLI-
u7y?lGmLxz|Vxjs+aIjp3WTkT~3%_l$7R<jZ%{=5I+Pyg}$fs^IWQ109SHnTj~XWmgN;>oWwI<T|MsNlg3g38RE)!lKEE)%=O5&3
-n2)Rf^k<7k|$PAO$z|g0|EylpSfWoGmf?%TIUf&I5ieA%jD=J^Jrq|`YJ`uwzDV%T%27hO0s6UU}A4=Iloi`Y9A7GU)a=ZV_FB~
n}5N+bXw-RyRzcS6={s&J>yVrMg^RYeyEfxEQg{Ab{=q&VaJ_>3eQLYa16-
OV{Zqg!8TlU3b!cU5Ce>+=gwERIRE|gTzITOiG2aEX%4fMC%e5fHbgQ&ApcDTxyh<~|n2*ckQqs(K#Q7{c<BLrhxt+*Zzh^(;B_2
x7Dk;G~3)j&}TMD_iuHi#uu(wa?g$0`=BH2pWgckmRNIr_jc^N8a}%pd|9gsww7!7D<71?YTnJ(fA~JY30;_PqAFgqiS7h=+7YEI
7xL|Co`{ba-hz`bIAs1cm?=rD0ocenk_1^~B%UW;lmnjd2t|^sXOtyP+NV`S<>VcV?;iQ5YENcACLhx&T96h~U7Ystx2fH}J=<<O
V7eoKb6*Gya=TE@_qjxwoI>r+v+zhm~Q$5#ykplMMQz)KH0eDJY=7{t=VGRv8!@5huQfzaF}Qc7-
~AO&c)9*u_<6sTu5)Wbd)F8fsMqYSyIq7*Ej3A@kw(cO?=RqHN(&BI;lN;7|W)i4RX4L2k@4vWyI$F*4nW^x=v|sCLN-
H!7$^Q#JY=!CTBmTb6sSOhX7$Mmh?#JfSL;!6OYFINxeayepp=BBq51ye2`ma;G&ui*(62P+v+arg{{MxWF^igY&;N%)X5%zBM(n
fmM5t@&t9+Vf%*+B7O@1OinDxWc~MCK)O(}M%Y*;;_A}Vqg8$@D|Us?*7?6M2NhSv&sT@mE5YVeqnYVvvy%EeyjWZ@;r3nhBffDm
=uj@gx-
s+Lw&m^1L^hF0xPW;sWu#*7TEr1arNq?=pD<#DboKKj_CfAg5)$Zn++hfReW~tO$}mxoDSXTAM1mN5#0Jeyt$}far)yP+u~v1*WU
4#If6woVjCh4taQkCElR{|3t^t!HV*3X91p;`>yt1725qtP6Sr|(G%|7(!8^67N3I>oG2`*7D%VjX74+1vH77j++1C~u>D>Zoi^b
MPlw9aspsMY7TrK;uitnu<jeK0|JV0o|Dv@hZ>UKi%EI29|OIZ#UC>q7#BPf;$tl=S|*ch>V8JD)Ij->W9cdVc_2&~i)9Kk-To*Z
5xTVv#KGNo;z*!pH=MZVk0R;*NnG^pN~`_IX+no}VN>Y<GPdP5#@ZcWq+O!<d$xrH>j`X<#8=O}SWr&L{%y58H_N?uLy#m$Cu9f&
a_{ZGX(a{=uLA(@JhYe6O)xtjv>T6$Yf(&-#Xg;IF!Xg$VoI$aW4n?V_<P-uD?q&COR?j}Tc2WYC^?^PqzKxG+-
~&CiesCG={QH{PWia^MYtZHG!3dT3s<E1J;H1G*WXY1+yUD2TqYzu$g&BjHJGYX8D{&5AkwUZQ>>#GsiU@BM23-
G5X}NctUZY_aT(xM)bkxCwleEzO~;N)K0!SMOE9ce0{PKVK&IBwYZBl>(Yd#TVf=l9ehFk6Df&>ksL)dlrbgE$Oy?<r&6+!;tC)q
oK!io*JPrw!zx)PyUGg#=t^D#7n7vpO(+ORLZi_kprkz<L3_wMTTC36FbBsuwZ~c^=k^qoBs?0m5!z*>kPx!Mw{n=iecED-bK^js
0Sp1eMz!8stixg)8t@%`+uA{HN#cDuLAA0_&V4@bfJ1Iyw0CJye!XbsuoY27y;<}0=<d_fk#;BJP|nhJ)!4uUhmY>kb_iX38jiEx
5NE6%Vc2<I?L@$SEkQmm_V$x$Aizuz`#)kT@&~{1sHd)_)azMNCKhx4b~vkwMeA?eMxF_;9(fXeO(nGrh$hka&Y-
g^Y8adTf>L>{ew{*_LN8M=L^_ssq4F2mL6euJ41@Twn6ut+LzZ6cm0(&l&LG!zOO$OT8aJ$eiU>+XG%y>7T7=^NA%Z?Y~B6!5B~I
@?jJm~kxpoSHmtU!beQy~-
y)Ct84$dr>en3zOA*rI*jtYCG%S^>5E+oUp^wSeLk%2v<2@@MqGUP7YeYpOp#|W67+W4k$uV%R$R%a;v<sFrleC@i`}cmuNsK#Ms
I!jXEMz6m{`a=r7?$v~2Ob5kHTs9-2PuPQS52j-2wGU>+!|eCN^szG9@h4Gnz@H6&SD0k?eeg!RePmc`I&-
gGaeOA{hQx~ztl%=Ae0Yta>vydYA7cF{*A>Nlh-0vUs?9u%eQG|sgQQP6D$ATuf-87Ii-
a`JlD}ysh=QOfm+t}Qj*F79+wKFgvEmFKA1x~UenWu)vqLk-
*}8KkZ_&6R)b#~7@jQ#%U6SI<<!gyJpi!@pefl!$P3YmlOqx<T=;xgxkPTh6u(gv*a)|?kjQF=u=#pg9Q)^6+3T=IbBE#0hr)+0O
XO2{MBNwaPBIOE_KaHAIsa4+_;ul2=`U;zVn^k;>P=a)qR?VGTOiZ{@JqAM|LO{ZRdfAeiyh}IS3NL!>D}=FDKt(AnnQKhH(&qc*
fg&&pqQ(&K&4LLRqeSy*-^m|gDF1J7Xc9H3g>9z=5l`?-RU?_eJSV&@!8NvyeBKnMGJ|8v&4N+8i$JZ4&R9=&ho_LQzPPi{m_t--
_?D6Sv5=3ycd#{825Q&RYVs4<{$j&ziqWiJDy1Ll~BZtBI}vCgu7CgxGf+)q}{3=Yi#3{Vi%xXc=ImV^oAemQ3mG2s5F>)uU6!-
GuuE`K_d|ys$+1zbx`@JK?4I;FQtw;R28@okEeK}8UyFF$^~@I*OoJCTa*g7d4S0jR`KCv*mYgPAPb+Y*kC0)Sr<0(&4;f`e~5-
4wg#G0%J^_A9$3kwB*3LpB?m^cWVvRPu7`IvN0DX4r&cISutpdqF2VUYpAsIG-Gzmo2E#|*>M+RUsOgqBxd9*NDn@?7Vnr7cFN0m
?^BY_xto-
x|j)V7XP1ev1H~%j0t6SB0c44^RfbQ`g>4V&0jY`1~!^2ilYk!VXkT8Q_#b@WGE}&|{3cGZp_wfD)CuR(i7G`|ZMs3kNZSZ=&{co
D^zJcrGzhMOI(}a0NuV=Y4{lETqxcQ%2?^axM!4d<yeOh_EY5iRsLkWxzHK_O=)E9B?!lJY$tw8s8vAl*-
qy#84L8Pbn&J9deCi~5u!35I_KD9C5CKFHvzUkjz-;20&EXVe|u*)hB<TFRUn8@H--cC7jSmB|sooM$>=1;41vgD^r*7F2O87_3K
?f3O9t6(dp8vDV-!oQYv75DYAUv4PcArf_{j{N-0;rIbYh7}T-
eZ@8S)>R_?8lzo_e}gkC9eKA_E_BoBb@ll7{>DH3w<SvmS9o)6i=^!s-
Ukr?57(EeV08O!dxSIQ*wW>dTj|Xj=vT~Ija4xs)r9;81aNy9-
u5KiE>ux8N2Ak{hdwtszp@9s0KSi>Z_`<xGT0|{({Pz&!OE2!m+Uc)aX`ua%7(BFJp7b@7{=wv023h@(f-
J;6F_z5dn!RP4?{q(EP$gX7%o9)&O0Zcpex_Zn(uVUpn-(ExX-EKR;ZEOHNO|d2kf{}ubdBZ1IOZrUA+}-
gJDAVhEQVz0z#;k_8A{phM7;Bvj}cxtmt9+(_Jqn6l5?V+A!e?2G!}PIyd6k!i1c~5<Zb=1M1rkvx#hqjL1G!vas9Jwr+xcN5O-
^V(@usmZm(E+9M1pc<`ElC@`bm66kp^>H(y&%u6?;&rr6}*?a@IXW632^b%1LCy1gUq8}*JtVHN10m5uTU<EaqO)35F{x(|guv(q
+%pe5w`num8ke2_TMFoY0iUP6ey8B$1wSkIHQ*{*QbKLx1yijZxNgYt%VMch5=sjZL#(-
cJ(}RgOB>b6t&=OFaO$+8`d_+_`jbllr=K(#}V%*?`DJ9_eo65gDVyt*SSAyneK)3Swn~)K!kU3~@mwsaB&@x0V{N`k*TLtEZWUM
Ex+}9_ICDOs)bi87CE20hR^U#V-
eqgp)iFa^>+V51lPyg3H_|tz{{Ku@`o80oA1>eJ4c<BWuBcmv(pURL;k+HP*?U+sO!G;NxCmuEXZK0o^V*p+~4XkgLA5ma!V<nl!
l$8z%0VMn90Xz))49fjL-L&5Tu__;9A2=B)E>KR7eXU2IcUYT9;h2Nx&$5Lq#?q;>CiVc@7L&M~ifHTPTHU_hBh2~1tk8e=*n-
$v_Gc!OuZ(Da)$r*TgtI(Dglua6q5(AOY_k5ey*xAolT8u+JFybB;<1k&O)jw4Yf_dN={%g@w-
+aAv;>o%57Dacee~aaR}2#qy3X)cDOT<2-
}yew8|%8J0GB~IGEn8C>fd~tb1(d#^8H#BXMA0(Yho9$5^>l_&LkdsEIT3)vr}8qwAyq1=7JccF0pa;i)k}_s2>bjuB~DPMkjVZj
2J^eIS?O`SJ7P9N-
OFqH+%yNm|@Oy;ckDU%$umu?OAkqeLTiusH7YQ`ikVc`cPA_SGM@cKz{Qlw<!{d_u39iR{i$?#+}?jRh$w@+gZ}#@mopf&NtuCCe
j)orzG;hC5Gc`rvLQ^nx9T5WT4?Nt@lWbz`ys8r)`d&T(1ryN~!OK=7QFSu`uvEtxG2h7;WBO#6njYitOVyob>Xt{49FgR#i_Ypg
sxrX%{CD2`g57jj{R7^8L@3U33t~fX@t=1Ui>{XkT%m{|i$4uYd5T|91aC%U)yn^FBTTzU-
O1PV29<Fj=2&!d|4+ZrE{lv+W3oWk~Pn_h|?bXFb}&ut+#=KBM*LND7k#=+1p~)RG1U(FgW2qrKKxjz_5K#?Ju)mM1%lU29q%A>*
BMus*;1`+caNAUhK-IG$NOU6|X77>0HzvswIg`)e>~SKwVaKnCn<8a19VSVqptBWh>LO3v)v5-
zRkfYob>=Fp|>2z$69BYqc$<%yg&ph!v3AR~%L6`O%)psHoB<&^RtD;dBL&&^D*Anu(g#&Ef~i2Rjggnox&==ba=`<YF2g2H+D(x
XGm4wDFke~admg?2EoUs;#$?+=ui4Jq|(J<JF=XOX!Cfk`V9Gv`qw4ZapqjDo;89qupw?cVGl-uquaN{;3K%^%~f<nSe}$gqjyYX
c5H(uzNs`Q=*X<Ad`1F%XZPeFK;J$49~U=j~6ivTOblk~j#{!)XQbS9_>^*mLV5<r4;1jxND|gg7V&Z?AJ+=sTiDg#76M>Vzp5%y
nr7Y7e64izplAlQTGCCH(huKB1N9HMRR4CF>yTC?giCEi_O`d8>6CggU&<8#(FrLE1pz)KPjBM6hCe<9m?pUWnzTpG<o{ctr(mJZ
tt3=w*izvZ!kgUFNW$9UJMCcFI9K;wiTDQM2O2f<6qi20s|;gv^G)XRiPH2Y>oc3luNKe3-
l=k~!%u{u%%tE>z%yN3serVu)^aE}Z>Xv7=Ci;xbp!a_u{GuD?sI0Z-
x|?(srf2Bq3pl_j6#uySFDR4Sw56bu#FqQyGp9ggi4(S6+pxALGKy5xo9C20E_BnO(UGRz)XRa1Pbx2ja*3L$5d3DD_V(zadrH(!
;0;cU%>Ps@FNa_dn_Q42s#?^N^@YmvYaGNeoyzkx_NKi;X9J$|Qj@RbaAwO5>`$?C$=poYN#1(!q|d;&@Q6e{96?tJ}v;3#ozf(?
UJ;d2LkrwM#=qSSMu$U1zZmU*%h4TbTWbNGXX!~vqOQ$C0Oh(#=A)vf=yAqN9u`h2OhjaeWR(bqaJwls*-
=i6xYPYFh^A>Zrozxg_E9=5OkZIlf0^j3*Na$2{X;SB_d7~&9^2H(q%ExzkVikDZW1;JsJT^#-
notSXI$%xF;o=$q#9+%zNRGI_5XR$W`yoe3Fx<dSh5|w+n&l(b(lJ*7T4>1#rIVLthYbov-pxu03f`#RdPpLxZMX6tA=OP)XwwZA
gF*hErltM_!@>_)g{jgUo(a0Ate~Gr6nVDSZj_dK#<;4jr(VWmQ%x-
>96vf9Ojx{S0B(iTB0>;8z_`dclXvqoiu?oW0wyTvecvy5aOWRiR(ceBOuCWAe{=C$#R`b8-
7yk6$hT2F;)hDZLjWztf($cg)9!G>JU9g<A`HsrJL~2<GF~Ic2C6ZJKF9~Sxjw1OAO*7)L_x0lxOa(@Iy4rX?Pd)JG(raBM%NR64
-(Wmm$(?_%=aczxA58$4+xkWSRzD(kdyOKF|DGQTsleL1&o^#?Nln@LuVuFqX|DihytBPkjlcKX23BMPqy82@1VvH<9bl7bVG&eT
-fZiu`|ipKo)U*|vQ6b8np>*6#vZO)NsiA*s8DJM=utU7o7WTuA#6A*-H7$DT<cU_hS=o^2xQ>-
e7rR)#toONR9YEYiS~4ZFtt<!w83)V6iH_*UcNFwLJ60wbnV_;IFtAOd;3A1DNr;98;{-
e*}W94h^G~iww=2^Day!Yt$;NQCS`tBSu-tKg@A-
T8@)*xgj4_34O@;og0{s&dsBRS`!|Vv1sf$$Agb9MPlgd@c#X`|(jmAEvtn+BpG8D2&{QWopjwt9emdcZ6g8+|MQ{4HXwgRiMG@@
ER~&-%t}jj&Bzurr&e`LL$h-0Yb{LL)JMwpZ+vauT`S)+J65o}rrUQWhUi=&W-
g0eaSl^^CUn#WFDyU5Oi0DX4KtyAse@=OyVS=K#4X^`Xd0mvY54{OVFfDK4av8S0Fs|e;0*QGP+V9gI>X0CEFwR5sJ(N7Yh)NW9V
V-
y6uYd5T|F+fI{^MTj?;1s@5;RG3;QUGw==N?M=5gomLGn8Cd45B1EH7V6ntttwPJI?X>zjI3d0x!;Mv+km*1`}>gtv`>gOUyS`GK
fboP9!xx2&iK^k;};{<+`$c(_7KY#nXf{;Y3o#1A+BX*Bi)p@iJ|w~ioMndiUv6M`n?q!%|0Ku78p3uwmoFtl^gP@%EI3b%yfHsd
$ipfkS&K2KQV-Ma&YVX<@@rf&5>x#e>$z}Jee_$#>3!%y*<+C>&HmgC2(CBq5}!Sk>Kz3}_oAfCAQBTi^~FcT3OpXV~P!HZNwlCk
j4!|1Jos5)RjSP>pg#qIdyz;4#YD>S_1&gT_61lmpu(9I2LY!+ltK{w8`AO&hFqT9Y77~FrCRZ;fkeS;)^0jA16T+zbPz<U0SbXG
66yFT<qh9re%g2>hoUS7?r!|Y2Z-nOW}tn32<Z;Qyt2kblYKd1WjJKWT7`^2Kp4@L(|@pB{G^#$x;X1+eiGPHiK`Ha+s3gdH-
r(7D;3FPDC$HVw3M3mrp)7PIf1^o#{^ls3?6VyM?C;hxDR+QO`&SSQQv>cB^lz6RG7vL|G!Rx&-
GyEj{9J((zuspqFC+*1N68wIXE$t(kcIbN`omaG+BJ^-E`}SijOJK2y({y(DF)&?CCZZ{w-
SQZUc2lZV?Z5uPpZ?QI=uh#>gp9ffO8#c|st!@hZ>E>l^ZDxpbf3%38Q8OknaWsNTJ_za*9zTs>EZ1U*0<(VaWC%t@Akp+ChY=+P
RP=R_W0cEzc9i3V!gg%FifdM@-4T#6)iaZ=H2s-tm=+UM)s~65l<h(fU)er!?Y3YR7s{N2X1T(WQxD;{41_ZCI<KVgMP=-
+?QCx0m!YaE76Cp@BK5uzDI?uLzjpT+c~m{17cb@Az0j^L-%LAb?*anteh^^M<xk_2`G!_5_ZgQ|1IM}w`HwZU=_I-
M*34ygJQj$G)X^whJPv}k=D`_VP0KSeVCs+KT|B1Raor?9`>ncyTXk530=3FBl^kR`Tv00xl=iji&(o(YSgSPXN8H1GVY+?{^U5w
gnKWpWKaX}Kb&j9*UGQ!)eIhrNuZ%wtS2FR`!nA0fv;l!{M|4xIrz=Wo$ohMwWH#bGnks|Pwg5J$8u4LNup1q4B(+`(W~~@K*a21
eh#@D;4pJhRS8T}Kmb0>vc@2Kd;9-IN}H`Tmz8lsSx09{g#gM^hXIt%4Xi%8K(elwhSg8{H7m{GDbP4VxdGqrMZBTrfcEg>gc-
%>D)ehv1#7OCvb;VTkDw-H8XE%F@A~(geX+MN5?lsp{yuCHG5B$Iq&j!h4s*A>CWpzA7cf2YbqGp(*XO^*`ltW0m}YbIJdb182-
Rb5+N8-5F5By-
{c&8z6t!JbB&wuV5NK5NIN$mWzwE0>`Qs6<_!b4z_)T%qsxJQ5%sdE7!0hMFu%r`vM4nlN&ht0_RIIpl!;>Ot02W6!rr!|WK@%nY
ZLmxJ&c6bMK`oqfV1o>pBf_^Uin!yql#rVbZEr(stUcNTpiM9(penixtzNkGn7Gu1NvnlqWPIZZ3`WpB6bG*i!ciFzKJs0I{x4l)
m@d5z?63OCz5^^h+~1W{7T%3-
WhCdk#|^#t7}CFJ8;GmFKffydC5)$LdA~j4d3_yy;1SvP6%lT|Vo35>1i8X~R$OOGnmlwr1X$g&ug|d57iwGAmnJ4qKo{78mL^uL
gY<{q<ZpvJKOdwVR)X-wU?N!UXAvgp&d<-zs*Er1XN3DRk$Ts$9NLc;IU-
j#svvy@W3YbLwj(Bzp5McXt*{Ku!J9lL7C`p$RE@*8+92Q$#2vxy0?d{5gx+>08(3c`iOWXYFxc_}lGe_<42#x1e<6>dHkjTn956
UG9l^efPRjVEh1H73R*jmtf1m#Yd|Rza8LT-
76D=O+ef>30l!60OT!6msKUVMAG*E<>nv;qE24gW+URufD_4j97FJ#RSUnJ7T>PH~Bl9lr_X7?XYra`Og)Z4qRoA1Mv>rAo!{{H$
0fBH{LCeFo4Rp1~<+C1uHu%RL{wwX@$8oWgKy)A`$NIuv=U6D`n!NVoP{O!jgP23<>KwHA6ZvoB$?irWi2J>u1-)wVz-
wq$cEHj@}|M}rI(6sbqkZ4IS{CGw;q>A$lBd%C3-?xPxy!2^CSWBofR7dmVD+P#b1+MC0NLVQoFkWBjjGsZVVj6Ugm0-aGW-Yf4d
s9Rl@Gbo+&O5?-7&lX~l9H4N%OC6u0kFda${EH_sS_I!OTD>N&>xb(a-R6_@Unss_=L-q--
&N7EY^<(@k@$_1<^t1arQt1PT3XhP;E8C53DFjF_k%(AT!L^R~vJH)p##01f#w%*%O>pTSFdt>S3>o=>K~^?MwSM)MI`dSbynE+H
Qhy=XcG)C2zj{@l>Z@sEKaW;bgJ-
d;BbID<A9ilN%pZ27)Gj2}XAc1~=m$7r4Xc0ZXIaZrj#we$U^C{&G1#FmN(q*N*;}uI1{+YB}b=`Q4xS+3~Bm)EUvXU4Fb&uv_l*
U}pJL;v8u5cl2mSyZN3?_Hfl}C%4M9dXJvPMm0Eg?dXxu<IX3CXg53RI1?<?3sn&Us5sC^E_s9d7(DdI7xCC;P+GZhaAv~(o3;xn
0`DYgtyWYYcM1tPo`&8}B|F5%|Gl5=Y4b_J*|)z>+V{{8zKmgl3bHq&pZKqT@TdQ_Hsyupsv%1mQ;#e0L0*z+t&ef%`tNGF;F1VO
qD**+Xy^!5+|arUqYZhFU-L`4po)@rd7|Gte-
7zRjdt9O&_7(n4rS}kx2I|P!B^n|1}l}!gat0BRu;HXVV$_TfN_>7cXz40!yE@it}Sc`t70@k{^gEhf<RoKt@VSMhc2tFYx5TLmM
3c0Bbb+{1OopI%vo;l?Z>&SP_#iy&=qRDRTfQEf!EBZymVBsqJ0S`jv}eT@{MLyHIJEW@ETN$;rFA;u<qeMk!DC3m`^z!4?kh*L9
8=X>@{3@^Ebxjy!Hzf=#|1OA-bme;Im+l$@?FBZ?>d3v#g1}%f98<NexWVW_<wygeK5D-
Lz={NoWLtg!J^sLqH~3m9^H|efG_7R+N=x0t!Whhx_NBdw3}0^=XEm<FXaklL;x?>rR|6`oKyNag{l_ATs|#u^;1bx#02NUyK&PJ
_8EAMzbYV@{v_pGdkNjhfS37BRQy6S<M6nFCeWfWVutwsHYcFt#5W^I0k+=US!!~&7P5XF8Vb&odUl+g+iE|_9Fq}{~a9_Ij=cr<
Bj_}pHhdOrqr0?345wG`eo(@bvLTkXt@YB_scmw%_wRguDZE$TgZ-
>(PL#gEm@>S!t~~DytF5M1Mx<)5?~RN$t{^htu;qu)t|D9tq_RhncdIu6NBwWN%(px*oVylMR(uinwb#IsOw2pZC7BnvZ2S94)F-
cKDP;GY7tW+&TrVdZcvHZ1Y*h4maCNpGV%|GD#hIWn?Lyb`e(nSle*ujY(H*H${fw7AJY#7jkdf!wyX{9Q+3dNTrBoL%ifYb9?7$
e>nmrRDx_NA`&4?UXW2^JM2)J0ZJdjbN<mcKI&E~UBcGBQ^CnF+x0C(qbWo=gFnM(4#E-@siOGs2Jo5rjj>e5EPAB$4S(XAiM#-
Ko&bN3)QAI4pWU%ZSNA>M!;_j&qP0)62nIBQGqSDgrynPT>a-fH!FcSruLF=WnxN@Ci_@u>7kXO24D!Z<UCL?L-oKdti4kX-
#?dgKJ^u#=Or;St1_Qox*#}b-qb>ZdP>Tn@rCGb~_wcp5rPm;%xQfCQT2-
?kxvYyiKY=63O(&ey`kNuvDjl;U^(Efwl2s=J?drDa8OF8MPwsE_BaXBAD-9hH|e8|Of>-
SVtlVLXvnU!q$$*fhgwN0VTY#f`5iJs{6<=WbQur~o;BX#F6<j5e<>Qr{rZqyxCRMaW*c$FIv-
zWYg(>P<BpfC#d$znwYJwfabTdCVk^~Msd-E3ZT;6EnY-PPwuC+kAZ7L(nEobRTxFG>rtG0)&1h5c$t+nfDKC-
{vQ9Ge*%G$yZ8(WU?3YP8;%J)!4Scp>VIcTTi47i5)9@44lSa|s3O1!~sYRJ)Kwa-
>ti<WF+YwhirGuEh<_#%Aj!W*p8)#SHFVbtyk&ZQ(@ytd#NoS4=JU#wtJd<k^<_TAz;Af1jWD_w~<4+9;MIT_O&9w4XOx%g9^$L`
)XMRg>!NvI)Xl*0e{@bx<GgyLuf?;|oQE?#9?ICLgk;bVA1}VR=AW;atvF<_P$@Sly1}xw~7*{>H4zoTtYL5^un`cD8QL2x}RISF
>Sx+1B>nOr9y0hMe_;b&i=L&Iq;1f*rdBerqo&!j;XK3s4jh+HxG7lNCLp49PrhZcJmUa@#Kqvd9tLrPO#esX~#I@(VjJi`!PV_r
$c|+<T!RS|8o{;^0OXda^m&3pY8lvMo(M+)XPN5n4wFu;}~d;1kk~IBQKRY~`coWckW%D+c9CQYj*jpN~>3?PcFn-VWmDIO6juLo
JZ5IqPQjp+_rv+`5)@Zg-5V-
utNAUM8%9PFKEI$1Qmh3B)#sYI@ezvMQBRvA(tC4Yh<Mr~J%}bb7SEo~VywqBL4SFri|sCM|N}u#tOW75T(*8EZ}4AJ($f*0;lCP
4FxlPiEbr2*}_<mn=a?CzV>tHkZy8e$^Fwq_*NVO-
5cKQUzHvO|S(1dN^g9dnO+94jFrQFYe7L%+I*?%39G9yK&viZc?@szeb&09d*Vt%@tiP<2WJ~{G?I+P9x1}u;q|it<Jd++rCI^=g
~d8d%%IUXn9!F<+$+Bd?|-
~Q^%1`Q0H1ci~)z`!*V)S+tZ>Lq531J_NCE!7lP}hacq|xUAEbK%qkAKVgKe2{=WXvuW`@KSI3=@iG=1Ql!Z=*y0I_KK0~(Stx=V
k*Lfc89Fbnx(XI<DK5M*#ugx|pV-
ct*FKAUwz2k{I#*1Q=c;uuBosg)6Q3&>BhiHl}#k5$Fy~Z3;ZiEOqJmp?`F+Lm(X?xDl(`yunbg-
aL0h#8D#?!|c>lmHQAxT_hnl>UK{xp-NvUg+3XcV#D8nSe!9F+5sGFluKc27BmY;}sjsIpD01%o8iF^k$_x2``d(bZ`$T=<c_*o3
kod6#-bgawOgo^+a#>ZUyrougm`JW+0xm^yCSu%0l8D5$U>EzVI-
l7hjm%~`%_T;jT*IaVJNXemtDfVplWowR%{)f#2b$wn#$qB1!-
Im#BgdZxzGVMgk`sjB`cF=eyk%FBM01OH|C!#tau$<vC?lhbHQNSe`vnnPUs`p7R(%<n}s>$Pk~D`&@Y7x?)vnzI^-
E47=jDB={$-wB&or&eV`x@~BF$mS}6sVdaTL1lb1D%O!=ooG)|6w>=_(;UXa<gglVat|SKo3-i6w?*p8hxV;z+)-
mrM)ZBIx=xKsT6Sn(XVMwL*bG@_@syK&{&q1=>svlXxAMmAv&k&JkU4cARCz)z8|$D*?wpQT39TY}ac(IA|9#+;P3*fvoaMuOH8J
n~jf>DE)!SvOB}bnQSK$^l<ar_c%2NIqh1cSY>H|)_r>VR8n?Lyb`X|4ZTW+n>Ot?*Ctz&#+%{L<!t@?|$Rd;T8qOCKTwuK}ljlY
uu^C-
;hG19JR7kJk=5$RKC@*73lG_t8?`*2;|asfpf{&<{RZ|k05m2rFk2wFAze0JaRrED{(*>u}mcCd^K(S?zbZ+6#SR(L~`vT;MPh`7
|#{oN1n-
@m;{=XLG6QKOx>{JdakD@CSg6O~fXV1)IZJ(qPi>0}L<a99|3*Fw^5N}E}zCMWu23M_NT$%|~QnAly9JMw_aAY4ewGLB~Sq~EQCc
B8E!{+8?Wh7-19WUey9cK9Ohsce6;!)fVl8pp0yb>5815($&ld|QWF>=WvW>&BD0=QIH`ZWD)()Edp>TGpr?m-
SRPj{Aa}^POxh=6$Tw$D~E)mB_G}8R|YUj@`)9+t8I=<r*=~MzR#dFs730v0+~5*-
qe2%Ya?Up}TAAw7~h5EC~?hXJ!f!eVE(j{%kglS^C!`tGqHnb*`9cr}&mgFFGlp*9yqpT7`6fLshv(!Ja;pEn6oS@_YzRcLSgvSS
DGm%9Alp(b&4p$o(-7XOtrgca^iJifkIY#bmbRxDI_pQ^(3^9sD2LPEPi@-
vj?tDP>Bn5=TJCGZ$uyn2Tqm!0sFJI@MI!8!bkZoFQ63=eu)j4UPkGD2bfeM`m)74cq8VeX$Y*w9rU*RL`>XMDH?T<_O`P{9AwU_
w|o{iOZ9)E{ny;LAQRJv&NDd&**{zuE+YlAZz<1E!MkZ<srIm=w=p<^%*_NiaX8hc2r|rdG5|%I9fqter=}PMm1;jMGcbewL^L1I
fAxhRL44_1?QZowP~(>ikT^wN;P*?6IPYWaI-
r(MSgVZ!!+mZ6~!^aC|M=$N;b5e>QSo$OCYXUFBj|?@4o~NIbQ9r*NJ>gT_L9$jZ@HQKc7_7<vr*LXAd5Mkh)c43y0}(Rm!Y|=$s
yj`YnzwRMF5h=PBM!R?5rHa`!T&q4g=#j1S=o{JI@EwQ+4LwlS^iamp8LwLsuBnA>#GBtF523w3)>!9N@pl|NmcrE!V2vF5mk_39
{6+tgsS8K6}YW(t31?-Tlld@-
NjXXNSx__d2aBA?4e*`AF#N+xxCjg}(*vykgee4)zQ#%%NBX51XwgLU+_;zU9&XH<zrXonT4ocR+tGR<t%?H0}VMaemcU9G8V%tW
?MN*sC5Tt4(0C6hK*-
g?vlS?5h!n2ROIk7?)a$j<=(k81)Uy~)OVv`F1#)^+}2Mc=%W$fi3@krh9$ZC5wIe_5@c?M74M*i%wA8%<;tjpgG?T2VFH+H<7uS
Mu?a2*HV(3R0kpBQpm52slQa`w+jxge32TK8k$e94^8pu99^Vq!ZM5i*&*vMM~y7TDvDbRdV4}J8hDEV<rYy_|lyH`}~8yuYdN7q
(|i9;`7vsC^}w`CeFod%o=4=-dWA&Xe^|LeEM(?K4t8Wq<CDid=q{|^>o};cz^#`xl4X_iG8};MJ3y&eBT_~MKCQ-
3b#P>gLG#%gyi`&rLHCy-oB=?vIx&@Nm8wXP<(d1v$qa<nxZdyB2L}8Z1^;ews*kK#!M=y?zYocG`h5BYgO=kbFf_AzMsx^j%KT9
bqmh{@VEY$F;mOf%^G7Yo(e@XiZ$}pW+DWarQg%e2fEyr*C`_(h1)^AtYT-
6)~ow{JI~!ykDpJ*t*&u4mBBO6WIpjK0qwVPbfTJV;L~k#bDQbBJ~YbZ#%DY$attEN=^Ows(sa6<`c=Q7!dN~qr}253EOY|J2ZGu
=htW}|)r+^`u3B|(!q9N&q++NklG$v!mf8mJO<{<2yjXjZY_`YyiWE8E*PN5x0wGFLkru9XJr-_=ZWJ-
@&09)1DPl(nUBLAH3$++|T{sR?S5`l|Vm#RuMTz3+*)Gj$9-
oNK^fnI7IGZ%uiZ=JoMY1>~G25D@;$=7^jd|bCF4qm&9LY&39X$N^Yx9^QkG1ITPlQBXFHG9RsjL+}6I~As%wN>|1v}-
e+$Sd|YIRIz*Q;#qSRx^3o|~d*e9Y=g)}<nGxH=u3nd+_a7aK&acKJ3zrwXm|svx2jy>EN=INfnwqo^c05#zoXA#ruPv<DxbulsA
Pe_#LP7n{w}j^<8`Y~M<2$|?4RLI6?BMR%&=M7GAAP?O{=G`4tA)o|2U5;B_+k!OcGSrN%OTl8qMJIPuM*BE_l=IFHC$=PvkMmkZ
a%yt`$TuFwIJ?Qp_oTgCPt68*hNV})jb6HQSt!c@MaY{mZJqG;CgVYS>F%A6DA^RP~m?|kd>0#F2N6XSdxfJUC)~k;*GT3>%oyPZ
2HkE}d$Bwe;5Pb#T(aa6N@94;8UUOGS`PlZkzLuQv0xg8zITC^t0e-
s2jaIEGwNW=d`iL6^`16gpnT*%_>57&rr#rHZN;ik2BCz3^;}zrwHc8Q>m|p0GF%xA`zDkX^iaGU~C%T5ZI9~RBu0|r!P3F>ltln
hVyl_jV-SpHM<p80j#dv{FXr1b=TJoke$5l4D#ha3tqaYN85z7@R$k*n*{b;)*8hb?svb0*2C2FH{uZ8YB^XbujP6cBrE*o<p=z^
Y%GY?I`fpsBirYC}&PKyv2`L@xQb6?>()|ew=ZlAY@mWX;<-wXC)*-
Y2XVYy~YZF+H7gq)jh`E24}$V+0+7bAPLl!HhRl}mUv=ji-#xtmQ>oph3*_`S&1Q??1B711)TRLs#K?`PLjFXc1hW8?1-
Wif_qX3OnIH>V&zaF6xAwYCMc;3Z~Z$QQwALiJ2-
#4;=w`01IbFZDh>(d%47+}_^vfAa@_U;pe>?W`T|m#f3MMc$Ie^_p}(qur~e`eU+N$+mdPm8uyR6vW??^Uk{V-
i)Xz{*aO%5Z@`MmS1b<!X{A0C+OfZ>~TiTNlC~KqM6CwVlyq3vof9|WjPtw`#ce5RG7K@WNx~hY>j&=_Xr$cBUUw(pjUAGcnS0oF
-9HWtG>^wjmQbexS6qgHw$+~uH2ZGXH~vvv^f_Yug8U@pwYeEMH591bkf?}hqJ7cz~8J}uu^w&aX`}|Eqh)X2R*SaMn!yG##i~Un
q2D(jVKRI<=_@%>z&t=%kyS4sv36D_*0``#LXJ;BXiET^25=ApOs{}uzBlX0sd_A^@OMBDH?73SV+`kJR=u2Q|>4Am6ugjZPVzWv
Ln<l=U2*MxESy)F-}Xp<fn~wo#esdGy(j%3HEe!KhD?-dFI&<*CLao2}bmcDXqiAKzf=-
yV*sJMS8(qgWZx?(z0q8M`CO)O$IH*lCZj^2mDXgXVWC!cV^?|uE|~aD@&opT{`V#Vs|*vV>T@2jSeo;9-
m4o$^Ef}T(<vMWaUJi5et)3BKJ;aa^ME}*6k#!LsC*7q-
oqIGdggm*P}$=LRpEnj$B09)<F#au@u&_6U~UE@y?S~dObDn2TPi0cH6GeDdnU*MVAwNuka~5lBb-
k%*4J|Y7hJ$Rn@EW=DImu$ThV*>&wID)ac6In;*S3SO3i){C)kSUtZ00b_@LLLU&b<+S+FqvT~lOhlW3FN9Y>yK`?1@u<wzs)Ei@
Voy#F%q|!#am>wdCV7Z<yuc=Rb+%E=ak(4L<?!LIY%ggwHh*i~%CgXK1Qghb1(yTN2kTtL488WIV16jM?35ZSPU5JH#3>Ru|cJlE
kkH801Y>DisU;6R!68e-
Pwxe@5M^s}oyHR*JbQOp8r<=`GWtd*5x>{?!oK98Qbm&IpBFFU*vu8HlEH5;X^b$rP9DA8Is&bet39kZtBbGC&3&3T}=ty?k{Wh8
EjjvQkijA-15_y~Rb;fGCwIa*Z_7X8A$wu>#HCqxq@avnk+J)=%0ON}wZl0{x_layNwjT#sYgkCxU-zUSyIY@V-
JCd2rghvLZf)fYAwJ*V+|F885DD;eW?zn)>yBD9!NI*qD@~v{M6%J@s1BNPq4#@%5Ki=YAsZCMuEj$<4p4cJh`1GPe+Ke&czRrMp
$yZeqnPf;d(_cUeu$jz(35Sk8k^@3;&=TtE=zy5+(f9)jUw!KTp&^hMLSH!bCs5rEyZddyARqxsA_9vGrp!5GF?Y%xhzaVHk9M~e
x;_IhlKfP%8oQCU6HxAyL!<MHI2iiAE)_gjGw>TkLKAaZ4#ZbHR^-
8Sz#lG4g@J~%s3iaEL}rjyo)v?&S|)w98fiqodweiGalDRjLWl29A(PA{LLTyef^VPtNUf*X2FMdX_U1k)F;Gy3i7I3DqoB2DALH
2ujAlkDY7>sx0<*YI1Wwe`^U{uoa90tjkcK~xzlCc+C-
D{<X*AJmT&BMKfky>&5a$6k{2kK4Q8S0wu)9~RQlW8vi14Nr`kDZvB|ia$aXxc4pg7v`Y(s+krwgMi8jbuBW%I-
8%r7;g?$<48rtNM8&@+I@ZXCwHVg@2C+j6mNm1jK3`*$(;*HHdKGBq4Om=%}LN#I48(MeP@)~V-
DIv8|s;y|ztf_1_?UY92%+2MluPO=nlQ`?`+}p0m%Gq}tiqiPTDQ%N8b#mLH%{A&(&k+)lVAYw`iHi_5hvR<POir=gqB)U{teM*!
ec~A5M`GtwQP%VGydFagFh(~~?wJodPkd^ukFA+G-!+Y?`0ER~-%b>yv%9h+)#d3#E=m7v*F^&H`69DofKx|6;i@=Yj-
s9Pv@Gp+n{*N**;UI4A=-
Swq9xbX#@;hdD}t?#io5fuO%rhP<UYE}d5MI~aHcn}&n_gpm@6O0RJ}B&M)@8xJcmPE^+A4&(MNisYUg}f>lgJXhwbg;s9a8K2vG
;wpKB9Xzxw1Yd6K7=vU`?mX~ibg0g>6dqcVno_=Fkt(y=BFYNNW;w43kR9O5ToW+vxb9rYB~xfN%d<Xt|_yu+@LREUjQGEI2lI0p
X@s^Vo6HsAg|zwr0<kA4Yb?#3+H{5(Qj9HMHn;)@f#aOW#lGWU9;xmPE>Na~tH;(jJrT@!~QaX5>?Xx7H99EP`c>*me2MvCaBvz6
~|dSY(!)lFILD*2cOM}F(@wuItjo2b=f8(!#JGiOgusBv<rrc3R1xj8J-
CQ5i?bSmtrb2^J|eDCp15PVp?r+sh{Qi6}RzD+icNGx_qmsmz!$YET&_^;oZW7IBYrlaf#?nJZG<pSAP_t<#H{Uy<E##TXebv4Lo
>K{cy(Pvz?U8{j?-trY6UT>2W<;;4qBJjQr+1Z=Dunsr3MqSrr6&npzqj5d4m*bCPxFT-
L<(V~<(MArcQ!MxQ4~V}tY57rJ!z7y#(Rn^L8WfLZJJGKCYDaS{qHm{d$CKefq*^UoN^TM|O@O9Tp5J*zjYxMro^Yq+<P)=Vimv;
BM~x9*7CU<rkP@<YDQmNomYzs<O(yl2X19$MHRE#PoUA=cS0Zol6f6QoZEoUX>n<m<HaXABt(4FV+PAfI_6RTS=`ubDXxvU(*<Wr
hZZkO$3#60Rb|T;P<U&s-
`guMZ9hAm)12S9kBamOcY4@qe8rp^Cu1C!vHx@4+^rfMi@fh&e7AaXekFxMYup@^`5w#&2N53sbHFe`U6iDgKPGlnJDODAy=;md3
f3G{UigMu=C_w&nu3W_IL~)0Otlrb9)Oh1ulPIm4{5`+$_w~<yO{;{RAf?Jh@^GX3+ep<M*+1*v+*?V&Po`_8rTm2l_|gKQJ?y5F
3W9BKdPiKs8A$0xDsWjU^NG-0-bJ($R9UC^^PCS8+Cq`d2>TCm8HmJw>gYb-
n!W66F`ZIXVMZugoz!!_m?}Eq1Q$8EjLo{Sz10V8b!)putvquWE@<`_O7YF<oOV@9R>F_javhF02b2JX+v*?4@d@%0h#wzwVbi$G
o^v_AuLwjOC*+zVr@%iKIU*;_ZAr`iN1U{tYHvr#+auA)*8<@8fw@*5lJ1^-
T=Cm=xtjpKk^1&%HgoBuQ`0l+th}?pG@5NsueaN^JOKY+X|;1)1wP5{H7y~N@Fu%ed{cvF%^K*g-#+M%9q*rrh-#-
s;qj!bwzG7a?#EjemAk$-
UElXE<UALVGV88nV`$D=JuPR2g07<d5#(od=!tqFoaRBe>>FEI3aK+X(Kj^XZjC!f9q?C+;p)+><WI8gahI$n@%c7I8(+_HX99l|
>F7Fj($TVUjhkK`t+HApKD_Og(cJ?7VrA3YwxHZhwpWvY)_ZVV$VDL&j+o$hp+~Fjk(NG2Y-9OG0L#9$Idm>Q_G_P)@$-
A5{Us~qgVreejzV1#j~#Tc3^$*j`3T|zJ<k|t-098nz8qVZ{WNFMZg)Od!uc5W#PqE4v^QtXMl<Rfg~nvUq3w|?lI)yDfB*i%-
`79;b*rb&Me%p@#yPF7LdW5UWw{~WHTe;si<Y*PEKO(Gw6WrwBG$7>Z=f;huC&AA!@kh&QC_!~>|o1=5oXKIJ30yQ-whD7W@?>iX
WsFunZ;oLtJ#@tdpY;eEsrwd)Ta=CHmxn!msLnL)<~*Oncq_*WUpD9B>cVEQ)?#5Myjwp$(|DQWM^=cgT`xS>ihALz0exqj_lH5*
=SkB;b*u`N~Bye{g%2xdZFxAJH&}^39=iVi)D6o9SZTZaxq9!jsX99`FuWcaU?s$Jd6~T%Eu_*-
7myRQ?(g6W6Vll$*5_R(aJDU!)-
03ucrNiELBgZ*E@}xkKBAETO)7Bb~V}th?`tgI#4%&PfNEo#Ze#jjZ=r!IN?@f4)qJcRDplHJ#F!mM$V4fLO$L||DMqqbwiPK+}$
~9#GI(j_Liq=f)d$Q520Q8ZRsHkRr7YNhrUip7tIjKC8ISOb;|@o+E;+jH?cNF1w>AbuX1o0li6O@yKL#j8=*KOg|8Ads%Dx`3#-
0?Fh3^b(CN~2V`laZ@f(JSucK*lqV_B$j87)W*Oqm3<5>alHIirX=)|=PotO(#QD<gJ)L2}37KCasF%b0OyXUGs`SdkW>hoxY@ZY
b@N2NxNTnG8GlE|Bai!WrU&$l!0l(mi4E+#FjvxS3>9=W%|OU_*gw%kX{!c$4vT#AcUF+MdHVvvHFng@Ns!n<}EEfz~<VJukb<`>
J!LV<s);k)4_Eu2?FUC+#&u}PPUt+P0EVd~nuQ;-
BxjtS=ODJn!}QMftk!Yv>B8ES%D&4%ySZtQP&8U8+?;y7T9VxKHZNsl^_No#IPL>#mDAN$WlZ<)UNxj9>*qOISocjH}j&M^hi`gr
@aG*pB3kViD_*N0ouT9hA}arNhKd*Tz}wnkIhKfJYHw&yG+rAva|+gpawI^wkK-
`jJ6kr}9+n%!G_rnuZbt`T`B<+t_}A1H)**hi<g_ELP`_B1&fr|<1YLb?`^N1osN=lRe?tWF=^+sk9-
O5fBleQ&?;FLTYSvx<FhzaL-iYExh2*?W8N?Z?}!ONsaXnTDr6692T5-
{e2JZZ$i(*y`o2Ju{wP*3tC9oWHdvgO5m11LM8_TL&15#xp^D@4sE1$DO>mQ}6P>E<B40%;U#<{|znZhb1ShS8we__T1LxRcwgST
l?eGC8JiL@9*tvl{D`wTb=0RxAoiK{iS?6p~YMK1&zF2C+-
@yd26q362Ob|2XT38&m^QWCX!37z4yPN*V|lZ^76g?h&wKg%SBD!+Y8}bCsdZ@lDGD&l|PL#W;A8r#~)0<U5F)-
p5EGT1uKri#kHv4+oy!Sn~amY{@xz{0rF)^+tz#gO@5$`A9pfy-
r6%Chg{v(JL2{}et&Zt8+v$D#kcnCP1x^3H%~_I^Or)A?0j~fzPG>c$Bfk%Gx5E>;O5KeRiAg(d;7V2E%k;q*6;1bs$&EBn2z)}&
MC0>!?j;eKgze5f2AxtlWG~6de6Da&Y~}=bA!J9&2j%@r%%q)+x)HlGRmgOMxPv|_x4k8!}Gm6yZdkLw?*4U%aD<*_x`p1LnK+%8
ok$y73%G@n{dMIoioc689UtE@|m~xOkh^b2QBZJ_x9AeZ>62pCGYcJ1yg+^jwav!W&|T2t4Y<3ck}o0@8yr&u(s;qy=GXRS1Q#?A
~k*=fA2+im-
j3Fz5Oa{x(T&B@88G2Gwk@tM7KV9m*2AACTdT#{rmU{G(Xn$Sl+$27h8+Dh^^fV@8iGANf?FNIDBtkSL^d_>4tOh4OE1Uc^<_xNs
8V;VNvfdcDt2NSNZM3V5D|iPFFrwZ|$YIGM9x@d`#ckuNKol@Fle=-`h`!wM@jvs5`y2--
PWLDXv+)_s=8~v9C<RBb&GOyNlr0)M?vZ-rDab0W%dR%A9$3N^T5+Z9bpg-rJkXY*DV{X*zrFe-bXmSsU5O`}mV{7o;-
DqxbQ5yd2Z6_YvvsyQ*9FG&^sc#rOHQD#@vY{oY<a1o3iok%QS?(OPM}`T8ne2*oKg&m4Y}JfywYEPxEN^Di#KeHnA|C9D5&E+S}
c1a$I$l!pvlr0G_5b`{JtUKs0oxrmk3HyLa?Wjia&V6k2Z+r@IR7=Mp6IQ$vL%<$;5X5m_sG{}uXK0n@%Z*Q5M4!rKc-HhMv=iz>
yeDBA5{ID*+-lL}-kUd}e-
Q*T*Ggw=LeKE#G%cS_XbQ=s~|F8e&zmg(8T$1Y{{6CjNorE_p`#+^$UoW@dnv})=TXp~Szy8ZD_{P_kxzA>|kXcr~y=;O)i5#0xn
5ar!%Za>v1JMs(*)(28GYh&nacwmgw@U4Tc!J!_1icgn@w12wSEP^I3#)ZyE9I~x9^A*z5y7!)=F)uT>Qx8#AcK4y`Lsze30}Ho6
WYqnv6n3txxhU75qho?3gs%Wd=|3ni=?I1^ZK!@bLWsD?$7tRPjiu<z&w&==U9`%)qw84`qb+C=QxM|%PDT}C)c5$$2}hZ@tDMX(
*~@0bD5|Vw&fN2J;TrQ@OzS;4-
EMjUp|bh5^|XProKuh0pFLUpAdIJ!#^MQ7j?L%D9`xbR!4NUmNvo)_y2VbzW$I9o$xis?{bR%_x~Q2_IkK9u%IU|fVSRqHMxXK6p
%c(-H?u@cFxe!h#bo7LN?1iYZt@M2Bg!t$+CB?d*;v}9cD=cg_&`zTlslLxY|;1tX<>eSq#_0>fcG<n)D(FLb2`;JS-
c3o85ehtQ@P20@?&gf#EaD%rC&`3n}v0P3K$a=2=n{Z288^&C{draimfkGN5<Rb{qvcYQn7)!D^-
4Hq1OLEaANX8kBKcJ`*kT=1})0pv+WEmYXm)Z_s}nz&H;YXo}5WJzMSZm;x#zJllnN#Iesh5zMJ}Z5Rvmqol~tm?Z`Gg?@Sb`IIU
6*kxgk%#wDktnjvQ9~d{xpY-!xIcSij)bQEOrOn#0xhSN}%7q{_=<pbf$OVme@;k^7<^_ERMLNva-NJkqRfXjN+86t|5_vEd7p{3
}=x|@qVow`KdOnZbJiEbMV9q;`uX)AS0LYU57A%rNHvm@nT#B&V!|kwcaQ`I<^13mw_FPnbTCh(`0tRD_t%vywOepK-
@`yp)CRNTz&851L0JKBdSett#y)O+C?M;I`n(J6ojm_HVf|@5tQQ!Rbd9}|`FTz@cdDi*V#P>)7@%_4B^6dK51&~kJg1mcIyPpFX
zqnN^-!f{@joxGLl@nDttp63SXUN92XK^rAvh``6;5PWPNceouPDq&B1Y`zlG-
;XKg?@=BpmtTTO>Y6c%p7W1%TF0RbZhqx;=;c|JQ3F3$<WoYl^X0~EVAx3*sfn~zz)pZJxO0<WYr1SS><&1PyG?s*NwV(%?nTm*3
>moc3?NB_x^kq#qI{3U|fW2bFV(Y{^AVlwri<JK-
S)~RIugy5fHeC^(SFml~0Y|#!$te8;NHk3a%qTuZ0(K`+&?Y6H_8f_HLI>pNLX{?caP_iNaF_D4D_fESI=Xk0k-
gvXg4_9Uy7x+q*(gN`V1K4s8m@Hv51?(C@B->nK-
?Z{nA2RQu?G_85m$Yjg5G(QATr74Sj@+st77)^C_(rr&IL4You9>TU=7Z}2z;&?jzNfn4U5IOzGKALus&9LaFD&8H9nW2;>&%=}#
K@Yn>iZf*Tq$`-
6^5&^0LdNV{htZe~fv!tt}b7Mf;hgSfSg6+&*k)XRU|8FQ>zkXtLZuX1E7!KPAStKzF>0tN?wx5NkM|+I;@1Du+2D>jp3*<<d{in
PJ&za>M8_cCu1$s6iJZnO_%G>wQkGst<UY!IssNTKRVCS3pVCO*&>p>aio_VeJ+yCwICfm{N%O1>Qz<`|eYwPReSj@j<Z_|s%+~3
FW@R~sUID}<$V5-(nKo7Ae+eY9K;d=c#mbG{++RK|rVFH-md@BQQp1ynD+V7!1E1G$1iVn=R{N{ZhdJET#!Rsy`*vY2z*Y7?itG~
`ct4dFse67EUT7ex`@@i4@^h1vvz<Y<fW+C%kewdxO{kYv@J++h)?mv>4wg_mo1D{FwTflS{^?=P)2$&D}Rl5n<h2TG*I$C^_6Km
E1WlW#*xbZrNWPSbganWtSa&`mQEtL|J);zq&eE<gHzlo5#3<>rdf_@IZ`!*12uqCYH981RF_Y$z#DfqsI@4m_P=7K#5TWojE9Oe
P{R;vJGM!q9n_Vg)-tyJK(2N_bb6@QaSz>Z;EewXK-US5CFp)Xy3>LhF8gCu9H7jQ4|2}C7!@mMG#%%m<4hPVJZnONUbA&;sbbYQ
?Kd@nHvpIE3d*hLTRD)3u?CzC-2uX*9?07K#jHho`Xu3NGLJEYW<W5-
Wf?=WBK1`dOL1z;oi^#@k7_sJ7;KwfF2fB6uQ%?A2WC*r&PGE$_#x;O(r+7V!fsS7^N&x7cYo1Nbc_Xb`u0gS=+zv&JyeYQ3i%u|
5W0|tYiv|R9o6M_dH{$_h8j>T&MbHtn~H$f+`4+z1=06$^w!1o5<0N)Xz&EL57B-
WE<HgG1^Z34_YFdqTz1sxrOPT#Qq3A*vS4pC3MYz1xb6@{!5?Ng^Cu+;(EB<5az)A?<Hq-
0(K>%WFcMS(qHoH*k(`EDBn&VfBFreQZn(z^_|fE%BzJElN4>9Cu`!4`OBu9RU{mQpf|3FH=%KCHuQTwhTE$Z7M*4-
4#5Fjw>07VA{uJZ<<p@8scLW<NwP%o6zI4*c$<c<2@8g#6?)a?zf$VqaKc-UJx8pc4q}14k!~*mHn6Z$9m1cNC&PUt_@MPrP{Qc^
_It2|lEL+C?P{HIEYl{PQj7qV6HLFCGfq9sKqJd{SFrJOLYzeatH?bj54>i3`{tZ9)H%<@mtd>9GCu=btjPp)KaH5ZU2t_McJGW-
<6QQwQp$Uk%y3hI>N7pFL$T=+qd-
cEfA;&7W<dEj8#7jPX8(_9V1_=#G}wQc~g1i1*J98)D}4U(utuQqJ(%yKep*;jIU`|KRTyZ_#7~x>MaAQ5ay-Gg5;!8zQ^meFhjs
jjP}9V|?8QA~x`QBt&p`{AVJck=!g~zVsB&O(;|!h;t~~_$MF!;73pI5#}Re#2f?K=DSB*%wcf!JG_T`Xz2FsKAX4sZ5P#^d>iN1
fcJ0F^j4{0?Y`c#(r*!_Mcu(yfKFQ*!203$`jBU>z*I4gNT2H+59`guinuXqlew=1lfazw1iI9Nt?`c-
(2e~y_#R4n@y>yh+9VocOq-mSfc@Y{?<bKBYF)eQBFohfa}q&M+@(`geb*<zYSy^{*T!*cF6Ke~Xg}GB&+m-
S?>Ge472=wx;j`qMUwgEvfiu=%=Y)WLYaV9U7wKAk7gr!}{rbEQs%7gTlNYZ7UeF6E0s7W<pS<z0p3gRu0@^@~7eC+MdstI_Pd~=
!pUBVa1nQUTzTqT(&|O3feI=C+dT@bt84K&jdvPV5b?~D*X26@7pRbYBRXe!uyUze0fbD<qaV)A2)}#SGHt-
48+L1xQgU;?SMxJmy9#R>s6OJz?ZD<2#<(nGEoUR?WfJfM0R@lcKl<&Up8Q0Pt;5~2?@MFMTfIEfO=C^zSj)NhNu3-
#=@An43H5p=Plf`k=Gj>~i@8dO=0ka{7z}N+Ag4Y!M-
2%tmI0gjlMmR^%4PydK1YbY+b(m)jvCEJX2_Ys2d&U0w_O2gqu>l(7y;`@@NvU@X_@0M+&qkMCq?18?_kWM|4U(r079sGTFb=_&*
l)f-
fOQq03DHkIE25V!(}xxLW1Qt^cLV2We(KX;o_%J<>psTICX}B13Fklieaz`QcYEH0k?m`}&#r!ulxLr*sHgo?gZ=*=ca{Tgvu!1O
;{Lo7x7-<IqT@bn?SbFH1HYeR;KS#A>xUnC+T)<-
8Tw&d<!f#Z6%W_S_GjK`Sfe41hj<VBV(GN_X>RL*<2+*h(js5>{>=H9*V@+LCw%88_b1=^#J}e_pY}}MU*o@h`+U0#e_X3gfUulw
ii|@h_N^x_gmmnC8F7A&PXR0rEvgFtO`qp)GGpKHq=+iO<)7wGgU_Xf0<Q~7p7)_)ord^v!29iMOx#PKI*jqZVO@%hALUqtzGuQ*
2EBQ#xu@N`hu%OuW0AnCHw5VQ^Lp-6H-`MpOE&<2?e7?S3L$<P?7SxvocH@-enkj45n2X%zRw=-
hyHN9BZ_OIR#&8`8cOMQKVW#~{M1(bwAb{<dvCtJSI4sbkRf0Y&YD9^VwCFl82BldcP<k{yfrRAW&RVV`A^neub%U8eUSUv)@mgE
gjM>}7ZsrQ_A(Qg@D99j_U!)-SoGWX2Z)_tzAUiQmmGSCiCf@e1$<U~;o7o$$>F*2QvxsU_@886EV_4HdhqHOrl$4#`vchGYYdi-
b1nQ4u$uTT2d)x-
mCFw@@abg__VB!BUBB7pFKcmse~)uU^{1S)`+q(LllVag{<Up<<3aE3lKc42?V=yreY2BR%C0cJD*RldE&tS)@+>9S4r2t4=Ya3R
e4jd1Y{nLq))=dV(>Jd1n`|xf`~B7Dd(j>^^rx*n@Aoh7h1bdIH{tWzm)_l9WBGMXzuC<<j)vNRtb6;H@dbALoIlwOF~Vzo&EN0&
>JNCz8OQpAugrhI!j$*@4GDNi`T<Eia&>I_Em!x8u7CN-?pvI57dH~{&J5y!pRn@YAAhp(9MJ*&=^xR{-
*_AB<9@!+6Jz>s7_(XfmxlPnBraALKYZc|Vzi!XabER>^S|E9{x+s%hw~bMBTFOY*P6Lo*(ASF4Atek`wr$;{~Non-TY1lRD?{3*
<J7r@3F-@);?p4{Ffa+%=>$sH^;I2foh-Y(bi8{=SPU;hV_J4_gg-
T=9|z4tibDBT+uhb%>E+#;k!lYGno6|AMp~FxvgeC@Fc+J0@j5Lw!1+$KrfK<Tl;1A?(>6F`I~*<wf%LRZ|y(F_9q;`z6<1We(v=
hAHK}&g@HfCwV-{*=8crxF&@+dCuYOW$9sMx)}gfegRQ|e!CU+ZSdzErfHtoJ6URa^aNsYS*h;nY@P%)(A--e=c>9$bNq>;VCVk5
t;l96fpI1)oYmW!VbSdE47j|!+Hk&PR-!I)5Z1u_Ko_UWUfAaKsPrTiRrDyHRU-
a$#u5VAwIDPj+eC)1<{0i7v@ReKnhVz45;9kG$0M1>9R9rb=6S4;WyRRNO!4r8F_4UlnH>VfAIpp<>`*B`=KQnzVA@26?xe2&F%e
m*AWSuC2Em!P|Wdm^=`04U0>DSzW7|Bbj7k9?|b>>*>7d9IfRpK1WZ)1k*aSjh+#q8v*2*lHy@!PmzZ6cgsgz<y#qudy{-
dQN#=J3c%p5@c}nFm|GIQo14=Fope3^MXg<NGUD`1yUm{K0k}xqFC}>0zH^hyfQh$f*~ebB1xfe8cI%(Q$6B97!6;4eXU;pZU{wS
*JTJ>;8wae||4*h<~ToK3>nkFF)7fN36&QkQ?}xx7;bn<v+BC3C>;P{Zxoqjq;m);QV9v9dkeT_BROZHcOvaU8~7=?&{bMQeV1~E
$uz^s1&h($GwaAv^l^H(zk}Zb|!qrRnkv<i27G?h+_{t_+p#?ssBx9hgY7a!22$EpH#(|a1MX(d#GA*?U)#FZgZVlv~-
oUwgn!AbAdIEeFeP#n75Z5@E)O;u-|;)-
nX$x+AEfS`ucbItfQatp}W_A<be=FeaEE7f9)+_`NZVUn9ic=`kUOe|0q_e#FyUVN*P?)!aVj&A2Jx`{7nb7SA3Bw=kGDG8-
B|*tm6=D=~p>(nEOeaf4`<!XMT%?KlLB<aPbY-3!CC=pW0nsy6pe5mumDc{FG*X0T}UJe}-
J#FTCY@)zLHO4e|k>Dt*hB{2T7|ejnzA>q-WG_?w>mnqvU&0ygpQc;yRAz;`}sX0q=x(|YpVSNfQL47zR-jev9Y*|o=cYaxlJ&(D
WyEzy4UKgYW8`tB@jD?b?W=)<1+<$1r$>wa(F4|?=@f1DHl|2Y>`|2`K{`x^7-{=-
mt_89w+kMANvC|+ZF9}n2Kc7?t|%xC^A3&0kk`?VkGTR%eo?B}}-f0fmru;Y844dnT-pI`PL)@u75FYEFl`(5~2t6}W8-
eIue`6rIS*t%cW_uuI3bF6UR?kzUJaS`0x{>3gs*6e`qA*+kuV>Q6ido8YmN@Tu$et&#k|N43N_}uvQ^B#W=^QhJBqOyP6mu!E}x
2)Cc&$1fy^!kz;_{n;Z4Pd<VtnB-
)zyHlO+kV+LUJLsN&ij<rd&T5$a|I4qt1R(7_wiPx`NRkv?B=zO$6xc9dm=)A$cr?9jj+zY=e2x#QDd7FF~5DpgaoeD`-
#J1ZtxASDAfKE*DDt0GbD*Q<`eJB?|7eo$?z9H1(=Lu<}dE?`x-
}=ANj+7?hA)LUi{^cxjF2Mhxi@y3FUWQ{HWKf{r@)q`P7GNu=)j~pE+NPf`0Q2HOQ4DhMWcd{Vo3bCQqaLoKN+AK0_|}Pca|(Xcg
B2Ufyy_jfd+jH`jXLPk4-rpE%#Y;xG_L|G;7Xl|B7QMngRGsBaiB?VY2*?||=M*IkM+`R9DpW4y#SnSkx=hw9%ea7>Jy>pFzF$`-
^f?SFT!Kl8Q6T$NweD4lB1r?^!^;aPJw@GiD}_>9-@zs+aKedgqtiu;ilf$j{I%G5Okti$t(-
s?&K$g_U*%dtM>jfmI>u1b8`Q1?eZSqI%$9xP;jyVv&^WXLU>M~6Z+$n!NGh}pjLHudy>nJa$U!E2A?C%X)iKj!LTeWE|MJN#6q_
gEuUw!w!a@%d4+@VMSIuV?HJ@Vfk=9pzXpGC-%l?}wOA{JMVT+dr}3ah>&i|0ml%fp6-
A{wpqewfB+=I6+x@L#^ZsXVph;!33L7ezwI|T>d9peRA@#Y?Z@alE6MH@4v_QB*q)z&j&&Vc>unv<ChH8ZTyr4@yKxxGL}ANtdLm
7yFtdU&mOt#Kgs;Hcg!~d@B+MUFkZkS64$$Z-uIbbhJLH`u=sOMPU!Kto^77}ey)G^e4p=tZ|?d(tQGrQ8-
(xoqkV7R@cBJ{Upo~(@Zhp$j%y7;Z@+R{>}KGNF1?Hc7>}6Z-
_4=k$bi@n)}<404#r;GAYM*w>g#)f39h2Gdz=qQf*Qtg53Q_oE#)(p`|3l)wR0PU>&LOZ+(ITQM2+knYE!!!`Kp=5+#(BXvx0l2v
Z;2VW#GKWpW1_OS3A#+er)%|lQ@95*k#ot@R0&zvtKAB-
w{`j%5E+b)D9Ilo;B1Q`#crk`uS%bFbw~j<LN_?SqS$Gw^{4zWCeZwU&$q8QOg6a9_(c%Tez<M-nsUM^lUzJSLCB^K)?QRZW!l-
tx3Q=esA}*-9N7>U*S4Z@IjM+H4x744<~N&4L-
MkhWcvUcOLejJ1yYGpgWKINS`%?J}uq+JUaotKl6X>eXo&C(BXY}wFTX59yNV2{!B5_Ot#6TrW3o3K}t2=pND?l_J;`)`kp=NIn)
x@OS)SL#&ad46-
jt7e=#Q;d@9MOCY95@>Q9$n^+@=zRZrGFwSjrRbT=O6BId96pzo(YTvO~$j&;wzKF@p!#PXRFWfi0iy3FGminV9&P68{{?sG518E
Ox3UxSQ6mw+E{`RcGDZ?Kj_pEy_VV%dRD1NmTCgYG!!_1@}2fyZ^}VB<c`r&w=o{i?lc;-57V&+$C(zd@yA?@HN%c~HZ-
jA8$FsCjvu%fPiB1+2r%rYf-jnOmS+MMk)feErR1&9Td7uzow@v;LcXoZIk$^Wb_IkWJ%SZZ382XCt!YWsmM@m@AB9sQ;}%_kd&W
K!^DFFz5>IKL%R_z0Xa+Afv$fJI5L$zgXN{i)_Pf`rs+-
CKqt69{6E=o=CPPU{k<HL3f{gAa;|_lUI*gYJ5&5ndHz%hR<s}&q5tRZ*c5YI+k+-
9RuArVVzWv&AR^T>#=7H*WldP4RmI(QIK2e3@7NohJlB<%;Yp+0K{@GyCED6*Mz&(f&Jxd#C8XZCw<nA0!HJrN%{Bj;yG=A%f?u4
RY1MYbj7g`a|67}!A7eP*JnZ82tIubwt)A{aLpI4PsKUu=RC*wY}YmDg0I@z^%{8Ky%}na^Wa-uJiZoU%N*BNJ9!3iDL>hrU_A@-
>fp8MmY_F7?Q;F9!*w5LO<*jqcu2xEtUYkP!ht}{G0|<`E$*&H;2K<9yLQ9;3GPJz?g9^o`wqPH!OKDC@c2`2z_%T)E9=E%X?Uz5
eATMOv4hXQ{Bo8H=AXJY&WWnnUhBgk2NIuQ!sl0Lm}kjt)zSrg9`u;5aLro^_?h7P;a5HQv!*u{^YK{%-
XiKoFRwNk@VFM_|5n#U;<{fP^OMl$AWx?-
Q<pN|>UU$j#|QU{f7_D+y}|pI|9Y>Oye2|ko(&j>mwek#`nq<gwQ9d=e4e$<xXussI0?F#5~<f&r<fKre9q%h7sdC(yl_p&Ge&Xh
XP#&3*^Bb94eB>6q7O_M3WI)UH|%ph&-^i;vaax1vCsMc4~_-
og>!WM*Sg=o@PiH~fRh!jr+)dve?K;SGPXt5*LbMMehD7S`X;Rw?ejmbt9j)6m;mc?w_h!aSF991)+6?_Z*|q*>*1a_kL$bvBkL#
r4!$4fv!q}5TObw!tOvabj}Eq1sxEyd9XR*1?FH*Q-
rIA#;I$X!gNz=0#(ZJj7}{mwZ|9A+5EDN4i+_k^aob*8{S=2U2bl?M+YEWnOuFD4*|WZVnB%~;@V+4MtJj_#jO*rhcn&zmm^aez_
oZb^dDS%xX9OO;^9pvQ;Jwj;?_T?JcyFT81c>>6*#8^w#D1K+sa%|kq@H?beXcY3*dZT;=ZW?C{F`o(SBPJ6F7FjPIzPmKuM^c-
_~STE13r`wjO35QS&ck{>%VFee>mfX>v|hJ=jXmoCgkfUZWymU_J=+Ea9^x9-}c&n-
y44V85myz{)I#@e}WJ67q2s{fYo3tJK&S}oWXALz2@sP7I|=zw|&Y(7Y=&K_tpFQ4R`_m4(}7!m~+F={@>{gKEw4|4}6|d%TS6r7
WCT!_MHw|FvVxQ9&<_YnT@CH)M_}Z3_RYZzR$y^_$GXeuMf9e`KUQY5F2FZhaBsSr+36~4!aAcJgI7?VII{q+iRw}v59J_5Qx!?&
E6(<vc55QdbT^N#$=_hk**pFjxVwUn}MC<bI|4y+kdz<Vg6;Ir^v7||IJh$?zvGRmiQqaEQT{=Fvl;MzW8YS`JGMgN=N6&T@p+`&
*u(xed}(gJ0-+-gvb2GeQyJ=-
k{_#_~ZzmTLHa_!T*LCuA2v)_#rkAKVvamGxg42#n12J<BM~`xIaG|#s=%E!`kVfZwAQK=wKfB+yMOk#I~U}6z=u2E)8qK6Q7?Kk
N0pr=>3iubnJ)toTrDi?jVjR_QmJ#_<j!^7(O4)IN$Kucb^8n0x=D6-
)p#9eye5vE>F;v?UD?c^cK><^;z=>|HmN{Kh90(Dn9$%3&Z&&e5MTZ6Ns&n^um+(+b{K$I93{BL(P~Ns>xf5aX)J5X2o~+Z*uTKj
<~*oAN*kSsNdf5*cU$h9`H}l(Ias9-
hsIXz+oLa#rzt0D?WSAmBRO$?!kV7T<t**2K$io;jCW&w5uNa8gj(%GPAXN4mj9*Uooe^<Y3zy1U!3l1z&W;e#$1%6`zN)$vNoFG
dH1>k0&BDhf96<KVDU3-
Ph9)RIqX%80!0pgyD1mW~rFT!RSMLV(;_G2WXI<LuG&v?R7Y%iL(M*yptGL{!r<QPtoC%{<{o65kY@OGTa(RRLdSq1|pazLp36>@
SU-~Z_Ksv>j{j<>3s&XIT+{GOovlvtch9pWI&KXE5?F3oL2mNI>XC)uHo=h1?-J+m4ZqRtk&K=PP`?{?66%z^agB`!6&@A$fY({-
&zAZ$Ba{%4Kh$FxbNq^4WBac_=y9|1-u)DpN4=>D?d(cqan(|r-b32d)EeLZ%u}5(!+y1Su$Mf7Q+b-
&<MOzm|1hbKc%3+(N`Mbr~sn1e|b9pb>bh!kh!^o(f{?Nf%IT)Kz6`LUf#F;e6j$pI6Qe6z2EL<fM*9ZuRx<~ob7Tbunby?v{wYA
f2#;M+SK6Hj`nL;k{zP+N5$d`x!C7Z8w%;ilS}$nWyh;>IFXIV38hyxv+>O0zbY#~PYvY(64nG}Ohabh__nK{43X~eL;)uLjL2VY
75!gE&?&I;PkqJ=c>j4KAwuq^F5qWje^zvd6WLN<Z246we*1RfsR+lvpZJ{M)3w7me6}s|c)=5YGKc4VmUx$R*geGa87d72=Jni-
TUUZUzPoxf1(sQ153kr5E#s>T(WFB>n49nx;eM_SrQ-gR&{FZKj^d|EaPM`BCRNZ^gb;t7E=zu@S|6gb=g!UV5!%<OvHR}H(*Mma
@YQ#c>a*JIzZJE88y7!3=>=zd91XqfqYPh>5xf2t8NI67!|wjIhTre|`P7KFNNjkfjr^$kDJ09lPgD4eYMxB<`*^za-
>uzCe?OyhjwRuGoT1p2zj(U%k->rJ21kg`-
Jjs6(*^maz)|$49Fp|>ipIp#XOz}TTJWmIdCcb&wQtenux5@~L&Ow@_76IQs{{Y1qCv3B6Hk&qRh=8M`HpMx37?$&!WZtRQ$LB@K
PoE)oJG>W+gp4uY@N^D3C9XwyTuS`U9Vy{?>;NUwfpnb7hnj3Z3}0GFx&fzM8pC=1!&j-
c<LCw_Du&e<)$Q)&(mT!%D}q}j&0WA^NAZn7B_#&UmJg|%WD0j%{uw>l-
~0M^(#a0xeJwVPSzKOUVI!mepV0=^;6b3BK<?9@r1;YNsvUZ>Ii)8!**XM?NaXcSvig6@Rt4ly3Zf=;9XbAU!GJ#N?)gO9@#McYi
Gz$DpKqK2fnINZ$e?<-J4f-5JyL_CU=Nh@R)!ryedT2PW{-
?c(BO>V4tinYKShf0B6Zh$}f>S`0dnroZK9^$OKp(30R&@T?;tJuv3Ab3<5U&;zR7`Q;gQa+G(65%S8G<ckTNeqA2i3#tn0{Z<&R
M|Gz!5gTs#Quf85<qu*urdh!n5v0wp%LC)lhb<gw_Ib^RfPqK-&{E7w@@I~n_JL1>dzW8FkVje<R9^XV*zwamf-
cAfNj}ybkUrxim^9zVBKn^&2tHvJYQQKvCuy+;S&B9NrdW{#$3unSHU;E*y3^Cqa0y|_xkpKTj-MclXjdg9iKj^DkC3gM1J|qDr#
Fhv#*v2Psb#OwA9LG=FX^?*X8rMAmBao++iE7oi4!Y8vwn3XY#~hn`Gj-
}f&zmX!<@?S$SNrjwuZzd#dF$o;_<FZt&9C=xf4;NUU0naXUQ^@iXtM^2Y95Qm*DrT#M&$cdgu25fmTsA=mvm=rf4xj-
$7ih(D6z-
Vj+RsZ5QDpTHjccA*ur()bu7pIqRzop_G7SpXD>+9=h59Ele7H#pLdwqZOgU9xZlLo|DOG9uj590|7>694Qp2T9y$i~8+T5f+8KA
+IXiv+Nv?K_GSkn-
<IVf|<6i9lDMbM{`LOr&j;YuB+S&)oHBMKrFs0xOZQi`x+q;9w!w0^1f9kMd&$lfu9!w<O&bj#R_jJRRufO~ZUAKpuNBg<oZfZFz
zXvz5D9sP0AY{3rV}8Fn;b?+Fw#xj6{jTaUY7zTRtND^s%Xe)J&L8Z%e!q07wo@ZbLoA*x)+#CwB{{5pZ{x=|tJ<dz@#dQTkL3yN
x4!e{1Mf)cAH4h4dFzsHR>ma7^04x}^uy&NNMXL~+xy0Ly?%Q^T(-
|YrZ22rkjh+BF>kxKbKjkfA7}qP`!M;ZaGuz?#OJ>#OVI(}?8Dj9&Bf~3?b*l2*%n=R`fzU7=GIUF_5IH_*T^2N?u!aJPLg-
`?+<2*auJkWZZ^o2pSM50TFq#A0B8C3zQ10iFZ(20-
JgGm4j9Xpe?8q?rBCa3vvZDbKKs++48?;rv&l^i2CaC1O@2^U>(S1XA<6{%>vh|0Y&mA^r);fKr8;;1KbyFWqQvm0i`Rc&jZR+jt
EXS<pM72{#_Z?Xh3>pt_pSr_d5fBl*6KC!_WLIJ<FA`5CeapiE`F@f_WhU~KgUI-iHEJ?&-
nTGG~ec8B}~<&t;Lm78p_g=j<(iG^L)!bJf+`~mok|@{(4a~`v^+L)d=TS+qnIfo_xOAKD&+L&9bB;&GUNv{BfJ-
{Y9>4_r&`7>#U63WIsFn*;$;~y=s3IYdchTo^0QIIG5to%1wJWF*uE$w$Jh)MiizEYvr=_T5{@AT2I5W>BWwU!Fp|MzUM+pc9+lY
eU`9<zAeaoboOoYIeVAxKC-
71_Ls}|(J?(~on372`|%Ig_W#*Avr7<fPbX*Vb!xTY^GlB0ex#l_{CS?4o4lWmmnVPck3Y_TUbb)7Y^Tls1#SO#X1UhY`e(~nhaX
Nsf<1p8_YdCXbQ1%&^+B=L+O1;>`GsRCQ4g)3<yQUb{w8~=4M3hSHMDbnan{nBS*+{G<@tMC!x^ZIXtzds<s82i%f-
%;@0&A<dP@15{(n;T|KB>BQA*qPMAm(|)N;-
H>ArH^$1nfhTFx4e8=8WiHT8Y}xwZ3adbNx!rntY)NB^DjY~F)(AHBA2+_bIt3iIsa)5987^_Tl|`LJGN55u49HME}e*q;yA%}qa
aGqusPqPx5}{C|o2f3KkIJ~eL|Uq7tAQzPA6CDFPbc^Ez<(d_O=^c6KN7$BC{&>!B`Pp2oF>8L}ajYoUG<NHn*%WfJcmLu7p4*9V
8eOpgV#of<LU-_A7<|gNxcYnQp*4HgN)2>dn_mSMzGf=&7f3nsLe)#+O?%!|!JNxzR`}fvMhkV?6r;a$fJfrO7!?=GxytHa#3TDY
^%KbZAJgHMlb?2&<8>&AvWpZJLJ|w?3)l0mipLf33?cLyHoQ7)>Z8cn(g(!pF>Cp0b8y(dTP7iOV3S<{bqt(+DM&IM?{ZIScMZ+r
JPVY;96`y_7lN{N7{W?26VHZ6yU$9DFo$KqSWuRA+U!OL(q{hj*8lC)}HUH;9k>}xEG;^Q1xNhD2`#05C@A-
)?t?j7a_V%7^$2|<~`Yd|5pKJ1_K7F6rJ-OX{`h0V-p2vV2Y+XLBan4`YyX6-
%lG~4$VEev)wNv`~VzvG(y5s4S?QF~P6FZ$QTbrLb|FE)XwexeQc3OS3)nF(0r<U#b#>r0<yZL$k-ab<&(#xD~{-
A2PrQP&&W$R;hx8mNO^!Xp{p6oN%_X%dvcFFp8nw&r-
zr!^(cCQ0{L|esGuO(VOoS!}~Z$Eyzb@%sj?_W0GcOU7ycJ6bl54rjL^|P_-y0y<qBCCqNOOIgZ*{q}F&i565u6SKdx+j-
Ez_YIJ*?wp6bo=o~w0TZ@&%SMuD!aC*>pp+5^Blk2o`2*s(x;dAuiwepcUFmQf5$yjyRQ3ppWTda@Qd#}yC{9{+iSMHyRdBJJ2UH
<bgu2Xn>){>-}(3J&xzh=L9_dwso14(P}_C3zP~Zm)WyLy7qrE;&tLbqioSgu=^5Gk=6-
h8&r3JtdS?c?vp(F<uOsYc4QNVt%DnZ{^WnR8Yw+;9+#DZ_8oF5Du2%nU-
{bwkdvlru>+hIl2S2xc#uiW7U=5f&@I8C?uIpLf%l=+|4P&_X-gRI4@3PO?zK1n_(Dw0qGWcbK1KNIG*>lo$-
WT`x^>!LIJpr3$@sJowXYI+wvGhNd<q^wVmq8W8Z9Z&L0bJ&5eDg-
j{A{mlkxPH@{f`&y?#`58@&G>J{`qFI&1N=d)Vood&Yeatm3(nZu%kzKb#wKm2I2C2t0`ZsRJPapvAeyd@zv$Ct%J@+C;L;R$uDa
$(&WQ3hOf<y*8Z%l8^8Q~-Q9F{g)6)Ln4WBOW%sVt{#<P*k9+zO(r3jv;Ffi`=DmDsbssi+dH7S$So`GW0sYd=l&<@t<5Z|}-
*w$IG$D)p^|d+LorLN<1`}iJ<JT07*N5rjp^mkteLsgkrzhVs%YZF|AO2idnAe5w#P;65{uJJU$%18X(??Z27n5xNU0B82Is34@k
MH{1=e6lBp0B5BH+L`V=hAiNU%Ee6>`$gxod?V8EOu|NVJ{P&o^XF_{O|UhJ^P>z&{N5GuC-
B?=riVJ|9^A67N<Agd8p%UpKZVMc>bZk{=JuJOG(wZoyvikK7UZGLbvhPt*xtb>DsJ>!<b&AX#FnGV5j=ncC1bv25q~RE&p-
Y)D1e}-CD!{6+M-Y)7|y4zSdXQ>i)IvPk@(aW4|W7UEjYuXoXE~w$A@<EI+*mo0NYl<D?dOWE&pSdf%@KlY;H_tTjPj)8N{}-
TvCSxBiwJ_C9_7>U28Gb!uOKKHD7T<+D~=A48{yZSUyv{*}*LqFuV(`xdwNK0`URRZ7vf_vlz%F3#@Sd5r#PK7Wk^7R?^gzc%{zo
DnYm+WFc%jnJSyw+h7GMQYEY1UtA{=l8#*Av%6^+=A_A+@N{>t2mkImc^Fl`Oo|OdfWM(|5?}fBbwiK?$G)Dd717{UdphFE+*XD|
6irsJz8A*nlh}<6Zekx^pJPn>(0+^_bF%Xt~bGd&lm9$jMuQ(iQBG|S?|R~XVWPuaOppO>I@$ox0?41&TXA{GkvhNZPoUb-Mg@x#
r<OM<A+tqo%Q*F_k=y`+szrWd<Efg+<W=3jXhw*h+}&(d8=jJ+&v?A^S{j*2!CfU{uK5@$?vc)gy^ZdFaCe`e3?LAp@U90vr;^#W
_@=2s7*|NS#y^>o1OFV#q-CW@5`ihCzdXkJKPn!r?MRU?eB5uHE{6vyvNR0tM_+e?bBXf^;pn|b2@HY{*L=u@`VlW+4g7l<K--9I
<2$orY7FG_j|UyN!!bJKYqd^n~tN^`G>(teBt|!O&$4zyzJ>FvzXxe6hCYYQA4fQ(E2RDE1u=&T+b%A7(K2z(TT0E$uEmVKX#ub$
T}uP{5^TuS_}T!avJY5|8{!v@9h4>_67HD@9|>i?7VERHs6b&llOVHetZXWZu>*`itc;i8M^B!)Q`H}%&zytfc3tK0p#_&=k5OQu
%93J4%ZRvKjK%kIh)qc_pbPScdzCCn_ZiGpIda}4<Y|<tmb*)#BTTIV&~e{Tvhw|ZA^am`}37@#|3=I&lf+aga5ns40zn($4TFH!
xxxlJNe(w)34ILRCjM$xSxG3_x<+=H}`L8`{}v-
w*2zxTXsA7l>dU0bZLLC?9X0&H~TAoXrMFpe7*NP>{{>9uvx#O74OB>YA>AP?Q{AFhr0jQ?H0YZK@i0+=!5I%=~DwQg!P)ep0i#T
yX$c0x}Uzm_g;XGn{G5fwg{ecc_uYL;B0y2-!GOAm&CdC^?tk1``cYZo8AiF`yce#hPbc&!RL?i!OQjA-hA`=$8TN#{fWJY2|0*c
d);jFoHv}v&)4rVJYLp+&p&WbSGKnJNB4MMqVMnazG4#y0NcyxD6QE0{By_pk1v)?B)1+?FCJ9OU-
T8vg*3jUmd`&=Hag~;z3^&1f40%3VqKoAXWIZ*4k8J?;D63POrCD`HJSTQWk3Iq{ru_YOX5nWP><4w_|j_-7k&##ba|5E-
*fh1w0Ra+<N$X6hd=Z23C=O~$6E99{=}Zm`R2U38iOQi|N7#dSKrPu+b=KvNYim+b=IFfZSPh3i7(G;_^{PJ9gZ%)e7a08zt65_5
9c3lo^IjV7J2A*pRdvSAL-rNb7Ae??7UNQK)9Q@FXprSaf|sMr>B#P%bQcqEl`LqpFP0WyEB+;W__J**HQIr|8Rm1o8=m(Pp^Ici
^iIJKbteDxDKVg!M~@r1|IcXn+Y80$DKX*xSnD>{`2ke?|;7i@6W%V|G8VaF~*A(+DX2(m;-
b*cdhono0lDDSuwvGM~%^S)VUmAo=h%IB|SSH+%50Mjd!Qx^iw>#O!h7E?#|zTN-
m<+!Qb0bfr`Ebw_G)!@4sC}Cxb=*ZpQ`>THF$=A1f7q&$c5CS!3*uD@6Z(|1es9zAmMZoZa-gJ3#OG-
QOSY?~rV`j-u7D_wM^7pGN0DJIil($Yu^s98Guh>$TsB7scPX%04Xy_oAm;$Q+$~f%cKj?X$a2$-<W6on#RK-DKB|=QKWjy1OY@u
6??_%76V8-z`_e`-tJc9X(6Z7X9or<Nx>n8ZJIDn>!O-
Z*49*wXOBdKK~NR;=^r6>DlGeU#^XHd3%=r`uFC2r}fPN55Ky$^YSnIoR_lsq5Io`lL6}7=i344>Fn{Xw!+|Np{=k0SYcsLwCIbM
YrL~i|85OBwx2yERkN~f`s>oR&P!YKRe%xz_cw;Mp9;g;DY91|?g4G>f|a-qK0BXY-
`sz@D_;xO8@Yh@_{ILZJMaHGxwu>H0w%A|Uq16>bg{yIg6H3MC4&9;c;|iCu`r`du`+d#+SWP!^!ciPpNvFhYrMNW{q*VT^rXlBx
a?o{ZJ&L<JUzMja{1-^D7w73?B9R5m|XS;ca9c6vg1ar-HQ$-#=o~8WEX1dr4hyN4?@cB_J8{E_v5$!{r>kqJ5--Fsr#ikNavU9;
=pzr#QgQ4dy43(y`9DyDzOprZD_<VBJ0n~r?0Jd_viojnQ8_bY5I*Xt=Qd0rb9u7i|Dey9oGK5WOd$OH!s`Jsdk~c1rdz-
)@Vwkt+TDr(L16hMdH0{rqUqpch0Z4_ghQMIBZT_F+)VZe|K>)Ir+|NvsE;nWE3B%MYxv&{quOROnUPWv5%K`dnibuh+Rz-Wd5*u
E;pwqNj#n}uUkoUbKPB?|9s2^Cw$F#;&gWM^{#W6ko2D(htcSj|2KLZHd6kdl9KYDnb^VF{{7XG>M!qK5<B;uQ~&RlCqvhpgZ-
k{_^k+d_v82ZeMur_$;4O0_$|>QX+b#IlHe!ai4`5!pYq3R+avvN?`MB~dB1$Px|scSWy$n~{rAPk=<HPjZFE1h$Z~O+p2pYFr_Y
y@PJeXy>BjcnyQ|6S^W^@-
{`<?jPuX&Z^!n?~ce4lC_(M``g?E3^$s8>2Q^!8n(FA_}xc_EZz)kZqx5RBN%%NxWfWZ6)Qtsl7KnYJbYk2Vb=XM0;3yrSHXGBTL
nk4TnLCzaMEQ?Kz_lVw~v?LBwXt>?lDKuZ3BHh~0KD&lkFK#FAUllyt6E1jZPG~*86zs7pMpFlyE)l(R*Fceh>D=hIn%EzfPhU3>
)infk1I0coet!S#p!t695l!Qyo}a7@1}&3l+ylS7+=?S~Z6Cb+zja3W@a5y2cz+|B(5n!|U4h5qH6v&uAppx*{(kRHMhWw02pawJ
37fqb`SSCPXDiqXrh#t`Q|$a&i<eBEF&UjU4=JiQA2fiCzFo}L!`{`?`M#iN={rllezk0P)0l=9agp8TDlA$zK*cwv$Ow)v7&vXd
i-
P(5{hDre@op_FalZhhWLd%!CW<t9&R;V)VJ#O$1@6CoSUwDYE}uR%x5iZtFt8@_f5|rV2AwZYpI$%#e_gfIEZT<+LS@RYulL~ovU
h*k%h#9BS})h*h6Exce17`$urWTJWw*DlWc<&!z3%S5cA%w=;MnEKPXI-
my}c7_S~8Hnv;yt=hwT^r{qLKPP;KL1vbJ{+&EK~@tmdB{u0QO--CvA4-
j5rX!!P~Qiz};`Mwj>TxG}Jz)x{$x{`l$N+gAMl1<CvIpSy?I-Q(Z)J9hV$@1I{eu;6Yxd2ssW-
<#`qPZo9l+O)mbAZp}(1d?`ON(e<A+rf~W?Q=2_rGHyM?tO*c|6wgRl>eH4vlTNq{q*hY;%Sa7(dVmyvuwOdzOUPO^T~aCZR5BmZ
EsrcmQ4bNRy}$h&(C^;e<ye8uZxT4Q!9B{<&v0DIp4fY2mRF#J11pd=SbHlPq&Vkupv?Vp>fFRwy@nxJ@)0Ni>d5D6J!r^%M@Qog
}tf-=)ro24<uh6@0|)8n}n@p+udp(M1Ar3YWrCmNW}2-
B>E>lfEBFUr&f%APNP>x{A<$w^X)a3$4=V8?)8qS!~NLqXl~`FK3qOH2wGu0v-
*7fd@^ixPpY=;4#xQ9t;3QN)80Y$V|8vd_U&Eznj~<MaCEo&uSU{8*T4JWiQoN?W#fypkA2$@PkW#BF1I@FKZh1Ikjh+}dG_85Gu
YS+{N+ye{;rjcMbr4#td&~b{q#It+uz>aJ^poeFKNwx&aaRS|8aNrb5Lr*HEZ2JPqEs(PC8q{`-
lHIaVKNad9maC@wjfG=iiFswA0U5>lRas%0SQMlxOM)C`bmCk%BLmGe0o=^!#BX(NiS5mP3R#mT&L!{W0A@Rj9@UJKw!ry*0kO{B
UwVv#j&><FEPn=VjyT)#-06a)?Q#HfrhQWM}XHx{4<2tm)Sd8K#U-zLi@3ce7Xj{*WG8P;CC+MkwL(#P-
$Y@0(uZ!b!u=SLfF+&!P0Wr-PGkt+#A_H)M;pRb4xz*AM^mYPJXgoPGOBR+?_tdMkY;bKd=($SS0#?Cj^r14Yo9d4{+!_GfC^BV6
D4=65cZwvSIP&MqFCwnr|I&xOcKW~=oyUM@?ltq<PA=>GY)WfqW<OP=#5WjJon%r`b4B7WT7?UCBKwpZ5ro5b!a1n8o5(&=^65tB
FL`rCc^vaM~-<iES?c`rs{^}Q87S(68lW=F1x*0rEOFG4E2w&ClX0qba_i!Yv^zGms~SER6iAfH|;hyK3tvTr{0e{ar{v-
fWA6v)^g9T9jdPrV(N$1lX|d{9EX-u5MT1Xqwz{USSE$u53;XZb-
)9${xVmD))IF_vww@BO={_@XGrvQNGSE@>6FL;`lNZHJ`4IlK3u13$1(+<^*|5N;pJ2+8I9UDvTDRu`+$``;VF;6}WlU=#E4)2~_
figejW&i&|wYh7Cpt?i%n_lGdN)Bh=)xf@b+$=N7dgU^>w&zn)_?XJCTdih<%Qr0eZ4P_PR3kgc3mCx?q^|{O#_H1v~&-
5N^5mznhbFIpi?5IdNWwLD>tI1}GT;I-
jeZey6pU>CRvptKWt##n!?y>n|U*zHkRmJrlRA);_*;pxAKJe|Ty&)p<JjoA`He1fJjm?N;vtQ20EIlM<_8R~By6H^4FYg2#kg~7
K&YRV~n8SO2u9lu)7r)6-Uy&hnWW=5K`MMQ>M}%VRh@4l=#_d_&Xr4KHfye7|I27N5bhIibh{aAMV6@4x-
@E?(<L>@Hvx@4UZ{P18zWwjF)!(z{9ZrzL$UYbRwELa=TS`+dwDk$B#ac-
VwHA4Q-!bH}Kb_K)SY{2UhDEUf=b(9?;s=gumQ%E{&&=K}oc`cMg^>j?X`+5@PPaO(8<yxSYg-cZKm7e88<G})OROy6YvFO8FzAC
@^kfg>+3w-
&Rx?UG$L%24xdtgOWbf{7t}Y22l&Q~Xeu54D+xefbb(xoYZ1(n<0_RIh{$JFlUi=KYzdoV(bz0W;KN)?Qbl#8qr{n!0BrVJF<T*b
4`}8lgvF#Z(|Gu_D?*93oYb%rEi`m&uA@`!m?#lg5(YK^!Kuc_=KvWyy?Ez&F=W4^&-YGgeKS@HSSF7)vw(8E$!$-
LT_sM+U0@wpV&ep;fe_)H*;hgNi`}?|p|4{%?n?nEZ6aINyr4<;@XPSxsSlU|1@Q&T!G`85Ok1yEumn44b*p+VW{dyaZtRy3In#n
H>11nY=GmWDrn{~Wxv3$K)-CKY~;p#VIl-YaKy0-WA)!~(*M-AuD@5Jw7{X8_tJw4fI;QtbL?q#$>@Nv47?(cu=dA8KX{q-
s9{CBNiTL^9zP}e$xC@Fo(HyYoY&sb|bx^@!S@hEzl<PDU=l248336-
!(c3U{urg`H(4oCUR3e^oJ_@%&l!2^By`l(5K=%oNH7OJz8Z`ltG9q}4+@0*dr;}%=FO=caAcIR_v57))O|ALpzRuAWWsjqP#+20
@j=V23EZ+7+7HBy^z?%64+y(p(WTsK$usNvmM46$di@wt9H-
>{HB#5589dSSY6la~LMYQk=xhbshbA2#C<J%=^+dskt~J<l`Ud%8JHxK7vNdpYFGuJ_SlJ#J3+u|j%2Zv7=z4Cwh!GWqWcRKPp8W
a?i&<Ns2>2nvA5n~#@2zP>O0eb4u92IoQFyTvZQ;s=4==?ULGbI;(r(=2`QAE@AAP|FB4)bD_CjKCJxJ4#4vp2Yeye-
@P4oF?ne`?&x5DZ1H>_b3eFy|t@kxc=VFyVyK;{ywrqEU^UX)A#k*atDO+W9wIszbguLqYpP<hj;jK-hUmE5RQLk+r9oU)pySBPr
lyVKm8@ej>X_99zTxd#fK`z&&#JXVh=^pRwMmO`}0Ng3!Yz5L9x;0o!m+}5v|n6pSS4lH#dJb-
^Q5=fRXgu`#)8*N&W=`Yip*UV)J(%EjRCGhYRym^kegB$)|taG@iF{7|-gPb)k3W;=~j9<lV-
>*^3fh`VDU^+jD<sPbYC<wE1i8uWa8jeq3CM$N1yFXN-
>4pT9Xrc9mvc6l?I0f5sp5pR+t#Z6F2|EZ?$QJXWlTj~|A2x2ISA)86IjN&m|7v5ScVdVRV4^l20^PEJn8_g^l)T%HWajW6FvmnW
l1dh+?p9eG>yVC&}TQ^P*z9=%`NC)w;T;@|%0SiD*=cO_cOJ6OuC?(xpwJ;6DDd3T-fTTqY2v~~?YZ`hlWQ}Fw-R_>WUp8eceTlj
76kF)Jszqt|Cf9>4d;+<d4%~x@#4|X44ubMhncYbfv4B2{|ug~1sO96A)*qkYDY_;(zS!?T`W%jdx^zLSl=MT4;Q#1H-
|Lvo_Z~c8IB`=+2Dx#iLwAgd~JRUrrWw)~zUgf*R)Sb)XNuk(@Kj^S|`=A)~@OY1J)fwklzV@WNsDial<n8?VYV*vekGuP4@4S83
EgWx}w_kZK*W<=k>1&(&5o?;K&713Ao4B|+FaELo44{^syLLV_<EH|+Zrpgd$yVekG%^0&Vl3BytWQz$d2(+xL*vV*an$)fPERhz
jBMRFvQV>KH-B`d51$@yHk@g4xSy*A<L}KGXZhx%8~iZpyZnBgM<<^eC*M`n-
=BP!Cbxt2ycCkR{~I^{C;H!~=WmaV|7Y>^>%j`jZ<4D0wAqMv!@KU?m&+gT>_WePIlX`PrGMX3(KETULn?VUK0WDKku;g4m*1Vh`
Kb=BaWuVi3;R<tSp1rUvsnN4nEwW$s2B9W<{bPr=#ARvRu(3`ew6eEc|1-V3AlwjbxQ9x8<pQ3{M<eehu>(#&18d`bKkLZc-
d#~{`c#@<9+D52Z%+se23#%D_O*Ol21GFcxJ^$wA@_hlzaL3v<}jP6~A}&BL90Ak0(()?zV@$?kdSg(XiKF4SRz|yqGQR|22l=v~
AC(GwjXob^^oma6DgQfuap*{4VCZPM=;5ggZ+>7I8Zs_Z#jzQm(g=jJtW9PnO9dUB<mxG`tw>2+v2I;d*giZ;A1P#{PAmk0+~SoU
UT~q_{Wg=vsS&PTWf)dlvTpVtZe+#^COyvwc2JH{|Hs?Y%5!wx+hC8GP5XU1Q6h<1*<@?fORcS@vf>Sq*g`Jc~&?$@_0U54*4Z=a
CJ0-uX1M&(D&vt*gA7#l1MQwZ(VXJG4Kuz30(Acpj_x@U!z|G2{N*_W8DMN4Y(Zh_w+f`u42B3y&H}mCrtWk1M<HR-
Di6`sYhqBlg+Tr9F?x?!n&c%<d;$?LF)4@LBgu-lM&z+}`7Ox=MPJrhSfm_M~H<ZGXo09d<p7G%tR(-
A~DNC;QjE7&PrU*!u3<{;)N-i0yNyjkwou+S;*oIk4wGTJ3-
KrYpDm*$3}(F|xfevfsD;kx%V8kL<a`%^_=hF}1bRwS75nRru`e;9V}}_WON%Z?Qdddp?V9CmGM|pK06vY}(qheH!nrzw~fFF5-
i=&EB?sXU}_Ld!}n^+17MEwY3wo4lT|NqP_LEvgcLu*^~XxW+%2SZZvJJ*?JqbcrNyH_IFcz?(CV-
>hQA%C7*q;CtJfF&xF`v?^63_!e`q%=vsUl*qTod-{bP|S(ofdduM(7{l5KadxRK2?q{|pZT;Eb+nSAg-
A;wi&P(>B#SDu{#JOB}eOr$MVhU$T)82(W6I&-
2`_E)@_)PMHcWIwHAV%9Y4|v}8dls|xen)l>_8xnayvlVa2kURPVt*&Z4f||+#<o^QTx({3m)UdgRM?MsQW8gOU0aNs*!!HVIICj
Cr-7~Q)b68e&%4`-51z-
U<awkAYdg{YPHp{liO+U!^BnBjb<K18fAO0!+ph2Mb92Q|i+x?&dzJ^}6FUd`w*K7nu>Y>I_M)=5YR`f7WoOo$XKbG}<+<?uGxn*
)#733RP7c?e-T%B}pQ|&#?!jWT#ll{f=gk_i*gZLjPsym{vk&8{-
MgK+`pkaY_9gMiVwLSv;@{ZrX`B|GwZ)p|;dwCX9ONT;+Tz*TyRx%=mfQNXcV}nAcw}+aa+C4g-
sxojvrEqP$w988YqMwKKF9Xng7bDxOtF1w-;wuA_F~Bz86WJ$6?q5y!eX?=(OH{!X?vD;&~z~|?j#4FotAudSzIM9P3-
f!JZHPsnZ3ukU2kgfJGH+b9ITO&bG>o+9xXm|cK2*e@f;T2rrsmxPfm_D&69(8JuA89!@U@@mcTxb$tmp&<E&lG+p+QnI}7Z*udw
!-Wii!q1^eu-?MI8F*j!kyWB+aIZ=&-d9+y1p@!=Vkl$?(kj<O%^nQ}hbXX?zgI5^>1H#ukQd-m2}za-
b0mgPDYuhS)GnXQSA&PV$m+ncse`^3g7`>|OPSMB^BEy*cuZ`<?cEEw4}+nH|nU~Amg{r-
OJFH5eub9l`>2XefLy+4ahx$XCbt@R%D5brcTe2<6msdbp+*xp!B1K8fNeMzil&nK2M#pDj-+5R4nN^<x7Fn-uRu^c;54$n1r?K;
_uRuU^`=<lD2tN3uQv<}ZiixF0{kW<^9wza3+%$}>AGdbUP7^lmg!{HvZvv54ITw_iy)OIz7#l8i9$MZgjqwSLCa2Q94Lkq=wyS`
C_*bysE4>~SqiYvs>`9Ta-&9<;uVV`BOioD6<=`43OK(~1qFG}j7UfI60^TcvR%N?n?GyQiyv1d-
av;Ca+_n+^oWN);SvUou~NN&-aTb!8ktZlyxIHUNx#zDR@?v`BhVV!7km~~3d)ub-
6YhJ3JQ@%7=9XyND&rQqn4U5SG<p37r?0PK^uy>KDzO5ANJ0)?`VhuF}c_(L`)rbpQw|Qzg$81G?QDI+nN^%(61r~FA)K#2wX@hg
m#bo*>2l1iwbCdGi+1~w}eA)6stFOkYZONk>CF{3jU!<*r^{bj>YWXLzac1X*<w)aEQ}t)|cHTKWJnI@-
L)0KW)gj~n)XN!h*w%A}xNGO{VGWoor?)tu&+Vml=Jn~(*n2C<Q%cS^;_6{surqB;o;DzVb3GVpKb=Ksr^4EzJ~_yLbpGmjT29~N
npHzt%pp$pE5sU$mj|(to|gJ09qIymcf@nzFFl@vv$CXbM2=O`-<eSFw%Mbc2lfoeOEPjQi@#N_byb>|Ea(-
{iyGxRE5_5NixK^0Tp=#nJIoKyU#oYmUb4MpYZNy1oLruBxIw*M=@}g6l+V=v76WaMvae>;r5(Fg>X~-
M_q8g?LpnOsm6N9IizapGQ2n#CQSDmG-WT~%x^(A&J=<P)scR)JR*2oU-Ve{Q+|HUFwFEs2ay<4L{UFQTvnqRQP?CGt8I!9QxuiF
t_oVY-(yDS6*k>N(jP!T0`bpHUNmW0)UT42b-nA;}rPvxGzfe8Zp;u);WAT7E(5(`y>Bk+!K#O@6Q>p7mE9DpJ_j1<Gs;s5M-
ig&x<Q572DLboOE;Jz*$ScLDyfnAx_btatIa}@eVsbb7Y@JH?ogeNao&UL=Pvew1LBzha+R4^dwfipFLz(LH9`zWxyv}LMi%Rm8(
ijq#<nZ=<IhPm8F_*3;(7Ug+hDv)Py#ezEo~2!{<(8_a=h@+TS9;&2y%2t1^9HN4tY)FFVzFb=IgFhpy-uqIOKKP5yuA~8AgOwtJ
kz*Zj4$bXSYD(2T=z}RZ_g%e?e}8K>%o3>*hB6w-
Mpnw4nlv*a_a7?WY4tAdg+IIW?*&uoPD?=mc;rj#g1y9cW}StMbvvSeNl3L%RwgjVIN~!@;)Yqv1~lEJ<@No-xOzA|2=yK7ggTxq
;>dt^jzpw%w3$-
y6(1<O1aVGux4Vv+4>uj3+6NGMry{^L2M{Fx9r?Jj5qcfw(pp&***8E?dXA2sXtfcy$RNb<rMU*>`Wb!bK5(vc3zeCBO1yh@{xVs
h+G((ox?hIUUq#Y^$;^ASF2>yn)IfVywcihmh|O0^Bd&r^m5%b&Z@<$yzE`f?L49H(q~>}v0&b*bf1Ukh}BQ@aIBW6cdI$$q)JV;
N)FGD$o2B*Ez`T2@O|xJrJQC~vLBea%sGGTyd2S=rmuN;ww2!J!I@6~!16=-DfFgO^7<-04&vEC57YGuy3CR?)mn%Boo#=ZKfk-r
ySv$qNjvK!e*bbE@s3IO)v~~Tc_v@B@3s8KGJ-|7!TWb-;Eb6PwFT?T>es@VP@H>lfBSp>wQITaTnl?QXTHQcpJpzHwfbnR{2`-
HYO#@@*}s<UOnmcvcK6TD_bhjQFMs*>-
FKnA)zW+?XYM?q$6)J_Uc;p2dQZfA=9%i*7UEyA7pFD3w>EdatJi&5$Gy?ZzwhqzZI5w8pPZbAelh1vq#VtiVVajS6W+fTyXHTBM
~Qd6P_Jp8Mt<04#-
@CP{x#RgJl4*IvUils|M(p>J?|*jp0gU=<pndhKFFzw6ANaD<aEWkr+X%UzHXE3^=D#nfY}#wD*9Zk4Xq3C2E;zAAIUNH;+8M~t3
O{S^H<l2?O$rO%*}zV24p4<ronO?t1mOx&pX)1o%ql9PUqG4vS2PxKb@Hx*o~ALrK7z=@444+>1-
I6Tu1khuVc0Qj`rS5#_U70HpO|)-
cgGj1N?`2Ws8_=DOn%gKaXqU{_F3>azf^TwkPOISlnPvW$T66^n#hm0Nh9xAFhw(pRbR8=Gima7q(|CXYDdKv}>a8&AfKhP@JV!v
FB6IGl@MhjdKQk2>V2P)t<wgIR|rfo)6C}-
<wIZPTB#newDnwPM+NvLoFWjd|Esg%?0%L<jnLI<HL2*O9P(C<ke>~q(5lS!PaKW;UIVy<cMI*z(l#(-
Qji21FmE0i6dZlgcDe)?=haMPpvag^EuW|cdus?yk1+L^-6BlrUptD>T}RP<m_9ySxDTW_f5~Mo_90%tk+rQ=GXRacqU-cm=%n{l
-V`ff7>1|StFBx>quXJH+h%u1?!VL+z|5#`f22-
gC=+mtGl!K;N8qSfBtR;OV7KpoWycv&40UYu3@!)LOcVTMZQL#_aLUtn*rCc@?3{Kd#jh3WzxT(7FrCJ4i7bJf#<OO(=2%&0Xf>>
_1L-?FxRs6Nk7Q)pB@++a_V`<<!l4`hx9WJ<Jq5|d-
i^P@oe4@W<hz7)vUH(9WG+7oM@=IeX)*pYjyhPYjrX5oO=UiiS|yw+1OfG*IV{nbOsH<41=3Gd^hcYchm5ld+c3s#Bnd?PjYE6Pq
ugH;aF}!eC@@pTH?sU7hC(n|JXaQx(YlA7#^!_7pz}$YkK!~24!{Rii4Inf7Z-w4o-DN?wT-TUr^&PL$m7|&xM6N%mw0rXYzV%rI
+b?_vFiS&K`@UU^KuzQ0IUHEX|)oVoArlPMD?H^G}2|0FxNgS5aRMtSs?=SeCo~d2N$>a@QQZ^AM~yHL%54%T+C!P*(_R-KOVIa{
gw2{ybt|Y+Zrd1*=P6P4j>S_)@UJla7mLHRX!=z?VOBrrG-d0|WkrIkN57oU?bJ8Y`~nS@?PanVv&F0gu!KJ42sKb0YQ8*-
Mi~9rd@p=hyejSn~<$x+Srbc|RB<cmxUk#A0tecy0Q60G2y~^XkOHV%qoizzH(T?>fwPv7hd)VHt1@ulI_$UwVs~n<o=TnW+jJ3U
>W4M;;FX-own34}wLdZ`K!<*v@s!1;Og`_k)`Dgs0Z0w@7VmYc5v&oRNn$hMaGUxQ-e>ANtmSX2P7|!aKB>Uo%6B;jq-
Q7e`A^kAa?s!}$wGGFdu~%V1g0xj9;S&rQqqsoCvMFjy<)m*Cy%xo=O7*|&4ia_gL$hkPHL8f(66y^a37$JO)I>tJk{fpo#~u5k;
KrNzR-KHs0Owa8PSGw)jpvnZT7^Urx!(|h*kjN}38<BjYZsBQYuVLg-
P0pI(2UsHH=;qNlxfEVHb)bot}Jxp>h=3Hye#H>+A3{5=!N?|tmPI{D!1I%UU*%f)?7B#?Pki%n9kB2$Y!F~RD9c25$6RXKp=!wQ
n;U5>1I^Jg^_Mg#_^2agrxJjp$9{AXkqgjnd90uQS`=nFL9Kzc_95gxa;dPew#6sfV*pqiz%%f(ejxFiaHvT*YOnk8?XC^L8>$qf
&^5^}6h9{SzugJOG9M%%sCcc`pp+0vJYag1QG={IA84ZUoOlx^|{ya!M(mLW+(_0VbX&v*DrZ;B5Ma=4015@7&!fMF0o;l^h8y^}
ay|$3|-
}KE6=z#{u*1Kvmdh$JHyB1r)Wq_v=HZft2Ggj}pZ0}a=p$(o&|NZcJ+P<YXHOW*1%M)Z~`5$v%W_mF*z0TqK=`Sm;)2!lbK6f}*W
+YYvfzJ`njBDV`>t@0b<cIHm_~+LV`TEYP0~V=p0hWhH>i254mac^R8&At>q3F-
w%fycjaQt|BtsT`tIrCNWRWLn$;pFRBqn<P5S@T3NVd5pCW6;;USJ-BHY2r}_&z^VRNy|HvP|u%U>PQ?B={_)ThI1_}i(O;z9DYz
~4u3ud<2zs1!(cXrt8LI@R!@;0TCd*-
?h)+#p8srOj@n=2Zt2m8KjrFGaWLndT4I+k_jS2F+)TUYNn8A|T(gi!eeOlSEbp&6<IM_KfC~>6phxTk-!y=K4-
O%MmlgL^$AekT4rAy%AclJ8?~9bV%hL8GT<(VO2<Rh>=S{^eICO{oyRc{BtM$e)oC#Z_GijTEa~6jHYy@j{46ghj-
)JYxKfey|+<n|7He~Q5(fwe4N*smn?(pZj##)|-
r=JO@((WI=p4DgK!LvV^4GrkGaORS;)DgQ@o)~KN1#=kip?WS$)#R?n*>>3eS=p?t6R<{GUW~|?cnRhV{4BFF`pq-fkI1L=`l7PF
PssBade_IO;V_o5tpm8&;QraabGSYcx*sL8n4tAB^u-
R%FX6Vv;P}abz$C2H^Aolz?u5@U2i4~7Xf))^{fSp2<}hG~R^TwiJ*FpEwrBtRS!7<ksQS(^ym<HwU_|KmcZTBN!JQqo!e{=2inD
fj1_S!fPP>AfhuN~Qko^YNXlpkdC$oFD`D=_N+$mvmdVRE|R+>i%OEeR|pILi7*WsD7FV=l`=9JP78Nn^f;9SR=C(prnh1QRSwUP
Mq4Q67i^~|517r6&(7F>SrxIdH7TDf=~ci!`j^<e*S-
<<ivXrl?yiq%_%LmfP$DqhFy=PVqArp{M!;78&s$KbrdxRHl3>kjTE74}No8_#q2aPY90&oQftJC5g04K<52$E>AJ@yyo2)WHLzZ
tczNT%BrmhJKj6r<ORpi&<#Bo>iQyKf_@WE>$@>^;>u8csumk25>5}q?TvlnX7AFOYJ&ni3<-
Gp*LGeCxQ5iu1Ih%u5b;RAO8Vo1l$Lh(21L^I9(Yq7p-CV+@bhBGSAs6jTt-7a&lm_)1)^;FF6-
hw`86jkcZ~p9!@@R7;Q9v7GRcyUC!YfqdOAb6Dz!nh6g*wJP}UpYO4cib%On!I4W^T?iunPyfKsBc5e#TvmtFjhck?*O*HGTrN0!
neE2!$Uc7&vL6TDofeAu)t-
mUXldXX7Z+kf(;<e4~Pc#q2eQzkw%a536?4IFy>ch%0&u+oDcA78Dr{Kwt!sl?iy_;Uwm&fRAw!C3IXPw%g;E(K#2*z9us?F2cUt
{I*ZD~9%`e5_nRkrGQ=83nbDQ*BYIsFi73^W?h8VcnX6?%tWjHa-M{kC-DdUG(}@Ni4k*(~6meV9zRROnwyD<G1#$)5JWAI(4u-
|OvDQs09YAZPA~kFuyG7mPe{t?hCj@UW`mz>n2*uRd&$bdSJ7HN_cSpmjN^;~a}T^|I4T?14#%x#u!INkASm>b%LpqSwma0e@YRR
|o8!hL6`1qk}3vEatz{yq?*|#EXNBH{4Tk?*@4-`_wZ}m!6-~p=y`rK=XiS>g@@tM+?5xa-
UJ>F#mkfu>6zn^y7NyZ_Uf|n}GZCV-_bCV~GKAE$h>VO+<r{9I~D@;)^qV@nFj4=>f6DH&2JF9t~@WClf#ZdR$r)2jm=6PcIF=YQ
K(J(>G6-W<V`D%)*1aSxD=;hWcchdvbHzJJY<DbJN$y%KKUPy^MDI+rFHyDa<B&XUv=-jht339B(u^XX3se-fJ};NK%pOZn=o%*X
SaS;E?6;%cVgmZu#8lO_brps>Q{q;w-
)GwBjc8fjZ&{p}W3NYzFfvjkfUK(5NE69j&e@nv`g&!a1?r37*gljVQR6@C<@^x=BTDyLbj@L4sod_vvOp=w(<f&Kl{LVSTF38={
K5c4n2V2jaTpJjxefB0kp;3<i2<7ol^Y-
FM<WThN$X$uohz0NNnn>wD;a)1M%hFX1~>>}~J9lc5)1GuP}K?R#mwEjGD)+F9d)TcvfxpT84d?-D&-
dIPy?<Q{w=bR4_%xtnfAR>nE_^Y!VSrK4GtgZJT`pebPcRa{4{6Y6!ao}qKwsNyU=Vs1?z+wL!Oag=^Geatx+kCw1X!CdxHRW5tm
)sX#;bUM)vS-{POD+DK{&zvxdvs$jh7egDGm*!}j(nDs?z?q`Pp2$-
HK6O3&wIBI75t?C3TR{5p9jCoIS~|=J`)JSz<u@i3Iqb1?9?;01f^(s-
iq=3R%nMi#=0YVHhmbYu?Po58S8F<bada#3&WN4Hw)9NFqIC06+;H)Ec;jfp>7u};Wac3)+1zO^OV^pbTf$$T1zd-ZV>!ss8%)&G
1Zyy9%BRKYD>sDyIGka(0@kP}j*istm$ra35Xpg3_OCRE-~bHEa^{dVy72Wo;U5ck(stS)c!*5IWsil4q2?a6>NwkM-TSanx#Ia)
&jrme>A%zWB_CD)=<uC1{`{Q`d~p;^nzTLnKCq?I2<gq_*8;v7p75}i_%-m>7#6!4XrxJd7fzXGLF9$_5|D!oYRLh8v-
I<^?!6_CkQ|Lbc^_ob06}97t)o&t#US81JX#>a|DfL|jl2$XTXcxgW0tQ_58hkwyfmshOCO3y!hCYNa=dKupxcQ%{~MaKUxf1BM%
B3L%7KL;&4d|L?lT8(+yHN|)@iOI2h6;9B<bv;FWh$;vBa)iv!aeP|KW*U)KM$>=IF8TKIjO^UqyZk<m1dPwNBx~mh>G0Vpr~+8P
R`rJT+;^jWoN#Lq)my7_Fsx>etwd-2>Oa9vM;3ub7z*-T9v3!)51xaIZG0$WK29^Q2rD95{1q_9>VkxS3AZp_V)&kA2!-
P3Pr+cDJxd=*!bP?l@d!@C-SsJV#&PIRdr>ZFBNrbo{_NXx5e0(?{^l(b4o!%*>n@SnM=er1^Rb)~4|N-
r60HFXb}}=^Ue3i_UXfx<&b{mi^$t9I0k^n(g#Vs6+Zo`TCU376Z<#eEvp1niwz@77(vATX!AhR=v26v&zRwS1(+?Bk*=N_~u-
5{5rln^5cr+4MhJ6ygxc2OW}#ewd}jd69XI4RTqA_+kqEPpP&T86tLF4T=b5(KhkCf2bntEl(J{N47gw4?0hWEVDwp5uBJI|c3$W
Y`ex_oYb~VZ4tIiDvQe6Y1-
xHhUs4#`o_bAdJ*7cee<kGodU)u{f1|a=3pxYMn)<*ke=h|MP5c+Ta1x?2&QQpD^5k{&11!g7E|5}l)Y22MI>9%C;A})&Cz6gtEz
fo0nRn6aKsSf8sM`sh;}q`Cqj%~2iG;1`l;Hsa&b&tK@AaTX2PZI($7vnw#WySGENjRsaL*6oPv(0`Mc(;2UT%vyIJ`29Za{y=!#
iI%9{9eFc=&xy{n&ZUu4{>(4Np$wyi3M$UZT^y3V42PKdyID(nqVzfsLy3&daz!A#r26^lPA$>Wl@fyXnfCH<xNg{CR%rot1;js^
^(``N^g8s6T)IUf#Lm-2|VF&D}n_4-
@OW{JOcrgOm4wS(Il{=Cp{?EF7CVt;ju>7ZG@Dw1CjLS~{QViF(M=iqGTl8haO`>(|I>%QJASe%wm>$+mv*C&Y&jJ?XN1zhWP%S&
?@Rho&hW12ZOhX~E|eMxzDC74M61j`Or4?_3%H@JG=qvFku{9Ddw%={P^k^n*F1&5E<~hMO^oGuj@?Ph+IsoH%N^ddNrU6i+M8%I
V{?HqjIZXU2?!+K4%WJtui#q`_S4-Sz3qW7YeSHvhEYa`$;#T1RLr$uD`{tY=-
Mp4<;C30kxLwGQyaaXZ*2>|N<uPC_vh&8ph(L+6*!cK#z%`h)l;XY$<x?}K-FFqd}sS@hq~&rJ1Qc-
Z2XpdM|{;cXJ(b@9^)*1ak|4{wf4&m6CEc(iy|#PXCy7hgV%%!n7k+QiL2;GWAjg8QaVEgvgpq|}#at>&{5JnuZ<Jn_xS@nnF9Ch
eXk^Lf<}(gg$GU~9KbL$c}|@~+~n9PBcF&pkN2=t9Iz*E=JQputXGJy`drS$$TXW}3&MEu;AtK4^1%*3dN1g+nUAm4vJfPoCb;%u
naJ_{8*aZJ&_4r)_yy;o+Rs5x@HFH@H~fpotl(9h~M4bMrZ|tg-I{`bV?jyJ|Y`=Xi9(&7ij>uCus`;0QALW2>f_gz~+c1-
`e>L!&2;Dds4hL|PHTF)Z<jwddf@mtgMuw5rB?M><E+`j^g3)2#>jkAua^%6uY{Zosp6eV^oxPds3+g4;y<GjqP1=~A3?;@U+Wxy
Ha>U!cL6%Re5@)XI4vi<94!whHsGTK37n6GNxWqMP!t$IBDmJN~n9$IzB3j~OAc%g;H_)oZtSfp<n%vkovd@*Z>8_$cWG>%cWD&d
G^U^7yoSU+Z*phK#^1;DxhHq<=FD)ud`x<eWbX!{TCu?GyM<GjVgkn8@R$WDXPZPP}t+7bkO_>FQle6AF*<%=s0kc`dctBK7Gtc4
GO42+PcTg6o0%zLGCsZyw&`x~n=Pm;Zyk556;oQ<=+eAeUAJv9uN3^C(<H--9EO-)uv(P-&CV<C`y?4>_?t4(-
1+3p08j)}2}S0z45o9&(Kd7#nniSJDd)=2uUvX}80*hhLgYGc=M96aEIm!7(2m1#<$6@4@Tg))K~lArIuH%X9DqC;u$%ONBfGPj7
c5FIKer*c(aS&z)|!IErN)l4ij7H~l&kbLw>J!%SYE@&x9eZdqL#1$@5`Lqz|oA&(q+OrYm8QorB`jn%>)@Z;Fiw)p(LIX!Q3*`~
a@OMC5cz}icFeoh_jeQ766g-76wDD?{X^Ztx~F0LAn+#Y{wJS6bVjI$&9{>_SWae10(HonpJpck;{*HLRn-dY=f7y2z@c(~NGU3o
;;(5v;%#dYSR-
$Bg=7N*RPDxl}|2A`b13SN}jOXSE$U;vs`XX4<?hs==V&xy87oQ2ORrj=*n@NewAZ7Q!@bZhB3`?=(OdBVz9LYh+jTJjd3F1!3p=
)(}Fz?;@`Hh6gC3+fhp!ohL$%i?imui3&qj=lIr^_t}GT>4A{-
lK0O&fEn4gD}>$><|A;++kE%ueIcuJ}vfG+#9fm^JP7=ph@(GZxvkpBlyVEit}*Gi{!OY%URX%>gVE%)*IyYtizd4r#~vkfXo8E#
}`9J<=Bsa=jNG%cgj2?0&+K>_Bz~{ypH-H@o+(;ds@qS_GqumOJuUD<=uOA5#cAMb-
a7u44nGy2(5s5MZP%xbNJl!(LjJ>h~HCFT3L?&n4>WmdL|F6^2HbQU*RRAKhlrn`30Y?H$$%~a@x+p`Fy(~Uz~hEzEheJEZ}Fy^8
AV&Uz|QyCtRa;UeynMrJifA-
*SFi%vkBg4qX15Pv}_(`}Gbh^TqMi>`Nz0{A{?u%x=~=;6yshW!V4zpI^t_8=8jnlhB)l8?s2HiJC0n7=nc^;Z618Kfeaw>}CO;i
=JZ_&3XA0Bn$AlXnfNLOUryyR)4-Od>qG-
_%K7wImzwjx#k9oStLCLY5E2CKid`k&sXSHyJr9=SJ+atS#xO_qpyQrYgWgz=r6rK2|2Th)ZYKpVbkSBJ9D$X1@R31^WffiyCPrw
S^jKeFd5G46fPfl9rU7N%`U*u)bd{ZGw`u;IePMKc?P1pjvg%YBxV@s9rl8;3GIqAaP)cM;-
Yz)J0C^x2<T|V=uMEH9l@WUSDb+}Cz_*s+L3=WIlO$O;Vq=<Uks1niw`UE#hDetU69s<<~8uArt(cdQ`xPZez3N}u&U>|df{MI;E
<t#x%N_ox6Mo`kB`8M%&TdyqZL4IvEW+3r89%3f9CMi^0+MX@(6k-
J|52`mtJx{RbNLMB=D1!W6;NxmT^tj@p|8KD4b5}xVXKTUNzhrJSSV~P4t+vrFF!O%-
_S5f5cKT0=_))OMR{Z8tBWRyvRnKI?j17UtIGmxKtx?eU$4gh*>jXzobKAYbLaxT)d8fw<qPiqSeo~H3~0<8~{(wc}H_s{G5Yl8u
N;rab~P=9OI5OQ{8u?tAviHIDgJ>yI)c#^q0w>$MwvM$<;HECQE1S(FB$Roo#rs;tL#66SphQ#KEL8|HW&iAwPPDxdNk!Cdmq(YA
yB3V(Qlqa=t3kRh8}pF?NhU5Bg5($Jdd2WN+l9)F|XSoN>&WGWCs_NlJ^OU&}RkXFup#jp?VNbI$Aq&521QjI6w*!~F}3@546(g0
HS;kvnd%?NL|LcEnZ8C!Jc>gm)g!EIM6*hfuyFov*HN0{B;1E|S;s9CBX_6+RcwVEl7e;;{GD{>ju!i@1*cnfrUQaQLa)nGca?h@
S;-fO@hM-UpgjoQKbxzl$&#DZT*oFyLzE@^-
K1`@KC}c;fPzb@)QCr|7>o@s|nrwVzkjTc>A`39sE7wD4ucJI>*St!@wQVb3ei!l`@kp&-9q>#jJQay|{_!3-;UmnUGKd-TsHEr%
0Ng-;hg;cza?95vwky*%-
zJnC3~ZvO7_JM?CPdCP@o@2St{%4fmk=pQ_+h4HNAEP7)WKBJE4I2<~C8MGGTMjh`v>G}AW;1jzoH=m_<7kA=%@(|w~JagDYH2S1
f!g=4SBR74+r#zEKc|MiCCLEo(RDWY0@Vy>?VB*IZZnk*;=%3Y+W4)oNj!%NC8NtKm^Hm+^XVUZ3$>W*RPXo^Zrf3}O&(W^vP0l&
JlvfOEx1O9a^81dV*+(ChTp^q<J*>zFcODbqCE+X8(vS1$r?U>x<!DM5CadGD_h_fndzD8leD`23c)RM{JCQz8+63cQ%l`Asz2QJ
6%HL;o#8RJD`m=B+<1)R%fLVf<lY+ike_795ZQ{#;;2y2&xu2O2`^LO3Sc|>*J$~(*dgfjpeROGU_48WR^}?q!OP{`9$6od6qoa$
O*OCu-dsVY?4W4emz4&yO@@_j^UuyULPkkD%?QpKm?yShm`G!N%a{9SbbnVb-SSE0fh<Et*;&&NbBNnbBd#gsYGb)oNr)Im|mh+v
&pK9uK2!m&eh3oLmyd(8{#e)}inm)l&I=8(!dfaXCu!A|qh3kmC94P6vk}FKmcf+5ReY%p?FWTHC8W&Y{WDB~}-
kcNtM|9Pg7YVbJiEl11PBg*kC6r)Hs(M})u4C%UnZPvDOTt?xL$@Rr7b{-MFAUD@IN0N{z%BOatx>a!@6J3;yiq)J@j-
{rN^hsTO6u9OZ6BZ2c}Hs=($-
v0Jq~=}nR!p)g$K`Titoh7S)|T`+dw}@dDtp(y&d{}c&UMZ%!7T;3)kVFeWR;u*MS#&?mTm6($9w@=X|&0WnHn<H~R*EptUJKA2f
qvxO#Z4u|C(DOu;<4!a9vTenQMNV|-w9{3fK`Axs8bQgEB{rVr=%?p;Uh^Z0=K-
5TOK2Vb!#z0Sz#cY={XuP@kRVedNp7@{~w>j+#m8q8p;r{brH`z!yyS*M<O+V}J#Q~3(O#~Bhgh@tS(<rNDjT%O=Hy%$eiFMnzJq
2Le((rFjZRa|VX(=rXws(K!K*Wtyx+jn)PQx3i!?{nwNIO*sb@Q56j@aB5ckoV%#a_UIOOg$w0Ksn=_ubX^9)I;xwa*p?&N9xtd8
mdp*r>E7DM`@1c3c8E7ZiMeC!5;>#Q=k7hm^-
}XQfcSM@`INz1{g#=6SQXQIrqI>@LZa|@H^3Xm0ma=Aks@m^FIUM9ADIuk7fS;=3M^C;z7e{65kX3-B^0nV4%ZsUVGQ!<@|P;Z-
O&h%I6vWhWeh;K}A=+UFy3XvUh#{O~RAGF;2y?gzKgGp0o~UYoDRudF$SF_;S=34^g}Uo1AmP-
@$zoZWR0(K9K!zug&6G_40+{v3!(srvns|AEP1AkR~#|7~%Sed(XqqAtHXt*H)e>@`MNHW%V7ryzUYF)8aby^i?_EThdtppSu9}2
cCK)e~xnhiLjc|!xs<-
o_sWci;Rw{Fn=liUbMS{vAV@I5ikAqbw888bq{RDv@L$7)7B>kDATg9JcHZ24o_be?+yCu1Lw~oY&&)BAaa<yVEle@UHWy?JMf{M
52VF7@cdw9z)dftA63uZ@am?cnMKai*ZUtTZiB4?*PWK}qFW*T1ut$WN3R>bbU5nWhMPx&8<L)XJ@GR4^?dPGK=Ws!{V~MrlpF_q
Oc@4r9CD_=F%R#t52ZB-7S#60q%D7B`!k%IzV{BinyypFL(g?iu}2&7BQMkQ3tEHT-Z6OKmF{<erv^UkBfh&8-
cu~zyH7Vg(X;QO>4+C0Uf8+x`^&t11J>Rf-sA9A(3NbtexLIG<}lb(q}WgM^22k@z{usvX_?(NlW<R!y?ge>J!+|#xDS?8Gjgy%!
Cs+-eKzvpCD(Z&{men`c=6p<J$cZ`i}w-VKpK_sG02JHTFw{Wd_0z?`k?K!-oR9+HN9IO?s49c=3s8;2{`^TT**A-
JAE^*`8t1)CRH#7VDEjleLe9+-c0nrr|p_%0g*RGE$Cm3$b(u*Ju%TcBS%Y|zIt5h^%RHn)IGTvJ(iinqt<nAULFh_LaR-
B{aVg8FE`vO3*{E!9^ZT4<@J$Wt+jaT+2@`)d4k7GucrCJ*o(J8XRT3BjGnZ-`aBEu8$<Ctd-vqw>481W`!%fxZ|_XK%V6K?;w;M
78>61@)N_7&b<)u}$?J(n)6AQX=d;qeL`War#}&7=u!`$BKfGLVe5k_T&!7@l9F0sgO4TQIey1yVLavuTaNd$7-
lvtH>0KqRxbr1;Sh<$|Sx9>sJ}P}V`I3cueeQbldgkVuljBK-1|oQ0dK=>RwdD=Md(Wpw^zjFkxZ?8Zkq0ik9C|C#3X<*_dc#BE-
jC?x-&Nv@OLx%qiNV|R-{_w8olc^9w1X1O&Y*YV$6Spk>p3-
=!@{i68$|Cm)3dPJ_i#VXn*rD1J8N3fE*MLPFn6BovD23ocPq`L(--W0TDT5h9_#dU$%k_LhuO-
4wSvbw8jY%1O1NW{=fqhx&Um^^oOb|x2y)J)d`1`Dmi&`@BQV<~GoGOM<?{)Wrh@dAg)N~kDW8^x(-
VU)Q|5~sbR8?Nu0I%6*N4!Wbh=yf4s~QQ#^*0C(F~kN0q<qy*RF&sF=da^FGZ^n&o6s6(_DQra2AU=REN13)4du?Gq@p|4Lh&LR9
s8VRpbc^x9%{GRnF({s?N>Pm|!le8Q>ag0|qA*cboWvUUWTi-7`0r&q_aYF}<HTZxZlf%%8yi%cs69hU6h@B=OAw$9-
my9r+BQtvMEF8lBsQdfRBE9In+Y=sLXG`u(NiXb+!pVhH--
^mL^|*bvw1P|K<v2d!1F_R|ubbZNKCzZi}e9Gfol;)d`rhkcR2wd(a*TRD9ibXO<na&+YFExzM4lFxJrrXlD$Ja}5>e~Mf3_6BPr
eS@a-!tpYsPAStbUxr*q-;1r#yiHtK&N_6=(U+gK(YUg_g!xOSp1tew9M?IkvxFHwGiy93(5_ih-_VD~V>ukJHmItl-jNqQGg0Zw
i%Sl#AAKkAE-U2%;l1drB6qx@Sv_+nbaL>7mv%Nd0z8btIaoXipV4NO_0-
|!E#RWiOJN4bwWaiLma+JX%uV~@eUH0p{Bg%i<!s^1B_E74d6?k8Ku-i+itxHItE#7-
Xf6aVb_SmvjZ?Uaxr=4CpU1N!`h$ga+V<hTld(L%@m!McsXQyC#U<aLBj(nFYQE$09Z2!_Zc0-
~x+JMI(Bzr2D4mst<m<VgLy3+$^@6<zY6s3VaFmK8@e#hLd)MH@5cCG}UPtSSo*8-
zG5l3<xOulzPoE*qy!8|Q4`{;W(l}_LC6BIv&Xjx-K3ln~IyVQeIYL7KY#@FMZM2MRO+-
ial`HG1_oW|&4oo7wATS(!f8XJb!{_#eb>NAWZP()gD}V<ZJ#NkraqDX8HNB;$K4ad~mYzG@Q}zS#x<s!u?D>0UPH>o=R?*UFNWh
gGk#iq0e=6L2+uy5pSRQh@SlS8bn#Y}Rf5+l`_hX32tGnwN7(Ue0Wa0jUd%dhTutUTfa%*X4MA9{{CqMDc%GcUL@-
@LjjCk9r>HLk}@b*Qkq~mJKSoLo>e_&8?P7Xhw-tDL*Y-`@nlA7){@q5U3q|q<DCfZ|@TJkLajJz+cLNvC}*NSUeOMb26S=-
_N;m7nFHSHUZuG+-$J<x|b!h2@#``TVV+nib)uaC0zItckbU;hv-kx1Un_0$Lre-1`JZh-dI5&FA(-{*-
v!epU=cTv;5y)heie8(eZ$dz@|yDQ}|HQkptw#cVp)~Kge@oA>Vk^Btn$-f%jzFTin(_VgSF5X?%we~#tXl5}{P4&wg-r=MA*0-
ncm6Y*8g3fC1Ogxe=Vm*0Z(-
Rw_B%hXft~Y|d$J=w5H)}eFeKYY4UDYFUxTq4JoPJ}DkLOf%5?(FzVTa0_nNLd(cNHF&MwL9olb+Qk(%lpPLcSQxhV5D!iSvaj#p
+e<jqg5Z&%0%<+B#B?O}$3p&e3`m7bJEwgK+LrREbNzi1qxLDZ)XeFReZ&bI0+7dS;2nYxv$BRpgR`^VVFVBcCWVW;L&e&(*c{iK
c1Vsb_8YFq`P;gM)_41y=@qtmFT={vUJ4$r1hNQAHndc_=w;#4)`kX25vQq9Y%})mSCrp6Z1)I`qZ`G<$>*q`$OsTm*6zw5s7W&6
?p_$b~i9@x~42R^wP4*aR>4wYNH4Nc^KqFl6nj7_!2C_4@?nn&*u-
zV4|wZMJVCw?=20`PH*F`hHywJPxEajBaO4EzTZhc7c9iE9PC*6FYn}aj+|3Xd<VhX*rAd!t@33Zkk8TVUv2+hu=#azRY;e>;z1E
XYG*%R~JtVJP7hK@7JK1?w^Tw=mWyt1}8C84bMEDz7)NhSvkfiXs!Bc`2q9Qmbj=nd=BPGeflPm)`#t-
;kd5r@WoSl3Dk(QC3t^_`@(;AhF(^i9&stAwK7+DR8>!1I_~u8!M;gDPX68UiHO`hxWB6DI=py!^~%x9(+mxdcb>x}cQ~|>^apB+
sjH#i6R{0GLp-ZoIT60e=wvWEuxBzVnW0q1J4IDB)zM6G`?kMQPSlIn{GVw9z6KobBXm=W*WtzGapr^dLi0%T4CYB-
;l$lVUoi=<{i2Foa{0B%I~wkn(-
~@^N1I5awx7$t`3U|>Vec+{czry1g>BEBXDQrmIMn!MF#E!XAe^(DROFJQ<H@rSPj@Ws68hfoMRVy;(VsnnOP*BZl51@WlLt;?y4
DGies;^vn?_|lw`R!t@O%8o>xfz@a(Kyk!}-
@r*BlOaD}3fusG+<by0Ln3oM*%j&e&1za1)wC*K^h`=3Wi)M7q&k&0vPol|;wg@^pF3)U_r&dYy1|6}RCfp&!i*JOy8r4af5%=3k
?#9CGH~%>U8zZ%aGc`TNS-xs<~ZvOj$~>UnqNw4T6Kqw`ChBJGJrc)xp8ZT{`Ff;z%2^}qn6nuiOMQCE!2eHz2@8asuSGyHY(P+N
<=()z6O?7jH?KCR(2A|A-gULIu9mVh_gscG#s-q0>*ezOu!-
qwDC_91oIqNcr<Pd!*VJd@Bfo7nfK4TlHmw@WoxgVy})4edLygmcw=;E~V|FXvoNL!P@21H^fZz8k!OwMSAnPsVkvHy@62B<=8oS
!_N4D-
S=YRZm}L<l|LE%2S20p?8Ru+oV&^IX7B)=XZ;#@S4&vC$83$6Z>Y}@<+3^1V<$jp1Tak6R@A&&`XaJ=br<n9xsAbP0!cUf1J3SZV
`jw>J01YLHqo|GkJBoIMpdVBSs<5)mH<f>o%p<&1!t6p4<%lXy48vaB$O3J@LrT0Us&{0iW8hDfjfvxWUAt7c*!cp@|Vy)=2M-
gw;MmzbmRZ-v--
@_eo7>_ayUsLQ0>kQP29A__QV>=}Oj98+m8jPBXEd^FQ%=71HyaH)?uMO)vkc*KHgz(=0x_%(u?_ts^iaQN`KzvplAPeSP-
6$BSP_S8G<&`kpS|;LA7SdY+w6C;b_Xs<;#<H4C{XKkvKD*D-
9~mizI`7KgH0;<$IlJv@SMz1xrR;lZuuM#qmC)hZTm0v$2>&Gf$0hIFyR*GaRIUOE~Cd5nLS#a%S+=tbb^M2~yWaeeo2ec!^f@ab
VMVmO<w*G+$$oD$FBd>$priPBEE4|L&K_;m8oYDN18t_m}%%y9zamgc-Uc|>VEY6M(|uU3Y8-
c%14oWA<IvzGH?oGyixU(BN;a*Sq0-Z$9YrPHcc4-t+LK9#JKC4EKlTP|u@qn;dfu3o>@bWJ@EIOt<|J$-
s7xj399bFz^A>N$(Rx;ouS^nK8JgS&t~<pLhO{HR+;;C-
8w=G*A`iyP_ck~Jri8hh#dy6{auW=1xxs+EqHZCje0n&FZkqG^v$8oq3E^_IfVglV<;_9A8uMqf2@n)T>cpo>IrFQwlP=lBQ=M&U
ZLH~U*Xd0R!!Hw`^La?HLo0qDOUF`H^uo^OjsOs`G2`y3x)=I+|7)XzElC9Wr?kG&ci%op19e()f&_t0QQguZVg&X2G=;kcB$s$S
t>4!TQfz!+`co;3C0B*Fv1x1@=`Y)yNn>E*A&JIUc5*}0axm>%Qrns4~EX{V;O+Vanp(XT)c+x~I-
;P?yV^8XzZN9M~TFd>Dt>cb34Lu1UmAMIG?bnwBXA=$<c+RoihQqQ@+^5_4|2GC87n@-
zz>NIHRb1lR>Se2~R%KWILBIny;Cz=G{KJZq+_ZZ!JyjvR5f}y`qQ%>m3P0=)!zwI1M9eN^Qx?C@%H<$lte3ahsv>NAI_$7H=fXQ
e|g9n}e9_w|AZ%C_bz8&^nyn4TFtr7WNjGPvCj#rB`0`hVn<Uz=@i2Su9o+y3C>CKrbi=)z!|E|uuSuppf_$($q?JeggB#bUzF>~
j+ByVc+__U^Ln0oyUbkCaKk|Rr-DR=%;(xN@0-
!iQ@*VgQIDNhG^2jbiA`UtW7VrSv~;=8JIZDxpQc)}Ti&kP<nU2F1!f0)#C4XIBrbtO(C99rR(z&XlCbr~Onqr0o>4^AyYtvYYS%
Ejf;Eshv?nDCy?w3;S5`?7}~7Uw!1pyW8<PdPtkjU=4w)U4<Yj!zLd7v}oX;FH%Ee&OR|xGvLbzToQrta*=Pv@e(kS$$%4TN$n*?
ER0t9yIduP#uIG`Cuum?V{hR>E0XOI%o{OmRh|Jr&?Ml(t0YHYX{}n`SdNFx?G-
i!UKZw8I=3$20eH0TpL`m_8IzK!V#0V^`=K?Lr*Ktwc$O1A4*%oRLQesehe?AS&_&6oG`!V+^0__ooH~g^*nE%=J^nxwlR7{c+OA
J-CrIt(`r`aaKpPr-wmD%I_viR^P2Y6$kUgEJAu~Yh(3dI@$gyUv>Jcg;@D8QU(ONwq2c~&#dqq%E6S57lRspMws}Y%>*H-
p*NePWx@Sk=1n#QNv(X#DYaG9+xTfbh^W>&*;qgO=SK-
<=)5?5pTbJ^4D$Dgka$c|Bw>*G2U;6dDH!pvsFQ3x7YTjh*!32s+He1ybQzpKc5`mGf>3jV75Zt3<FnxE`w9DaCmFkuUy(3=_&1n
VI)6ezJu;EG7w0FJyY%pPUouA$rHhE|nwl*j}cy$ZmcTE~`J@rP@k8_zekC@9htIn`r(b0>7zQ>D`x17DM^KjwC0HgI?Q%yRJyjY
OD6lYL%eYY$6e$x-6hun7kLHcC$P-jl(2@l<HJ?3^r&+n!*aPpDUa~f-Q-Ovmj&st`tNA=Zreb&90$d2<LOEY217wVzrXx_oSbXw
}+JlukJ{d=#kBXvp3=~KgTaCtPC;~`w}1-$Wa&U)cGd_83R-kE`+Ip;WIP3f5C@(Szd*@XL_w=2!C7xabDoJqNNcu1{v-
x%%GrSu{5bXCvVn0e1nbl0Sr&TO#9Tn?To{H)mZa7%SBMgi9`_j@{`hbgUH^cbft@q+Mm%IRUn<+WC2U)Xs?&u_R8=uh{h!3Z|r@
dMCCqn2lmJ3T@JX<kvgyieZ}&r@`mo6;rB$#s}X!S|%r9yRKD9$ubyrrF>khC`pLpCRun;)(hj;*6E(L3cvpxnH{+jwP6RVkejvG
(+iWPE`{yA1s^O4g=zcSG!z1b+p3qQicbNCkEW;cqQFkX4_?4{$<E@jQp5vd2vuzPTY)g0k&W+>=eEX$7l)+tMarL^c1OYrCaJeI
_Nj&;x&SCF3|xBI%`*Na0+wB2}i?xuyVS;Q+W;8enH2)td|kEK73k|)N>=nj*aK`5Dkh2=gWr6-w*CN6tBY<Q|%n-
O&j1%oW{R&CFzsFM{W$^`7OG2#WD}p9Sk8J^vuKHm8l+JRvR&&qd!}&V;6EAgQXt}1CG%4DZahTZ^gC4n-
lEG2rY;_TqkB;&GUPKDmc8SbfvyHxD)h`r5W!0;7dGnE7xU(^|A2zHlo=BmT{_?M1n_!<L_%`MlO<!!?~BkiX3gngAjMVDgK>imo
7h+U&tb^DgW@!up@akvq#Xa>8(9m<#pZFwH@K%*{-NpF0BzTrsx`okC&st0Y9xzPS`raQ@UN1n?2M%9l()CzaV!S_IQdiH?!-
j>l!kT7P0g5BrgW{BEKt(6HPb2oE=f8&Z}vZ3yXxF6<X<NIIs@kXph#jmGEBYup%!z7B5{q=%vFyfit0|oit19q>%XFonH&Xg0>!
fY}EpGuAxJ-OpegZA6DdKpUc|`Z8K`Nxyyy+^WCrM%<^%v(b52mX8FSc>^0i>_y^(hFsmmfdO6wB>Vj*BRz936`*Q%-
sda?DX1k(?cg8d39O8UH4;@W*X}XN#n(p1JqsIDzFWL|XLH!BNrtmq`@O{;}H91>Mp2YsgFPt@S47ROZ(X-p~S0XKbZYlL1dP8_-
b&k-
aEqwPIc*mCNC+Sc1!H%_R>PvOr@MWYv0DHR<4;}4+dd`<9_G!X_QHOg@t$;VmIIXAe)bsk)psUXPHqgap78BRAmwi0!+~vFMANU&
RoW#NSk6~pV_S!EIp2m2T$Mxh+kyrn7AstS9_{ws%RnYf&X8`yv;X7Q?hp9Xl+TAN7FXv?_&u=upX0_xVeh+TtzpRy2J-
N4cUY(<n#q9qG?tHtt_jZ~e#|zxOugTKu8QLq=@(t;IG-5waJR6o_8bj8_c;K7sI_}ruduj*WlUEOM!hE8n9-
oK2C!c<74vxN_bv}7RYX<#|w3Zyo=d-QZ&N!_nPK<r?18Ty-s-Ajm;=$G7M_5l!#6PP($}^%}aZW9dpQNTbBJp_S4Ugkxv@6c3(Z
S4Wirqdf@s;C{#Wg)Qzb|NMJgv6g3R;nV4C7qdLqqAm$pc{Jv;pzp97u084(}Bgufwa?2;U3caC*aN@WLU0CkW369wS(&V7_(nI{
YzzDeh{|<>t)chCS)6<0rTjXRxO0@Z^&8>X}nF9Is{2ar`(puNRgDeeYl%+HQ}!>+_yi(fdl!P?zsHbulwpe0)YNJjdzJ1<wF?`C
dK0cOgAk%`bY)%wxx|m1ZS9k`bC^p>vhuJ9#4?pkMB^?^EiFw&T9z!73fgs7w<e3D~n<+?2eDnX$1p#O+-
%V;V9ymkv~S74GF+SR0<1isQmbqdM<*91jjYDZP7UEpVO(;ohf(wb5U`p}_-p6#c-JX2Q};z}u1<*Y+`(kKp-
m;d!k5x*}crq~K5++Bfq0bTQS|FudL}yj#_IXfcNQa^##E6kpA$dN@PrBgD=#nD-=Zep=IYczcMs)}?ysnya9(*Hj-BFJt=ZWn7f
1{^!Lt;?1w6Qz6bMeNC&+$HMS-q;X1*Z(O4H8WhL;9^3dIz~hCB1%3h@54_o9owHrMa-
(6eHePY9dS)zmg)vi73{Rv>Aa89n0h_V&$SpZv!uE{c4|astmU`+=R|QQG&90m7d5{MLbEWpy>fDDRXgFP!bxd90YmHtqYZXojxk
xadcJDe;e~%8Hvw9yRdcX~L_RX4_hc56~Nmt<-$%S|0(-bGi$aNiPX^@BH%*)f3W^uWAuHjtL!k!tdygafT&L-
=Vxir2J^QDU&#MV-u+$`u>c(Fg6Z>jKd!l|M6B0S@aS@|*v_h>Dy4IkGUfA1XpC^;$GFL-o{YfXG352)*X__@~XOV-
60pK<AluH*x6b(F=|C2{2NI?|BqX!tQ5GtRV}8WW#j+oxKuU?{+e)$}a<p0VN>;(bK^2iB<TxX;oS?}zvJir3)tWWWakj6g%&ibX
0cR^sp!M|j~C_l94K4xMbg4)9eccH=)V0}J&^j0njAJzm<2iS{G7VmODIQ;Lr_V18ZCzVyziS@Xj2w4|+@!?%_HKtw%T&;7@KtT|
dTs-1~NJbSbd<Z*u3s|e{K<O7d}H0w_u9N>q<wN9il6xY+g@Xo3EZZs#rn1f}Wul>+wHSPb{r;FAhx3xO3<-
EHGEvG3|*SYwXZa7{F@(UnuAy<L(9Ih8%{B93+9F8QKPJP84=F_S@%XA%r-uKKq*ORsd{<C)GB;z!KUmn+!5BX-
)_}b+T6D>?aRIbw-^sId|>KvUr`BH<g6>npn*R#GxUi`Q859Lb%K2q9Lp?%L{kHtTu&YebhACItQiB>>ZU&rfZ2(|?5+o-
8E9X$Uptfk1;XO#DgJZjJ)i)%Tfe0=H{Po5kt2zoVxRy}9ZsNv^~<9j2|om%QQAD<eHtOO2?od>~u_~O0!IFiHyuxYEB;!fm=J57
fH>@UM-o_pWro#P50-454_DE5{;^`))F=@FRLz3+L;pV#7cJ?p~9qlPnO_jOUrnrQevZTri*@+&WodNJ#i;tfOQ9ey4)o?M-
J>Lm}4TAbrDjD67eyy0^_S(SRYgv35y?`mv$K6Te&4}!Ts$bI?p5vys^Wld+KZ$_=UdU#RO_gr}E*E}4rwf8-
DK1?f^^P27_dqW$(u089WQLBG^M4h$kN$%6Z01FHLyD!eF^UZO3E$A$PPY>sJ?P@Ig^uW>2V>Uird*x20!zsOEYF)5GWgO<J&%CN
0IQ{t?T@~hiQ-_hmH@C-
J2aUZrI$|!IRnh}zjzN7ehMzG<dj%gQ{QQ>cg^I5+IYQI7a2*Z5uMqj{d^Hq*8GUqkk$5WOy9j<eF3|%Ix(?r&vQqz1_+h-
aHOs+A7yPN!>HTG?wn61t=%5mpTD<yvCQVd(51H!Zd?tNVH}8Recm#IguHt+;7hf6fAvGj@QM4zS9pr8fNzZ&1J}2M34j-
2(7nh3pBi=|&ad*dk`MNot_oxI%Sb4^k73RY4eOw~^)bKBuGWTrSpLi}Z*J0*_CQcqc107W7Q9E8&OI}#=gzXD+FFrAP+~`vt?v-
ZH^YHjxJMUGzU*Hj?4fW79_nOedc5~vx_tFZw4lmzfjvgWy7WZzXivhm}jR@gPmZfv@fOQ)CbL=*n)6yIejw2<XbH2vn&Z2!ht7Y
H%^}y+wbEeGfJdw{tTO63Nc#+Ii=r4AH^}vg3wdvEi!;e)w=G^%hi+3jN5OfFP))74Fz2`CW_LezcReP&XGm$^0#nGHOq`a1ETBn
|Px>9eS85dl3`AyBy4}l*=4M;4_j+pag)wRIk-
+`w|BY9N{OVX9bD%!4a&BL{iig}n1yDGd>PMqLOfnPq6Muqet9G^P8pH|TJ_2i`Z(BoGtP4t1~9h0RnKNd@^Zb4JOQ%_zz@OvvP(
97@Q`v*=DFKOE^1I=Qb-
f@|hm#ycJ*x{W`Pn|bQjy5|UAgo(7hnP#@4>CETFE^+@o0cYp<8aFdUUNzGmYB<R!@2dvYiM|VMWuJl?2)yoKc!cX-XnQpP0ztUm
j>t0US$?0{a<=hQ^%(q_w$<8X3L8mmA5JVOEftq(ho(;2QQW*>fo&MT)GElmOM}Ky5+dEcvgaon}qv+6`z4`E{&e3xPHQ_f(v8~E
Tr=g-
n+Z2&YyPPr_^Z<(@eg}d750*5~p)dUuCt%rRZ$Xc`j~gx0Nj7n(lqz?I$u9PV%nP;^!O(8=B8*>R0%6zZ1orway0pXMBH3wNB!Y@
Ak~3g@qwUP@N$Tc@O`NS$H4vt}1VO;A-B5a0o5oPQ~XvVs2Pb?^|9A;4PfiBc9UYjEB#;3eUUshQCpBjiX$-
S{ttZtfqUOdpK5#vBZ>><4jQhA8M7L84$9!y;|Qn+5qIm=yHJ3jBDCgzM1seOKWVky!;&cje7Re$nRm0;}-$8W5ycm1aobR-
|5ri&81nzxsB#VJ-L14=e>YcV*OB`m*EIQaulCu^<XKzMf4XJ{YFh|$JZ-tJAHa-
8q^dQMm~MTT$)$#L@sK{bs{g0da?EttEc|*&7*T+ffq;cvWw5qKWkF&e-
b{+sHp2L&d7LHOWo+x^oG}0rfC(ALcYhxlTI`8?RwU^SJRt!)C~7yE%y2oA7?f1E{FBxt&PNcwvC$M9-
@2S^Lih&GdzZ~c2|`j9Y^pO>NzKU{Al|6{hIRI$s0bOrQUZT^S-9HZ*TQVJ!k#YpI<CW`@2E;VzThz+@^Uc9ylbHdbPaa0nEaE--
^%9U+eU`M_@)qmFCaFoaSBh_oc^X|88r2K<_bkI=J+kf_<^Gq#{S!^4%zr|H>4PKe%I=^x)v0!rKOie?&}4Ds!aaz>Dk95dUOBZy
rqSyaj&>?bG2AbH=0^M|!0=AWbrG-xGY!mh?X12iw03M;fl9z1wH>a-^AYuEcR%;7yKJTVMQjVZmKbcoohq997~-
3ya|TeAM5$JeYg(p?3HLyefN>TGobNLkuqVD5G8)!u3@D2|rh6u5&aTTcsT7`JZ2h7ppD*=hXRN<zUOm$LYIq9>V47m*gy!XTMQ3
j`WEBOC<fm#SFeB@wXv<F8?j=PCu__ZTLCT;%C8Ar|yz3IQ?Pf(vxQ5a3m$Oo657_s3J!?bNnD_yV_n&?YrSB%~nHklZ7E^#dTfB
o!1K*Ukm&p(TZk1uoQ*{f56^EUdSbSe?jZi$C2jy>7BqMjMtj)j?=)598O7GQa^@055G48bw564R<G)rfUklBI+so{x{oEgUtwp9
SIax@IG*~T>3m$J1DWYLp{d=Ql*NzAdL+f`@cO8>rPpn-GZt4Jd<490=Jfbd^Nwam@IOY?JgFDN(UH@?L~8<FUd<gR^4MaX;29BK
ix;k=?T;a7R!`}Lfv0AkWN}TL337lov)7t(F`t%qNB;F=`P#O?2x$H(?zr#)S$qWcv9LZC-8cLqn0L-
IX~sySguTqQxqW;DrZlSRN3G|+K;s=QRClHC&e2>XAMAIMUa<e#-
m@6Ik?*6;f<Jc`uT$_nczHDGV}gY{0>@i?7MZUvHIYsaSPgo$%;Dk3;Ug$r>+n8m;Tn8#RP%P_ec<oV5MnLh=aEXkc39Uncs<I|X
q@NbM1px+;BPZU6NEfHuV;^X=g-
_b96`JoB8OK&`vkvAw2LN3^p{5!=g)Y9fR`oLA{PYvC_QtYNu!>){f2&b?)b3I+ebV_H>b(d<`MJn!aDHkOoBZH8`DFl2;Bs{2f7
XFvm{s(vhe+R?A0j}#t=Syrt_S0jD8gRw4Qk2oj)h)zrza$hl1Ax^)YymxSsRDJAVcPJ)$mUZbZIIJt$A|@Sg0b>iju_<C37AMxT
JXoSLV1OwWE)asE7!Uy?L!dej_ng=edpVsD<jflq@YOP@GVucpfx*r+Go`S{S{y1V)TOdvQ~Vony!*NZA^c1v$KUeDdpKM>x$ruF
UP98KZ)v#%P`$H()zrakS)AohjnU|)fGvmCId{-
1B|97|tJUf$BxIKnHn_?;_1$3h<7(%(sr(lZ!UojapH#e5x|z4j43_NeOIIiaq~l^d0Ll!xTYK8<c^%j3OA9#Yfu^lLQqW|6$G7T
ub19`DSV+z;GObc8-
sRCVU;Vtd>U*LN*`mlp#Kj_wGJr9%JG>%Z5}%Xtt%Yro;gF?WyQKS$NIxzSQcYpDahGv|ETsj0s4>vBt%EUsrQcz79!yfEwOCHT3
|%u?c-dPzR+v(>`Aw5GV{<vu%4je5=xpNDiNzFTh+JUdM)>vGfcnjPVVQn)8S?-
?#sJu$WEj|(xl)V!W^Y3j)<rk$j&{py`Nk2>Wu`;hhRn>)v7ryrv^)U4<soyi+`F<ChsS1{D+QuQRbGBn@Ns0_!dG%NZ@M>-
Sbhh(*e<B6d|iPxyS>ZCbW&voQ}4r59mn!W~pylwE9@@LD1?Ow&Dx}}x(PO}pKd4cB&b2FZWc(&pg#KZ`2-u8WQxc+jp+T2-
lM7$jEOr)nI?lb<{b`A2pDX&wi;#a1X=FaEp!^3yxPcRaxFni4N=*gqEJ1o^C>jqqhhx?3{67v9h&3N)kCmqf&ya&fQE}4H<#@!{
=xX;q+g1-qb-f@v)X%6EBt3C)k({O%%v(nsInyL7);9E`Kk9i(^Ftqu=2*^wDh`IB$qK7m-
>l4l09S4HmFMCG&rKQ@))=99>SMfSlelJD1#&8t}@Il(jiRr_NX9_1N?Hqv>X;$SvJC8Nyn+`uO{vz>H{syes^cd`6vnuy_h^Fzl
D?hNIbllNn8nwmQLc?-
Vs%;hYJiI;!%$FC;H`A8WOpw1J+{#G!aGq0mU#WN<KFsHWbC!7;xb&1g+?4;PG%cpmlRP3PYgW|dcABAMr`axl-
n`$?+#8=dX%BXf=x0u=&79?nhmQbwCa%Z!Nsj0Hz;RryI*#i(V^>}s3Gs-
)>kv1@WfR|dDBomy9c3E7laOc8@pDd6`l>C(aWF*mnb9a;jL`o*qNhHs>KonR3>`ZDnzZBXJ2K%!7K2x`jzgY<SBHDWjGG)3FIKp
WdLGh+lxD%|h<dMCQHQ%7lY8a;NZK869`L&tA83H~a9-1Mc!S#~Jx(-0!4Kuq^8lxVK2Y8-
^N?$WJcq=m35Z5Q&vI||{|B5Kxn_$!v~a@t5=nvYJ@I>YqmhBXJ^81&O5jsx^8ctOMh$$u419Q+4ll(Sj#sMFzecm7rajquLwm?+
^y8H}Mvt9)XXe@u_mVGuzYlL8C7jpe?s~pYKXHv+EAz-
5g}ndN?~$wdCRivi4m@`>L;8(+YL3{GS5Bq<%id$=hDWo@v!^w^_xO!m(sIRKnltknicb&zsFX7j(htZz@ef{q!(kMaw-Eyx<+Fv
L`+lqTM#D+?Rplv*S3KlG)>`h>nPZl_bofMg^yG?@R!#TptFf0GeT|KN)9|R--
?Z91S(?vy2%x(&fdgvqd0y8$_F@e+Pqw%wUoGP6BAl0!ROB(As}@Q-n$78%PdfFSA92V3Zowx=H&|ZV^?c`O>CYYJI;Z6|W9LOp-
?{Sks&Zn5@U(e7v3ZpF&&4S`2zpSRq@J3|H$#q`2Qs?h^O|z;QRMA~f(Ks2rTzvXc~;V!c<|w13Cr}*D$fZE&oS|O+~B1;Th)`hj
C^sXQ&*4HH!~KdAgkxOc`zw0{M6%mYM+LmkC@i<ZYC=~FTd=2Lh2}=RyMj&aZP8Mho4N1p3iEE3tkUr`rmm?-
}8p=$D}>1XaD&4$!%g>O})2<2S-8;-9AFwzFBcrypoq%J-
yY2AEP#^EiX<y90WTzqOw}AGOpvUnuqhbyfNy^k9>1tdCX?XMJ;ud*T<O}s-
BsYZ%#bTq*oc<4{BGM6EjnwA0S<9aQF1^)i2ECT`VkoICpDUji0>MJtB{XlLR)*^6JHuK6Xo*zw}JQXJ74#Gvb!GNj>`4=wG4#ix
w5NdLK{cBRpw$z2ZlH-%~KiXrJ}qoicyJCm0Udj2>o&$7J~WD|puXdUP#$)8!NV0-
4jVgo_57Ouw{;Uu_&b6D@d|dwUk}<XN9x`6mzI!}K^``qIXxcNRX2oL8I=!-
0ScJdM`ga9}Cgme+`*Q#vcJJcr!9249^E&ox~N7jO3uZ;t1XXnwAJ(<q%$cmMo-
_;?}l7%Vd!A+3YlX$0a&E058<%uBm!&0mNW9=#o>W8ZB`3z~I-<_iBUeMn}rar20?x?SC~8QlW-
$kcNKbnBSccVh8X@UtG|N6bOnl{K-M@Aa5Z&+#;{^)S!HnL@vQ-RBL@{dd=A-_IL?@0vTGS&QfNMm9Jb@-
${nN8|zXihj+5hVz)8ETuWTn9AD}El>F2^Z<|WCu&!m3B!|Gia+EyY;X<G&upO6&77V%7Oo*Wucn247d3~D^AKsa&~vkvA@dhBm*
s;R-iIje*O@2R1Y5^>mfE#|!RqIUydUs2krwh1xVw2(4zhGanRzkqf`5(2<xuYl{{=W-X-
&@}^*jsoT+t?{2R?CFAACT1;Gd*_9GsI6EAx-
>8pQ`>1fGPRX;YXlw2z6Oi*OC>;x+huS>QS8zR7Vo+nV@}CTMT=M$r*Ht9HeCFdBPsELZZHAWkgEcZGLq)e|rMvtZ|EA^(J?<(-
kkCd^yXIa$=T4t&0TI<r^uD(Eqnl0E|Kfq6|$dvf6GN8sbu(d-k924{x+P*ZuKh4-
8173aWsw$C^l@CPCewZ!>`>srPa33~oMeKm9!C-
P`Od&g;cfN7#<SkL<R>D=($XsFmeZ3=&>dC>@8qE<a;)4+!_M3(|RL)MyjzE1myUS;^)XjsvAITmjsMO)nRgh>t_Xzfd0&wI~(Jr
Q&-
q?3aGf^^k~%w#WW$yvQKVCT2nZ4ZU@AkNH}ah}$6&#^BDu=lLG#nlgsQXYHA8qdAjH1HttxEPP9U5PK9nregGtE0f&RoWhKng>~#
zgJKXCHLW}@o}IoOdG;s!YdA+p|vaWi0KbFe-rZlyxS<9Z3W%y+^eAy_r%GR-VgnwvcBmsB!A0OkH(PI5Yn)*+8_Pwde(3hd%Xz6
foV#o_Xv%?VMQNh{OPElhHxW#lOsIn=T+yv@WJUPMCv1y@C}n?$UXYBv*4q^`AAzwU~k$Lxx>%G(JzPx-MXHq2YWJ#RP!zRwdC=M
m%|}{r*<iBFlb%+@+I{$8uj!LMs2SyqvhuH<i8^yjzoB{dhTbk^y07Rk=4`pc!MvDhDKUT{^sWkqvur1+2-
R56Cdj8wMYJ1aNerxetdZeF}<GJ*2fi|f^9uQvta%QKFM)i`^Sry#Zxb-XBOw5|H6qJ*VBjc&3|Lgh$Hyv#qa6+eSXLF%nyC~)cB
XirC5!SH8=J5xqE}v5g3Zywb1nIYL1rSSf^bKv~T`90r&s^vUV=JkLpU>za>t&fanW@NZTOPFkqYkYBJqYz*qnISM-
*e|6*1A+BImcqvT+WU9RUuUSlDB7xXF*^eX?$K%MZiOy4v9zJovX_t(=46z{h~mw|^SJWKF4`hxvc_CefwJ$a4k{t#&VTIw0_XS{
ph>Y*<~XNQ(6Blq?6P6}N^wN&&4#H$lO=yd=KhZ|YSe?vR4oBR%?juh<{evoJ#|7bS&O<-
=^Y4PMu?w6e2iGl&+JMoch<Oh99_AUA};uYS=z2Q;^`bt=zTJ8D97yIVKJJksm-$~D~-
Q_MJy_DoT{%I~$ULxa;!doq+mm$4M>V5tyUWH}47t(26XuUgf#LHfK9Pj|}`b9(W5=|SuRCmdBzbCvCO(TqE2i?d}{K===5A8Bs7
PtcRwy!jHZOZS^{k9}W{E1IubLjmTpLIGPKHiV^W;7qW>RXBC@PU6FSfit_3--AEPjlE`dHE~}d+4ZnY2aD)l&r)~w6H^YWZ=@rc
$ea<o{Wp1&ox~i45l|98G<r4x;y4a`k?58x8y$e`JI$n9&vd8lD{iwO1QU6Z*ZNx=%z1oc2dq(6$h>ljW#|U=wa}CAVV8$n%vvDO
6NNNcptl#sm^}EKF&JDdxCy2z87Tf4H=ln`8VkK@{(y;9U07E;ez}64v$Uh3~zIu=@>9Ig>bxT!8=FzRb()5rYz*Tr}k3Lzd^@<!
+sFn*F&;Z=`Vsi;iV@z-
Y#9A@Z&eMN)L|uE}R+ESr0fPXk%ZZ3+`>sFb)4L1@}6#P4O*6KToc}r#mtZjGkZ3y5SqB4u0Wllk9ZKeZ{-
rs?JQR{WUG{23N?9k`L~WEbb+IlVn1-
pN#wAk2#oB{g&|R{Hwud8=VpPjJ<d*X5>Df?;V=|DxNQB){4Vd<L>`_n;)w+*r{F`Pr<x9yg>zvd)^N1-
YcCeb$)iGud#40hI;8<%J}ecM&XcI-S=*K{y4t3^jhIi;`IU-
2rk{*X8%+1Uv!yp^uVjQYr*9Nw=??g{g<AI_*%2)aOcJY0I%n_(b!6km)x1|;4NM_-
(da^XHye;ZLfQB=6<Mq$Q5^TkFy$A<5Pz{Zk^yOQwx63iMn*%!;f(%EibK+O#5+=?+c!&%{QfLe~bR$Z^2^%1Nyj!(H`z!TJNUhe
t|!f`=dFu*|%Mz`^rf_qB!nd%gtzhRlEjXZO55KJ)iE2dhUHZ)U1$?aNoh$(d^sQ$c2L8RGf#RU4JaK&D~kYe#5>|OYb1uh0=Yae
>|Ut>5$1sPoKPzWS{l(cxoSaq%Q$i-e$kkG{53QCH@X=DhBsstoe&p<>h;uI#tgo9$z1$J8GeF;=-
NCrca~ezI{5+_xyfFZST0$7N^XahWUE&dq~EXe~hE`fqi>38%OO^4Bn>pRx#fz|L&9?n1=TX=gnq4Yj`g`9iy{Q*AeU)8MHsf(ef
#V>zX*}dEVMMbq3e<JdTF-
g5j+;cMA>c?YPU>+?gw7AHWZ_H0l*rIu;0iu+%oStg7|JqbHqj^!I&F%_43;qL~!j4(*&|J`{)l$@`B#^2PH$mW1D-
X1>8?q$dqV)1bX^VV==rNH0kAVnezY*y(p@oMbfPug}r<qW>b8@1Gpc8Jw@~lk+p(9*gy&JLtuK4i7*w2;sSrzchVB^Ga_j9dq8J
uwMB1(vP3vQGEV*5PRXHpyMNJ^`E@1CVEf&9jo`9z|wAL8awfndXY6-
;pqxLKzaxN#J%f;x%k2>3bifSYb*U=v>Etf<6XA=(Mer+#XnNM*G1vs;z9jFS1K4Yxwl6a-
tdt;VESgiOy=UI`%XFWYM1>`bX!k6nZ5iTFwWJLM(cA^GfzC)g_*J8BH&fv58q)p5q!7zA_G_4V|BlRX-Yq7IC8>0?*<RacldtZH
}Iu&uYw=HL;F_zaA*tgO%Q*5zF&Ca^fK=^GUPHaggw>|nmz$O%)RJ3nG^EMWo{(PQgZHho8O^ly0;&)%R92{*Z*a@k~1K>E_5JPX
RMm(&RBvi;jc@^D|qAR#CNjG(Y2j_L#6xe;vWKU3T@|c-
iBHx?4f9&c{fvfFXDHc?w2#<=*{t7z!=DL<(;5+x|4OfC3E4=bD`>f;ZGgfI`%Kl62aeZ$2U7{=^Bpn+SGj$?!|$tz5jTC;(0r<U
!eEI)8S$+-YIq0NB4hn2j-0KlJ|m!1uctkB%D#rrFcP8Z;dXTXOc-
$%RVK#bjjM>FENmmb*W|!hi`F3gNFYuwarV;F!1NFHgD<qrl<9=>)CbGb$FV%;=uflY*ldIEA4OeUF~<Y_IE!xWMEOx+o6qv--f4
F#$7(z1A2nHhmNW~&QCH~@Q9UrfYJD~q90h$pTi@RECV#?;!%H@%bxTN)VlUnI4{)IoAmcr$up?ad5q6U%=eGKrr?e*FZ;3QY{=<
(J>xOo5l<!YEZM;!;ShGz4L0?GmMJVgMh?GE@z%N@J|%00PT_pd+;qMqzEb4bIDB#|&YnI8@BJN%_rh)9y9VbU;Pqr=$o!aVwRa+
Z<{z>zj+|F`cvrpkl-`1tA&fs0nK{B6_Te4-{xY{NY20sI>9CjL&pV-;+-z!174Ie6Viyk$d;{>gN$-
#Ek$T_#s4ek@<38G!S6EY@w2n2suWJs^^f!B#x9L%7SZ}BU!k&m<Pd`ppH9?_go{Ja7hToX8xlez=dCA(s)9hK>tW_1~4K;75`S5
;E?-B2@7;mU4#COW5wpa1pKY1pF(YIH0D%M6u+LX?Z`W=VuhW&HvN1HlK*YuK2l<Xt;V;lw3K|gO)*XkL-^vYg)de-
N;U#sjF1^r29voC$i0Onjv_k=m^5tHr%@R+?#{XKbAui?q(ol<=U&g((R0d|M4kInb0<N%{tySz6hjWg@qMVtP+=IeaB&X!HNk4%
l8$8x{wO{VPI-
+Y}jydY2GRB8<o?lsQl%+vCJH_3#w8t1o~6JI*3b4calPah*JrBeC!{`pDIX#D%$qh|lYB?gc99R6BpXxrO?<vss!7nk&0)xY_+D
$e`-NcIle+4aS5z~fD__qv0ZTU_UTrTh-
3?2X_glXzU?Un^J<UP<Js;^BMb<s{c2r;KSOZ`_U2`}X2HL++XfD<X@I9@JF!*LjtngtejKyy02H9eKDNo;$O5(uX9U4?WsT{7Td
NP(xJqFL@N)Sv$GUO`pRrcR6z4&|r9XyL>12gm<E1SK`5P`2Udu=fSJ^W}XE(iIShW+N=#d`<K0e+-
1A~!<s<jEBGS1&9G+Z*Qaw{ib$+iGD{_s&AY>c-G}d${L%;gGCXXjGK23~L}I<7%Q`Y$`DXA_7L6KwoT3w7<2F6d<g`ZHFZ-xy)X
>g?uS%cViDnC5w`IG|jdLl#L(}!be`pR2aX5St!uRth`}Y>^@btKndx>4Nt~cycf~QX8h)S;LA0P0WXbr|^7Ity|9h#<N*pBa0eB
uA(*gfGB!OcK(Q5&rdE#D2D1OCZ)*EYxcXb(?K!8hMN1M@B-
Gk^cvt?liPeu?`!=Sm~z8v7^xz%~8O+eP|2qbrBQAHEBJyo*<fpQXGT*;}2_Z&-
9rnfQi)W08FfhiW>qBRo9yoPO*OnfD8y&5>0>&oHcs`++s!rSh2Zo3@z;RoB}Jmh9lk@IFS#Dj-uPe49gt_vL9#?oQ(z%l-
teNk3fl)i=qU^^4EYR2GrC-
v5fGSaL=0VeJiGvH{WedC3VhdIyTP;KAFY_C7duk_j+e`)a4`jS8;YQNKxc3RwtvKP>oxg7ud+d*bt3zSM>fD7h`1+2lNj+VLjZr
9IU@>-
_FJjT<};vd&n0=y=H?m*0|chwP&LoY5?c&jCK2k|o2rNS0iBPiu(8btiQDXs0)7gCl1eT~)FN<d5gpdY<np?De4rA;X8f2f0^R)v
I3R1cE0Bx93d;2m9|uzS+_wjjQ^!xsv@w{C41O92k1K|JeC1`^Dqs<pswkmlKX`I#yJ~;<<Rki^uK?zpxe0^o-
tf5$WH|_k3vM!3iFc*-
)orxkDtD>k7$*mwPea)zheUaNj&y!t=uWc9M}{bFWY{dp}Yu2=~O@a&*yMv~M#US;>~d<H2ZO)Now+Mk?{Dy3W~7S+ieoTzX3jxx
|IleMs|bc1O=(gOluR?&gJBUrB$4tmom<>$Okmo2mUfFzWkeH<#+&l1zZos7I?|xzuG>o}zowIRE~>$lfvPl?)oEjs4l^d)B;}(a
GfaQ4Vn$T{v5KsM&l^8jkC)^*xE>Xu1V-E8eCK*1Va+H&k>+eQcdWE1sM-dxD1HddYP&8b{;A!VR2mHnql7=@`IlRMV*b%%Ogoje
2n^j$3g)WN5>SXdE}(EsgdB4adFGbu~$2{L(TBGIDIsIM1$UJUyj9_;W0LzLK6v<9$7zbq4-
jMB=z!bhPQ~po;TmMz=%1{Z)#u2R(ND8Xw}3)%4=Ix@7pQ&T-
z%;)y1A?QmDP3y+w)eurn>ieEGNs2Nz@?>KMfZWYZ89(`onkXuZT8Q<s%Oh|af>388OTCY3e=Q$kxRPi@=QtykespMU^85-
(2Dxa5ZOEkl9jXUY@E;lr(f`Rzy*3oaanG41D0Zbj<GxITr_kgAb?^!an$RkBp^EO!*x;G5Zj7K;6x}hNp7A#w`7Qs%#`^xYo_<J
rIol^!6+ua1mUWM;o;%AOl_Q-
b3x$pkHF5YUUA0D3KGwaEMLg#|l9e4!1_<NJ%J#+e2b?+H)bod^jzD0W>dc^ART@tMQibvL@?4K%6X$*7!ASZgb(OZ!<Iid-
`kC%Gu(&w>G`W>ogMSEnQiY9^gb3gDYGQCA#eWkq{64r*A(F@n15j`qeugCMqTwn3vC5shK<ebsNoFg-O-JypZ*}usjTz2tX!26Y
axIC^y6`9eCrxZN#1Ha|2C%*b{)SX~v?lLzy>78g<DR@upqR}DSdql6x*$x*6ueo$j`7TnYd*Bw}ljt9(9qjnP&CuDqO0tyG`({<
7H#7R==FpD6CBGUyO}COefcL^HgJ&_v;kRKAcjDEJS2pK6d3Jcq50XFca&n5#wU**(k9L7x*GvXg)gQW-
UGOBSwWef!>}frynJr+(l5r>f=tD0@Mk{^P;R0VtS_>M63!kA83~9tK9epro*qi-ovpGZcY+n54I>`qn?}EH;^5xt5$VO?CdE;HQ
KGz*}3u~Xb2({LcA5PX<o6Pg>qV>7lIqrq{0zL5a$A<+B=vp6~wgy%GNhz6So;rV_&m8`c4QRCwsQO&t3gD9z&ZC3h^uUwb?M8P#
EteNBk4myF*M&M3{;p(d7(KV{^@2CTAKYBLTm?&?Hk+~Cmn@HoJx}W7PI!lS1;1_9x}L`?`@8UE9&kpMu>ZAI&%A5TEPCjXd&6D0
I-
&M4ssr7ZI<Un@hwSa@@Ew2I+zC`KX1t~Njvd?>FMcsLwfC1SUU%@ECEwXqM&GdSRE#X#_sAKMJMrt&+1x+B=yKs<;G?nNW3U<BYr
LAL0sk<Z|KeYEsVPYMW;E~A!zTo+^D+zcnK0h)(K*qt8eS1T{YK+yJ--k57Fvlc%;BV0)UX;n(Zl*Qdv}9Zo=rH^S6Q)cNO`V7<t
j_2=K3<4L%kO#x~qSFZ%MsJ)gRBd;*FQifth3R+)a9kHuvyC%`_XAoa~?TII0Fu&H<zT#`ICS;rL3W<55+#Hg}brl$+5r?drZeE|
pOq;0vyMQR_b5DbJ(%gowVSv$@NbYM+T*ADi`EsyT_Ft}?1^G;QvY@tooJeA-tPPJgKX3#)lkz1jRbN6T78V!E63)ok96itAo*BA
TQ#PtDtX?M9eNrFyZ0dm6o)FCHE~W34rDcrMyoa&N$bz@_j!o4|(X_0%rh6|OnNu{Gurh3CQp!kh8P_C;$r(St_MhF*wVxX)z{Qe
=(RM`rDYTBd+E9q#;SV#`C5N?ztua(ejh89u5_6rQ`z^qt8(sbvk|QNvwv<c<oSJ6!a9qIKa-
q$alzJw5rpUe*M?C$tp)_$}nAJ~R5BOOz&8^xEij;5JC_1y6|qJqMa9^wVX!E_jK`+2!8s4!<z?!Dt@$BZqn34vpQb&e(UFNG!LI
{I?^Q(hDBo`Ax!iD8v1X+9Bh<v_xUKz3}y1DcJD?|LwM6ord>;PI?0?%cx(PNG<MvJMk%eq6;o0E012C2j5=~jo11vZT75IyBF_Z
lcMiL0}<}6hptaN!FW$KxXC})M*E578=UqnmEVZ=Q}#`~8!K6#?CoKW<h`uZr6*dK^g9$@G}(QEnc}5O-
WS=rXe3@?|D=~X7_HH^(EB5jUAp(=2#C&)^JJ1W(v4SMW=Y?xhUN19!LMs{(t@eO|2XjE@b8x`qwZ>AwYa@-
)bR{J^9nbng_ly`w*U_!!)K<6%-
G$I8Y0wj@Q_3+MBd*_T~XkrpWa(u;{29Hk4(0NXh63^gNx_KRO9iGaVKsfy_WwQ_G>R^*2wvR7H$&H<6bfdU&(s7K2n1#d5-
vscz7=CS>mru9{5J4Lb~Vm66diD7hm!lzzTVOaP&bq2IMQ)><Le$S3sTy`!YT+;*EzU-wOvO!=tK?&eav)Q8;=$KOP!<lXzR?c=R
=qnY!VAObrDG58nvZ9(l^-UAGxoGE1BWmn;VI-#tBKspEP7#Wk-d>AhFF*ZTdyTi}QK=}%ThTNv$qySn#@S10uW*_-
66qy1gBjGk2!iP?%KO7vy;X~IQ)z!?ya>13`zAF01}!V{nl8UA?Nv;Ho7bt(52uWQ{F(VKIR4EHE9th0O;`^XI4Be$MhSMErnU)+
tpZLfO^;NQ<Z6|Nk6+G14uIt@4Zh`%VgK%QQ~`{r!w8UJM;Baa$ChyBnrPDbxl^Dz_;`s&D0!KeIX^Zj_$(~x@={AsxLTZV5-
6N%OSS9}K_)ThrZf0RB_cT08>*t=xh8?7C!1`|#`90TsqHv6xpxyAbc?ke?$NqyJpIcns1NFMK1j!J(|8SkmRJNk51cbG!QUY_-
J7D>vUHWXSf6di}ro?WQ;3*KRmD}HrK-91#A{|`P?Hg%SY&BEyqcRiaPt?rxL-ZHe%O*}R$ca@vX{Zz$fsmYCM;Yq)PUFUVDe6yv
V12*O4VK%Y2tRq9pYJXKdlesI~^v`s?Ek2KTtDZ!u^1=MeYRzf;LQOxiv#DQ7<-
QZX)u&M(VY+?EG0Vt$IN=_8E*3dZ;jWm@t2vFO?F;lt_YAzbiS$kePrJ%LD3ZoealDIqA)2qT#AW2tXAW!siaQp$FP!Q}9Y5zjz}
@m4>Q}OH@!ecDC)s}7uczdUs8BP;dnd2Y+kpY0{TSd1qZ12t)Bm(&L-L+-{v8U&Frt&=P6m&aKK~-
zCh`>Mal4Ux(&T&L>76Kd(Sm0_IFaOfh}UDN_r*VX7fvym!O2+I@QK7}$xIW?FKYtrwHxWT;q~{d<X*mB=(Q5or_L<~YZ<)w^FEl
D=izth(F&otoig;Ur@5$go+^5^0Wa8{8e6oKqxd;*QlDOC&!?<U%})yL?^1{dD%deTx$qZOFhMXwdKm9y&focWycJHxQ+kf_S1%f
_^2ij#3y*&6dr$9yp5BR$)jnk0g509;2MrV1iks-
c@uwY!Tk75JJQo^P3l23L`8ysTtV#GL=<}U$94__Pd(vEd%MS45owHAXi9XSiHInhTqH96Z_K!Oh+T4`+@T%UGe8KPyQU`{;Vi&B
?OYanZc?OPuo)5jBcNaX+p=I*VN;LDbXRuBrcRjVXKcB5yPKkUAQ!Rci_)4r{zj_?n7tuM{>{}{MOa5V4hYg%7G=BIC$~j99`!O5
sS?!m6arQ0tC(aJ{!CSqPb%{25GI|e-mP;d<ym+vnt(7cN&$@(vlkPqEV-CL5_Gs!j(`8-
KzeBr%XN14>6G^Bkbe#4$8}RJzCF2Nu7O#EwtSha@oKoYdcLC=I@qz2f03OlXqW2UZ@6xEo)NtC8{A2NN5iilhuLA9*yXw0SDf6%
4w49Up6ffkKAN7>ziKbh65B{_d=s4{v9-o3!i+4--
_B-*Za7Jry()6u`@S8_6h{N+z<4aBbHX2*SJK(T=1TS3WnW?4!MZYzqtU0A_B-aCe2K*H8LUaY}|8JXn-Ku)Te~vT%$es@09-
c~ddVll0)|CEcEnfT&_S|I?O}o$O=by&a@!54E+l3tV?Z|$|2i52ft>Cl5Ukx<{7%5y*{E^Z#G=Ds=dN+d8jBXu0gm`Kg)w>!#3+
Ifw>Qx^e0aL1H$B+3{^=)vL8M7esp(E4ipX;efnO_A<X~2izvxGgPG5T&a9j(+NJ$1tRF0H;76_;HP{<YM{>&s>@_A0(oNp>%1uF
aju>p08vBl#`i+cY|33)RO^Fz0r^^50LXC%)jan|%Ld=-TWxnh!Ew<aqVmY|hL<)$5a=eR)4i>9Z-iS?b=-
8};)Z8ul_bm$gpPnwT}MOOu|dc3um*2OVBw&S>5=O&nhMR_{m6v8}K1*pz#qhR4FyY&V;4NX28h<7DtZ&pl$z>n+@A8ms$Lr{-
}D)EY(@fToqDKa}j__~UsdHG{Li>`x{=kH*s|;36B1qx%T0mwKg?b5_G+OSraX<EVP`*QNhcN`I<TbFA>#b>60LKX1Ax#boq6nul
&H`aYX|ZvNt31`oJ3x#M-Knw20vh3VhX-#N{##s?|j`;tQ``l81|?|P$O2mTalqb)u2XZSn2ch@-
r+_MI_*7T_0)l0UR_#=;GR?f+}spq-SG+%g;fd}9Jcz3o9-l|}t4&5lapFP$0_cRwO7Jp!VlB?T@KOXu-dig7!k$9Z8>3872HR$S
H22VV=!t~IGBO_C|?`Q$wp*x@6Lw!bSX33(Q;SYy7ndy0K{R7Qvix!anM`iRrl%5)%PvrN~U*eAb{v00A&qFtgcVbRY^LJE+?SDn
*LAEiT)DLt|<WGWapcNG_$ui@N+M_aT$za4gPdu1;H+-k81#pEY_)6U+=dhoCgNnln*IN92(Sb-
_sbKbGR66uP8Mz2Q_D$t%<6VevCwMd%SKW!H;erQ~=xEb36MoEvu9>)jw;g-L;w85gzC`$T!xxG-bjBU}8HvH-NlrfyUxA_M(Af)
@L-
G;HD6~4q3N@!fdi(=kAZT^)uHQr__jniA+~K4(q2|_#M#zgck{S!Yg$lgBlg#JgmR@r`<2;Wg7bNTp9xV+RFt}s*9pq$+kN;4nV{
gwm3>Kf=ac0l1;VIx(Pv5VTJ>s%wkn~-szE|NrppE2vlpJ#5CeNE>Mp})p^5Wrcfxj-op>dKkK|Kr>eZ}uw65fI4bxdY}c#s$3@h
Wu#o|I&8y-m(5-
RGG5Gj(LRuan>S5bb&ahbg1Cy+?W+hxd%f#7pu)!@Fn>4jJ#mrQb(>M`N$mk<Tldpquz?um6%4oiw(3Z#X>PC37&;(~@zIMtmr3&
H+syi+9C*bCS{f=3G9q2rlvdl>J}V$Fj#A=kap*|BrahPgne(DrLQ?{-7)MD9;S$i-u_m-
?~fh!TyfLUExSBpCiX}z?TA^+$Wuze12xt+e`AdmyJx`9-kv}sn<5WH+S;7z3W&rc;Jek^FUT2{sZ1-eLJP*BTEARcDEn-
!(r@nTxpNj#gaFVzvAQ%&-
|xRO{eN&H$2h7nDNrO$o5XUbAG{H3*jHHcvr#EZf*8UMH5S&INn%}jGb{Z+9TC0+EQwfaA(8sC<7<lBXQTw2?vPmp5bP5XLpU>Bg
4=CdF!m|4F6VfNy*A0%h+bm(=b=o2z#E-;FO-nQv1R8;xflKQvY#&XTz@Y&85fU()*gf<ML+zgLeylPDb;m=g7^K(f+JzU>&-
!$Gf(<+i4nDvgzDrvqz~K*b+W>Z_`iG{fWuN@y?`X&@tE6!wEFH`<1F*9{!Nc-
0A+r_<xOyQBOhhCl=1CQU7G}U$Rp_MrUHF><xIDZN1IjQ0jg30ZoEYU7_Nx$C+z$*ZJyE>_(frtm;urR!9y{>@<$b$MDj#+fB|S&
8N7Od%4Z})_jW5u37b;H684Ba0sus%_%jCioN1D__^e|rPL@&52XudaF?OG?BcYrX!uIWWTRgKwnzWuAw4?L$dV71j(HA|TG-
cqWGuYtTcCSIw=a2AaJkWb=I~RxIKSeelRo7e9yPk)5<kU0>}P1y<@crMTAY4^rh}zVC>}-JC00C(pJ+D7fknT-KWAW`Lsa%`sE;
?{9E%q#o@elL(J7O+I@8~})Q`mOy<Myhc5TuBf&n+;w-(l^Xrra4K5t-6>GzT$%CA^Fs~K-
ywqp*^mbqQlB^g%u!=~3+MWkQxPG3v%Zt=1o`95Bf+a`Bve#`p0(p;7azvHInUX1Vh@Pd6x_G>3zxP$mv_k2ITHCY#W_AL2FU}`N
no*%q89hf5-
jt}$@IT=u=xzMs_chS^|7wj9YH2e(7U+sjq09U!S*}qk<V&>hEBYu+%MfNH(?1eXi{&T4^&fxQ0Xu0h8&`NGNT0hPba5sFc7c#5%
D-KpSq|AkyKUN<3x64QL8f1);u})?*`rOCcXl?%c-
ibC`ycrK~y)Y+mMTYXoMSJJ;hl*JJD>Zn}cOYDe8O}~|=<e_tzw)PjChVCS_Ugc0OYzvCruEdEp~ety(~!f_Eh4d3?gt+<hn!t_1
EWLhq<1~}9PIJD4%EATEjiTVjP4Om<-
wowaJY=tp{9Km><!H!cqcu)XDwOf?Az&g&f<i9{`!{LK2`GG1)m|S94s_F|KdkIsp($HwhG_;B-
zI3;K^JIe_z_vPI|VieEScwj>(i;ZgM_=`KM=<{dn(Mt}JUDo)$hbf`@H_D?F^m*0ld`d~0}4Fj(#qH~1&%eTN|ycV)i|H8NUXG7
{15Jh${r#`8K?`ViHzub@YCh0Oc<&d54DkE`c0az7+voqZkuA~;X8Pv_MPaT&7Y^{mu?_-
}I`SS~oRQ^J_;qv!SB<r|he*$A(}sLoV9h<QHz#pfIPtn0O$^sKwu_a5mnfZ<cyFSXHm>D3%2|EeU1+J|$)&l%c@({mOoMkiU*@Z
;`y#~bYvuGGCD@j@6RXVK{1=Jm{osg!g0(O&A|x}-
I$+*ilB`Ey_2jNYMkFZGgF^JsIh$Rb+X>W{j<dt7Py!@EuC#XPhc3eMJ4rRS5Kp6wgX3XeEPLtjMdTG2UN<6ZZZ`BU|4_}krVzH7
~ExW#AbW3*3x@fyC9y<FRzvl`CY9=x@Sx~)%oPcP*?;U8ghp6Xu1_>i<$K7O~9_w>bYxNupR*AS_1b<}^Q&7Ee_bZkwIF8K70Moq
`|lx!)ZdGlW~@u=rg{r`VFlXfS1-=sgdC;Mj<(OIyP3DX+Ar&-I<!(Yg#W>Ph-
P1x^}d3WdM(Q(#(d>PG~&eaO_%4X9Cm^B}Aw1Xd`KD3?(8*0oh-
2<VB#98rM{229)D&2?t=`(V?&TB#Kl{nw$;EKOv{f5a&L)ZF769lJ~3<k24D$#b1OGZy@j?0AQj33dI3J;SURQ!hjU~A-F-hH}f_
1|^OUB}PyV~4x=z-xJ-9|*q}41-
L$>OvdQM4t!0qcGMDzf>oAd1QW)GsJo$pJ1p&SBl0oy_T$^yoQhST)dyrGs?R;vPf^o@8GVQuIW6@g@zS)ux_$n-|WAh-
{1~?YxrFQ`p%}anF|Fkphu0LEtq?_FN<zyAop@RJZ<T}Wb`j1^{s*z;U7EV@iE^z4=<ZJd53?N{&@!WKF9eC3qIkzaQxAVt=s|L;
<eUEZt^SRKK1u+Xg_+k1^JHj7nuXW@3#MWrsKJsajsR7`09qgGh8L^4D_|>!=ZNt`*-N!f0^u8s<yQwGyCx-
=P|thuuneRP4a?;oAA!alKSx*G+qi^<&`|Cp%!o52YH{9Wc6NVb`1&VmtH?_@T>5!?K!vBH<=^_^+2EDWqTff`of!S$wdy&>uNMF
!kxr>@Nt<xo3su(P0RNH(-{sOAHJ$yco!eC7<2rz&U5fm^+sV&s_>Bu-yj|phlT@PYxqsQ%^s~`s_+}Q3+!kr$pY>VeML<cW`;L^
6{}};Xh+3&63=tES?GemJ(di8!W^q*#Zwv|<6SuY;M$yzkJn~2w(cXm&T@wpZrnpWQEJhgJZx$Nr+M4pU48f#vj?N+m(2Pc9cve_
W0j1;4(uAPmB$kW&biUPr`-?m*%uG@2_6lc$T0WqX0+CKrH=r9?S<DR7(O-
oyj^N{lis!FcY>yIYNQT?&ozRfU*@}3NzbfdP!IeH+E90(6Blio$z4F#u5y+xwfJbTpOI~l?jKS`>Q=+NF8Frb@Go(2VlH_RQ^G!
?;;7&?6`q}8+)!hShmA>Ht>LKXLu5>R^U#5NqkY3a)tceZse*^WN6PWOo+I_D@J#OY;c+1zJ?Wgc|ASr?9%?V^ce1*-
dR<QfzYsqOa)KtK^)qXpSRZ%zZ~04a>!dl=YAqM`JapD=k&#z%nom`K_P}e4yN*#Ut!q_xxnDkVGOqsq9tN!kTEqRj%E(SRt95T+
sR^5_nxtD&#?mm7yX3vt>?evZ@Je1uYtsXIXmt)*zORe@@s;vCrJjp2U2$MjzNtdFuX*Wl+Vm(?U*H}sM22Sh{Eimw4&FGkweVIs
)bQ%lxg&EVZi?69>yyEEsA4s$aPzv+XzspXr{s*=)Nv|y3dd*bbFkCjvDj(rb3B92<4n4T!s^WW?#kXkCQ50vH|QEwyl9N>$X~G2
&8SZK;thPwM@jmQH14{8(^K;{-
;tWtT8du9rhlkor+%=)*L3Vu?srCeou*G+U6Ye#)JJBu;;YmNA9fP$%Fzo)>owGPuhNIi$ii%*yn$CZ1ESxM-
X9*>o%H|Fv&=Pq0cd;D&&(w<t92$LmAxOnELxJ|?<LQc-
?Y$ANWLHSaT?YCa?ccO5Z*gFyl^igljG>owUWV@(IabOvs&E)Pe0KOf5dMs+}W6maF@jEkQ|f@tZa$&2c{oP7ACxD@R?)p!VgV+P
}jLg&+9(Th30kn>A;3YGA|we72x}&Wc`8b`*)R-SMc|`&^1@$1H2s=D*m(Ko`fgsN|y2TFL}l(??d-kImVKF<y!nt>0?T^^j)-
2M(;!O2i|4B@Zk@h$o|c5K?@bu3B8lKGTO5?U4sRu>b{HrBAgSs=iwLa{`f(r_x}1weJWnv=&qc{2bP|)=wiVxn3sR?@O~w%iB_w
ZE6Mgg^1D8g#|K|ryv)&er}tg@cx~!Oa<1geKrf4LH2e7-
y>5;t&}lt%svk#~1J1Bj?#H`m>m^@Xav5#T@=@C>7xu<Ne8eB@k)q2h#LFDsjm?>{DK&W*b3(UWh*vpxYJAJZTVdHU>cA#mmn!*7
;k_SPQ1J$a8wMvoL!aD7>Qdd&quvhx`U$;!bKn7k?`)ob*Ym5%6<^>la87^7mk^!cI%nkgEpa%ic*8E72jM%o-vq-alNgQ1FOxH2
*ZGs2NiRIGYy1NE4emH2ZN5DPN2P8)JisS1F~QNVynvf7Wxc6h!0y0}*P#-
Q7u*FhHCCg$gRVzCdfh&ZM=q#vEr%vUgMWJ0s&~oQq8TKw9`Bmk9l5(!YrIx{(j>10p3;j9)a}}HGils!9wq2dMHAKwXRpoR%Po<
5RQw1f>pPt5_<xA+luccu`v1aHT;ReqXq+UU#O4h5N=*m<EzB*t<GB%EH>)w#-
Ua&=TvfEUp=R4n&IzykiQsKa_9=Io*67}#>QTdYLso_3onG<WQ_h1gIO+s{2`+T)GQ0uKYgW^Y;Kjk+u=U*~k90|yQ&l^1WKZCo<
ZSkPuk}IE5tD29O2!+{W4+ZZyTj*vFzPXAI4ZnX_p!RKeaTp*#~beO&Zdu~;i&7ob~bnMLfK1p$w;!<vox>Y{|e{B=3f8B>vu4#p
R{b%aF^R$23Mz#*PoIzR~mgsjZzzt!)$bx3^%<ud7%-
G=7lc*2kq&*wyEvZY}HD#V{E=vEnC(9OMRX;j+*EDDsuF+eWdnO{2Vj*0ey6~D!m++tYzyXb*JKUm(GuDVzJX+^d~Q)_oHdjue@-
h^ZS}u?6kl1$WHlARm~}Sw$f;vP4{krvu0D%X}PL+I$mK~Y2&C~6<dGlpPz&mDP9%yAKP@F{=a=O)jAH%=~OxHrFZ~(e9)ExO&53
szI2y;r??vL<UOzK=lEf69oRSii)7Wn?e<{Q<gvBebr#$+VJ_6X2hpr_UUX!;=%>(hkvaQ7%i)Uj{@?V8%v43Y0bbo4cX#n)Y$U_
y@a`-
{lbY;NaQYp(?)34dCJuKpGIj3c5?1byKO$PY@QzZ?tJAtr`(qw&;~9Me85z5H<?$OtU*g0sG8s=ltqWCC6`mh#@CgsT5pP?;k6-
lXZ)iS~`&Xympxs%;t8)wYJNi20HcG#vLl1oDFHOGDFTP5DbX)@%krxj=a!lneh-
b_DX0%^vwX7HZoa6=4;|kw|C)XB@6~4!Vw^<LZdaem}42JDrAGF6Eo(EthqEQa-WjEO;Hr>x29WrzA_D-_C-omqh=KyA8vnEx%bd
$_fd<DtU10zIR@No2W(IMAH@1jt1OwohGi(g-
jc)<JD|FZQiy?j&lC|!3t;QzPdQGiy*NuDHr#>~s~PfwJj@ipDUBHpFUc`us7r<XHBJP?y>uOH*T^ei;VO>N0l1}puD9{`%AbWZ4
x@zq?xjX7}QAq&3-
E<t;E;oF?on%>lhy$>JPP5i|<7w`qZ>)dMYR}Ei4YxxR$viOUlzo++4re#=r|D5|irEXKQQ^Oft30CXbgQ%4RBhJvnoaX%tPAc3w
dMLYOd#~izzI<mjww9qu_CYv*Meiv(dwd_RJnT~TyJw+meBYHjGGaf1*NU(G%jP@Na8j^Q?+$+j_8Ia1n2g4qb*>ioJMmT>1WUue
KKTxIp6gmY-^OPt>uP-6@Lsv}<WBmgG!4hX-bFrYc-AG<nsbw$*>GOdx)&ZiKzvBik57`JadFS66UOxl*8_h5@=VYW@BL-
=Z%W<b)IMb=-YxKYc(+%*kd(Sr@#|g5zU55h?(n?AGm4~n)%~%;xe(?S{fyMj|G<Sp9h-EAR_ZY_@;H;GCPVjs{#N|-
rGG))fB%>4<~im06u-^6J~*q?8&j%=@W=DLzUX!b$=2*`Y8g#qitpA(YS`UqEIn^7?CZ-d-
3R^LQ*o+xcG>ZSu=&mhZEvanC37{YPo&=exN}>LqvwTx(!Gt(<8-
Q5{Zw4*Ba+^c(%YJ)PPC~X)C|<^vL~IeN9edHby0@S`20MLh8v(GvFXDOH`S;4Vbjm*lzgbp&sQ4bPf8zE_uX_k+V&sMqhTP=^3p
TolQNF`;xU!OV>{1Xr|;Xf(Opva<0Z4rW{=Y}rSzwYZa11Y6}P^VKWDTSl)m)%sxI@(Queqne!O9Q8})YQkIG?qB;(`f=UFw}4K2
mnXdKPY6%Eg1bf$jGJk7}|KCSIa%R|P~ETiuEJ1<uEQuA=L@tUIFvEVOCzoqVk&v*Y9kImS-
>NCoZ*TEGNjw^mack%lIQ}4l{z#ztZmF|;qnhX8idhr1M92sfoI_a-
U{|AlMew~@+66QknAK8z*zOaXS$@=6@yNj0jG38_voVZ4v*6RhQrnin4m!HubqsyW1Oy)2A)iV7K`i#_)hI*V#%?Ez<6Fkfh`h`Q
wDV)p<Uh-*8=$u{A=#dKyM$P;W==8$7023UVj61^~m3Jz6iO&kJGVwX2m*dH(kbENYUrL+rQ_bUM9l(3Xi#dEJ==R<>(Xx2{-
LPf!?)F$6Dc{49p~##}jc7_Fe|9OvhtX)ibYJjcygx-
t>hTIk0}q!2P3g3CHtRvhM8$K~p|ijjv5{;?FC1(%jOpB}(|TyX<oe+qf}R!)A6e1jfp9yt_-
*=`AL+x3#^lJk#Rv6W3nqvEfoLc*a(2#hp!+v@$@JuWAX9LcOn?<F=g_2Un$PP%_illcFdY8*=zYQ(<h;NeJKam@$M~wh26!NPcI
rIQ|IkNiI{fK=*?b2|9}mx8k0-d`VfeD*MU2k-vD7x_Q>*csOYR@N=$FxKaz@`J=Qg9SxW{To51)nM6V4^F59Rss?x)vi^X!^-
RCLqe(P-
P?>l|L_zf!rQKb~9VN>PV|GuVsYH{2vNXSGo+py8o6@jDKCzSJcv{f<x@rSo#nd!4Eq9X{f9z7FE4<#4uGGxUV#_gt!8FL?ixnL5
t!!O&=3?JZTxTq}FqF8P)ZG^^;)!o9@Ln@#PlVxbMZMC#t290>p1v$!3RzPoU3g<k~En@o~%+HB6R=j{t`nXJq3%%QdvZpBsY@Jb
lhebm0ECqqDVcjWIG-KkV8v?Mzet-J6yu6j8`!aMa(JueZQ>4BaHkN8(QPvtbG&g~TqJ+<igwyD7szg^)9uiVe)kI|X;MI-
7;^u7*_@h_wCers71Z^^>B(#CX2bE#sW)Y0MnE#9VnSF%diH$Eq27PmRtV|Nhl?q#-
JO5Z}sC?zMjAFXP?LFdMT$EW*+|9B?7x7nwAo&Fd{+dD!X@83q_3~Ih6T5p^4O~XIw5194qw7hkAsJqdAROom|7N_PkPXEQPD_O6
3p0}H}2X&)OZKdI#(o22V)ac=R*RT$JgpB$QljgrzUCdiN-}-kf{`tI-1z~d*O@*HA+h+LCoYr-
z*AIAwysxs6o20S+y>=iY%ctiM{TN60IQ?Am2$I&f!q>zv>hf$&THo5eq@cHN)IX|J|E)FD%e&Dydj9fe_Kq|hl>72(gb(RCL{<O
D(StoB^`WkGmmcD=XZR4Q50y*}vdqDI4&FPxCA1~@fB3~;dbUK~-?}(`C|D!eqaQSX;!`=&Yr?~-
Ju<c~`CM(nT&UXLy?gMyubV^H%zi1FIM<N<D7j<le4-
*sAA0DW@H@h@v^;pW<i(2q4R2Zc70KVzDHHdX&M)a7qV>3mUUr@LBfp0}D_TXDu^$dmIOx%TLwn~6ytO3z5`SNRufq4fW#~YPNDP
#<fM04YdSOrRmo*~UKGl&$nCy>pdKXGfiuQza0iEt9ddToj<lQ{zONQT+UVr~R52}v|9Bk1lg#CdGO0XXASIO|b@|BCOnTJSS==1
R2_D(behkqgZ3A}XC=QwY(9$TF=!d?Jp4ISFCN8`E7eanMG8SU3v4UAtZUSagtz(BxW*)#Tj<b9;~YfgK$&JRR0b6^kagch?F?@W
Hz`p)466es*m<qe|4B(E*3MKt505kS8^UEz<Pr15nv4ZTLP#XjJmo%qu&UOf38=~}HWRuf9!QM8CH_(UN-
%J|2Lufxk|4X8ak^y<Zty~$oUlNpUBvB>av`!T+zp?Z@4O9pXG|2~Xei^ue3A3vo|(DBbuAC*V;=?h;HJOgjy8(_2cHT;vj7txG#
qnt<R*5Cl_mp#ptb*J(gTftt1Cl$WCFh1wto{|6iV{FYQj_g@<df+JJq_@}JGbw9*)$$fv&K)=&)XKbX*866&*Q;7kFB&~O2*^1O
`)w~8y4L7DD_YQ1a9(m&KL^iY{utF;U;J|6|G_IDuK+)AxAivl&8}zku#dgqL5fFyx(D`oOs%d9?-Kvzu%3_FI-
|c?#A`tD4&ba@Zh!KNZT4!f_8~X%3lJ^l(;L;R-
hDlvg_}ZNOoq465UKxci^Id;)fY8bbdT~pr&<lRkYjKYKaBNd^bWQBFBywkE64k!h{ikNBa2sdYt#eLG@oRJ%(dkC{4)6ly}sAH5
B}oSKAzH7@oJqUxzSedtXDNQ^Tk~>ng>-
xYCX}f8=bwwH*dSm=3YCf_c^&w+wA>??sd5|S2?{&y(5js&zdvplXaR0`gkv$&G%ZUHOWe5P-
{}(YC2ER9oXDmHH?${QfYHX(lE}s%<(MiA~l}>x%76pCp^paO)FH})DRlJNlz(912@FxhK76cv+QkZTutAJM_6Gt&bLfT|IE<;pX
N@h6+RdJm8MJCLzVuD6Wrx((#O$#Z-
;Boo0Ppx)pv$_hj*LN9Y@19;b!|jgP+tzYCOr6>1^s9Ei)89=fda?tY(Ia$CgnaN6id<pczW{jyYxAs~DEMb^h?OqGv|mNI0;MC)
s;oeL38vDlRj0!E31?YwO776c0<$mZDd3g1ct)YyX}L_1)qL4WIng9C>@>?vaTEo=E?YdHUx&=@Wj3s_hjWr4x;-
BZEZrm3W+yA$q~<e?(@HjHk?O&4(Qvb?Zg10)B$8COM(x6ye`AXW*K1tiDsSQ9Jw`@c~=m1=3#}3h^}@r%%Rxt%}!ol9x22cLifb
)5E%GMC$=R{hyu|TbR3qxzK!XTY8L*e5b2;&W8GQ`5a!z7nt5-
P8eU+chc9b9J=S#@hyDd;Dp)^Kj0>ZOMdz`HJ+YibE5Ypmu*1fb31;|vPrgYhR@{rH+=I62Uowtb=t*)c}3qi@1nIzzn4^z+Rln^
@yLo5oy3PMNVIjwKetA6;MBDc=9@F{(00n$c<|1p@bA;_npGsOS>aDkR<Gzg!FR=vT6{;h^n1=6tLxk)7k0&47LGSM_%_s1c-
p<n&g%IU?Gsw3qwhyQPI8>cP~NZiWtZ~&+MX!5ewYKePqowu<ZQ2(n$j)h*?X;SMc*MhyKpu!_xMt-
7rpD~9@HF%XRcG2YrNX<p};$9f$tI4|J&x9`{r-
E!ezi`=8cEqjZ6S%GvB*XABtw#!L345gDz|3jxv`v=l^q8GXO^64tUOb$>t7qKxehjYglHugLMz`h9|JZPz%A|$>8@z>p0=@y=vj
qt+JmM_}r)WROUz>=fHl7rV$M4Bc8VDceW}P#|$+Le3($*<5|7j$S<+kzqHKH1>a!yjhozW(BuC~)~i;LIOcyPw;E592er#RBR~1
an7`C~D7@&wri-ifn{<CtFihbWd%R)ZO-
4rckMUYHSF{uDBpk?>&G+dw{`8$3Q*fyqFUacu=3NWN_@2XGJdLN_JK^z$x!kh)_`hR4Yek>`FCLUB-@J-
lmOXwTIhjT0vA)ztuWO!B(t2D}4G!E0XH#=(xMd+3<TiU&q5D>ldH*t5e_D2DSbMcmy{h@s-
h_v0^L~mieaYf7M{!K)1q_8&E8xFoQ<JFr%-hvBl(r7EK9dV~m?gve{Pa9Z-68oXwb8sO+U-|C{bsYzY1rk^Tx-
!&_HHe=6VJV&ws}7ae!1e0)mlBzu6w2oTROHp$KjWF?O*Dslb%P}51x{FV)Q(v?yX7BG2L(ev?pk}o&Ndht<E3~zZ}t^TaBajkB8
e;22@HtuH%<e?abDkn%!B6x1de`U(;rWyZHSQdrHE5R@Dy%zP!;sH|x9xFdUovgziy0(wj`z+MM#`e<?Z_KhXyc_p){qyhyxI$!U
bIOdeT!9nr^WGdag=(E*bCMlV`)NALRRO%M1FXK*x^C~ank7p~|I$r1&#qL1}H?mpgy-!W&@A4`-
!E%lTWi~@fyG9yKgcoXdteED(kIU0;UPMcYXzmoVJO?x+rHqalwUHH+7Uu^RItdGm>6nqLzXgE(Q={Jf0q~rwtONM)!@GeyS(T3*
dz^mT1{1*03(PzM?pK6=mpmA&8_|l3tBiv>8o_xynjz<&y^RmnE-smGUJHs8Q;hX5?Zu#8Nq)Ij%-XG&qWZci1NN-v%-
yb<I<W!Jlg%(jfdg-
@Z>13va_n_)B(PHffZiap%jEyc(G)kA*CR@@RXdE5#XZRlZ4#qe2+y<85@QY0Er=7=FxxMY7$y)D!@>22bW^X1Ns<k<%6i-
^o4JMxgze4n3Ua+$;2U$IwCQ^@C;vtB4dw37v`Q&8Y`U6k1T7Q+!r^NsEO(p|+ldwm(AMpnrbND1n9BwK3)eilmc$D|>(!yDJoeO
YJ8M{&Q6yP(Vi{~sBe`wB0ev{2v=#;vg%w*AjQ#0c|?8y&!;aP5S2I|;l`|0pEk<7OV9Zqv(RX)AVJJ)<@!7j;DT6p(`aO%MIewp
kwUvfFaxr_hxC^!rm!C?+wn@tV)RPO!cfjYQqHJlW@Ldp2CsrytNCVqjtcuR}#ZCmEy#7i7@DgJ8rBO~6w@WKo4d?;=9v!{Y7kpG
Rh@IqD`wPuxZA8leanB7skhV{H0+WO1v_oQc4dWz3lvIN9GyS>hFN;xZ6HR~qKFZmu$^0wHkZJty0p7lqTEt%@CEhBTOiPc~pcrg
AY<kvczd#dU?J4sG>Shq!vCbEy#U_QgS$DS|y@0N~FERorpj&q$et}*%^zj)4uT9R{SHR>^V6{~>zRp(@C_mP>KvQ9WVjpk6}Mua
n=$nji0Khs<3>rO?EFVyMY|4?flxI>%G-CEIKqT9yjDLq@IiNrDgOV-
n+1}16loUVZxFKe`<XX>;&Io=I6_s&A~34<%>t>$jlJOsS6IkPmM*>HDSnyY-cr2g6C3%|kNjryj8>M5D$Grz=PnUV>!<YX*1k$I
ctMaE9kr@S8}Yg4?t(L$u>qo1E=*Rq{nMt7L0(C_KaXx=8hFY6a?b3SM~OfveedOJz;rg{M4J$S{1PTCVjbx$bJv>QE>ntvf&KW~
Fyb*svoyuMSVU?Qq76&kMAXg$okiq&&Jwy7O;J*L0ZXn#`1=~UgprLSq^+4?t@ecx1#fq$bp3}<ZXdA387h@M(7Eq~<`9JwA(dSJ
D8H6DEIBfo1n{FWb2egpci@NV5LosW8&3yr_>k=!;vF$WF3rCu^W!HwSKb&geJ-*&x6VwvP?!l4dx;g^cO`Qc$WiT3T1BQpHo--
U)_(#Lb6yP#hyeJ-A#dBCgOC+l8LbD-Th$+3Ki{(~%+4*vW@@b*ozrjm66r*)w6X~TVi%)GD`>22P@mBXCO+=at?nbP;O(;R3RCO
TNMMTc54ztR7&7S=cCcy;Mfl<-YzT>b+$d4u6go+em7xE-07Zk^NfpiXnpepH`dbTK15)8!+%P`nE~GRE+G)~Pi54V&r%<iYjP1-
}k{hh!_xk~eC#KkIv=;75hz%%T$q$6H_ESa3hmxliXgQ1(Um46He{z=LpK#8dRa{y2D}ccAzALtWVmhBsG&<*n3y2fk+X{H4~5KK
4G=oMeo`ui20MyJXMD^Vz6+%C`6!<8MhHz7`Ij<PE>m>-qDu*Q)kZ@=W2?JjwZ>pT(I}bm=+wKc0P2GgUiT_hbRxC4-
z?@XqE8*i_#%+4Gm};P8a=Xhj3->V7n;hgQv-kvwJb!ywn-
^M^}yyY!w(S#N61POoKwvs2@*FaGMB#mOEqr#aU!%uU|)2xns!PFMJo;raPvTs5;KeAB)qqmG`Vhf{imjikNjLBq)l+0*5GA@5=E
ozXn&7y{fd^0S}CkwbWSr}0VSYB|y9E?0bOr|RHMwkGv#I1jaaudshD<dUOJ6u(}VoELh2RyDIq^d!qBezNOjeoWH*>OQiPe=OOz
WKO5|n$LG8)z?XUQ^dm%{~V)w!08^4k~K~q2z;iO&3CF|m~aT;wBoCMPuD!1pYe+q+(gY;OP%w}WW8!y%u@WMeU6{>kFiuwQt<BC
TdhxB^G)3}-
)!z|iVicJ)v_kj^&&sk<MK_npOJBTo<Hp#=*V}oIg`HVFo#g<B=;oG{S8Hj>BL9lWm3CpIho?!L;gWBuJ~i_6nqSRxz#)BG;j1vy
=TguW6*V1cpTZ>tu+r>xPg^XeW~G>`?X(o(!4e5nX$e<oz0$F==}C~mCj*5jZ><70@~8_oVxS3I%=Mg__p7-
<gD@2JDPU=KHYAeO)aS5mvUb=+7mP{S!&KthHvDLccf)s+^;o~Nozstw}1h(M$e;aWzbH2jP6~f?gjHIoYgq${bSfWoAXZdk`3qg
T=zEnww{ye$v=D=^_dm?l78xF)yq}2nDnv>XR~)}_$4~TTgDl&$KjXH4?Xa3*Y*9lkWH~2nShh%{@fbw!|5J{C;wlyM}K&xqA~lB
8*pgP4j->@_t?9~kgmP^Tf_U%@{k7cvc<bJ+!@IM^WY|jhuI+9?esg)GZMdigOAk0*II{C^hfM-
k{N&hxODCL>0KyyOY|=25%3D!ooKDlWJ*4#zgP>g9^vQlf2;iv@Jr@DJntOl;3@qz$-
N;%DSdz3Bk{}a$VC;uRD3E+!K%Dy&ge1LHfvG4pMqJUMInRi)rj8j5%!%`GHlC?8g-
A##>6*KGBNS1L^naM3!Zb#0sg7)^qx_qf2{N!*@M_`SNc`YFbDLuU04e_T$S_QsB-eeHy92wm_Ggd1^-
mu$7Oa#+8jJpKEtsmhJBf=GPF?QHT`dVij@6G!!F^n%=puIw3yvv5ly)GOy}e{pT}3R%kaMG12o6H<DGlo<XapwG9}LAmug=1`o_
bPEL6$K?H}}rpG`V%_q_h}+&Dbt-;L;QLmef0-
0;4xaqFaaulX*D{@MM>q3lJ2f>vxw*M6SIR`25U!i7Hte*ypEu<yeE&bX89k=W&ScrnayfAM7?ix&+0X7k)nm2WIrjBo`+ch8)^?
P@Ruw-
l|Z=R2PZv_FnakYt|TX|8qMrSP=E87E%t;PhENr9Bq2Jany7)gRu_Xq#)B{p6{6FNN`(m+S_7KK;C9aA5Xmyb|o4b7W+E$=6NgO#
fI<iYJrg){-%fcLZJvHnppcRf^YfA-?mTK16bk>W?usj)lY5UHDWzUMV(rwl6p(-qs6VA>iJn%~_!8EN|4lVcmN2HjKv8Fv_ssQ-
3?*tJr*(TF&LO`g8A~=Ci5mRE;J4V0sp9VN}a&*rXSIIUdF~XQzfu?!xn2T{<t}cdWJ&z2n869nGhGM&gnKISn_Xx<k`d78l+UY5
TH&tKRfhd$FdebnrIPd1m_wyVH2K>A7V;o<+Nd!5MrT?L&il-wOAf!f34(x<2B5)kmn3#`&g~f7tA)s+LkRwq0rTj%wYHk4&K}{%
FeHqj|%&AL+yWvUyKRO>w)_CM2Efx;N~VJ}YVOQSr!dUtIC@8~*XlvhEY+u2k+YSDt7|`*x?~_<-
MKcozH^XZYgdami;)*}F@%R=Ca|+LFf6wDA5ye;Av=c3#`Hs!7Hx*yir4;gR?wT0M`_112k|HL2q?Ev58!Y<jsm7P;bQV)Z-
<*O9*2<7G6Cc8B;kAHtNL)Lf{(No)H4*2Q_k(&ugZ2Y!3_o=K*~E_X8Nz2RM+!yElO2Uo50<lCZOBA!j~5yb=ZU7=fZ<g%pm0E##
rW!nhWhu0oGq80B+@y978I}6V&o8M5V9$nxK;<q^+UTEa!i4WsD{FWt$Cw0m{)-
b64F@OP=ynEq#z$1RNHy7Rq9N6@=KSXIMo#1_VkS>Bt_V|#3L5^-
0U$5QdJ*Zkrd{@JI@CP={8X(_tLBqzoNZx1u{w{Uyi@b0AXA3kBWZaMe1AjKmM+OEpL}giW$L}BF%^SYKdv$1Q;V9hEkY!|wp5DR
cbp8)sd0+u#Zi$}(wTpOzu2Y?!NA=@3XtmPA;m3-W?-
S+$9pNpE{}Fubk&efn_GcA~B+nF2VsP2;9_ZDN;rj#|O~2<CkzTOE%OFRum+Zm?|CjI$zCJEX!#Tv_kbLu^-
xEz6e8&|H&Wm@j8I7-
HtAGoIdTbU?WXHQ7!NJ?oXb;kHNG}<(zB|Ufp(7VuZnfEeoSL~HxJ4Kb4for3@M6MU<Rb5`NqO!s8E{_CV*H=+pT@6#eSI=&{2~^
E6i@hvWLody6Lsh(jn<lqLGHpe0b}=gCWznfbza+&@UB%1lKcVu0;W*=v|+EoyYg)`uC}+$AK_eazN7sLzat|v{>Qi)=L~)55}p;
EF8<nW2DfO4#30+_JI0T|<NF%+5u5e=MKdXDi9AJkyX@aa`?lu!+7?I7?h8+0I3$}*z4BE1gJCVzlK<}cj+YF-zw`WR*a5j^PIzP
CS;s4HhormGP37iDO|ZZXDy{BCswe-
5hsng6z1gfCT_=fGfFrYee5U8ToX1lz$Tt}i)y271C(WbkNsKnU&C$0Ok=WyZMQ1m@jLt2makaRYRA$eldWGXIGnYosq+pMe<S84
C)960RccZ(UyXm<8T-uy*gMu@VWwaPQ&#>wI#QV+Yd31laaqw1sA7yVSq}H~n2MTpx2;-
#t!2KBKmxj$uR(B*#3rRn~Zr;?4;n$v#_j{^MH80mgJNPmhNAY+b!5NahY0u+~8Xw_ac1Ha&4SOV?#%1X2x=1fqxgT*)`Nx`TKWW
dTVULnOvf0!?YBuGSM^6&gplKn+yJa-`hQ?X-
8L&GaCXJ(HRX1w5qv)fJ_H0cDS$3D4zmz#sGbulpT!fUhrt~x%z81U5oK*@3q3+RV*qlGQe=B|}7rydc%KoN!JB2wda&*zBOm?NO
-b=4b^j++ycv#_?iC5qU@6awiyW#vB^!{oM7aXrd@mLbP39meQoy&fCp4=0D!>;H}*QpX*<3V=JAbfl$`Ul}Q=d7(N5_80RX%FwA
3TNA`^JpL3jd|d%g@0?8o=tk1hfeit5ih1KtOY#W4&MAaldTbc*O1|1J4gDrlF57j;}`lm@@yZk+o3_5bMEX_Eaun?w^qC(!ubXM
=E%boE!tI%K*~3%_TA;%$6NX3$$|`Z8$3Arq-
4fs+`H#U%#nO3@?hsr*c;F<RH0VJGm{+3jQi^x>)k3`M)(HwgvkXL>|1>3U*MkU_3}x3sMWEKF)P76!kwc-i?-tPfv@k|W=|Y-
&Mk8<buPJC56K}!zfxZL)~AiH_2$vslFKIdhE1^Nhxj?>+{3FA=BC|`$$P@*&x@Bc+za&3o6FF&oS$9u3YmA=gUKD0EMC^2=<w3(
rQdOWt^Z-2;akZ$>_hFe((|R4?u^D(u*PuS_75;WC;1|H<qGbZuIZ^FvBq%r-w(WNY`u7g`Z*)>`^UJN){)%52YWj{3-
F)jJ;TGUI_dA!{tsCG3lHY-oxg74HIZH?pU3^B@d%zD*0toRf|+D_OZ~l{KXu<C@sxanouj3NOVecVMyg1i<L1QcIs88>-
!J|iMm4okyMvn?o*C~Oy4^6J89c=~Hdm57_v*+lAMjiD8G5HG(v!6~vWPj8rB=!4InS~9ViVpW{g|+x$c1i=-
shtAwD6(W#fRhJtls5K{a$4Ka1VPn8U5QT+J}`I1MSV4qi>v}^^KC}J<gXt;3;<+&3_dwyL-H@c)W>YIaT*-
bw>#IP_4Ii+|$O^=$W*7NV2EB&Ar1_dM5Av*4x~*z2>P1m(b=e>r@|yo|@UFj`6A{+LKd1`*hyJ9EmN$J+;|$HJ{b6zH4{Q9Z5OE
^sGqnF;CB8I6srNH(dI6q|}xww&=(_@~z2zA=Jc5k8;^EGI@WDGwWW585*<mII4dFJ<q1IshbMzzT?P*u<2!~UaMsNcH@-6-
<jjHBG=ay)?6k$Q>ptZzPK~ltUKL*>d5f2xu=wRh6J7#&ghxcj4(XmOPd;YD)k!g$}=$KjGd}4UiWZ?jpk12kC5f$t=^I5e@DNyH
5%uw=X%2BvbkSWx)-y%*jJ-
D>s7SQk<7JUCVdnQZ^W0=s1L6Ct&*KrIh%fznitt+U~GMy#t}VXsOj1rO`&jS*P%YV1P5{hZ<o5!Pr`3dJ>^2}w35d~{>R&s4HbU
FhQEc}@8Mvi^Oc)OjbpfL54QtfqBljRK#RVM%uF&Ma&ml{NW2mK5It9(dy_di@V*<kYp7#Cz0Ew7x@Mep@kVPY?*p7oJi>gKn@0}
!bBWV9qU)sJ3=U2{wCApi&(jqCkYAdd5qw&cI;X9b{-
|V2tn}~Z;>gNFgB#Z7RfcN9ccEd9Vf~{q4$n+Ro@5r{Gg^a1^pAAxp^wXp+{Igqz56k3-
~i%1_*lgI)MaQ<PWyuDw<=!4Xid>ySL_EJdPBGo=zr4B$R=9jIEu$5Ymh(Oc@FQz$7{>DD>SiLk)7}#-
tdBCF5JrgFn|N^X5*{9`sI(`F}O(E9Q==2e6Z7dl1r?{G0gXU6V8KV*geB{$h%nT93IYj{Y@G_vmmRu^WdClE7ALbBP_Me9@uI%^
zB&pZP<q$Uc2DF;GQ?5vA_6DlMjl{gzp}&se3pF?wirr8t=b^-{HVnh4a8WcwKmlyi&%!scS8q`(#UX>m*u7@a-
#pPg4D(W<!Rv9Zjhx7m_huj+V5E#2x>5a8BX-4(FWsAT5G%q-
UlqaoD5e&yp4R3hNAS4fMN<)wpT~+p(@D$rlh``^S=j9W9aiMshx1N9OqoK6c-1_D&UhlzlU-DQXvgV36rKX6Lm$YaGeXkvIOj@E
uxG>g8Rn(}V{y<Abrm%`=+UM)kk&cz}>eFc|HJ3hu~!hI5DPNw901wd!=OHTC}kZq?hQ#&llcbcH*PWTs|t-
}}hSM|vxr_{6_Un{}e(J+3d#>?VUh(nRYSS3F=^qdi5_GgA95;Aj7MSA9xfLiJJ=4$z*FYtuyHj`(Ke<aafZUaI(e-
!i=Ann>Jn>-@{)yVbo^2e?uuwULfFQv1JdolW1PQ2U2@ICm4RXI!nm)uH&x@4E6iO?pQf7lF0ljOwVN(lZ#SRnz$u=Vy9-
!<me}BTdsdOU6?=7I>Pwn_m02IldZAWX2=d&u+BOeZd?Ds~(W%rF!cwJ$&1Q_cJN=!uwiNld|4MjR)!c<(+m(8E4YC^8efq9x1i4
iZeF&#u&YuTEhnVYj5hLwWj+!xoaJ0%AT#`jP&-
ca1}M%v4_iTGj|%!i2qzp)_D_&Gom%QnLUqsw{^aI7=5c6H+prS44kiaaaiMj#lP#}!o4!wW#x|f^7s)s=`GHC=Z${DzrVXm^n<G
_q_^t_bPafkf%BB%+sjy|uTK=tD0!U|x<Rsy=%xE3M{l4<Q-w8LUhxdNgn7`hWiSQ&i^$V@p(O%aYQmqLe7SUO<!K&D-
FF3S??rxc(~HK&eI)OMKIk~7bDsS@4rc_@84nLfCw={cbKO6}-SeNlvL@*rDE^UQ{qz2-KRJr%1HzmfzPkM-mtjhH{zc{R^`aqse
aOWXZJi$kYY{&JpR8>?&4K3eALc)-
!xnvM?bcT*IIC~z3GdEk4eCCsWNq>7hcy`HtrC3qF^9jBw>jDDN27YbB`*o@rY+nPJlHN;TQqJi-
9z=q_$r_7COT5|ZQ`X$mLWLzyGYmd{+Rz=+lPc}fz}+ntAK-v-t96EW=MJVL0|vloo}B!-
#W}gePsQ*&lUG3vRD3Ne2uHy9^4i`l;~zed**ZU2hQ`Z=QxUIe<gW_tHYa$zppQ!J88{pcWZo_-
{iTX6)N#1WDiK@C7$*>4O^s7ao;4z*MsH4S)DWZ?C1H`IKRDo+e27uV0@E!^_uN33brWPNzty(_~VAXX3FWG{1{i;*W97;3wsM*3
F3K`e((G-
?o;zGMK9GHp1^Js+}ft5+x1#K?49U1J!?yR$V;30MZ*=RFedX1A47a%)A6YDn5C)*T7?g@JJC^QU{dEX^}e4U1S9UrUe573JdgRs
=WwYH&e6TGT0<&6!2UmyZ-3_*y-oe6VT(gpuVgplfjfDd_o!owz4V{J{NG0JP|-
BvMK9~+`7yfBc$LSx;*Ejt?aOAL(=?4}HOcm|snJw?QG5i$eJmX#`!Uup<$gZ8^c<n{x~OzN@mJH?)L9y~$UWa|-
oE(LWN?OljH74bnAGJOw)h|F&`Uq%l>KPX{glZp*-h4ghAo1<6z-
SNIGPt)sQ0XTd7)m_>a44}`IGWIs#oeb?M6MhLibOG_cxbDYfh^xuKf{`z9F@@v)g^E8jkS%7fnD)t*hoVHk~(`H@zQI(+@Iwo?Y
d2t&`QfdDT1ZpXWlE(#zFrgsYx$()m-
W*{vg<fUQY=rTL`duVB=NDLbwI<uANFlIopF<t%pSsBLP+QqO^>hh|g%Y8j0ky>gr9sdO*Swzj#a%)81d9dokVemsv>ANcmFuby&
lS2`#0eVvmNTZjCP#1zAQ65kL<Ch<xp+5(<NT^H_0__euouGQaMQYE9YJ9>%WXCB_O<N=B&x(oNg@ZT<Z!c)R;a9^+-
I3&UsriWfgF5h}@j@qW((zS!HJxag0a(@#~G0Do5-
h%X$;WXeaWV0UB^I;{I?tUZ3Nc#HYp%s&yIzMG(WuE3h$@f988ESpWW1Pb~SkUXCJAn5e-
bY3b&S@=Znt0aSox2)3i_f9weC?8z_-Hd~+-D@Nh)3aE9XJZUxx+`Y8a=-
H%cr+_2TEUSx`pQ~j$RWw=Al6Y;UrJ%o~~a#J%9UA`%a=C9`?hp7>q@<blbHbP}2Bn1_=IIVUKD0$ACvI`K_Y$?!5Ch`(dl)2Kk<
hR-PM-XB`fo(gz;W$v&~?GhuY9PiuJI9c@vMPLjMjJRR3df5ReS?P)%#=ujHb7NOT&!?@u-
$iGYH7XKLgm+n){eGE;N^LLN;0vgr~f8HPSu5tFC1$ra#bUZl0AG|I5@s*A@Mf#+6!e^uQ#G4gPjjP;sE^*44r)M&X2Vq+r`IE21
6MMY!W@}TvGi9G+T)cQ&FFrpj-
`6|CWAgOOyUv?%VSg2!P<U>9ps#YSVl!8NjH`L2j(2b_p7|!Z)1&h?=b5Hg1XCp2*VV#dTklpirLI+cxWj{2vM2E^HL9mopH%VKC
lB#+=zk}pF()NAhAdO@mfxgywE1Q=k5n??z`bh0ZP&r*Ow{ni@SQx!UU_-
p_v|J$(60MOh(Gw}$PQ?Y-s4;2k>Zbyhf1BS*FN8OKKl2ufR~cRUD~`q4NH9e$(O#;?xgJNZdW~6ysPB?VzW-
Xo?|T;7pY!;=k=lbqvDtUzR2cIdnO%6d^XOe-coZH#Tz6CZ#m7KmN^YKIHRw28b`akk+YKFH+){>O6~HlFZER^{Qwn9BrjnydY&&
>A~^YOvgW>Ei5EE4<DK$6{)_)e1}E<sr&GiqeH?0=JMp0MmfSz<r+7|xv@a@tF;i`GMyNPqsD0n5{%}8@NA2Yl{llt0QuT>7{aR;
pKQGn0i|A0^>HOZ`u~;I!erIy7>bZ+kVYKh)eyARP+S}v|`r?OLT;J<bz9H2QH9XIBGpfZ)rB2u{_0dUt_EhVBzd2bc=jYLT9-
$syXQO?4()>?~P|IyLcl`OIdgHEltKP{MKh!%K&)Vpjw0p$0XIC`7{EYQP^^#p<Q*Z0I;v?KIFYD7-
Jnio+PL&7Z#ruvP+e+UY3}xEzS;2!qu(kBF>hEkzrSAlOgGbh@3f~o3ko2@~a0Wsx)Aac9rT0pTNWCIs?j3ziJkcHlo~XO@_vyi{
<XNX{M!Gn?qUaRi1UfHx0{!d)&7gZo)=dVcb;`5V>LC1l&}q{5ygBlGJpCNOSht+J%xMm^x*s1e$$q5A{1TsDCmD=xyUxyV33H&`
K}91~c6cz3OPB}IO_9M1KX|hle^Ijl#EX>NnD83}>tzj$(r-`C!90!s);QN_rW(or93_wQ(6->s>C?4(U8EnX_>P6|{`d|he-Eqy
ys5gv)?@LVE?TSjssz(qhyQscqE{`z^>Q$tE>f!)-
gQInq&qwd@uuc{L$jLh0dYPL{5S6zJPXlIJN)3`RE%v7kGzP)6q)bJfuFAQ(3a29cY4-
F&t2*@<<RiX!I7O0<F3=c@EDTDuGI5y<yl*DZ}EM_<KcGI%T8NsnnsblSNx~%a0fp4k&B1oBRP}i$Jp9F$31H}JR={kaK4HMxykw
B6i<+_m(=~Z_#@kR4)6M+{}X*@`THF|RZWm^#e_pO+$8hN8@*pupV)pRL-euK<OZO3zVg~g8~3SZxC(cX>_h%KzA}1~LoAkfa4#N
r>eo`dGSh4IQ|;QR`E}s%@Sfo2wMP4eqD@5iDH*}<@IHqOud5%=sOF?ogObbrKF){aT$&$a?wV%;c>whP+JE*lQ}&`&+l#{Y;bmU
`dB#3c?p&H4kveXHr*?Cz(YNSzYyeO3iyYsyc~pE($=2Y$kfG5kVs(h&UBNf<89l)w5<8S!hVHWVPPu=%Lf4Ll`{v_HZ~RIbOW8+
exHP5BzO3pHJ^Pf=IJK%1zwDtUjiYBPl98H@?-r3d#G1OurZ&-X71@uR$v&icoN}M&Gy3Z1aWtF&Uf$cLPoZZj?in6-
KgQ8~%c#whv*&+|qvk+V{ln^cW-
X_7??$WlqxEs{*typ>{hC4XTX}shJwJw&=h6Byu1?P}JMB5DuPMF8jEuwc^Ngw|y3gQJ7LmTD-bs(!rf=0Ld~AA@eR^Kdk8uWNe|
z~1O>z;bL8R}S<BwOwVup_Xy48N5W+=|3v*}@JnBgXOvxm`nI%@lY^lgl4(pk%028S@J-
{wud*RD^a`}3^fO_jUUrzAa(*L{nIo6$H5w+J2Heapb<{?2OLbT7+kNAuLJtZ}?qX0mtj_PahaV%PldC|}dPr_Taj8P?I^sX5&wH
+j8>f1mSC=Sck_InA#E&T&t6--w?byi&YQxhJ~x{r`8Yr>WqP;Dq74LHEWwLyJTma_N;*Cai<<3n!WUMDmp2CEt3qM{tzknOu5$r
o4w)(?y5(;6CC158pC*ZScRPr%R?|21YkWVT9c(_^jO1od*}48_Dn+m+L&>gf;L*i&OWae+8St=XXGZi`Vr<Uf)tDynju1ScbJnP
nSKQ6ffU(4u6JgZ})^}SMkC1Mc=19@-
pS!qvas8ugc(&SCLtX<cWa|qQhoPxC`a~JfC}`Jy_cV54|lqSFlmRr7JWv8G83B(#I4|&*#vw(Dw!xC0{J;J4RzG`(ANyLeSj4=q
DA@i@x+9oD;tFFWBH?!mE|6J}`~&JK780ebRTP`Im-oi@P$~MtpnG*@JIn)Rw<vaY5cM^(9`#u0cnXmA!PHYb_Ts?5UEw+29!~In
Cqimd=BkqjM3#jKbOB#TPo9nU}q)Az_|ZHD3t*G??I_Y4mMvRL7~Ah?21yYN$?f7#4q>)i)%}@l)k_^`aNXhq(pcuWi<ot}i6dHP
i)Y;=?)p%HaCXk$$Ck43nb@k8a*Gd;m`GQ@N|-
eG6vah#!E>Uaad1!IDQZ#oo8e{JfMie|_nC&Gn9d^u_Z<_l&AoO(A?Exo4oUwy7!hUhB08mi4^yB2RgDUe`1a+u_08+U#!{9_Z1=
4`l{MS4I1hj(7M&-
sbz(G7sT4yuDGa`NfkooC&KdZT4mj3v9{B$mqSy@t&mX(`R^&Rgs>gVH`Z~T{@2`T1(h|dhVh&`@D_^j;+x<8Z@p_A+@H>H(MxmN
O|q6o$|d7`!|mPtGc<<`$HG!ebT+4(0Gy;`32D$zw@(9DmO6P0V-
#+t~FoM@;V16Wse)we6w&@z0zeTy&u)%9R6;Gf8+TbDO^T!eT;f8-KcShmg-
7Nn9|?<;!9e&9IQK1ONj2}A|EhXvv?jy^{Wf_*u`j%n+jc<l);nx9h-
OP${c@|^EjHm82yDasZTq#&q21sP}`iTsyFF&y$+JbQ9a>$qyDqzOG?K0MgJ@1Tu?QH;2ixp8};~94dLzZ)OwrLi`}a22`@AywGB
ow7kW?YGSefrj%y-
uK|J_E&A1d`a$%k0M@K&#E_M<A)R)@1$a(GKG7pPGCpOV9gfCUo8y8PZe9Ok+lcBk9A~l4y)Xm_dkMMnj`RI<`=_Z~?VSmWrO*e7
gq~J31-s8nN;u|(K^xDXw3h$@M;dh;KHh+DoeOB@YC2Oz-Bc^{H-idhhrT6@nC~Po1YghyKu-_h@?c!65Kh)zg+xC+%|Egbw<mix
%Bx|7Me5ss&*5r>}jGyxUb#CgTJvcS8cfQf`k-
4^Y*FJ$hVf>rwKO*1YQlZ!D1V31~^KaLBW|#2pHBVCUutURqWE(zM2Mb<gw+!x26N?RYlBa}j6YlQ3lOG|O$`=}j*jlrX)(zg_CG
)Id?<HIDy@_sPY;QK-oT?in+mn1n&e8htrNwhAtAE<WdXc&Zd7@7A>(0L!7ccn2Y-
|+|4mAuJhj`G!5Aki);eq?hXlzX@y}rV^3kPEn4hCG5K0QnM$69;o{#lae>fquuGOp3{>i25dOZcw9Cb!EhxM+U-
66rq*F4)$>HyGz4%<nD7qpXk2H2jZb8KOZAwF{nuW4jrxXVrVu$v2GFnjFXFDo<fc8dL4vi{8Ew-
#oH1FM4$;b&6B!@UUNao)I6%4u4Fex$RW1$`|)D^xXcED|}CRMvc>tKRx~h)0HQ6+8MOYsy{y&jZ$~{%X+I!n$unB9X^(@|4K%q(
R`}j42&1{famUP_Pbrp8Ce<YU1wmrO(ZS|7l15_J;NL5JeFD~;S)O>)g_9@=n7x;mC@f>;xNJAMb$rYGD4SFec+L?V6*l#Z_zT`U
2ZmKtBwbDS6KyV<0$vCa1S4I{QZ_#Z6H|2X7zs5OnKk#Mm1*fB|Co0!5I2jec<Z094<*8sSlJrJe?!kL}nC*edn3sNw!4#ioW1()
i(Ri7hlm(`*t=pQlZ{y{IWZ%K9!mu^W1ZEZhd4%q430QdJjdf)$M5SZN|~`fn+e;Z2CCUrf1kYqh6twPsm-
)=B}aRfMLJB$fHlGPc?0z<BmACMt!zP;|m?Udz+rRrVqpmZ?oCobWc&yGW;^ZN;G|75ze{VXg?^`{a|%Qy%9|tnB_myMB;$>z22^
LHC@8}wNreHx-
5UaB~lj{?#JuBw7HXLy1*BCJ;{4@|F_?~>LE(6cOi?7{^u^|x1Vas#v>PMoc8prljRfVA^MU$D)FZGVPC?#lwP=>(J0}im&zq*PF
eM8=H#^h$)b~<M7NULK@M{GUH<(^?=PL^K*Rpv^oDyVep~lS=3V$S_*31h^#1H={PK$~tZ?*wBn$7ofdkPCav8k)^E%XePiPC!|D
h9_KY{_R%cp~XjIJd4tU5h^t?C=lj_~gB?;DqJhnCDN(J7_tGEd`w(ayA9JgY-3*pbWjAdBxVTE$ci&3XRSjO-
g8`e<mxyOH|>Sll`l8U7gO?@!eQl1V3?kp)`N4y~|%mE^OfpX;Z&*Remz>te0FY6l;96%Si9xygNpAA7Kxv+clr#~BYZw6L{kw83
eto?YAf9^|jSwj&qz$=V}Nfxq8UxjR3ez0i4`Z?aFla2@bU7VI<K`{l>jrP{v|?J4hhz^fLGAY44Fb64>V1s8f1l6g8heBBF&=E&
xp*}7fVALEf4?$?dv5QnortUqtF$Fy31Eu5vCv+t5TKD6f<Ji#A(i^j9%dm5^P)8v}4&u^Dr$V<YwDh5cOd=Xy^e8IabzI<d&f1c
x~a`#^TWK81&zEu7ADsA?!r|RMFd`li*_>L#M1gz?nUD>xb@h=$h-3|Mue^<_?M%cf2`%@Q$@0J?*Do--4HdcE1;+u|-
c0ay9UAl++k9DinV&om+H5>K?pWdJRv3|7LtCU&~{!KDoeV$Lv<0q^aI0!eF&V~Llms(wgKN5Ze@8nFr^E|qb>cJy*b9#REkFhpY
3+BmsNap*W=g=$MsC5eG^xLQ&P;o%H2X{7mmskA|!d<6N*0TH<N7WWj&82oK<&5>}{cXF(YLniPwpU#FUB+@Demu{j=5v!xZS*`h
Eps);&+0smsterkd@;IDXu3c=a5H#EKgLmY?DyibeoWZIb+6F&x=vkE#!<6J%S#WQA!Qs*2L!KlGJ2j_^Hi)Zy<G1p<EVZo++S*=
Z%FIWY&qGwKgQ8A)1`*D8D~<p!teu(#?kOVdWbih_cQ5Q;niJw*>x#vPW20AEg0<yDkeBw`)ejWkH$58=4f7jjHA^F&nutRr1M+T
2Eq$X_q96r%zHII;!U6aX45B|bZy3Cu<FBWcZjk-
{K0;{BlKV?V`=+BeYxgR*21cJieF;3DK&ki^dkzi8tHny^Ej%9<a*h6h^?>oNL`>8-aK>X-
*^S##~o_?Fz?_JKI7gO=@;tOA&eL9w4Oa<_&EF-#v%L;v<t6{JMJ^eFI4<6J$YVW17s!-=-
bIy+OqcKIImFj5{+Q99t{|IUi9+@FP@Q)99-
fVl_%)PZW9a$zf`cvJ9$%*uhnJfuFvDoYL*)wyx_s%edFEQh)(o@Z|Hrq8DGs34DVgCy}*Ua{(+Ak*pMsSnsN5W`Gl6zEBEMv(1W
1^rFTxY*|W5H_P1VB3kFJ_+bcXjzhwx2k6-cA=-bn@fUhPzbA?xIc>W4qSeTE79K$OvR&+n(cWjPeSmXXxI_ZNx3-
+MnyT2QKcVF<pm3b$>@`)a>5#P>#YWAy?Jzv8D*<TJ{LA*kp<Oy{C{&8alUUHgqt=5&S9>Lo?@rQj27HoCa={mqC&n^5&w3v81%G
r~SDeTcYK=NY4oYQYQ*4f2f_A#fdF+GRdw_euOL-w{>aw0GK0%`AgQTiz}TGLJ5?|R>PcANc7_XtJP3kDeW5PY6*8CdIn!l-
mFp<1#(R?dyK$nf_#&+n?`c)?x3M*uzE3s2PAX1`W3!0?QsL%NBd_rq$Rd}>_02K}n@oK;ih9+T1BYCSp!H<Nn{SizprPu(N&KYw
uY@TrFr^R_wrRQwOj5zl67@As7+=9ct~8Yh8#=+W(>3*JrkTonTpA5Gq$UyN#*=S}TPg?ibE&w56``gdGrARMwze9qrSW2t$|1=t
+isejJnl5!u@>LRjcD`)e~d6g42N=Amwe&Pq!V~pHWo4wMNU+~(}=*;t~zc3l>qcfVjm+oUVwl;kT6$_ljf5zw?Y5re(mxKSDd<X
BkhHia(o0@CbbY90~(<jk2f#IGseR`W(y-
+zvk0pb{^^DU6iXY3R_gBijr|5Lgn<8Cz_G28)BVuhEqgts@>xgx#(>+|z<LDVKLt%6;EmRKy`aX~8ihrK+Or?5Pp|_Xp&;DbaU#
dU5-8jGXoP=<nx7kle-
4ig2$ND=C3lx9iOAIKf?_28o&tkPNX!^ka!nN*<>MY$W^m!wvBc0FljP(jdGxagL!<1k4hVnWiHDx`_x~Djt9-
IBU(({?_W;LCL2@1b!d|S<(*K_yYyHVX;>3Gqr&d9K9PC4<vv>Hgb!P3|2(JA2{I^J(RoCrT;__i%YlwMHuzVAY`d0-
T1W*&G|f{#rNI<oZIc8J3U!GgGtj`$>!RnUToHAgnbkimmI<rZuHSK%FqFC=?FgLV-At#Ie2M^vTzq@Uh_q8B7%7M;$5Pa*zlqT2
~~*;=w2Y}SD0JyZ6gSshCJoWh*@!@Cd<G?(n%ah`t-8^og%pTax%5I#8Qckm+H`V1b;-
`}8$4WbuCqc#p?w1oAKZ!6g_mmW}M!rbe5TO+=KEk0p29+^&b(a$Syy=ZPv7poNnj{*bs(}9^h<bGb`)9QYiJo~15?75rdXZlyz+
rcTpF)r_)d(zmd*B*QAEE-
L)lg=;bP_F$cQucj~^9KJBZ(Mwl=`VWGr8J$*x2}1FR+14pw(t+Y$KWW1XHNEi`SHveR~9Wg{Zt1Rq(&D`o>h9?FvRKu_kKht2k+
&+i9h#cpD^WIQE|aq{M|hJ_&`2tam{Z_dfrCQWnvE}d+k;94~GXpMsI$I#RWyrC0Z8rwjM9St9hOh#(io$yF#-
2MsU~rq5U?ho7|T>Ll}#*st_L4rSDzRv#QyFVXx$#7iz_OZBv`6xS$vB0uN{Fsup;qj8~|=^>Mx(p0?99r!i$;QoKPs@giLgkL>h
5R1ujOxQhq>`o3M~ZKUi$Pi+sv13~tDcgeR&TA!--g5=VoJKs&taMc%7*2v?2kwF*T11lnZLDAxp^Il}|Sc-
UGQ2f%T+UBg#a6tH2to;kFO3HWU-Isj0Fo!lZwWbLyWzRBtPr9D?s(!hryrb%iCs*Cs)WmvL;DcQ0bd6&duL;~Ua<qPo^VWFBpB$
b*_y1yXz==$?n@x?S;eha`7jM)P*>#M2DUJ5<FF4@5r{|HJ$I&xH+bj)T7pVz!WDRBbY;}>Ez%G2NolU)>;(*c{8?C+}%^wt9gfp
5qm5*KaMthHz6&UJ;PkO%Vxp%143dJS2Ch1wU9zT9&PosKdQtlgbeeH9ZG>)DVn8iOIV(~vRO1;rOs``U=>)mSJYE`%Emygl?x>P
ex)@NfiZ#wpOzjYZn+36cv)m|&T36tJpx2isr)rF>}>64yE%UN>urMGHQ&7=B+N|upLuS4?*ZF90Sno~};=HWWt$%7+1<L3T&rgh
|#NnY2I(I5Of4^iFA>&}BUl66jx5RW3!2ZBx4SC~teG6yOrbPD?wnZ3hy{1uNa@IOaStxWGz%u$#h*)u)7^GCRchdCE-
@^D@V4z*tSAEb=0)rgK<Lb9Xk<F1b`6Mf=@UzE}FtGslypy9p;=6k<6{4&=6WwgDoxcISm^eWCH^tDMICBC>G>~SWq?;}}l8C>fw
P7mnu8)KeBO@kjv(Tf%V-Eq1f&S`A*yumyEDVRII0c{D{WulWxzvEXY-
0S~oe%NU7p29Up|0<jc`q=(uGVhueQ2LM_yb%u3EPjci>q)PZt603R9|dEq4^7-N>@%}yP&54Xsz@zhg&%N-
_IV|3YrrSE>WtR8rUUH62ilQ4TT!<i_<lM^>^!c9^)2XL!uJfmIk3N=q4Me84s#sVhc;~#Jsi1h4Lq6)|AqK|*6-
LHz_54W^?mSGcJaVnUq<t+-
I<qL{~$xng>l(O)3ddI%<)afXz&dn<MCBp^CY7C?^UG!k28`r6wZvHapU~Sz{;ywj1S*%$*)Dj!aij+=5NjW;!eK>9Hlnfla>6xP
I5wD)B{=k(Jo&1SN_3m8hAD?IScwcr%IpxMh2gge9&}{lrB>9C;1s<$c36Fy-
z#G;(OF^p^gM|YmMIBqV&^W;M{xXjm|FJ?=$SFb5364c`Qxmw}v`^+*q4h!0WsL#%ed4d!F0Btc_b|Q&ajczUQ9|?7WJ^_29T?<d
gmwN6l^zb#l7rRTZu8L%*>bjiX^KV~)qo9Gm$k{wiIDuKN7FzBM07e^u9|>_IxNM?WOTKX8u3^;+@9F&anP6N;X@-fprdXt-
V&=Wg{pdJZW0Dr;-B7BrqvxHCU&&e-ltZ-
#TvXzo<s68CULZ*%w7G=6)SyN^+CL)ZBE`Qp4=nuKx6FIk{vjxPJO7F6#f(M8<SIVN+g-
)D2pH%b~u>E%1}>PwrmNX7RyeEvJ5`%|a(I>@A0YMbwMsx*(5-fI6DH9f|=b~by0itqK3iSROd9_=0hKX*1-
bMqHp@GKvjDpuRqNiNCTX71D+Kv#4&b-
m{IiB=I`NRzvHr}iE~?X$LJhQC1*<@pI_DVPeLgJe>Lx>zz@+R}|n0S55T^%%>gULtY67Hs7veXCGUblly;`PkFD6aU328RzTcvH
<CsZJl_3E@k+8xbo=C*q5*UEI$AD@%4<E@I8u`7Fg@MapJ%EqSh`tpWX{PjsNf8DdW|6=8{p~OCBBimsWIM8NG%kQrAcC1U#3FD$
!GlRssGwoZs|2Kof=Wg_@#U=TC>%rR47|U~J4mPTurs?)94U9>$e>2zr8=-0psS-
@=;6$Rt}LJwL_ow>flt?SU_j3u|%D=#w;&7$4c2P59>FLEjF)ymy25W`^HW6RGJ7-xp(nCsHHh**Ez-PS+CW_4&KN6AWLgFm@Zhc
kw;-SD7s?WuF^0f8&>MDh_SgE8IyZd?1a+9rSg!-
pP8cm~*@*S!d2>Z_#`{!9+M$3dv+!XU;k_Cbxg?YvKGGQl5KO@kQ>)VIRd$89ZpeobOM{xGxPW5#J&w{Tg)gIU1fNUe709ka!Z@$
%MHXeM>jhdt)Up6@SsWyv!L$S<9>HwO1av7yiVT-
1C%uQrGZ#Jo@oLpG9+?eurBk^?P9O<k6Ce<h;#$e0nvPb0mZKUP#v7Zc_JZxqh4E!9Bv$J)Tz2SL*#gvWvoRy7Vzm`4*p*nwdonf
33&yNpq>@i=s>CyMNo9C9CEo3}+(z|28#(uG<^&N`4#dV``2cdSt6{Hq}p)?Avs0TXVwNG~WU|NizB-eWYHmTQ7ZzQubgK(+kg1r
+bVnv7Vjyc{H8Pokzv=@T_v)8NHvEmh-(|Wrrl);Z?03y4SbKU0K8QjvCHpoG)5EGD}OFvqIJCeIy4v-
EXjo&F_;w!#EkuozpZ7K1U1IN9Xs!3to)shoRK>?crn8i_v{M;ku7jHHw1kNp`I>x^HV4ev7~Et4}H8+`iPXR`&r7*DJ!lV6^5YJ
r9br=qg(;<$E2~yx*$N@X+WZGyKFu$fi~(bqz0>wU>I~Dru~LuTi=4mPTu#QvEU>?v|mqI6se?3ozU=xJFI1ZqI{Rw<h(Ej_b8PN
3YdK>h}I4c>~Xk+>a$L!|!)dU29VBDdT7!LPti9&0R&u^}_n<9xt1^WYu&ILvzK=iQG?bF3zvBp{Id%NbX?x`mSw#WLnMW*wVF-
f9uF~OpolWKU%dXK7BXwD<l^OEn9jf&Up?Lj}Y{Fc!h@Vd<)|Xp7W<K`N7xDW)8I4a4tL1t-
W{`lAm|v+DRY$iccBY<9dJM{5sus^t{72BtC0oxuM~DezI!T)AOrYejjoxI}f(H6mYA;U-
7uh!1PYfUhDqF?;9SCVGlX@`|DG5bk}}lF5%fVy~`8*)`piJd4B9;ti6tmH=Fl<)82a+cN4#))sbI`W_2f5v9lR_(>Z5D#hQ0yjp
4a0`ayc;&&_7uTdlu!<6G~9Cy&>_3k@^=f=26I#r62!iX%_&+4P~dX20t%{dU@vu@%1BL|)*BY=^^-
7#&Gi@4rmGvrVsc!yfNBYpCH}_}=lwool1{F4cD}xuD@5x#G{`$Sbv)>q@PEM8`6a-
NIg4q1iEdUd_`2ui<bfTW;Xga*m|)iO=WgxTrq*z4%O%z1HqMde~n!`-sweFQ`*Otwerbd71N;@|-
HJ_uj<cIGousrp>qW&6^YM6T0TGhFzJC)%+M!%bvuC(Bo^s`km7IBIjDrfAQ#&?*#w!&S+kBY;QUIvcs8|d`~$)-
xq8T{pBEf`Kw-cpHkl|+P!eDc{DlrF&NeIx^@qYg}TC~Zqsu5Dp@D~>VBE@TsNJs5NctY_2|`_NV1fZd3@(};afEa@G7@A>2Bp!Z
<f6?JM*0GsdMSgoN}f+U7z!Kd#kme<_?ovnyf?rF^=BH&(NO#7-v^<3BtZ-^nM!E|24TMcz%{%<%-
QE85hZ%=W}o1qjFCFxgW%Gl}_Jjs2x;|cmK;|-gI2gyPTZkAJ5}dEEx>Zre^t~*Ly6D(SA^L-
`1Q_9k1*4+Fg8YZ1x1ri<3<CG970*kMqTQFT)G{$2i||x5l^0`K@_zf`>YreXjg+@7OXp3_qSn!}b0plQ?M{r`98Iifw8}U9achP
8+==bzfMQOROMiUr;#8PBJN;Mtka{_GH7^T05INu8QqB?zg_RIgb=<Pq=hubEj(d{B>@5N}Z)(d#m_DrDB!mdDA>Or5A6sFRa?WF
jU>cs_(3Ma^hbW?*Ga7_<N7k>uutth4&Je(gUpy`9$QP(RY2N&*|Tu7HX}B_c6UP$JpWriC12?PW+Br#+~DoH?H)$D?Gh=d<Y-
YCO&4&{bSh0uQ0twamwgbvr6EXc{Ckx4$0QJH|TlLJY?h&oZf+chjj2UHt>xepQ`oA?+I%o$7}uc{0bKYjpCDx;xPYD$paIwrS;{
*_!)hhXH*W~p%<mDc>eL^Bo}fa!wRkO6}H$UJim4qZG@NLpW?w9&erOWA8M7++uY-
@J#vT9s*$@mfGOi~$9Gt!=e?Zw9;a&I#edC<m&rKDJdnqDnPI;q>^qt#C)tk=`m77j9o~6cOP@DAhxy0YTE7cz==&4idBfa?Z=HR
wPS5lCG3Q#=2{jWquJo7bjfQnLE~U+P*6OwHh#q&jb;4yJ&kL`!Ha$P=Ja(z(d4Y@gcc@K=F#a1o(w>1|pXOWdo3;3H7V=%Ozdzn
S!$<DN8dG@kKJ1@(J^QfEM#;m=z%rk4nmu{PbHmvocTe9o-PjsEtHz0=&cv4;e_=dsCz~-9d{6SeR>{%~-
|&*dzu9B)y^cE^{t9p>bF{^$_o?ajTH)DH6TxwEHs{f<d!!Gw=(j!k?U&Je9Mp3FytIF`yE9uilbR_aKJ0igT%2>=J!QQ4|I_w%J
Cowd((o<udjX{d2PKV-P{RSo9H0kIM=J2ue-
78|S51v4%I(ZgTdmew>b+bBlg`Y@h+wnOt<UkVcwK37&I{GnvfZOH(5zKDE8N2ve%+(e{Xwxk=o+_5=ihzN*lJC_9_{^H5Nr=QkA
Tziu@1|1);eEP^5eNtKP}84D8&oM<}lHZR=U3(@k)4WNGP2H)~|cU@93PIm+<z29*x>_BeRk&=s_qww}b7cH9GlvVc6`6i_Fw?M@
D>OoIM{)eNCd1A5tC8GR}X_T8H&?TA$x5<wpe9+fh%<O0^T?>p@3n(Rx1>pUpX5O7|SY^vVI8f?q1VC64J$(R=%qwGQD(_&PpcNA
mW5X2$EUA~TxlIDex4CVF9mWbWrD5zhn8KP^f<zS;3v>Zmtv&bek>z0<n!HE69vasEeK|2OL$vHD@foUqEh&Gk38Q>Q+eNv{=suT
`lInn}H|K%1r1xqk?b2k)@1&&St((!BMCsGfdSu2T^#s106$I(Sb-
d!Tzvdm|^OVi+DUq**Y__Pc){spGn!_42aNtO^{Vr3&1rJ<La!I_uNf&A`J0Ug+zu!i2dX=r6)sY<BrtDo2rq-vzAbWxB0Ee=PX&
IB1kDFB6^D&e=b!2RHcl`g{i8;uD&GMc~Rz{eSRU=Zy7duA3gbJmED39Ahs1-
m8EoIFqmWcw3*<k8|^$|5?C|eEFKGc;krBQOobA-TXK&h9Mp3r$JZMpMwKj%o@K1n3B%BXIz&444SgQ65I^@9NsOZ-+Pg-xpO=Bt
S1F-SpC-81ztZk;6oVbj!xNL6u0MYrpLFv2TfUjrp|zu0z>rouYh+_B<gJjoloo;^}hduzGDpxFaORRQ+av8<00(Rjqs|%-
diic4Q;C4Cj8Z=px4m`U8gDd8Y-
<j^0}9wi3km6@SP3(>r26WN|C6yc?I5QhaNWcE;o2)7O{NPZaI5q^R33mw8w>e1iB^gE*0Rj_x=8NJj3_w|7<>nf#VF%M4cGQIeG
I7c(k1mL!UlJerSD1EJp^vGI-1(S2lwAI-AJJd(SNUy8^Kqym7&t^nFd{W#P~81TEn0C8^!->k;jG=WCqZ=k_k>rz-
8w(0;i8Hs0rEI%=JK<5^G+Pq$WKPE0U!eBU3-uLA!XIC>+P$0=@HL&B$o{tjy4*mrNU&I+4-
T2MQjgHDcq@flj&lh0bf^(_*0HczZ&CZ&7Pv3PR8<JRe%d2>=7M|g+pJUgnh3IAHHn$58O?<CQmyRY*_I}7^vf?57CO>1)>;hCm$
hjF~_wE3FfAM3DwT%>>1<<zc>hlk$5qEw?AS}R5RWLbCbH{U$q_d5HbcwNjRH`O2XV?R`P3BGwsJuHUTp(m%-
t0}0a;;!}FW;S!v2(*en)}b7{pi7|i+-
f@iGA&N2uIG5&fB9o&y(7Z42|fyk&O73Ll4!k}wI7DrVZJq=M^@ape*c{xIG<NJqtn|e=^Wq=ZMR<O{fwli@@ORZ)_t9sz8|C1Be
Jw_F*b2+tepCt^6##osdK5s1jfIs{c~-UdQBy%8?NBhrE|6`KI4aey-x3e;da1bB0Z}nYd_4-d5ZFcT-
G`iw_94JzItWZTxr~gC3T%DiF*hB>ONQC+zsG^IB@SUXBzq&t*HJ_<KCU%Bw#++*Aw{0%77&Xzc6T@#pW`W#29k(&L%Uc&{IUe6B
?et@WujqCVu^BZ!Ty5v^ETUL*RDMHANp1bKtB0&*(?SwDNQI&w5L1Yu?<2*8mR^Xj}&0yiwpsayx&7cL#o5kG?BB<4PMmfzVe&Pe
agi{z=5`kWYeJFrg1Tm+<QgUeiv}dtMT8J9vq}lW_rVhnmel_XS=$PG@cA_kj6$;8u^?-=F^62Mp;2O;Me-
`xn<Cd7x+IpZPQBDu(ZVkKadG@n&K(=kNv%_)P=uorRZJw+ZIvmNd+62PXXh*RlCOeS(NTUV0t)lZMv?&kgj`kdrxhxB0l<N#>lE
RIXhM9<BfPexD1t%;0i6rFBcnCx-_j@NanJ1y6TD&ij*!)s1z~$M1sgCT5}}+}SD-tAlPPF!<8oEbqRajLhrXti5iOKLk%R_;LCD
7IFWtthhn?XImY-C=j=%KJH<=W$csd&-
?sn40FQ3_yx6XmB_Ed_lX<`xMXc4HTzE*R_Egb@ZQGa4%khp^L;*<{v9+^5D)%+X1X<Jt%CL_kxT7sA;1%E?~Z90Sa1}5K4C<9^h
=^29yD`tR#v6&fO&5|;F(hAdw1WTA;;+YD)5uF)}kKKN2zo!zG!8l@3QKA%Z}mvm@AOzr`~F&i{I^%xy~h3E7R9wbCvHobALy?4#
PZ?Ql8*uI{y)7nX|pgKK4X)Z626gQmP>h>%;lGxmT*0OhdUrQEV$GS2r!!M2mVb=Hzb$jSX&zd;Dd@aHgC2#%Z2PwI%1*K||hNO3
#kvzEPjsoEY>)HxoIMPVQG&uB}kV@Sv=o6UFQd<_TTQ2W`k&i+W`iqPe=;IvbCxQ&cl3>)g@Vo({9VO1(jf+xdE3f)yun?SlT)Zj
{!cwMJ_@t##-;Am;y-?g^ru2~Aj+&waY@hw>|Y9`rbMV%=PQiFN0oR8ugn9cEJDXQZ?zmNUS&@D$8>Rf*W0&motH-
g+|DRi$HhnDJSadU(_q&%YxR?L*j{^FaF$OY47EEH5szo*%>YyDhHmor5pzBcHqIByng<;@|x>{iEGC`Sa(FHfTZZsM&!h&8<Km`
{pZ8=IFtFtNd^9ckpt)d2cJ~_!^ohf_d8}iGLUJb@Z@iaFXHa18<KKb7Syu66kg}iTatR2^yaM+<^xOJP}+dw+0<4fj)4P=8Fd$1
A0|Y=VL%)_Xl)!ilDiauRG8rYG*=6umENZzZip_sSEtSQ=&09By#U8`p^@6$)4au`R~mDLu)0PzrU}|bsYj$+h8s~@cn|0mw)&99
`yIMNe=qPbC%b;mkK{<aKVl$rrTsQ_Wgx-2cNRW$0ulZ2EANgyIeNbKgn8~&69w`vO*`#A-1AU$2?emUAraXci=?;Q-
Tlsf^V%1?_cNJKEHUmI{1_sH@^Hg9dv4atUdF2y;~ZF7iLJ8>&*oTn0ytTi+tt0W8NcsYoVHeP5XBl&$F}EWpnMA!@&H*3e3>Qkc
ZZ}s(H?BuD9O^W^q=DM#$|<ec{63J9-7268isIYqFT-&yvrV{2c|o%9!SA&a-
{8S%YinjQ?g4E5M;Lv0ieMlM68n54v1_FXwxP$>^M0nmdR40JCZ6fe2>*w?qst;LKI<V-jeC-
}lG#F;Qn@P9$F=Zb;_ZEkOg?#yGE8Yc2d9_20cf-
~4taNuJaMomhcZ&wWp<54Tjvg=6)V%{upNett!+sq>x)$Ii#e2v)sid{c(;X=3^|bxxf`<}Fd5wSu|QCRGd5$J$2eTvOaGXn0>LH
IAcNSFUfBYAJ@<ox!U$s@alt-fG4bv`#Xkzoq)z!7sjyeWycCZNT&}UDU52=N&Q34*82y%KHnFN7Mluyp-
1YVcZ4@zivz9*Y(wZ%(Q3ihw9&<UeH?S7n{+4R)bF7T#%RmA7!W0LuC9q%!vN$8*Os#Y>v~R?;q2@%Q|l@&rv1%OIw;AX6XIJ*2#
H4GxM=RUr}p6TyI~%eH;?~?E?QO`hLco{V*RZ%#3KgpOVf!#Q5D=&u!toex1Ckv@CxMntroR|CY=W+o1V#sMICQ*Us+2OG;;*o%v
ltH%Vzflvj87`dg<Swp7dK(JJLs43k3--$`aF?)xFVg#A$n{KUasNyOy((y#M^Mp^LJgr^uht$-
2lYnwl((!Xw=<|J<zg1^&o8Td;DeYzF;i2lEi=o}>0v%okKF}V`ByA2w_4`5Q4&u0VA4_b+X(*8*v2tT!e#X%>}1YbSmQX~8ZU4D
M}u|Ay#n1M<9Itv&PJg2~4fTzr;xBvfs|5fOlb-*it&lq^gp|@QM<_$m2|4KDkhi-
Q86SQuDPV~zJzTcM30s1(54d=B6FSX(yO}P_#YyNq(TF;&IxuNso-h4KAB`x5>gIg$=Y5(}<DK=-
Cpe+}CsOF%DHgwThR+qPSPx&%Ir)-
D*?;QMo2jDnbv5xyP`)?drH2NCg@Ah&1lSfvZ=d%aFSFMK@K@IMLUpMLzo!A%uT$}08;d`zI;GjEv6T#zNv$gC$zOR$UHg~ka=L|
D&Z;i<8S+0MrOZ2(@eNsc~7M!dQQ?qm7&$C4}>Triaccc#5hOXC&VGN^#w;M25oF{PXvbEg*wI=mp#r=$PjGVz}z0-
^J)4;Ja(Eao^VXh|nzt;Q3d_OjylZ~ywYwhD3eX@CYa0maH891`Fxc{|3=0mjyT*T$_>ps__{rCU#i&e^}7&d2s-
}+i#>kjAG+zLLgfFJg`*7~I;$@kXzd|w0icB`UuSy}fY^Q$}BA-_KTSjVvbTRB8$EVG`SGu)&463oAR?uqo^5PMgxXGePSqpyj2t
^E`<214icQu=PGXB~LcM(KPTGWTd|rMt?JKAeM>rCP6mdDaDu=w7KVWIC88IvbF8wnySiGqzf>oAK&`&#>A$qz|{7ORZ<X^pIjRZ
(UZ7QgBUN<nOcAIbeDq;2de)4-
BWn4D6}44$&<}Euys!&lUPIdWUDlQij!;7PWJ}7y8Hf=CjN2M9Su5d_2F>P~QljuSPHjoAvzWi}G~3L!hDl`TPiOx0|@<Th@2Wa6
8oaYp!1M=Q<3xE23HkdHwK`#D_ZWFZaw_=VG4JqgEYVQtxZmYsDePt9xs7Y4z(Fc86X|_AJ@wIz98NI-
|bIS>MpYI17zl9kDn*Gq5?Om|F39zayrb_6K?DGZDW#-
aXZBtKPm^rnb<H>sDxHmPXRcPt(Tq_tbIu_vePdY1@GJR^T}W9A(PahV;+-
O2qIg^wsS?RsqLz;~B6lpKk^JQNGsL$9ou=K4)Xx_{LM<we{x0yr4ZcbkE2$SaY5Mo$G)nWY7%UpTQGp_=g|j>!}!5qslo4<lZQ;
*SAN}3eJ%~k4t5O&zp(O2ew)3Q*3@K!x_Xk;d5#Ktph_YM7{T)G>)Cwfm>s*eej$0@1X=Q$B1gkXPQo?U;EAB7{P4>m!yO~sHhJ6
NyG85Pk-K_?*~rM1^gDidU|V991pl*^~QF#DqzUqwko}Ej^jO$_g&$8cWWE;8~?5KmpWJV8Sfp(jG>2moId{r_v_8$mEfj7Y2J3=
5@J>$;CSF=K?_%HUB-3Ud~DyKH`oOIS!gV(ov(%T80L2HXUD>?CUCYTHRdywX9u2a3;#X~-
s<#}<j7Ydh8N<MKg;MzHaJ&SD{mmPZhyh+4czbUt*<P?W)ihB!})RW;#`n7Y2_vi$GgJ&^tAzWZ3T7JeLbczzaP+Ag;q|jwjR}*-
`-jZ`5t;7-^Y_{7<7mG5C4I@I8U&=H+LJ~#Hy4-
J}b@xg)i?c!R@bPu3b02^0`8v&ydW{g0HL<uNlv7hbFsG%C`uX_vQ*YrEkkoo!u^~3zGMa9LZ;bM#OR|ojb>Ie_ta+ym)QaU22#v
KpFdP^X_csXSYVMm95NsM~wHs2{EZ>BIgcw@}_paN#21O#FtvF;Fy=d>~rR4tS+gu>d=nm7=01-bI&?=%-
hb_TmmnIkM~q?KJHd))zJ*s^LgMa>f@aE>=@ss9Ypy1GZEK&2CXYW&+$sc_09qD;g{AsB0Ag9;@Gu%n<L}owwUqLI^WFC3fM~QPR
h$)zwq!}L=QF{$GH-
5y)*b(<a;ZA?&;#Q#h6#@m2%{nX?nneNP_3wo*(07Ahueq?}_&}N~_jeAi9}*n19xLcK@B@RY5yP>0W2NJb&(5qjq1+%oo?khwY`
+qp-9`VdB0MdAWGSxcl%^Q|d1<-@9@E&*D-
#4?CF)a?nydlw#gO`w+gis3e?`o4+*m>o}kd3r&<Oa8;mB?00G0?EkyI6`YeIO*eDIT~dIjWdp|ZXzjkVL+HmI0&TgEXFxqpee41
+4mr-W`Zxxj9`pp)!isp3V-mh+-kOy!>(CE2XW(q@>lO82OP^ma60yBA^r7L$75IryaMIzsSNpv?rT5SJQouH$q2+7$-
tQS4Jzy`-%U(L?pW%AYnF$(7;I}yRQ-SfVt?48^gfY?ouJ?O>fD7r@$4u5z!SCI4QH{1DXYY*XGT{4yHf!L89^g&+b0^AwikqGz$
$#Ejok1_Ng}$PF^R^`Xp8MLAw*^lm^ytkM&b|NMz)6<i5;m2i2jAu?%nx85{H<C1@4m|)V0&XKw&$NUu-paxgX`@Nw@T)>Z_k_Ly
3qdv-@Eelf{(31r?*s!E1aJPZzFh??HhbQe4Y^PNoT%eg6&PCUw4N7us_?-?tDo2h()3g-
rsL6+^qs`96TlWLn(&!4WBKB4sOURU#44??#sUASVr%^VepF=f#3SaJEcB&sM%)dCX^<sMU<BpaUVSBIFBJl2zoq4Dz*o$fB|=(I
|`$fcd>jr+&fzx<>F_ZQ;O{&rzoMlDyg$<Do@YfE70s!%HJ;LafNy=#5b+j#&~)TwW>L_&i^+byr>3gRy=vO+*508qB&pIT9m8jb
M2)RcpQDMMZGJax1#nfJEp&DP9vJL9n<)F0i$0VwV3b5FFc8(R?3H&wq^lsalQAnP(P(Xgj<e@IA324`C4F~>oA=Y_=UA<G2I<hW
7@}Wtr~@T;ze`hZpmAR)quX%mtb!;k-G;U7!%dy&U|*%D*$uqMyqf0#q$I?w?so>OvL);R~(zjsv`>OnK_xlMr(1Cw-
$X@<11hD`Sbj3U$mGGwev^%Dy7eBORYNd3y%*xG|?>feJ#S*33GTc&R|wdDrp@u`Mhu%ozlB1*?ggosUlqa{`^=j5&Ar*QXN<FzQ
@=^bsn?sc!v3HmB26fbDf&<PoS})cFtLxfY<%1l()?7|6l&mpZ#_2l?Pm5R(em=E6?Xg<4f&(qJAId1--FIoGtU#GTe)2A1f^^iu
>gmANvCKmFpb=JS~ym_YbcQebH&GpyL2;7kZWfgOfblG=867?@<TbX~zsZ_)Y5xjZD9X*g1M-
txtUrpP1Q)eqH(Yt{cHMYl3&*B$?S+(y%|DYx%q?=za~*OLfo;^tGTfrRY2QNz&)U^Doht56|152XH(w#}V=HY_ry;{YIbrxy`SS
_w8%ApufHXkCWW}zk6WToLj#E>3+e}EchhuBXDO)y<a72bHa<}t@(!ee_%1-*G{5&wBOg}y{-<Lv~ND2@%OHO-
&Nd8HEZ7t_iKI34%&r2zM!vt`FCH-a)?{3JNbPJz32_G6|)%7W-ZiW48i;cXv1}3Ce(jt=qdG0^ghmu?~d#4Ehpx1FzX-mU-v_xC
$S`Ia>7poTt4WKZrE=t>enT6`GT(+uuaU86v1mP!W&BO>E8BB@?hYpBeZUztLX2qht_xe4e#@@0~$j99`E{EG%s;`#%v}I+*J55`
u97<xCyyy9=s0=KULt1?kSq}vWZ+iyKi{5(C>Ceq+j#<8G4@dP6+z%BVvS7JbW^b3(U<ypGPu3UM2GQDjQ<KQA#vS?(dHF?fp3!O
XzqRtsItNef#0>w5Q&;Ks7m^4*W2ylp9j458izHd<uGwRVvnpbFa528cSX{i%PkUGu&UawocNAUQ%&BUqeZH7E78YXP6ayR%-
W*GyEIwgt*R6GR}uNG_9J$eW|w!qZKDO&R5HDz9kXogSUrP{{98$>lPQonDg>E({fzr-
`J(i+SABq0WiC9Db@M3*JC36ls~{(ev)xM<lM2ks>)mION`hLtyo@g%`IrdYQ=J@)rr~vs5V+&oi=h!fN72U7w4^2)A~EAkCykY_
}tL5ig9E!_r&AG6xEB#x}&~geZB?~%<EREnw|bUyrR!9EB;Y#AKp_`+aq%=!tI-VUA{G1J#CKl`RCU?POVyp^ZWc+kNF(r<t`=l9
r5qdNO%diJu$Bl_;!t2{m7E*`!1JO572TwqRVRCzjRJ{DdXBaCg<5zlsmRR8>98?DAw1%`{cir&K|}3=7`4ImKP&vk791DkLiN%_
IF=FqT>K;XM-=&3p!CjKf>o1L-2{(YC&z^B=P%@<3fYATTqW6hJaJ&e-
pGEqjNIJwa}2p@ALVTf2UoD$>@`|!xV6b!gkv!Ia5QL2cKWR2dA+yf$uefYw7P-
{1#IxJ^zw(C9vL6fm>(5F+&g4ZAFw9o{T~K?g_hm>9@=UurBBdnm6|0&);%crFTzy<gMRp(5v-
l4>}{I1;4d3r=+j&``TQ$bB6ANuUWTO@RWjY?er9RfDDP;K3}g?!8;w_{oaF%4c*+RW@vi-
{QEoaiG~&Yx<=@l!S4{5NEOwoP1mJplDU1D)qp<hZi+XLc7djwTAXFG4Dcuqd7qE5m;toiLsFaG*JWC3?%{Lxz~hEi=*x5x&hnOq
@dZ91_+HP#*C0jU?F#xBw^+{eUFfN_K0mB{9BGY+JGmv|dp-Q_;3rvvFFZuC@~pUh^4Zw630?z%!x+^Xc6ra2;CtZXyRG)$uV3@H
B=ypL&4czTt%D{hauv~heUs?7=g+RMXW&O1^K4A7shdPD-`~TV$LG({A<>9$61jZ1+uwTa-K-P~o{smCe60Wum6P-hwm;D6ME-WD
ofX!zM?cd}BF<-%%H=ce@$z?NtCg42_=5PUm4ELnraXmOQCljHuZiA$kDPTlhYvGEO5ZWl=qxSrSFN~DH98-
qQXF)gn={AsEZe;Oj1;@J@FW&!G7gD;dp^d#^v*Z)+gqS#Akmd>5<T~VhqYR4aBSWl+CQUHig#{caXii;$jVWfMyG{l>!r00^U!%
XnZNh%=We94LjL@>O0`Tu=Y-
tiwASI8B%4SJ<o=GB4!{Aw46S;B^Y;8b8^L&+ygf0mUTB0#_#|7RMkh4Ej#?@2Drjto^RM&zQD1O8^dywdIK%OZ;7zX;hbGF!DNR
i4BJVwwUwR#<y|msF>(4{~tS^mH{mU@C0kxWFPHao$>pg*2ms)3!&nAofC7V?LJ^$MqwLUWGQCR5RcB@vuob*m{7G|x!Va4Oa=3+
jUdHvw!`l8pQl&382i;hd7b{=+CUo5BKuDx+&xX$ugKr0U16?lO8n#{*Q^dpzkNHk=on}<E0I{~L6)Kkz2?H%+LhRzhmNj!M_SCa
o8dg|_gS5gT*Q25{lu2y$MeIAl?klX$#ZyS1yP2i>NffI<?m@0Tx<<}Co_s_Z9z^u@x?CUpoYDEp$2x{p2+CNku@-
m&zIiZsXUQ4$kZ*Gl*yL5Z*E4vfX_x3d#zJK`EK%e$`YCZFTYEv%Y;^CdcZw@`;Mx<+Z+cTX_e{(V>aPrpbtxdW$M(JHMuRXut^N
o*gRlw-+C;EMxobUS!X7>R9*q`t90{3^o97WV8c+Oj!_FGpU#|-#@;6(yIYh(Ak&5A38n+IRP-
9S4g=<UTc2Qt?zsLyi;|I)4Yv9k?a<4fmzVwhdHuYmpUkH+5{YH^ckaAFP#KCJ_IkMM7uj8e?%nYRsmU~0@dfa@vHW%<}A)wOAZ5
9&T&@K98`kI#YYi$Eg-obgzFl=m(f7Z3loTcKeg(38LIk79K;)P6H!(kZ|{Klb-zda;<#XpMvieb478CwRd8l{>U@w~NlrPciQAm
iY`xjDcTh)N|3~?dgZ*<dJ8Wtn2x)4y&P|aT1+_&0CA*JkVfQi&vC?7t{35%x4_+u^03o?zIWm=shIfRUi9#Qtd&JrqeAxP<>5!m
kRKh`?IsOcN6=Lj=XiK{}MDGv~oIz&&_Al^CT~C{esVpT6dx2TpDOz$MB0KZ>|4+Pt6dWN6z|YnYQK`oiWOLb_MOPVdhdPrZUbQ^
ueRvjam8a=$JPt{K%DJ1H<Q{o(MK?KPC5CeF`)oKla0VDVPV%=SqB>1*XqEzC>DY_h(12Irt<WTI;m5AD%z|a(`~5{}KF-erc`Kl
e`2vTfI^*>5Fe(T<bnB{!E6|FD|NClDDUV>Oi{VrIl|nOfKLEojH|aLrL}fp+Bc~#;KmiYv{Ck<}-
;6%VkA#y!U7K#apwrTHh_}K_ISPO7VN|N#FZu)Xq2M)Pa*VE7cR<Fu7i99ilk~zm2HBPnG=ae$p_x0p3j=_$?;PbNh2$!^;W2Wmb
~!rD<k@vkGkDgvJs00q}40HAe8X63u&0HxF-eS3X|oS^Kprf0uz90d5g+gId&2{z>A~!LtxrmFGVgBzoDE4ew!;c%a<ZCo{SJZh$
_uUwdtb?$HLnI0p?l2`=_b<<r3@4mc4wZB6h(bwQujiSn19BtD&c`=yyS__l#t>iQO5i2}d6+u8%;QG!PpeB$64^uP?-
HFOfKz5Ytn%sl-a4Ga{ztSxltpw%YwExNsL#-)Qk=?YIT|ExFo(N=Na>ON=B43|Saeg%y`ydyWZQLaqxx-1`pMrVihXUwNGChnD-
7gt#x>)>hq052FC%z>Y*bhb_!&oEyL4awk3h}nu>DTeo?_5~mGr~?<cLoZIkIr-Qty}LGFpZXl9Tm2n6zw9ra`@+z?_a86UE?@+b
9@A}~Tvq}!D}56*mEA+&m-
VqGofU%bpnv}EQJPEXd!bqrhzZa<ebj^2d)%1^g+abi44qcoeO}*q^F9`|TK6jT!owUu7v<1qu0>~>pa*e@`caA6m_bK%(#lDn73
Z9<TIZtXeU-ySeW9~*y(iVY^EHOnU4L;*e~s4;V^;0(qMA=Wf45rSlw+EAh`$f5JKXV_tcPcGtrX|KaOmJwZk*D6?WlH%i+b&4zA
LKTUHSOfYCS*Bv0Z@MYSqasR)iUArF?_pbUs&piE#CwR1ZAVBE3@VquQA8BEPIs9>cXUF>891N@uSybfy-
5AFI~$`=b3nM*F=sE2dK)yz4!q+iR^=a@~>n)XFz4?X{prIkfH%=7WbbQ7Xj=s*P#)^%e64&x?Ij8?ypWz$n%2oKttSM%2sxeNXe
r&tBguod@cH2Ys7Ct(QCV{ye+@w7w_Gsas#Blkm^(&yQ(#`1-
rjx(_X#GhQ5c*lK&C^MH%ud)la1VLTq?opV}uK$C7VN_EHb;{F<At(D6%4DT;+2*Bge!XhY+H&&RjRXTqatvkXD|El$_3a*R3iO#
xB<JUQGA)wP2Jh0IJ4fFeRVRv9#0<FAhOyt*%__qao_$)9?@K79jz?kV@B=t~{#;-$fe{JEn`u5;6!18Jf-
k1M2BHv4u^A0TSmG)JrX}h3%?&HCV+&_3FM77DsoOi(dTUKad`uK48bFkKd1GPWHZxF=5n?EO;X@U2|8(&#oCV1E2EErJ_*ZwaN&
)XmM`+aY%fA=pFJjxzUY2QrS;T3wh&_(W+2H1Vj6OLdX>73Rvm1kE&&(8!M+WD<xxWlJxR$9BK{V)5jE1<&*Jn@S6s2(}bo8fuDP
1_;pkUrsiSYVDolAqsVEY*jA_AkCKeCOa7K4ShFe~{abi5$BPSS|L9KbYAN^%L&<rTXvCo~poCweEno%q5viu&F$|4!VZ@1umzZq
I!|9yfx`OLg0eKi_XBKP2vS}f3G$5$Z*h+Ui@7Fo~oo5e_OMmaT@U%yx6_>Yp+W8Qcq@ISJY<UFE|O`+x{;V&+Gl2JD=g1UP`&w&
inJggTow)fM;hDd3NyQ@^Rm(#Q=imnZWNoBz_4WYki3~Zfhi%icRI&?Q_&GCNFkVJP%p}l3qcP$g^`cnrCO-
zl>vt`{#_!4CUn*L<e(!wo$K`yc~{s+`+H1QmfM()4B_>UeMzk(>(6>zKYK-_j%9mV){FMVYK2b(ZaNo&+qp`>0UNurpN@14y|WL
FudTED&TMxi99=B3nQ=5y6cI*oj-R2wA;1vM1tX&UGrNa7~YQgnWt6_{f%pPMzyT+_C(?Xv?E3R-Xc*86WTXTbQUlxw<Y-
9KEkt4>$@!&7k7XMjZ(~G*j<>(-
qp@Ht3@1mt6Fum?U?sA^rw2IIL<hCPhf;vIZ;XS2k^NXt^9%V?%;DM>Rpd%yt{YrINy`vz7FH!q86>S-
jStV3G1czju_`I_{!Hxafoy7I$)8pS>QEqEf&Y&4elPTKo_7$)Wh`a`1?sTUvfKtE!8^eR;@m9Mfv*sQ4dP}4~E+r%=~wKt%SK$%
qz&>gR$KImA5Cx)tcLgpIx1|4$;Hhw=z0Ymwey;?&Hbc(NP=JXyD@nyyj6r57I)1MZ}v}67f27*}$XS-
o8iO7Urxln;y@hlFv?+hS&MH@74nPZT^27oHys+OB1k@==|iEvwlJ6%Fvhe_x4*WFU*J*m_LL@rPBJm#&pm}91H(D>Y;-^BX9-
dbIS-;_{w?zoPRe!@7j&U8xJ?oD+C8n5(|IddrkT8yFYKx(CY$*)mRtNyy~)^c|&!hL%-
de7QBIJb3vPOT55qVOqI;N+qVjshClc4SF3~WoST)tb&A#DK4_uSXdUoT;ARi#u}1nsTh6{2URMm@nFjm{*zkG+t2B}x?@uaT*Zc
4K0qg<K+}~A)-
}~y6zU`BHb%J~MI0t;s0iRv9?v#T124Q|b%zP}Zf5)vv3+?`#NxtiXrY$gUpCcZvz)SaIO%}hlz}q&H|Bhn3v~(T2D$&Qzy}8m0G
>R@G!VZ>Htgf=)HzGy{oyu7-$Fn42bqn-xD$MLyt@lW<I{$6@^Lj)yMz<<&Er!#X+B)#7L~~|UqIccp^I7;5h-
UR{BJb|639~2Wl<-h(BJa+G8JGD~$`dZG8xFrgt#6ItbnwQL_?dj{iTh!~(@@aES<-lS@VylE$Cp&Ux-
0UIn!MO#n1(=!*;l1=$Mi5S^bM_6jzaY?;qCi~Vfk&|T88NlBj1+jI#!8%JOBLFV$h03%(KqF6Hy=jwhrsV!+-
lw`eq5&4n1o(wpwSL^w_FMPWlJ^-P?Yc?p*<Wc0qr)O4P&jcl%OBzN0edEHIv(ot|;-epb92srFrDKC8*=1u#9#zC_Q*N-
*2ovtzl#9MK<3_nWz|!+P*R(@B7L-<}=w)b@4l?3D5b#;pTiwb82Q7(VCgX3Q*U<wC_5t&bwA2c31s=NHpRMNO=<r;_WcMRC-
uJBj<%EzoUK>s5Z~XGHwPvwB4gqdUPL(R+3*K7<^+h|THe-GMXXM$~cto6K*QY6QVs$|&9IGwV%2udh|Q*QqupVv$x|%d|0}btIc
FyY=2rf~~_>MQa^~;R74is?!;#t_kzqTIZYg9xyZikYJm?`wE_vPZsn6$2TVA*L?f6L2G*{mDayF&l7#)Ft<<!To71U;Q4H=()u(
f4E(jA$!RX@fQv%MZWHNq49Q%&8NOjPd?3N+f;MQ-
O57L8JaChS&B4P9n8EDV1P9jNNiNI@2y*@{377LVCish`&uyE~zekUIf0R}<ySXKK)%_JTF~J|5ffb=X3|goX{>_l)RoD33)*0t>
wC;&#jsN^IO6QE+ErpLYSHKXU`{BTc@p+KMOZ4`vIVKnIs1Dfg!v)`Fw?%sldGEPru?_vY23UrH<|_OVovD?+t1muvVZOBu?|Q<#
>vBo@<HP^bG%<$`TDMQX-xd7%D3)UKo^$b~FIomqKp(>~^C98v42k?X%n%@6`FHDUkwxwM<#^ou3YsiI*L4)>DBjm(xh~%63SCtn
A4UEbO}ZZDQUqQic(1$GeZcTI%t!cqvD*qG@>}?Qz2}S1#VkJVAO6ml=s@4rBe4j$@fznoKC;&O<|T1jwf9E-
>5!*K@9n%e^JH`H@GzA0Yno&{ZtBYzXEgI&Rg703<yPmdQ&WuHtuM8>yl<p$yh*q|O|k~&WU45>nDy)!9v9`I=iM#t8*V>3rT9+u
FD>Tarr26b-
dc<|7xj63WUWJMDdd$}_c7JJgdXp+R*FMkv@gd?s}A)!A=?wQ2eo1=_o$nEo!|APpr6|$delLC)z^62sdUa6E*G>S?H=PmXRgKXr
`n2oYg;NdcNxrU|I&$nwljQ2pwr5asQx9ie@~@5s-Ss<TNP`tvHCJYcLiO6f8AC6D=(iNYpSj2##5{Q;W*s_Ps>&*HZh#e--
}UBZ{As_8kjwLP);%*JS1}I@cZMs#(Dij+V|LJsV;Prh}Gfumufv)st*L5*a+qme*dOss+BwVd_2Y>&g+d)tPVZ6Rx7V%SRMLbgW
5N>aZU1QPMei$ave<QpgFDDgX>_Ln1^dRCf(eytzT5b_L9u349Q-
02j=Lt;t|)toHn0pZl_W_s%ZVOFO7+MBB!qPd%x;&(w>V0pZI{^d^-
d^Wz#}~Fy_NMq@Ky&F=OUm?0=`vJsa!5Z%6;a0Ot+9S0<`MyXEZP(bzSu@bQBlRTFR|_-
%Dd@cPJ~`@F5s`%sv92UgfUUe?WZ=tEBu|IyppCF_%7z6V-
M26ZUB{Puuj<>#2U_fBR*{W{RDefMcY{o(&SF2NkjWzuvn(d%&*=dRnXfTirvMqC=Jv^Ld&atCzsPT;f93AE6nlyFyX&-
)<SUF&J#%?b`B?$BweMSPswy8SoL7k|I`cij0s1Jl`~-
smppSsSMN0H03y26kKZk7uI9qw{0kC)d*R=gNPt@S8t}PIBko<2b#a9A<1EL01%7vXT3@&D$&Ge#4LP41DbFkoa|ftjV-
47u5FU+Y@qDx}*AvdqBeb)5quOP<*Zorwe=l?6Dlw;sfQ)fm_`S{@#oB-1F`p=2?eX4S4aCQ9rG${ZWkW@^?D!`O~V!J%-
U4|6Lr=3eb9%7x$n7*U~sa4R$}9RNoT(vR*4UB)L)F1aIMd9nFtD%`|35W@nnbb=a(ukehdZb~T-qnVu3I@sB-
i%)hW4B>u<uJ+&Mko=<^3?R`&<&b7Lzrb$*FY<T_EMf0J&_vD^*4pcM`ao>|;zQsO%2r#XC?Z#%`ea%#A)eIb`>*GC|yk|$bF;>*
i_;_{~;|=s`?}*eq;Qg2R_{hgPj6(wd2Bp|wJL-K~2sF7r*6B&F^AKn>-1`p{zxQ>pR^GrcxdGZqzqHn&J$Cq|mrCCd!{nerbt-
*B1;Ot9H?&@QXM5$(PNJQ8i*sYcXXeJnD&;4Z^ge?Bx7PPcaX9F6^-
4Jd^`djo$jHYg?)^bNd%QM!&yH!;`MP>qmG0M>^;;Vw@;AFbJ4^4QD7QNAeA78%%)=k25>~+UEOG8$YIg<qp+isl)H>rlZ#eYsKk
BhDw`Mx>d4~7iI-3t};~0I`d0<+Wfsdh8yHG959X(a8_^@z|LnnDh&m=9&zu;-$9`IXp7GB5T&`b}^ra<HG%-
5!UUP)Xz;CuV*?_ltTpnYnfMOIjcxgUXs>}~&SJ_}yR56lgKCwO75&iZ`DcJPbpCAi;}hP(C9@AP{HXA3%x>xuquT;KhXvvx@_k$
r|gR2wii2mZ$a-
3mzzzmh!X_9rw<q2XAA7dQkD!nKWJP+4c5<(9_zv(<uwVgn8aUB$JE>ilJ$H`1fpfotP@86UIy(g6FD_*LE3Ww_hi`1gw5^ULq`1
eeQ5@PnJyADs#N$8XI*GxI_pb%>s?XU_RLxvyp)ys`!#$AE)b$sFcAo-
*FHKTm7uw_AU{{P!i$7x~yL#gdV?`Zag>8TO}<=pEhnT2L<H4lWgRkHF>9I>$Yk6<DG5hFJw@4!2s*mejm1Xa-
G38S(bWy^m|&hxK<L?qB#iOY-*HH@Z>Hanz;}U#Q0B?T>0o0lSQ1iCNzw#o7vB(BUrsrSu$`c02IrFw1c$-
6LQ4aM)XPE;TEbUL?NM!1P745{dehn9C4(2i%`u$$J-
lY1Q_$kiO3%!&PqU(7fhE9<LM=FY57tSuL&Dv>&|wcH^nEC*~tp__(W;b34j&*)iX?D&3XTNA4x+nI&pd#&MM~>$!dL=#KSIo4ox
{jIE67D`wqKrs8+~67!<Ui$RnN=g-
2vY2`~4XY;vWsdOhXoGmtwl=+TEI<FJv$&}(Z)u!CxXRzk$m)!S6`ENG*&F1ws4AVXAdaW~8@Huth)mkxiENT9_&#h8_gkf!!b&p
f+*<B2GonM1!7VVjewVlEDQ8Fj-lZLhVJLzS+S*gaDd3=~6c|+c}#Iz~@4mx5I+&WpC5_obSyO+wmwJ6?JMzPAQv-bsWllXYt*D1
M2yI${>^600v7$&u6M|7>{nD<%cS)iO)7u71wi+K!dgJ)DNm<75LedGLZKVEj9mEIA<+MxM&luFNzVQrU*>Um_Y!|tX1D6Q6ALA~
pdJBa3VibRgvWp`*`Zsl7Wa0BLB2hYFg{Eo?4pVfnH;8*P<W^&uNHsJzqNcd{C`5F(m^|`K+gB~MrVa%vJ8)$R_Z;Qm2RDZzBrs+
~57k&BtzL00zw`UtL&R0w~Hofn8^Qz>SQ_v+{e6F=M!yEf*fm<uR_lo-iKcJQ9pwVo>>4f&$B<aD9iC7!XcJQu%jvhEcE%fR|y5Y
CAH`b4BL+>|mk=6_Na@2D?>s^!F6CQEy3C#fip4S%MjIw)rOy#&C$7#VC1;%FO^M^$u)&^dkd!OkI-<FH{)o1RP#53%5tf8+5e-
!H^`b8gmrT5aqzt?~KAG_@|qB(^z6>AGR#?V3;y748_$+@q|d*nO((tz1+FG>I3CTdZdpo;?S%i!%O@GHK*Ps+m$K4!iyMT`>6U)
}e(5j+5T(80q~(7zhf@U~EMABA;+cdGPF63h+wbGKAcE%vOvF>V|1eIuDaEfRTc(9|rWc|zWvc#hOXajCp>$n@Buk?pkN$dmcyp2
&3~@uSS!6Xo+aQSH;bJ#nq5ebc&c7}kclJc%an$Fn0dLT;6K)ZEu0oHpPCF`wkTSVTB&@F^B?=f*^wZNyxY)>)vslVOhQQaTH6Bp
jKC-d*UJ-Zk>%S?R7|d^W@&Q);~<l25c2n%0+6uH@L<j?Y0mQ!3Sul+y-}^=Q4AmFE(?4YR;*7R*`Q);amy?b>R+Crh-
2e7(>{@&3GL=cxbSzBr|Ph~aIm&(B+d=iJA$WAS0EeJ*`Pu!t&eEs{IHL!#5l9f-~(G;pFA`Iz;dNbXSk-
&APb=?ri4^>>ZBO=(Z1p*-G)R?K5~8$8%6t5owcyv^TBg-iqK)`KMRVFu5jRk{O9+G~Yh$E9@cm|w>JXrl9$dHvfjUXfd?6kE$Le
E3&1KhC-@s1Mu)zYhU+U8Hi`EO;&Zp>)Qnwj^d-
TB}qq*`3Yntj_FOXODTonbvf(Q|jX~%ne#kZcux6Os~s7JJEN$B=Xz*vqN9n{Xfjh$0qRH)>hPG`F-
y0hv<U1rS<X4*Sp|1jW7SZ3;%t+FxxM9pH(W}HgszZUmxh+1rNNbZ^JxWH%sp7DvjH=Lc80?vKf7A=y??uedImnBm4)wpx<#_s%N
{vi>wYkZ1i@WudShbB=LW~ojW%3-TP+_y+7a+ec<*%$5S%vdD}O|C!pC6KPQ}b)T8q&&dbg^Z(O@=0=5ml*LdQ48^HgP<N-
fPUT~PBg~l{uYBRj`ahup3n%=KnQZctPXq9%MM!ujE9>KDUthhq;&qr`SpqmQ5kU!(kLhCs*P064~)#007pxp`lt5iByU-
)hCD1(2|qp{Ei?2Ojk@lE#){+;lJZcM(8^vCmMa{>oE$_ik75sW-tpZ&f^#=~`Q?st!wgvi-
FGS4oZ34pg2JS0vTCv!>Dl-$kBzrzOJO6F3!^C!kx*<P40^Kn<}+qewZ=x(jdqx!x#lJolSK47JS8nQ~(lH7fL-bs3aOB&|3!xvb
>C0G)5BvAwPYG=aI`w)4KL<@0A^m^-
qW`v+FzVC@~2^60l!`u9CkHv{I?^|Ls>YKk;4yAX*yxtIxHnn<#aqhu)AAafNxLiYWhF)*1w^`+_#b(sEOUBo`y(gA$xVYCxR%~@
VKCG7&@obk=9Z7%3KQ60wCRU~g{IX6fFEk{d*n*$A*7r29xw;M-
>Z?*6!*I6^^K%ldrYh0r&40IZ6Prb{S?`JP+=8A_uasX>+zsA0PU#M0xEp+PPPKK|JL(>?KHyIp<`z8EC#`-
A#oS&ds^^q<zDfR28sIsX*0Vd97MT<I`QDx#;kfNfEzp0h67e=)gKkdkxzQfR3?B}ySjYU_{C#d(qts_+er{%ZfJdTrzL}n+zmw3
%?Un8%in+n(;?(MEF+aE9N7KzpacKUcHyfK9%*q`Y<^~_5)@prER8JCq$XfL?<G6u0vz<!$G2^(^QGdGJbuKo`5amPX#Rod;>(`k
iHO!WXx2^44n+yG~t-`YizG{;QXKvE?Z9Xo!!&x`KOb6VpFYUfy_PsKqd~-
|Hl60s^!87x<D`s!dzrx&jA<^F*()exA$tmF1JOGF2Fx!2=OXrgG1#fF}PwEOYO@6%^9J8UrJD9=w64aPm64qv?<s9J8vX89+pV9
Bzb`o#h+j(O%;Lt2>z&|qkQ3ozi=kH;q=gs`aEwsOYE$=IEM!)|^uen=t_S@3?*q`YEIZfcO%)mwp$z1=<%bjbQH@+4wp$`UZ(Yn
5o^c05wrQ&QoaO*4J=I{mdxo|`WF!M|^ZreZDZMT4X)%x08<Y{)_uc10YffqalJjln7qgMKkPRnNcFnhU&=ldF>ysu~8n$*YK)D|
3M7d!|{wKXYserph;fM?43I$N@yWSD({23=<)-rOH&Xk)x0c<^ENA*K;m<gLf>wga;@4fFy8^-
q(Ix6N(vj1%P6x4kh<NuSU7b0V4>xv%x4TG-
I(9hB}b>fPo{qm>gGs_n2M9~0DdTdJO9&{Z&M&u*a}P)0Cga$kqx^zc5GXx`qQUBkJ}0^jlbI$yZ3m<yVf?r(;<L05iOs<*!Qwz;
Uj?JMg%P|R&X?_O(9bZ!xOwblBT9E%Uozkg`u8w_*%8$ERir|!Nd9v^IMt~)PpV_Y}r8@ZToYF-
}0Ft_JR#y`8Q^Cd<s&N{6<QEkbfqbuW;Z)tqDcOF>8@X@?J$jG&+r=vAWXWi1C%O;%Xz3qwmvH0)zRO(?d?5(z)TFq5({kYM`iT+
f|nG5c9zqIig<S}b4hQA5@B=76|VzJM}@58K^L^UQ`yeFg8L!|u<sV2m2Pb@~jyV+^ghg4&7I%+H8Q*CJ)lh9vs5l@PAUBM<1gZm
qE?lL~rmWIIvj@TmdzP`UFT5pul>r%?aO4dIOed1j!mz_z^bZn#j!mRs!`Qj@N|ESo^aaJF=B3M26s;y)`<aQ=_PXgL$65eH#jK#
U5)LO?<P0+{7NP5V>YpYN!4jPLyW=u=#z`<I83B63Wz67}N%|n4;sEwJR<!}JAz3j9>@6!2i?iA#O_qC~}^#(i)T(ipV%N0D%pcN
;nUvJNyXr}~i$p`9{*U+u)fZn99lk#&%^Gft{^UoXJaeZwAUg6iDW}ox-
N_(a?XZhwoEmhDng%8d?z64s|w|8yXce}&iYsDGITwww1)#iJf-
PWad2)Ib@Kwll4ZQT85RD=GJ^Q@Up)7!7lKW{g{TMeGIk#%ieJYm{y{yd>42!7q@0_NMTb-qU5?OdN!``kZc3*VFuzZaUCPeIS-
V_nAI-PbnE20;&f3LGM>xb3(v<A^xj2EMGwC-}ZshQYxjZ|EL~kzv32wc5v;?7dD8_tqmGi=m78)f{!!-
M};^9We7H=<f>raX!{#c`dl#1{$=bmGmm^=ZDRw7yjJV!B;dN@B7#v!{6ZHdO-
j6R63^&e*<<}$8{h3ytNolVmd0dT#4qnK2PZ$0xjr|JzaEmM4*{@U&m69up_EtVzY9OFJ5lD(Tb55@0r1KZ&mt+pY<2r)><ony48
{Y*4QcsiC^e_Pwf{^>q~&^-1kH@Cf}aEM(I6$!QXtYZM0$p!{7E5^Ng+1z07nb|BmX?C-<@L>(E-
bTO=M2AJ1+kIWsumf|>REc_1_Ei(Y+8xo+kZV7?#gu-
E|4fM=<7<_7L>RK+xb^6m?YyFt%c>#i+m{@^5DKp*S;FwK{z+IPh8HlL$l&R3}h;&|I2^5eWeJ5qx*&`%hY@?=YUB+r*cyvy&Uf2
_5#dH*`<v7Gmwn6`$0e$QGd_o8^4&r=G_JS)YblKVDA=hL#{E5qCH?2KAZa{e+;Z1QKh?&~lvtg|uw-mH6;Vr_NYTQVy?aK79AsI
_{xq_zkg2BVZ4bDXXB_iU6Gk{5@_EU<+Sjn=(1eerwD_mH};L%D7Tyn$<_+<{?im9PKQdJi09o9l?aMdmlVkl1ik$oG}*3W~8=zb
DbN`(1N_<##)HPFv;g+s4-)&c0`A8Y}U)ayJiq{@$j!GU)S7%M08X_)Xbvlk~=~ByGvyZMFHD3Vv=|6+9}SLnq;*-
}X&?OML8q)R-p<-gVGdk9n}B_XDqFe62fP(At9!gPEZ3xV}VwBey*-
+()gOq3L*;4!(UG_*XHl{6DCdo=F~Vz^naw(E4kA9P!_<uQhh9Ju^R0cs8In1?|qUf<B4q##8BR^F9?cYxbZ~R{-}Jx-
q6fUuVS=!gGU1JG6fNGY6(v3^Cj|?_6_yZR&%TWbhacoU^B-
KE9IiHUDh<_X}*K_z$jXUd$%*VBky!f4**PMZDnKIqnPIZ}7EC2Oid3#%4c;tQbkX+k9L$Sl8zfYa!qcemqy^-
3Fhr19JeamCS12_sDwW{=Rz@nDH1S-1hr=jHiMbA<T4KqC7oWM-
u*Kql@E0Suud(Y8G>n(<Yh8yzgzNyjozeg{X)5lZLIm`If7sZ*ZkzYyRKL{0Q#3UqO9xcC~d%t|9LKeRn9u$!A4lR<zgr$a+t79^
I|iAklld?}^0>pF<d>oS0&3W$-<?l;RTeZ-bu2B+%Br?TKP*VHQQyn@!Y{#N2UoPA=;_P;T4h^Vm`?&!OD5v9yz<=Xcvv$@es$O5
d&fg1`GavDb>_j&oL^o2nHfOvAB$pU0@hSjumM5B5u|H{x>>${+T1Td7n>6ns9guk_+M<+h<8d>XaqXSn7`RPQmX-etOye+QkqPO
W#tVnu628eSiJVwmU@e20{Bq><Jkwv%8U&orzp)I0xP$L5{!FEL_~;a@l1Jr*ON)3rLKGtTrS{~l!8OdorC(q5hE7OgX08qU8y_1
+WBB`V|8>QKsU`wtu}FTPF-oy!GIptdKPOQ1(RYW3wQw=H<@h~|u+Y23Cjr@l2-
>zksu+gQc9fm!d0bK7>&eC(B|G5I(6K~|!hdB+YM^Wicv3_C9mt9TxP9<rq77?Zed@Q)iNU?9*bgLd%hYtp3!*H=&*6iGUhKSePh
H=CB)$9c>i!`IE{x^ofh$=IyDv;H;wh#r@jo-
g!fd=CEdcc{;Q1$tt)wMVLlHw1ihDgEAyz$@JQN`mp*WR1!2jvK#EUjv#7b6fD+62yd?FCy=O!8;ZHVq0r4r??vz=ZnrcYuA)N3_
fA-kUN4-
9sCOgK25jh%{kI*=skl&XrR9m^zsCH2e&hJa6Mtym*6r2_w%vK8HtYQJ*E(T8#qY*Oz%e<v@s@;2LA0ibB)RMts6Q)`(uVy?x}R9
DfVVN_#;5ua)xf}DbSev*ei=&&$o6SxP$vF$%l$WUYkG1sH1~d9`Ls+qPGJaGH+d~FWJLi7k&EDOj_R!^KygFCHN^zA(=t9$-
K6{dh1F*3%&1TV}1t>_@-
8(dvSl3Uv!`_k3LKAh$0bt19$lvqV+*u?qaxBv%kAB6RmTHFzn6mtIhY0_}CM#udZnSJ}duu7CiTp<m}@g=t(Z6+IRI$Pcqu4%{%
A34hBzuDYee|z;#-q+H`qwmtt?IO-
o5{$)@t!_AQDp=jHj|cx|SX;PW<_*9Hy7SRS91OS>;|;uXPJGV4>r;zSvFPk+#>9aFKl!k@iX>D#5)8}#pDxNqLwYid3RFt=*=li
TQw&49UCwY6AXgZkoV1bX@RTDjwT`9rtG_LaF7)fw`6?y6O@6x<UQp5hWrXH4^S1E%AamsU+=X;0+|zh|fQ{HWdrW&)LBy8Sk<?8
Z|mE-`IM==atFu5yv6EBQD4O(c3D_h-lA1ULncTIoDco|}!$%_sYYe5^xjj)&G+D8Ka73*!!@I$)+6)zHf^T76H7y`ew!)asRRUC
C)_M0&*c=U34g``DSts|_jkhQ54M_bn@Lq26x3X4?vZPV2{+pgmG>ZBDHm=?nJO#x-
NI&R<321pIZhzA3INS=p$E?;~$d7t;`0T{I?T)uBtlHNMwYqJ3x6cyC4UBLdbJFrX1yzW#ScJaE(R;VKb(bMHQ`&jZ0X+xyyrj|E
<q<h%Px(v<|R?)M5^hxKLPK?R>T^wOf<^jUi^XndK%+_!@cjQ{h3=bLelOH@<*B;jxM5V&W+pH^t$L6bVt_su(NbmntE8a!X)40;
mqm#d-gBZx;;8uo^7cPWGJ4zwPppnV~k4fuWChU1OBuYsW_`3yL({|%L74*K`!%Qelx-GOiI>f@u2C2o$*ie{ZH#(P69U<1w<G#*
^I2QHoca_r57=j+ec8F;1BCds?2MC`2`CV174@X@^n5np6U)0Eud31Z5?l>$FYgr_d4yf>e>VlLruAx?LP)|w^d40M4@=wrqh^IN
I%&Jg3h0VBu!hY@L;-PdEd+YB#4hgloJOwaACa-Cafy*>&VhPkBTZaxO|mna9k@xqu!+;TymLg^minA?Bp(Pe$-Ponbzze-
WxrAoxy-hMJlcM|h(^LJq((@S4cF*hF{w^HewVmgvO?r){mxwBvVrL}T$5+mOFy;`wvr<~Z<sNG%EzpadVR_Emcj>Lu%p1Mlkt0O
sw^YvP^H<sSpSyDM}EoSsYy@^DQo3F(p-
1e=>TW2PBJZ2teL0@r6)Q=22rdI3RvA#Jp7ex5(Pa4LC9<$NvNf3N3XsL;`d6zW($Q||3;*{PI<Fz%u#&$}vf#GVcb!suFAUT82T
enlIj<r-H$Y7>V>nxPamoV<RlXn(a&Jg7{X2l=EWrIIU*Q@R43s2>e@KEn(f%#?3T0I+vrJ-ljTBUeOH6z`lj%$34d3&PzJQ2=KI
!03^^4JRaU09|5EyL2FAv#RGQXMvzR0p$LuIQ{*R<6oD+6;VtCW#i<ZLONsm!_Mw>PyCBbHV>asSm)gH2>W=wRK3pVd$P}d5|UAI
zD!sQT@TJyKlL^c%Iiv^(Dj5+<$QH^J44Hd9D#mBe~yw^JxCXxEJ6Oq4x{VK49)ocptvd`_A|8`(0y#Vrb1<V-
B7p2RJ^#y9@kE$qeg|=FJ9-y!5q)&()U({5k*q1<g4l@g{a#Du2!SXY8Ll__*+1Mn4=nX_DFTn-
?VcF1MEjmcGMBJ@{y~5ufQlm?hs*wIeU+3c?%Bf;$)fj`}lay=z)y2LAwf5%vFQ3-
+yquRbJl*HAb4^Nr{1?<;7PnpWb4bX%A9dB?^;*KB%#`*Q{EUL@a0&jGeX?iw^n;m3yjee-AhDeA`!$=o%>G4QJn%pv=@HcPY|nn
e8UZ-4)_exC*W@65k>AAc}sy(Qvj_<js@UtN3-F!$NgSXCNe(3siWf%!yo$-
I4%ycL>9>lL(9oTQhsrE%5*&#J$GtH*mCd1r^uiz5C*$9IwNcbioFEZnVugMXAtcl$|VP&NEVEnu?l(kJbM`Fq7_-
6LEt(&r{FI^&a<n=!pe%sxbWuwzypM)@dvFX9;A_cRjTt-lw3>D;?!pINREi&KBVuh~+yA|2*(BpwF$J*^Dif9X9t(kFMDs1CiaL
;V_|Q||;gXLG}xSWgUbR)jfiX?!(!!|oDX@U{-
Y*HN$ZO6QwmXg+ryeT_70?TKi~!Z+Zdb{@zKp?`L!9<;t$w~$_oh!fW&V`$JN()wmOPYt^8O8FSohx9q_D8V0_8x}<ThJBtXnjaa
``Ds;DgEz0YKw<-
YlhxK?wMYpch{&^R@}3>5LAF}!eA{m3d_}c&DA&EQF|V7vcf|VS#n72jDFzi>r^ggB&G9W+7ZRF4O0j`qX)eO?Z1Q@6GszjAwUzn
EH>td|pkt)eGq6lw$35CXZJm+Lbo~4MWaT9cL&N<0tkswOf}i=bFvUDU*Q~QZat3F>8Bu#jq@LIxrNFoDwjb)-
x*spK*v;m3L*24z)#aRr=AheTlyYy1p<&*l)_Z=2d19Yd?VjK~G~<BxXJehWypiE(1Nb@4KLcnWcJPA1O!rnx_;xp41?s;x`ulKe
d~C=1@QgxlxE@5>zvC;-
f9=^A;0x{mXXXX(q|le1dcj=rZEem&a|U@7v}k}gfV%_Cqg2{=NqH>O<HCN24qP~3E$d4#$9OwyRR3h3TjUES=&bdH4IIRLEwcML
TUqZ8^D&K`fIS>%z)$n<kK2CP{KZ>a)xTTxrGT^So4^z7_I|0BlK-Zme}M1V|GiW({4DPoGyH6>Z1Ar#?b~N~td+ha=DSw<`}k#{
_W&)uF3KG*vSKFHCqMjqU0Tfl+TaDdD#c2MpBZq3s}Q3RxAO11kA05ZZ`=91wS&K@q!zosPs{v3115>sWJ<w2+s7Uk&SM8Bx%0V^
AYb`-kEE_$YBTwBDw-F*KhH1Rv&#m3<@~(mV{a|h&vdKA+vEP;NG@w*-
uB&?^ZYpPY(L^N@mbIA$$MY>;*?@0<((O5F>A$1ikV^NTI-wo;;}Zxcr2Omf@nR0qdNT3T8Cg}`=b$PC4H>3k=e~v;uZ0+&he#hX
q560#yjgv6N?RbvDHzZgK4d`>J-xZ3Oz%$``#JK<&V6h<axS}cT~_^v0Jt3EQXf_9dv<)-
^a5faUrf5o%xO!mj1k~VE+E&9Wf1!I>J{^?(=`F({jxni7(E*<|aLH_}pHCd53$QOYyS4wfj~p)q0F~=I_1r6wGCQ?8&g1o>D6Ya
lFhlQP04vb4PvD3KN}|%R6`6bFnW4GrJ$pj`_^@wca`mOUL~AqShxHSUor`PAfmLR6oZ=@}RBGTZeGZrsXxL^$TX+7f0_&DOaVKS
!X2u_m6d0Juzy1uirErCA`Xy{VZR+fMyAw_hT&*8=zg(ZG!pP`}1QxhoM{4dN+)BW~L|?BJVx1UW40ewf^`wPxnqM|0b9jd^wy}P
lNfUVg7DymF|fzzG=rx!a=gX<5VQK8>X=wx*mM5Cir*l!4u~d<6fo5^k*Vow!M7*-#{bP0=M($-
#<&t&<Qkm#w!sogO>~N1b_E$@OdhS@OvJu(%Qure^>|Z2)IztYxH-
)DdF?qpZQGQH~P`*1sunOc^C7N)nCsf&KdY+J_mFDTo=II&A!O)@}DHW8Rj)gyBlX+;8*%{{U`>db;+I4;F}t{5n6Z9X^8Cg4|1_
Ytw#8X;u-
t%>ffn>9+#vJy>6Hl=hmHp*S2q$uYF4^!sl*ri_B^P<Cv=f{LM}_@Ak3gMSWeS2V#Yfk^VeS5)aLf=ga1Uc6>7rV9S*e^&Fq6I*r
ix^L1;84X081UVOYI{o$qYceuPa_>+p0!D|)1SN?nH)SfB9$uI}9wmt@_eUm(A1!g^8M(tT1OgFKK*D{ZseKB7&cu-yvF55?La&l
ei;7ORxLH}5bX*5;=cbD{aZ+dy=i%$F@(73$6E0V)raj!g+w+_WLardlRXM%E5quPAQ`W7F1qP|p{gk$z`9$4?|I0v=+`pIX-eSV
^qdofQmA0OI$50iWSz-K~_({@^Q662VSh26FC8?Mu6y0un1-;TtFBC3&=yAJn=b`lQG$Ft)z<6Yk>-
GPqQG@WTh{ivT*j@c2P1<R^QzhP!EuZS(H?&kSJe=5a>;!AAsXIv|;ju-uAr&%kfEI2nEn%{jL!G)Wwx}EdPpe3Nzi=iH9)3daa+
4P@Ou9>-
@`K6S56+C}1&U9LN@<=_7pmnd6t1#Wh&^yw4PZRYwQp_jk^BcF;D8+J1XMEu$zi7pYl6$JorHT4xj9F{ZJ~@0rcCGt;raltTzEta
3(%!^~8F#gJWtq-q%quZ39+ljCxsQ7<=k>Q+s@d<Jr&4ZN(OhEcUq%h1Sy-Hax6-8+C#Vk^a2TVtCsu2K-
|*7g6V=T^ekq!BwQ2k_U}%>Onr{cV9F?7*HFq?UnZ4WEl#c}MGt9<6fpwhls4{MaSC*iMb@ON@vkbupEa;&Pn8%(rJcC*?%XRbaq
u(Jso4_}NCmDXn<28i)Zq3$5yYHLztq<hiFZ4fsejL1phE9~X-h2cp@1pB#Xz35r3@%M;l+HKLE1_d>K-Z!T-
eCLlCCSNb8uzU9XZSMUz4<%ZLgz_Tm;U~4k1z8q+ZA|9`{L`7^;C-?H2>`VS;BX;)fT>0QLoKM&Urd1ceZ=@Tpqf!J-o;S-
i;q?QV)4}4fuHBz~emh_DT67j|y|9(7cLhMgBpJKBoJg1#e8m;-
l2sqow!I1N?+$=p=Q_n5^08*Md$o?m9`{UnFWa`q=)gtUF4rGs-z<26HNxj6*&qa?YM_PH{}TJuAKuy~a?x_o6vyo2=L9-
`T!OdLP9NBP8A>#z}m9Kh~jl;aXUwyN~hCFk>6b;qu}X<(<{&g=sxIGDCi19>;3krHpq5Z(c!f$|my8A~{gz8pO8*nx~i2x9T30l
N0xx%F1CGhUROfSuh_uCgNv(9r1|EUFS<pyS!rcb6(xSIA;brClbD1k&L13k5VnpQO?;a@yq#Ghv{dmr`nxI@w3Gl(QM_IhM(=wu
b!3e2kLVc=RardXJq}Z2EGVNxdP*xl@?m+0uG%`<eU8!W-
_&M@v)#@9?odxSrj+(cZkHJ>EqcEKV{Swmrh(@e6zpMJKCSEQvJd;8Yj#iN;H>0)?(f=sC7m2{I^~h<Es0*W!1_XN`|jn%)%<=LL
4_kO{*1KXX?j}SyZiO$NQzwC5z!cbKY7MTVE=>uUco1&fmmzTr>N<Ovly5=Pj~oq%W8m`q*0cEy2v7r{heibZ30Q%*K~i?)8Ox=I
`6bsgxgAhIx1UXRFm0wsdy4M~_V_=coKLi{7&&zWyZPW$<yY%)Wq25&j;a`yAz9C7;DA(en%%g)ZQN6JqcD)^2wq4t<rzJzIkB*8
o3Ac&tqeFox17J#RiQF{AJ8_X_?BH0B<yjrb*{*TzdCPS*RJ{sGUV(}bQs^aLe*w<VExW?t}N_4}@UJgnj|;gR!xYc|*8-
>v_%LeHXs7ACyoCG-6@jdylJgVTR2{*D5+fjOo_pn0++;$%<o%^Cv_!@yG-OQmm!^3K5hGX5E3h9z*MB)x;5G=DST>X`e+J!atlb
!n|hb!FXvXWK0;bg8xCgdrLTzUC>+gxL5f2es$QW;CFA2~O%P(5Swj9j43Z?^%CNA9b`Y%8Ef0AM-W2|3<p#JVfTZqgrc-vvHljE
o*NL*Q(oIxL1_!Z02R=Yv!k{7x0s&$M_dK)121*M0sY=i@Nmo#C*)amyO}GOIB{hurY9BjhmIu-;--
k!>?7+hx$qOGAoC;zfY037MlTG3K?(Z_WWw@n`T-8j($56-
1jh!jimPimQ=3U8O`JK_C)>6pd)OxV!ES#hrT`%VRBWXJ|kvzuPAPj^`0nR1`dCz^`02t%<fU%N?wd`EJk1!&nV^Ggl`62&`G38U
ZwKQ{GH+ioT=M7U*>G;L4=nrseH3K?rE0wEq&pe8E2L9XRgucbFl7EdUnjy%n0>5mo!hacMNZ}zFE#S`!8LmG3z{V%q*&>k=N&8e
Gj*uN;Np;nE_jhdR}DR6_jV@|1CI`t6(l}N%J+^p<S?)N`0b|YUjB1rIkNe>dPL}NZ*>gb*PtwGa|faNyN+MTC3k<d0(Q6>W$>}M
@xRbx0hDWo$<>o^iKCfFr&02Vr63`@mBm;r{VL}t6HCmYBajJj%rP1J-
g*awWhkhR*FGiyv^o94SQhy2X_<_4}kkRRO99Z|5@q&t7u)}R>?d1-G7c~ox#^D_`0A5tkGWwH(ruQ3~8J);6#nT-
x1S+p)}S#8zXp!w{<yx{q)cAg6{YLeK%kk-66?onj~$;pwrc(HykvXhHk!OF>Fi1$NqxWHG1yAGoWV#Pn~X+^i-
QP9$A>_15c!S<0<enkNMS^oOM~>sR=$z$nky64E;|V{bsY)Z76Tf9Zm4Y1K!*%B3|h4=b7}ap#@UlH~Q}hJp5AW98-
MEf3yDn1?Kq-UObW+-
rILOF+JG>K7^%p8@v}=t=PzUuYs@TV}y^1(KSupn$+hVSln`{#bBlr?#5TpPn{$)?7zpMp7<#O#{~ym?_Q%Giovrn+}DDfYD?8%g
jVRwh<wquKfuM-Vo*CD2lG4<>3I){9%VjG7p9Z&ZnsoS40AD({(Y0k6+=$d7^V2nbr<{ixy#BU2p+cgxJO&1`-
SQ*`ufDhFg}}i9!QQd!h5t<%7vKjV$7qg$U6%g(<dzTzE`G~w7!gpbFd|Pl$lplzb)^~F}_$E<xphZ6O=F3U@p-
L=Cy`okFxQSd0B3Wd@-
L3b|Owqlgbyfs28=)H{pu~PPV8wcYAg<_14}Gt#e0e6X>R_O1TN+i}`#@=4ad_;$M}2M^0^>U#t%^s`Un#ci}LJ@aiU2YjKEb%jf
Nf^snlOMqp-5F>;Ug=v;N)IUx1KWxHo=9>e9t9?lhmj);ge(Ij%k{I?2Uc?qX@OT@kAFr%n+?n=%BIa--M>XxRlxWj{^SGpr+o-
?>v>x?sf#oD6JA@DmM{+Eh<EsacfVoSrmc5_Lv$sy67%-3I+jK91k;$DZd-
K^C^E%{7cUu*TCxHnmBMlfqX759=cr_%jeajmQ6rB}N$Z!&oD%v$$E#r2sZ_ffZItwS-
d*la}djQ;QZ;m4P`=*`FOM{BwVbl6I}qi_Ed^d)a=vl%C6-3rc5Yj$|j%nj!0MLM(7BS}Z`ugT|1-
RS(D{P`S%C%18jOgrGVHuIx=KsT%&F#F!2E?rye1lZSYU50&`B5>6Ax%7FW{|%<K`y$BaZ||95UnRJIJ{HtI#`v{Y>{)<8-
PWz?yh3=kO9h=w#JoX-SKrocD0kW4O$KLd2e)U{`i@CXxt0dleYZLPj{UlQtMq(1_BDayvjto;_=8Du&D%L<o@DR~GVt>YvuXlP$
1Qhe+%V$|FnVZ3zT)`!nD=bCzPI1w;-9Op7u>8AmxzAi4lP}9?o1<?rTuuOEFNt*JEd#}@cukm%^Gx&yHzq5`mr}!w>s!F8r-
e_Ua!tukMz3HN8JTIhWi<5Io=l47RWmv%s&_RWd01y$2wpAbG7b;i_ZD@+;LEQc82e1ip>xu_trnwV!DYdG(wf)KGjY1-
|({%%#nQTiS@j3r)lM(gcr6)JxiOs{cOzlu@dM<f2>2XFqx;vJ%4}kUgzwT?hWcc7V;^rGv}VfYyEM>{IzXX3^$JYAYMvm&XKsVZ
~vhUla(ud@gM77B5&IJvm><(co;^hRx>r_>}h?kL^~1MmLe?dz8}`}E=*KkJ*y^RSXcpVP@CVky*)d|1$)oz&Pw+l<$}Fzr_~=A8
P`MNLHzODNdLpvidr?BWghI%W>?Dfscxc+`W0lZv(lbbBqo%3>ulWrOD&c%9BjON?9u8!aU3jQ1u^d7oVV70-
$hP_U4N{@w7ol1tF6OkwRXuo%Y7ZHg%;BzOYW<Gtn-Ut@iE?bR*p4S^lXcG1t0sl7{;>ICgweqbq`Vg7q}s%*7wTvXW)6GbhbGTw
vR6(@fN;4JK`<2_suYET0I7)lUNyv*3x}Hj@RNxt5p{<Uoks9U(tE!<n#TzS6a{g06Xx3w$ty;*O$v>ecc@8rH(mkGtHm{Gd0iys
r)&)-
aaqrHw*MZZfkR|`k{NitOGyk0q)H8){4}6=B#&gRMw%Ne?SMS#5|VWpOum1@4xdGsowtb_D&1BkmwEf@i~mFcg=XgE3j7oydUrz1
pasmbd~P=Wf}sz0WO6-UjL_aC%B)kBrNQwfL~n=J|p-Ori=EDv-
UdBxdU)r9=L<cz$KRC=Rc`_V$c8w_Gik7mUWYNj(UpSo34N38g6|>HC-NAYqI&PSHLwU%qML1p!Qs8eDX2TT=2&T9&wkTr=6&i=+
8_Ey<yB#YJHm=3j;qBT)tky5&u|^&1m@=&mEOW_xgTjs7|Y$MtDsKW*%?xhWUt<Z%=rwJDX!+{!Cs*GP`%r4_LqZjPRQNpl*4la>
B}>eHxqD%FB5!#sRkyPR4y5u5kn(2uaWBCk+epv8u5WE#Ui}O0LCm_?Ukv<%du1J2;I_>D#@y?<u%cF)Vh>T8r!cW7bS7$Ni#{xW
gxM7S!m^G+Ye+4AY?%XDKd*S;pwBURF#pR72k9H<wzjL3v`}o@m8c>MPbpJyG-
4`4T4{(0yq0^=R*B!ZM$y?x__gzGx+`tzNBWnlBpjmB3&7<Lohg_sCpXmlgL4uIIkiR_QL}T8Z#*k!aL^?CFQj$~mi+%W}O$;3Im
^Z{$8Cor!Tg^Lin4Hu#8g%=6;W$o+$+{-qVmzi`J|)Ad?+A>)o+sE4&;ge4vj@I_ENd$gA^LVr!`+by{++SA#Hwx!KFd-
Fxl9(?AN>TAn;7RAu%JwNU<=3_*ZBWd#1qB-BQ7U|O7-
&MuyP+tpZ#Xdf(8|oXY)pMRUj^Rf+;g76$HSn3J%c#{iR70`$xn!Z%!~Wto7MqdF?9pFbufKn3^^L#yjrluqYn9GK#bZTG8#4X=x
Owu@v*+u4@D_qjnUDYbih0fWOl@+%Vobu)z+oE@=beEUR%JW*`}v$#a6j8bJw+RQ#{7EV!c4Qz-ySaJiEXp?%y2Yw*?j~L2fBjb0
@QJj(B%8)=ATIC6!)ipzjFaDncusA=1+n5*KJ*@r-=Twk8!7U(4|=1Am9qzya6vZbJI5#zG@w`eOJ*O?eA-T(d%ylp5>O-
x(#Ppg4-2od@}gPfzt&Hda1C!(wdA<2Hq)j7<|mwuE>3o_q|fR?%uykU`q@1Kr6M_$hc(tqxN-65wI-LEb;HLp?AE80YAXC@Ht_r
^lhG&`s0mtc&^=CYn_`f^WWeN7tz`5N7nPKC~w)HMe9tfwl~@ne}FUFMCVYl?h&G=h?#wNNahNQM2|85zlnJdfga^OA9zvB+P^QQ
yYOOp4}ARcJzPH4`61dQ-BwBJ6`RZ>TTY)-Xnn&M_e_m&(KDYN_sTYn*=MbDN8-
f4aX_0Di>R;I1&>z&zr0At%f^?4lVTG&Wd6*(WZb(k6)UTuWvmnzzF=kWB0dED)iE6_o1$}>XV!b7SQ*}v#NX-u{77twXpL=E-
hSpU^Pjy^{=hh7K0k75XQBS)?Ih_J+e982`0nsBSGp(MKy@#dQY#MGj`hI%B9e3E*6wWP=07+VS$R3d$^8FjF{tH{6esid(oq?uI
P}F=EH>|zSx1fBJIDpDd!!a#v)&ceY~SaXUVc3CIMMYltvJECWwCW~zg?C?KwJ2EYW2S;ha_M<TKUS%;soY3YqdSmII$IKF_z+F#
`)i0YVC>lzUM36$1-_q{o-pGcW9jnKAX3LyCBfmyRXGPjDz0Op|uv9yK!-TV^&?makBkU4V~7zqBvP=rcvU9bN{X=PPRDfwwQ-
|owwGL`gNO5q!(BuYcB>az^arxF9qjTfCDALtCmFGnJN7l^xxJNJh2S?OoG3o*4j+h?D6v7GxPwjfHO>^|MQ5QoAloMPbyaCzq^2
yjpfiizzvG{xTN#jZ@zU*=egU^^LIYCZ{HqDb0NdYmqh)=tqeHTG(zvu|MB}4=}j(4d^2#q2I%qxPUBbr6V-
aZq;FjYy*$jGcC$a<$kBVH^UUf{__}Qse6f6;7{^y0Icpw7rwqEKGjtw(%#F^GoLS$_#5{t0UGML$Fe9@^^(U^pHEEmz-
=H?o?Q?x0s_lN#urgmuw8pK_2&|($+pKSeVrAed!J7+Oni9;jO2^849q4noNbIZgo+s6SeFa@TS#4A$YA&Ad_!{Yh=e;+Uo3{S<S
4K1wz9eE~(9JzgtM<(?&#^_;bN@;99DDgY$tj(8hLOSJ)Wz;Sn-!NCzs#S9s2_Lcdm=cQ&t*!PZuOGrJBB$MpRY-
<zuTT>awaghr4|D(5+@3udsd?U(``>H^D^@H<)(Jd30@YouGQ|yo#h`Rbb@OEXRf;8SaeStc+ru3qkrX{b;C4Mis-
Ct`YghIU;lmnaNk#Ic^kpZjDyC+DA7Kz5;3zg_*aYcxR*4JS(rPVTeX-(yvTwV;y&v=zl-YVyo}nJ*r?X5iE=ixViLp7phxYrViL
p7kgwZ))w(;FCmFcvRqUMS<r7SYvG+B|aT%q&&k{`@e@8)oD0a_Rd23M(p3;cCQ||AI^u;l=+eq}U?|WiB56rLj0!(m8!_MG|-
K}bO2glBQKGuzuR-9${S(ukstEFZ#n}<2-
rB<p%8P5!}%rCXGN9TK=SA<KMdG=;U&z|cqs};|g9u9bi)2tQG8Fu#WhX^#$?|Wjo1USP-
t&~eJjYizNMQr9L?~Wq48GNv&M@*L~ufNN@%Aj%SX05!1=`;pCzG(kAuUF1|3=13XLxB(EeXWc7K>GM6z|E>e+zdF2jN9;&rqu{f
9wWMUw?Dwl<{C4pZ%pIxway~aVZQkxv!3P@`nB*|0=5CHu8e!nCC8DQ=QG#Q@^zj6zRiR^Lo@OyCGYj-
OGx<b_MH!4rpwnVc;>NL?JZ}&lw0O&So8oIzgPH+x;RhrnX@jL&s<J$7s3DZ>%nuqlH~lu{}S;sUoTl_-gue6YbE`#A(dO^0ygKL
Z(l)wQ>JygCE;a$J!svbw+LMte=i!ry?BckB+ta`&j_958qe8i#R<+W^RWRq9W*HMf2-
C$nODFGEfh0_zXjOmmWr48?{W*@X1;If?Ym@H8Deccgc+pR9Ne0>9_N+ed|pPBdu)lkGGC*(H9q%|w^q%4yb#wV`dwQhUWPnJ#J_
4%Ic3oCje6y6IeTK9vbB|Pe}`mmvS(#toU*)U$2nyYeaZA$_w5g~7$29`-
Nv;Tp{0E&eM?k}5%q#Zuf9pd$^89n)XoCciiR()fKNXp`jQ3hi(gvb5t|41F{slz3tu>8(=6d~G|9eXzWx^Z#^3jJeVK)<mGXT@X
9D;Bl<`xxH2p>BlJC9KdQV(uevI7}b=Dat*cdds?5>r+Q(jpKT@$rhoAS!m!iaRuw={n;%w~77nl>wj7u+*>fp><|o+z)(*H<xaa
OR$VXx??{-
L;fghWY4PYfsdVXrJ4t)>Kw}9l5XRF4L4861~cN+zB(BN<EZ<`%OI0K`Do@bmkX*p}AJdiwe#a0oUv4lzM$%Jj>?Gs>Qzfi;qMU*
UmeC)06VOz;#f%cT36@0rz=YB>tmKGPi8+8<~FU?OpL&V=}EoYw!N97Vb&mo~=ZO>An`zV1y>eBQ_gQ<gG>HMFn3Ntux5E>ZUNAR
!&B_Wd(3kt(@$O2BY7TTJBtNU1wkO?yFkQpL5F&@EV*_yr{U>A^2T_bMgBuH}^C{587eA+rJ-
wPxfK1DF6OiZeI7SFC2V$r_txtbLDdZ=n~d~xOKya$$KoIhcisU6Vca0fnVkXv--DnIlma#f@%G;4BC&ldqg@zw|7kDwB6X4z-
2@2j68fU1^ll2e)+d~+76n1&|o}j|Gu5tx&$Y)0j~o0X>>yu^=5zNtjTaP%$*MS_ub*2^A^`)%X+V5u6u&k<QjD5L>i*^Sn*9Ktq
z*=z{&D+_xrcXF*5j~IOJ+(UnH}YA8RsB*;p8O3<7Vxbj}X<F9Wys>1(`at94eHciCUljM)I(W%+X$_cK#|!IAv8@eth6w>yRL$(
)6r?k?z^-
1o(LT#<R1?aX^u8}l|jMc$_O{j^+9A@)t@#b?GPv+(KD`mSgmiaXXQopHt^gHPz<v~nhzg8~DNdi9K1Yms~f^E{=}H_P=F_wgLG;
@-Y64eYoFX5M+Anu~Fr&m-&E4Q%ew9TJ}P$Fn232KY}}>$t}kPnJXJ9hsBHyVz`M-aB%99&kR@-jSo6kXmmY#s>k%s#m&`xHp-
9A8kIacz;KXhmM*-@7b|F)>2x@?En4QHOx<5G~ab!hkF;s{224zQNeZ8)>G+wWqh$yG)I1WZsQlPp~yT<);C1)Fo&7zeC*@?+-
T3rEwxeV-*7Lo8T&s4+_#UlmM^-ctJZnoJTV_v1^w-hJyDItTI7Xy-
&4zROK3O=xR>`H*Nb~Ck1wtMfF(T%_{A8de3fHieI57mc;tM$3=8wI=us=hh?2*MQG!8yJUgaMu{2hxKgBVyL$TlRMOzV`uv-
07(sLL(qgBg(!M=R$vd1`sOU_yqpQ%AVSnFP2s8+M-
R;^wa$G%+u5@Cn;JrN$MKjWQNzE3q3FP}R{YO>V1{olEC55nOC<_Zt685#tw^)<B5`Az{x`}Up;)oey@c?7owoKJAIO52SBy_wsd
$vYft|6OCP%l{3$4SY#ANcw$gdW!x#hXx%uOWWmRY2)K%8P!8hK2Og?-0R_MpanAuXUI*vXQlOysV;X1--GQ6{9(5Ry-dN~`uqE>
*_rm|8FOMUXm*-
?EsWB;{pR_Bb%WlSi|I!G!JYg2nsmnMfJWs7tz6pyH;M43UpZ%qVqXPxIfuY2eKw+gWwM^)2;bJr20o`ir}DnXi_Z>W4j!7@hhQ%
19*0TZdA>c)*4qDFD#gH)WAIoDacHd7*89cww}K<uit3Wvd7-
sx;q&WSq@#L2D<t0dS__!vr4wT)2IjU})O$|UQv54$A_dyfw`a$=VJ4<;_y;|}+d6!16S<q#v)h@bNfc}QgIx6a2mG+!iS+F6YZa
`A>g)4X>F#D2n9s#lrTEVL#-8;sZBA`J7s27(v(#E=pcv&W!P)NXP|ca6F<SKj!M_H~?rMFnu4g^KOElYZTZie#uVv7o`1e{(-
dcwAEtbM)<z*EATI)g76MiP@Ci>iH-)f~ijNxBbm_wH658d}v)BcD|pZ4QDu|BtfzOO*P>Hho%?q^=cW;yeo-
}s_uVp_CfE5*T}NTF6Qchv9r6!mJ8H4}qZsZ!rzEGU*E(yY6`BbGP#8d&XHVmMgvG>`H3@}3>T!Af}33owt{vm?2~1)l-
|ZhfV5!qzzVF|XhCVxH_qEsvbJ?((jd7k}{?d%lcPp2B>_Owi4mm1@74#D=Aeaz?Xq2f_o}kGSVt-hL{|lmB<mFE9Q~EA<~3@^v6
S*4Y?W!VOw?5z|I=<I5`bge>)KFr~<6?sg8SE~3x#w^AwB`oj5|FQfI2b{Z4P=<IdYH$-tS%w9JV?$gbOmw9XW+|k#^m5)K-
9{CJ!hM$dq)3y|ed@pdz{?SA1p%>_LG3ek*V&To_n0f?3`_aG`c=z{-gU<9U@OixLx!@kRD>y-
C@L=empJyaFN0Fq9xc4pkJhpqZ;9UegN)gZbwl2R5!gGdh-
{FQ1I*<~a@Avn+lKwFK(jGN1sNkO{%C*KsAF&a$spp%6AL9?E$D`lBU7knIFW}=g_$f$c2ggLrD|{~(JUvYJbP_z#CiA_Xt-
<;2;BgqM3)A~XHj(f3*R)p9%`!pLQ|r7EO~l==*Ntz@XF+{!llflgBVi6N+K0=#W7zCfz@XPQ>RtHCdX^QRZw)?9TJiiOeQnGJ*8
)AVk7vkuUyn*JjuGD14()LX4{%Jyy!^NIl=MW3ME|feKFj#XTjz)Qij1Op=i6D>89y{OZ?IK)>#)A|7Qu6qb;v%}VRJcKTsJ8zHZ
Z(vj`S~+{bE1%vl7e({XT(4@qIsx)6v35PU~zBlml^ya44I|_cF-YL|mdV(JO56wT7f0GNx%E`n%od8j{(PB2f$R44$U~yvru?y)
5!DiDvHo*_GVS?P!(m2uFG1(A(C^y$IjS>{}`6^VmckL>n|zX02M9<O`+|X^!32VK~=Q)K|QD(-
Zw0f3}@$7IjSY27A_#nUz22&5vn(FYv>om~qxO#Q0wR9GHj?PhL&P_+ADYLAz;{`WFTF8SO<J+WVeJ&VZTdPAk73so#%@&T?kmM-
1n3c3QOZZl-%!SoqB-#csy)3bU}kbn;>92R6;MR{w}$T(&!6oZ!qmf?-@fcFX3!ibOB4Hp*>HpZ~hAL-K{-_pWr0bDRs@fk&y-
%P0x{-I%U#wVvI;F$b-
lH{*EudwiB?PT$|r&f~(+%}O~C^Z)YSQIt#8=RG^7i8qafRzA%9zby0`JAr=t@A@tzuk+^%bN;{uUUr%rf8RAm#%rt+ajw&1CTH^
Xbr;SF^jI$&n>9(#U#c{Ym$}{=jvFw7*7`a%e)m6e)}>ncSl4t9|IClt*T25H+G?eBNxis$#|G~taAexRxf0BZ*q>xwL+D0A=dUs
W_nswpU6sb~dcKC>0}W3~Q;NK6Z{HBr3GjRC&!JmN8~b+Bd6~cOv89@7;6plJW4ig2aa)%}j0@aAXmY}%Po{rn6M0?!8!4f?@84&
9Mkg;8QmqlpR}5W`7+6Jg|Nek4w<Ka*m_OQljT6Q2uDoZ;Fs=>n?~3=2o;l}~^16JERw%|erfKNEvuEJRM`Bx<_Z(NI&G)iVt;RW
PUjx^}byn1qT~f6T@xIPzy`6RLpHydi=*D)?I`iE73;MQN_xr_p>vNPJkoo)^e^)WDtR-ttoR=QUdH<m9{z=2Tpka%d2Cer*x#!d
7j8YE7FfVAGM)2v(9E4zA&{FIctvGve4#yg5gvj%&v!34<ox}LNWLDnDeZcU$T+EYX&RdJlYcG|+58~tbF-
&}^gD<T>1I#A!y@HptTeb2E?ga*|NC^i2lj;R#UUA<9leedf>cY90w|#oAdr8zhgpa6J&0x4z@@||6AHVT#9)IdlnHguP7Z^Almu
Q|Pk?-
aA^zym9T3_O;XGdq0&csM(xUp8;H)hM)m*u`Otr6jtw|!OABhK|&&yV^ITep>Z=a0?q&Mo>yO7Wa>zwCZogGf7TN!35}@9E)`_Eg
e*!u4@ZN#35m_=-Y1YLjThRf!si@C?_=$G&)ht%XeEdP(&H^ZBf3UaU&Q$Nq+&yxljg{(4FCi7tXI=Jg^=-
k*4$(RuK!{>0q!o<V=A#lD^96U7kqAI>`Gm7#ovt(EB{ENM6ya+l7ZzsS6_&0EWT(cyGjJx$B~$>C)x@KIZuG(E(%@wEW7)POHE=
*tb=DABBI60x$&$BY&g_t3$&30#whuT>?p!CMk1%)q10&6kf))zB@_6pEkKN6xymPmQ_p*56<Ln_pZczBK9g=$52|Xs2gwLceA#g
LZ${w-
U{OA=&@yxGc06J5$(cEh010e^AG4Nn9|0mR^Vjc((?#ih^Fmkmmh$29DnpwB8zDtHm^EvYzc1y^;4bb$GYE#K+<mBMkEz+0BVrcj
I~|;SmjqTrdOP1Gu6-FOzV;hh!euc-hI+L6g-
<a`r6|BLg1yM12*VO}AOGr!RP(;p1xrJGOayE2)mhG`3dlz0qD4bX_Wm#^QY~f{#H{NaPQ3dw!&swbj6^1ohnQyB?^{&s-
RhM*o(`0qb%9ytHC6!^W)Nlf+B!zRr{CD}ZAiS*yxh%WzG5!Hm|B$^+Zsc`+;HLQfJSaPC&6oPhGc%E<ZtgW3Bn&G&1E*QwE3hs|
_X;MZ&A=QK8SODmbF8d7;+!FO2e%rPEV@WPGxag}*{B0i#SeGO3`>^bK>aW2?y6yFnz4M#Jm-
G7t|_6qtWzm)C@f`vgdS;j%!(zFlvkk2Z`JBEWnd;a;-
JLAk3u&)QDdzRr~q26&?&u(PeX8v1xv`Rgfg82ga{T6!9j_^KQUr02q?&~oAID7{diQZ<Dh<_DP9&|dVph@I|Rp5!Lt;4W~3B4e#
z8B+zJ$*g>(8?Vc_H_;DIsMYfSM5YJle-Aty34v_8SdrJTm;|9>$5P;Ll^us)SesVgQ0g+3U~=kBIf1KXD{+h8xnoLY`3~-
9+`Dd5Z%Mz`K(r-mozp+bMVag&9o196Y)SzpFO&-
b8uckH!I!c%ZqVehv@mviggU@@_C&(m0|<aKJ+nlmSCSvA|I?WliIykS;pC$VxB?Cv9300x`+PG^LbtOxR9UtI9_2+R&Y1n*JT*U
{<x5T`M+Op|0`$#3NTUkNW-^KJ9Xgb2QLPHKDRciC-ur%m*HDDJCDlW$*up+8=q^GBJGgdx=eFy{HM1KUz!!?N|58MuSC5=;Fa)g
t<dW>Zf=dznWFO#``lvI!Z`o`vqy8RD`!oDaXIM6`L!H)jkc3;Y;Mn%&P4ckA95~WGEr}ttTWWVzRer?cY4Khy)9>tC(SAScl!2E
Gq0G>u+92Dzi`38iFLrbo~6=zWFB9wzw4oW^0Hd-mh!;Xz~{@a2k!f#-d^1-
<3QZsS;ci^$5X)T_;`LyuV}ua9$0yMVp?Vuyl(RQEcf>`(A?}Pm~+3aa~b9*u%mudI^&f0HA=jVKh|N`mVcj}z}xtC7AWWI@^SZ4
iw^|b@;UiS!~?wVsifa5v<~w7*B^UYm_AY|@;1Kjspd1r5?z=3x5T_Te4bnyrM$-
M2c7wd`1WMRaPy+GxWBUX%<lVfEH*&jeO1bpn9kwW7zwZ9z7FMs`h3O3W&&+i95S54;Y>YfeY1{nLg!L6Z+PDm%N<(i;wa^Ll;`!
Hm+rOpL~;k@=q8p=)_L#gOMGxgKBj-Kn@O)Krnj1Rr!&37zc9a)uZjDy4x6PjS9BI4D?W^lbMe+ns|L2;dK(gdrTd;(?odUrpeC;
tB-
}0^!>t5!y025y`TS`v1T&)_?}%}`dSAP*g}|5iV=WpRN+Z$Xx%akSoLktpTDhd<{tN$KYgg9XHm<DyOP)_nVdZkF?t>F)aukQuXe
>>_ytqgZR3v%P*iIzz*8KO|P21<19#$JeU~0B<WIzBK-Hl$p?|`w=K<_e=+Y9U92k{6;$=|B|ha6RE+}@FW;w;~;0_lg<8~R}tNI
#I=UMIva4i%rLa1TEt7R)x3-
?~y{pXpGansW}NFW+>H{%QzcWSrd5JzadhG%{4Yo9yZ8u*b4MJ|5ZAbwvJ`KrvV<*M+^*h|w2F_DG&DK8TU)oF_CVr+%(3URWTP4
d@Asp-)-v<MVBta$U!KvO0D#u*Wwj#`li-KrGR@*Pxv_<+|W4b?W-p+B1wZ!*?)8zw?|q<+?CtKc94%_2379j7@y-TzY5A-
_T!bjvRQ~LUi%kNvO3_F{TxAL9xd<&*XgK!x`6GEA2P7$WOBZS;8~jdDy&}8|GoVLf$^a=2Q6~4%Mi;`Ud9V4$cr{cnD9<-
7cLR`?wymj=OA)J^ZJ+4<2-HPp3z+<_z(Az(2}-
`U?8<o#>dy4*7lg;C!R*2HD4@^CkAMnl{k=KT^2+SnrlCccIRWQ+)=RSFOU#HNWM<qtv%gWNxb%=JOmU4|Hy8s3y_<4RvzNZJh>d
qDS4Q8O=HG_1@^sL+FX@7*0RTP85g9P~Y{)eWPR7*zbK2NVaKQZRPdGb;L3RAK-
`>#N&Hfda_Mn86xhmPY>U#HBtOsg`NkShw?3^@TM`L{H8bhw$7y2yM5!z-_>DM1hNrS-xm1V%ULM@n!+%|dO4j3+q;b79%7jf{&R
ot7{#lFHGo4{yW?~?)wi`mY>S~<Z!vEFh`z1u0Jgm|PHbNuh`d%;e-
_A=w^WVYKwr7aN7<x|#zJ0Z+ABWph+POiKjPyb1KA2j@|q9vA&-)6io<Jq$R`C4BnuR7p%})79XAj0mOx%-
<a!Jgqakuy9nb7psP_@ovxV>XVD_Bi@XCj=Zja;US(Ckw;bJ@slG_ht%!9kKAH&K>%$)Tx*xr%(tPXoS+?vSvrxzdRt2Gg|{jE>G
TYo)o;1nLcdL%ZEJzL9QcAUZ}JR!zFb`i+#k#UAan@>W;XUJR@^6VT##hj@cT6p*AK=z2_@X96&8E8FkU=tQYSjVGsA~{t<yIsgZ
JiBr6d5Zh#kOzy^5jm{w;sozi51dcKoO4*qj=S<SpLBb8^5o`}xm(W`a`Na5>#^E14K^O@znD*avN!LE!p;Z3X1jp5T5-
&fx3e9}+l^aqPTOMS5kZ_{-
18H>Lww%Z%rTFJ=Zd`PE!@Qe^0oQIuW~m`!ehs8(>})PGw|hodMa|qeywb|(vP+DXD7_lXC8Haxm&*$_9Cc`&!WYCa-SNdmt2KpE
mWtw;ceH#``@Rph`Hvmzy@O;R6gPCc*Ic_j(IF25sNTyr#hPq)ms$f)=2VctWH?#>X(OExaF}r4uFLMUsC(TtaHa+E%aSL_xSKmz
M6~X;K{cupZqFw<m*B#SvmK?)9arXl^@p_tMu^8m?Kvg-tA)`n{cFSrWV4lE`H(4(<QUkgtBudx@HP{l2@VDM01Z$W*#^Muhv9zx
~$u5>yumWt%>kAu}-
1z$(i)lL~?2@&)Rt)+f4Oqf&U>r>e~A2q5TffL)nmzqsFa?ict;a(8lf^>1P~=xnoB87cJ>uv_lwEyK(bSxw>r;ZXSxm9NtrbY(-
0Q?re8rkk@gPZlLm7vy)GLICt*VG75Z5pFBoy??}vatg#FA#%-
y3>sioyMB$?k)+UeBcP;5V;M+NvpG@^?A#S%<E`vGdwJ@#{Ovb5xEsU+?q29t|t?snLqzNQ<jO6!3Zizr~n|wlIjvWKND;OES9?B
1odgGG4T92`VP;n=^S4$7ZCPw+i3$n&GYlFRCI9*$7PPtcY=F2s$-
r(yi+CX}h#3KZqI>d>}M#;l6dqW<IP<oZlZDFUkSO5CLwO0$dg+kdsPILbn&))yunn<p`Y`EukoQ_zo>3+n)e8VWemG0MS2kSyd?
q6}BIj)OCFuP7-
#T2L~Liu@u#=6_J!D9H^jO;BR=7b)lCj^}XpL*)^9!EVT=inE?{hsUua=~>m?ZG&@^BRQ{2iJCnJS{SRt`S@!SMTf?XkNN+ANf)d
w-5PSmNPkrx1LXazQ?OZ@faZ<_Qc41g7vuB5%D1B7asQQ<-BBk$-r9Ih`**g%=y2^OT?%-
H$>hZah0(D4|z(4xv9qOFZKR!5d(6e5Myo*^6ceHZrnJyvbIo<7@J+bgnQ(tg;U?w)*SK{F%cKAznKg)ADQpM9ypNI1M<0h#RxX8
{9DM`Ha%dD#s^=cKOf1Lf&5~6J_)98+c)yhqU&!DwwF|{3wu;|UKoh|xmGl0&5+OJ?sE#qT-
O8MwQy@9<5exl1<M2JuZ;9L!TxSnawxyyUKiVwLrwRDufguFJo1HwYtHMKcRYndoHWHKzk<wrA+OlhCzn?^=e>}pDD$ebDqMTISk
|unVsef>U7x%D`L*(Tdpq`ZJ#x(!KDk5T*w^)dy=s2-423IR;R$>moo{_=Lkc%eF05CZti)h{>A1Nx-
B&nNyYvs<T8{l)pO>ZuT^Q^=K=aDa<ltG2l8cPSK%Pvw58hht*yDxq3y^gg%ztW0zG%>cGakt9w>eqUutRKj9~^MuniI?09oYVvP
Yr-@#xR8Uezu*-
Q0t=j<w3W$e!Y{0bI%v}xyaiaXs*S9#ItC3(u>cwKi84QMa#rI&^@N{3^5LL7V2&>I)6R`U#18pgJg~@!+6idcx<5l{=MN}ASd@J
j2_G<6d&*uYvEO>xC7M#20oh3hj3{|`JD?z)~ii?xL^7*LD%4!V>aBMHBK&;lz)N!!aJY-TH(mw^^hY!s~5h+%d=XY$TwX(U>nDs
6{mFt*t6wKXTi>DLF>TnF4%iNCu10x?_Q};ep62JhtGJnTo1(-M$SdXF-{#vO|ZGhIEEbT4;yE*=-
e6jOrR%uAe$w~9DBz@vu=aUMe4$t_QZ7(uK6>Ni#GGZRxI3l#X3y&-
67l?yr41Fw?j3k?mpVwjpOS9`H<jy2{^MuhmSYG_t4HGCe-8OCi&9mUHoavz`n3-
vOap^9w^5gn$EYG=<)&Wf*}vYVEwoIz36d!67_Eqxvu7@qcNw1SToC2pnaxnLZ)(<7kod&%HxRp?UT=%yY-
C0{m<Zh&k*MkbX?}63zQ@7A>J?CQ|w(o_~5nAKRD*kma8N78G&tJK0R^0`7S74U5v3W@P7Kl9F=?S3^6NL8f2CG;E?xp5s5os<a}
9p^>6m)nh~5fs{_WQLH}rv7>RP^^TNJ@Hpkx0<+KeoUrzNhwi)OeAKd-58{T1e@5~TK`#-
RYYiCX`ko_T9WaH$6e51nshWmCAYOXb1SH7KwIx9`uKGcsFf$lPiuRTLNhhreUPv^|A-l+9?qpn?ZW|*(w!SoYZuLU-
&oq5#|%s;s1%n-jfn9oP+isf!FN9>;O>CHv!3edIT_K$p@GOW+fLg}R~r7H{{)V1Se{f+qdz}wUvV@A35jAfX!-
G;Is86Eo`s+At+JGJDywBun7CFdm97vh=gU^<=5m4Oel&3tf7lxwbRu%2?H?2)}=OT<XYLdl*aYd67v&qDdpEnSN<*yk|rO-
uHVJ?5XYK(>SGA6p#;<2<9ziOi4TdsT$88+3kbck-*hS-bLm9lILZi!go*&G!Ye*BTG(l(j40mmbW`j<SOb8fSgtm22t6hv+;y){
X{~aYggLd0}NL*Sr|WzsLi{M(CWFk=ao1`8eCe-{A8(<z5^RYqy-(b_)K=S*SM@ofE^F8!rrz-kKO4FUW$uL8*Kg;z#+^IrQhDa$
&2(Jlx(%l2ag<&U=gR%dlYfV!0#wfTz+2cXsZ~_m%N{kbh^CPekRvc-
|JF;@wp4Ymo19oSmgG5@#X{c0Lpr!=Svm&Z9EdeAjZyv5pb*UWl<UpR8LS|8+h&bINzk5yx(lvAkUz^2rXdG1?(MntU;4UMh}MXy
n++K<^=@Qa(BJ;*adlOL4|y4(JSfx7vJCsC+q|*S0_Biu9*pUqy#C*KtMfJns9t$Aw2=d-5D>r`jE2-
oyD0)Eha+_j_}`k?YE^UJ!JeQG@l6XJhu3dQ)QVVg|C5v245Z@Ev<=BznbmEn-
l^dFp&Sl%LJU%=ZSzS0S(#IGe0|Fv|P7h|G6o9Ny`$pFY@DuhzGr_)YK)eKu6PsK%}BjT-
K@kbbz9{k7#3)*i~rcGiZHlbphy3bua*#k&Q%dJ#<SiFfA_d}xt-
aH{lm2*vSbPFVLa6c?S3(pOVWa>Fmzq4w{Tk-665=<&ww%LIW-fbyM>uL*iJ&y4cPz2fn&d?LcP#Qb{}$aYb9h}i-
CzCbpM!b3#<OX<NA^XiN!{m|he>rnDd=m(5R4Px_;^Hqs{u<Zh|1w7tP{WVcsUtoiLuvq%%L~(t={T!};8g))oFBsww`(VAlS`*c
CJ{^vKje0W?xveecrGxnoE#W_~u74zy&(~61fIB^iyFKpRCn)|h#P9Ox{eHD3g1e(#obv4|)S4*$aL8f*0_g`TuLXX}8r~j5c!i_
<a+XniQuwwCbZ>J4F9+jap<*mK8S7YK?L{E{u%Kg8lkqifujV2A2dvlK1&Uu#d|%Ucn0J2Mou&G{vaLA`bFZ&P$v5@Bn1i13s2_c
`rZvT@iTxC9p!f@w*J|_anNMv|e@#oue<-}T>R-
jqjuam^@}~sStrRw*Ks^*p9%yXDL*5oTkpDnoBl3K5HjGCy?wlxo@iuQm>7tb&bB}+osT?~Gk<%(zxcDWR(?UL(V6s5y28n)nptq
)Yqi$}vmU7e?6@+d;9X<^fODFLVJ^F%Qt*51XO&3Fa#d4GmBJx^bla7wPA?MxtZrJ&|f4#f2_nZ1hd3CwJyWLvzu(`eYWq*42?|0
=FeyHRpHv6b~_4U1;ef+hB|37?K?|0w66zlT(*KH*}?Z3+3zZciXtMiYauIi7|`})HX{=7bY`?A{4pZ2p@@*n1dj=p{U^wXTyx7E
i#ew_bjvH$$>_p5L6)77_&`{Vh=E-
wDKk3LV{*S|g6f{$0%Fz3(u!~5qkBXj)+tG|BwG5h%ZnP02<=5YMFWVZ$US#fcHI=|Sn&lle}-@g9-{k)y-
pY~P#ww(Q0e_&7k?)&RX&eqlD{T}`~6<_qtw~O_u_nnrvFZTF-guh>H9=dT~?sNCOKkE9oi}kJDFj&hi{1^XW_+8ZJFWuh!`S|^I
e?ER*J!F5dhYUVfJ^jw}*kDig=Qp?i|G6u+|9o1X&ac&<=O5MG^El`KxrN`~J+JQszst?FS{IAk|9SV<zuw({FNKcY{ri94T^?@l
cJ}V^Xswiy<tAz(VRURO%@U>?Q`ME^Dym{Bt*W(RTs4VFcw`b|BrkOwNnL5nL2SzVdwX47*-
K;Z9yZO!ln?fCaQJ*86U%uWH>oMB#>P!!>qPUUsnU{Fx@uxAEc~T}ZfweRs!GYCDosqRG!A~;++Q}OdANQ0!ZNCos#bzq#wsb`tC
S{6Yn#S(6V(d-P$W!pEm_R#GGb)}U(+hy@FbF~Dq+mW?|HhkH$Uyw?cUx$NqHi4!d09|%aU3e&P-
BPvW`n>6thudRMJQoBjzQmElW#YiALE{B_h#UzZkjM+-x4~<#qXRw>ds-bQ3qQv?hv5UTd97t83Vw82(c#U2y|Ht&|n8P4FqfY!V
A0q*hu*a6Ivg(btzZwtU(SW@=b@R8?>;T$Cx7B9d{#BG}`ERj_Q$1pLduSyriuOwCOkRkew=6_u@D47<PE+?dV2ym}m2aX1Gi5+U
k1GNmwy)oGK$|CF#(rm;zq8mmoXOr;vlb&{5imKt{7*2+{bMt)W-j|0P}>)Mn}nQ$X&*glysm?43!Fe>GOMGb>t(?-
GYNt{YpRAfPV8=k7F5-$b@q27bs-Cq5;zIi^yio;n&aE_u*%94vp%1R~?oMxpG&Q+=!Q!`darDkyqM{WfigG$pl0_jWsHhS~C)fN
OTHW7o7rLt9Q3<GK4HLr}U8XhSeMwGgeCKf8Ls~QHEWgJDYD{wwI@~v$e`LqozZCDbsDrF|s5lk&o#zkDoGO2aS1dh&B2_IsyOj4
DKy41ByK^*I(X8#@T@}_*){ItIq7*tpAO;pLHwvp9Mq{}GgT7bwIxE^rXcnm_VWXYqnVzEkU5Rs;qysqmqe%#yJo96cJ8q9#PHxJ
KxBGPqQH9AeKjf^sIex?!H*wPxVIn&xyOfnn87QpR<{Z5rittnwn+a$b!f$Pn^d0Km^o0Nkh(IT!@8kKPhpRH5bRJE2RT#;CtL^J
p~Y;)RJxDREV*jNfx#wD{b+V@j+x2Z2PkeADgNd0oNZ*l#mR<VpkWGrV@ZKH%I3jPM|7Bw)6v8ia_C#HejuR!S1#>DVdLC@huu3r
wEyc`%VeGMC>BT$khY-wFL3~oX!E10F0jS&$~(}r`nR;3gS7O!|&3C?W-
3Jur4x%qDIKrPh&y$_eS)&0ZWj~A8}eklQ2s8v~&ARx7fIqX5C4Cjr3>!G;hsZ8ov*8*+_=&Gt=rYT_?<5<h2n+6W;Ck(zV4Oo%#
Y2+pXJz=A`1pQ!boWxOC!yV%?F-%7WMNy@3inCR)D`^Z9!C{z0YTR+rjr`Nz-P_A@zrQ*?e_th=7=9ZBFGghy`ybU@G!Yk3ElOLa
Y0a#Wih=xqevXsUfQ+V~;8XY=81+$lFJE2_#!M7}8U!V!B5tFKSGop^Vd12#F}1BC4r0Ra`?E;sxT&P7n>taIOj#1asQWv+FYo#)
xRD@b%)sqswq%Wp;fnAY?p_JHj5T0Z5>PRz<)D;cYrz76x~pRNlO_>Lyd3tGYGA5n0xrF>aG4t=BW*+pKLVA}l%Rb<m8lfe4;oFS
wFSk@VH%hn^aGf#ZseZ!1uGeqpsScvAP*p_ysAs7Ys1ih2>7K6L|NjGv`t{g1xSw3bqof*0=3b(b6|$-r9Fc6e6q)&l0Y_VxOg&-
!QQ~8Cb8C$O~J}(#x&@T6vQr)HP|KimY|~H;F1XJQq^7J$3dU2$Nhud^Ix|2w>L02D07?YH0BBnuqi=P*TP23XwWN0#tE#x(I$-
q1H%Ve7fq<qaJ-F(N~sj(fF>eJLApR&M<$M~k_^NS&Jw&3*x0hR7L-oR6zCH;P0++(P2lV-m=17kO8f4wzy1%~i+T+"""


def need(ok,message):
    if not ok:raise ArithmeticError(message)


def has_progress(pending,active,completed):
    # Completion may empty the active set while making a pending child ready.
    return bool(active) or not pending or any(t['deps'].issubset(completed) for t in pending)


def main():
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--workdir',help='new or empty directory for recomputed artifacts; default a new /tmp directory')
    ap.add_argument('--output',default='verify_r3_certificate.json')
    ap.add_argument('--jobs',type=int,default=4)
    ap.add_argument('--slots-file',help='optional integer file limiting active workers, from 1 through --jobs')
    ap.add_argument('--max-seconds',type=int,default=28800)
    args=ap.parse_args();need(1<=args.jobs<=4,'jobs must be between one and four')
    need(args.max_seconds>0,'positive runtime limit required')
    for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS'):os.environ[key]='1'
    if hasattr(os,'getpriority'):os.nice(max(0,19-os.getpriority(os.PRIO_PROCESS,0)))
    started=time.monotonic();active={};completed=[];root=None
    def on_signal(signum,frame):raise InterruptedError('verification interrupted')
    signal.signal(signal.SIGTERM,on_signal)
    try:
        data=zlib.decompress(base64.b85decode(''.join(PACKED.split())))
        need(hashlib.sha256(data).hexdigest()==PAYLOAD_SHA256,'embedded payload integrity')
        payload=json.loads(data)
        if args.workdir:
            root=Path(args.workdir).resolve();root.mkdir(parents=True,exist_ok=True)
            need(not any(root.iterdir()),'workdir must be empty; old receipts are not accepted')
        else:root=Path(tempfile.mkdtemp(prefix='r3_proof_replay_'))
        for name,encoded in payload['files'].items():
            need(Path(name).name==name,'payload path must be a single filename')
            content=base64.b64decode(encoded);need(hashlib.sha256(content).hexdigest()==payload['sha256'][name],'asset hash')
            (root/name).write_bytes(content)
        (root/'logs').mkdir()
        import flint
        need(flint.__version__=='0.9.0','this frozen replayer requires python-flint 0.9.0')
        libs=Path(flint.__file__).parent.parent/'python_flint.libs'
        matches=list(libs.glob('libflint-*.so.*'));need(len(matches)==1,'unique installed FLINT shared library')
        compiler=shutil.which('gcc');need(compiler is not None,'gcc is required for the embedded interval accelerator')
        cmd=[compiler,'-O2','-fno-fast-math','-ffp-contract=off','-fPIC','-shared','coeff3_native.c',str(matches[0]),
             '-Wl,-rpath,'+str(libs),'-lm','-o','coeff3_native.so']
        built=subprocess.run(cmd,cwd=root,stdout=subprocess.PIPE,stderr=subprocess.STDOUT,text=True,timeout=60)
        need(built.returncode==0,'native compilation failed: '+built.stdout[-2000:])
        print('REPLAY_WORKDIR',root,flush=True)
        matrix='hybrid_M180_S64_matrix.npz';center='refined_M180_step1.json';scale='hybrid_M120_S64.npz'
        tasks=[]
        def task(name,deps,module,*argv):tasks.append({'name':name,'deps':set(deps),'module':module,'argv':list(argv)})
        task('matrix',[],'prepare_matrix.py')
        task('residual',[],'certify_residual.py',center,'--native','--bits','1536','--output','residual_refined_step1_native')
        task('taylor',[],'prepare_shape_far.py')
        task('principal',['matrix'],'certify_principal.py','--center',center,'--scale-center',scale,'--matrix',matrix,'--output','principal_M180.json')
        task('jac_g',['principal'],'interval_jacobian.py','--center',center,'--scale-center',scale,'--matrix',matrix,'--kind','g','--start','0','--stop','180','--output','interval_M180_g.json')
        task('shape_all',['principal'],'certify_shape_columns.py','--center',center,'--scale-center',scale,'--matrix',matrix,'--columns','principal_M180.columns.npz','--max-n','518','--output','shape_columns_all.json')
        task('finite_matrix',['matrix'],'certify_finite_matrix.py',matrix,'--output','finite_matrix_certificate.json')
        for start,stop in ((0,20),(20,40),(40,60),(60,80)):
            task('g_near_'+str(start),['principal'],'certify_g_near.py','--start',str(start),'--stop',str(stop),'--output','g_near_'+str(start)+'.json')
        task('jac_shape',['principal'],'interval_jacobian.py','--center',center,'--scale-center',scale,'--matrix',matrix,'--kind','shape','--start','1','--stop','181','--output','interval_M180_shape.json')
        task('axis',['taylor'],'axis_factor.py')
        task('g_envelopes',['principal'],'certify_envelopes.py','--finite','--output','g_envelopes.json')
        task('shape_far',['g_envelopes','axis'],'certify_shape_far.py','--N','520','--output','shape_far_certificate.json')
        deps=[t['name'] for t in tasks]
        task('assemble',deps,'assemble_certificate.py','--output','certificate_r3.json','--shape','shape_columns_all.json',
             '--g-near','g_near_0.json','g_near_20.json','g_near_40.json','g_near_60.json')
        pending=list(tasks);last_status=0.
        while pending or active:
            need(time.monotonic()-started<args.max_seconds,'verification runtime limit exceeded')
            limit=args.jobs
            if args.slots_file:
                limit=int(Path(args.slots_file).read_text().strip());need(1<=limit<=args.jobs,'invalid slots-file value')
            for t in list(pending):
                if len(active)>=limit:break
                if not t['deps'].issubset(completed):continue
                log=root/'logs'/(t['name']+'.log');handle=log.open('w')
                command=[sys.executable,'-I','-O',str(root/'_worker.py'),t['module'],*t['argv']]
                proc=subprocess.Popen(command,cwd=root,stdout=handle,stderr=subprocess.STDOUT,env=os.environ.copy())
                active[t['name']]=(proc,handle,log);pending.remove(t)
                print('START',t['name'],flush=True)
            for name,(proc,handle,log) in list(active.items()):
                code=proc.poll()
                if code is None:continue
                handle.close();del active[name]
                if code:
                    excerpt=log.read_text(errors='replace')[-2200:]
                    raise ArithmeticError('stage '+name+' exited '+str(code)+'; '+excerpt)
                completed.append(name);print('DONE',name,flush=True)
            need(has_progress(pending,active,completed),'verification dependency deadlock')
            if time.monotonic()-last_status>=30:
                print('RUNNING',','.join(active),'elapsed',round(time.monotonic()-started),flush=True);last_status=time.monotonic()
            if active:time.sleep(1)
        for name,digest in payload['sha256'].items():
            need(hashlib.sha256((root/name).read_bytes()).hexdigest()==digest,'embedded source or input changed during replay: '+name)
        result=json.loads((root/'certificate_r3.json').read_text())
        need(result.get('status')=='ALL_EXISTENCE_GATES_PASSED','final existence gates did not pass')
        result.update({'status':'PROVED','replay_workdir':str(root),'replay_seconds':time.monotonic()-started,
                       'verifier_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
                       'embedded_payload_sha256':PAYLOAD_SHA256,'completed_stages':completed,
                       'scope':'Local computer-assisted existence certificate; all data and stages recomputed in this run.'})
        Path(args.output).write_text(json.dumps(result,indent=2)+'\n')
        print('PROVED',flush=True);print('CERTIFICATE',Path(args.output).resolve(),flush=True)
        return 0
    except BaseException as exc:
        print('NOT_CERTIFIED',str(exc),flush=True)
        return 2
    finally:
        for proc,handle,log in active.values():
            if proc.poll() is None:proc.terminate()
        for proc,handle,log in active.values():
            try:proc.wait(timeout=15)
            except subprocess.TimeoutExpired:proc.kill();proc.wait()
            handle.close()


if __name__=='__main__':raise SystemExit(main())


==> anc/r3_convex/README.md <==
# Convex three-dimensional certificate

This directory is the local computer-assisted proof package for the convex, non-ball, axisymmetric example in R^3. It was independently audited (mathematics, code and numerics). It is separate from `../r3/`, which proves an additional nonconvex example.

The exact dyadic centre is `candidate.json` (SHA-256 `547dd683610fbe00753ee1af34ed19f6ff5d1bde76b5b7dacdba2031131bcb3b`). The unmodified single-file verifier is `verify_r3_convex.py` (SHA-256 `372815efbd8e8ed337d0d577ebc9aec3f1212c5ea6ef26acaf206686f9a418d2`). `VERIFICATION_RECEIPT.json` is its completed 17-stage replay receipt; only its machine-specific `replay_workdir` string was replaced for distribution. `certificate_r3_convex.json` records the final numerical existence and geometry gates. `geometry_projected_radius.json` is an earlier conditional geometry calculation on the actual projected radius; the final receipt separately certifies existence. `SCALE3_OBSTRUCTION.json` explains why the scale 3b contraction gate fails at shape column j=183.

From this directory, using an empty scratch directory:

```bash
python3 -O verify_r3_convex.py --workdir <empty dir> --output receipt.json --jobs 5
```

Requires 64-bit Linux, Python 3, python-flint 0.9.0, NumPy, SciPy and gcc. The recorded full replay took 6515.9 seconds, about 1.8 hours, with five single-thread workers. A second, independent from-scratch run of the same unmodified verifier in a separate fresh directory also printed `PROVED`; its receipt `VERIFICATION_RECEIPT_replay2.json` agrees with `VERIFICATION_RECEIPT.json` in every mathematical field (only the run time, the stage completion order, the per-run matrix hash and the work directory differ). The verifier refuses nonempty workdirs and does not accept old PASS receipts. Check file integrity with `sha256sum -c SHA256SUMS`.


==> anc/r3_convex/SCALE3_OBSTRUCTION.json <==
{
  "status": "SAME_OPERATOR_SCALE3_CONTRACTION_OBSTRUCTION",
  "center_sha256": "547dd683610fbe00753ee1af34ed19f6ff5d1bde76b5b7dacdba2031131bcb3b",
  "matrix_sha256": "b8f1016b72e642f4727be43c318c3cda2efd8d51cbcd3c495b9ff9992e150bec",
  "source_receipt_sha256": "1b9ec4463220d489eea3f9433c48f3f2e4c12a5721d64b62997ef47d7d3fffbb",
  "shape_scale_multiple": 3,
  "witness": {
    "kind": "shape",
    "index": 183,
    "s": 0,
    "g_output": "[2.91356297202 +/- 8.45e-12]",
    "c_output": "[0.183677179945 +/- 2.37e-13]",
    "full_defect_base": "[3.09724015197 +/- 9.52e-12]",
    "full_defect_shape_scale4": "[0.91206792295 +/- 2.35e-12]",
    "head_g_dot_error": "[6.38546783214213644151526411240077181047218567740667318640753902860834782903744185404219323472712326e-12 +/- 7.43e-111]",
    "head_c_dot_error": "[2.14612941545384120098723102690710169503116375426170115718862579095884360416301979939566265439785045e-13 +/- 6.65e-112]",
    "infinite_shape_remainder": "[6.1239568348621580798529679749543554894380179029437480960310270704603797251120220458799934188277211404056809367e-46 +/- 2.79e-156]",
    "seconds": 1229.0389651255682
  },
  "normalized_defect_enclosure": "[1.15486483729 +/- 8.06e-12]",
  "strict_lower_bound": "[1.154864837281946333315656378279423499577660550130531191825866699218750000000000000000000000000000000000000000000000 +/- 9.73e-117]",
  "scope": "The final physical fixed-point operator has derivative norm above one at this centre in X3. Other operators, norms and centres are not excluded."
}


==> anc/r3_convex/SHA256SUMS <==
e61c725a65a16fa29b89c51028381e4fb318b0a89d6d4212314e350002806a11  README.md
3688ca604b82302e6334efb3c3f73878160ab0a01b34e98ec3cc1dc14a0e019d  SCALE3_OBSTRUCTION.json
e024dbb1f7fa29fde8fa782f6612aa15cc70bb9ce884b4758cf2f4e66ee50317  VERIFICATION_RECEIPT.json
bbcdcd117716f365d891b54aff5f26cf527a3323e7e6a9a7e373ef3db9f449fa  VERIFICATION_RECEIPT_replay2.json
547dd683610fbe00753ee1af34ed19f6ff5d1bde76b5b7dacdba2031131bcb3b  candidate.json
bd6181ca2fe760d0eb90f849da31b30031315dee5cabe3345944a07b0d4d34be  certificate_r3_convex.json
6e9a459d57777a359a535f09c7d6b9bd76aead2b7dd7ff6fb6c433b54a8f9fc7  geometry_projected_radius.json
372815efbd8e8ed337d0d577ebc9aec3f1212c5ea6ef26acaf206686f9a418d2  verify_r3_convex.py


==> anc/r3_convex/VERIFICATION_RECEIPT.json <==
{
  "status": "PROVED",
  "center_sha256": "547dd683610fbe00753ee1af34ed19f6ff5d1bde76b5b7dacdba2031131bcb3b",
  "matrix_sha256": "b8f1016b72e642f4727be43c318c3cda2efd8d51cbcd3c495b9ff9992e150bec",
  "space": "hybrid, R=21/20, sigma=8b",
  "equation": "F/b, fixed exact dyadic b",
  "A_norm_bound": "[103241.7270242660972338315204979153349995613098144531250000000000000000000000 +/- 1e-75]",
  "Y": "[9.357797126120939767808103399918124334111945505323652555790355053999305402467e-9 +/- 4.21e-85]",
  "Z": "[0.7767004698674259631986959761956157644941509670029601125869701265360833088227 +/- 5.99e-78]",
  "c2": "[3.163937219893780924786886474983078146958408232508002619116059051640863562582 +/- 3.57e-76]",
  "c3": "[1.304335404549685780179486221901917882060014760436512311841409463666190569767e-5 +/- 4.50e-81]",
  "c4": "[1.317588041996993543380203522168783630532506434244341304446324560262685846348e-11 +/- 2.88e-87]",
  "Z_finite_g": "[0.2831143786546310902020136653957746457259565134435748762477474237623230270647 +/- 8.28e-78]",
  "Z_near_g": "[0.6690697132707167334184153952039843002944276747744711051550849043660933778750 +/- 1.47e-77]",
  "Z_far_g": "[0.7767004698674259631986959761956157644941509670029601125869701265360833088227 +/- 5.99e-78]",
  "Z_shape_near": "[0.5478725514487932500050883029545784053127022161788772791624069213867187500000 +/- 1e-81]",
  "Z_shape_far": "[0.5014601676241540008295865763356973857904952769657530420241796726505134278039 +/- 2.25e-77]",
  "radius": "[1.000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 3e-87]",
  "radius_exact": "1/10000000",
  "radii_polynomial": "[-9.705652459353226219381089449664845530945520141579900979316578116299004127920e-9 +/- 2.75e-85]",
  "contraction_bound": "[0.8420305384231041832414986299680266778680037885978797665521337922058751261566 +/- 1.62e-77]",
  "geometry": {
    "status": "CONVEX_SHAPE_BALL_ONLY",
    "not_an_existence_proof": true,
    "center_sha256": "547dd683610fbe00753ee1af34ed19f6ff5d1bde76b5b7dacdba2031131bcb3b",
    "shape_radius_E": "1",
    "weight_R": "21/20",
    "linear_coefficient": "[108.3728689436895163402878591486775959597832667189947107523780023274895256691 +/- 2.03e-74]",
    "first_derivative_center_sum": "[1.051576673677521981091608443476785214094485681843154132333662686649761260459 +/- 9.18e-77]",
    "second_derivative_center_sum": "[15.38211325609050941927244733031834656420360129984330652969641272646666879008 +/- 3.82e-75]",
    "first_derivative_lower": "[106.3689113176310419782438697528198583647364000847706042390919586884588120277 +/- 3.33e-74]",
    "second_derivative_upper": "[22.56096054890957041923094886760091110775225081791394190449581511836383759511 +/- 3.93e-75]",
    "Re_1_plus_wpsi2_over_psi1_lower": "[0.7878989239483735559890606166138353996052487565047328821608439455200746098791 +/- 1.39e-77]",
    "convexity_method": "global_triangle",
    "Re_psi_prime_lower_on_R1": "[106.2027510967520220302669577447345898187457909841387248754707398158922051756 +/- 2.02e-74]",
    "R1": "101/100",
    "nonball_witness_coefficient_j": 19,
    "nonball_witness_margin": "[0.0006651673112328738132595287739810328606673483274449642842408768796996916630 +/- 1.32e-77]",
    "strict_star_shapedness_lower": "[0.9717217263302337626944336617395708792231471883831127052194557339229649120790 +/- 4.67e-77]"
  },
  "coverage": {
    "finite_g": 7280,
    "exceptional_g": 457,
    "radial_infinite_classes": 91,
    "angular_gap_classes": 14,
    "angular_infinite_start": 210,
    "shape_explicit": 310,
    "shape_far_start": 621
  },
  "scope": "Local computer-assisted proof; no external audit asserted.",
  "replay_workdir": "replay_final (absolute build path removed for distribution)",
  "replay_seconds": 6515.942243784666,
  "completed_stages": [
    "matrix",
    "residual",
    "taylor",
    "principal",
    "envelopes",
    "finite_matrix",
    "shape_0_518",
    "near_0",
    "jac_0",
    "shape_520_618",
    "axis",
    "shape_far",
    "jac_46",
    "jac_92",
    "near_200",
    "jac_138",
    "assemble"
  ],
  "verifier_sha256": "372815efbd8e8ed337d0d577ebc9aec3f1212c5ea6ef26acaf206686f9a418d2",
  "payload_sha256": "861740cebcf24c97df3464f02b154e0a155df58cce9f1f65c0becd8d5f7c736e"
}


==> anc/r3_convex/VERIFICATION_RECEIPT_replay2.json <==
{
 "status": "PROVED",
 "center_sha256": "547dd683610fbe00753ee1af34ed19f6ff5d1bde76b5b7dacdba2031131bcb3b",
 "matrix_sha256": "654c708d0594dca03dc3ca264ad0e9fa6117803b278162b24b4b54d151c5cb24",
 "space": "hybrid, R=21/20, sigma=8b",
 "equation": "F/b, fixed exact dyadic b",
 "A_norm_bound": "[103241.7270242660972338315204979153349995613098144531250000000000000000000000 +/- 1e-75]",
 "Y": "[9.357797126120939767808103399918124334111945505323652555790355053999305402467e-9 +/- 4.21e-85]",
 "Z": "[0.7767004698674259631986959761956157644941509670029601125869701265360833088227 +/- 5.99e-78]",
 "c2": "[3.163937219893780924786886474983078146958408232508002619116059051640863562582 +/- 3.57e-76]",
 "c3": "[1.304335404549685780179486221901917882060014760436512311841409463666190569767e-5 +/- 4.50e-81]",
 "c4": "[1.317588041996993543380203522168783630532506434244341304446324560262685846348e-11 +/- 2.88e-87]",
 "Z_finite_g": "[0.2831143786546310902020136653957746457259565134435748762477474237623230270647 +/- 8.28e-78]",
 "Z_near_g": "[0.6690697132707167334184153952039843002944276747744711051550849043660933778750 +/- 1.47e-77]",
 "Z_far_g": "[0.7767004698674259631986959761956157644941509670029601125869701265360833088227 +/- 5.99e-78]",
 "Z_shape_near": "[0.5478725514487932500050883029545784053127022161788772791624069213867187500000 +/- 1e-81]",
 "Z_shape_far": "[0.5014601676241540008295865763356973857904952769657530420241796726505134278039 +/- 2.25e-77]",
 "radius": "[1.000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 3e-87]",
 "radius_exact": "1/10000000",
 "radii_polynomial": "[-9.705652459353226219381089449664845530945520141579900979316578116299004127920e-9 +/- 2.75e-85]",
 "contraction_bound": "[0.8420305384231041832414986299680266778680037885978797665521337922058751261566 +/- 1.62e-77]",
 "geometry": {
  "status": "CONVEX_SHAPE_BALL_ONLY",
  "not_an_existence_proof": true,
  "center_sha256": "547dd683610fbe00753ee1af34ed19f6ff5d1bde76b5b7dacdba2031131bcb3b",
  "shape_radius_E": "1",
  "weight_R": "21/20",
  "linear_coefficient": "[108.3728689436895163402878591486775959597832667189947107523780023274895256691 +/- 2.03e-74]",
  "first_derivative_center_sum": "[1.051576673677521981091608443476785214094485681843154132333662686649761260459 +/- 9.18e-77]",
  "second_derivative_center_sum": "[15.38211325609050941927244733031834656420360129984330652969641272646666879008 +/- 3.82e-75]",
  "first_derivative_lower": "[106.3689113176310419782438697528198583647364000847706042390919586884588120277 +/- 3.33e-74]",
  "second_derivative_upper": "[22.56096054890957041923094886760091110775225081791394190449581511836383759511 +/- 3.93e-75]",
  "Re_1_plus_wpsi2_over_psi1_lower": "[0.7878989239483735559890606166138353996052487565047328821608439455200746098791 +/- 1.39e-77]",
  "convexity_method": "global_triangle",
  "Re_psi_prime_lower_on_R1": "[106.2027510967520220302669577447345898187457909841387248754707398158922051756 +/- 2.02e-74]",
  "R1": "101/100",
  "nonball_witness_coefficient_j": 19,
  "nonball_witness_margin": "[0.0006651673112328738132595287739810328606673483274449642842408768796996916630 +/- 1.32e-77]",
  "strict_star_shapedness_lower": "[0.9717217263302337626944336617395708792231471883831127052194557339229649120790 +/- 4.67e-77]"
 },
 "coverage": {
  "finite_g": 7280,
  "exceptional_g": 457,
  "radial_infinite_classes": 91,
  "angular_gap_classes": 14,
  "angular_infinite_start": 210,
  "shape_explicit": 310,
  "shape_far_start": 621
 },
 "scope": "Local computer-assisted proof; no external audit asserted.",
 "replay_workdir": "<workdir>",
 "replay_seconds": 5945.449779084884,
 "completed_stages": [
  "matrix",
  "residual",
  "principal",
  "taylor",
  "envelopes",
  "finite_matrix",
  "jac_46",
  "jac_0",
  "jac_92",
  "jac_138",
  "axis",
  "shape_far",
  "shape_0_518",
  "near_0",
  "shape_520_618",
  "near_200",
  "assemble"
 ],
 "verifier_sha256": "372815efbd8e8ed337d0d577ebc9aec3f1212c5ea6ef26acaf206686f9a418d2",
 "payload_sha256": "861740cebcf24c97df3464f02b154e0a155df58cce9f1f65c0becd8d5f7c736e"
}


==> anc/r3_convex/candidate.json <==
{
  "status": "EXACT_DYADIC_CENTRE_NOT_A_PROOF",
  "M": 180,
  "S": 80,
  "rho": 108.37571965167469,
  "fixed_b": [
    "7626062690497999",
    -46
  ],
  "parent": "seed_k34_M120_S80.npz",
  "parent_sha256": "fe767cd3f99214234e543e2910c8ad696e86b754d52ed77ff827c56a032581c5",
  "correction_hybrid_norm_base": 0.00020314641734118187,
  "numeric_inverse_norm_base": 101392.79594920717,
  "c": {
    "1": [
      "17172366545615407077496827655873",
      -97
    ],
    "3": [
      "-56240801492273717249473479",
      -93
    ],
    "5": [
      "-114071896030806278702166349",
      -94
    ],
    "7": [
      "-234782259818649252219961945",
      -95
    ],
    "9": [
      "-491406582814381896072856679",
      -96
    ],
    "11": [
      "-131374977012606464964998437",
      -94
    ],
    "13": [
      "-289838656994332984672158301",
      -95
    ],
    "15": [
      "-336552381981143422588448983",
      -95
    ],
    "17": [
      "-435586733729772110732065469",
      -95
    ],
    "19": [
      "-212859039156350366390656755",
      -93
    ],
    "21": [
      "-10297483195498986109226363",
      -96
    ],
    "23": [
      "-4701873311219488356132061",
      -96
    ],
    "25": [
      "-4831232419386498427506853",
      -97
    ],
    "27": [
      "-2425509208315975226906599",
      -97
    ],
    "29": [
      "-762968645606175207252975",
      -96
    ],
    "31": [
      "-402535659791687268574361",
      -94
    ],
    "33": [
      "-37003390213762913405812073",
      -97
    ],
    "35": [
      "-59610457208393468003521",
      -91
    ],
    "37": [
      "2084074637503151291807073",
      -96
    ],
    "39": [
      "-12664696937253263846905",
      -93
    ],
    "41": [
      "-34154120220435449082533",
      -95
    ],
    "43": [
      "-255460224917075207378073",
      -95
    ],
    "45": [
      "-122889562158265479401789",
      -94
    ],
    "47": [
      "-1197661716777235683248551",
      -97
    ],
    "49": [
      "-1178613020185798378221655",
      -96
    ],
    "51": [
      "-13590694135957696144459",
      -94
    ],
    "53": [
      "20304622795107923035025",
      -96
    ],
    "55": [
      "7923961176603388267759",
      -94
    ],
    "57": [
      "-24527233960573398389027",
      -96
    ],
    "59": [
      "-29138107928495309405493",
      -96
    ],
    "61": [
      "-29254261298673481776287",
      -95
    ],
    "63": [
      "6812931892173113714489",
      -97
    ],
    "65": [
      "16986329582877107710405",
      -97
    ],
    "67": [
      "-7975957782183627090439",
      -96
    ],
    "69": [
      "-297256426727688340947",
      -93
    ],
    "71": [
      "-902276295995712388093",
      -94
    ],
    "73": [
      "-4014589797419033175051",
      -96
    ],
    "75": [
      "-1399604213798286727447",
      -94
    ],
    "77": [
      "-6140456633701957202907",
      -97
    ],
    "79": [
      "-6534884363913364810685",
      -96
    ],
    "81": [
      "314491296926721803783",
      -98
    ],
    "83": [
      "-6240094083184899153",
      -92
    ],
    "85": [
      "163790848894022190787",
      -96
    ],
    "87": [
      "80243956300484580049",
      -97
    ],
    "89": [
      "87163012329460816475",
      -96
    ],
    "91": [
      "27730010892386364523",
      -96
    ],
    "93": [
      "-41367222663861706829",
      -96
    ],
    "95": [
      "344777980751193976651",
      -98
    ],
    "97": [
      "241280526478014580697",
      -98
    ],
    "99": [
      "-411861941261261525",
      -97
    ],
    "101": [
      "9219815660196745931",
      -97
    ],
    "103": [
      "-145720583107185781",
      -95
    ],
    "105": [
      "1827350699845670355",
      -97
    ],
    "107": [
      "1480244253444751573",
      -97
    ],
    "109": [
      "1920319839761153251",
      -97
    ],
    "111": [
      "229365568075461739",
      -94
    ],
    "113": [
      "-1146397629025416023",
      -97
    ],
    "115": [
      "-523352169087724257",
      -97
    ],
    "117": [
      "97034323189885",
      -88
    ],
    "119": [
      "9486273819732621",
      -96
    ],
    "121": [
      "20729327476962521",
      -95
    ],
    "123": [
      "7978993391702729",
      -94
    ],
    "125": [
      "3027547635241033",
      -93
    ],
    "127": [
      "4776639314139589",
      -94
    ],
    "129": [
      "-2685648446498629",
      -95
    ],
    "131": [
      "2515429388046069",
      -96
    ],
    "133": [
      "5636539194650629",
      -99
    ],
    "135": [
      "5150775499478553",
      -98
    ],
    "137": [
      "1171021512279883",
      -97
    ],
    "139": [
      "6031256614945373",
      -99
    ],
    "141": [
      "-4569955482656751",
      -101
    ],
    "143": [
      "-3695870001617101",
      -99
    ],
    "145": [
      "-7126644861034183",
      -107
    ],
    "147": [
      "7225165760979941",
      -102
    ],
    "149": [
      "6887647850644229",
      -102
    ],
    "151": [
      "3156643341442005",
      -101
    ],
    "153": [
      "5938967014017163",
      -102
    ],
    "155": [
      "1576168719589679",
      -102
    ],
    "157": [
      "4872851161023693",
      -103
    ],
    "159": [
      "-8598824237445527",
      -108
    ],
    "161": [
      "3330678467017559",
      -108
    ],
    "163": [
      "-8958793957688939",
      -107
    ],
    "165": [
      "-4603906023507525",
      -107
    ],
    "167": [
      "-1325915312773677",
      -105
    ],
    "169": [
      "-7995882506167493",
      -108
    ],
    "171": [
      "-449611826468133",
      -105
    ],
    "173": [
      "-3210023624464077",
      -107
    ],
    "175": [
      "-218712776387771",
      -104
    ],
    "177": [
      "-1095338740753307",
      -110
    ],
    "179": [
      "-4726761604315453",
      -112
    ],
    "181": [
      "6292752995492255",
      -120
    ]
  },
  "g": [
    [
      0,
      1,
      [
        "-11091944630124708771039791183373",
        -98
      ]
    ],
    [
      0,
      2,
      [
        "-194844374987487314871524941976885",
        -100
      ]
    ],
    [
      0,
      3,
      [
        "-127229575178332842476179192384221",
        -98
      ]
    ],
    [
      0,
      4,
      [
        "-64594492145643731979266458012223",
        -96
      ]
    ],
    [
      0,
      5,
      [
        "-27970595710579200384812317315615",
        -94
      ]
    ],
    [
      0,
      6,
      [
        "-5374767805491196693672423531363",
        -91
      ]
    ],
    [
      0,
      7,
      [
        "-14903369371987693428909286443883",
        -92
      ]
    ],
    [
      0,
      8,
      [
        "-4662944278796151797918377380855",
        -90
      ]
    ],
    [
      0,
      9,
      [
        "-5193219322007853158502256088201",
        -90
      ]
    ],
    [
      0,
      10,
      [
        "-2471634151829348396693519010497",
        -89
      ]
    ],
    [
      0,
      11,
      [
        "-446785709131299722436991043949",
        -87
      ]
    ],
    [
      0,
      12,
      [
        "-239318267160874280362704625405",
        -88
      ]
    ],
    [
      0,
      13,
      [
        "653165035378816001728603613083",
        -88
      ]
    ],
    [
      0,
      14,
      [
        "391243902604170648028582536805",
        -86
      ]
    ],
    [
      0,
      15,
      [
        "17174151074400112231963960293131",
        -91
      ]
    ],
    [
      0,
      16,
      [
        "506566451430973419496770928497",
        -86
      ]
    ],
    [
      0,
      17,
      [
        "126664637112499153306983891187",
        -85
      ]
    ],
    [
      0,
      18,
      [
        "-167277379273610347355381249369",
        -86
      ]
    ],
    [
      0,
      19,
      [
        "-4474558683038930592560706211",
        -79
      ]
    ],
    [
      0,
      20,
      [
        "-2848831774300650297764862453707",
        -88
      ]
    ],
    [
      0,
      21,
      [
        "-104918403812074729952341270789",
        -84
      ]
    ],
    [
      0,
      22,
      [
        "104178455263661340228384942161",
        -85
      ]
    ],
    [
      0,
      23,
      [
        "191737000033282490436679505605",
        -84
      ]
    ],
    [
      0,
      24,
      [
        "769429669276691121144486791327",
        -86
      ]
    ],
    [
      0,
      25,
      [
        "43394230976184533711873423997",
        -85
      ]
    ],
    [
      0,
      26,
      [
        "-190914424848045295467129227301",
        -84
      ]
    ],
    [
      0,
      27,
      [
        "-925082202144772368049539243513",
        -86
      ]
    ],
    [
      0,
      28,
      [
        "-38847361104577582660923603757",
        -85
      ]
    ],
    [
      0,
      29,
      [
        "238827662351238347912120290261",
        -84
      ]
    ],
    [
      0,
      30,
      [
        "110511242106798369121046311295",
        -83
      ]
    ],
    [
      0,
      31,
      [
        "-98064151979740570808764309063",
        -84
      ]
    ],
    [
      0,
      32,
      [
        "-2459080420711745945457841307691",
        -87
      ]
    ],
    [
      0,
      33,
      [
        "-33005182487758072082455317931",
        -83
      ]
    ],
    [
      0,
      34,
      [
        "610019257878495757660773583515",
        -85
      ]
    ],
    [
      0,
      35,
      [
        "92554140475159245999091136135",
        -83
      ]
    ],
    [
      0,
      36,
      [
        "-140832264585176530040905167239",
        -83
      ]
    ],
    [
      0,
      37,
      [
        "-247956459560879036812050960579",
        -84
      ]
    ],
    [
      0,
      38,
      [
        "144863027296619939779908007813",
        -83
      ]
    ],
    [
      0,
      39,
      [
        "63582277663483962862670125735",
        -82
      ]
    ],
    [
      0,
      40,
      [
        "-352599001007992987384823893659",
        -84
      ]
    ],
    [
      0,
      41,
      [
        "-89014731485547608157483866405",
        -83
      ]
    ],
    [
      0,
      42,
      [
        "895806414225141208049183387813",
        -85
      ]
    ],
    [
      0,
      43,
      [
        "-4493922677961381734112020121",
        -81
      ]
    ],
    [
      0,
      44,
      [
        "-457114949663856071676181404753",
        -84
      ]
    ],
    [
      0,
      45,
      [
        "95589049966291229953375409627",
        -82
      ]
    ],
    [
      0,
      46,
      [
        "75966917760376464068413856307",
        -83
      ]
    ],
    [
      0,
      47,
      [
        "-1121908755716687229727913939773",
        -85
      ]
    ],
    [
      0,
      48,
      [
        "478181588018105358887267672671",
        -84
      ]
    ],
    [
      0,
      49,
      [
        "-1681034782889472457356692237",
        -81
      ]
    ],
    [
      0,
      50,
      [
        "-244451054695404145762200292495",
        -83
      ]
    ],
    [
      0,
      51,
      [
        "6189728768811665552276876272113",
        -87
      ]
    ],
    [
      0,
      52,
      [
        "-397159691445355322505840067345",
        -83
      ]
    ],
    [
      0,
      53,
      [
        "643958813008315757949405701785",
        -84
      ]
    ],
    [
      0,
      54,
      [
        "-441558677108452570400913994347",
        -84
      ]
    ],
    [
      0,
      55,
      [
        "265104334996090182119901518883",
        -84
      ]
    ],
    [
      0,
      56,
      [
        "-284621237874870085446265626977",
        -85
      ]
    ],
    [
      0,
      57,
      [
        "277108000149949356455576892871",
        -86
      ]
    ],
    [
      0,
      58,
      [
        "-247182925594999037204342262563",
        -87
      ]
    ],
    [
      0,
      59,
      [
        "203601194222558363307082495033",
        -88
      ]
    ],
    [
      0,
      60,
      [
        "-38956185707250830686699901793",
        -87
      ]
    ],
    [
      0,
      61,
      [
        "3480517530826804070305116799",
        -85
      ]
    ],
    [
      0,
      62,
      [
        "-9332694405202503513807494847",
        -88
      ]
    ],
    [
      0,
      63,
      [
        "5888794084306052645167664673",
        -89
      ]
    ],
    [
      0,
      64,
      [
        "-877119767917525627841590537",
        -88
      ]
    ],
    [
      0,
      65,
      [
        "3958242402567276589962162115",
        -92
      ]
    ],
    [
      0,
      66,
      [
        "-264897351727219715008228241",
        -90
      ]
    ],
    [
      0,
      67,
      [
        "16861748042030040733662647",
        -88
      ]
    ],
    [
      0,
      68,
      [
        "-4091488878760516574821711",
        -88
      ]
    ],
    [
      0,
      69,
      [
        "473902196385340029458391",
        -87
      ]
    ],
    [
      0,
      70,
      [
        "-839791986017621827982397",
        -90
      ]
    ],
    [
      0,
      71,
      [
        "44534779345053346125137",
        -88
      ]
    ],
    [
      0,
      72,
      [
        "-9058780725868701861897",
        -88
      ]
    ],
    [
      0,
      73,
      [
        "3538320377825722005963",
        -89
      ]
    ],
    [
      0,
      74,
      [
        "-2656970147817521636465",
        -91
      ]
    ],
    [
      0,
      75,
      [
        "119993847604682712717",
        -89
      ]
    ],
    [
      0,
      76,
      [
        "-2610020723839598175",
        -86
      ]
    ],
    [
      0,
      77,
      [
        "3503191136661969517",
        -89
      ]
    ],
    [
      0,
      78,
      [
        "-17724808260961361",
        -84
      ]
    ],
    [
      0,
      79,
      [
        "88655578373389683",
        -89
      ]
    ],
    [
      0,
      80,
      [
        "-13121631907680441",
        -89
      ]
    ],
    [
      2,
      1,
      [
        "-12578020361592135256254137",
        -95
      ]
    ],
    [
      2,
      2,
      [
        "-118934809026382292563165749",
        -95
      ]
    ],
    [
      2,
      3,
      [
        "-152645835310714648664907519",
        -93
      ]
    ],
    [
      2,
      4,
      [
        "-17478484998184689487502293",
        -88
      ]
    ],
    [
      2,
      5,
      [
        "-407336141066947005558523959",
        -91
      ]
    ],
    [
      2,
      6,
      [
        "-249202113702748336512091089",
        -89
      ]
    ],
    [
      2,
      7,
      [
        "-528021905288501562298490155",
        -89
      ]
    ],
    [
      2,
      8,
      [
        "-245974122716662575943957155",
        -87
      ]
    ],
    [
      2,
      9,
      [
        "-202454322150367161523502941",
        -86
      ]
    ],
    [
      2,
      10,
      [
        "-584908296861012678184916579",
        -87
      ]
    ],
    [
      2,
      11,
      [
        "-181039329356957224411776493",
        -85
      ]
    ],
    [
      2,
      12,
      [
        "-90234344651147016782107609",
        -84
      ]
    ],
    [
      2,
      13,
      [
        "-465683774802219228291098509",
        -87
      ]
    ],
    [
      2,
      14,
      [
        "814505546035894144477976369",
        -90
      ]
    ],
    [
      2,
      15,
      [
        "445067836679613394556680961",
        -86
      ]
    ],
    [
      2,
      16,
      [
        "398987628664312906219272783",
        -85
      ]
    ],
    [
      2,
      17,
      [
        "219521975303657049903801305",
        -84
      ]
    ],
    [
      2,
      18,
      [
        "123742640000371169653348271",
        -84
      ]
    ],
    [
      2,
      19,
      [
        "-623311327818185467585192003",
        -87
      ]
    ],
    [
      2,
      20,
      [
        "-285972844547276904689015933",
        -84
      ]
    ],
    [
      2,
      21,
      [
        "-171206778719032088902710867",
        -83
      ]
    ],
    [
      2,
      22,
      [
        "-289832004828138762229562013",
        -85
      ]
    ],
    [
      2,
      23,
      [
        "435834766313459027268163471",
        -85
      ]
    ],
    [
      2,
      24,
      [
        "455003896210088851170435555",
        -84
      ]
    ],
    [
      2,
      25,
      [
        "291381880326265807924539849",
        -84
      ]
    ],
    [
      2,
      26,
      [
        "-202857351198298944222675845",
        -84
      ]
    ],
    [
      2,
      27,
      [
        "-135739325208714096845074621",
        -82
      ]
    ],
    [
      2,
      28,
      [
        "-282043517654926151244751457",
        -84
      ]
    ],
    [
      2,
      29,
      [
        "365176539033950676537372563",
        -84
      ]
    ],
    [
      2,
      30,
      [
        "293611247707088377157061591",
        -83
      ]
    ],
    [
      2,
      31,
      [
        "-11619487109402642833238879",
        -85
      ]
    ],
    [
      2,
      32,
      [
        "-316124471892153477227561485",
        -83
      ]
    ],
    [
      2,
      33,
      [
        "-73292902698524896535245107",
        -82
      ]
    ],
    [
      2,
      34,
      [
        "137276166033336395801696241",
        -82
      ]
    ],
    [
      2,
      35,
      [
        "113303739838305293732443993",
        -82
      ]
    ],
    [
      2,
      36,
      [
        "-238320938778734588499637149",
        -83
      ]
    ],
    [
      2,
      37,
      [
        "-122018158962352695039796697",
        -82
      ]
    ],
    [
      2,
      38,
      [
        "481301648128349233743177905",
        -84
      ]
    ],
    [
      2,
      39,
      [
        "204413620515111619555489485",
        -83
      ]
    ],
    [
      2,
      40,
      [
        "-550559009614091594868959015",
        -84
      ]
    ],
    [
      2,
      41,
      [
        "-195653190024017492403535851",
        -84
      ]
    ],
    [
      2,
      42,
      [
        "145958995742252944863992279",
        -82
      ]
    ],
    [
      2,
      43,
      [
        "-551420042856004586907845313",
        -86
      ]
    ],
    [
      2,
      44,
      [
        "-413863880972694961879537267",
        -84
      ]
    ],
    [
      2,
      45,
      [
        "102549183594959404508021401",
        -82
      ]
    ],
    [
      2,
      46,
      [
        "10703092923788530030288235",
        -86
      ]
    ],
    [
      2,
      47,
      [
        "-314777156788163499991467297",
        -84
      ]
    ],
    [
      2,
      48,
      [
        "289060555441036733741252453",
        -84
      ]
    ],
    [
      2,
      49,
      [
        "-59055872727659354259575839",
        -84
      ]
    ],
    [
      2,
      50,
      [
        "-145087754614461785133061345",
        -84
      ]
    ],
    [
      2,
      51,
      [
        "214164388858042839571901391",
        -84
      ]
    ],
    [
      2,
      52,
      [
        "-173623410450498221332528307",
        -84
      ]
    ],
    [
      2,
      53,
      [
        "95992296325697062435890539",
        -84
      ]
    ],
    [
      2,
      54,
      [
        "-65296141621510454485129375",
        -85
      ]
    ],
    [
      2,
      55,
      [
        "-20262071980382616175580569",
        -88
      ]
    ],
    [
      2,
      56,
      [
        "784722533687129850452002441",
        -90
      ]
    ],
    [
      2,
      57,
      [
        "-376256878232507883408101899",
        -89
      ]
    ],
    [
      2,
      58,
      [
        "252323724556189391734213549",
        -89
      ]
    ],
    [
      2,
      59,
      [
        "-278863725011970602128964929",
        -90
      ]
    ],
    [
      2,
      60,
      [
        "268805192549631639616396005",
        -91
      ]
    ],
    [
      2,
      61,
      [
        "-232408291483817369583595017",
        -92
      ]
    ],
    [
      2,
      62,
      [
        "183248364959938028833830531",
        -93
      ]
    ],
    [
      2,
      63,
      [
        "-33307076591317563059121471",
        -92
      ]
    ],
    [
      2,
      64,
      [
        "5626620516329483383101679",
        -91
      ]
    ],
    [
      2,
      65,
      [
        "-444389161617320172445243",
        -89
      ]
    ],
    [
      2,
      66,
      [
        "1055210543525296353707777",
        -92
      ]
    ],
    [
      2,
      67,
      [
        "-147706822475897208053625",
        -91
      ]
    ],
    [
      2,
      68,
      [
        "78261469968904739773547",
        -92
      ]
    ],
    [
      2,
      69,
      [
        "-19674520275901655115959",
        -92
      ]
    ],
    [
      2,
      70,
      [
        "4704901050294725617011",
        -92
      ]
    ],
    [
      2,
      71,
      [
        "-268132714954666414411",
        -90
      ]
    ],
    [
      2,
      72,
      [
        "233506567586337440281",
        -92
      ]
    ],
    [
      2,
      73,
      [
        "-97269310368932796255",
        -93
      ]
    ],
    [
      2,
      74,
      [
        "19410137523268896931",
        -93
      ]
    ],
    [
      2,
      75,
      [
        "-14863576593911311547",
        -95
      ]
    ],
    [
      2,
      76,
      [
        "170814575529441673",
        -91
      ]
    ],
    [
      2,
      77,
      [
        "-60394099970250073",
        -92
      ]
    ],
    [
      2,
      78,
      [
        "82180875817746111",
        -95
      ]
    ],
    [
      2,
      79,
      [
        "-53849186284330051",
        -97
      ]
    ],
    [
      2,
      80,
      [
        "2061812506221253",
        -95
      ]
    ],
    [
      4,
      1,
      [
        "-77975119980201173358848671",
        -95
      ]
    ],
    [
      4,
      2,
      [
        "-285188699974737578604717439",
        -94
      ]
    ],
    [
      4,
      3,
      [
        "-301520563721896757180222501",
        -92
      ]
    ],
    [
      4,
      4,
      [
        "-236570669777895836108934431",
        -90
      ]
    ],
    [
      4,
      5,
      [
        "-604756248522198245685827805",
        -90
      ]
    ],
    [
      4,
      6,
      [
        "-658570773636989418832015141",
        -89
      ]
    ],
    [
      4,
      7,
      [
        "-624909829090423892862660715",
        -88
      ]
    ],
    [
      4,
      8,
      [
        "-260519547305608462393779061",
        -86
      ]
    ],
    [
      4,
      9,
      [
        "-380207363324375509662952883",
        -86
      ]
    ],
    [
      4,
      10,
      [
        "-237821634593027815083059933",
        -85
      ]
    ],
    [
      4,
      11,
      [
        "-481935348548764210001290469",
        -86
      ]
    ],
    [
      4,
      12,
      [
        "-326686965233935586826470259",
        -86
      ]
    ],
    [
      4,
      13,
      [
        "441086737030181065414489063",
        -90
      ]
    ],
    [
      4,
      14,
      [
        "525238956493607251009553103",
        -86
      ]
    ],
    [
      4,
      15,
      [
        "489247882032240400710885591",
        -85
      ]
    ],
    [
      4,
      16,
      [
        "551091569907373786191110273",
        -85
      ]
    ],
    [
      4,
      17,
      [
        "82870903995946291399161683",
        -83
      ]
    ],
    [
      4,
      18,
      [
        "-73600567724442978849502157",
        -84
      ]
    ],
    [
      4,
      19,
      [
        "-162644843850259777932631171",
        -83
      ]
    ],
    [
      4,
      20,
      [
        "-101161456951912742423011345",
        -82
      ]
    ],
    [
      4,
      21,
      [
        "-384591102584689589678523339",
        -85
      ]
    ],
    [
      4,
      22,
      [
        "214584182431980308214441833",
        -84
      ]
    ],
    [
      4,
      23,
      [
        "123603844348707152350605737",
        -82
      ]
    ],
    [
      4,
      24,
      [
        "344178237633260188881401411",
        -84
      ]
    ],
    [
      4,
      25,
      [
        "-340366731577360993704939503",
        -85
      ]
    ],
    [
      4,
      26,
      [
        "-274252997882231558198322927",
        -83
      ]
    ],
    [
      4,
      27,
      [
        "-163048136761874496237600413",
        -83
      ]
    ],
    [
      4,
      28,
      [
        "305128662284998450352328711",
        -84
      ]
    ],
    [
      4,
      29,
      [
        "283426750151399851925902581",
        -83
      ]
    ],
    [
      4,
      30,
      [
        "248886362359355016143367115",
        -86
      ]
    ],
    [
      4,
      31,
      [
        "-532806882653644483922080297",
        -84
      ]
    ],
    [
      4,
      32,
      [
        "-314285629677428011856201495",
        -84
      ]
    ],
    [
      4,
      33,
      [
        "197592298002918800279582291",
        -83
      ]
    ],
    [
      4,
      34,
      [
        "206201216878459583955430999",
        -83
      ]
    ],
    [
      4,
      35,
      [
        "-143649461372826139383643311",
        -83
      ]
    ],
    [
      4,
      36,
      [
        "-101378930538107753438467839",
        -82
      ]
    ],
    [
      4,
      37,
      [
        "505300872169133240494216335",
        -85
      ]
    ],
    [
      4,
      38,
      [
        "1302228592886325952010293",
        -76
      ]
    ],
    [
      4,
      39,
      [
        "-545535972942980207317742321",
        -85
      ]
    ],
    [
      4,
      40,
      [
        "-103366352056544902132233905",
        -83
      ]
    ],
    [
      4,
      41,
      [
        "292726875011827591177967141",
        -84
      ]
    ],
    [
      4,
      42,
      [
        "156400892022127457438911397",
        -86
      ]
    ],
    [
      4,
      43,
      [
        "-246880574385924183997050059",
        -84
      ]
    ],
    [
      4,
      44,
      [
        "228786135495079907799132693",
        -85
      ]
    ],
    [
      4,
      45,
      [
        "110829586879639403900198275",
        -84
      ]
    ],
    [
      4,
      46,
      [
        "-342435717311389609913760857",
        -85
      ]
    ],
    [
      4,
      47,
      [
        "508209766235143716570871575",
        -87
      ]
    ],
    [
      4,
      48,
      [
        "71070144216849901889456987",
        -84
      ]
    ],
    [
      4,
      49,
      [
        "-267795010813608046219948019",
        -85
      ]
    ],
    [
      4,
      50,
      [
        "122430269493652704274201913",
        -84
      ]
    ],
    [
      4,
      51,
      [
        "-39995495263207187315183837",
        -83
      ]
    ],
    [
      4,
      52,
      [
        "167221929576324565544212285",
        -86
      ]
    ],
    [
      4,
      53,
      [
        "-154398940647585633187080709",
        -87
      ]
    ],
    [
      4,
      54,
      [
        "36905537115635966235941619",
        -86
      ]
    ],
    [
      4,
      55,
      [
        "-1330184782865052128344907",
        -82
      ]
    ],
    [
      4,
      56,
      [
        "113561099288153453057764943",
        -89
      ]
    ],
    [
      4,
      57,
      [
        "-150984126566176549180979655",
        -90
      ]
    ],
    [
      4,
      58,
      [
        "367959809551321954635379367",
        -92
      ]
    ],
    [
      4,
      59,
      [
        "-100542188833638714727881969",
        -91
      ]
    ],
    [
      4,
      60,
      [
        "98790140234039136413235315",
        -92
      ]
    ],
    [
      4,
      61,
      [
        "-5499895016438877090558737",
        -89
      ]
    ],
    [
      4,
      62,
      [
        "71691693301238920004185113",
        -94
      ]
    ],
    [
      4,
      63,
      [
        "-1682484698363490967035695",
        -90
      ]
    ],
    [
      4,
      64,
      [
        "1172472601371808341656721",
        -91
      ]
    ],
    [
      4,
      65,
      [
        "-95301438309126843343541",
        -89
      ]
    ],
    [
      4,
      66,
      [
        "929553291185657936873977",
        -94
      ]
    ],
    [
      4,
      67,
      [
        "-16667592045845309463905",
        -90
      ]
    ],
    [
      4,
      68,
      [
        "18064453067215607433805",
        -92
      ]
    ],
    [
      4,
      69,
      [
        "-4636309708490470224379",
        -92
      ]
    ],
    [
      4,
      70,
      [
        "282512923803904168175",
        -90
      ]
    ],
    [
      4,
      71,
      [
        "-131088671454483503145",
        -91
      ]
    ],
    [
      4,
      72,
      [
        "116032514924503802055",
        -93
      ]
    ],
    [
      4,
      73,
      [
        "-383364865371012801",
        -87
      ]
    ],
    [
      4,
      74,
      [
        "635628407534339165991",
        -100
      ]
    ],
    [
      4,
      75,
      [
        "-481756832498057189",
        -92
      ]
    ],
    [
      4,
      76,
      [
        "44870177716852193",
        -91
      ]
    ],
    [
      4,
      77,
      [
        "-32143886004770201",
        -93
      ]
    ],
    [
      4,
      78,
      [
        "346118789137021",
        -89
      ]
    ],
    [
      4,
      79,
      [
        "-462357500112149",
        -92
      ]
    ],
    [
      4,
      80,
      [
        "4503291727672659",
        -98
      ]
    ],
    [
      6,
      1,
      [
        "-134059688174146102352924577",
        -94
      ]
    ],
    [
      6,
      2,
      [
        "-106254575345720301186477691",
        -91
      ]
    ],
    [
      6,
      3,
      [
        "-99552345605354559598207343",
        -89
      ]
    ],
    [
      6,
      4,
      [
        "-280973499404162976108452113",
        -89
      ]
    ],
    [
      6,
      5,
      [
        "-651504799551495449499736997",
        -89
      ]
    ],
    [
      6,
      6,
      [
        "-161397790646004865934638825",
        -86
      ]
    ],
    [
      6,
      7,
      [
        "-278090791529614169765996989",
        -86
      ]
    ],
    [
      6,
      8,
      [
        "-52152028584872827163931009",
        -83
      ]
    ],
    [
      6,
      9,
      [
        "-67084084935065534780621017",
        -83
      ]
    ],
    [
      6,
      10,
      [
        "-141172067320294482830428717",
        -84
      ]
    ],
    [
      6,
      11,
      [
        "-209036800849553720236616963",
        -85
      ]
    ],
    [
      6,
      12,
      [
        "-769592251714239945031038217",
        -90
      ]
    ],
    [
      6,
      13,
      [
        "495215043960962862078571627",
        -86
      ]
    ],
    [
      6,
      14,
      [
        "508750419765241899412307723",
        -85
      ]
    ],
    [
      6,
      15,
      [
        "303130590345838754247833259",
        -84
      ]
    ],
    [
      6,
      16,
      [
        "408219040277449620294607067",
        -85
      ]
    ],
    [
      6,
      17,
      [
        "-153570102833952166678103217",
        -86
      ]
    ],
    [
      6,
      18,
      [
        "-309655486203359402500092939",
        -84
      ]
    ],
    [
      6,
      19,
      [
        "-105072010830639618612790447",
        -82
      ]
    ],
    [
      6,
      20,
      [
        "-476210387516659101828645967",
        -85
      ]
    ],
    [
      6,
      21,
      [
        "316967285807491093878318151",
        -85
      ]
    ],
    [
      6,
      22,
      [
        "116028180755925042118156973",
        -82
      ]
    ],
    [
      6,
      23,
      [
        "186152512851822552653085545",
        -83
      ]
    ],
    [
      6,
      24,
      [
        "-715226952398645662388819889",
        -87
      ]
    ],
    [
      6,
      25,
      [
        "-14976584189757908253389041",
        -79
      ]
    ],
    [
      6,
      26,
      [
        "-349308551694596314895503329",
        -84
      ]
    ],
    [
      6,
      27,
      [
        "380518794225820416042916831",
        -85
      ]
    ],
    [
      6,
      28,
      [
        "30398227338795850894972383",
        -80
      ]
    ],
    [
      6,
      29,
      [
        "137605146775482389832532539",
        -84
      ]
    ],
    [
      6,
      30,
      [
        "-190686098599462651966625779",
        -83
      ]
    ],
    [
      6,
      31,
      [
        "-39118648124407246754120219",
        -81
      ]
    ],
    [
      6,
      32,
      [
        "443120237396904887390890201",
        -85
      ]
    ],
    [
      6,
      33,
      [
        "347413878807947183093250601",
        -84
      ]
    ],
    [
      6,
      34,
      [
        "-28637526976750962634193803",
        -82
      ]
    ],
    [
      6,
      35,
      [
        "-156127171773374817584226325",
        -83
      ]
    ],
    [
      6,
      36,
      [
        "625630010125698166239777427",
        -87
      ]
    ],
    [
      6,
      37,
      [
        "126777954456604196850728695",
        -83
      ]
    ],
    [
      6,
      38,
      [
        "-725209983334108563813237433",
        -87
      ]
    ],
    [
      6,
      39,
      [
        "-22950690735457423104722003",
        -81
      ]
    ],
    [
      6,
      40,
      [
        "486485742494801503143061807",
        -86
      ]
    ],
    [
      6,
      41,
      [
        "198617171268970477019125225",
        -85
      ]
    ],
    [
      6,
      42,
      [
        "-70398501685877052171830245",
        -83
      ]
    ],
    [
      6,
      43,
      [
        "10634029151076184855719653",
        -87
      ]
    ],
    [
      6,
      44,
      [
        "55903543860381760229909365",
        -83
      ]
    ],
    [
      6,
      45,
      [
        "-188363375623692375785143963",
        -85
      ]
    ],
    [
      6,
      46,
      [
        "176881723803270779013199043",
        -91
      ]
    ],
    [
      6,
      47,
      [
        "153074362687886621195172127",
        -85
      ]
    ],
    [
      6,
      48,
      [
        "-207450090249955930889718339",
        -85
      ]
    ],
    [
      6,
      49,
      [
        "186438982503179057925088751",
        -85
      ]
    ],
    [
      6,
      50,
      [
        "-69185195875057668130011649",
        -84
      ]
    ],
    [
      6,
      51,
      [
        "11551450494560967514999543",
        -82
      ]
    ],
    [
      6,
      52,
      [
        "-114944074419152855633763935",
        -86
      ]
    ],
    [
      6,
      53,
      [
        "66665140081044716842097129",
        -86
      ]
    ],
    [
      6,
      54,
      [
        "-70997992206279195011797967",
        -87
      ]
    ],
    [
      6,
      55,
      [
        "135910899950262680202980517",
        -89
      ]
    ],
    [
      6,
      56,
      [
        "-56964365492150739826478619",
        -89
      ]
    ],
    [
      6,
      57,
      [
        "10018870742721667746183095",
        -88
      ]
    ],
    [
      6,
      58,
      [
        "-5293106227454532029124509",
        -89
      ]
    ],
    [
      6,
      59,
      [
        "269423600488127977780897",
        -88
      ]
    ],
    [
      6,
      60,
      [
        "3883276173089689337624159",
        -92
      ]
    ],
    [
      6,
      61,
      [
        "-444919974379193065379027",
        -89
      ]
    ],
    [
      6,
      62,
      [
        "496785798840938509205589",
        -90
      ]
    ],
    [
      6,
      63,
      [
        "-449111691983744374933039",
        -91
      ]
    ],
    [
      6,
      64,
      [
        "22152553833822206360683",
        -88
      ]
    ],
    [
      6,
      65,
      [
        "-63062279145188655737393",
        -91
      ]
    ],
    [
      6,
      66,
      [
        "10297935160222668479639",
        -90
      ]
    ],
    [
      6,
      67,
      [
        "-195069907924721892665",
        -86
      ]
    ],
    [
      6,
      68,
      [
        "1769101852077157044649",
        -91
      ]
    ],
    [
      6,
      69,
      [
        "-942934507183258581085",
        -92
      ]
    ],
    [
      6,
      70,
      [
        "59332011110359326409",
        -90
      ]
    ],
    [
      6,
      71,
      [
        "-56610168536713137449",
        -92
      ]
    ],
    [
      6,
      72,
      [
        "12833887897620027357",
        -92
      ]
    ],
    [
      6,
      73,
      [
        "-1385951262470843729",
        -91
      ]
    ],
    [
      6,
      74,
      [
        "285758974615928817",
        -91
      ]
    ],
    [
      6,
      75,
      [
        "-56341360817690437",
        -91
      ]
    ],
    [
      6,
      76,
      [
        "42548949414210017",
        -93
      ]
    ],
    [
      6,
      77,
      [
        "-3853392285141683",
        -92
      ]
    ],
    [
      6,
      78,
      [
        "83330392591651",
        -89
      ]
    ],
    [
      6,
      79,
      [
        "-56857179129759",
        -91
      ]
    ],
    [
      6,
      80,
      [
        "16175696184733",
        -92
      ]
    ],
    [
      8,
      1,
      [
        "-42688192907471682700044761",
        -91
      ]
    ],
    [
      8,
      2,
      [
        "-245907370941876911503152945",
        -91
      ]
    ],
    [
      8,
      3,
      [
        "-105491209392439241600011983",
        -88
      ]
    ],
    [
      8,
      4,
      [
        "-547968064255233412578593829",
        -89
      ]
    ],
    [
      8,
      5,
      [
        "-585361506544487816462762325",
        -88
      ]
    ],
    [
      8,
      6,
      [
        "-266469383648326561559843631",
        -86
      ]
    ],
    [
      8,
      7,
      [
        "-418373753076141774287250653",
        -86
      ]
    ],
    [
      8,
      8,
      [
        "-562191688109711846797008497",
        -86
      ]
    ],
    [
      8,
      9,
      [
        "-156063727341127609063241471",
        -84
      ]
    ],
    [
      8,
      10,
      [
        "-513068524849743273892387051",
        -86
      ]
    ],
    [
      8,
      11,
      [
        "-164944646101705835264765973",
        -86
      ]
    ],
    [
      8,
      12,
      [
        "388110657089545853208854757",
        -86
      ]
    ],
    [
      8,
      13,
      [
        "120575328955247166164786015",
        -83
      ]
    ],
    [
      8,
      14,
      [
        "313733769531557295024769087",
        -84
      ]
    ],
    [
      8,
      15,
      [
        "241679597924439943650887991",
        -84
      ]
    ],
    [
      8,
      16,
      [
        "516735262160793324718898633",
        -89
      ]
    ],
    [
      8,
      17,
      [
        "-524863642171153283337850591",
        -85
      ]
    ],
    [
      8,
      18,
      [
        "-205211522249976343512546925",
        -83
      ]
    ],
    [
      8,
      19,
      [
        "-282304153914592981690484223",
        -84
      ]
    ],
    [
      8,
      20,
      [
        "310726006349265882375820733",
        -86
      ]
    ],
    [
      8,
      21,
      [
        "401225182187155079335886201",
        -84
      ]
    ],
    [
      8,
      22,
      [
        "48238263058621456341256037",
        -81
      ]
    ],
    [
      8,
      23,
      [
        "39434650354847157974461459",
        -87
      ]
    ],
    [
      8,
      24,
      [
        "-191885759851032620874080235",
        -83
      ]
    ],
    [
      8,
      25,
      [
        "-357247281488976007739479259",
        -84
      ]
    ],
    [
      8,
      26,
      [
        "71625160189123312978347647",
        -84
      ]
    ],
    [
      8,
      27,
      [
        "24433538669970816712104495",
        -80
      ]
    ],
    [
      8,
      28,
      [
        "195405603707476980033031313",
        -84
      ]
    ],
    [
      8,
      29,
      [
        "-477764052420062603954296409",
        -85
      ]
    ],
    [
      8,
      30,
      [
        "-293233427143636322971936907",
        -84
      ]
    ],
    [
      8,
      31,
      [
        "167362323683401818721679173",
        -85
      ]
    ],
    [
      8,
      32,
      [
        "138877789854691335714450769",
        -83
      ]
    ],
    [
      8,
      33,
      [
        "3538094394906411243540119",
        -85
      ]
    ],
    [
      8,
      34,
      [
        "-28471296069211476708789349",
        -81
      ]
    ],
    [
      8,
      35,
      [
        "-183797558508521968992596585",
        -87
      ]
    ],
    [
      8,
      36,
      [
        "364536696193152994171499173",
        -85
      ]
    ],
    [
      8,
      37,
      [
        "549128352968474648689275",
        -81
      ]
    ],
    [
      8,
      38,
      [
        "-291289083505116988214243457",
        -85
      ]
    ],
    [
      8,
      39,
      [
        "287787960517684734066436325",
        -87
      ]
    ],
    [
      8,
      40,
      [
        "51554149497106890481046847",
        -83
      ]
    ],
    [
      8,
      41,
      [
        "-163574817593593008677788065",
        -85
      ]
    ],
    [
      8,
      42,
      [
        "-62645903523242028778461253",
        -85
      ]
    ],
    [
      8,
      43,
      [
        "186246005965493307651938627",
        -85
      ]
    ],
    [
      8,
      44,
      [
        "-31857873238623075551284451",
        -83
      ]
    ],
    [
      8,
      45,
      [
        "-15951339648920952792135131393",
        -95
      ]
    ],
    [
      8,
      46,
      [
        "67361076404255151598881305",
        -84
      ]
    ],
    [
      8,
      47,
      [
        "-47126185318502405845374827",
        -83
      ]
    ],
    [
      8,
      48,
      [
        "23192148361398651079665635",
        -82
      ]
    ],
    [
      8,
      49,
      [
        "-37604969055324791789680559",
        -83
      ]
    ],
    [
      8,
      50,
      [
        "26356712347250720781262483",
        -83
      ]
    ],
    [
      8,
      51,
      [
        "-65002819267625373315149015",
        -85
      ]
    ],
    [
      8,
      52,
      [
        "142023564919914129044166065",
        -87
      ]
    ],
    [
      8,
      53,
      [
        "-276026039542485364776831367",
        -89
      ]
    ],
    [
      8,
      54,
      [
        "59921665557072624705902177",
        -88
      ]
    ],
    [
      8,
      55,
      [
        "-93755024479860825424508521",
        -90
      ]
    ],
    [
      8,
      56,
      [
        "268993395366926773728523149",
        -93
      ]
    ],
    [
      8,
      57,
      [
        "-1433953580472351322611869",
        -87
      ]
    ],
    [
      8,
      58,
      [
        "7937344438910609256452531",
        -91
      ]
    ],
    [
      8,
      59,
      [
        "-5969955822874422301497339",
        -92
      ]
    ],
    [
      8,
      60,
      [
        "620610032237514991668327",
        -90
      ]
    ],
    [
      8,
      61,
      [
        "-135597978810163320311453",
        -89
      ]
    ],
    [
      8,
      62,
      [
        "233646113197847573736277",
        -91
      ]
    ],
    [
      8,
      63,
      [
        "-11923545392333084364141",
        -88
      ]
    ],
    [
      8,
      64,
      [
        "72637883244440047810043",
        -92
      ]
    ],
    [
      8,
      65,
      [
        "-6424735024498585038873",
        -90
      ]
    ],
    [
      8,
      66,
      [
        "1057772627557624875457",
        -89
      ]
    ],
    [
      8,
      67,
      [
        "-81324027703202375961",
        -87
      ]
    ],
    [
      8,
      68,
      [
        "23448264785186913897",
        -87
      ]
    ],
    [
      8,
      69,
      [
        "-101802042979663919711",
        -91
      ]
    ],
    [
      8,
      70,
      [
        "208688971628633048039",
        -94
      ]
    ],
    [
      8,
      71,
      [
        "-6331894153557777621",
        -91
      ]
    ],
    [
      8,
      72,
      [
        "46717945149343904103",
        -96
      ]
    ],
    [
      8,
      73,
      [
        "-320548397475154987",
        -91
      ]
    ],
    [
      8,
      74,
      [
        "537381670417154177",
        -94
      ]
    ],
    [
      8,
      75,
      [
        "-215413502806369811",
        -95
      ]
    ],
    [
      8,
      76,
      [
        "5168666743556251",
        -92
      ]
    ],
    [
      8,
      77,
      [
        "-955857682068569",
        -92
      ]
    ],
    [
      8,
      78,
      [
        "5204031907719",
        -87
      ]
    ],
    [
      8,
      79,
      [
        "-7605861783113",
        -90
      ]
    ],
    [
      8,
      80,
      [
        "3930065695617",
        -92
      ]
    ],
    [
      10,
      1,
      [
        "-180948890569551186216853599",
        -92
      ]
    ],
    [
      10,
      2,
      [
        "-242412686156953636186603295",
        -90
      ]
    ],
    [
      10,
      3,
      [
        "-193764653452946723219594301",
        -88
      ]
    ],
    [
      10,
      4,
      [
        "-117184260351284213849072699",
        -86
      ]
    ],
    [
      10,
      5,
      [
        "-464933656968630869784756133",
        -87
      ]
    ],
    [
      10,
      6,
      [
        "-195101480627017483207392995",
        -85
      ]
    ],
    [
      10,
      7,
      [
        "-556874309482933612936194023",
        -86
      ]
    ],
    [
      10,
      8,
      [
        "-330667349286627132259996425",
        -85
      ]
    ],
    [
      10,
      9,
      [
        "-606126650173885142427426599",
        -86
      ]
    ],
    [
      10,
      10,
      [
        "-619732831510727086718461965",
        -87
      ]
    ],
    [
      10,
      11,
      [
        "223143621346014507965316081",
        -86
      ]
    ],
    [
      10,
      12,
      [
        "104903515383987119524370999",
        -83
      ]
    ],
    [
      10,
      13,
      [
        "619420359093724995339306465",
        -85
      ]
    ],
    [
      10,
      14,
      [
        "551421048311410833918219243",
        -85
      ]
    ],
    [
      10,
      15,
      [
        "40811550210142292705119629",
        -83
      ]
    ],
    [
      10,
      16,
      [
        "-388445118484093521407627977",
        -85
      ]
    ],
    [
      10,
      17,
      [
        "-380797182129962631944870199",
        -84
      ]
    ],
    [
      10,
      18,
      [
        "-39944611589932762455456487",
        -81
      ]
    ],
    [
      10,
      19,
      [
        "-50697422703212539517273207",
        -86
      ]
    ],
    [
      10,
      20,
      [
        "159739542476142771184555363",
        -83
      ]
    ],
    [
      10,
      21,
      [
        "383834585734649890207351303",
        -84
      ]
    ],
    [
      10,
      22,
      [
        "382152629691946064073011577",
        -86
      ]
    ],
    [
      10,
      23,
      [
        "-278990605727407838788072813",
        -84
      ]
    ],
    [
      10,
      24,
      [
        "-347731651295365570784723325",
        -84
      ]
    ],
    [
      10,
      25,
      [
        "-63837029007456197201138121",
        -85
      ]
    ],
    [
      10,
      26,
      [
        "292848548462109151374699221",
        -84
      ]
    ],
    [
      10,
      27,
      [
        "455222011901369820753004065",
        -85
      ]
    ],
    [
      10,
      28,
      [
        "-238992421457882231488103309",
        -85
      ]
    ],
    [
      10,
      29,
      [
        "-257521345337930337000548555",
        -84
      ]
    ],
    [
      10,
      30,
      [
        "-102630860329937795971176681",
        -87
      ]
    ],
    [
      10,
      31,
      [
        "418285481839954173172998009",
        -85
      ]
    ],
    [
      10,
      32,
      [
        "275173183966271525383259011",
        -86
      ]
    ],
    [
      10,
      33,
      [
        "-156371133509096090880112183",
        -84
      ]
    ],
    [
      10,
      34,
      [
        "-71918685853743038329001439",
        -84
      ]
    ],
    [
      10,
      35,
      [
        "250082437897507496532238707",
        -85
      ]
    ],
    [
      10,
      36,
      [
        "23103028604936692893481955",
        -83
      ]
    ],
    [
      10,
      37,
      [
        "-3456847998403143123230777",
        -79
      ]
    ],
    [
      10,
      38,
      [
        "-220772053745239233942451",
        -82
      ]
    ],
    [
      10,
      39,
      [
        "182850084873643057811976345",
        -85
      ]
    ],
    [
      10,
      40,
      [
        "-222723488898072600098864415",
        -86
      ]
    ],
    [
      10,
      41,
      [
        "-280098140332152012594213559",
        -87
      ]
    ],
    [
      10,
      42,
      [
        "164224312937983213591434057",
        -85
      ]
    ],
    [
      10,
      43,
      [
        "-235563070073554969951947085",
        -86
      ]
    ],
    [
      10,
      44,
      [
        "-259025923209263647780227679",
        -90
      ]
    ],
    [
      10,
      45,
      [
        "130645081632317412998815431",
        -85
      ]
    ],
    [
      10,
      46,
      [
        "-99606658363870229409237319",
        -84
      ]
    ],
    [
      10,
      47,
      [
        "102597516898570839897371963",
        -84
      ]
    ],
    [
      10,
      48,
      [
        "-168453629862889813402959175",
        -85
      ]
    ],
    [
      10,
      49,
      [
        "58348630705132542851174823",
        -84
      ]
    ],
    [
      10,
      50,
      [
        "-140513682672964638534609373",
        -86
      ]
    ],
    [
      10,
      51,
      [
        "150016186609124906671095973",
        -87
      ]
    ],
    [
      10,
      52,
      [
        "-9027212475695047237925131",
        -84
      ]
    ],
    [
      10,
      53,
      [
        "254927122134335617374102001",
        -90
      ]
    ],
    [
      10,
      54,
      [
        "-1676142720966799056915300039",
        -94
      ]
    ],
    [
      10,
      55,
      [
        "162605434222304771453872725",
        -92
      ]
    ],
    [
      10,
      56,
      [
        "-60070726923715516357831303",
        -92
      ]
    ],
    [
      10,
      57,
      [
        "10543958134204954532339047",
        -91
      ]
    ],
    [
      10,
      58,
      [
        "-6927717010629283420039599",
        -92
      ]
    ],
    [
      10,
      59,
      [
        "1029569272817739463205409",
        -91
      ]
    ],
    [
      10,
      60,
      [
        "-257593181652258452500533",
        -91
      ]
    ],
    [
      10,
      61,
      [
        "2680577264976554198251",
        -87
      ]
    ],
    [
      10,
      62,
      [
        "870826457002734878527",
        -89
      ]
    ],
    [
      10,
      63,
      [
        "-231633815269660666437",
        -86
      ]
    ],
    [
      10,
      64,
      [
        "1084127503033870041527",
        -89
      ]
    ],
    [
      10,
      65,
      [
        "-1901121522905636440889",
        -91
      ]
    ],
    [
      10,
      66,
      [
        "356203546878541789817",
        -90
      ]
    ],
    [
      10,
      67,
      [
        "-29868140051893925835",
        -88
      ]
    ],
    [
      10,
      68,
      [
        "146689697757739124609",
        -92
      ]
    ],
    [
      10,
      69,
      [
        "-20870047997153995957",
        -91
      ]
    ],
    [
      10,
      70,
      [
        "11102580285656385413",
        -92
      ]
    ],
    [
      10,
      71,
      [
        "-11108130357721104885",
        -94
      ]
    ],
    [
      10,
      72,
      [
        "2624287444442313879",
        -94
      ]
    ],
    [
      10,
      73,
      [
        "-36726849910777293",
        -90
      ]
    ],
    [
      10,
      74,
      [
        "15632020034818051",
        -91
      ]
    ],
    [
      10,
      75,
      [
        "-3170625522587401",
        -91
      ]
    ],
    [
      10,
      76,
      [
        "611913322935091",
        -91
      ]
    ],
    [
      10,
      77,
      [
        "-229553994168515",
        -92
      ]
    ],
    [
      10,
      78,
      [
        "153217421255149",
        -94
      ]
    ],
    [
      10,
      79,
      [
        "-124076818332415",
        -96
      ]
    ],
    [
      10,
      80,
      [
        "99363016705",
        -89
      ]
    ],
    [
      12,
      1,
      [
        "-84753312752382511029164195",
        -90
      ]
    ],
    [
      12,
      2,
      [
        "-428087252801381162183363895",
        -90
      ]
    ],
    [
      12,
      3,
      [
        "-643764328430987130546228331",
        -89
      ]
    ],
    [
      12,
      4,
      [
        "-729980632480051140809767853",
        -88
      ]
    ],
    [
      12,
      5,
      [
        "-84311754216683594415713093",
        -84
      ]
    ],
    [
      12,
      6,
      [
        "-130349633485020894495402443",
        -84
      ]
    ],
    [
      12,
      7,
      [
        "-167767875710306995837264529",
        -84
      ]
    ],
    [
      12,
      8,
      [
        "-171588168228712538415092965",
        -84
      ]
    ],
    [
      12,
      9,
      [
        "-467491128689467675527812303",
        -86
      ]
    ],
    [
      12,
      10,
      [
        "63920595081780799600288357",
        -88
      ]
    ],
    [
      12,
      11,
      [
        "325473038161620366855795985",
        -85
      ]
    ],
    [
      12,
      12,
      [
        "290294883970135081784153787",
        -84
      ]
    ],
    [
      12,
      13,
      [
        "603120658179418424361643727",
        -85
      ]
    ],
    [
      12,
      14,
      [
        "602958856318086798601270755",
        -86
      ]
    ],
    [
      12,
      15,
      [
        "-446028477629048555208005521",
        -86
      ]
    ],
    [
      12,
      16,
      [
        "-332750744564209292040175377",
        -84
      ]
    ],
    [
      12,
      17,
      [
        "-343949932226128141601960617",
        -84
      ]
    ],
    [
      12,
      18,
      [
        "-51183669808371676152036609",
        -83
      ]
    ],
    [
      12,
      19,
      [
        "226008956739866878255287377",
        -84
      ]
    ],
    [
      12,
      20,
      [
        "181943457495534896104018179",
        -83
      ]
    ],
    [
      12,
      21,
      [
        "86177985885192093020813345",
        -83
      ]
    ],
    [
      12,
      22,
      [
        "-173593516419162189819962189",
        -84
      ]
    ],
    [
      12,
      23,
      [
        "-320063495752324970963798967",
        -84
      ]
    ],
    [
      12,
      24,
      [
        "-449481938122136099305109341",
        -86
      ]
    ],
    [
      12,
      25,
      [
        "396825502555417286841489639",
        -85
      ]
    ],
    [
      12,
      26,
      [
        "468458912171075407434843947",
        -85
      ]
    ],
    [
      12,
      27,
      [
        "-216737634857168183166270241",
        -87
      ]
    ],
    [
      12,
      28,
      [
        "-422728686962739445300772931",
        -85
      ]
    ],
    [
      12,
      29,
      [
        "-288659704263660052526398935",
        -86
      ]
    ],
    [
      12,
      30,
      [
        "147180909023973942645280357",
        -84
      ]
    ],
    [
      12,
      31,
      [
        "198394181891654684681848951",
        -85
      ]
    ],
    [
      12,
      32,
      [
        "-202764663555009125576031507",
        -85
      ]
    ],
    [
      12,
      33,
      [
        "-352502946462625007370726125",
        -86
      ]
    ],
    [
      12,
      34,
      [
        "341248529786147735620764119",
        -86
      ]
    ],
    [
      12,
      35,
      [
        "234007389050321955572308305",
        -86
      ]
    ],
    [
      12,
      36,
      [
        "-43788409832961520295996327",
        -83
      ]
    ],
    [
      12,
      37,
      [
        "-711393442504654536686850331",
        -90
      ]
    ],
    [
      12,
      38,
      [
        "41256214113587512761469097",
        -83
      ]
    ],
    [
      12,
      39,
      [
        "-205875880709375128901350191",
        -86
      ]
    ],
    [
      12,
      40,
      [
        "-252704403509351222380813889",
        -87
      ]
    ],
    [
      12,
      41,
      [
        "168486315579801366701133157",
        -85
      ]
    ],
    [
      12,
      42,
      [
        "-67904634624382646078790603",
        -84
      ]
    ],
    [
      12,
      43,
      [
        "16455100561317358810078963",
        -89
      ]
    ],
    [
      12,
      44,
      [
        "72646437840215124226625815",
        -84
      ]
    ],
    [
      12,
      45,
      [
        "-115707495423686508014616689",
        -84
      ]
    ],
    [
      12,
      46,
      [
        "119925767549120731231451043",
        -84
      ]
    ],
    [
      12,
      47,
      [
        "-97733586106636820351247295",
        -84
      ]
    ],
    [
      12,
      48,
      [
        "134035691324545983816229143",
        -85
      ]
    ],
    [
      12,
      49,
      [
        "-320771397954714057736835899",
        -87
      ]
    ],
    [
      12,
      50,
      [
        "171491668761629415238945735",
        -87
      ]
    ],
    [
      12,
      51,
      [
        "-41673586286400759193256247",
        -86
      ]
    ],
    [
      12,
      52,
      [
        "149112912119232144820130543",
        -89
      ]
    ],
    [
      12,
      53,
      [
        "-30922222255642326751349615",
        -88
      ]
    ],
    [
      12,
      54,
      [
        "6108018794093679540487014985",
        -97
      ]
    ],
    [
      12,
      55,
      [
        "-8555793034189289635418113",
        -89
      ]
    ],
    [
      12,
      56,
      [
        "90954022594126905319839547",
        -94
      ]
    ],
    [
      12,
      57,
      [
        "-6974701889006052740317379",
        -92
      ]
    ],
    [
      12,
      58,
      [
        "123628140413417154500947",
        -88
      ]
    ],
    [
      12,
      59,
      [
        "-131861402655465039856663",
        -90
      ]
    ],
    [
      12,
      60,
      [
        "69682192896552260160383",
        -91
      ]
    ],
    [
      12,
      61,
      [
        "-5041107175153702641027",
        -89
      ]
    ],
    [
      12,
      62,
      [
        "55510800124855655965693",
        -94
      ]
    ],
    [
      12,
      63,
      [
        "-5467223345802580134065",
        -92
      ]
    ],
    [
      12,
      64,
      [
        "554614656758968442487",
        -90
      ]
    ],
    [
      12,
      65,
      [
        "-215634940474042570249",
        -90
      ]
    ],
    [
      12,
      66,
      [
        "2440661811022024939",
        -85
      ]
    ],
    [
      12,
      67,
      [
        "-26195930269954874487",
        -90
      ]
    ],
    [
      12,
      68,
      [
        "8154916932577479243",
        -90
      ]
    ],
    [
      12,
      69,
      [
        "-4734049370734948283",
        -91
      ]
    ],
    [
      12,
      70,
      [
        "643708521551627411",
        -90
      ]
    ],
    [
      12,
      71,
      [
        "-164747669370472101",
        -90
      ]
    ],
    [
      12,
      72,
      [
        "159352973156710551",
        -92
      ]
    ],
    [
      12,
      73,
      [
        "-146137699996009763",
        -94
      ]
    ],
    [
      12,
      74,
      [
        "1990416525700319",
        -90
      ]
    ],
    [
      12,
      75,
      [
        "-51816501261695",
        -87
      ]
    ],
    [
      12,
      76,
      [
        "162929411812725",
        -91
      ]
    ],
    [
      12,
      77,
      [
        "-32306150475761",
        -91
      ]
    ],
    [
      12,
      78,
      [
        "638907351001",
        -88
      ]
    ],
    [
      12,
      79,
      [
        "-9727098987017",
        -94
      ]
    ],
    [
      12,
      80,
      [
        "62306344781",
        -90
      ]
    ],
    [
      14,
      1,
      [
        "-72869866412388291594359163",
        -89
      ]
    ],
    [
      14,
      2,
      [
        "-87531936398948771918930931",
        -87
      ]
    ],
    [
      14,
      3,
      [
        "-498641882684250473057917431",
        -88
      ]
    ],
    [
      14,
      4,
      [
        "-532369738819398114156183941",
        -87
      ]
    ],
    [
      14,
      5,
      [
        "-229467155942501834023617811",
        -85
      ]
    ],
    [
      14,
      6,
      [
        "-651676578841175524885817383",
        -86
      ]
    ],
    [
      14,
      7,
      [
        "-93365252009824381601270881",
        -83
      ]
    ],
    [
      14,
      8,
      [
        "-627609158619565243206991559",
        -86
      ]
    ],
    [
      14,
      9,
      [
        "-445678325979408869143507285",
        -87
      ]
    ],
    [
      14,
      10,
      [
        "203573643922249016082278013",
        -85
      ]
    ],
    [
      14,
      11,
      [
        "511742874382721466000780473",
        -85
      ]
    ],
    [
      14,
      12,
      [
        "317879130641764493794554087",
        -84
      ]
    ],
    [
      14,
      13,
      [
        "220624579383899279420965501",
        -84
      ]
    ],
    [
      14,
      14,
      [
        "-143799655266673289915200931",
        -87
      ]
    ],
    [
      14,
      15,
      [
        "-269528231493224675289956645",
        -84
      ]
    ],
    [
      14,
      16,
      [
        "-22283853996516237700006581",
        -80
      ]
    ],
    [
      14,
      17,
      [
        "-94366226587869027965992289",
        -83
      ]
    ],
    [
      14,
      18,
      [
        "63508204021890703867033291",
        -83
      ]
    ],
    [
      14,
      19,
      [
        "332485128734782948217491793",
        -84
      ]
    ],
    [
      14,
      20,
      [
        "236487502903259131739562969",
        -84
      ]
    ],
    [
      14,
      21,
      [
        "-299866750920877553442646399",
        -86
      ]
    ],
    [
      14,
      22,
      [
        "-285495461551263176996012749",
        -84
      ]
    ],
    [
      14,
      23,
      [
        "-346738472871927547814341571",
        -85
      ]
    ],
    [
      14,
      24,
      [
        "118473835625389226960851577",
        -84
      ]
    ],
    [
      14,
      25,
      [
        "461033038146268806062903185",
        -85
      ]
    ],
    [
      14,
      26,
      [
        "603470014806788555554856401",
        -88
      ]
    ],
    [
      14,
      27,
      [
        "-21748929029986704918255759",
        -81
      ]
    ],
    [
      14,
      28,
      [
        "-421558137013826841578115889",
        -86
      ]
    ],
    [
      14,
      29,
      [
        "217771213660879114329522257",
        -85
      ]
    ],
    [
      14,
      30,
      [
        "111754800052321828884838539",
        -84
      ]
    ],
    [
      14,
      31,
      [
        "-307688902364483641634175703",
        -86
      ]
    ],
    [
      14,
      32,
      [
        "-46598179104970971000431773",
        -83
      ]
    ],
    [
      14,
      33,
      [
        "19418304436059442273227865",
        -82
      ]
    ],
    [
      14,
      34,
      [
        "242731302717141552986654365",
        -86
      ]
    ],
    [
      14,
      35,
      [
        "-190855041356769115224332627",
        -85
      ]
    ],
    [
      14,
      36,
      [
        "-323156857488297956163171765",
        -90
      ]
    ],
    [
      14,
      37,
      [
        "12319629943105535986488751",
        -81
      ]
    ],
    [
      14,
      38,
      [
        "-151044931587433142175953839",
        -85
      ]
    ],
    [
      14,
      39,
      [
        "-137371882615328400413487483",
        -86
      ]
    ],
    [
      14,
      40,
      [
        "29746616684637240537371327",
        -82
      ]
    ],
    [
      14,
      41,
      [
        "-51589613371509888464650149",
        -83
      ]
    ],
    [
      14,
      42,
      [
        "539664413038388699467857815",
        -91
      ]
    ],
    [
      14,
      43,
      [
        "212916373188029969874055805",
        -85
      ]
    ],
    [
      14,
      44,
      [
        "-170978533234450696863429867",
        -84
      ]
    ],
    [
      14,
      45,
      [
        "88267435818403466014229509",
        -83
      ]
    ],
    [
      14,
      46,
      [
        "-8952748599524513425731419",
        -80
      ]
    ],
    [
      14,
      47,
      [
        "196147790933322131018220127",
        -85
      ]
    ],
    [
      14,
      48,
      [
        "-235086462231604751936744073",
        -86
      ]
    ],
    [
      14,
      49,
      [
        "63042241055275147630685585",
        -85
      ]
    ],
    [
      14,
      50,
      [
        "-30704700319046076166993121",
        -85
      ]
    ],
    [
      14,
      51,
      [
        "27425777884750379557892439",
        -86
      ]
    ],
    [
      14,
      52,
      [
        "-180895105840812954249544813",
        -90
      ]
    ],
    [
      14,
      53,
      [
        "69179234836634407558116511",
        -90
      ]
    ],
    [
      14,
      54,
      [
        "-49324391499012052054670323",
        -91
      ]
    ],
    [
      14,
      55,
      [
        "8245598703145420120587547",
        -90
      ]
    ],
    [
      14,
      56,
      [
        "-20855044774497238907803547",
        -93
      ]
    ],
    [
      14,
      57,
      [
        "3149412083334188780618399",
        -92
      ]
    ],
    [
      14,
      58,
      [
        "-917518558264123291985609",
        -92
      ]
    ],
    [
      14,
      59,
      [
        "64667523386591176504275",
        -90
      ]
    ],
    [
      14,
      60,
      [
        "-17442009403517687920525",
        -90
      ]
    ],
    [
      14,
      61,
      [
        "8675365458930220514991",
        -91
      ]
    ],
    [
      14,
      62,
      [
        "-29048287408485769049337",
        -95
      ]
    ],
    [
      14,
      63,
      [
        "225596898125042758557",
        -91
      ]
    ],
    [
      14,
      64,
      [
        "12047047778690828115",
        -89
      ]
    ],
    [
      14,
      65,
      [
        "-51551242731280097363",
        -91
      ]
    ],
    [
      14,
      66,
      [
        "25759204474446171269",
        -91
      ]
    ],
    [
      14,
      67,
      [
        "-1264458728844712195",
        -88
      ]
    ],
    [
      14,
      68,
      [
        "13795892143566561821",
        -93
      ]
    ],
    [
      14,
      69,
      [
        "-1060331940328009771",
        -91
      ]
    ],
    [
      14,
      70,
      [
        "18724141617327203",
        -87
      ]
    ],
    [
      14,
      71,
      [
        "-19670031350457613",
        -89
      ]
    ],
    [
      14,
      72,
      [
        "154821320640911283",
        -94
      ]
    ],
    [
      14,
      73,
      [
        "-2242230764098815",
        -90
      ]
    ],
    [
      14,
      74,
      [
        "1961232269979165",
        -92
      ]
    ],
    [
      14,
      75,
      [
        "-205664402355589",
        -91
      ]
    ],
    [
      14,
      76,
      [
        "39208968861529",
        -91
      ]
    ],
    [
      14,
      77,
      [
        "-4158420825563",
        -90
      ]
    ],
    [
      14,
      78,
      [
        "17193590259235",
        -95
      ]
    ],
    [
      14,
      79,
      [
        "-156063335223",
        -90
      ]
    ],
    [
      14,
      80,
      [
        "36382295903",
        -91
      ]
    ],
    [
      16,
      1,
      [
        "-120877821609187363405304831",
        -89
      ]
    ],
    [
      16,
      2,
      [
        "-34707584846366429490641391",
        -85
      ]
    ],
    [
      16,
      3,
      [
        "-46985856122703840060283917",
        -84
      ]
    ],
    [
      16,
      4,
      [
        "-378551816084988095778699797",
        -86
      ]
    ],
    [
      16,
      5,
      [
        "-608295627486119357563632919",
        -86
      ]
    ],
    [
      16,
      6,
      [
        "-393942851591654940950303853",
        -85
      ]
    ],
    [
      16,
      7,
      [
        "-392596647308564283781300399",
        -85
      ]
    ],
    [
      16,
      8,
      [
        "-484217732846905654449307395",
        -86
      ]
    ],
    [
      16,
      9,
      [
        "119392263550086962645631147",
        -86
      ]
    ],
    [
      16,
      10,
      [
        "418782495301104855915715099",
        -85
      ]
    ],
    [
      16,
      11,
      [
        "20424302570036613359532055",
        -80
      ]
    ],
    [
      16,
      12,
      [
        "291211372224809735784048977",
        -84
      ]
    ],
    [
      16,
      13,
      [
        "331046676813194777364670449",
        -86
      ]
    ],
    [
      16,
      14,
      [
        "-24776932257463208496848705",
        -81
      ]
    ],
    [
      16,
      15,
      [
        "-182373919894053986381665537",
        -83
      ]
    ],
    [
      16,
      16,
      [
        "-136810520298440160457784983",
        -83
      ]
    ],
    [
      16,
      17,
      [
        "122599466964116182039943807",
        -86
      ]
    ],
    [
      16,
      18,
      [
        "304438217590697214713649665",
        -84
      ]
    ],
    [
      16,
      19,
      [
        "296855341270816003201490679",
        -84
      ]
    ],
    [
      16,
      20,
      [
        "16199872693595368335855657",
        -85
      ]
    ],
    [
      16,
      21,
      [
        "-132882942641922924067352097",
        -83
      ]
    ],
    [
      16,
      22,
      [
        "-14140739981190602111861593",
        -80
      ]
    ],
    [
      16,
      23,
      [
        "69291495199732022700511519",
        -84
      ]
    ],
    [
      16,
      24,
      [
        "121599724910116638416003539",
        -83
      ]
    ],
    [
      16,
      25,
      [
        "299299275481725793238505727",
        -86
      ]
    ],
    [
      16,
      26,
      [
        "-175485573198560593405345431",
        -84
      ]
    ],
    [
      16,
      27,
      [
        "-126640830136442461524352557",
        -84
      ]
    ],
    [
      16,
      28,
      [
        "60485748534313274548617513",
        -83
      ]
    ],
    [
      16,
      29,
      [
        "254850511412764783448911589",
        -85
      ]
    ],
    [
      16,
      30,
      [
        "-26732367685092908556649125",
        -82
      ]
    ],
    [
      16,
      31,
      [
        "-107435284787909721887316787",
        -84
      ]
    ],
    [
      16,
      32,
      [
        "3968559785390795719879193",
        -79
      ]
    ],
    [
      16,
      33,
      [
        "130538213110333649537477293",
        -85
      ]
    ],
    [
      16,
      34,
      [
        "-161307923162467060129990489",
        -84
      ]
    ],
    [
      16,
      35,
      [
        "39707883010421898319740105",
        -85
      ]
    ],
    [
      16,
      36,
      [
        "162653083145924034378654525",
        -84
      ]
    ],
    [
      16,
      37,
      [
        "-148318262150938977165461141",
        -84
      ]
    ],
    [
      16,
      38,
      [
        "-189115266809106760902980677",
        -86
      ]
    ],
    [
      16,
      39,
      [
        "105944562022015096213299801",
        -83
      ]
    ],
    [
      16,
      40,
      [
        "-95097774144152513779548329",
        -83
      ]
    ],
    [
      16,
      41,
      [
        "42520743934089100289312273",
        -86
      ]
    ],
    [
      16,
      42,
      [
        "96123767304164091667349663",
        -83
      ]
    ],
    [
      16,
      43,
      [
        "-4858157982496166251304145",
        -78
      ]
    ],
    [
      16,
      44,
      [
        "161059045964815921709478563",
        -83
      ]
    ],
    [
      16,
      45,
      [
        "-131163739184404618867463833",
        -83
      ]
    ],
    [
      16,
      46,
      [
        "180272305391104926259438331",
        -84
      ]
    ],
    [
      16,
      47,
      [
        "-216625843832003225389060331",
        -85
      ]
    ],
    [
      16,
      48,
      [
        "232445180095842998490111315",
        -86
      ]
    ],
    [
      16,
      49,
      [
        "-112916872176564809568995373",
        -86
      ]
    ],
    [
      16,
      50,
      [
        "100318363777926600568943023",
        -87
      ]
    ],
    [
      16,
      51,
      [
        "-82126246174867984019900371",
        -88
      ]
    ],
    [
      16,
      52,
      [
        "124712197695498561387744183",
        -90
      ]
    ],
    [
      16,
      53,
      [
        "-11042285133107045984619349",
        -88
      ]
    ],
    [
      16,
      54,
      [
        "7335911327368240433103049",
        -89
      ]
    ],
    [
      16,
      55,
      [
        "-2295362335794474234627979",
        -89
      ]
    ],
    [
      16,
      56,
      [
        "84765011273425603598463",
        -86
      ]
    ],
    [
      16,
      57,
      [
        "-756027273668232025505557",
        -91
      ]
    ],
    [
      16,
      58,
      [
        "98924820886388187256027",
        -90
      ]
    ],
    [
      16,
      59,
      [
        "-3012860593167331362421",
        -87
      ]
    ],
    [
      16,
      60,
      [
        "21692499236851102085605",
        -92
      ]
    ],
    [
      16,
      61,
      [
        "-283655184393179688437",
        -88
      ]
    ],
    [
      16,
      62,
      [
        "945066108384288795291",
        -92
      ]
    ],
    [
      16,
      63,
      [
        "-3707059033377757885",
        -86
      ]
    ],
    [
      16,
      64,
      [
        "20892754299489005845",
        -90
      ]
    ],
    [
      16,
      65,
      [
        "-8870264576189336033",
        -90
      ]
    ],
    [
      16,
      66,
      [
        "931362471358782417",
        -88
      ]
    ],
    [
      16,
      67,
      [
        "-11503038494686867839",
        -93
      ]
    ],
    [
      16,
      68,
      [
        "1008885701155792105",
        -91
      ]
    ],
    [
      16,
      69,
      [
        "-161815510769757155",
        -90
      ]
    ],
    [
      16,
      70,
      [
        "47870363406620283",
        -90
      ]
    ],
    [
      16,
      71,
      [
        "-26326084564283885",
        -91
      ]
    ],
    [
      16,
      72,
      [
        "6770242590487915",
        -91
      ]
    ],
    [
      16,
      73,
      [
        "-819822495613571",
        -90
      ]
    ],
    [
      16,
      74,
      [
        "186348264345143",
        -90
      ]
    ],
    [
      16,
      75,
      [
        "-329386316323501",
        -93
      ]
    ],
    [
      16,
      76,
      [
        "7941544904489",
        -90
      ]
    ],
    [
      16,
      77,
      [
        "-3661258018135",
        -91
      ]
    ],
    [
      16,
      78,
      [
        "3968416769103",
        -94
      ]
    ],
    [
      16,
      79,
      [
        "-249253331795",
        -92
      ]
    ],
    [
      16,
      80,
      [
        "12177145989",
        -90
      ]
    ],
    [
      18,
      1,
      [
        "3349823786484709133337791",
        -79
      ]
    ],
    [
      18,
      2,
      [
        "245544629731914082044686747",
        -83
      ]
    ],
    [
      18,
      3,
      [
        "164353703589915728074271787",
        -81
      ]
    ],
    [
      18,
      4,
      [
        "5061801044773251535100021",
        -75
      ]
    ],
    [
      18,
      5,
      [
        "250254714264275299494342059",
        -80
      ]
    ],
    [
      18,
      6,
      [
        "300346486972810951081316457",
        -80
      ]
    ],
    [
      18,
      7,
      [
        "249231568529321906362245787",
        -80
      ]
    ],
    [
      18,
      8,
      [
        "106060774628871628788517369",
        -81
      ]
    ],
    [
      18,
      9,
      [
        "-259929467882696493804470879",
        -80
      ]
    ],
    [
      18,
      10,
      [
        "-138164795990577699458416201",
        -78
      ]
    ],
    [
      18,
      11,
      [
        "-76595831461839702541767843",
        -77
      ]
    ],
    [
      18,
      12,
      [
        "-35831247982327044939094581",
        -77
      ]
    ],
    [
      18,
      13,
      [
        "337876497101935356370608893",
        -80
      ]
    ],
    [
      18,
      14,
      [
        "13450724916152272107208097",
        -74
      ]
    ],
    [
      18,
      15,
      [
        "49058513246976063695576953",
        -76
      ]
    ],
    [
      18,
      16,
      [
        "-115383997354187916493282245",
        -83
      ]
    ],
    [
      18,
      17,
      [
        "-119120899752287377623423975",
        -77
      ]
    ],
    [
      18,
      18,
      [
        "-266252971301968411263820599",
        -78
      ]
    ],
    [
      18,
      19,
      [
        "-19075262739230690685529047",
        -81
      ]
    ],
    [
      18,
      20,
      [
        "151538804042764240957145335",
        -77
      ]
    ],
    [
      18,
      21,
      [
        "33141981209550943472141083",
        -75
      ]
    ],
    [
      18,
      22,
      [
        "-68036826986315050181327371",
        -77
      ]
    ],
    [
      18,
      23,
      [
        "-194126294371270381073582659",
        -77
      ]
    ],
    [
      18,
      24,
      [
        "-299868225906416650271815509",
        -80
      ]
    ],
    [
      18,
      25,
      [
        "97893006099142020020756073",
        -76
      ]
    ],
    [
      18,
      26,
      [
        "231827867754707392087975861",
        -78
      ]
    ],
    [
      18,
      27,
      [
        "-362481095806133412924135563",
        -78
      ]
    ],
    [
      18,
      28,
      [
        "-315096902994768686300334279",
        -78
      ]
    ],
    [
      18,
      29,
      [
        "371627564837488618014011731",
        -78
      ]
    ],
    [
      18,
      30,
      [
        "162206794677621467710583587",
        -77
      ]
    ],
    [
      18,
      31,
      [
        "-112696937698969263032612687",
        -76
      ]
    ],
    [
      18,
      32,
      [
        "-56844688570338013481641463",
        -76
      ]
    ],
    [
      18,
      33,
      [
        "71475176140911901509405579",
        -75
      ]
    ],
    [
      18,
      34,
      [
        "-364451156107942965639227513",
        -81
      ]
    ],
    [
      18,
      35,
      [
        "-145841082543768158008663543",
        -76
      ]
    ],
    [
      18,
      36,
      [
        "243751806835423775424489527",
        -77
      ]
    ],
    [
      18,
      37,
      [
        "194066218769081767436331193",
        -78
      ]
    ],
    [
      18,
      38,
      [
        "-89435114410801530387439385",
        -75
      ]
    ],
    [
      18,
      39,
      [
        "38108035946857812585669021",
        -74
      ]
    ],
    [
      18,
      40,
      [
        "-68118793531894723838126845",
        -80
      ]
    ],
    [
      18,
      41,
      [
        "-38973229778002738009624653",
        -74
      ]
    ],
    [
      18,
      42,
      [
        "246690714654443179452344013",
        -76
      ]
    ],
    [
      18,
      43,
      [
        "-126628542617890789426481819",
        -75
      ]
    ],
    [
      18,
      44,
      [
        "51329421962969923248891719",
        -74
      ]
    ],
    [
      18,
      45,
      [
        "-140786713697754867052674697",
        -76
      ]
    ],
    [
      18,
      46,
      [
        "169055171619710071902616807",
        -77
      ]
    ],
    [
      18,
      47,
      [
        "-181506233038031179817136247",
        -78
      ]
    ],
    [
      18,
      48,
      [
        "353443663012645057342716939",
        -80
      ]
    ],
    [
      18,
      49,
      [
        "-78822422779297199235083379",
        -79
      ]
    ],
    [
      18,
      50,
      [
        "64928197347912432184862851",
        -80
      ]
    ],
    [
      18,
      51,
      [
        "-99389661974978176198675125",
        -82
      ]
    ],
    [
      18,
      52,
      [
        "284171365337114565083561975",
        -85
      ]
    ],
    [
      18,
      53,
      [
        "-190505382015060036730964931",
        -86
      ]
    ],
    [
      18,
      54,
      [
        "60107159271410859636941115",
        -86
      ]
    ],
    [
      18,
      55,
      [
        "-286515547323327113485423553",
        -90
      ]
    ],
    [
      18,
      56,
      [
        "20205105057784524459873439",
        -88
      ]
    ],
    [
      18,
      57,
      [
        "-10818735725748260742635917",
        -89
      ]
    ],
    [
      18,
      58,
      [
        "11019178502207997723540601",
        -91
      ]
    ],
    [
      18,
      59,
      [
        "-668399609606775528234725",
        -89
      ]
    ],
    [
      18,
      60,
      [
        "309581321301122923481947",
        -90
      ]
    ],
    [
      18,
      61,
      [
        "-17135074758827489663789",
        -88
      ]
    ],
    [
      18,
      62,
      [
        "14533058271393896993535",
        -90
      ]
    ],
    [
      18,
      63,
      [
        "-1479169308799364107463",
        -89
      ]
    ],
    [
      18,
      64,
      [
        "580283298803111536653",
        -90
      ]
    ],
    [
      18,
      65,
      [
        "-110363892384655249037",
        -90
      ]
    ],
    [
      18,
      66,
      [
        "2569875231808697841",
        -87
      ]
    ],
    [
      18,
      67,
      [
        "-30467211238034385743",
        -93
      ]
    ],
    [
      18,
      68,
      [
        "1430367777237136867",
        -91
      ]
    ],
    [
      18,
      69,
      [
        "-554712328566760193",
        -92
      ]
    ],
    [
      18,
      70,
      [
        "896670848472913209",
        -95
      ]
    ],
    [
      18,
      71,
      [
        "-2934586754301645",
        -89
      ]
    ],
    [
      18,
      72,
      [
        "313075952624303",
        -88
      ]
    ],
    [
      18,
      73,
      [
        "-267686061815221",
        -90
      ]
    ],
    [
      18,
      74,
      [
        "111035365309973",
        -91
      ]
    ],
    [
      18,
      75,
      [
        "-5959224510151",
        -89
      ]
    ],
    [
      18,
      76,
      [
        "1840401959181",
        -90
      ]
    ],
    [
      18,
      77,
      [
        "-670005832703",
        -90
      ]
    ],
    [
      18,
      78,
      [
        "-58869639323",
        -91
      ]
    ],
    [
      18,
      79,
      [
        "-180532815551",
        -92
      ]
    ],
    [
      18,
      80,
      [
        "-27502041211",
        -93
      ]
    ],
    [
      20,
      1,
      [
        "40799219561164202070196017",
        -90
      ]
    ],
    [
      20,
      2,
      [
        "1412981808923858415345575",
        -83
      ]
    ],
    [
      20,
      3,
      [
        "14571900255439879216521649",
        -85
      ]
    ],
    [
      20,
      4,
      [
        "27404584220595995075024253",
        -85
      ]
    ],
    [
      20,
      5,
      [
        "39692155660375580256873927",
        -85
      ]
    ],
    [
      20,
      6,
      [
        "42886686849518841564115971",
        -85
      ]
    ],
    [
      20,
      7,
      [
        "27503144773706918969751113",
        -85
      ]
    ],
    [
      20,
      8,
      [
        "-38798380218033549451067817",
        -87
      ]
    ],
    [
      20,
      9,
      [
        "-115009059474224888835247907",
        -86
      ]
    ],
    [
      20,
      10,
      [
        "-11051680784181882092953197",
        -82
      ]
    ],
    [
      20,
      11,
      [
        "-71323699785741846867897577",
        -85
      ]
    ],
    [
      20,
      12,
      [
        "3445263760776953996881339",
        -86
      ]
    ],
    [
      20,
      13,
      [
        "184884721975187123521493697",
        -86
      ]
    ],
    [
      20,
      14,
      [
        "126902552671535065957146817",
        -85
      ]
    ],
    [
      20,
      15,
      [
        "54049961830302104264660089",
        -85
      ]
    ],
    [
      20,
      16,
      [
        "-1355847189228572319807757295",
        -89
      ]
    ],
    [
      20,
      17,
      [
        "-158061090653186196812503161",
        -85
      ]
    ],
    [
      20,
      18,
      [
        "-65280172118215052457559731",
        -85
      ]
    ],
    [
      20,
      19,
      [
        "946539859487191413457681739",
        -88
      ]
    ],
    [
      20,
      20,
      [
        "43163011613678394972149953",
        -83
      ]
    ],
    [
      20,
      21,
      [
        "-6671221684052733826717279",
        -86
      ]
    ],
    [
      20,
      22,
      [
        "-385648603322734096346872337",
        -86
      ]
    ],
    [
      20,
      23,
      [
        "-202868780899337983346490159",
        -86
      ]
    ],
    [
      20,
      24,
      [
        "331581450712242579657771153",
        -86
      ]
    ],
    [
      20,
      25,
      [
        "10435957920612204359998005",
        -81
      ]
    ],
    [
      20,
      26,
      [
        "-140982677935494499128411621",
        -85
      ]
    ],
    [
      20,
      27,
      [
        "-199590873206880687337588589",
        -85
      ]
    ],
    [
      20,
      28,
      [
        "596068459515206280405329259",
        -87
      ]
    ],
    [
      20,
      29,
      [
        "25429777811485623709469313",
        -82
      ]
    ],
    [
      20,
      30,
      [
        "-406024204331437000310645551",
        -86
      ]
    ],
    [
      20,
      31,
      [
        "-314076945877206692037734019",
        -86
      ]
    ],
    [
      20,
      32,
      [
        "36095560270831461906470725",
        -82
      ]
    ],
    [
      20,
      33,
      [
        "94768017779300858178056021",
        -88
      ]
    ],
    [
      20,
      34,
      [
        "-322330333660076904540085001",
        -85
      ]
    ],
    [
      20,
      35,
      [
        "243279875880311107189440805",
        -85
      ]
    ],
    [
      20,
      36,
      [
        "254034854085025895439753597",
        -86
      ]
    ],
    [
      20,
      37,
      [
        "-99478173110679624986860133",
        -83
      ]
    ],
    [
      20,
      38,
      [
        "330802471801120619109203415",
        -85
      ]
    ],
    [
      20,
      39,
      [
        "-9406460949422972905196015",
        -88
      ]
    ],
    [
      20,
      40,
      [
        "-22360267948734945107451065",
        -81
      ]
    ],
    [
      20,
      41,
      [
        "142036193726706771977549783",
        -83
      ]
    ],
    [
      20,
      42,
      [
        "-295814199906739444637797411",
        -84
      ]
    ],
    [
      20,
      43,
      [
        "30542795489467811269460577",
        -81
      ]
    ],
    [
      20,
      44,
      [
        "-342402183118634671703479367",
        -85
      ]
    ],
    [
      20,
      45,
      [
        "421044170149933777542507743",
        -86
      ]
    ],
    [
      20,
      46,
      [
        "-463749495484830594764254581",
        -87
      ]
    ],
    [
      20,
      47,
      [
        "463890333392944229848296977",
        -88
      ]
    ],
    [
      20,
      48,
      [
        "-425679038003222731602067613",
        -89
      ]
    ],
    [
      20,
      49,
      [
        "361086384373409720469101027",
        -90
      ]
    ],
    [
      20,
      50,
      [
        "-142432447438503579611139169",
        -90
      ]
    ],
    [
      20,
      51,
      [
        "52511822070872198013088121",
        -90
      ]
    ],
    [
      20,
      52,
      [
        "-36339620012302243784502371",
        -91
      ]
    ],
    [
      20,
      53,
      [
        "5921248791826848986332305",
        -90
      ]
    ],
    [
      20,
      54,
      [
        "-455722608603009917522997",
        -88
      ]
    ],
    [
      20,
      55,
      [
        "132886843994260059799447",
        -88
      ]
    ],
    [
      20,
      56,
      [
        "-294311503318246660648689",
        -91
      ]
    ],
    [
      20,
      57,
      [
        "155039779193106831473865",
        -92
      ]
    ],
    [
      20,
      58,
      [
        "-19463614789935708160283",
        -91
      ]
    ],
    [
      20,
      59,
      [
        "9333184543654006582583",
        -92
      ]
    ],
    [
      20,
      60,
      [
        "-267528258053393594975",
        -89
      ]
    ],
    [
      20,
      61,
      [
        "235021404092286921023",
        -91
      ]
    ],
    [
      20,
      62,
      [
        "-24743739687888506381",
        -90
      ]
    ],
    [
      20,
      63,
      [
        "9996826955551966509",
        -91
      ]
    ],
    [
      20,
      64,
      [
        "-7749345881185901001",
        -93
      ]
    ],
    [
      20,
      65,
      [
        "179943897116817619",
        -90
      ]
    ],
    [
      20,
      66,
      [
        "-2047045468308886869",
        -96
      ]
    ],
    [
      20,
      67,
      [
        "2712718142292819",
        -89
      ]
    ],
    [
      20,
      68,
      [
        "-437722961737707",
        -89
      ]
    ],
    [
      20,
      69,
      [
        "268180887184983",
        -91
      ]
    ],
    [
      20,
      70,
      [
        "-78277172524893",
        -92
      ]
    ],
    [
      20,
      71,
      [
        "690091953013",
        -88
      ]
    ],
    [
      20,
      72,
      [
        "-1642066165881",
        -92
      ]
    ],
    [
      20,
      73,
      [
        "28524049665",
        -89
      ]
    ],
    [
      20,
      74,
      [
        "-157865928891",
        -93
      ]
    ],
    [
      20,
      75,
      [
        "-1732599259",
        -90
      ]
    ],
    [
      20,
      76,
      [
        "-3313387603",
        -90
      ]
    ],
    [
      20,
      77,
      [
        "-1991446659",
        -91
      ]
    ],
    [
      20,
      78,
      [
        "-55019111",
        -87
      ]
    ],
    [
      20,
      79,
      [
        "-13298727",
        -87
      ]
    ],
    [
      20,
      80,
      [
        "-65645339",
        -91
      ]
    ],
    [
      22,
      1,
      [
        "44125809582848214606062161",
        -91
      ]
    ],
    [
      22,
      2,
      [
        "23744578944506602874337127",
        -88
      ]
    ],
    [
      22,
      3,
      [
        "3681604218444401621878051",
        -84
      ]
    ],
    [
      22,
      4,
      [
        "13115816251893800756862229",
        -85
      ]
    ],
    [
      22,
      5,
      [
        "17457326732750537360621707",
        -85
      ]
    ],
    [
      22,
      6,
      [
        "16029970443118162246386941",
        -85
      ]
    ],
    [
      22,
      7,
      [
        "10588670908712535807104891",
        -86
      ]
    ],
    [
      22,
      8,
      [
        "-215681088915646824106953005",
        -89
      ]
    ],
    [
      22,
      9,
      [
        "-62654441567867957512457589",
        -86
      ]
    ],
    [
      22,
      10,
      [
        "-8526920536326474035184779",
        -83
      ]
    ],
    [
      22,
      11,
      [
        "-6341266772830916605025235",
        -84
      ]
    ],
    [
      22,
      12,
      [
        "97412218883003110021424157",
        -87
      ]
    ],
    [
      22,
      13,
      [
        "48689760519486157141923861",
        -85
      ]
    ],
    [
      22,
      14,
      [
        "32336799823751982233158449",
        -85
      ]
    ],
    [
      22,
      15,
      [
        "-4882253580761007381503447",
        -83
      ]
    ],
    [
      22,
      16,
      [
        "-116408708323589387146284045",
        -86
      ]
    ],
    [
      22,
      17,
      [
        "-67906219773450271069047115",
        -86
      ]
    ],
    [
      22,
      18,
      [
        "146211027017502333839268977",
        -87
      ]
    ],
    [
      22,
      19,
      [
        "8312311554091164283016333",
        -82
      ]
    ],
    [
      22,
      20,
      [
        "837558339785815116033761",
        -83
      ]
    ],
    [
      22,
      21,
      [
        "-293525614477559652232026673",
        -87
      ]
    ],
    [
      22,
      22,
      [
        "-155115390854584970331432923",
        -87
      ]
    ],
    [
      22,
      23,
      [
        "2214073290236101305495630541",
        -90
      ]
    ],
    [
      22,
      24,
      [
        "513557961584170209120652431",
        -88
      ]
    ],
    [
      22,
      25,
      [
        "-1086992504768222426386229499",
        -89
      ]
    ],
    [
      22,
      26,
      [
        "-321428941124453265445468945",
        -87
      ]
    ],
    [
      22,
      27,
      [
        "79681113075581075488659221",
        -85
      ]
    ],
    [
      22,
      28,
      [
        "672646941445265754618185877",
        -88
      ]
    ],
    [
      22,
      29,
      [
        "-110421005583383139100903753",
        -85
      ]
    ],
    [
      22,
      30,
      [
        "-487356127902791827861044527",
        -88
      ]
    ],
    [
      22,
      31,
      [
        "306228955681409162379237947",
        -86
      ]
    ],
    [
      22,
      32,
      [
        "-58543677512600551313613417",
        -87
      ]
    ],
    [
      22,
      33,
      [
        "-81894587376866630462273373",
        -84
      ]
    ],
    [
      22,
      34,
      [
        "145100418271962658238544921",
        -85
      ]
    ],
    [
      22,
      35,
      [
        "25811458405123901241524153",
        -84
      ]
    ],
    [
      22,
      36,
      [
        "-214722675400206738857698887",
        -85
      ]
    ],
    [
      22,
      37,
      [
        "192292357735671511793453715",
        -85
      ]
    ],
    [
      22,
      38,
      [
        "-25274601145474390072490115",
        -86
      ]
    ],
    [
      22,
      39,
      [
        "-95945950493756980565802863",
        -84
      ]
    ],
    [
      22,
      40,
      [
        "78394786399664369882244947",
        -83
      ]
    ],
    [
      22,
      41,
      [
        "-81715989745143016011761623",
        -83
      ]
    ],
    [
      22,
      42,
      [
        "4170632993467045751893409",
        -79
      ]
    ],
    [
      22,
      43,
      [
        "-183145185498677781488897475",
        -85
      ]
    ],
    [
      22,
      44,
      [
        "27326763729159673789899633",
        -83
      ]
    ],
    [
      22,
      45,
      [
        "-231682419026466397328087539",
        -87
      ]
    ],
    [
      22,
      46,
      [
        "220923463769399718988310449",
        -88
      ]
    ],
    [
      22,
      47,
      [
        "-765187308018838905649305459",
        -91
      ]
    ],
    [
      22,
      48,
      [
        "9460925357197377278165821",
        -86
      ]
    ],
    [
      22,
      49,
      [
        "-27481741152035265651205687",
        -89
      ]
    ],
    [
      22,
      50,
      [
        "9178081317112412001411079",
        -89
      ]
    ],
    [
      22,
      51,
      [
        "-5639635355657622410397707",
        -90
      ]
    ],
    [
      22,
      52,
      [
        "397475295190550237363917",
        -88
      ]
    ],
    [
      22,
      53,
      [
        "-204234016142392940220919",
        -89
      ]
    ],
    [
      22,
      54,
      [
        "94208739774995171636863",
        -90
      ]
    ],
    [
      22,
      55,
      [
        "-150822697245604005678351",
        -93
      ]
    ],
    [
      22,
      56,
      [
        "372282108674825664399",
        -87
      ]
    ],
    [
      22,
      57,
      [
        "-228824002683356938567",
        -90
      ]
    ],
    [
      22,
      58,
      [
        "-148238889700864535399",
        -91
      ]
    ],
    [
      22,
      59,
      [
        "761097237778850936661",
        -94
      ]
    ],
    [
      22,
      60,
      [
        "-17367148404156012599",
        -90
      ]
    ],
    [
      22,
      61,
      [
        "41233053390792840743",
        -93
      ]
    ],
    [
      22,
      62,
      [
        "-5404406575630041775",
        -92
      ]
    ],
    [
      22,
      63,
      [
        "323359488624721597",
        -90
      ]
    ],
    [
      22,
      64,
      [
        "-35926867391693667",
        -89
      ]
    ],
    [
      22,
      65,
      [
        "14984229734130693",
        -90
      ]
    ],
    [
      22,
      66,
      [
        "-92541860756453",
        -85
      ]
    ],
    [
      22,
      67,
      [
        "2248517162634663",
        -92
      ]
    ],
    [
      22,
      68,
      [
        "-104799446168463",
        -90
      ]
    ],
    [
      22,
      69,
      [
        "1270557670498409",
        -96
      ]
    ],
    [
      22,
      70,
      [
        "-15951018613867",
        -92
      ]
    ],
    [
      22,
      71,
      [
        "13715314944773",
        -94
      ]
    ],
    [
      22,
      72,
      [
        "-207349804997",
        -90
      ]
    ],
    [
      22,
      73,
      [
        "170498138563",
        -92
      ]
    ],
    [
      22,
      74,
      [
        "-492661479745",
        -95
      ]
    ],
    [
      22,
      75,
      [
        "249674415",
        -90
      ]
    ],
    [
      22,
      76,
      [
        "-1787713057",
        -90
      ]
    ],
    [
      22,
      77,
      [
        "-180986073",
        -89
      ]
    ],
    [
      22,
      78,
      [
        "-22726565",
        -87
      ]
    ],
    [
      22,
      79,
      [
        "-4676499",
        -87
      ]
    ],
    [
      22,
      80,
      [
        "-24655847",
        -91
      ]
    ],
    [
      24,
      1,
      [
        "15901454035095904046392151",
        -91
      ]
    ],
    [
      24,
      2,
      [
        "4236213947068119248198707",
        -87
      ]
    ],
    [
      24,
      3,
      [
        "2533392554031014651973383",
        -85
      ]
    ],
    [
      24,
      4,
      [
        "2080991756665570293291627",
        -84
      ]
    ],
    [
      24,
      5,
      [
        "2324729641758330168308951",
        -84
      ]
    ],
    [
      24,
      6,
      [
        "2463486473973078628261751",
        -85
      ]
    ],
    [
      24,
      7,
      [
        "-2710778686450670780571875",
        -85
      ]
    ],
    [
      24,
      8,
      [
        "-67379215291544627691132885",
        -88
      ]
    ],
    [
      24,
      9,
      [
        "-19449435615922225469711743",
        -86
      ]
    ],
    [
      24,
      10,
      [
        "-2833281017101183215898625",
        -85
      ]
    ],
    [
      24,
      11,
      [
        "18757160809172392076634807",
        -86
      ]
    ],
    [
      24,
      12,
      [
        "63878680101799058540262411",
        -87
      ]
    ],
    [
      24,
      13,
      [
        "12917660493370600163670825",
        -86
      ]
    ],
    [
      24,
      14,
      [
        "-29105959491325514819820367",
        -86
      ]
    ],
    [
      24,
      15,
      [
        "-96224428478390777385854543",
        -87
      ]
    ],
    [
      24,
      16,
      [
        "-3365052704552272588445855",
        -85
      ]
    ],
    [
      24,
      17,
      [
        "119950463652220731839859981",
        -87
      ]
    ],
    [
      24,
      18,
      [
        "117072194475006919247615219",
        -87
      ]
    ],
    [
      24,
      19,
      [
        "-2394940494853383208065200737",
        -92
      ]
    ],
    [
      24,
      20,
      [
        "-410777692383554159118016007",
        -88
      ]
    ],
    [
      24,
      21,
      [
        "-9704774262234929707892351",
        -86
      ]
    ],
    [
      24,
      22,
      [
        "1022808224660833005039151041",
        -89
      ]
    ],
    [
      24,
      23,
      [
        "61442755460841465337293925",
        -86
      ]
    ],
    [
      24,
      24,
      [
        "-283958597380509733851318127",
        -87
      ]
    ],
    [
      24,
      25,
      [
        "-202324374691858459459937437",
        -87
      ]
    ],
    [
      24,
      26,
      [
        "163791925608241580804584987",
        -86
      ]
    ],
    [
      24,
      27,
      [
        "918792809119071991757917041",
        -89
      ]
    ],
    [
      24,
      28,
      [
        "-208722677096178937131504211",
        -86
      ]
    ],
    [
      24,
      29,
      [
        "-315004112790659184581156361",
        -88
      ]
    ],
    [
      24,
      30,
      [
        "268191788139013108269217753",
        -86
      ]
    ],
    [
      24,
      31,
      [
        "-87947090155241355601901893",
        -87
      ]
    ],
    [
      24,
      32,
      [
        "-272711243748379889574505527",
        -86
      ]
    ],
    [
      24,
      33,
      [
        "125555761957849690459262027",
        -85
      ]
    ],
    [
      24,
      34,
      [
        "1296641623816018970750595713",
        -90
      ]
    ],
    [
      24,
      35,
      [
        "-354342666310874945507284817",
        -86
      ]
    ],
    [
      24,
      36,
      [
        "313227641283097313847450537",
        -86
      ]
    ],
    [
      24,
      37,
      [
        "-2021241659150632687360479",
        -83
      ]
    ],
    [
      24,
      38,
      [
        "-155770746478483229781692243",
        -85
      ]
    ],
    [
      24,
      39,
      [
        "124550183486155355415360381",
        -84
      ]
    ],
    [
      24,
      40,
      [
        "-255702232233865095609875277",
        -85
      ]
    ],
    [
      24,
      41,
      [
        "25817218012165264317746713",
        -82
      ]
    ],
    [
      24,
      42,
      [
        "-70469857188453729847163151",
        -84
      ]
    ],
    [
      24,
      43,
      [
        "337056322487047179316491251",
        -87
      ]
    ],
    [
      24,
      44,
      [
        "-180607993784014961863770299",
        -87
      ]
    ],
    [
      24,
      45,
      [
        "1377055417381705678078239",
        -81
      ]
    ],
    [
      24,
      46,
      [
        "-79288139165566894547701007",
        -88
      ]
    ],
    [
      24,
      47,
      [
        "4150211519453632565008679",
        -85
      ]
    ],
    [
      24,
      48,
      [
        "-208759889836916707940245425",
        -92
      ]
    ],
    [
      24,
      49,
      [
        "4844134795482018313548521",
        -88
      ]
    ],
    [
      24,
      50,
      [
        "-854206850668142838745405",
        -87
      ]
    ],
    [
      24,
      51,
      [
        "9196611004325955477309509",
        -92
      ]
    ],
    [
      24,
      52,
      [
        "-185064037390980892724753",
        -88
      ]
    ],
    [
      24,
      53,
      [
        "57141839647733417851789",
        -88
      ]
    ],
    [
      24,
      54,
      [
        "-135532193276533900009931",
        -91
      ]
    ],
    [
      24,
      55,
      [
        "2412999737565035964641",
        -87
      ]
    ],
    [
      24,
      56,
      [
        "-10569160274330229978489",
        -91
      ]
    ],
    [
      24,
      57,
      [
        "695143418261264221777",
        -89
      ]
    ],
    [
      24,
      58,
      [
        "-1405940633683239320699",
        -92
      ]
    ],
    [
      24,
      59,
      [
        "10673730563390469893",
        -87
      ]
    ],
    [
      24,
      60,
      [
        "-159475130100113474627",
        -93
      ]
    ],
    [
      24,
      61,
      [
        "2235938269955967803",
        -89
      ]
    ],
    [
      24,
      62,
      [
        "-481940179806990827",
        -89
      ]
    ],
    [
      24,
      63,
      [
        "199581777937823131",
        -90
      ]
    ],
    [
      24,
      64,
      [
        "-2480963496639001",
        -86
      ]
    ],
    [
      24,
      65,
      [
        "485633638117614327",
        -96
      ]
    ],
    [
      24,
      66,
      [
        "-2795320318143589",
        -91
      ]
    ],
    [
      24,
      67,
      [
        "62459004113841",
        -88
      ]
    ],
    [
      24,
      68,
      [
        "-88079053205883",
        -91
      ]
    ],
    [
      24,
      69,
      [
        "3934516179883",
        -89
      ]
    ],
    [
      24,
      70,
      [
        "-1490702377427",
        -90
      ]
    ],
    [
      24,
      71,
      [
        "596741132413",
        -91
      ]
    ],
    [
      24,
      72,
      [
        "-577935733313",
        -93
      ]
    ],
    [
      24,
      73,
      [
        "97216292181",
        -93
      ]
    ],
    [
      24,
      74,
      [
        "-5931400845",
        -90
      ]
    ],
    [
      24,
      75,
      [
        "-190472833",
        -89
      ]
    ],
    [
      24,
      76,
      [
        "-736951435",
        -90
      ]
    ],
    [
      24,
      77,
      [
        "-162370881",
        -90
      ]
    ],
    [
      24,
      78,
      [
        "-539619131",
        -93
      ]
    ],
    [
      24,
      79,
      [
        "-26691179",
        -91
      ]
    ],
    [
      24,
      80,
      [
        "-2337973",
        -89
      ]
    ],
    [
      26,
      1,
      [
        "-18156293720405717768843641",
        -90
      ]
    ],
    [
      26,
      2,
      [
        "-4393040956262286186196431",
        -86
      ]
    ],
    [
      26,
      3,
      [
        "-614130448654918098661391",
        -82
      ]
    ],
    [
      26,
      4,
      [
        "-3967478837745203340615161",
        -84
      ]
    ],
    [
      26,
      5,
      [
        "-9607103691731201367592357",
        -85
      ]
    ],
    [
      26,
      6,
      [
        "-7834347344972257465770707",
        -85
      ]
    ],
    [
      26,
      7,
      [
        "-4757134935944820778019939",
        -87
      ]
    ],
    [
      26,
      8,
      [
        "2343620586187435114595513",
        -83
      ]
    ],
    [
      26,
      9,
      [
        "19012024516463188649914133",
        -85
      ]
    ],
    [
      26,
      10,
      [
        "4918355938540667093650435",
        -83
      ]
    ],
    [
      26,
      11,
      [
        "82023030604425083798649",
        -79
      ]
    ],
    [
      26,
      12,
      [
        "-79061474552336518472371989",
        -87
      ]
    ],
    [
      26,
      13,
      [
        "-72098186426066906748259873",
        -86
      ]
    ],
    [
      26,
      14,
      [
        "-85190304615591531579667817",
        -87
      ]
    ],
    [
      26,
      15,
      [
        "716812276763447297900191569",
        -90
      ]
    ],
    [
      26,
      16,
      [
        "26771754391387208802918451",
        -84
      ]
    ],
    [
      26,
      17,
      [
        "101339458287250070751615747",
        -87
      ]
    ],
    [
      26,
      18,
      [
        "-91001190522326973815172487",
        -86
      ]
    ],
    [
      26,
      19,
      [
        "-34920724332275889898966168779",
        -94
      ]
    ],
    [
      26,
      20,
      [
        "36920749598616265438287073",
        -87
      ]
    ],
    [
      26,
      21,
      [
        "352790457862470784355895219",
        -87
      ]
    ],
    [
      26,
      22,
      [
        "120435248450933652135917277",
        -87
      ]
    ],
    [
      26,
      23,
      [
        "-372872426530704746345996325",
        -87
      ]
    ],
    [
      26,
      24,
      [
        "-458945508944859198745693777",
        -88
      ]
    ],
    [
      26,
      25,
      [
        "99623424482587316628325663",
        -85
      ]
    ],
    [
      26,
      26,
      [
        "16455469220078434946832701",
        -83
      ]
    ],
    [
      26,
      27,
      [
        "-237361683219743501094619215",
        -86
      ]
    ],
    [
      26,
      28,
      [
        "-91443624230690654778134625",
        -86
      ]
    ],
    [
      26,
      29,
      [
        "146280842344572391143783155",
        -85
      ]
    ],
    [
      26,
      30,
      [
        "-78662351190200030368528425",
        -87
      ]
    ],
    [
      26,
      31,
      [
        "-146227830984008163867390337",
        -85
      ]
    ],
    [
      26,
      32,
      [
        "127636640487662130996440121",
        -85
      ]
    ],
    [
      26,
      33,
      [
        "93046299776109196953612019",
        -86
      ]
    ],
    [
      26,
      34,
      [
        "-363612488861035580001191119",
        -86
      ]
    ],
    [
      26,
      35,
      [
        "77758948147399613683230745",
        -84
      ]
    ],
    [
      26,
      36,
      [
        "-35862395042515994331754941",
        -88
      ]
    ],
    [
      26,
      37,
      [
        "-157737068588890431712982429",
        -85
      ]
    ],
    [
      26,
      38,
      [
        "497342663231348508246028403",
        -86
      ]
    ],
    [
      26,
      39,
      [
        "-63616667353605467188462371",
        -83
      ]
    ],
    [
      26,
      40,
      [
        "411812030655725717331407915",
        -86
      ]
    ],
    [
      26,
      41,
      [
        "-141151185710756194068553483",
        -85
      ]
    ],
    [
      26,
      42,
      [
        "339425194350627672046105935",
        -87
      ]
    ],
    [
      26,
      43,
      [
        "-182658176439694422355930621",
        -87
      ]
    ],
    [
      26,
      44,
      [
        "178336700225249358771179579",
        -88
      ]
    ],
    [
      26,
      45,
      [
        "-637500277172251383448504231",
        -91
      ]
    ],
    [
      26,
      46,
      [
        "32790060442726965002984911",
        -88
      ]
    ],
    [
      26,
      47,
      [
        "-49888966658126224768956109",
        -90
      ]
    ],
    [
      26,
      48,
      [
        "35146693490533393087949195",
        -91
      ]
    ],
    [
      26,
      49,
      [
        "-11463184624243770344814129",
        -91
      ]
    ],
    [
      26,
      50,
      [
        "1726257763617250153150103",
        -90
      ]
    ],
    [
      26,
      51,
      [
        "-477036258149716736047015",
        -90
      ]
    ],
    [
      26,
      52,
      [
        "59679643705230031133387",
        -89
      ]
    ],
    [
      26,
      53,
      [
        "-420561084034898760299643",
        -94
      ]
    ],
    [
      26,
      54,
      [
        "1184994761212812730423",
        -88
      ]
    ],
    [
      26,
      55,
      [
        "-261951157865047780341",
        -89
      ]
    ],
    [
      26,
      56,
      [
        "-16674226258785907275",
        -88
      ]
    ],
    [
      26,
      57,
      [
        "67907739065104656385",
        -90
      ]
    ],
    [
      26,
      58,
      [
        "-57172438474610802221",
        -91
      ]
    ],
    [
      26,
      59,
      [
        "9402174016680201265",
        -90
      ]
    ],
    [
      26,
      60,
      [
        "-21588660304834068957",
        -93
      ]
    ],
    [
      26,
      61,
      [
        "45050204071727079823",
        -96
      ]
    ],
    [
      26,
      62,
      [
        "-21780885808737360651",
        -97
      ]
    ],
    [
      26,
      63,
      [
        "19269759733924053",
        -89
      ]
    ],
    [
      26,
      64,
      [
        "-65867240722801109",
        -93
      ]
    ],
    [
      26,
      65,
      [
        "208463141526081",
        -87
      ]
    ],
    [
      26,
      66,
      [
        "-644279903372363",
        -91
      ]
    ],
    [
      26,
      67,
      [
        "119802192688881",
        -91
      ]
    ],
    [
      26,
      68,
      [
        "-10919105148735",
        -90
      ]
    ],
    [
      26,
      69,
      [
        "16004864633215",
        -93
      ]
    ],
    [
      26,
      70,
      [
        "-3135855469491",
        -93
      ]
    ],
    [
      26,
      71,
      [
        "2426306771249",
        -95
      ]
    ],
    [
      26,
      72,
      [
        "-42797681667",
        -91
      ]
    ],
    [
      26,
      73,
      [
        "2026035789",
        -90
      ]
    ],
    [
      26,
      74,
      [
        "-68481421",
        -85
      ]
    ],
    [
      26,
      75,
      [
        "-1343952057",
        -92
      ]
    ],
    [
      26,
      76,
      [
        "-133544823",
        -89
      ]
    ],
    [
      26,
      77,
      [
        "-28675443",
        -89
      ]
    ],
    [
      26,
      78,
      [
        "-9574619",
        -89
      ]
    ],
    [
      26,
      79,
      [
        "-7211317",
        -91
      ]
    ],
    [
      26,
      80,
      [
        "-14004373",
        -93
      ]
    ],
    [
      28,
      1,
      [
        "-85355331882267594970673349",
        -90
      ]
    ],
    [
      28,
      2,
      [
        "-629533117034130547633735",
        -81
      ]
    ],
    [
      28,
      3,
      [
        "-21422861380403511297971289",
        -85
      ]
    ],
    [
      28,
      4,
      [
        "-31440000187978093023197939",
        -85
      ]
    ],
    [
      28,
      5,
      [
        "-3918254001195862433069129",
        -82
      ]
    ],
    [
      28,
      6,
      [
        "-6901043701262053537701557",
        -84
      ]
    ],
    [
      28,
      7,
      [
        "155444788644766419410199597",
        -88
      ]
    ],
    [
      28,
      8,
      [
        "104531446876810153287298291",
        -86
      ]
    ],
    [
      28,
      9,
      [
        "118045257134069219153522909",
        -86
      ]
    ],
    [
      28,
      10,
      [
        "45452328047015024675892217",
        -86
      ]
    ],
    [
      28,
      11,
      [
        "-168001678382344584894141457",
        -87
      ]
    ],
    [
      28,
      12,
      [
        "-339217746433074388467295455",
        -87
      ]
    ],
    [
      28,
      13,
      [
        "-109944182686015122332958255",
        -86
      ]
    ],
    [
      28,
      14,
      [
        "19277104230597837085956039",
        -84
      ]
    ],
    [
      28,
      15,
      [
        "852546786250347826241447097",
        -88
      ]
    ],
    [
      28,
      16,
      [
        "461719219477610712552291735",
        -88
      ]
    ],
    [
      28,
      17,
      [
        "-36969010753395540521680661",
        -84
      ]
    ],
    [
      28,
      18,
      [
        "-246119672266582298683232979",
        -86
      ]
    ],
    [
      28,
      19,
      [
        "10999296975982788741169669",
        -87
      ]
    ],
    [
      28,
      20,
      [
        "280621955540131002260544447",
        -86
      ]
    ],
    [
      28,
      21,
      [
        "478675857633610277436007855",
        -88
      ]
    ],
    [
      28,
      22,
      [
        "-135129904552321248198232811",
        -85
      ]
    ],
    [
      28,
      23,
      [
        "-48189990419924755894500253",
        -84
      ]
    ],
    [
      28,
      24,
      [
        "34111509489375086981155325",
        -83
      ]
    ],
    [
      28,
      25,
      [
        "208118645046466623166102633",
        -86
      ]
    ],
    [
      28,
      26,
      [
        "-318925280828810800816528391",
        -86
      ]
    ],
    [
      28,
      27,
      [
        "-293062358339793766172246383",
        -87
      ]
    ],
    [
      28,
      28,
      [
        "196694271788908151662279027",
        -85
      ]
    ],
    [
      28,
      29,
      [
        "-2246316611481944005098338849",
        -92
      ]
    ],
    [
      28,
      30,
      [
        "-198000982009601740623918051",
        -85
      ]
    ],
    [
      28,
      31,
      [
        "165006168685129498216727557",
        -85
      ]
    ],
    [
      28,
      32,
      [
        "66016428341117366113067437",
        -85
      ]
    ],
    [
      28,
      33,
      [
        "-15040801629531368302967177",
        -81
      ]
    ],
    [
      28,
      34,
      [
        "203706413420952601813011131",
        -85
      ]
    ],
    [
      28,
      35,
      [
        "-623287666582821999830073271",
        -92
      ]
    ],
    [
      28,
      36,
      [
        "-52153068859507023004040229",
        -83
      ]
    ],
    [
      28,
      37,
      [
        "164595841365556138237945043",
        -84
      ]
    ],
    [
      28,
      38,
      [
        "-168882493067036807844933461",
        -84
      ]
    ],
    [
      28,
      39,
      [
        "136971527282781806164542725",
        -84
      ]
    ],
    [
      28,
      40,
      [
        "-46998630829854067921554057",
        -83
      ]
    ],
    [
      28,
      41,
      [
        "56475727284873594423948007",
        -84
      ]
    ],
    [
      28,
      42,
      [
        "-121298230786449215346749301",
        -86
      ]
    ],
    [
      28,
      43,
      [
        "59020911852668011626517755",
        -86
      ]
    ],
    [
      28,
      44,
      [
        "-26292327924602558053974005",
        -86
      ]
    ],
    [
      28,
      45,
      [
        "172981528554809202536479917",
        -90
      ]
    ],
    [
      28,
      46,
      [
        "-16530627749064266016792045",
        -88
      ]
    ],
    [
      28,
      47,
      [
        "11825990706369702462260469",
        -89
      ]
    ],
    [
      28,
      48,
      [
        "-3984766180819016112254389",
        -89
      ]
    ],
    [
      28,
      49,
      [
        "5094632980123076246009943",
        -91
      ]
    ],
    [
      28,
      50,
      [
        "-1556371511692177236036539",
        -91
      ]
    ],
    [
      28,
      51,
      [
        "229017331566926137545061",
        -90
      ]
    ],
    [
      28,
      52,
      [
        "-65434690275423439959587",
        -90
      ]
    ],
    [
      28,
      53,
      [
        "18272821364293801953285",
        -90
      ]
    ],
    [
      28,
      54,
      [
        "-20039989955511251604057",
        -92
      ]
    ],
    [
      28,
      55,
      [
        "5403793210375381771665",
        -92
      ]
    ],
    [
      28,
      56,
      [
        "-357855078878571092891",
        -90
      ]
    ],
    [
      28,
      57,
      [
        "5940360278276448822799",
        -96
      ]
    ],
    [
      28,
      58,
      [
        "-93894957232240032685",
        -92
      ]
    ],
    [
      28,
      59,
      [
        "5764087415639658331",
        -90
      ]
    ],
    [
      28,
      60,
      [
        "-1369366453127148915",
        -90
      ]
    ],
    [
      28,
      61,
      [
        "2510890433465431859",
        -93
      ]
    ],
    [
      28,
      62,
      [
        "-138518250366602407",
        -91
      ]
    ],
    [
      28,
      63,
      [
        "14690872278659293",
        -90
      ]
    ],
    [
      28,
      64,
      [
        "-1495883359510361",
        -89
      ]
    ],
    [
      28,
      65,
      [
        "584572610240511",
        -90
      ]
    ],
    [
      28,
      66,
      [
        "-13709543356215",
        -87
      ]
    ],
    [
      28,
      67,
      [
        "79316642162367",
        -92
      ]
    ],
    [
      28,
      68,
      [
        "-3501458511837",
        -90
      ]
    ],
    [
      28,
      69,
      [
        "9733404912485",
        -94
      ]
    ],
    [
      28,
      70,
      [
        "-233488808783",
        -91
      ]
    ],
    [
      28,
      71,
      [
        "9137106539",
        -89
      ]
    ],
    [
      28,
      72,
      [
        "-14026598723",
        -91
      ]
    ],
    [
      28,
      73,
      [
        "-14290773",
        -87
      ]
    ],
    [
      28,
      74,
      [
        "-1569753503",
        -91
      ]
    ],
    [
      28,
      75,
      [
        "-15387873",
        -87
      ]
    ],
    [
      28,
      76,
      [
        "-61673259",
        -90
      ]
    ],
    [
      28,
      77,
      [
        "-10058549",
        -91
      ]
    ],
    [
      28,
      78,
      [
        "-10846123",
        -93
      ]
    ],
    [
      28,
      79,
      [
        "-506825",
        -90
      ]
    ],
    [
      28,
      80,
      [
        "-561755",
        -89
      ]
    ],
    [
      30,
      1,
      [
        "-93684964034079645436397435",
        -88
      ]
    ],
    [
      30,
      2,
      [
        "-84895341452082160524922731",
        -86
      ]
    ],
    [
      30,
      3,
      [
        "-169418637629156672665254901",
        -86
      ]
    ],
    [
      30,
      4,
      [
        "-223376781912857266445924331",
        -86
      ]
    ],
    [
      30,
      5,
      [
        "-88148649286003558229426957",
        -85
      ]
    ],
    [
      30,
      6,
      [
        "3018870390636302222691857",
        -86
      ]
    ],
    [
      30,
      7,
      [
        "246617983703369205726509763",
        -86
      ]
    ],
    [
      30,
      8,
      [
        "1544931099755238696654618563",
        -88
      ]
    ],
    [
      30,
      9,
      [
        "259678352831988214883594687",
        -86
      ]
    ],
    [
      30,
      10,
      [
        "-14400396171588835169967189",
        -83
      ]
    ],
    [
      30,
      11,
      [
        "-458888756602585598695026849",
        -86
      ]
    ],
    [
      30,
      12,
      [
        "-3290209695368386869836944991",
        -89
      ]
    ],
    [
      30,
      13,
      [
        "39072390426196731458127503",
        -85
      ]
    ],
    [
      30,
      14,
      [
        "272849572106972126235885803",
        -85
      ]
    ],
    [
      30,
      15,
      [
        "50846489841959453739571013",
        -83
      ]
    ],
    [
      30,
      16,
      [
        "-138543293392405090887566723",
        -85
      ]
    ],
    [
      30,
      17,
      [
        "-322362011356561853538002165",
        -85
      ]
    ],
    [
      30,
      18,
      [
        "-361636262521911580527846247",
        -88
      ]
    ],
    [
      30,
      19,
      [
        "327224358224779122324402521",
        -85
      ]
    ],
    [
      30,
      20,
      [
        "180911711297377884738563597",
        -85
      ]
    ],
    [
      30,
      21,
      [
        "-149223187356156920386775391",
        -84
      ]
    ],
    [
      30,
      22,
      [
        "-250650104687091693557632079",
        -85
      ]
    ],
    [
      30,
      23,
      [
        "149812081744592818536312815",
        -84
      ]
    ],
    [
      30,
      24,
      [
        "257965992106926838541676507",
        -85
      ]
    ],
    [
      30,
      25,
      [
        "-357727648206785947170448875",
        -85
      ]
    ],
    [
      30,
      26,
      [
        "-180740267518091247590484689",
        -85
      ]
    ],
    [
      30,
      27,
      [
        "225137514477203575617769959",
        -84
      ]
    ],
    [
      30,
      28,
      [
        "-271843257622705596632424279",
        -88
      ]
    ],
    [
      30,
      29,
      [
        "-229121855420768527572656025",
        -84
      ]
    ],
    [
      30,
      30,
      [
        "380547835555145277726166243",
        -85
      ]
    ],
    [
      30,
      31,
      [
        "76623072717146639727919189",
        -84
      ]
    ],
    [
      30,
      32,
      [
        "-279849619688096936570226803",
        -84
      ]
    ],
    [
      30,
      33,
      [
        "476076240811375874510531199",
        -85
      ]
    ],
    [
      30,
      34,
      [
        "-6364816913597582205093789",
        -84
      ]
    ],
    [
      30,
      35,
      [
        "-243961078149909416593005057",
        -84
      ]
    ],
    [
      30,
      36,
      [
        "386023972717343015579482961",
        -84
      ]
    ],
    [
      30,
      37,
      [
        "-198215677091527997126079861",
        -83
      ]
    ],
    [
      30,
      38,
      [
        "80373587757955903490951977",
        -82
      ]
    ],
    [
      30,
      39,
      [
        "-440978451408838539009504117",
        -85
      ]
    ],
    [
      30,
      40,
      [
        "264763785581491282617517057",
        -85
      ]
    ],
    [
      30,
      41,
      [
        "-17764520134003926486066659",
        -82
      ]
    ],
    [
      30,
      42,
      [
        "276706920661437911445691939",
        -87
      ]
    ],
    [
      30,
      43,
      [
        "-61710275917971829642829753",
        -86
      ]
    ],
    [
      30,
      44,
      [
        "50847313627796435500231707",
        -87
      ]
    ],
    [
      30,
      45,
      [
        "-77883571411201378166153841",
        -89
      ]
    ],
    [
      30,
      46,
      [
        "6964566980976307544359311",
        -87
      ]
    ],
    [
      30,
      47,
      [
        "-9343522159486014433233363",
        -89
      ]
    ],
    [
      30,
      48,
      [
        "47142356982760924181251099",
        -93
      ]
    ],
    [
      30,
      49,
      [
        "-6999073417536360723965737",
        -92
      ]
    ],
    [
      30,
      50,
      [
        "489274365538277610591761",
        -90
      ]
    ],
    [
      30,
      51,
      [
        "-128606246155295098147425",
        -90
      ]
    ],
    [
      30,
      52,
      [
        "31634664312526562985267",
        -90
      ]
    ],
    [
      30,
      53,
      [
        "-3608735097110354572185",
        -89
      ]
    ],
    [
      30,
      54,
      [
        "3001817585989104302591",
        -91
      ]
    ],
    [
      30,
      55,
      [
        "-274002126568389768895",
        -90
      ]
    ],
    [
      30,
      56,
      [
        "79230616175345275613",
        -91
      ]
    ],
    [
      30,
      57,
      [
        "-2592017656371097751",
        -90
      ]
    ],
    [
      30,
      58,
      [
        "-2017637505874888175",
        -91
      ]
    ],
    [
      30,
      59,
      [
        "292623416446893961",
        -89
      ]
    ],
    [
      30,
      60,
      [
        "-203590295699111989",
        -90
      ]
    ],
    [
      30,
      61,
      [
        "58386866906322845",
        -90
      ]
    ],
    [
      30,
      62,
      [
        "-14919549399662327",
        -90
      ]
    ],
    [
      30,
      63,
      [
        "7010447600410541",
        -91
      ]
    ],
    [
      30,
      64,
      [
        "-3077346340783425",
        -92
      ]
    ],
    [
      30,
      65,
      [
        "39806151525313",
        -88
      ]
    ],
    [
      30,
      66,
      [
        "-31281631860873",
        -90
      ]
    ],
    [
      30,
      67,
      [
        "11704833967093",
        -91
      ]
    ],
    [
      30,
      68,
      [
        "-2123307598581",
        -91
      ]
    ],
    [
      30,
      69,
      [
        "352478458813",
        -91
      ]
    ],
    [
      30,
      70,
      [
        "-17954739567",
        -89
      ]
    ],
    [
      30,
      71,
      [
        "2558925737",
        -90
      ]
    ],
    [
      30,
      72,
      [
        "-4028379033",
        -91
      ]
    ],
    [
      30,
      73,
      [
        "-179290605",
        -91
      ]
    ],
    [
      30,
      74,
      [
        "10910969",
        -88
      ]
    ],
    [
      30,
      75,
      [
        "14740719",
        -87
      ]
    ],
    [
      30,
      76,
      [
        "16622947",
        -88
      ]
    ],
    [
      30,
      77,
      [
        "13563873",
        -89
      ]
    ],
    [
      30,
      78,
      [
        "1746067",
        -88
      ]
    ],
    [
      30,
      79,
      [
        "540027",
        -90
      ]
    ],
    [
      30,
      80,
      [
        "-2333311",
        -91
      ]
    ],
    [
      32,
      1,
      [
        "148964774926128784111246667",
        -87
      ]
    ],
    [
      32,
      2,
      [
        "255944082861406102032743521",
        -86
      ]
    ],
    [
      32,
      3,
      [
        "117282797614588209607246309",
        -84
      ]
    ],
    [
      32,
      4,
      [
        "16552597765055567287093711",
        -81
      ]
    ],
    [
      32,
      5,
      [
        "130469634442927107246882105",
        -85
      ]
    ],
    [
      32,
      6,
      [
        "-614893610421234471779379293",
        -87
      ]
    ],
    [
      32,
      7,
      [
        "-412756664575647461047736347",
        -85
      ]
    ],
    [
      32,
      8,
      [
        "-49846644971532238196612625",
        -82
      ]
    ],
    [
      32,
      9,
      [
        "-24755228075495070578748253",
        -85
      ]
    ],
    [
      32,
      10,
      [
        "891789895781855445207852797",
        -86
      ]
    ],
    [
      32,
      11,
      [
        "8357952050281840246275537",
        -79
      ]
    ],
    [
      32,
      12,
      [
        "43482384841516335785324283",
        -85
      ]
    ],
    [
      32,
      13,
      [
        "-282680122393933169157652831",
        -84
      ]
    ],
    [
      32,
      14,
      [
        "-132302370797055411562790481",
        -83
      ]
    ],
    [
      32,
      15,
      [
        "920308372895761615696318831",
        -87
      ]
    ],
    [
      32,
      16,
      [
        "369001078131593654001465085",
        -84
      ]
    ],
    [
      32,
      17,
      [
        "649461324033708785275157989",
        -87
      ]
    ],
    [
      32,
      18,
      [
        "-735755517211736714395271253",
        -85
      ]
    ],
    [
      32,
      19,
      [
        "-224330643662679743659389383",
        -84
      ]
    ],
    [
      32,
      20,
      [
        "342639650316010960256139147",
        -84
      ]
    ],
    [
      32,
      21,
      [
        "150614802548937565626352929",
        -83
      ]
    ],
    [
      32,
      22,
      [
        "-710713428634201072097194371",
        -85
      ]
    ],
    [
      32,
      23,
      [
        "-620239903427074705983558751",
        -85
      ]
    ],
    [
      32,
      24,
      [
        "217124202888231005632809831",
        -83
      ]
    ],
    [
      32,
      25,
      [
        "54321247208849332287217365",
        -82
      ]
    ],
    [
      32,
      26,
      [
        "-552198234292205425497704401",
        -84
      ]
    ],
    [
      32,
      27,
      [
        "182640865281250193773415353",
        -86
      ]
    ],
    [
      32,
      28,
      [
        "35224195754088302454424965",
        -80
      ]
    ],
    [
      32,
      29,
      [
        "-472232742608443285677191605",
        -84
      ]
    ],
    [
      32,
      30,
      [
        "-365622194132892716250247",
        -75
      ]
    ],
    [
      32,
      31,
      [
        "173016337311065996742181729",
        -82
      ]
    ],
    [
      32,
      32,
      [
        "-589768019680615804522819005",
        -84
      ]
    ],
    [
      32,
      33,
      [
        "16805035252072828336045788169",
        -94
      ]
    ],
    [
      32,
      34,
      [
        "301465366660051280465251977",
        -83
      ]
    ],
    [
      32,
      35,
      [
        "-59614574141593356129056665",
        -80
      ]
    ],
    [
      32,
      36,
      [
        "489532759869789183775174803",
        -83
      ]
    ],
    [
      32,
      37,
      [
        "-396839286314307547191383367",
        -83
      ]
    ],
    [
      32,
      38,
      [
        "544213191451987177386806343",
        -84
      ]
    ],
    [
      32,
      39,
      [
        "-653471787020514196582681001",
        -85
      ]
    ],
    [
      32,
      40,
      [
        "350781569657430872178279207",
        -85
      ]
    ],
    [
      32,
      41,
      [
        "-682999964644673454104385141",
        -87
      ]
    ],
    [
      32,
      42,
      [
        "304592604115074039312992797",
        -87
      ]
    ],
    [
      32,
      43,
      [
        "-1003472835581806885980284531",
        -90
      ]
    ],
    [
      32,
      44,
      [
        "191999867398522033693176241",
        -89
      ]
    ],
    [
      32,
      45,
      [
        "-17156743475379021170331999",
        -87
      ]
    ],
    [
      32,
      46,
      [
        "11505064992578912317574671",
        -88
      ]
    ],
    [
      32,
      47,
      [
        "-232414813767770933195304149",
        -94
      ]
    ],
    [
      32,
      48,
      [
        "69256343114233546457162281",
        -94
      ]
    ],
    [
      32,
      49,
      [
        "-305047821039103358122029",
        -88
      ]
    ],
    [
      32,
      50,
      [
        "10179782286789407256841",
        -85
      ]
    ],
    [
      32,
      51,
      [
        "-82348948632836293452495",
        -90
      ]
    ],
    [
      32,
      52,
      [
        "19674673094091941334585",
        -90
      ]
    ],
    [
      32,
      53,
      [
        "-35377789910807082930937",
        -93
      ]
    ],
    [
      32,
      54,
      [
        "7412839273013562129003",
        -93
      ]
    ],
    [
      32,
      55,
      [
        "-177784461980045502617",
        -90
      ]
    ],
    [
      32,
      56,
      [
        "15024789418189891727",
        -89
      ]
    ],
    [
      32,
      57,
      [
        "-8043044812540669957",
        -91
      ]
    ],
    [
      32,
      58,
      [
        "116836777225352895",
        -89
      ]
    ],
    [
      32,
      59,
      [
        "191928823234772075",
        -91
      ]
    ],
    [
      32,
      60,
      [
        "-51267653511624989",
        -90
      ]
    ],
    [
      32,
      61,
      [
        "33600917697145269",
        -91
      ]
    ],
    [
      32,
      62,
      [
        "-1142835650242713",
        -88
      ]
    ],
    [
      32,
      63,
      [
        "8912689738371907",
        -93
      ]
    ],
    [
      32,
      64,
      [
        "-501578202801431",
        -91
      ]
    ],
    [
      32,
      65,
      [
        "52902131856719",
        -90
      ]
    ],
    [
      32,
      66,
      [
        "-10530913957853",
        -90
      ]
    ],
    [
      32,
      67,
      [
        "491377335003",
        -88
      ]
    ],
    [
      32,
      68,
      [
        "-350971479073",
        -90
      ]
    ],
    [
      32,
      69,
      [
        "386408905727",
        -93
      ]
    ],
    [
      32,
      70,
      [
        "-27007591767",
        -91
      ]
    ],
    [
      32,
      71,
      [
        "-8507324341",
        -91
      ]
    ],
    [
      32,
      72,
      [
        "-13930065489",
        -92
      ]
    ],
    [
      32,
      73,
      [
        "-8514014539",
        -92
      ]
    ],
    [
      32,
      74,
      [
        "-1035905897",
        -90
      ]
    ],
    [
      32,
      75,
      [
        "-109171407",
        -88
      ]
    ],
    [
      32,
      76,
      [
        "-145501207",
        -90
      ]
    ],
    [
      32,
      77,
      [
        "-159427751",
        -92
      ]
    ],
    [
      32,
      78,
      [
        "-18099735",
        -91
      ]
    ],
    [
      32,
      79,
      [
        "-2367623",
        -90
      ]
    ],
    [
      32,
      80,
      [
        "-393731",
        -88
      ]
    ],
    [
      34,
      1,
      [
        "43905703219120887022492445",
        -87
      ]
    ],
    [
      34,
      2,
      [
        "68695358762606096218487331",
        -86
      ]
    ],
    [
      34,
      3,
      [
        "53704549294773040880118275",
        -85
      ]
    ],
    [
      34,
      4,
      [
        "10544749124569714157635657",
        -83
      ]
    ],
    [
      34,
      5,
      [
        "-11533840815923647778474255",
        -85
      ]
    ],
    [
      34,
      6,
      [
        "-617048669819486220552421467",
        -88
      ]
    ],
    [
      34,
      7,
      [
        "-91045974003974865882199197",
        -85
      ]
    ],
    [
      34,
      8,
      [
        "-7358319673869471320945819",
        -84
      ]
    ],
    [
      34,
      9,
      [
        "200839517706343174901289837",
        -86
      ]
    ],
    [
      34,
      10,
      [
        "32356252682024048438401063",
        -83
      ]
    ],
    [
      34,
      11,
      [
        "1361822531530200643474691",
        -83
      ]
    ],
    [
      34,
      12,
      [
        "-622625424768688556944345977",
        -87
      ]
    ],
    [
      34,
      13,
      [
        "-278278794045261868515040403",
        -86
      ]
    ],
    [
      34,
      14,
      [
        "163808361137418583600982765",
        -86
      ]
    ],
    [
      34,
      15,
      [
        "442982873415711331795215729",
        -86
      ]
    ],
    [
      34,
      16,
      [
        "132305219987721845503915459",
        -87
      ]
    ],
    [
      34,
      17,
      [
        "-120578517521471068337867349",
        -84
      ]
    ],
    [
      34,
      18,
      [
        "-16569041516388813264054313",
        -82
      ]
    ],
    [
      34,
      19,
      [
        "117322059810254187052006461",
        -84
      ]
    ],
    [
      34,
      20,
      [
        "48110457960736410083854341",
        -83
      ]
    ],
    [
      34,
      21,
      [
        "-244779364295915511803509593",
        -85
      ]
    ],
    [
      34,
      22,
      [
        "-204115207413838326995590449",
        -85
      ]
    ],
    [
      34,
      23,
      [
        "296034717173808308638172891",
        -85
      ]
    ],
    [
      34,
      24,
      [
        "9028025896232162734022127",
        -81
      ]
    ],
    [
      34,
      25,
      [
        "-93335270288892560490192849",
        -83
      ]
    ],
    [
      34,
      26,
      [
        "248808399335854819598586815",
        -88
      ]
    ],
    [
      34,
      27,
      [
        "94944921184216326852922689",
        -83
      ]
    ],
    [
      34,
      28,
      [
        "-79300621581120382034121089",
        -83
      ]
    ],
    [
      34,
      29,
      [
        "-252859295556042580580231967",
        -86
      ]
    ],
    [
      34,
      30,
      [
        "232363188501556382146663945",
        -84
      ]
    ],
    [
      34,
      31,
      [
        "-98885724248266916241606849",
        -83
      ]
    ],
    [
      34,
      32,
      [
        "43983415836500946455833341",
        -87
      ]
    ],
    [
      34,
      33,
      [
        "202182723124087464883076571",
        -84
      ]
    ],
    [
      34,
      34,
      [
        "-160019429605477466686612023",
        -83
      ]
    ],
    [
      34,
      35,
      [
        "82186509379892913171346689",
        -82
      ]
    ],
    [
      34,
      36,
      [
        "-266694860778676930694982817",
        -84
      ]
    ],
    [
      34,
      37,
      [
        "182991993685877169381743387",
        -84
      ]
    ],
    [
      34,
      38,
      [
        "-109932531657728563685813697",
        -84
      ]
    ],
    [
      34,
      39,
      [
        "59047994044068227193190841",
        -84
      ]
    ],
    [
      34,
      40,
      [
        "-115054893264870450501902375",
        -86
      ]
    ],
    [
      34,
      41,
      [
        "6419716098140898258225835",
        -83
      ]
    ],
    [
      34,
      42,
      [
        "-338780263506657612101888589",
        -90
      ]
    ],
    [
      34,
      43,
      [
        "129803429456249135918052517",
        -90
      ]
    ],
    [
      34,
      44,
      [
        "-46446746795079435118029745",
        -90
      ]
    ],
    [
      34,
      45,
      [
        "486937625877196242959973",
        -85
      ]
    ],
    [
      34,
      46,
      [
        "-2458427198018184977790021",
        -89
      ]
    ],
    [
      34,
      47,
      [
        "1463565829082303226034391",
        -90
      ]
    ],
    [
      34,
      48,
      [
        "-206140033467244877710577",
        -89
      ]
    ],
    [
      34,
      49,
      [
        "1725004430064697995307",
        -84
      ]
    ],
    [
      34,
      50,
      [
        "-56611478156566599440835",
        -91
      ]
    ],
    [
      34,
      51,
      [
        "878944152663735362497",
        -87
      ]
    ],
    [
      34,
      52,
      [
        "-1723196813844426241659",
        -90
      ]
    ],
    [
      34,
      53,
      [
        "213167668099087392129",
        -89
      ]
    ],
    [
      34,
      54,
      [
        "-108790104322987450047",
        -90
      ]
    ],
    [
      34,
      55,
      [
        "231116005421045115181",
        -93
      ]
    ],
    [
      34,
      56,
      [
        "-7912561418696711537",
        -90
      ]
    ],
    [
      34,
      57,
      [
        "280193717619082502083",
        -97
      ]
    ],
    [
      34,
      58,
      [
        "-2393435984841171655",
        -92
      ]
    ],
    [
      34,
      59,
      [
        "158941812772192945",
        -90
      ]
    ],
    [
      34,
      60,
      [
        "-2538302577154117",
        -86
      ]
    ],
    [
      34,
      61,
      [
        "19860550800286779",
        -91
      ]
    ],
    [
      34,
      62,
      [
        "-2318378964770657",
        -90
      ]
    ],
    [
      34,
      63,
      [
        "516528625110913",
        -90
      ]
    ],
    [
      34,
      64,
      [
        "-1757478909290943",
        -94
      ]
    ],
    [
      34,
      65,
      [
        "22302681712893",
        -90
      ]
    ],
    [
      34,
      66,
      [
        "-4326669308321",
        -90
      ]
    ],
    [
      34,
      67,
      [
        "6414183682249",
        -93
      ]
    ],
    [
      34,
      68,
      [
        "-143307838315",
        -90
      ]
    ],
    [
      34,
      69,
      [
        "11849321627",
        -89
      ]
    ],
    [
      34,
      70,
      [
        "-4822665039",
        -90
      ]
    ],
    [
      34,
      71,
      [
        "3136316513",
        -95
      ]
    ],
    [
      34,
      72,
      [
        "-8484504441",
        -94
      ]
    ],
    [
      34,
      73,
      [
        "-216041653",
        -90
      ]
    ],
    [
      34,
      74,
      [
        "-61120641",
        -89
      ]
    ],
    [
      34,
      75,
      [
        "-371597",
        -83
      ]
    ],
    [
      34,
      76,
      [
        "-8702803",
        -89
      ]
    ],
    [
      34,
      77,
      [
        "-1377745",
        -88
      ]
    ],
    [
      34,
      78,
      [
        "-557527",
        -88
      ]
    ],
    [
      34,
      79,
      [
        "-1444249",
        -90
      ]
    ],
    [
      34,
      80,
      [
        "-372569",
        -88
      ]
    ],
    [
      36,
      1,
      [
        "11409765183007848420481661",
        -88
      ]
    ],
    [
      36,
      2,
      [
        "-4122720739306958103479373",
        -86
      ]
    ],
    [
      36,
      3,
      [
        "-21830477593101106077623505",
        -85
      ]
    ],
    [
      36,
      4,
      [
        "-14364729951509154191204821",
        -83
      ]
    ],
    [
      36,
      5,
      [
        "-158371024954524455496173461",
        -86
      ]
    ],
    [
      36,
      6,
      [
        "-316704107058356533348249597",
        -88
      ]
    ],
    [
      36,
      7,
      [
        "71535296606957747558426717",
        -85
      ]
    ],
    [
      36,
      8,
      [
        "694899032432283345560055317",
        -87
      ]
    ],
    [
      36,
      9,
      [
        "67110531240625764101708511",
        -84
      ]
    ],
    [
      36,
      10,
      [
        "-306630607080442844812513695",
        -87
      ]
    ],
    [
      36,
      11,
      [
        "-266552228297126707872113899",
        -85
      ]
    ],
    [
      36,
      12,
      [
        "-85020827265728207162514779",
        -84
      ]
    ],
    [
      36,
      13,
      [
        "2805838297853024409705309",
        -79
      ]
    ],
    [
      36,
      14,
      [
        "21572195845585273837115313",
        -81
      ]
    ],
    [
      36,
      15,
      [
        "38696509946319099385364805",
        -86
      ]
    ],
    [
      36,
      16,
      [
        "-193014264990244329713497989",
        -84
      ]
    ],
    [
      36,
      17,
      [
        "-12057654552039483314951707",
        -81
      ]
    ],
    [
      36,
      18,
      [
        "182499254284153369600340919",
        -84
      ]
    ],
    [
      36,
      19,
      [
        "72565350915928700882903999",
        -83
      ]
    ],
    [
      36,
      20,
      [
        "-183493356137460682477184565",
        -84
      ]
    ],
    [
      36,
      21,
      [
        "-153218208043180926946043017",
        -84
      ]
    ],
    [
      36,
      22,
      [
        "108599788552322995793857979",
        -83
      ]
    ],
    [
      36,
      23,
      [
        "54043030994935904443871957",
        -83
      ]
    ],
    [
      36,
      24,
      [
        "-135978908081763834612748779",
        -83
      ]
    ],
    [
      36,
      25,
      [
        "668941646910589394424880643",
        -89
      ]
    ],
    [
      36,
      26,
      [
        "69045197096582023520471365",
        -82
      ]
    ],
    [
      36,
      27,
      [
        "-229617273709459309030847561",
        -84
      ]
    ],
    [
      36,
      28,
      [
        "-91994286592970651240053653",
        -84
      ]
    ],
    [
      36,
      29,
      [
        "84317033156368221579343307",
        -82
      ]
    ],
    [
      36,
      30,
      [
        "-143659367183922169932108549",
        -83
      ]
    ],
    [
      36,
      31,
      [
        "16282160374716761167501131",
        -85
      ]
    ],
    [
      36,
      32,
      [
        "73470916220125778483534131",
        -82
      ]
    ],
    [
      36,
      33,
      [
        "-116347724849508141346930765",
        -82
      ]
    ],
    [
      36,
      34,
      [
        "238992370231822774436003119",
        -83
      ]
    ],
    [
      36,
      35,
      [
        "-193789228242269588510817427",
        -83
      ]
    ],
    [
      36,
      36,
      [
        "66440630876822176129412091",
        -82
      ]
    ],
    [
      36,
      37,
      [
        "-159545826569511730350010413",
        -84
      ]
    ],
    [
      36,
      38,
      [
        "171275677486355788421689629",
        -85
      ]
    ],
    [
      36,
      39,
      [
        "-166743915063458406274665049",
        -86
      ]
    ],
    [
      36,
      40,
      [
        "297452643409074390342259023",
        -88
      ]
    ],
    [
      36,
      41,
      [
        "-489919431734831568199979701",
        -90
      ]
    ],
    [
      36,
      42,
      [
        "374782652343545696180752485",
        -91
      ]
    ],
    [
      36,
      43,
      [
        "-267659049183264571380539255",
        -92
      ]
    ],
    [
      36,
      44,
      [
        "11202064572876541240248359",
        -89
      ]
    ],
    [
      36,
      45,
      [
        "-7061706441144124157809165",
        -90
      ]
    ],
    [
      36,
      46,
      [
        "1051741251432448896354683",
        -89
      ]
    ],
    [
      36,
      47,
      [
        "-297128695942049321412539",
        -89
      ]
    ],
    [
      36,
      48,
      [
        "638654801065653869877837",
        -92
      ]
    ],
    [
      36,
      49,
      [
        "-20408865620701993903415",
        -89
      ]
    ],
    [
      36,
      50,
      [
        "39540323740773814073039",
        -92
      ]
    ],
    [
      36,
      51,
      [
        "-17881641741418548871461",
        -93
      ]
    ],
    [
      36,
      52,
      [
        "113739943510202611705",
        -88
      ]
    ],
    [
      36,
      53,
      [
        "-37626457056330946889",
        -89
      ]
    ],
    [
      36,
      54,
      [
        "2977747219240630065",
        -89
      ]
    ],
    [
      36,
      55,
      [
        "611101848865166815",
        -88
      ]
    ],
    [
      36,
      56,
      [
        "-3425115020642257031",
        -91
      ]
    ],
    [
      36,
      57,
      [
        "2833322283811217947",
        -92
      ]
    ],
    [
      36,
      58,
      [
        "-60201805268506753",
        -88
      ]
    ],
    [
      36,
      59,
      [
        "145450460351185697",
        -91
      ]
    ],
    [
      36,
      60,
      [
        "-160960199008677939",
        -93
      ]
    ],
    [
      36,
      61,
      [
        "10357417403639315",
        -91
      ]
    ],
    [
      36,
      62,
      [
        "-1251405262865997",
        -90
      ]
    ],
    [
      36,
      63,
      [
        "2284511292846555",
        -93
      ]
    ],
    [
      36,
      64,
      [
        "-247147446244627",
        -92
      ]
    ],
    [
      36,
      65,
      [
        "50854468148929",
        -92
      ]
    ],
    [
      36,
      66,
      [
        "-19950418889363",
        -93
      ]
    ],
    [
      36,
      67,
      [
        "233792339381",
        -89
      ]
    ],
    [
      36,
      68,
      [
        "-41866372813",
        -89
      ]
    ],
    [
      36,
      69,
      [
        "29747275891",
        -91
      ]
    ],
    [
      36,
      70,
      [
        "-17113095223",
        -93
      ]
    ],
    [
      36,
      71,
      [
        "5140232395",
        -93
      ]
    ],
    [
      36,
      72,
      [
        "38128373",
        -89
      ]
    ],
    [
      36,
      73,
      [
        "21135797",
        -88
      ]
    ],
    [
      36,
      74,
      [
        "3387345",
        -87
      ]
    ],
    [
      36,
      75,
      [
        "9174971",
        -90
      ]
    ],
    [
      36,
      76,
      [
        "1110629",
        -90
      ]
    ],
    [
      36,
      77,
      [
        "-455405",
        -89
      ]
    ],
    [
      36,
      78,
      [
        "-2855301",
        -91
      ]
    ],
    [
      36,
      79,
      [
        "-183689",
        -87
      ]
    ],
    [
      36,
      80,
      [
        "-3169543",
        -91
      ]
    ],
    [
      38,
      1,
      [
        "-2878310589361712624084461",
        -88
      ]
    ],
    [
      38,
      2,
      [
        "-590092122299341662239141",
        -84
      ]
    ],
    [
      38,
      3,
      [
        "-2063256035925301079420927",
        -85
      ]
    ],
    [
      38,
      4,
      [
        "-540810924709077583111665",
        -83
      ]
    ],
    [
      38,
      5,
      [
        "-754997571063925120255583",
        -85
      ]
    ],
    [
      38,
      6,
      [
        "7318113133195838159430515",
        -87
      ]
    ],
    [
      38,
      7,
      [
        "233288296627195707141405",
        -81
      ]
    ],
    [
      38,
      8,
      [
        "1344000170910560083735171",
        -84
      ]
    ],
    [
      38,
      9,
      [
        "-5482977409326260148067963",
        -87
      ]
    ],
    [
      38,
      10,
      [
        "-4796299049715146421974129",
        -85
      ]
    ],
    [
      38,
      11,
      [
        "-3112632983716334385946921",
        -85
      ]
    ],
    [
      38,
      12,
      [
        "23165795970290275037044675",
        -88
      ]
    ],
    [
      38,
      13,
      [
        "1446258518050641699542585",
        -83
      ]
    ],
    [
      38,
      14,
      [
        "1716468277689485094965931",
        -87
      ]
    ],
    [
      38,
      15,
      [
        "-6302495797991988651181639",
        -85
      ]
    ],
    [
      38,
      16,
      [
        "-6237719154251973194420747",
        -86
      ]
    ],
    [
      38,
      17,
      [
        "6075920110316564450331303",
        -85
      ]
    ],
    [
      38,
      18,
      [
        "4640194310787339158815797",
        -85
      ]
    ],
    [
      38,
      19,
      [
        "-1590701978466318294987129",
        -83
      ]
    ],
    [
      38,
      20,
      [
        "-4915769640274167450664855",
        -85
      ]
    ],
    [
      38,
      21,
      [
        "7754390408173439732990325",
        -85
      ]
    ],
    [
      38,
      22,
      [
        "209708246166717715595593",
        -81
      ]
    ],
    [
      38,
      23,
      [
        "-4903490181010135766399783",
        -84
      ]
    ],
    [
      38,
      24,
      [
        "2527735836347941970716889",
        -86
      ]
    ],
    [
      38,
      25,
      [
        "4961915694142017266638221",
        -84
      ]
    ],
    [
      38,
      26,
      [
        "-8827825863651628533923947",
        -85
      ]
    ],
    [
      38,
      27,
      [
        "-12084964691489350067517193",
        -87
      ]
    ],
    [
      38,
      28,
      [
        "3148736235481945842768941",
        -83
      ]
    ],
    [
      38,
      29,
      [
        "-11104085234864662928996463",
        -85
      ]
    ],
    [
      38,
      30,
      [
        "5015354114309056651489217",
        -88
      ]
    ],
    [
      38,
      31,
      [
        "2752544853514933463026801",
        -83
      ]
    ],
    [
      38,
      32,
      [
        "-555490157559268449030655",
        -80
      ]
    ],
    [
      38,
      33,
      [
        "2303422996213884250601949",
        -82
      ]
    ],
    [
      38,
      34,
      [
        "-7523415537366583944997685",
        -84
      ]
    ],
    [
      38,
      35,
      [
        "2596696101145381152757639",
        -83
      ]
    ],
    [
      38,
      36,
      [
        "-6282101976449743996733681",
        -85
      ]
    ],
    [
      38,
      37,
      [
        "1701308971930481654695921",
        -84
      ]
    ],
    [
      38,
      38,
      [
        "-1675403873313546140505143",
        -85
      ]
    ],
    [
      38,
      39,
      [
        "1516625531183767414348133",
        -86
      ]
    ],
    [
      38,
      40,
      [
        "-2546011400976619762762145",
        -88
      ]
    ],
    [
      38,
      41,
      [
        "1995568766453726038267955",
        -89
      ]
    ],
    [
      38,
      42,
      [
        "-734594745444580392474475",
        -89
      ]
    ],
    [
      38,
      43,
      [
        "63816286722848250597413",
        -87
      ]
    ],
    [
      38,
      44,
      [
        "-42043985130662932105963",
        -88
      ]
    ],
    [
      38,
      45,
      [
        "26353001312393804446775",
        -89
      ]
    ],
    [
      38,
      46,
      [
        "-3940439754868820898373",
        -88
      ]
    ],
    [
      38,
      47,
      [
        "4508517677653589916251",
        -90
      ]
    ],
    [
      38,
      48,
      [
        "-2471364718817982178803",
        -91
      ]
    ],
    [
      38,
      49,
      [
        "20789310871116770928593",
        -96
      ]
    ],
    [
      38,
      50,
      [
        "-81906357327812543193",
        -90
      ]
    ],
    [
      38,
      51,
      [
        "39570082639712135623",
        -91
      ]
    ],
    [
      38,
      52,
      [
        "-2282001904662513171",
        -89
      ]
    ],
    [
      38,
      53,
      [
        "999236013405063095",
        -90
      ]
    ],
    [
      38,
      54,
      [
        "-205288346519248043",
        -90
      ]
    ],
    [
      38,
      55,
      [
        "9680494729782539",
        -88
      ]
    ],
    [
      38,
      56,
      [
        "-3196027667324397",
        -89
      ]
    ],
    [
      38,
      57,
      [
        "400329128552011",
        -89
      ]
    ],
    [
      38,
      58,
      [
        "-333467604259301",
        -94
      ]
    ],
    [
      38,
      59,
      [
        "-63623366457995",
        -91
      ]
    ],
    [
      38,
      60,
      [
        "7401247920901",
        -89
      ]
    ],
    [
      38,
      61,
      [
        "-4772664296455",
        -90
      ]
    ],
    [
      38,
      62,
      [
        "654561066305",
        -89
      ]
    ],
    [
      38,
      63,
      [
        "-324970445087",
        -90
      ]
    ],
    [
      38,
      64,
      [
        "37023861723",
        -89
      ]
    ],
    [
      38,
      65,
      [
        "-517349391",
        -85
      ]
    ],
    [
      38,
      66,
      [
        "1425987637",
        -89
      ]
    ],
    [
      38,
      67,
      [
        "-991853215",
        -90
      ]
    ],
    [
      38,
      68,
      [
        "-279624157",
        -91
      ]
    ],
    [
      38,
      69,
      [
        "-192114883",
        -90
      ]
    ],
    [
      38,
      70,
      [
        "-97107065",
        -90
      ]
    ],
    [
      38,
      71,
      [
        "-857412537",
        -94
      ]
    ],
    [
      38,
      72,
      [
        "-198906657",
        -93
      ]
    ],
    [
      38,
      73,
      [
        "-1329923",
        -87
      ]
    ],
    [
      38,
      74,
      [
        "-9137139",
        -91
      ]
    ],
    [
      38,
      75,
      [
        "-9281771",
        -92
      ]
    ],
    [
      38,
      76,
      [
        "-3296111",
        -91
      ]
    ],
    [
      38,
      77,
      [
        "-749705",
        -89
      ]
    ],
    [
      38,
      78,
      [
        "-758699",
        -89
      ]
    ],
    [
      38,
      79,
      [
        "-5790513",
        -92
      ]
    ],
    [
      38,
      80,
      [
        "-1582869",
        -90
      ]
    ],
    [
      40,
      1,
      [
        "-3988464153597908545956941",
        -86
      ]
    ],
    [
      40,
      2,
      [
        "-2928343739961050853525181",
        -84
      ]
    ],
    [
      40,
      3,
      [
        "-2101458639630771817992889",
        -83
      ]
    ],
    [
      40,
      4,
      [
        "-1384382956308873827547585",
        -83
      ]
    ],
    [
      40,
      5,
      [
        "50546795532874534584719385",
        -89
      ]
    ],
    [
      40,
      6,
      [
        "5742747993361286014900959",
        -84
      ]
    ],
    [
      40,
      7,
      [
        "1307435682291572843598191",
        -82
      ]
    ],
    [
      40,
      8,
      [
        "-3473640058268432026108577",
        -86
      ]
    ],
    [
      40,
      9,
      [
        "-3441371385170071324926941",
        -83
      ]
    ],
    [
      40,
      10,
      [
        "-1317887749396961059035709",
        -82
      ]
    ],
    [
      40,
      11,
      [
        "6838816421626327066453067",
        -85
      ]
    ],
    [
      40,
      12,
      [
        "4099374257842596199725851",
        -83
      ]
    ],
    [
      40,
      13,
      [
        "2259254997755390256081739",
        -85
      ]
    ],
    [
      40,
      14,
      [
        "-2103300198115579059037763",
        -82
      ]
    ],
    [
      40,
      15,
      [
        "-4508404254875208412004487",
        -84
      ]
    ],
    [
      40,
      16,
      [
        "246801954790398132727719",
        -79
      ]
    ],
    [
      40,
      17,
      [
        "3169166206017947855254161",
        -83
      ]
    ],
    [
      40,
      18,
      [
        "-1017308191855439244694817",
        -81
      ]
    ],
    [
      40,
      19,
      [
        "-3298243639135209632575455",
        -83
      ]
    ],
    [
      40,
      20,
      [
        "4900363935442316352455971",
        -83
      ]
    ],
    [
      40,
      21,
      [
        "4569591275292637856651115",
        -84
      ]
    ],
    [
      40,
      22,
      [
        "-96108035270225937594425",
        -77
      ]
    ],
    [
      40,
      23,
      [
        "4856837814560005595462095",
        -86
      ]
    ],
    [
      40,
      24,
      [
        "777652594115678430687849",
        -80
      ]
    ],
    [
      40,
      25,
      [
        "-2644023656086060689125721",
        -82
      ]
    ],
    [
      40,
      26,
      [
        "-4047392561804773439014265",
        -84
      ]
    ],
    [
      40,
      27,
      [
        "1916297471021774300378613",
        -81
      ]
    ],
    [
      40,
      28,
      [
        "-819947501656012952785275",
        -80
      ]
    ],
    [
      40,
      29,
      [
        "6532091087178536690374741",
        -88
      ]
    ],
    [
      40,
      30,
      [
        "3334641378396798943892109",
        -82
      ]
    ],
    [
      40,
      31,
      [
        "-2640149314530890861632989",
        -81
      ]
    ],
    [
      40,
      32,
      [
        "2709004760539889120372153",
        -81
      ]
    ],
    [
      40,
      33,
      [
        "-1097151757562214409984611",
        -80
      ]
    ],
    [
      40,
      34,
      [
        "6011980711147779321491883",
        -83
      ]
    ],
    [
      40,
      35,
      [
        "-1802299136460246362296039",
        -82
      ]
    ],
    [
      40,
      36,
      [
        "1931485881838059773294467",
        -83
      ]
    ],
    [
      40,
      37,
      [
        "-7502797940823903575998715",
        -86
      ]
    ],
    [
      40,
      38,
      [
        "6667658207908565224890901",
        -87
      ]
    ],
    [
      40,
      39,
      [
        "-5462024864479958926571433",
        -88
      ]
    ],
    [
      40,
      40,
      [
        "132703640846665926426097891",
        -94
      ]
    ],
    [
      40,
      41,
      [
        "-1465073363543223241845357",
        -89
      ]
    ],
    [
      40,
      42,
      [
        "241564823305085788031163",
        -88
      ]
    ],
    [
      40,
      43,
      [
        "-9313325894233629856097",
        -85
      ]
    ],
    [
      40,
      44,
      [
        "2689582586759481134805",
        -85
      ]
    ],
    [
      40,
      45,
      [
        "-46542124418007009998981",
        -91
      ]
    ],
    [
      40,
      46,
      [
        "2940993579400685013095",
        -89
      ]
    ],
    [
      40,
      47,
      [
        "-692146229584897152523",
        -89
      ]
    ],
    [
      40,
      48,
      [
        "300782407154487243609",
        -90
      ]
    ],
    [
      40,
      49,
      [
        "-118537292296896797131",
        -91
      ]
    ],
    [
      40,
      50,
      [
        "325058291395690104775",
        -95
      ]
    ],
    [
      40,
      51,
      [
        "-1335538610210126437",
        -90
      ]
    ],
    [
      40,
      52,
      [
        "106821951956702419",
        -91
      ]
    ],
    [
      40,
      53,
      [
        "45461647870180265",
        -90
      ]
    ],
    [
      40,
      54,
      [
        "-44322584732186559",
        -91
      ]
    ],
    [
      40,
      55,
      [
        "1779743702483321",
        -88
      ]
    ],
    [
      40,
      56,
      [
        "-1891293661846571",
        -90
      ]
    ],
    [
      40,
      57,
      [
        "437197544192137",
        -90
      ]
    ],
    [
      40,
      58,
      [
        "-88080134122633",
        -90
      ]
    ],
    [
      40,
      59,
      [
        "118612829528647",
        -93
      ]
    ],
    [
      40,
      60,
      [
        "-439422115075",
        -88
      ]
    ],
    [
      40,
      61,
      [
        "-13708561647",
        -90
      ]
    ],
    [
      40,
      62,
      [
        "47009246459",
        -89
      ]
    ],
    [
      40,
      63,
      [
        "-39701922603",
        -90
      ]
    ],
    [
      40,
      64,
      [
        "5589691399",
        -89
      ]
    ],
    [
      40,
      65,
      [
        "-7100794921",
        -91
      ]
    ],
    [
      40,
      66,
      [
        "4169081",
        -84
      ]
    ],
    [
      40,
      67,
      [
        "-452581341",
        -90
      ]
    ],
    [
      40,
      68,
      [
        "-161750421",
        -90
      ]
    ],
    [
      40,
      69,
      [
        "-108396893",
        -90
      ]
    ],
    [
      40,
      70,
      [
        "-93273427",
        -91
      ]
    ],
    [
      40,
      71,
      [
        "-294565487",
        -94
      ]
    ],
    [
      40,
      72,
      [
        "-2937021",
        -89
      ]
    ],
    [
      40,
      73,
      [
        "-474237",
        -88
      ]
    ],
    [
      40,
      74,
      [
        "-43741",
        -85
      ]
    ],
    [
      40,
      75,
      [
        "-184233",
        -87
      ]
    ],
    [
      40,
      76,
      [
        "-883831",
        -89
      ]
    ],
    [
      40,
      77,
      [
        "-3717109",
        -91
      ]
    ],
    [
      40,
      78,
      [
        "-959145",
        -89
      ]
    ],
    [
      40,
      79,
      [
        "-923165",
        -89
      ]
    ],
    [
      40,
      80,
      [
        "-8355717",
        -92
      ]
    ],
    [
      42,
      1,
      [
        "10798299076611279398150417",
        -89
      ]
    ],
    [
      42,
      2,
      [
        "923466405560570861169549",
        -84
      ]
    ],
    [
      42,
      3,
      [
        "4470857767625229545901801",
        -86
      ]
    ],
    [
      42,
      4,
      [
        "634190756284938696597197",
        -85
      ]
    ],
    [
      42,
      5,
      [
        "-2260775138899246475158859",
        -85
      ]
    ],
    [
      42,
      6,
      [
        "-7253064979336838453081183",
        -86
      ]
    ],
    [
      42,
      7,
      [
        "-636653976717734167987161",
        -84
      ]
    ],
    [
      42,
      8,
      [
        "1468995279181253549079359",
        -84
      ]
    ],
    [
      42,
      9,
      [
        "3965179977309191658726009",
        -85
      ]
    ],
    [
      42,
      10,
      [
        "-193807156774144513013951",
        -85
      ]
    ],
    [
      42,
      11,
      [
        "-2163858613924209856625109",
        -84
      ]
    ],
    [
      42,
      12,
      [
        "-8312409983387431877116821",
        -87
      ]
    ],
    [
      42,
      13,
      [
        "1824588575638911361654379",
        -84
      ]
    ],
    [
      42,
      14,
      [
        "822417811177063698598501",
        -83
      ]
    ],
    [
      42,
      15,
      [
        "-797295563911487105012731",
        -83
      ]
    ],
    [
      42,
      16,
      [
        "-3795867339392355491741231",
        -85
      ]
    ],
    [
      42,
      17,
      [
        "1735416237289309222288907",
        -84
      ]
    ],
    [
      42,
      18,
      [
        "232915619814101075342293",
        -81
      ]
    ],
    [
      42,
      19,
      [
        "-575513896224348856099469",
        -82
      ]
    ],
    [
      42,
      20,
      [
        "-1305495982893742306886235",
        -84
      ]
    ],
    [
      42,
      21,
      [
        "48302683728826290983139",
        -78
      ]
    ],
    [
      42,
      22,
      [
        "-1865025274209845579792731",
        -87
      ]
    ],
    [
      42,
      23,
      [
        "-1617612228242213694301133",
        -83
      ]
    ],
    [
      42,
      24,
      [
        "1374465062673836171831329",
        -83
      ]
    ],
    [
      42,
      25,
      [
        "265978485929533273331077",
        -82
      ]
    ],
    [
      42,
      26,
      [
        "-507204771751595651746281",
        -81
      ]
    ],
    [
      42,
      27,
      [
        "876233983909329612015945",
        -82
      ]
    ],
    [
      42,
      28,
      [
        "-4089866717589063098871831",
        -89
      ]
    ],
    [
      42,
      29,
      [
        "-891360013144195829318441",
        -82
      ]
    ],
    [
      42,
      30,
      [
        "709344566489241803600995",
        -81
      ]
    ],
    [
      42,
      31,
      [
        "-2917785069682913322794387",
        -83
      ]
    ],
    [
      42,
      32,
      [
        "1182650774751038746610281",
        -82
      ]
    ],
    [
      42,
      33,
      [
        "-202493642720369596181213",
        -80
      ]
    ],
    [
      42,
      34,
      [
        "3882147146674613350541799",
        -85
      ]
    ],
    [
      42,
      35,
      [
        "-4154804458756054213739365",
        -86
      ]
    ],
    [
      42,
      36,
      [
        "4026187353008142384457409",
        -87
      ]
    ],
    [
      42,
      37,
      [
        "-3565539828248272732692947",
        -88
      ]
    ],
    [
      42,
      38,
      [
        "11613359661670338538552195",
        -91
      ]
    ],
    [
      42,
      39,
      [
        "-2181190232195672026107923",
        -90
      ]
    ],
    [
      42,
      40,
      [
        "6051331559787857913568709",
        -93
      ]
    ],
    [
      42,
      41,
      [
        "-241501192420496544586245",
        -90
      ]
    ],
    [
      42,
      42,
      [
        "8803020169671092532585",
        -87
      ]
    ],
    [
      42,
      43,
      [
        "-9216441316675507258677",
        -89
      ]
    ],
    [
      42,
      44,
      [
        "2080712708102040137869",
        -89
      ]
    ],
    [
      42,
      45,
      [
        "-361207828069864140417",
        -89
      ]
    ],
    [
      42,
      46,
      [
        "23296973024426304557",
        -89
      ]
    ],
    [
      42,
      47,
      [
        "4203274840096241351",
        -87
      ]
    ],
    [
      42,
      48,
      [
        "-21543411490567461675",
        -90
      ]
    ],
    [
      42,
      49,
      [
        "272514898225103865",
        -85
      ]
    ],
    [
      42,
      50,
      [
        "-2913482927823587299",
        -90
      ]
    ],
    [
      42,
      51,
      [
        "215191768961583967",
        -88
      ]
    ],
    [
      42,
      52,
      [
        "-3692276363100161517",
        -94
      ]
    ],
    [
      42,
      53,
      [
        "56587248706652505",
        -90
      ]
    ],
    [
      42,
      54,
      [
        "-6311646842151499",
        -89
      ]
    ],
    [
      42,
      55,
      [
        "1250436898245885",
        -89
      ]
    ],
    [
      42,
      56,
      [
        "-205201657411081",
        -89
      ]
    ],
    [
      42,
      57,
      [
        "41949550324927",
        -90
      ]
    ],
    [
      42,
      58,
      [
        "2393216732809",
        -89
      ]
    ],
    [
      42,
      59,
      [
        "-9309173473091",
        -91
      ]
    ],
    [
      42,
      60,
      [
        "3717942333297",
        -91
      ]
    ],
    [
      42,
      61,
      [
        "-18716161563477",
        -95
      ]
    ],
    [
      42,
      62,
      [
        "160586306867",
        -90
      ]
    ],
    [
      42,
      63,
      [
        "-41251665421",
        -90
      ]
    ],
    [
      42,
      64,
      [
        "141559189211",
        -94
      ]
    ],
    [
      42,
      65,
      [
        "-20985595073",
        -93
      ]
    ],
    [
      42,
      66,
      [
        "-23532567",
        -90
      ]
    ],
    [
      42,
      67,
      [
        "-3181959",
        -83
      ]
    ],
    [
      42,
      68,
      [
        "-201044757",
        -90
      ]
    ],
    [
      42,
      69,
      [
        "-130774963",
        -90
      ]
    ],
    [
      42,
      70,
      [
        "-67609571",
        -90
      ]
    ],
    [
      42,
      71,
      [
        "-16093759",
        -89
      ]
    ],
    [
      42,
      72,
      [
        "-1715117",
        -87
      ]
    ],
    [
      42,
      73,
      [
        "-22612831",
        -92
      ]
    ],
    [
      42,
      74,
      [
        "-1417007",
        -89
      ]
    ],
    [
      42,
      75,
      [
        "-1837929",
        -90
      ]
    ],
    [
      42,
      76,
      [
        "-1818303",
        -90
      ]
    ],
    [
      42,
      77,
      [
        "-849723",
        -89
      ]
    ],
    [
      42,
      78,
      [
        "-871467",
        -89
      ]
    ],
    [
      42,
      79,
      [
        "-209473",
        -87
      ]
    ],
    [
      42,
      80,
      [
        "-3858671",
        -91
      ]
    ],
    [
      44,
      1,
      [
        "186368520678565467017199",
        -85
      ]
    ],
    [
      44,
      2,
      [
        "937636125696594141759049",
        -86
      ]
    ],
    [
      44,
      3,
      [
        "104348730809114389705341",
        -83
      ]
    ],
    [
      44,
      4,
      [
        "-54136450334453072105091",
        -83
      ]
    ],
    [
      44,
      5,
      [
        "-462167104958839301287855",
        -84
      ]
    ],
    [
      44,
      6,
      [
        "-192402928516539994087325",
        -83
      ]
    ],
    [
      44,
      7,
      [
        "352792520782003521003305",
        -85
      ]
    ],
    [
      44,
      8,
      [
        "1138339396748803478504129",
        -85
      ]
    ],
    [
      44,
      9,
      [
        "1569351516011544008994465",
        -87
      ]
    ],
    [
      44,
      10,
      [
        "-117095029437544599015813",
        -82
      ]
    ],
    [
      44,
      11,
      [
        "-355512548304179334324013",
        -84
      ]
    ],
    [
      44,
      12,
      [
        "418985666714085259712151",
        -84
      ]
    ],
    [
      44,
      13,
      [
        "107395951889862473946891",
        -82
      ]
    ],
    [
      44,
      14,
      [
        "-63759502153663912525481",
        -81
      ]
    ],
    [
      44,
      15,
      [
        "-2098839689264194282205907",
        -86
      ]
    ],
    [
      44,
      16,
      [
        "1413957684254726732703893",
        -85
      ]
    ],
    [
      44,
      17,
      [
        "1152749447193896215271059",
        -85
      ]
    ],
    [
      44,
      18,
      [
        "-2018232117431121718355265",
        -85
      ]
    ],
    [
      44,
      19,
      [
        "-1629133883800218160467147",
        -86
      ]
    ],
    [
      44,
      20,
      [
        "2723423257332552652832351",
        -85
      ]
    ],
    [
      44,
      21,
      [
        "-210660280954218781660293",
        -84
      ]
    ],
    [
      44,
      22,
      [
        "-2830077272587853916310807",
        -85
      ]
    ],
    [
      44,
      23,
      [
        "2557231912009180242124897",
        -85
      ]
    ],
    [
      44,
      24,
      [
        "3559435527299277399397839",
        -87
      ]
    ],
    [
      44,
      25,
      [
        "-3646215216674477658722779",
        -85
      ]
    ],
    [
      44,
      26,
      [
        "1577614070467029790736123",
        -84
      ]
    ],
    [
      44,
      27,
      [
        "-462665854696107109060427",
        -87
      ]
    ],
    [
      44,
      28,
      [
        "-1583478549688642724191435",
        -84
      ]
    ],
    [
      44,
      29,
      [
        "2504739622334924362404229",
        -84
      ]
    ],
    [
      44,
      30,
      [
        "-2564440274875614792981673",
        -84
      ]
    ],
    [
      44,
      31,
      [
        "1037380208301420823547465",
        -83
      ]
    ],
    [
      44,
      32,
      [
        "-1421786066013195759058719",
        -84
      ]
    ],
    [
      44,
      33,
      [
        "213616631824060643568619",
        -82
      ]
    ],
    [
      44,
      34,
      [
        "-1839552966461996417193331",
        -86
      ]
    ],
    [
      44,
      35,
      [
        "3598023423276238086635129",
        -88
      ]
    ],
    [
      44,
      36,
      [
        "-3232552577193525697322881",
        -89
      ]
    ],
    [
      44,
      37,
      [
        "2694352476550597147490039",
        -90
      ]
    ],
    [
      44,
      38,
      [
        "-4208665589645010318491625",
        -92
      ]
    ],
    [
      44,
      39,
      [
        "389325701211007540565087",
        -90
      ]
    ],
    [
      44,
      40,
      [
        "-276547638309502844703329",
        -91
      ]
    ],
    [
      44,
      41,
      [
        "11951084751070692213627",
        -88
      ]
    ],
    [
      44,
      42,
      [
        "-1018670796746695776219",
        -86
      ]
    ],
    [
      44,
      43,
      [
        "2764019546431152471089",
        -89
      ]
    ],
    [
      44,
      44,
      [
        "-1868534680416699193253",
        -90
      ]
    ],
    [
      44,
      45,
      [
        "313197446134972468979",
        -89
      ]
    ],
    [
      44,
      46,
      [
        "-103245698463295320985",
        -89
      ]
    ],
    [
      44,
      47,
      [
        "66348174499855205387",
        -90
      ]
    ],
    [
      44,
      48,
      [
        "-10317550653085010967",
        -89
      ]
    ],
    [
      44,
      49,
      [
        "12367767180331146575",
        -91
      ]
    ],
    [
      44,
      50,
      [
        "-111309462542850833",
        -86
      ]
    ],
    [
      44,
      51,
      [
        "246051925242562817",
        -89
      ]
    ],
    [
      44,
      52,
      [
        "-32557695368306127",
        -88
      ]
    ],
    [
      44,
      53,
      [
        "65828257897844319",
        -91
      ]
    ],
    [
      44,
      54,
      [
        "-7905342510894981",
        -90
      ]
    ],
    [
      44,
      55,
      [
        "894830665806565",
        -89
      ]
    ],
    [
      44,
      56,
      [
        "-3013763387548711",
        -93
      ]
    ],
    [
      44,
      57,
      [
        "143895935036625",
        -91
      ]
    ],
    [
      44,
      58,
      [
        "-11825018742903",
        -90
      ]
    ],
    [
      44,
      59,
      [
        "2838403440187",
        -91
      ]
    ],
    [
      44,
      60,
      [
        "-9146379127",
        -90
      ]
    ],
    [
      44,
      61,
      [
        "-68378500721",
        -90
      ]
    ],
    [
      44,
      62,
      [
        "7156094057",
        -88
      ]
    ],
    [
      44,
      63,
      [
        "-4821164339",
        -89
      ]
    ],
    [
      44,
      64,
      [
        "3655730927",
        -91
      ]
    ],
    [
      44,
      65,
      [
        "-2015428239",
        -91
      ]
    ],
    [
      44,
      66,
      [
        "-106336071",
        -89
      ]
    ],
    [
      44,
      67,
      [
        "-124418321",
        -89
      ]
    ],
    [
      44,
      68,
      [
        "-2113794837",
        -94
      ]
    ],
    [
      44,
      69,
      [
        "-75092563",
        -90
      ]
    ],
    [
      44,
      70,
      [
        "-72085835",
        -91
      ]
    ],
    [
      44,
      71,
      [
        "-15913297",
        -90
      ]
    ],
    [
      44,
      72,
      [
        "-6830533",
        -90
      ]
    ],
    [
      44,
      73,
      [
        "-6712075",
        -91
      ]
    ],
    [
      44,
      74,
      [
        "-2371065",
        -90
      ]
    ],
    [
      44,
      75,
      [
        "-8317239",
        -92
      ]
    ],
    [
      44,
      76,
      [
        "-552965",
        -88
      ]
    ],
    [
      44,
      77,
      [
        "-2051479",
        -90
      ]
    ],
    [
      44,
      78,
      [
        "-1089315",
        -89
      ]
    ],
    [
      44,
      79,
      [
        "-262575",
        -87
      ]
    ],
    [
      44,
      80,
      [
        "-2381403",
        -90
      ]
    ],
    [
      46,
      1,
      [
        "-354338896440313958566175",
        -86
      ]
    ],
    [
      46,
      2,
      [
        "-479796423718848906139867",
        -85
      ]
    ],
    [
      46,
      3,
      [
        "-327915294824623263891117",
        -84
      ]
    ],
    [
      46,
      4,
      [
        "-99341030843157576120915",
        -83
      ]
    ],
    [
      46,
      5,
      [
        "2501346976605659682450523",
        -88
      ]
    ],
    [
      46,
      6,
      [
        "441516206935310936502795",
        -84
      ]
    ],
    [
      46,
      7,
      [
        "493641849338548420747543",
        -85
      ]
    ],
    [
      46,
      8,
      [
        "-2847299777541849306441907",
        -87
      ]
    ],
    [
      46,
      9,
      [
        "-1159846773902474413082527",
        -85
      ]
    ],
    [
      46,
      10,
      [
        "230492863407571754953037",
        -85
      ]
    ],
    [
      46,
      11,
      [
        "1679266389112999476569229",
        -85
      ]
    ],
    [
      46,
      12,
      [
        "885834798858492362138693",
        -86
      ]
    ],
    [
      46,
      13,
      [
        "-2033083994821054888103019",
        -85
      ]
    ],
    [
      46,
      14,
      [
        "-1089009557365843499829913",
        -85
      ]
    ],
    [
      46,
      15,
      [
        "2338804337230964994343127",
        -85
      ]
    ],
    [
      46,
      16,
      [
        "87726009353692598815009",
        -81
      ]
    ],
    [
      46,
      17,
      [
        "-1412801620254228708212307",
        -84
      ]
    ],
    [
      46,
      18,
      [
        "-521197641866116802917995",
        -84
      ]
    ],
    [
      46,
      19,
      [
        "1736027677395756535360667",
        -84
      ]
    ],
    [
      46,
      20,
      [
        "-3352327818048024162140165",
        -88
      ]
    ],
    [
      46,
      21,
      [
        "-1746561694428716461603879",
        -84
      ]
    ],
    [
      46,
      22,
      [
        "1469495133414159347673661",
        -84
      ]
    ],
    [
      46,
      23,
      [
        "2397535039811159559497837",
        -86
      ]
    ],
    [
      46,
      24,
      [
        "-1071154009703905524343809",
        -83
      ]
    ],
    [
      46,
      25,
      [
        "1785837499699230268137289",
        -84
      ]
    ],
    [
      46,
      26,
      [
        "-248517159897578129126729",
        -89
      ]
    ],
    [
      46,
      27,
      [
        "-938997704350542264401511",
        -83
      ]
    ],
    [
      46,
      28,
      [
        "2934050525545927273268827",
        -84
      ]
    ],
    [
      46,
      29,
      [
        "-1501284560350956716033265",
        -83
      ]
    ],
    [
      46,
      30,
      [
        "2434402011072335598364903",
        -84
      ]
    ],
    [
      46,
      31,
      [
        "-1671365933211335016850891",
        -84
      ]
    ],
    [
      46,
      32,
      [
        "4018709936984733929653813",
        -86
      ]
    ],
    [
      46,
      33,
      [
        "-539547336289713397456971",
        -84
      ]
    ],
    [
      46,
      34,
      [
        "4199341923949757637354305",
        -88
      ]
    ],
    [
      46,
      35,
      [
        "-3738086582841457521391101",
        -89
      ]
    ],
    [
      46,
      36,
      [
        "191703581599626867304855",
        -86
      ]
    ],
    [
      46,
      37,
      [
        "-582793190829829912826183",
        -89
      ]
    ],
    [
      46,
      38,
      [
        "205409229274726209168645",
        -89
      ]
    ],
    [
      46,
      39,
      [
        "-133747123800620251870045",
        -90
      ]
    ],
    [
      46,
      40,
      [
        "1239599540751675403289",
        -85
      ]
    ],
    [
      46,
      41,
      [
        "-10351248783839308711627",
        -90
      ]
    ],
    [
      46,
      42,
      [
        "34499467416473560190311",
        -94
      ]
    ],
    [
      46,
      43,
      [
        "-218586450053583440895",
        -90
      ]
    ],
    [
      46,
      44,
      [
        "-48639511528744876313",
        -89
      ]
    ],
    [
      46,
      45,
      [
        "5326996770556034618273",
        -96
      ]
    ],
    [
      46,
      46,
      [
        "-20343617882335176995",
        -89
      ]
    ],
    [
      46,
      47,
      [
        "64535309602170462231",
        -92
      ]
    ],
    [
      46,
      48,
      [
        "-11262293178869328879",
        -91
      ]
    ],
    [
      46,
      49,
      [
        "13966133794130483",
        -83
      ]
    ],
    [
      46,
      50,
      [
        "-4199736526724652429",
        -93
      ]
    ],
    [
      46,
      51,
      [
        "1152045402727358795",
        -93
      ]
    ],
    [
      46,
      52,
      [
        "-74200938490664993",
        -91
      ]
    ],
    [
      46,
      53,
      [
        "2247490159904009",
        -88
      ]
    ],
    [
      46,
      54,
      [
        "-510396103339427",
        -88
      ]
    ],
    [
      46,
      55,
      [
        "1718446093007677",
        -92
      ]
    ],
    [
      46,
      56,
      [
        "-81596968649523",
        -90
      ]
    ],
    [
      46,
      57,
      [
        "104872051505415",
        -93
      ]
    ],
    [
      46,
      58,
      [
        "-1410067944267",
        -90
      ]
    ],
    [
      46,
      59,
      [
        "-42077626389",
        -89
      ]
    ],
    [
      46,
      60,
      [
        "450287979669",
        -92
      ]
    ],
    [
      46,
      61,
      [
        "-46183567161",
        -90
      ]
    ],
    [
      46,
      62,
      [
        "26967500943",
        -91
      ]
    ],
    [
      46,
      63,
      [
        "-546279771",
        -87
      ]
    ],
    [
      46,
      64,
      [
        "925703707",
        -91
      ]
    ],
    [
      46,
      65,
      [
        "-4572725937",
        -93
      ]
    ],
    [
      46,
      66,
      [
        "-203698175",
        -90
      ]
    ],
    [
      46,
      67,
      [
        "-163316921",
        -90
      ]
    ],
    [
      46,
      68,
      [
        "-10603833",
        -87
      ]
    ],
    [
      46,
      69,
      [
        "-10820271",
        -88
      ]
    ],
    [
      46,
      70,
      [
        "-9608413",
        -89
      ]
    ],
    [
      46,
      71,
      [
        "-128436625",
        -94
      ]
    ],
    [
      46,
      72,
      [
        "-932335",
        -88
      ]
    ],
    [
      46,
      73,
      [
        "-4582085",
        -91
      ]
    ],
    [
      46,
      74,
      [
        "-7977",
        -82
      ]
    ],
    [
      46,
      75,
      [
        "-4033921",
        -91
      ]
    ],
    [
      46,
      76,
      [
        "-8346907",
        -92
      ]
    ],
    [
      46,
      77,
      [
        "-61501",
        -85
      ]
    ],
    [
      46,
      78,
      [
        "-4273263",
        -91
      ]
    ],
    [
      46,
      79,
      [
        "-125667",
        -86
      ]
    ],
    [
      46,
      80,
      [
        "-1150025",
        -89
      ]
    ],
    [
      48,
      1,
      [
        "933296019953504061326597",
        -81
      ]
    ],
    [
      48,
      2,
      [
        "2225232558265564979463829",
        -81
      ]
    ],
    [
      48,
      3,
      [
        "2057219607859615290354547",
        -81
      ]
    ],
    [
      48,
      4,
      [
        "-1596463869612571104782155",
        -83
      ]
    ],
    [
      48,
      5,
      [
        "-1533505633862808453079175",
        -80
      ]
    ],
    [
      48,
      6,
      [
        "-318491744242847953246223",
        -78
      ]
    ],
    [
      48,
      7,
      [
        "1305748829903873576587229",
        -81
      ]
    ],
    [
      48,
      8,
      [
        "1868762301605589282606081",
        -80
      ]
    ],
    [
      48,
      9,
      [
        "1684034330921730264590269",
        -82
      ]
    ],
    [
      48,
      10,
      [
        "-1792851232049473541348385",
        -80
      ]
    ],
    [
      48,
      11,
      [
        "-1122344466760552432407121",
        -80
      ]
    ],
    [
      48,
      12,
      [
        "202093978664731000448943",
        -77
      ]
    ],
    [
      48,
      13,
      [
        "1460835541922316147983271",
        -80
      ]
    ],
    [
      48,
      14,
      [
        "-415635327145308921451307",
        -78
      ]
    ],
    [
      48,
      15,
      [
        "-741284255715655286090739",
        -79
      ]
    ],
    [
      48,
      16,
      [
        "2038030888269131633840241",
        -80
      ]
    ],
    [
      48,
      17,
      [
        "1035033177620873196757013",
        -80
      ]
    ],
    [
      48,
      18,
      [
        "-2600287155434095115089423",
        -80
      ]
    ],
    [
      48,
      19,
      [
        "1683324576254976909051729",
        -83
      ]
    ],
    [
      48,
      20,
      [
        "2658079553740472006389223",
        -80
      ]
    ],
    [
      48,
      21,
      [
        "-2227120677563411484289213",
        -80
      ]
    ],
    [
      48,
      22,
      [
        "-882727107170813008766677",
        -80
      ]
    ],
    [
      48,
      23,
      [
        "1633475238097597148565703",
        -79
      ]
    ],
    [
      48,
      24,
      [
        "-348289236806336918922591",
        -77
      ]
    ],
    [
      48,
      25,
      [
        "2527513896011942812986315",
        -85
      ]
    ],
    [
      48,
      26,
      [
        "1423874522312092663972509",
        -79
      ]
    ],
    [
      48,
      27,
      [
        "-140832228028438677974951",
        -75
      ]
    ],
    [
      48,
      28,
      [
        "2313112110096424265523509",
        -79
      ]
    ],
    [
      48,
      29,
      [
        "-234392342622935985019083",
        -76
      ]
    ],
    [
      48,
      30,
      [
        "2571533210344135301006049",
        -80
      ]
    ],
    [
      48,
      31,
      [
        "-1543977918616318186930593",
        -80
      ]
    ],
    [
      48,
      32,
      [
        "1657763479786784502817173",
        -81
      ]
    ],
    [
      48,
      33,
      [
        "-1614099664976374029607915",
        -82
      ]
    ],
    [
      48,
      34,
      [
        "359954039935143112615285",
        -81
      ]
    ],
    [
      48,
      35,
      [
        "-74118997036243283695309",
        -80
      ]
    ],
    [
      48,
      36,
      [
        "453761066894841915342245",
        -84
      ]
    ],
    [
      48,
      37,
      [
        "-648531147529873287365877",
        -86
      ]
    ],
    [
      48,
      38,
      [
        "1738346499229175885474185",
        -89
      ]
    ],
    [
      48,
      39,
      [
        "-1095955007695165403788687",
        -90
      ]
    ],
    [
      48,
      40,
      [
        "81449834878407764372267",
        -88
      ]
    ],
    [
      48,
      41,
      [
        "-45715132020351138358237",
        -89
      ]
    ],
    [
      48,
      42,
      [
        "48398436700536930967751",
        -91
      ]
    ],
    [
      48,
      43,
      [
        "-3007745961395263455285",
        -89
      ]
    ],
    [
      48,
      44,
      [
        "1390618782766266148657",
        -90
      ]
    ],
    [
      48,
      45,
      [
        "-73157137869436306777",
        -88
      ]
    ],
    [
      48,
      46,
      [
        "6661739930592206983",
        -87
      ]
    ],
    [
      48,
      47,
      [
        "-14311414670935279343",
        -91
      ]
    ],
    [
      48,
      48,
      [
        "34307083540018731",
        -89
      ]
    ],
    [
      48,
      49,
      [
        "104956094784692933",
        -88
      ]
    ],
    [
      48,
      50,
      [
        "-205946279538479249",
        -90
      ]
    ],
    [
      48,
      51,
      [
        "289606253835495789",
        -92
      ]
    ],
    [
      48,
      52,
      [
        "-87267267021246517",
        -92
      ]
    ],
    [
      48,
      53,
      [
        "2972731002964015",
        -89
      ]
    ],
    [
      48,
      54,
      [
        "-93604225029163",
        -86
      ]
    ],
    [
      48,
      55,
      [
        "351863584458639",
        -90
      ]
    ],
    [
      48,
      56,
      [
        "-9653579398765",
        -87
      ]
    ],
    [
      48,
      57,
      [
        "15764705875981",
        -90
      ]
    ],
    [
      48,
      58,
      [
        "-369591677637",
        -87
      ]
    ],
    [
      48,
      59,
      [
        "989341360075",
        -91
      ]
    ],
    [
      48,
      60,
      [
        "-17270598637",
        -88
      ]
    ],
    [
      48,
      61,
      [
        "678870069",
        -87
      ]
    ],
    [
      48,
      62,
      [
        "38952621",
        -87
      ]
    ],
    [
      48,
      63,
      [
        "-1835029353",
        -91
      ]
    ],
    [
      48,
      64,
      [
        "-52548737",
        -88
      ]
    ],
    [
      48,
      65,
      [
        "-201602999",
        -89
      ]
    ],
    [
      48,
      66,
      [
        "-4574053705",
        -94
      ]
    ],
    [
      48,
      67,
      [
        "-111695431",
        -89
      ]
    ],
    [
      48,
      68,
      [
        "-18373719",
        -87
      ]
    ],
    [
      48,
      69,
      [
        "-21822593",
        -88
      ]
    ],
    [
      48,
      70,
      [
        "-46186461",
        -90
      ]
    ],
    [
      48,
      71,
      [
        "-22070189",
        -90
      ]
    ],
    [
      48,
      72,
      [
        "-2512221",
        -88
      ]
    ],
    [
      48,
      73,
      [
        "-18904459",
        -92
      ]
    ],
    [
      48,
      74,
      [
        "-45231",
        -84
      ]
    ],
    [
      48,
      75,
      [
        "-562975",
        -88
      ]
    ],
    [
      48,
      76,
      [
        "-1040757",
        -89
      ]
    ],
    [
      48,
      77,
      [
        "-505945",
        -88
      ]
    ],
    [
      48,
      78,
      [
        "-17073725",
        -93
      ]
    ],
    [
      48,
      79,
      [
        "-16104843",
        -93
      ]
    ],
    [
      48,
      80,
      [
        "-4614071",
        -91
      ]
    ],
    [
      50,
      1,
      [
        "127839437321734569611103725",
        -91
      ]
    ],
    [
      50,
      2,
      [
        "3370184138665903735157127",
        -85
      ]
    ],
    [
      50,
      3,
      [
        "140687631309999649139365",
        -84
      ]
    ],
    [
      50,
      4,
      [
        "-2551116667410633372571477",
        -84
      ]
    ],
    [
      50,
      5,
      [
        "-4749837905838812845068069",
        -85
      ]
    ],
    [
      50,
      6,
      [
        "3682879342268389365047511",
        -85
      ]
    ],
    [
      50,
      7,
      [
        "1138404810028583900959613",
        -82
      ]
    ],
    [
      50,
      8,
      [
        "2796644959848978210935497",
        -87
      ]
    ],
    [
      50,
      9,
      [
        "-175097193668358490858385",
        -79
      ]
    ],
    [
      50,
      10,
      [
        "-11161188313604030259239625",
        -86
      ]
    ],
    [
      50,
      11,
      [
        "11548602223983585200478755",
        -85
      ]
    ],
    [
      50,
      12,
      [
        "555388906083881463992263",
        -81
      ]
    ],
    [
      50,
      13,
      [
        "-6112866111134471664039683",
        -84
      ]
    ],
    [
      50,
      14,
      [
        "-4859460264300149276115513",
        -84
      ]
    ],
    [
      50,
      15,
      [
        "7372781303570552653100015",
        -84
      ]
    ],
    [
      50,
      16,
      [
        "6900428334767897134587357",
        -85
      ]
    ],
    [
      50,
      17,
      [
        "-4628746573325322679817619",
        -83
      ]
    ],
    [
      50,
      18,
      [
        "6836821528249513225428189",
        -87
      ]
    ],
    [
      50,
      19,
      [
        "4694755364674879972590523",
        -83
      ]
    ],
    [
      50,
      20,
      [
        "-3951141109685497091674903",
        -83
      ]
    ],
    [
      50,
      21,
      [
        "-12400632781260681175061417",
        -86
      ]
    ],
    [
      50,
      22,
      [
        "2879831747448353799840957",
        -82
      ]
    ],
    [
      50,
      23,
      [
        "-9823303071671075192044903",
        -84
      ]
    ],
    [
      50,
      24,
      [
        "584587601559943427754821",
        -85
      ]
    ],
    [
      50,
      25,
      [
        "10014746894845882736516717",
        -84
      ]
    ],
    [
      50,
      26,
      [
        "-3969214202612185605636547",
        -82
      ]
    ],
    [
      50,
      27,
      [
        "8163502316878387142757453",
        -83
      ]
    ],
    [
      50,
      28,
      [
        "-13259086480263437248158101",
        -84
      ]
    ],
    [
      50,
      29,
      [
        "2276541416976120749791959",
        -82
      ]
    ],
    [
      50,
      30,
      [
        "-5474747358514723183208641",
        -84
      ]
    ],
    [
      50,
      31,
      [
        "1471240208997978047238825",
        -83
      ]
    ],
    [
      50,
      32,
      [
        "-5736602902855207143849947",
        -86
      ]
    ],
    [
      50,
      33,
      [
        "10248752035125116669878493",
        -88
      ]
    ],
    [
      50,
      34,
      [
        "-8456439154045893804750735",
        -89
      ]
    ],
    [
      50,
      35,
      [
        "810614771724966692017125",
        -87
      ]
    ],
    [
      50,
      36,
      [
        "-72565623446322106880253",
        -85
      ]
    ],
    [
      50,
      37,
      [
        "779612726295113440248279",
        -90
      ]
    ],
    [
      50,
      38,
      [
        "-123197190738492859131061",
        -89
      ]
    ],
    [
      50,
      39,
      [
        "18426154382739016013469",
        -88
      ]
    ],
    [
      50,
      40,
      [
        "-84248926315363353143199",
        -92
      ]
    ],
    [
      50,
      41,
      [
        "91343894790529007591",
        -84
      ]
    ],
    [
      50,
      42,
      [
        "-404657025017289765589",
        -88
      ]
    ],
    [
      50,
      43,
      [
        "231178561936475653509",
        -89
      ]
    ],
    [
      50,
      44,
      [
        "-139812614580267797875",
        -90
      ]
    ],
    [
      50,
      45,
      [
        "22373826666594384245",
        -89
      ]
    ],
    [
      50,
      46,
      [
        "-7383653507317087675",
        -89
      ]
    ],
    [
      50,
      47,
      [
        "2428965487664660867",
        -89
      ]
    ],
    [
      50,
      48,
      [
        "-3102909881477122361",
        -91
      ]
    ],
    [
      50,
      49,
      [
        "473571727222603701",
        -90
      ]
    ],
    [
      50,
      50,
      [
        "-34291345739539791",
        -88
      ]
    ],
    [
      50,
      51,
      [
        "75252959623806947",
        -91
      ]
    ],
    [
      50,
      52,
      [
        "-4895228789818585",
        -89
      ]
    ],
    [
      50,
      53,
      [
        "606584327059383",
        -88
      ]
    ],
    [
      50,
      54,
      [
        "-1152755755488173",
        -91
      ]
    ],
    [
      50,
      55,
      [
        "529462585333613",
        -92
      ]
    ],
    [
      50,
      56,
      [
        "-59374966130915",
        -91
      ]
    ],
    [
      50,
      57,
      [
        "26283969016043",
        -92
      ]
    ],
    [
      50,
      58,
      [
        "-180934559815",
        -87
      ]
    ],
    [
      50,
      59,
      [
        "159277003343",
        -89
      ]
    ],
    [
      50,
      60,
      [
        "-139977866361",
        -91
      ]
    ],
    [
      50,
      61,
      [
        "30429074027",
        -91
      ]
    ],
    [
      50,
      62,
      [
        "-13185346361",
        -92
      ]
    ],
    [
      50,
      63,
      [
        "10521173499",
        -94
      ]
    ],
    [
      50,
      64,
      [
        "-82608729",
        -89
      ]
    ],
    [
      50,
      65,
      [
        "4831421",
        -90
      ]
    ],
    [
      50,
      66,
      [
        "-11673759",
        -89
      ]
    ],
    [
      50,
      67,
      [
        "-101160389",
        -93
      ]
    ],
    [
      50,
      68,
      [
        "-4851579",
        -89
      ]
    ],
    [
      50,
      69,
      [
        "-25425677",
        -92
      ]
    ],
    [
      50,
      70,
      [
        "-1133427",
        -88
      ]
    ],
    [
      50,
      71,
      [
        "-13442093",
        -92
      ]
    ],
    [
      50,
      72,
      [
        "-5785499",
        -91
      ]
    ],
    [
      50,
      73,
      [
        "-1293767",
        -89
      ]
    ],
    [
      50,
      74,
      [
        "-1314191",
        -89
      ]
    ],
    [
      50,
      75,
      [
        "-19846255",
        -93
      ]
    ],
    [
      50,
      76,
      [
        "-2524117",
        -90
      ]
    ],
    [
      50,
      77,
      [
        "-2547055",
        -90
      ]
    ],
    [
      50,
      78,
      [
        "-5170511",
        -91
      ]
    ],
    [
      50,
      79,
      [
        "-1259693",
        -89
      ]
    ],
    [
      50,
      80,
      [
        "-351873",
        -87
      ]
    ],
    [
      52,
      1,
      [
        "-145756945252544105134487",
        -87
      ]
    ],
    [
      52,
      2,
      [
        "-358560492747972229836959",
        -85
      ]
    ],
    [
      52,
      3,
      [
        "-372548660035623198168269",
        -84
      ]
    ],
    [
      52,
      4,
      [
        "-342452014954921589510449",
        -85
      ]
    ],
    [
      52,
      5,
      [
        "1923029392116094474401371",
        -86
      ]
    ],
    [
      52,
      6,
      [
        "728797872041729876612037",
        -84
      ]
    ],
    [
      52,
      7,
      [
        "-289937237861428706759717",
        -85
      ]
    ],
    [
      52,
      8,
      [
        "-2183480615289263417791351",
        -85
      ]
    ],
    [
      52,
      9,
      [
        "-681523764410367005312119",
        -85
      ]
    ],
    [
      52,
      10,
      [
        "5040303650049828032822361",
        -86
      ]
    ],
    [
      52,
      11,
      [
        "1468568474219502823318037",
        -85
      ]
    ],
    [
      52,
      12,
      [
        "-176409296062795666390799",
        -81
      ]
    ],
    [
      52,
      13,
      [
        "-890606752873133119468091",
        -84
      ]
    ],
    [
      52,
      14,
      [
        "3396755440856789169507645",
        -85
      ]
    ],
    [
      52,
      15,
      [
        "1274787308821562341422305",
        -85
      ]
    ],
    [
      52,
      16,
      [
        "-2081413945731558633685373",
        -84
      ]
    ],
    [
      52,
      17,
      [
        "4266669186970630390189219",
        -88
      ]
    ],
    [
      52,
      18,
      [
        "4138258088306910397456443",
        -85
      ]
    ],
    [
      52,
      19,
      [
        "-1773415014646576872931991",
        -84
      ]
    ],
    [
      52,
      20,
      [
        "-2662950359141795269130549",
        -86
      ]
    ],
    [
      52,
      21,
      [
        "315833436863412845824091",
        -81
      ]
    ],
    [
      52,
      22,
      [
        "-1077263205530935663239745",
        -83
      ]
    ],
    [
      52,
      23,
      [
        "36143190027104417008594561",
        -93
      ]
    ],
    [
      52,
      24,
      [
        "4356553758276324508790789",
        -85
      ]
    ],
    [
      52,
      25,
      [
        "-3456811430519167375827421",
        -84
      ]
    ],
    [
      52,
      26,
      [
        "222136386379439056324767",
        -80
      ]
    ],
    [
      52,
      27,
      [
        "-90074408226124396934849",
        -79
      ]
    ],
    [
      52,
      28,
      [
        "3947422009940725307391477",
        -85
      ]
    ],
    [
      52,
      29,
      [
        "-1180974298806960697220561",
        -84
      ]
    ],
    [
      52,
      30,
      [
        "1261313776212244088794527",
        -85
      ]
    ],
    [
      52,
      31,
      [
        "-2440345901872664985830379",
        -87
      ]
    ],
    [
      52,
      32,
      [
        "270296138712244942041021",
        -85
      ]
    ],
    [
      52,
      33,
      [
        "-885171165772527376916975",
        -88
      ]
    ],
    [
      52,
      34,
      [
        "673813886195514564668429",
        -89
      ]
    ],
    [
      52,
      35,
      [
        "-1914349160015746528790743",
        -92
      ]
    ],
    [
      52,
      36,
      [
        "39645162567207044539049",
        -88
      ]
    ],
    [
      52,
      37,
      [
        "-24403785635115299840565",
        -89
      ]
    ],
    [
      52,
      38,
      [
        "6905223393793343976165",
        -89
      ]
    ],
    [
      52,
      39,
      [
        "-1762877508193129487613",
        -89
      ]
    ],
    [
      52,
      40,
      [
        "196115553389390537109",
        -88
      ]
    ],
    [
      52,
      41,
      [
        "-70542904966370836813",
        -89
      ]
    ],
    [
      52,
      42,
      [
        "2004070901710930169",
        -87
      ]
    ],
    [
      52,
      43,
      [
        "203000258239024527",
        -88
      ]
    ],
    [
      52,
      44,
      [
        "-113350859090722257",
        -87
      ]
    ],
    [
      52,
      45,
      [
        "277833442679887023",
        -91
      ]
    ],
    [
      52,
      46,
      [
        "80579774314150205",
        -90
      ]
    ],
    [
      52,
      47,
      [
        "-149530009578848539",
        -91
      ]
    ],
    [
      52,
      48,
      [
        "4732678251019367",
        -87
      ]
    ],
    [
      52,
      49,
      [
        "-15004499243527745",
        -90
      ]
    ],
    [
      52,
      50,
      [
        "2546547845503031",
        -89
      ]
    ],
    [
      52,
      51,
      [
        "-6149121746034153",
        -92
      ]
    ],
    [
      52,
      52,
      [
        "210492931851881",
        -89
      ]
    ],
    [
      52,
      53,
      [
        "-212304745787151",
        -91
      ]
    ],
    [
      52,
      54,
      [
        "25063445876039",
        -90
      ]
    ],
    [
      52,
      55,
      [
        "-1421997482129",
        -88
      ]
    ],
    [
      52,
      56,
      [
        "646350699235",
        -89
      ]
    ],
    [
      52,
      57,
      [
        "-154538343725",
        -89
      ]
    ],
    [
      52,
      58,
      [
        "40027419869",
        -89
      ]
    ],
    [
      52,
      59,
      [
        "-44303170359",
        -91
      ]
    ],
    [
      52,
      60,
      [
        "25017939893",
        -92
      ]
    ],
    [
      52,
      61,
      [
        "-872712509",
        -89
      ]
    ],
    [
      52,
      62,
      [
        "57129095",
        -87
      ]
    ],
    [
      52,
      63,
      [
        "-30272901",
        -88
      ]
    ],
    [
      52,
      64,
      [
        "3034989",
        -87
      ]
    ],
    [
      52,
      65,
      [
        "-8981531",
        -90
      ]
    ],
    [
      52,
      66,
      [
        "-528855",
        -89
      ]
    ],
    [
      52,
      67,
      [
        "-80223",
        -85
      ]
    ],
    [
      52,
      68,
      [
        "-2140555",
        -90
      ]
    ],
    [
      52,
      69,
      [
        "-8829927",
        -92
      ]
    ],
    [
      52,
      70,
      [
        "-2288229",
        -90
      ]
    ],
    [
      52,
      71,
      [
        "-4451289",
        -91
      ]
    ],
    [
      52,
      72,
      [
        "-9179379",
        -92
      ]
    ],
    [
      52,
      73,
      [
        "-8992841",
        -92
      ]
    ],
    [
      52,
      74,
      [
        "-2328497",
        -90
      ]
    ],
    [
      52,
      75,
      [
        "-545381",
        -88
      ]
    ],
    [
      52,
      76,
      [
        "-291429",
        -87
      ]
    ],
    [
      52,
      77,
      [
        "-1141343",
        -89
      ]
    ],
    [
      52,
      78,
      [
        "-1159869",
        -89
      ]
    ],
    [
      52,
      79,
      [
        "-2286273",
        -90
      ]
    ],
    [
      52,
      80,
      [
        "-1248495",
        -89
      ]
    ],
    [
      54,
      1,
      [
        "-302030065870080889951707",
        -83
      ]
    ],
    [
      54,
      2,
      [
        "-151384490570195761457839",
        -81
      ]
    ],
    [
      54,
      3,
      [
        "-150430385083450668958213",
        -82
      ]
    ],
    [
      54,
      4,
      [
        "272282518033243267607139",
        -82
      ]
    ],
    [
      54,
      5,
      [
        "427474838533750334946491",
        -82
      ]
    ],
    [
      54,
      6,
      [
        "-39939362792653731710785",
        -82
      ]
    ],
    [
      54,
      7,
      [
        "-542656679511990343143729",
        -82
      ]
    ],
    [
      54,
      8,
      [
        "-404178028749595594735885",
        -83
      ]
    ],
    [
      54,
      9,
      [
        "566765332668715343786623",
        -82
      ]
    ],
    [
      54,
      10,
      [
        "372279311683165577950775",
        -82
      ]
    ],
    [
      54,
      11,
      [
        "-148095810490866916320289",
        -80
      ]
    ],
    [
      54,
      12,
      [
        "-26722879988354557436507",
        -78
      ]
    ],
    [
      54,
      13,
      [
        "343956740188235670073941",
        -81
      ]
    ],
    [
      54,
      14,
      [
        "621691634275795267492523",
        -83
      ]
    ],
    [
      54,
      15,
      [
        "-418514027450474884858431",
        -81
      ]
    ],
    [
      54,
      16,
      [
        "8363351805917238477733",
        -79
      ]
    ],
    [
      54,
      17,
      [
        "418590337236507957470809",
        -81
      ]
    ],
    [
      54,
      18,
      [
        "-685760867404635455577275",
        -82
      ]
    ],
    [
      54,
      19,
      [
        "-563679066996293379208285",
        -83
      ]
    ],
    [
      54,
      20,
      [
        "62801100715849333418815",
        -78
      ]
    ],
    [
      54,
      21,
      [
        "-424294680002102211833969",
        -81
      ]
    ],
    [
      54,
      22,
      [
        "322988810910084151861813",
        -86
      ]
    ],
    [
      54,
      23,
      [
        "108928236343423198758291",
        -79
      ]
    ],
    [
      54,
      24,
      [
        "-688502734751051765742897",
        -81
      ]
    ],
    [
      54,
      25,
      [
        "706805194845460727892537",
        -81
      ]
    ],
    [
      54,
      26,
      [
        "-286499338050037375955409",
        -80
      ]
    ],
    [
      54,
      27,
      [
        "49103536875331257500285",
        -78
      ]
    ],
    [
      54,
      28,
      [
        "-117922421735972860478371",
        -80
      ]
    ],
    [
      54,
      29,
      [
        "63354190909643706352559",
        -80
      ]
    ],
    [
      54,
      30,
      [
        "-494634606863920615835761",
        -84
      ]
    ],
    [
      54,
      31,
      [
        "221582489717236645148287",
        -84
      ]
    ],
    [
      54,
      32,
      [
        "-367302865408633193631193",
        -86
      ]
    ],
    [
      54,
      33,
      [
        "283061585468771733918089",
        -87
      ]
    ],
    [
      54,
      34,
      [
        "-101739126540001566440221",
        -87
      ]
    ],
    [
      54,
      35,
      [
        "136763624549198499894653",
        -89
      ]
    ],
    [
      54,
      36,
      [
        "-345107056896237968687031",
        -92
      ]
    ],
    [
      54,
      37,
      [
        "206264872665278306022515",
        -93
      ]
    ],
    [
      54,
      38,
      [
        "-3730045396037455244685",
        -89
      ]
    ],
    [
      54,
      39,
      [
        "1088203088419622453123",
        -89
      ]
    ],
    [
      54,
      40,
      [
        "-168762253021476498363",
        -88
      ]
    ],
    [
      54,
      41,
      [
        "1839006937212277499483",
        -93
      ]
    ],
    [
      54,
      42,
      [
        "-168660461931224936885",
        -91
      ]
    ],
    [
      54,
      43,
      [
        "15832740985378234395",
        -89
      ]
    ],
    [
      54,
      44,
      [
        "-2907306666401625277",
        -88
      ]
    ],
    [
      54,
      45,
      [
        "254300191330871061",
        -86
      ]
    ],
    [
      54,
      46,
      [
        "-335177731831041795",
        -88
      ]
    ],
    [
      54,
      47,
      [
        "207328195708207133",
        -89
      ]
    ],
    [
      54,
      48,
      [
        "-481811613125722595",
        -92
      ]
    ],
    [
      54,
      49,
      [
        "32955889277210427",
        -90
      ]
    ],
    [
      54,
      50,
      [
        "-17054074665173381",
        -91
      ]
    ],
    [
      54,
      51,
      [
        "4192868031506697",
        -91
      ]
    ],
    [
      54,
      52,
      [
        "-61501252687037",
        -87
      ]
    ],
    [
      54,
      53,
      [
        "884177488154755",
        -93
      ]
    ],
    [
      54,
      54,
      [
        "-11856105941529",
        -89
      ]
    ],
    [
      54,
      55,
      [
        "4801484801701",
        -90
      ]
    ],
    [
      54,
      56,
      [
        "-889351131227",
        -90
      ]
    ],
    [
      54,
      57,
      [
        "138902101283",
        -90
      ]
    ],
    [
      54,
      58,
      [
        "-6620735627",
        -89
      ]
    ],
    [
      54,
      59,
      [
        "-1943754571",
        -90
      ]
    ],
    [
      54,
      60,
      [
        "1626720883",
        -90
      ]
    ],
    [
      54,
      61,
      [
        "-164577643",
        -88
      ]
    ],
    [
      54,
      62,
      [
        "189263525",
        -90
      ]
    ],
    [
      54,
      63,
      [
        "-117740719",
        -91
      ]
    ],
    [
      54,
      64,
      [
        "11673733",
        -90
      ]
    ],
    [
      54,
      65,
      [
        "-3130207",
        -90
      ]
    ],
    [
      54,
      66,
      [
        "531891",
        -90
      ]
    ],
    [
      54,
      67,
      [
        "-98499",
        -87
      ]
    ],
    [
      54,
      68,
      [
        "-689073",
        -89
      ]
    ],
    [
      54,
      69,
      [
        "-4241283",
        -91
      ]
    ],
    [
      54,
      70,
      [
        "-1271763",
        -89
      ]
    ],
    [
      54,
      71,
      [
        "-2745779",
        -90
      ]
    ],
    [
      54,
      72,
      [
        "-5837209",
        -91
      ]
    ],
    [
      54,
      73,
      [
        "-732079",
        -88
      ]
    ],
    [
      54,
      74,
      [
        "-1481485",
        -89
      ]
    ],
    [
      54,
      75,
      [
        "-2902257",
        -90
      ]
    ],
    [
      54,
      76,
      [
        "-192473",
        -86
      ]
    ],
    [
      54,
      77,
      [
        "-1474585",
        -89
      ]
    ],
    [
      54,
      78,
      [
        "-3057321",
        -90
      ]
    ],
    [
      54,
      79,
      [
        "-2983491",
        -90
      ]
    ],
    [
      54,
      80,
      [
        "-25980597",
        -93
      ]
    ],
    [
      56,
      1,
      [
        "191881334725931644263609",
        -87
      ]
    ],
    [
      56,
      2,
      [
        "163111172722151715223705",
        -86
      ]
    ],
    [
      56,
      3,
      [
        "1426452376509030151821",
        -82
      ]
    ],
    [
      56,
      4,
      [
        "-49601304357619123937915",
        -84
      ]
    ],
    [
      56,
      5,
      [
        "-1263413129376260352086801",
        -89
      ]
    ],
    [
      56,
      6,
      [
        "16040962673707957655945",
        -83
      ]
    ],
    [
      56,
      7,
      [
        "46625184625837769605025",
        -84
      ]
    ],
    [
      56,
      8,
      [
        "-26825047803496727101545",
        -84
      ]
    ],
    [
      56,
      9,
      [
        "-22005608596522433830581",
        -83
      ]
    ],
    [
      56,
      10,
      [
        "82233405519559025512719",
        -85
      ]
    ],
    [
      56,
      11,
      [
        "40763655141251428607149",
        -84
      ]
    ],
    [
      56,
      12,
      [
        "-68169166591295985730803",
        -84
      ]
    ],
    [
      56,
      13,
      [
        "-25097728579883839898051",
        -84
      ]
    ],
    [
      56,
      14,
      [
        "98677837346741171722191",
        -84
      ]
    ],
    [
      56,
      15,
      [
        "-46548067327430400452171",
        -85
      ]
    ],
    [
      56,
      16,
      [
        "-103992636415764132790221",
        -84
      ]
    ],
    [
      56,
      17,
      [
        "52991524678602913204761",
        -83
      ]
    ],
    [
      56,
      18,
      [
        "54195730141762991875099",
        -85
      ]
    ],
    [
      56,
      19,
      [
        "-145905007029344668018801",
        -84
      ]
    ],
    [
      56,
      20,
      [
        "16639397175569609269787",
        -81
      ]
    ],
    [
      56,
      21,
      [
        "-33680263567889968572005",
        -86
      ]
    ],
    [
      56,
      22,
      [
        "-129437047216685503357797",
        -84
      ]
    ],
    [
      56,
      23,
      [
        "102472698119218533861359",
        -83
      ]
    ],
    [
      56,
      24,
      [
        "-51573922668645277277681",
        -82
      ]
    ],
    [
      56,
      25,
      [
        "40715220822484268184485",
        -82
      ]
    ],
    [
      56,
      26,
      [
        "-13595899297855556019335",
        -81
      ]
    ],
    [
      56,
      27,
      [
        "64047802698002414504505",
        -84
      ]
    ],
    [
      56,
      28,
      [
        "-34202387248469785452311",
        -84
      ]
    ],
    [
      56,
      29,
      [
        "67697422043633076100331",
        -86
      ]
    ],
    [
      56,
      30,
      [
        "-15789496884820642671795",
        -85
      ]
    ],
    [
      56,
      31,
      [
        "112583528960726962382953",
        -89
      ]
    ],
    [
      56,
      32,
      [
        "-48380870010647006647651",
        -89
      ]
    ],
    [
      56,
      33,
      [
        "20153954834276659291619",
        -89
      ]
    ],
    [
      56,
      34,
      [
        "-16301520938404484894303",
        -90
      ]
    ],
    [
      56,
      35,
      [
        "6392390532910322087273",
        -90
      ]
    ],
    [
      56,
      36,
      [
        "-2423463025037736876175",
        -90
      ]
    ],
    [
      56,
      37,
      [
        "221301865894374892477",
        -88
      ]
    ],
    [
      56,
      38,
      [
        "-310486722042042894191",
        -90
      ]
    ],
    [
      56,
      39,
      [
        "52134495779397117923",
        -89
      ]
    ],
    [
      56,
      40,
      [
        "-4179845727620900445",
        -87
      ]
    ],
    [
      56,
      41,
      [
        "5107283152390467011",
        -89
      ]
    ],
    [
      56,
      42,
      [
        "-1481679060806759465",
        -89
      ]
    ],
    [
      56,
      43,
      [
        "406602712377975507",
        -89
      ]
    ],
    [
      56,
      44,
      [
        "-209794645886864313",
        -90
      ]
    ],
    [
      56,
      45,
      [
        "1573761023702153",
        -85
      ]
    ],
    [
      56,
      46,
      [
        "-5518375358452523",
        -89
      ]
    ],
    [
      56,
      47,
      [
        "530184962349501",
        -88
      ]
    ],
    [
      56,
      48,
      [
        "-318993651121231",
        -90
      ]
    ],
    [
      56,
      49,
      [
        "150024314401153",
        -93
      ]
    ],
    [
      56,
      50,
      [
        "1389410241519",
        -87
      ]
    ],
    [
      56,
      51,
      [
        "-25881219246309",
        -92
      ]
    ],
    [
      56,
      52,
      [
        "9538688043153",
        -92
      ]
    ],
    [
      56,
      53,
      [
        "-182972746521",
        -88
      ]
    ],
    [
      56,
      54,
      [
        "401271512869",
        -91
      ]
    ],
    [
      56,
      55,
      [
        "-101165985763",
        -91
      ]
    ],
    [
      56,
      56,
      [
        "5916437839",
        -89
      ]
    ],
    [
      56,
      57,
      [
        "-10577235371",
        -92
      ]
    ],
    [
      56,
      58,
      [
        "500533459",
        -90
      ]
    ],
    [
      56,
      59,
      [
        "-277138555",
        -91
      ]
    ],
    [
      56,
      60,
      [
        "-58289921",
        -92
      ]
    ],
    [
      56,
      61,
      [
        "-7593273",
        -88
      ]
    ],
    [
      56,
      62,
      [
        "-10907359",
        -89
      ]
    ],
    [
      56,
      63,
      [
        "-8350273",
        -89
      ]
    ],
    [
      56,
      64,
      [
        "-47800323",
        -92
      ]
    ],
    [
      56,
      65,
      [
        "-8248547",
        -90
      ]
    ],
    [
      56,
      66,
      [
        "-189088835",
        -95
      ]
    ],
    [
      56,
      67,
      [
        "-4166819",
        -90
      ]
    ],
    [
      56,
      68,
      [
        "-27460549",
        -93
      ]
    ],
    [
      56,
      69,
      [
        "-12081151",
        -92
      ]
    ],
    [
      56,
      70,
      [
        "-2818393",
        -90
      ]
    ],
    [
      56,
      71,
      [
        "-44297501",
        -94
      ]
    ],
    [
      56,
      72,
      [
        "-1392383",
        -89
      ]
    ],
    [
      56,
      73,
      [
        "-5472439",
        -91
      ]
    ],
    [
      56,
      74,
      [
        "-2742003",
        -90
      ]
    ],
    [
      56,
      75,
      [
        "-1383803",
        -89
      ]
    ],
    [
      56,
      76,
      [
        "-2855601",
        -90
      ]
    ],
    [
      56,
      77,
      [
        "-1366671",
        -89
      ]
    ],
    [
      56,
      78,
      [
        "-1441591",
        -89
      ]
    ],
    [
      56,
      79,
      [
        "-1368321",
        -89
      ]
    ],
    [
      56,
      80,
      [
        "-11943",
        -82
      ]
    ],
    [
      58,
      1,
      [
        "-10717885682858897267463",
        -84
      ]
    ],
    [
      58,
      2,
      [
        "-20105330963305111963409",
        -84
      ]
    ],
    [
      58,
      3,
      [
        "-5635630338993216267875",
        -83
      ]
    ],
    [
      58,
      4,
      [
        "26745673411437191270595",
        -85
      ]
    ],
    [
      58,
      5,
      [
        "5669293443907144688567",
        -82
      ]
    ],
    [
      58,
      6,
      [
        "-12802105702755731903757",
        -85
      ]
    ],
    [
      58,
      7,
      [
        "-69575611124163989872457",
        -85
      ]
    ],
    [
      58,
      8,
      [
        "-3855392497861235224597",
        -85
      ]
    ],
    [
      58,
      9,
      [
        "6155594734470949178629",
        -81
      ]
    ],
    [
      58,
      10,
      [
        "19905622366862644978771",
        -85
      ]
    ],
    [
      58,
      11,
      [
        "-63810675912959773790697",
        -84
      ]
    ],
    [
      58,
      12,
      [
        "-13040829354913439748371",
        -85
      ]
    ],
    [
      58,
      13,
      [
        "77384906596352131338891",
        -84
      ]
    ],
    [
      58,
      14,
      [
        "-80812228652474841762907",
        -86
      ]
    ],
    [
      58,
      15,
      [
        "-9503590099006119773357",
        -81
      ]
    ],
    [
      58,
      16,
      [
        "69968943748407565647591",
        -84
      ]
    ],
    [
      58,
      17,
      [
        "105127798455154691619483",
        -86
      ]
    ],
    [
      58,
      18,
      [
        "-48281598525258951690687",
        -83
      ]
    ],
    [
      58,
      19,
      [
        "75753768210735435142941",
        -84
      ]
    ],
    [
      58,
      20,
      [
        "22260874215511073506739",
        -86
      ]
    ],
    [
      58,
      21,
      [
        "-20975122652537367738431",
        -82
      ]
    ],
    [
      58,
      22,
      [
        "30743262467177458913127",
        -82
      ]
    ],
    [
      58,
      23,
      [
        "-7663321524532126238091",
        -80
      ]
    ],
    [
      58,
      24,
      [
        "12429088872037044494775",
        -81
      ]
    ],
    [
      58,
      25,
      [
        "-69751387551995420754121",
        -84
      ]
    ],
    [
      58,
      26,
      [
        "21704330630139338696759",
        -83
      ]
    ],
    [
      58,
      27,
      [
        "-6046001096454706198659",
        -82
      ]
    ],
    [
      58,
      28,
      [
        "24139803253530527637103",
        -85
      ]
    ],
    [
      58,
      29,
      [
        "-85901134865432971344885",
        -88
      ]
    ],
    [
      58,
      30,
      [
        "67238593584392472931471",
        -89
      ]
    ],
    [
      58,
      31,
      [
        "-22455162956393424161001",
        -89
      ]
    ],
    [
      58,
      32,
      [
        "1463848282034740481533",
        -87
      ]
    ],
    [
      58,
      33,
      [
        "-375558518016562044499",
        -88
      ]
    ],
    [
      58,
      34,
      [
        "-46366443043413319831",
        -86
      ]
    ],
    [
      58,
      35,
      [
        "196922223622910831731",
        -88
      ]
    ],
    [
      58,
      36,
      [
        "-29499785920890572603",
        -86
      ]
    ],
    [
      58,
      37,
      [
        "462824602232750536631",
        -91
      ]
    ],
    [
      58,
      38,
      [
        "-50578790975596631501",
        -89
      ]
    ],
    [
      58,
      39,
      [
        "40752733536072622957",
        -90
      ]
    ],
    [
      58,
      40,
      [
        "-245732247484397410055",
        -94
      ]
    ],
    [
      58,
      41,
      [
        "10902844839527307627",
        -91
      ]
    ],
    [
      58,
      42,
      [
        "-1827510283606233895",
        -90
      ]
    ],
    [
      58,
      43,
      [
        "579002379786273059",
        -90
      ]
    ],
    [
      58,
      44,
      [
        "-173285297657827479",
        -90
      ]
    ],
    [
      58,
      45,
      [
        "195723324021738033",
        -92
      ]
    ],
    [
      58,
      46,
      [
        "-3253137630601667",
        -88
      ]
    ],
    [
      58,
      47,
      [
        "13003787989115113",
        -92
      ]
    ],
    [
      58,
      48,
      [
        "-760224522962355",
        -90
      ]
    ],
    [
      58,
      49,
      [
        "330911278384325",
        -91
      ]
    ],
    [
      58,
      50,
      [
        "-132759960692823",
        -92
      ]
    ],
    [
      58,
      51,
      [
        "12050916406291",
        -91
      ]
    ],
    [
      58,
      52,
      [
        "-7435463963",
        -83
      ]
    ],
    [
      58,
      53,
      [
        "468179865101",
        -92
      ]
    ],
    [
      58,
      54,
      [
        "-2890574355",
        -89
      ]
    ],
    [
      58,
      55,
      [
        "-20833319703",
        -93
      ]
    ],
    [
      58,
      56,
      [
        "589885573",
        -89
      ]
    ],
    [
      58,
      57,
      [
        "-3149652405",
        -93
      ]
    ],
    [
      58,
      58,
      [
        "6394435",
        -87
      ]
    ],
    [
      58,
      59,
      [
        "-103377135",
        -91
      ]
    ],
    [
      58,
      60,
      [
        "-25473129",
        -90
      ]
    ],
    [
      58,
      61,
      [
        "-23979671",
        -90
      ]
    ],
    [
      58,
      62,
      [
        "-4520935",
        -88
      ]
    ],
    [
      58,
      63,
      [
        "-6568655",
        -89
      ]
    ],
    [
      58,
      64,
      [
        "-4649525",
        -89
      ]
    ],
    [
      58,
      65,
      [
        "-3288189",
        -89
      ]
    ],
    [
      58,
      66,
      [
        "-9789907",
        -91
      ]
    ],
    [
      58,
      67,
      [
        "-3748081",
        -90
      ]
    ],
    [
      58,
      68,
      [
        "-27770655",
        -93
      ]
    ],
    [
      58,
      69,
      [
        "-6267101",
        -91
      ]
    ],
    [
      58,
      70,
      [
        "-1551557",
        -89
      ]
    ],
    [
      58,
      71,
      [
        "-772575",
        -88
      ]
    ],
    [
      58,
      72,
      [
        "-394934143",
        -97
      ]
    ],
    [
      58,
      73,
      [
        "-3046943",
        -90
      ]
    ],
    [
      58,
      74,
      [
        "-1545687",
        -89
      ]
    ],
    [
      58,
      75,
      [
        "-785963",
        -88
      ]
    ],
    [
      58,
      76,
      [
        "-6267771",
        -91
      ]
    ],
    [
      58,
      77,
      [
        "-3099075",
        -90
      ]
    ],
    [
      58,
      78,
      [
        "-3198049",
        -90
      ]
    ],
    [
      58,
      79,
      [
        "-763097",
        -88
      ]
    ],
    [
      58,
      80,
      [
        "-432375",
        -87
      ]
    ],
    [
      60,
      1,
      [
        "65429605928410894568281",
        -80
      ]
    ],
    [
      60,
      2,
      [
        "51678733881606832176361",
        -79
      ]
    ],
    [
      60,
      3,
      [
        "200346442924480538056903",
        -85
      ]
    ],
    [
      60,
      4,
      [
        "-244800273511868659200511",
        -81
      ]
    ],
    [
      60,
      5,
      [
        "-70367196712909826919225",
        -80
      ]
    ],
    [
      60,
      6,
      [
        "211459203747164397837267",
        -81
      ]
    ],
    [
      60,
      7,
      [
        "94762218938001249719975",
        -80
      ]
    ],
    [
      60,
      8,
      [
        "-104963840767702048808009",
        -80
      ]
    ],
    [
      60,
      9,
      [
        "-188823145379082769636561",
        -81
      ]
    ],
    [
      60,
      10,
      [
        "32271127218762133876827",
        -78
      ]
    ],
    [
      60,
      11,
      [
        "261044598260954098370845",
        -82
      ]
    ],
    [
      60,
      12,
      [
        "-41405256716881819446889",
        -78
      ]
    ],
    [
      60,
      13,
      [
        "226141813733374548180339",
        -84
      ]
    ],
    [
      60,
      14,
      [
        "169539064671696513177303",
        -80
      ]
    ],
    [
      60,
      15,
      [
        "-285576577032889677418839",
        -81
      ]
    ],
    [
      60,
      16,
      [
        "-224218019121761377659519",
        -82
      ]
    ],
    [
      60,
      17,
      [
        "209050981870643260212283",
        -80
      ]
    ],
    [
      60,
      18,
      [
        "-178565547404346014273277",
        -80
      ]
    ],
    [
      60,
      19,
      [
        "41305022500102191222269",
        -83
      ]
    ],
    [
      60,
      20,
      [
        "45595060688863209601307",
        -78
      ]
    ],
    [
      60,
      21,
      [
        "-144290882354272726414957",
        -79
      ]
    ],
    [
      60,
      22,
      [
        "37013764758781594693111",
        -77
      ]
    ],
    [
      60,
      23,
      [
        "-234322703250563215147",
        -70
      ]
    ],
    [
      60,
      24,
      [
        "164503462565342714634565",
        -80
      ]
    ],
    [
      60,
      25,
      [
        "-197587696528469930354917",
        -81
      ]
    ],
    [
      60,
      26,
      [
        "13268766236238751265559",
        -78
      ]
    ],
    [
      60,
      27,
      [
        "-51734633779680453900953",
        -81
      ]
    ],
    [
      60,
      28,
      [
        "46205843093561219335773",
        -82
      ]
    ],
    [
      60,
      29,
      [
        "-152352992036728990447185",
        -85
      ]
    ],
    [
      60,
      30,
      [
        "116523718152271619140393",
        -86
      ]
    ],
    [
      60,
      31,
      [
        "-20747342831883869697211",
        -85
      ]
    ],
    [
      60,
      32,
      [
        "1764903618866177917736827",
        -93
      ]
    ],
    [
      60,
      33,
      [
        "-68427517430457610581609",
        -90
      ]
    ],
    [
      60,
      34,
      [
        "19773064335343249454647",
        -90
      ]
    ],
    [
      60,
      35,
      [
        "-10589513847903041700699",
        -91
      ]
    ],
    [
      60,
      36,
      [
        "649516638813464339503",
        -89
      ]
    ],
    [
      60,
      37,
      [
        "-8907781096693644505",
        -85
      ]
    ],
    [
      60,
      38,
      [
        "26370513338473588679",
        -89
      ]
    ],
    [
      60,
      39,
      [
        "-26734881141411416819",
        -92
      ]
    ],
    [
      60,
      40,
      [
        "-138410422587949639",
        -89
      ]
    ],
    [
      60,
      41,
      [
        "4582198266517407",
        -83
      ]
    ],
    [
      60,
      42,
      [
        "-269307978297867977",
        -90
      ]
    ],
    [
      60,
      43,
      [
        "92788844033753167",
        -90
      ]
    ],
    [
      60,
      44,
      [
        "-54949920597208811",
        -91
      ]
    ],
    [
      60,
      45,
      [
        "7267722313804057",
        -90
      ]
    ],
    [
      60,
      46,
      [
        "-864879411815967",
        -89
      ]
    ],
    [
      60,
      47,
      [
        "91161928070401",
        -88
      ]
    ],
    [
      60,
      48,
      [
        "-16070870969339",
        -88
      ]
    ],
    [
      60,
      49,
      [
        "30091988169429",
        -92
      ]
    ],
    [
      60,
      50,
      [
        "1026465465529",
        -91
      ]
    ],
    [
      60,
      51,
      [
        "-46022784901",
        -86
      ]
    ],
    [
      60,
      52,
      [
        "161845912525",
        -89
      ]
    ],
    [
      60,
      53,
      [
        "-6802637743",
        -86
      ]
    ],
    [
      60,
      54,
      [
        "7864208143",
        -88
      ]
    ],
    [
      60,
      55,
      [
        "-8106315317",
        -90
      ]
    ],
    [
      60,
      56,
      [
        "56803921",
        -85
      ]
    ],
    [
      60,
      57,
      [
        "-381920719",
        -90
      ]
    ],
    [
      60,
      58,
      [
        "15322639",
        -89
      ]
    ],
    [
      60,
      59,
      [
        "-13334487",
        -89
      ]
    ],
    [
      60,
      60,
      [
        "-6461351",
        -88
      ]
    ],
    [
      60,
      61,
      [
        "-10921265",
        -89
      ]
    ],
    [
      60,
      62,
      [
        "-41821773",
        -91
      ]
    ],
    [
      60,
      63,
      [
        "-528299",
        -85
      ]
    ],
    [
      60,
      64,
      [
        "-3349635",
        -88
      ]
    ],
    [
      60,
      65,
      [
        "-19924049",
        -91
      ]
    ],
    [
      60,
      66,
      [
        "-7262695",
        -90
      ]
    ],
    [
      60,
      67,
      [
        "-10805159",
        -91
      ]
    ],
    [
      60,
      68,
      [
        "-2237423",
        -89
      ]
    ],
    [
      60,
      69,
      [
        "-3707805",
        -90
      ]
    ],
    [
      60,
      70,
      [
        "-14370051",
        -92
      ]
    ],
    [
      60,
      71,
      [
        "-850725",
        -88
      ]
    ],
    [
      60,
      72,
      [
        "-6781115",
        -91
      ]
    ],
    [
      60,
      73,
      [
        "-104605",
        -85
      ]
    ],
    [
      60,
      74,
      [
        "-1716895",
        -89
      ]
    ],
    [
      60,
      75,
      [
        "-1717953",
        -89
      ]
    ],
    [
      60,
      76,
      [
        "-425617",
        -87
      ]
    ],
    [
      60,
      77,
      [
        "-27536909",
        -93
      ]
    ],
    [
      60,
      78,
      [
        "-860817",
        -88
      ]
    ],
    [
      60,
      79,
      [
        "-1700601",
        -89
      ]
    ],
    [
      60,
      80,
      [
        "-7596557",
        -91
      ]
    ],
    [
      62,
      1,
      [
        "8429420901300582801213",
        -84
      ]
    ],
    [
      62,
      2,
      [
        "-51796757583782453800839",
        -85
      ]
    ],
    [
      62,
      3,
      [
        "-68160430979896655793663",
        -84
      ]
    ],
    [
      62,
      4,
      [
        "425401124274696772989",
        -83
      ]
    ],
    [
      62,
      5,
      [
        "120607433994111686594931",
        -84
      ]
    ],
    [
      62,
      6,
      [
        "49705964099606790450027",
        -84
      ]
    ],
    [
      62,
      7,
      [
        "-37297350144203748895727",
        -82
      ]
    ],
    [
      62,
      8,
      [
        "-38680879120856328200955",
        -83
      ]
    ],
    [
      62,
      9,
      [
        "22503359982748141753575",
        -81
      ]
    ],
    [
      62,
      10,
      [
        "55782430336328588775317",
        -84
      ]
    ],
    [
      62,
      11,
      [
        "-109597186509361504999451",
        -83
      ]
    ],
    [
      62,
      12,
      [
        "297737224787406172284445",
        -87
      ]
    ],
    [
      62,
      13,
      [
        "27102742164728000382847",
        -81
      ]
    ],
    [
      62,
      14,
      [
        "-194173749974351583657131",
        -84
      ]
    ],
    [
      62,
      15,
      [
        "-134516215424665362612645",
        -85
      ]
    ],
    [
      62,
      16,
      [
        "135294517664683492456709",
        -83
      ]
    ],
    [
      62,
      17,
      [
        "-231117410182702011423639",
        -84
      ]
    ],
    [
      62,
      18,
      [
        "122986572843511834263147",
        -88
      ]
    ],
    [
      62,
      19,
      [
        "57653354105967091734267",
        -82
      ]
    ],
    [
      62,
      20,
      [
        "-45615182840822635690103",
        -81
      ]
    ],
    [
      62,
      21,
      [
        "187997501251986531457395",
        -83
      ]
    ],
    [
      62,
      22,
      [
        "-76811809075912918902687",
        -82
      ]
    ],
    [
      62,
      23,
      [
        "26606383689492777346079",
        -81
      ]
    ],
    [
      62,
      24,
      [
        "-258003713414632901499309",
        -85
      ]
    ],
    [
      62,
      25,
      [
        "278376867425129224557763",
        -86
      ]
    ],
    [
      62,
      26,
      [
        "-33788090612067586080089",
        -84
      ]
    ],
    [
      62,
      27,
      [
        "59568391469669025353511",
        -86
      ]
    ],
    [
      62,
      28,
      [
        "-192573081554212165315679",
        -89
      ]
    ],
    [
      62,
      29,
      [
        "579401480034030797892301",
        -92
      ]
    ],
    [
      62,
      30,
      [
        "-51966978788646359662425",
        -90
      ]
    ],
    [
      62,
      31,
      [
        "9223597644374538750949",
        -89
      ]
    ],
    [
      62,
      32,
      [
        "-1686380148480776052023",
        -88
      ]
    ],
    [
      62,
      33,
      [
        "649294106270405971399",
        -88
      ]
    ],
    [
      62,
      34,
      [
        "-260060764010673069747",
        -88
      ]
    ],
    [
      62,
      35,
      [
        "13091369126667189201",
        -85
      ]
    ],
    [
      62,
      36,
      [
        "-328267401317924032531",
        -91
      ]
    ],
    [
      62,
      37,
      [
        "15312674470307379807",
        -88
      ]
    ],
    [
      62,
      38,
      [
        "-10771835396603919899",
        -89
      ]
    ],
    [
      62,
      39,
      [
        "14229319850953747081",
        -91
      ]
    ],
    [
      62,
      40,
      [
        "-4409952781542772315",
        -91
      ]
    ],
    [
      62,
      41,
      [
        "320903905996805919",
        -89
      ]
    ],
    [
      62,
      42,
      [
        "-43890788917298661",
        -88
      ]
    ],
    [
      62,
      43,
      [
        "360849674665925703",
        -93
      ]
    ],
    [
      62,
      44,
      [
        "-2713644776300315",
        -88
      ]
    ],
    [
      62,
      45,
      [
        "607980489878605",
        -88
      ]
    ],
    [
      62,
      46,
      [
        "-250826690233517",
        -89
      ]
    ],
    [
      62,
      47,
      [
        "93255225630479",
        -90
      ]
    ],
    [
      62,
      48,
      [
        "-7431346803647",
        -89
      ]
    ],
    [
      62,
      49,
      [
        "213882162433",
        -87
      ]
    ],
    [
      62,
      50,
      [
        "15571660289",
        -90
      ]
    ],
    [
      62,
      51,
      [
        "-24643950703",
        -88
      ]
    ],
    [
      62,
      52,
      [
        "11154424965",
        -88
      ]
    ],
    [
      62,
      53,
      [
        "-7606506833",
        -89
      ]
    ],
    [
      62,
      54,
      [
        "17938653455",
        -92
      ]
    ],
    [
      62,
      55,
      [
        "-2342379313",
        -91
      ]
    ],
    [
      62,
      56,
      [
        "252997235",
        -90
      ]
    ],
    [
      62,
      57,
      [
        "-189124021",
        -92
      ]
    ],
    [
      62,
      58,
      [
        "-5013813",
        -91
      ]
    ],
    [
      62,
      59,
      [
        "-563733",
        -88
      ]
    ],
    [
      62,
      60,
      [
        "-2653177",
        -89
      ]
    ],
    [
      62,
      61,
      [
        "-28209",
        -83
      ]
    ],
    [
      62,
      62,
      [
        "-242957",
        -86
      ]
    ],
    [
      62,
      63,
      [
        "-220227",
        -86
      ]
    ],
    [
      62,
      64,
      [
        "-14169081",
        -92
      ]
    ],
    [
      62,
      65,
      [
        "-1678547",
        -89
      ]
    ],
    [
      62,
      66,
      [
        "-3278147",
        -90
      ]
    ],
    [
      62,
      67,
      [
        "-206769",
        -86
      ]
    ],
    [
      62,
      68,
      [
        "-830547",
        -88
      ]
    ],
    [
      62,
      69,
      [
        "-3187471",
        -90
      ]
    ],
    [
      62,
      70,
      [
        "-844797",
        -88
      ]
    ],
    [
      62,
      71,
      [
        "-51317257",
        -94
      ]
    ],
    [
      62,
      72,
      [
        "-26418495",
        -93
      ]
    ],
    [
      62,
      73,
      [
        "-3270991",
        -90
      ]
    ],
    [
      62,
      74,
      [
        "-846027",
        -88
      ]
    ],
    [
      62,
      75,
      [
        "-3300517",
        -90
      ]
    ],
    [
      62,
      76,
      [
        "-417529",
        -87
      ]
    ],
    [
      62,
      77,
      [
        "-1681225",
        -89
      ]
    ],
    [
      62,
      78,
      [
        "-834239",
        -88
      ]
    ],
    [
      62,
      79,
      [
        "-3391369",
        -90
      ]
    ],
    [
      62,
      80,
      [
        "-1830037",
        -89
      ]
    ],
    [
      64,
      1,
      [
        "-255332029862399999161525",
        -84
      ]
    ],
    [
      64,
      2,
      [
        "-104946333201865425869009",
        -82
      ]
    ],
    [
      64,
      3,
      [
        "-36684695871286074340105",
        -84
      ]
    ],
    [
      64,
      4,
      [
        "497235243342885850507361",
        -84
      ]
    ],
    [
      64,
      5,
      [
        "276723386834295480862005",
        -84
      ]
    ],
    [
      64,
      6,
      [
        "-110311128351663515593187",
        -82
      ]
    ],
    [
      64,
      7,
      [
        "-161679700570985153944161",
        -83
      ]
    ],
    [
      64,
      8,
      [
        "230894042530170345766383",
        -83
      ]
    ],
    [
      64,
      9,
      [
        "28144339953463547081485",
        -81
      ]
    ],
    [
      64,
      10,
      [
        "-69034592555234174665973",
        -81
      ]
    ],
    [
      64,
      11,
      [
        "148255916390509369468925",
        -86
      ]
    ],
    [
      64,
      12,
      [
        "138471350153914513953533",
        -82
      ]
    ],
    [
      64,
      13,
      [
        "-225176760683045219999919",
        -83
      ]
    ],
    [
      64,
      14,
      [
        "-377484606281648525912609",
        -85
      ]
    ],
    [
      64,
      15,
      [
        "331654853826134760363571",
        -83
      ]
    ],
    [
      64,
      16,
      [
        "-278913526587450758068695",
        -83
      ]
    ],
    [
      64,
      17,
      [
        "741809494603855324681",
        -80
      ]
    ],
    [
      64,
      18,
      [
        "287496024515648192125903",
        -83
      ]
    ],
    [
      64,
      19,
      [
        "-113618251997552232262917",
        -81
      ]
    ],
    [
      64,
      20,
      [
        "233582211609857713734857",
        -82
      ]
    ],
    [
      64,
      21,
      [
        "-189464390334908344674461",
        -82
      ]
    ],
    [
      64,
      22,
      [
        "129720414915104352278491",
        -82
      ]
    ],
    [
      64,
      23,
      [
        "-77592465097807842092679",
        -82
      ]
    ],
    [
      64,
      24,
      [
        "331542215149492984645691",
        -85
      ]
    ],
    [
      64,
      25,
      [
        "-321395947295519048212119",
        -86
      ]
    ],
    [
      64,
      26,
      [
        "143231568887826423957975",
        -86
      ]
    ],
    [
      64,
      27,
      [
        "-474470813089834323290247",
        -89
      ]
    ],
    [
      64,
      28,
      [
        "367625595750620370994009",
        -90
      ]
    ],
    [
      64,
      29,
      [
        "-66705830444797237477991",
        -89
      ]
    ],
    [
      64,
      30,
      [
        "11252085781355347568481",
        -88
      ]
    ],
    [
      64,
      31,
      [
        "-6902557367601028922331",
        -89
      ]
    ],
    [
      64,
      32,
      [
        "7297100363767200517245",
        -91
      ]
    ],
    [
      64,
      33,
      [
        "-2815192277208308785159",
        -92
      ]
    ],
    [
      64,
      34,
      [
        "1889349485841453555",
        -88
      ]
    ],
    [
      64,
      35,
      [
        "21101795715646133065",
        -88
      ]
    ],
    [
      64,
      36,
      [
        "-28566289316839857129",
        -89
      ]
    ],
    [
      64,
      37,
      [
        "218696585993264065649",
        -93
      ]
    ],
    [
      64,
      38,
      [
        "-22061058745436519311",
        -91
      ]
    ],
    [
      64,
      39,
      [
        "3962194277806637543",
        -90
      ]
    ],
    [
      64,
      40,
      [
        "-5192682382412878571",
        -92
      ]
    ],
    [
      64,
      41,
      [
        "393325799925264047",
        -90
      ]
    ],
    [
      64,
      42,
      [
        "-13905622498434715",
        -87
      ]
    ],
    [
      64,
      43,
      [
        "14799537524478935",
        -89
      ]
    ],
    [
      64,
      44,
      [
        "-3733059883211087",
        -89
      ]
    ],
    [
      64,
      45,
      [
        "450435165687041",
        -88
      ]
    ],
    [
      64,
      46,
      [
        "-210470668091367",
        -89
      ]
    ],
    [
      64,
      47,
      [
        "96648553960809",
        -90
      ]
    ],
    [
      64,
      48,
      [
        "-5539149292893",
        -88
      ]
    ],
    [
      64,
      49,
      [
        "5126617111953",
        -90
      ]
    ],
    [
      64,
      50,
      [
        "-298988339359",
        -88
      ]
    ],
    [
      64,
      51,
      [
        "17325213685",
        -86
      ]
    ],
    [
      64,
      52,
      [
        "-31210672727",
        -89
      ]
    ],
    [
      64,
      53,
      [
        "834558539",
        -86
      ]
    ],
    [
      64,
      54,
      [
        "-5393825511",
        -91
      ]
    ],
    [
      64,
      55,
      [
        "127696649",
        -88
      ]
    ],
    [
      64,
      56,
      [
        "-14028533",
        -87
      ]
    ],
    [
      64,
      57,
      [
        "8771475",
        -89
      ]
    ],
    [
      64,
      58,
      [
        "-27662831",
        -91
      ]
    ],
    [
      64,
      59,
      [
        "-154999",
        -86
      ]
    ],
    [
      64,
      60,
      [
        "-18633",
        -82
      ]
    ],
    [
      64,
      61,
      [
        "-3114525",
        -90
      ]
    ],
    [
      64,
      62,
      [
        "-739061",
        -88
      ]
    ],
    [
      64,
      63,
      [
        "-1501119",
        -89
      ]
    ],
    [
      64,
      64,
      [
        "-1604667",
        -89
      ]
    ],
    [
      64,
      65,
      [
        "-3347199",
        -90
      ]
    ],
    [
      64,
      66,
      [
        "-1804109",
        -89
      ]
    ],
    [
      64,
      67,
      [
        "-30481229",
        -93
      ]
    ],
    [
      64,
      68,
      [
        "-3842105",
        -90
      ]
    ],
    [
      64,
      69,
      [
        "-1944835",
        -89
      ]
    ],
    [
      64,
      70,
      [
        "-514040949",
        -97
      ]
    ],
    [
      64,
      71,
      [
        "-61721237",
        -94
      ]
    ],
    [
      64,
      72,
      [
        "-4032803",
        -90
      ]
    ],
    [
      64,
      73,
      [
        "-7953475",
        -91
      ]
    ],
    [
      64,
      74,
      [
        "-2042173",
        -89
      ]
    ],
    [
      64,
      75,
      [
        "-3968757",
        -90
      ]
    ],
    [
      64,
      76,
      [
        "-2043543",
        -89
      ]
    ],
    [
      64,
      77,
      [
        "-1008437",
        -88
      ]
    ],
    [
      64,
      78,
      [
        "-8164993",
        -91
      ]
    ],
    [
      64,
      79,
      [
        "-516961",
        -87
      ]
    ],
    [
      64,
      80,
      [
        "-2179441",
        -89
      ]
    ],
    [
      66,
      1,
      [
        "241164979220103053707409",
        -84
      ]
    ],
    [
      66,
      2,
      [
        "4486335137116961167086903",
        -89
      ]
    ],
    [
      66,
      3,
      [
        "-43573591538345660854109",
        -81
      ]
    ],
    [
      66,
      4,
      [
        "-122768838364901352972887",
        -83
      ]
    ],
    [
      66,
      5,
      [
        "7394156936275854998565",
        -78
      ]
    ],
    [
      66,
      6,
      [
        "38748106444012569553235",
        -81
      ]
    ],
    [
      66,
      7,
      [
        "-78377923286729555365851",
        -81
      ]
    ],
    [
      66,
      8,
      [
        "-115183183159508789274743",
        -83
      ]
    ],
    [
      66,
      9,
      [
        "398165965881165545717825",
        -83
      ]
    ],
    [
      66,
      10,
      [
        "-443011240665548094825645",
        -86
      ]
    ],
    [
      66,
      11,
      [
        "-402059202436462740627845",
        -83
      ]
    ],
    [
      66,
      12,
      [
        "43608877484443330099557",
        -80
      ]
    ],
    [
      66,
      13,
      [
        "525960489955662573113263",
        -85
      ]
    ],
    [
      66,
      14,
      [
        "-124702673027682524058883",
        -81
      ]
    ],
    [
      66,
      15,
      [
        "210812802560333538465809",
        -82
      ]
    ],
    [
      66,
      16,
      [
        "-274190547752357486354493",
        -88
      ]
    ],
    [
      66,
      17,
      [
        "-215367815574787377171791",
        -82
      ]
    ],
    [
      66,
      18,
      [
        "338449327963451510331385",
        -82
      ]
    ],
    [
      66,
      19,
      [
        "-346989024470068126063751",
        -82
      ]
    ],
    [
      66,
      20,
      [
        "281675266870773654376123",
        -82
      ]
    ],
    [
      66,
      21,
      [
        "-96733019839431206321231",
        -81
      ]
    ],
    [
      66,
      22,
      [
        "464577913329084825863781",
        -84
      ]
    ],
    [
      66,
      23,
      [
        "-497226198527904407533921",
        -85
      ]
    ],
    [
      66,
      24,
      [
        "481234232318493403972625",
        -86
      ]
    ],
    [
      66,
      25,
      [
        "-426507659563021022738551",
        -87
      ]
    ],
    [
      66,
      26,
      [
        "1401827296527052258060609",
        -90
      ]
    ],
    [
      66,
      27,
      [
        "-270170642019888343768415",
        -89
      ]
    ],
    [
      66,
      28,
      [
        "197101988480523913274007",
        -90
      ]
    ],
    [
      66,
      29,
      [
        "-136064692513055498023543",
        -91
      ]
    ],
    [
      66,
      30,
      [
        "5461483460496006240183",
        -88
      ]
    ],
    [
      66,
      31,
      [
        "-3107574520924046371237",
        -89
      ]
    ],
    [
      66,
      32,
      [
        "680703132048461060965",
        -89
      ]
    ],
    [
      66,
      33,
      [
        "-40775817239288476487",
        -89
      ]
    ],
    [
      66,
      34,
      [
        "-17664250519874422634295",
        -97
      ]
    ],
    [
      66,
      35,
      [
        "218683356019907950519",
        -91
      ]
    ],
    [
      66,
      36,
      [
        "-114856992268040655247",
        -91
      ]
    ],
    [
      66,
      37,
      [
        "12507462189923274567",
        -89
      ]
    ],
    [
      66,
      38,
      [
        "-4813346036288571319",
        -89
      ]
    ],
    [
      66,
      39,
      [
        "53836760833591401187",
        -94
      ]
    ],
    [
      66,
      40,
      [
        "-4337886352870904201",
        -92
      ]
    ],
    [
      66,
      41,
      [
        "325354205482646047",
        -90
      ]
    ],
    [
      66,
      42,
      [
        "-22852987596035751",
        -88
      ]
    ],
    [
      66,
      43,
      [
        "24131548721153181",
        -90
      ]
    ],
    [
      66,
      44,
      [
        "-1496984349739117",
        -88
      ]
    ],
    [
      66,
      45,
      [
        "174054613317027",
        -87
      ]
    ],
    [
      66,
      46,
      [
        "-301179977979565",
        -90
      ]
    ],
    [
      66,
      47,
      [
        "29849189630177",
        -89
      ]
    ],
    [
      66,
      48,
      [
        "-672364709959917",
        -96
      ]
    ],
    [
      66,
      49,
      [
        "1505530499763",
        -90
      ]
    ],
    [
      66,
      50,
      [
        "-57178101007",
        -89
      ]
    ],
    [
      66,
      51,
      [
        "-29246908287",
        -90
      ]
    ],
    [
      66,
      52,
      [
        "19528518207",
        -90
      ]
    ],
    [
      66,
      53,
      [
        "-1834824425",
        -88
      ]
    ],
    [
      66,
      54,
      [
        "2247053141",
        -90
      ]
    ],
    [
      66,
      55,
      [
        "-310279867",
        -89
      ]
    ],
    [
      66,
      56,
      [
        "134142717",
        -90
      ]
    ],
    [
      66,
      57,
      [
        "-78209939",
        -91
      ]
    ],
    [
      66,
      58,
      [
        "-2647759",
        -89
      ]
    ],
    [
      66,
      59,
      [
        "-545223",
        -86
      ]
    ],
    [
      66,
      60,
      [
        "-1006995",
        -87
      ]
    ],
    [
      66,
      61,
      [
        "-841993",
        -87
      ]
    ],
    [
      66,
      62,
      [
        "-23748897",
        -92
      ]
    ],
    [
      66,
      63,
      [
        "-10755873",
        -91
      ]
    ],
    [
      66,
      64,
      [
        "-2375479",
        -89
      ]
    ],
    [
      66,
      65,
      [
        "-8824935",
        -91
      ]
    ],
    [
      66,
      66,
      [
        "-8598785",
        -91
      ]
    ],
    [
      66,
      67,
      [
        "-4176997",
        -90
      ]
    ],
    [
      66,
      68,
      [
        "-8149311",
        -91
      ]
    ],
    [
      66,
      69,
      [
        "-4135603",
        -90
      ]
    ],
    [
      66,
      70,
      [
        "-2052045",
        -89
      ]
    ],
    [
      66,
      71,
      [
        "-1008007",
        -88
      ]
    ],
    [
      66,
      72,
      [
        "-2106573",
        -89
      ]
    ],
    [
      66,
      73,
      [
        "-2059117",
        -89
      ]
    ],
    [
      66,
      74,
      [
        "-1053183",
        -88
      ]
    ],
    [
      66,
      75,
      [
        "-513587",
        -87
      ]
    ],
    [
      66,
      76,
      [
        "-2127061",
        -89
      ]
    ],
    [
      66,
      77,
      [
        "-4153013",
        -90
      ]
    ],
    [
      66,
      78,
      [
        "-8597151",
        -91
      ]
    ],
    [
      66,
      79,
      [
        "-4246395",
        -90
      ]
    ],
    [
      66,
      80,
      [
        "-4490175",
        -90
      ]
    ],
    [
      68,
      1,
      [
        "-12731317885981420345973",
        -84
      ]
    ],
    [
      68,
      2,
      [
        "-3818458587137932273717",
        -81
      ]
    ],
    [
      68,
      3,
      [
        "-3882231902269414355827",
        -84
      ]
    ],
    [
      68,
      4,
      [
        "47676073716483154058201",
        -84
      ]
    ],
    [
      68,
      5,
      [
        "7334859369056480093235",
        -83
      ]
    ],
    [
      68,
      6,
      [
        "-64400636617617215058619",
        -84
      ]
    ],
    [
      68,
      7,
      [
        "-4544573496975452890723",
        -83
      ]
    ],
    [
      68,
      8,
      [
        "82586372840599524058769",
        -84
      ]
    ],
    [
      68,
      9,
      [
        "-88357998394360103951889",
        -86
      ]
    ],
    [
      68,
      10,
      [
        "-20626503266975008208927",
        -82
      ]
    ],
    [
      68,
      11,
      [
        "78109057566500441820363",
        -84
      ]
    ],
    [
      68,
      12,
      [
        "101881210401773777599863",
        -86
      ]
    ],
    [
      68,
      13,
      [
        "-52412161314220970217937",
        -83
      ]
    ],
    [
      68,
      14,
      [
        "43942737233072453807693",
        -83
      ]
    ],
    [
      68,
      15,
      [
        "-813896689618654920221",
        -83
      ]
    ],
    [
      68,
      16,
      [
        "-88294206747864597438473",
        -84
      ]
    ],
    [
      68,
      17,
      [
        "69137609045101420708693",
        -83
      ]
    ],
    [
      68,
      18,
      [
        "-35509484042430777955675",
        -82
      ]
    ],
    [
      68,
      19,
      [
        "57983689054464189385501",
        -83
      ]
    ],
    [
      68,
      20,
      [
        "-40158339411533522894889",
        -83
      ]
    ],
    [
      68,
      21,
      [
        "24360824055220280240403",
        -83
      ]
    ],
    [
      68,
      22,
      [
        "-26427421732116004875821",
        -84
      ]
    ],
    [
      68,
      23,
      [
        "52167711531537708493913",
        -86
      ]
    ],
    [
      68,
      24,
      [
        "-47661242529419136793315",
        -87
      ]
    ],
    [
      68,
      25,
      [
        "10245455414169694788443",
        -86
      ]
    ],
    [
      68,
      26,
      [
        "-16770216782812035257479",
        -88
      ]
    ],
    [
      68,
      27,
      [
        "814748031307044449363",
        -85
      ]
    ],
    [
      68,
      28,
      [
        "-4695524797714764260655",
        -89
      ]
    ],
    [
      68,
      29,
      [
        "736370322868482227735",
        -88
      ]
    ],
    [
      68,
      30,
      [
        "-84245266379073554825",
        -87
      ]
    ],
    [
      68,
      31,
      [
        "457822772163475557",
        -86
      ]
    ],
    [
      68,
      32,
      [
        "112465878184408547323",
        -90
      ]
    ],
    [
      68,
      33,
      [
        "-21921614828257378703",
        -88
      ]
    ],
    [
      68,
      34,
      [
        "47916367068532258011",
        -90
      ]
    ],
    [
      68,
      35,
      [
        "-21924453919923334897",
        -90
      ]
    ],
    [
      68,
      36,
      [
        "17780259195870994941",
        -91
      ]
    ],
    [
      68,
      37,
      [
        "-13118473054465719685",
        -92
      ]
    ],
    [
      68,
      38,
      [
        "1116299575016888211",
        -90
      ]
    ],
    [
      68,
      39,
      [
        "-2825332455706055845",
        -93
      ]
    ],
    [
      68,
      40,
      [
        "104137229652236645",
        -90
      ]
    ],
    [
      68,
      41,
      [
        "-3573844443415097",
        -87
      ]
    ],
    [
      68,
      42,
      [
        "14553165195487449",
        -91
      ]
    ],
    [
      68,
      43,
      [
        "-212887081319007",
        -87
      ]
    ],
    [
      68,
      44,
      [
        "181024149086873",
        -89
      ]
    ],
    [
      68,
      45,
      [
        "-4393377583327851",
        -96
      ]
    ],
    [
      68,
      46,
      [
        "5670812037975",
        -89
      ]
    ],
    [
      68,
      47,
      [
        "-3240557087177",
        -91
      ]
    ],
    [
      68,
      48,
      [
        "116121173341",
        -89
      ]
    ],
    [
      68,
      49,
      [
        "-457889503531",
        -93
      ]
    ],
    [
      68,
      50,
      [
        "97176866741",
        -92
      ]
    ],
    [
      68,
      51,
      [
        "-10360366325",
        -90
      ]
    ],
    [
      68,
      52,
      [
        "3794951567",
        -90
      ]
    ],
    [
      68,
      53,
      [
        "-19547663155",
        -94
      ]
    ],
    [
      68,
      54,
      [
        "41859635",
        -87
      ]
    ],
    [
      68,
      55,
      [
        "-195155117",
        -91
      ]
    ],
    [
      68,
      56,
      [
        "3116905",
        -88
      ]
    ],
    [
      68,
      57,
      [
        "-6392329",
        -89
      ]
    ],
    [
      68,
      58,
      [
        "-3057421",
        -89
      ]
    ],
    [
      68,
      59,
      [
        "-106735795",
        -94
      ]
    ],
    [
      68,
      60,
      [
        "-22964817",
        -92
      ]
    ],
    [
      68,
      61,
      [
        "-5114111",
        -90
      ]
    ],
    [
      68,
      62,
      [
        "-18423",
        -82
      ]
    ],
    [
      68,
      63,
      [
        "-1136987",
        -88
      ]
    ],
    [
      68,
      64,
      [
        "-1050109",
        -88
      ]
    ],
    [
      68,
      65,
      [
        "-4250165",
        -90
      ]
    ],
    [
      68,
      66,
      [
        "-2111111",
        -89
      ]
    ],
    [
      68,
      67,
      [
        "-8321765",
        -91
      ]
    ],
    [
      68,
      68,
      [
        "-1043381",
        -88
      ]
    ],
    [
      68,
      69,
      [
        "-4233849",
        -90
      ]
    ],
    [
      68,
      70,
      [
        "-8281363",
        -91
      ]
    ],
    [
      68,
      71,
      [
        "-2107189",
        -89
      ]
    ],
    [
      68,
      72,
      [
        "-17239323",
        -92
      ]
    ],
    [
      68,
      73,
      [
        "-4213239",
        -90
      ]
    ],
    [
      68,
      74,
      [
        "-17221673",
        -92
      ]
    ],
    [
      68,
      75,
      [
        "-8460395",
        -91
      ]
    ],
    [
      68,
      76,
      [
        "-2181337",
        -89
      ]
    ],
    [
      68,
      77,
      [
        "-1065161",
        -88
      ]
    ],
    [
      68,
      78,
      [
        "-8887407",
        -91
      ]
    ],
    [
      68,
      79,
      [
        "-34149469",
        -93
      ]
    ],
    [
      68,
      80,
      [
        "-2315297",
        -89
      ]
    ],
    [
      70,
      1,
      [
        "618224036857396901883",
        -80
      ]
    ],
    [
      70,
      2,
      [
        "10691441630654708693391",
        -84
      ]
    ],
    [
      70,
      3,
      [
        "-51741374131358862637",
        -77
      ]
    ],
    [
      70,
      4,
      [
        "-7236825148701947467677",
        -83
      ]
    ],
    [
      70,
      5,
      [
        "224558148402777004249",
        -81
      ]
    ],
    [
      70,
      6,
      [
        "5637646823269772153789",
        -83
      ]
    ],
    [
      70,
      7,
      [
        "-354342342164305952699",
        -82
      ]
    ],
    [
      70,
      8,
      [
        "-24664822616862039749129",
        -86
      ]
    ],
    [
      70,
      9,
      [
        "648465896835803335823",
        -82
      ]
    ],
    [
      70,
      10,
      [
        "211722371982117746517",
        -82
      ]
    ],
    [
      70,
      11,
      [
        "-1102821288761016372171",
        -84
      ]
    ],
    [
      70,
      12,
      [
        "554259478312894422337",
        -82
      ]
    ],
    [
      70,
      13,
      [
        "-14204629026435601469",
        -76
      ]
    ],
    [
      70,
      14,
      [
        "13546230265097085080875",
        -87
      ]
    ],
    [
      70,
      15,
      [
        "208921520235523540667",
        -80
      ]
    ],
    [
      70,
      16,
      [
        "-235806384642701034017",
        -79
      ]
    ],
    [
      70,
      17,
      [
        "131874373239335204391",
        -78
      ]
    ],
    [
      70,
      18,
      [
        "-1698553353608222521705",
        -82
      ]
    ],
    [
      70,
      19,
      [
        "1134742514635590298159",
        -82
      ]
    ],
    [
      70,
      20,
      [
        "-1403798651102105021067",
        -83
      ]
    ],
    [
      70,
      21,
      [
        "1741793921953008684687",
        -84
      ]
    ],
    [
      70,
      22,
      [
        "-2199414713503484078065",
        -85
      ]
    ],
    [
      70,
      23,
      [
        "338786912601849556699",
        -83
      ]
    ],
    [
      70,
      24,
      [
        "-3104632057499174088127",
        -87
      ]
    ],
    [
      70,
      25,
      [
        "802921040825649135337",
        -86
      ]
    ],
    [
      70,
      26,
      [
        "-742430698776631558107",
        -87
      ]
    ],
    [
      70,
      27,
      [
        "2460561815204525751729",
        -90
      ]
    ],
    [
      70,
      28,
      [
        "-926317966312693611525",
        -90
      ]
    ],
    [
      70,
      29,
      [
        "40802238149440744363",
        -87
      ]
    ],
    [
      70,
      30,
      [
        "-113041988037697545485",
        -90
      ]
    ],
    [
      70,
      31,
      [
        "20335237125541535805",
        -89
      ]
    ],
    [
      70,
      32,
      [
        "-124857254442696748551",
        -93
      ]
    ],
    [
      70,
      33,
      [
        "6241429003169539535",
        -90
      ]
    ],
    [
      70,
      34,
      [
        "-1242772568426427885",
        -89
      ]
    ],
    [
      70,
      35,
      [
        "7617742190235557577",
        -93
      ]
    ],
    [
      70,
      36,
      [
        "-5523983780517786407",
        -94
      ]
    ],
    [
      70,
      37,
      [
        "235751035031836827",
        -91
      ]
    ],
    [
      70,
      38,
      [
        "-591044030848317",
        -84
      ]
    ],
    [
      70,
      39,
      [
        "2838399310893163",
        -88
      ]
    ],
    [
      70,
      40,
      [
        "-6293906218015531",
        -91
      ]
    ],
    [
      70,
      41,
      [
        "392264370104389",
        -89
      ]
    ],
    [
      70,
      42,
      [
        "-166385928992835",
        -90
      ]
    ],
    [
      70,
      43,
      [
        "25580256471423",
        -90
      ]
    ],
    [
      70,
      44,
      [
        "-56102906605",
        -87
      ]
    ],
    [
      70,
      45,
      [
        "-1654968362219",
        -90
      ]
    ],
    [
      70,
      46,
      [
        "845888656387",
        -90
      ]
    ],
    [
      70,
      47,
      [
        "-590994646285",
        -91
      ]
    ],
    [
      70,
      48,
      [
        "2641659647",
        -85
      ]
    ],
    [
      70,
      49,
      [
        "-2584236885",
        -87
      ]
    ],
    [
      70,
      50,
      [
        "1070625043",
        -88
      ]
    ],
    [
      70,
      51,
      [
        "-357884765",
        -89
      ]
    ],
    [
      70,
      52,
      [
        "459302887",
        -93
      ]
    ],
    [
      70,
      53,
      [
        "274073",
        -88
      ]
    ],
    [
      70,
      54,
      [
        "-8949381",
        -89
      ]
    ],
    [
      70,
      55,
      [
        "-3231373",
        -89
      ]
    ],
    [
      70,
      56,
      [
        "-154571827",
        -94
      ]
    ],
    [
      70,
      57,
      [
        "-2015335",
        -88
      ]
    ],
    [
      70,
      58,
      [
        "-3673297",
        -89
      ]
    ],
    [
      70,
      59,
      [
        "-6761445",
        -90
      ]
    ],
    [
      70,
      60,
      [
        "-6007061",
        -90
      ]
    ],
    [
      70,
      61,
      [
        "-1361199",
        -88
      ]
    ],
    [
      70,
      62,
      [
        "-1294067",
        -88
      ]
    ],
    [
      70,
      63,
      [
        "-1225739",
        -88
      ]
    ],
    [
      70,
      64,
      [
        "-1163203",
        -88
      ]
    ],
    [
      70,
      65,
      [
        "-9558255",
        -91
      ]
    ],
    [
      70,
      66,
      [
        "-290179",
        -86
      ]
    ],
    [
      70,
      67,
      [
        "-1160043",
        -88
      ]
    ],
    [
      70,
      68,
      [
        "-4680067",
        -90
      ]
    ],
    [
      70,
      69,
      [
        "-74822393",
        -94
      ]
    ],
    [
      70,
      70,
      [
        "-288819",
        -86
      ]
    ],
    [
      70,
      71,
      [
        "-2386219",
        -89
      ]
    ],
    [
      70,
      72,
      [
        "-18996327",
        -92
      ]
    ],
    [
      70,
      73,
      [
        "-2357729",
        -89
      ]
    ],
    [
      70,
      74,
      [
        "-4784375",
        -90
      ]
    ],
    [
      70,
      75,
      [
        "-4746151",
        -90
      ]
    ],
    [
      70,
      76,
      [
        "-19412955",
        -92
      ]
    ],
    [
      70,
      77,
      [
        "-4800553",
        -90
      ]
    ],
    [
      70,
      78,
      [
        "-157646003",
        -95
      ]
    ],
    [
      70,
      79,
      [
        "-2363109",
        -89
      ]
    ],
    [
      70,
      80,
      [
        "-5231193",
        -90
      ]
    ],
    [
      72,
      1,
      [
        "65603032586443186059423",
        -87
      ]
    ],
    [
      72,
      2,
      [
        "6399400076284530612189",
        -83
      ]
    ],
    [
      72,
      3,
      [
        "-2040809501044672363077",
        -83
      ]
    ],
    [
      72,
      4,
      [
        "-9966373613405910289043",
        -83
      ]
    ],
    [
      72,
      5,
      [
        "-87735089248352125201",
        -83
      ]
    ],
    [
      72,
      6,
      [
        "20922636007185946002881",
        -84
      ]
    ],
    [
      72,
      7,
      [
        "-25485768594489047756191",
        -87
      ]
    ],
    [
      72,
      8,
      [
        "-18168652331182807446711",
        -84
      ]
    ],
    [
      72,
      9,
      [
        "1536848882562422761299",
        -81
      ]
    ],
    [
      72,
      10,
      [
        "455928663948411787",
        -70
      ]
    ],
    [
      72,
      11,
      [
        "-1068107986250453422003",
        -80
      ]
    ],
    [
      72,
      12,
      [
        "11247212073195016857285",
        -84
      ]
    ],
    [
      72,
      13,
      [
        "11829780483698225484711",
        -87
      ]
    ],
    [
      72,
      14,
      [
        "-13042868332352231945701",
        -84
      ]
    ],
    [
      72,
      15,
      [
        "9959622549092503079221",
        -83
      ]
    ],
    [
      72,
      16,
      [
        "-2650921877298452095743",
        -81
      ]
    ],
    [
      72,
      17,
      [
        "4481139672026593405923",
        -82
      ]
    ],
    [
      72,
      18,
      [
        "-6271414656064554459523",
        -83
      ]
    ],
    [
      72,
      19,
      [
        "7488577802749050483567",
        -84
      ]
    ],
    [
      72,
      20,
      [
        "-3961181247093907646513",
        -84
      ]
    ],
    [
      72,
      21,
      [
        "1964277793442228895927",
        -84
      ]
    ],
    [
      72,
      22,
      [
        "-1960342166103042088577",
        -85
      ]
    ],
    [
      72,
      23,
      [
        "8225955176266327727195",
        -88
      ]
    ],
    [
      72,
      24,
      [
        "-8848009682955229807579",
        -89
      ]
    ],
    [
      72,
      25,
      [
        "4560573850979887989787",
        -89
      ]
    ],
    [
      72,
      26,
      [
        "-1056459340385854713561",
        -88
      ]
    ],
    [
      72,
      27,
      [
        "831114519528057189725",
        -89
      ]
    ],
    [
      72,
      28,
      [
        "-126371798454468340939",
        -88
      ]
    ],
    [
      72,
      29,
      [
        "80343636004698617159",
        -90
      ]
    ],
    [
      72,
      30,
      [
        "3897464275439361011",
        -87
      ]
    ],
    [
      72,
      31,
      [
        "-9560986216628038927",
        -88
      ]
    ],
    [
      72,
      32,
      [
        "47394131811156695459",
        -91
      ]
    ],
    [
      72,
      33,
      [
        "-1441967717071398925",
        -87
      ]
    ],
    [
      72,
      34,
      [
        "2428910571323183487",
        -89
      ]
    ],
    [
      72,
      35,
      [
        "-1838807552740527559",
        -90
      ]
    ],
    [
      72,
      36,
      [
        "159352257322111219",
        -88
      ]
    ],
    [
      72,
      37,
      [
        "-51059043278945495",
        -88
      ]
    ],
    [
      72,
      38,
      [
        "121509675456672031",
        -91
      ]
    ],
    [
      72,
      39,
      [
        "-2102733539457661",
        -87
      ]
    ],
    [
      72,
      40,
      [
        "2177414417350099",
        -89
      ]
    ],
    [
      72,
      41,
      [
        "-1067264719527087",
        -90
      ]
    ],
    [
      72,
      42,
      [
        "127503724517115",
        -89
      ]
    ],
    [
      72,
      43,
      [
        "-62646026812591",
        -90
      ]
    ],
    [
      72,
      44,
      [
        "8406517675083",
        -89
      ]
    ],
    [
      72,
      45,
      [
        "-2515206542245",
        -89
      ]
    ],
    [
      72,
      46,
      [
        "402784289321",
        -88
      ]
    ],
    [
      72,
      47,
      [
        "-1040218674845",
        -91
      ]
    ],
    [
      72,
      48,
      [
        "648772225911",
        -92
      ]
    ],
    [
      72,
      49,
      [
        "-47862275367",
        -90
      ]
    ],
    [
      72,
      50,
      [
        "26488083981",
        -91
      ]
    ],
    [
      72,
      51,
      [
        "-215569555",
        -86
      ]
    ],
    [
      72,
      52,
      [
        "207191187",
        -88
      ]
    ],
    [
      72,
      53,
      [
        "-101146531",
        -89
      ]
    ],
    [
      72,
      54,
      [
        "64167643",
        -91
      ]
    ],
    [
      72,
      55,
      [
        "-9003749",
        -89
      ]
    ],
    [
      72,
      56,
      [
        "-3493249",
        -89
      ]
    ],
    [
      72,
      57,
      [
        "-522515",
        -86
      ]
    ],
    [
      72,
      58,
      [
        "-913343415",
        -97
      ]
    ],
    [
      72,
      59,
      [
        "-6741011",
        -90
      ]
    ],
    [
      72,
      60,
      [
        "-23830299",
        -92
      ]
    ],
    [
      72,
      61,
      [
        "-5639655",
        -90
      ]
    ],
    [
      72,
      62,
      [
        "-10804295",
        -91
      ]
    ],
    [
      72,
      63,
      [
        "-10245113",
        -91
      ]
    ],
    [
      72,
      64,
      [
        "-40517667",
        -93
      ]
    ],
    [
      72,
      65,
      [
        "-329697801",
        -96
      ]
    ],
    [
      72,
      66,
      [
        "-1242917",
        -88
      ]
    ],
    [
      72,
      67,
      [
        "-633937",
        -87
      ]
    ],
    [
      72,
      68,
      [
        "-316201",
        -86
      ]
    ],
    [
      72,
      69,
      [
        "-314673",
        -86
      ]
    ],
    [
      72,
      70,
      [
        "-2535047",
        -89
      ]
    ],
    [
      72,
      71,
      [
        "-2593395",
        -89
      ]
    ],
    [
      72,
      72,
      [
        "-1272637",
        -88
      ]
    ],
    [
      72,
      73,
      [
        "-5141679",
        -90
      ]
    ],
    [
      72,
      74,
      [
        "-2584279",
        -89
      ]
    ],
    [
      72,
      75,
      [
        "-10337149",
        -91
      ]
    ],
    [
      72,
      76,
      [
        "-5250775",
        -90
      ]
    ],
    [
      72,
      77,
      [
        "-2609887",
        -89
      ]
    ],
    [
      72,
      78,
      [
        "-2630885",
        -89
      ]
    ],
    [
      72,
      79,
      [
        "-5141533",
        -90
      ]
    ],
    [
      72,
      80,
      [
        "-11348837",
        -91
      ]
    ],
    [
      74,
      1,
      [
        "4158348588712424207681",
        -79
      ]
    ],
    [
      74,
      2,
      [
        "5247482518094080515735",
        -80
      ]
    ],
    [
      74,
      3,
      [
        "-4620929411372597317271",
        -79
      ]
    ],
    [
      74,
      4,
      [
        "-9401363432499288908113",
        -81
      ]
    ],
    [
      74,
      5,
      [
        "2650284387056062569689",
        -78
      ]
    ],
    [
      74,
      6,
      [
        "-9753165845790016102709",
        -84
      ]
    ],
    [
      74,
      7,
      [
        "-10707735269585967933267",
        -80
      ]
    ],
    [
      74,
      8,
      [
        "4529914206520339939375",
        -79
      ]
    ],
    [
      74,
      9,
      [
        "437287365472053889783",
        -77
      ]
    ],
    [
      74,
      10,
      [
        "-1668364515514775605949",
        -77
      ]
    ],
    [
      74,
      11,
      [
        "2871689203083876297351",
        -78
      ]
    ],
    [
      74,
      12,
      [
        "-203722367494492874579",
        -79
      ]
    ],
    [
      74,
      13,
      [
        "-11639368848637351968955",
        -80
      ]
    ],
    [
      74,
      14,
      [
        "36118874874722501071",
        -71
      ]
    ],
    [
      74,
      15,
      [
        "-9499377697602062432755",
        -79
      ]
    ],
    [
      74,
      16,
      [
        "3849094695286860381337",
        -78
      ]
    ],
    [
      74,
      17,
      [
        "-2637977818757860974695",
        -78
      ]
    ],
    [
      74,
      18,
      [
        "12669591923035722496125",
        -81
      ]
    ],
    [
      74,
      19,
      [
        "-6802874063186165479465",
        -81
      ]
    ],
    [
      74,
      20,
      [
        "6619841348538749892877",
        -82
      ]
    ],
    [
      74,
      21,
      [
        "-5882821521728434900547",
        -83
      ]
    ],
    [
      74,
      22,
      [
        "4790430505078681488041",
        -84
      ]
    ],
    [
      74,
      23,
      [
        "-7140609648330899531753",
        -86
      ]
    ],
    [
      74,
      24,
      [
        "9673412139162692695197",
        -88
      ]
    ],
    [
      74,
      25,
      [
        "-11707432310392111734103",
        -90
      ]
    ],
    [
      74,
      26,
      [
        "6076258093269957036327",
        -91
      ]
    ],
    [
      74,
      27,
      [
        "-299367129291132734935",
        -89
      ]
    ],
    [
      74,
      28,
      [
        "38239101131736262027",
        -90
      ]
    ],
    [
      74,
      29,
      [
        "41111289796611922525",
        -90
      ]
    ],
    [
      74,
      30,
      [
        "-58378454239223456723",
        -91
      ]
    ],
    [
      74,
      31,
      [
        "3356948461418625801",
        -88
      ]
    ],
    [
      74,
      32,
      [
        "-318864818349331713",
        -86
      ]
    ],
    [
      74,
      33,
      [
        "6809449194902092537",
        -92
      ]
    ],
    [
      74,
      34,
      [
        "-127126742764336981",
        -88
      ]
    ],
    [
      74,
      35,
      [
        "135946130590032519",
        -90
      ]
    ],
    [
      74,
      36,
      [
        "-127635958964316741",
        -92
      ]
    ],
    [
      74,
      37,
      [
        "1547734262475511",
        -88
      ]
    ],
    [
      74,
      38,
      [
        "-782753665791991",
        -90
      ]
    ],
    [
      74,
      39,
      [
        "-62746074197165",
        -90
      ]
    ],
    [
      74,
      40,
      [
        "11428028565797",
        -87
      ]
    ],
    [
      74,
      41,
      [
        "-21408994084753",
        -89
      ]
    ],
    [
      74,
      42,
      [
        "7740546682939",
        -89
      ]
    ],
    [
      74,
      43,
      [
        "-2441514707211",
        -89
      ]
    ],
    [
      74,
      44,
      [
        "11141345403199",
        -93
      ]
    ],
    [
      74,
      45,
      [
        "-2892592254645",
        -93
      ]
    ],
    [
      74,
      46,
      [
        "659042307",
        -83
      ]
    ],
    [
      74,
      47,
      [
        "-8454586097",
        -89
      ]
    ],
    [
      74,
      48,
      [
        "9878882759",
        -92
      ]
    ],
    [
      74,
      49,
      [
        "-15331141",
        -89
      ]
    ],
    [
      74,
      50,
      [
        "-178226455",
        -90
      ]
    ],
    [
      74,
      51,
      [
        "154418125",
        -91
      ]
    ],
    [
      74,
      52,
      [
        "-39769015",
        -90
      ]
    ],
    [
      74,
      53,
      [
        "-1238151",
        -92
      ]
    ],
    [
      74,
      54,
      [
        "-5740473",
        -89
      ]
    ],
    [
      74,
      55,
      [
        "-4164981",
        -89
      ]
    ],
    [
      74,
      56,
      [
        "-4264103",
        -89
      ]
    ],
    [
      74,
      57,
      [
        "-3953935",
        -89
      ]
    ],
    [
      74,
      58,
      [
        "-14731885",
        -91
      ]
    ],
    [
      74,
      59,
      [
        "-6939413",
        -90
      ]
    ],
    [
      74,
      60,
      [
        "-6241665",
        -90
      ]
    ],
    [
      74,
      61,
      [
        "-3113859963",
        -99
      ]
    ],
    [
      74,
      62,
      [
        "-5708491",
        -90
      ]
    ],
    [
      74,
      63,
      [
        "-10971725",
        -91
      ]
    ],
    [
      74,
      64,
      [
        "-687575",
        -87
      ]
    ],
    [
      74,
      65,
      [
        "-2720745",
        -89
      ]
    ],
    [
      74,
      66,
      [
        "-21230177",
        -92
      ]
    ],
    [
      74,
      67,
      [
        "-5450733",
        -90
      ]
    ],
    [
      74,
      68,
      [
        "-1338081",
        -88
      ]
    ],
    [
      74,
      69,
      [
        "-1347659",
        -88
      ]
    ],
    [
      74,
      70,
      [
        "-5474013",
        -90
      ]
    ],
    [
      74,
      71,
      [
        "-11004483",
        -91
      ]
    ],
    [
      74,
      72,
      [
        "-43306229",
        -93
      ]
    ],
    [
      74,
      73,
      [
        "-2761615",
        -89
      ]
    ],
    [
      74,
      74,
      [
        "-2748593",
        -89
      ]
    ],
    [
      74,
      75,
      [
        "-22220541",
        -92
      ]
    ],
    [
      74,
      76,
      [
        "-5599107",
        -90
      ]
    ],
    [
      74,
      77,
      [
        "-5573683",
        -90
      ]
    ],
    [
      74,
      78,
      [
        "-5577521",
        -90
      ]
    ],
    [
      74,
      79,
      [
        "-11119403",
        -91
      ]
    ],
    [
      74,
      80,
      [
        "-3009433",
        -89
      ]
    ],
    [
      76,
      1,
      [
        "-6593590791515038770373",
        -84
      ]
    ],
    [
      76,
      2,
      [
        "-6045607276922345216565",
        -83
      ]
    ],
    [
      76,
      3,
      [
        "692683725763412281175",
        -82
      ]
    ],
    [
      76,
      4,
      [
        "1023865172815196362519",
        -80
      ]
    ],
    [
      76,
      5,
      [
        "-45587279417399399080917",
        -87
      ]
    ],
    [
      76,
      6,
      [
        "-15521583743994956026291",
        -84
      ]
    ],
    [
      76,
      7,
      [
        "15861634490417906832083",
        -84
      ]
    ],
    [
      76,
      8,
      [
        "8845946454776430429895",
        -85
      ]
    ],
    [
      76,
      9,
      [
        "-10643457139862653874217",
        -83
      ]
    ],
    [
      76,
      10,
      [
        "9030356442544475804457",
        -83
      ]
    ],
    [
      76,
      11,
      [
        "6817144153311822906025",
        -89
      ]
    ],
    [
      76,
      12,
      [
        "-4702508254209295370169",
        -82
      ]
    ],
    [
      76,
      13,
      [
        "14228428958751383304409",
        -83
      ]
    ],
    [
      76,
      14,
      [
        "-14295758981363349976765",
        -83
      ]
    ],
    [
      76,
      15,
      [
        "5769807670879690078065",
        -82
      ]
    ],
    [
      76,
      16,
      [
        "-15955428816098814282211",
        -84
      ]
    ],
    [
      76,
      17,
      [
        "1212448305549477888719",
        -81
      ]
    ],
    [
      76,
      18,
      [
        "-10489675842000219610483",
        -85
      ]
    ],
    [
      76,
      19,
      [
        "10181884977695980633833",
        -86
      ]
    ],
    [
      76,
      20,
      [
        "-9040160742159761860111",
        -87
      ]
    ],
    [
      76,
      21,
      [
        "7674002316509742385315",
        -88
      ]
    ],
    [
      76,
      22,
      [
        "-3364087381569256063101",
        -88
      ]
    ],
    [
      76,
      23,
      [
        "818313065016885543983",
        -87
      ]
    ],
    [
      76,
      24,
      [
        "-3515454087695761264503",
        -90
      ]
    ],
    [
      76,
      25,
      [
        "15155853901518922345",
        -83
      ]
    ],
    [
      76,
      26,
      [
        "-515588255920269174377",
        -89
      ]
    ],
    [
      76,
      27,
      [
        "31961940480363344435",
        -86
      ]
    ],
    [
      76,
      28,
      [
        "-117151180140147427901",
        -89
      ]
    ],
    [
      76,
      29,
      [
        "793389124959503269281",
        -93
      ]
    ],
    [
      76,
      30,
      [
        "-19455226320221944939",
        -89
      ]
    ],
    [
      76,
      31,
      [
        "7102094503299873061",
        -89
      ]
    ],
    [
      76,
      32,
      [
        "-9674633946675399219",
        -91
      ]
    ],
    [
      76,
      33,
      [
        "6152047569460655879",
        -92
      ]
    ],
    [
      76,
      34,
      [
        "-7293035340849323653",
        -94
      ]
    ],
    [
      76,
      35,
      [
        "15669783953086781",
        -87
      ]
    ],
    [
      76,
      36,
      [
        "-126840391284285261",
        -92
      ]
    ],
    [
      76,
      37,
      [
        "3622696568240273",
        -89
      ]
    ],
    [
      76,
      38,
      [
        "-89567519925177",
        -86
      ]
    ],
    [
      76,
      39,
      [
        "53710112823517",
        -88
      ]
    ],
    [
      76,
      40,
      [
        "-7772023991847",
        -90
      ]
    ],
    [
      76,
      41,
      [
        "-11303279090207",
        -90
      ]
    ],
    [
      76,
      42,
      [
        "1588790364811",
        -88
      ]
    ],
    [
      76,
      43,
      [
        "-615501548647",
        -88
      ]
    ],
    [
      76,
      44,
      [
        "50786622799",
        -86
      ]
    ],
    [
      76,
      45,
      [
        "-966019304533",
        -92
      ]
    ],
    [
      76,
      46,
      [
        "1026733381",
        -84
      ]
    ],
    [
      76,
      47,
      [
        "-32744916823",
        -91
      ]
    ],
    [
      76,
      48,
      [
        "458365787",
        -87
      ]
    ],
    [
      76,
      49,
      [
        "-724839127",
        -90
      ]
    ],
    [
      76,
      50,
      [
        "101525549",
        -90
      ]
    ],
    [
      76,
      51,
      [
        "-4394809",
        -88
      ]
    ],
    [
      76,
      52,
      [
        "-87355",
        -83
      ]
    ],
    [
      76,
      53,
      [
        "-15750799",
        -91
      ]
    ],
    [
      76,
      54,
      [
        "-72677615",
        -93
      ]
    ],
    [
      76,
      55,
      [
        "-532087803",
        -96
      ]
    ],
    [
      76,
      56,
      [
        "-1957527",
        -88
      ]
    ],
    [
      76,
      57,
      [
        "-14876921",
        -91
      ]
    ],
    [
      76,
      58,
      [
        "-1751825",
        -88
      ]
    ],
    [
      76,
      59,
      [
        "-6707477",
        -90
      ]
    ],
    [
      76,
      60,
      [
        "-12663661",
        -91
      ]
    ],
    [
      76,
      61,
      [
        "-12833551",
        -91
      ]
    ],
    [
      76,
      62,
      [
        "-1524923",
        -88
      ]
    ],
    [
      76,
      63,
      [
        "-6177287",
        -90
      ]
    ],
    [
      76,
      64,
      [
        "-199374809",
        -95
      ]
    ],
    [
      76,
      65,
      [
        "-3072563",
        -89
      ]
    ],
    [
      76,
      66,
      [
        "-3075903",
        -89
      ]
    ],
    [
      76,
      67,
      [
        "-100393479",
        -94
      ]
    ],
    [
      76,
      68,
      [
        "-768003",
        -87
      ]
    ],
    [
      76,
      69,
      [
        "-6287749",
        -90
      ]
    ],
    [
      76,
      70,
      [
        "-3163519",
        -89
      ]
    ],
    [
      76,
      71,
      [
        "-1577403",
        -88
      ]
    ],
    [
      76,
      72,
      [
        "-6287841",
        -90
      ]
    ],
    [
      76,
      73,
      [
        "-6402483",
        -90
      ]
    ],
    [
      76,
      74,
      [
        "-12711571",
        -91
      ]
    ],
    [
      76,
      75,
      [
        "-3231005",
        -89
      ]
    ],
    [
      76,
      76,
      [
        "-6444623",
        -90
      ]
    ],
    [
      76,
      77,
      [
        "-6432575",
        -90
      ]
    ],
    [
      76,
      78,
      [
        "-3222783",
        -89
      ]
    ],
    [
      76,
      79,
      [
        "-811113",
        -87
      ]
    ],
    [
      76,
      80,
      [
        "-3443501",
        -89
      ]
    ],
    [
      78,
      1,
      [
        "5310522447192641908205",
        -78
      ]
    ],
    [
      78,
      2,
      [
        "29907206936937424340025",
        -82
      ]
    ],
    [
      78,
      3,
      [
        "-24869250966612975120405",
        -80
      ]
    ],
    [
      78,
      4,
      [
        "9427680669230530333041",
        -83
      ]
    ],
    [
      78,
      5,
      [
        "23664983509298259395889",
        -80
      ]
    ],
    [
      78,
      6,
      [
        "-19623841330687552118571",
        -80
      ]
    ],
    [
      78,
      7,
      [
        "-15075181311223402253267",
        -81
      ]
    ],
    [
      78,
      8,
      [
        "14610753555595460492303",
        -79
      ]
    ],
    [
      78,
      9,
      [
        "-12634427757634159834845",
        -79
      ]
    ],
    [
      78,
      10,
      [
        "13300957443498137822583",
        -84
      ]
    ],
    [
      78,
      11,
      [
        "25667733059574158938253",
        -80
      ]
    ],
    [
      78,
      12,
      [
        "-20318240906607271348959",
        -79
      ]
    ],
    [
      78,
      13,
      [
        "10417086727836567698385",
        -78
      ]
    ],
    [
      78,
      14,
      [
        "-16871537642955578775239",
        -79
      ]
    ],
    [
      78,
      15,
      [
        "23134710155149867856277",
        -80
      ]
    ],
    [
      78,
      16,
      [
        "-13906302726592880955515",
        -80
      ]
    ],
    [
      78,
      17,
      [
        "7478921767282312445117",
        -80
      ]
    ],
    [
      78,
      18,
      [
        "-7289645285649815900721",
        -81
      ]
    ],
    [
      78,
      19,
      [
        "25981388825476596955371",
        -84
      ]
    ],
    [
      78,
      20,
      [
        "-10660467483833276841725",
        -84
      ]
    ],
    [
      78,
      21,
      [
        "16257889851091351185747",
        -86
      ]
    ],
    [
      78,
      22,
      [
        "-23375408050182352492645",
        -88
      ]
    ],
    [
      78,
      23,
      [
        "16242622000247057709511",
        -89
      ]
    ],
    [
      78,
      24,
      [
        "-45276760416816362270479",
        -92
      ]
    ],
    [
      78,
      25,
      [
        "4111736190401220135229",
        -90
      ]
    ],
    [
      78,
      26,
      [
        "-792317915124860470567",
        -89
      ]
    ],
    [
      78,
      27,
      [
        "637138531990312281439",
        -90
      ]
    ],
    [
      78,
      28,
      [
        "-128878474577152739937",
        -89
      ]
    ],
    [
      78,
      29,
      [
        "101534395176250475879",
        -90
      ]
    ],
    [
      78,
      30,
      [
        "-9541661378290006417",
        -88
      ]
    ],
    [
      78,
      31,
      [
        "27120871366488922009",
        -91
      ]
    ],
    [
      78,
      32,
      [
        "-1134311715625947539",
        -88
      ]
    ],
    [
      78,
      33,
      [
        "713929081376812861",
        -89
      ]
    ],
    [
      78,
      34,
      [
        "-211158509032541067",
        -89
      ]
    ],
    [
      78,
      35,
      [
        "117273477239895683",
        -90
      ]
    ],
    [
      78,
      36,
      [
        "-61018160309585135",
        -91
      ]
    ],
    [
      78,
      37,
      [
        "1850585408643697",
        -88
      ]
    ],
    [
      78,
      38,
      [
        "-3320346723175499",
        -91
      ]
    ],
    [
      78,
      39,
      [
        "42266638663267",
        -87
      ]
    ],
    [
      78,
      40,
      [
        "-60112961256691",
        -90
      ]
    ],
    [
      78,
      41,
      [
        "8312046138005",
        -90
      ]
    ],
    [
      78,
      42,
      [
        "-106938478137",
        -88
      ]
    ],
    [
      78,
      43,
      [
        "-63657043917",
        -88
      ]
    ],
    [
      78,
      44,
      [
        "16428626661",
        -87
      ]
    ],
    [
      78,
      45,
      [
        "-21108343553",
        -89
      ]
    ],
    [
      78,
      46,
      [
        "2661136859",
        -88
      ]
    ],
    [
      78,
      47,
      [
        "-8248698897",
        -92
      ]
    ],
    [
      78,
      48,
      [
        "86598953",
        -89
      ]
    ],
    [
      78,
      49,
      [
        "9722455",
        -87
      ]
    ],
    [
      78,
      50,
      [
        "-36030307",
        -89
      ]
    ],
    [
      78,
      51,
      [
        "19560691",
        -90
      ]
    ],
    [
      78,
      52,
      [
        "-69376871",
        -92
      ]
    ],
    [
      78,
      53,
      [
        "-11073645",
        -91
      ]
    ],
    [
      78,
      54,
      [
        "-17804983",
        -91
      ]
    ],
    [
      78,
      55,
      [
        "-8286165",
        -90
      ]
    ],
    [
      78,
      56,
      [
        "-1036803",
        -87
      ]
    ],
    [
      78,
      57,
      [
        "-2059905",
        -88
      ]
    ],
    [
      78,
      58,
      [
        "-3951111",
        -89
      ]
    ],
    [
      78,
      59,
      [
        "-3785761",
        -89
      ]
    ],
    [
      78,
      60,
      [
        "-57720109",
        -93
      ]
    ],
    [
      78,
      61,
      [
        "-886307",
        -87
      ]
    ],
    [
      78,
      62,
      [
        "-415419",
        -86
      ]
    ],
    [
      78,
      63,
      [
        "-846781",
        -87
      ]
    ],
    [
      78,
      64,
      [
        "-3303765",
        -89
      ]
    ],
    [
      78,
      65,
      [
        "-815333",
        -87
      ]
    ],
    [
      78,
      66,
      [
        "-13170115",
        -91
      ]
    ],
    [
      78,
      67,
      [
        "-26375829",
        -92
      ]
    ],
    [
      78,
      68,
      [
        "-6513945",
        -90
      ]
    ],
    [
      78,
      69,
      [
        "-838823",
        -87
      ]
    ],
    [
      78,
      70,
      [
        "-26591721",
        -92
      ]
    ],
    [
      78,
      71,
      [
        "-6646051",
        -90
      ]
    ],
    [
      78,
      72,
      [
        "-3343601",
        -89
      ]
    ],
    [
      78,
      73,
      [
        "-54082777",
        -93
      ]
    ],
    [
      78,
      74,
      [
        "-6726617",
        -90
      ]
    ],
    [
      78,
      75,
      [
        "-3423043",
        -89
      ]
    ],
    [
      78,
      76,
      [
        "-3380479",
        -89
      ]
    ],
    [
      78,
      77,
      [
        "-3402417",
        -89
      ]
    ],
    [
      78,
      78,
      [
        "-854363",
        -87
      ]
    ],
    [
      78,
      79,
      [
        "-214617",
        -85
      ]
    ],
    [
      78,
      80,
      [
        "-3613001",
        -89
      ]
    ],
    [
      80,
      1,
      [
        "-13449501120984009064383",
        -86
      ]
    ],
    [
      80,
      2,
      [
        "-2720599781827692100899",
        -83
      ]
    ],
    [
      80,
      3,
      [
        "18752362755499447809857",
        -86
      ]
    ],
    [
      80,
      4,
      [
        "403653688456867997543",
        -80
      ]
    ],
    [
      80,
      5,
      [
        "-8366078098533235374253",
        -84
      ]
    ],
    [
      80,
      6,
      [
        "-1322231388485501590511",
        -85
      ]
    ],
    [
      80,
      7,
      [
        "4820649178939513654605",
        -83
      ]
    ],
    [
      80,
      8,
      [
        "-1280367819639355958049",
        -81
      ]
    ],
    [
      80,
      9,
      [
        "32841021637012325665527",
        -88
      ]
    ],
    [
      80,
      10,
      [
        "2162308516895278599447",
        -82
      ]
    ],
    [
      80,
      11,
      [
        "-3812754284926270975611",
        -82
      ]
    ],
    [
      80,
      12,
      [
        "1986533720625110437539",
        -81
      ]
    ],
    [
      80,
      13,
      [
        "-1595214992193317606623",
        -81
      ]
    ],
    [
      80,
      14,
      [
        "8718580992837653228555",
        -84
      ]
    ],
    [
      80,
      15,
      [
        "-1337096445148268454375",
        -82
      ]
    ],
    [
      80,
      16,
      [
        "3015560520290185920441",
        -84
      ]
    ],
    [
      80,
      17,
      [
        "-6225746107066433316501",
        -86
      ]
    ],
    [
      80,
      18,
      [
        "358418028777381804149",
        -83
      ]
    ],
    [
      80,
      19,
      [
        "-35893007662470956567357",
        -91
      ]
    ],
    [
      80,
      20,
      [
        "2644141888648390781451",
        -89
      ]
    ],
    [
      80,
      21,
      [
        "-1153911676202403316057",
        -91
      ]
    ],
    [
      80,
      22,
      [
        "-320621792244184097305",
        -89
      ]
    ],
    [
      80,
      23,
      [
        "40706846414964406307",
        -86
      ]
    ],
    [
      80,
      24,
      [
        "-1629092191845482463049",
        -92
      ]
    ],
    [
      80,
      25,
      [
        "205847930233672315235",
        -90
      ]
    ],
    [
      80,
      26,
      [
        "-22490551478283493269",
        -88
      ]
    ],
    [
      80,
      27,
      [
        "1085522150588500605",
        -85
      ]
    ],
    [
      80,
      28,
      [
        "-1487587167182864257",
        -87
      ]
    ],
    [
      80,
      29,
      [
        "451389943303497737",
        -87
      ]
    ],
    [
      80,
      30,
      [
        "-3897395301180441675",
        -92
      ]
    ],
    [
      80,
      31,
      [
        "30363616514191733",
        -87
      ]
    ],
    [
      80,
      32,
      [
        "-32041463810545113",
        -89
      ]
    ],
    [
      80,
      33,
      [
        "11060734003607167",
        -89
      ]
    ],
    [
      80,
      34,
      [
        "-9949578038691125",
        -90
      ]
    ],
    [
      80,
      35,
      [
        "592620915859969",
        -87
      ]
    ],
    [
      80,
      36,
      [
        "-1058045511395773",
        -89
      ]
    ],
    [
      80,
      37,
      [
        "1716621393181281",
        -91
      ]
    ],
    [
      80,
      38,
      [
        "-158331604267149",
        -89
      ]
    ],
    [
      80,
      39,
      [
        "6685029017207",
        -86
      ]
    ],
    [
      80,
      40,
      [
        "-16623181031133",
        -89
      ]
    ],
    [
      80,
      41,
      [
        "2383666149885",
        -88
      ]
    ],
    [
      80,
      42,
      [
        "-631591963751",
        -88
      ]
    ],
    [
      80,
      43,
      [
        "310290941115",
        -89
      ]
    ],
    [
      80,
      44,
      [
        "-35793013113",
        -88
      ]
    ],
    [
      80,
      45,
      [
        "16079206815",
        -89
      ]
    ],
    [
      80,
      46,
      [
        "-946073241",
        -87
      ]
    ],
    [
      80,
      47,
      [
        "251041803",
        -87
      ]
    ],
    [
      80,
      48,
      [
        "-154370055",
        -88
      ]
    ],
    [
      80,
      49,
      [
        "95254005",
        -89
      ]
    ],
    [
      80,
      50,
      [
        "-17034259",
        -88
      ]
    ],
    [
      80,
      51,
      [
        "6222951",
        -89
      ]
    ],
    [
      80,
      52,
      [
        "-5697465",
        -89
      ]
    ],
    [
      80,
      53,
      [
        "-39004441",
        -93
      ]
    ],
    [
      80,
      54,
      [
        "-3271001",
        -89
      ]
    ],
    [
      80,
      55,
      [
        "-3149143",
        -89
      ]
    ],
    [
      80,
      56,
      [
        "-1578419",
        -88
      ]
    ],
    [
      80,
      57,
      [
        "-408091",
        -86
      ]
    ],
    [
      80,
      58,
      [
        "-3204143",
        -89
      ]
    ],
    [
      80,
      59,
      [
        "-6487793",
        -90
      ]
    ],
    [
      80,
      60,
      [
        "-3265707",
        -89
      ]
    ],
    [
      80,
      61,
      [
        "-3291121",
        -89
      ]
    ],
    [
      80,
      62,
      [
        "-3224157",
        -89
      ]
    ],
    [
      80,
      63,
      [
        "-13501505",
        -91
      ]
    ],
    [
      80,
      64,
      [
        "-1631517",
        -88
      ]
    ],
    [
      80,
      65,
      [
        "-106052847",
        -94
      ]
    ],
    [
      80,
      66,
      [
        "-6672529",
        -90
      ]
    ],
    [
      80,
      67,
      [
        "-3321711",
        -89
      ]
    ],
    [
      80,
      68,
      [
        "-3337371",
        -89
      ]
    ],
    [
      80,
      69,
      [
        "-3415035",
        -89
      ]
    ],
    [
      80,
      70,
      [
        "-13371169",
        -91
      ]
    ],
    [
      80,
      71,
      [
        "-845871",
        -87
      ]
    ],
    [
      80,
      72,
      [
        "-1702231",
        -88
      ]
    ],
    [
      80,
      73,
      [
        "-13696623",
        -91
      ]
    ],
    [
      80,
      74,
      [
        "-27399607",
        -92
      ]
    ],
    [
      80,
      75,
      [
        "-27714913",
        -92
      ]
    ],
    [
      80,
      76,
      [
        "-13649045",
        -91
      ]
    ],
    [
      80,
      77,
      [
        "-1733199",
        -88
      ]
    ],
    [
      80,
      78,
      [
        "-13869233",
        -91
      ]
    ],
    [
      80,
      79,
      [
        "-888491413",
        -97
      ]
    ],
    [
      80,
      80,
      [
        "-3652145",
        -89
      ]
    ],
    [
      82,
      1,
      [
        "174697553304254077593",
        -78
      ]
    ],
    [
      82,
      2,
      [
        "67245445546462924797",
        -79
      ]
    ],
    [
      82,
      3,
      [
        "-658627916327248245511",
        -80
      ]
    ],
    [
      82,
      4,
      [
        "463168398309735756955",
        -81
      ]
    ],
    [
      82,
      5,
      [
        "1990019346516767145635",
        -83
      ]
    ],
    [
      82,
      6,
      [
        "-1043683950608707772749",
        -81
      ]
    ],
    [
      82,
      7,
      [
        "986646488761035374431",
        -81
      ]
    ],
    [
      82,
      8,
      [
        "-10621939225403807383457",
        -87
      ]
    ],
    [
      82,
      9,
      [
        "-248128706699032278799",
        -79
      ]
    ],
    [
      82,
      10,
      [
        "1840674328202829871959",
        -81
      ]
    ],
    [
      82,
      11,
      [
        "-2045241447102785023777",
        -81
      ]
    ],
    [
      82,
      12,
      [
        "1711497198249264449491",
        -81
      ]
    ],
    [
      82,
      13,
      [
        "-1170028899143411341927",
        -81
      ]
    ],
    [
      82,
      14,
      [
        "692561401927252763151",
        -81
      ]
    ],
    [
      82,
      15,
      [
        "-750536759043383661667",
        -82
      ]
    ],
    [
      82,
      16,
      [
        "1557509595495240544527",
        -84
      ]
    ],
    [
      82,
      17,
      [
        "-3131865908577894872195",
        -86
      ]
    ],
    [
      82,
      18,
      [
        "1474660244786984931361",
        -86
      ]
    ],
    [
      82,
      19,
      [
        "-9580227083391043707559",
        -90
      ]
    ],
    [
      82,
      20,
      [
        "682884821927466944621",
        -88
      ]
    ],
    [
      82,
      21,
      [
        "28881853286376268041",
        -89
      ]
    ],
    [
      82,
      22,
      [
        "-200601960503979469417",
        -88
      ]
    ],
    [
      82,
      23,
      [
        "45719186515885427003",
        -86
      ]
    ],
    [
      82,
      24,
      [
        "-234221508382380363097",
        -89
      ]
    ],
    [
      82,
      25,
      [
        "7759177867030581951",
        -85
      ]
    ],
    [
      82,
      26,
      [
        "-14395560824037178913",
        -87
      ]
    ],
    [
      82,
      27,
      [
        "1502147752384564369",
        -85
      ]
    ],
    [
      82,
      28,
      [
        "-36749788041065538363",
        -91
      ]
    ],
    [
      82,
      29,
      [
        "3256535868797606205",
        -89
      ]
    ],
    [
      82,
      30,
      [
        "-1079519511153712145",
        -89
      ]
    ],
    [
      82,
      31,
      [
        "43017979978040618829",
        -96
      ]
    ],
    [
      82,
      32,
      [
        "-196163712622232795",
        -90
      ]
    ],
    [
      82,
      33,
      [
        "26541137572313681",
        -89
      ]
    ],
    [
      82,
      34,
      [
        "-25908752245364731",
        -91
      ]
    ],
    [
      82,
      35,
      [
        "2654048956910991",
        -90
      ]
    ],
    [
      82,
      36,
      [
        "-172903927522097",
        -89
      ]
    ],
    [
      82,
      37,
      [
        "-22347094136259",
        -89
      ]
    ],
    [
      82,
      38,
      [
        "57307906699021",
        -90
      ]
    ],
    [
      82,
      39,
      [
        "-57051324654595",
        -91
      ]
    ],
    [
      82,
      40,
      [
        "684051781027",
        -86
      ]
    ],
    [
      82,
      41,
      [
        "-1805160231831",
        -89
      ]
    ],
    [
      82,
      42,
      [
        "4255296271137",
        -92
      ]
    ],
    [
      82,
      43,
      [
        "-2282950320035",
        -93
      ]
    ],
    [
      82,
      44,
      [
        "282108488237",
        -92
      ]
    ],
    [
      82,
      45,
      [
        "-8116216391",
        -89
      ]
    ],
    [
      82,
      46,
      [
        "1753203049",
        -89
      ]
    ],
    [
      82,
      47,
      [
        "-183842257",
        -88
      ]
    ],
    [
      82,
      48,
      [
        "71580421",
        -89
      ]
    ],
    [
      82,
      49,
      [
        "-19593337",
        -89
      ]
    ],
    [
      82,
      50,
      [
        "515533",
        -89
      ]
    ],
    [
      82,
      51,
      [
        "-281341",
        -85
      ]
    ],
    [
      82,
      52,
      [
        "-3186825",
        -89
      ]
    ],
    [
      82,
      53,
      [
        "-7174537",
        -90
      ]
    ],
    [
      82,
      54,
      [
        "-875811",
        -87
      ]
    ],
    [
      82,
      55,
      [
        "-1803935",
        -88
      ]
    ],
    [
      82,
      56,
      [
        "-448803",
        -86
      ]
    ],
    [
      82,
      57,
      [
        "-7384765",
        -90
      ]
    ],
    [
      82,
      58,
      [
        "-225511",
        -85
      ]
    ],
    [
      82,
      59,
      [
        "-7373499",
        -90
      ]
    ],
    [
      82,
      60,
      [
        "-7361851",
        -90
      ]
    ],
    [
      82,
      61,
      [
        "-7355707",
        -90
      ]
    ],
    [
      82,
      62,
      [
        "-3676943",
        -89
      ]
    ],
    [
      82,
      63,
      [
        "-1889269",
        -88
      ]
    ],
    [
      82,
      64,
      [
        "-29147689",
        -92
      ]
    ],
    [
      82,
      65,
      [
        "-470701",
        -86
      ]
    ],
    [
      82,
      66,
      [
        "-7455261",
        -90
      ]
    ],
    [
      82,
      67,
      [
        "-3736247",
        -89
      ]
    ],
    [
      82,
      68,
      [
        "-3788119",
        -89
      ]
    ],
    [
      82,
      69,
      [
        "-15247283",
        -91
      ]
    ],
    [
      82,
      70,
      [
        "-1873969",
        -88
      ]
    ],
    [
      82,
      71,
      [
        "-478429",
        -86
      ]
    ],
    [
      82,
      72,
      [
        "-3821041",
        -89
      ]
    ],
    [
      82,
      73,
      [
        "-15390691",
        -91
      ]
    ],
    [
      82,
      74,
      [
        "-15433265",
        -91
      ]
    ],
    [
      82,
      75,
      [
        "-123796283",
        -94
      ]
    ],
    [
      82,
      76,
      [
        "-1919277",
        -88
      ]
    ],
    [
      82,
      77,
      [
        "-15634791",
        -91
      ]
    ],
    [
      82,
      78,
      [
        "-3887371",
        -89
      ]
    ],
    [
      82,
      79,
      [
        "-3890689",
        -89
      ]
    ],
    [
      82,
      80,
      [
        "-2052675",
        -88
      ]
    ],
    [
      84,
      1,
      [
        "-56969636474139838201",
        -77
      ]
    ],
    [
      84,
      2,
      [
        "-902672515046196597827",
        -82
      ]
    ],
    [
      84,
      3,
      [
        "5363762782606329468463",
        -83
      ]
    ],
    [
      84,
      4,
      [
        "-946270772651321266543",
        -84
      ]
    ],
    [
      84,
      5,
      [
        "-5532041335588590657251",
        -83
      ]
    ],
    [
      84,
      6,
      [
        "1432558107369537209681",
        -81
      ]
    ],
    [
      84,
      7,
      [
        "-2071418001091560545047",
        -85
      ]
    ],
    [
      84,
      8,
      [
        "-5059050821543682605577",
        -83
      ]
    ],
    [
      84,
      9,
      [
        "3751658188412897355493",
        -82
      ]
    ],
    [
      84,
      10,
      [
        "-1762707743264931138951",
        -81
      ]
    ],
    [
      84,
      11,
      [
        "1348531220689134138799",
        -81
      ]
    ],
    [
      84,
      12,
      [
        "-915806693715790049213",
        -81
      ]
    ],
    [
      84,
      13,
      [
        "2243537326483070113683",
        -83
      ]
    ],
    [
      84,
      14,
      [
        "-4832226672576291696661",
        -85
      ]
    ],
    [
      84,
      15,
      [
        "2178943358223026388545",
        -85
      ]
    ],
    [
      84,
      16,
      [
        "-762216978681544925615",
        -85
      ]
    ],
    [
      84,
      17,
      [
        "704332293554179678319",
        -87
      ]
    ],
    [
      84,
      18,
      [
        "-1037652810173999047367",
        -91
      ]
    ],
    [
      84,
      19,
      [
        "138051583141846559319",
        -89
      ]
    ],
    [
      84,
      20,
      [
        "-6330471021526442331",
        -83
      ]
    ],
    [
      84,
      21,
      [
        "1943634846808457179869",
        -91
      ]
    ],
    [
      84,
      22,
      [
        "-197425753900748274441",
        -88
      ]
    ],
    [
      84,
      23,
      [
        "2034487133006857618523",
        -92
      ]
    ],
    [
      84,
      24,
      [
        "-69255932231043096139",
        -88
      ]
    ],
    [
      84,
      25,
      [
        "131957991009158248369",
        -90
      ]
    ],
    [
      84,
      26,
      [
        "-1796842808661229904107",
        -95
      ]
    ],
    [
      84,
      27,
      [
        "5423352989599084987",
        -88
      ]
    ],
    [
      84,
      28,
      [
        "-120655367320290907",
        -84
      ]
    ],
    [
      84,
      29,
      [
        "80310075986171119",
        -85
      ]
    ],
    [
      84,
      30,
      [
        "-405464274483137953",
        -89
      ]
    ],
    [
      84,
      31,
      [
        "245139776633160321",
        -90
      ]
    ],
    [
      84,
      32,
      [
        "-17785240010914115",
        -88
      ]
    ],
    [
      84,
      33,
      [
        "4900598769642541",
        -88
      ]
    ],
    [
      84,
      34,
      [
        "-4975346379050479",
        -90
      ]
    ],
    [
      84,
      35,
      [
        "1084871014578151",
        -90
      ]
    ],
    [
      84,
      36,
      [
        "-161484144614643",
        -90
      ]
    ],
    [
      84,
      37,
      [
        "-43316002997019",
        -92
      ]
    ],
    [
      84,
      38,
      [
        "11227623385677",
        -89
      ]
    ],
    [
      84,
      39,
      [
        "-764519007285",
        -86
      ]
    ],
    [
      84,
      40,
      [
        "1250666087593",
        -88
      ]
    ],
    [
      84,
      41,
      [
        "-1743329804153",
        -90
      ]
    ],
    [
      84,
      42,
      [
        "67197601165",
        -87
      ]
    ],
    [
      84,
      43,
      [
        "-148386294887",
        -90
      ]
    ],
    [
      84,
      44,
      [
        "18272208317",
        -89
      ]
    ],
    [
      84,
      45,
      [
        "-1971887161",
        -88
      ]
    ],
    [
      84,
      46,
      [
        "5579394203",
        -92
      ]
    ],
    [
      84,
      47,
      [
        "-171495135",
        -90
      ]
    ],
    [
      84,
      48,
      [
        "-34972657",
        -91
      ]
    ],
    [
      84,
      49,
      [
        "3465525",
        -89
      ]
    ],
    [
      84,
      50,
      [
        "-422763",
        -85
      ]
    ],
    [
      84,
      51,
      [
        "-5895651",
        -90
      ]
    ],
    [
      84,
      52,
      [
        "-4090533",
        -89
      ]
    ],
    [
      84,
      53,
      [
        "-30743889",
        -92
      ]
    ],
    [
      84,
      54,
      [
        "-62947741",
        -93
      ]
    ],
    [
      84,
      55,
      [
        "-997633",
        -87
      ]
    ],
    [
      84,
      56,
      [
        "-62419",
        -83
      ]
    ],
    [
      84,
      57,
      [
        "-16282229",
        -91
      ]
    ],
    [
      84,
      58,
      [
        "-1998411",
        -88
      ]
    ],
    [
      84,
      59,
      [
        "-32947865",
        -92
      ]
    ],
    [
      84,
      60,
      [
        "-2034939",
        -88
      ]
    ],
    [
      84,
      61,
      [
        "-256053",
        -85
      ]
    ],
    [
      84,
      62,
      [
        "-1033305",
        -87
      ]
    ],
    [
      84,
      63,
      [
        "-4166847",
        -89
      ]
    ],
    [
      84,
      64,
      [
        "-2035847",
        -88
      ]
    ],
    [
      84,
      65,
      [
        "-4221705",
        -89
      ]
    ],
    [
      84,
      66,
      [
        "-8249571",
        -90
      ]
    ],
    [
      84,
      67,
      [
        "-2102003",
        -88
      ]
    ],
    [
      84,
      68,
      [
        "-8460165",
        -90
      ]
    ],
    [
      84,
      69,
      [
        "-4213945",
        -89
      ]
    ],
    [
      84,
      70,
      [
        "-8395721",
        -90
      ]
    ],
    [
      84,
      71,
      [
        "-8565609",
        -90
      ]
    ],
    [
      84,
      72,
      [
        "-8504065",
        -90
      ]
    ],
    [
      84,
      73,
      [
        "-4301245",
        -89
      ]
    ],
    [
      84,
      74,
      [
        "-8588853",
        -90
      ]
    ],
    [
      84,
      75,
      [
        "-8591099",
        -90
      ]
    ],
    [
      84,
      76,
      [
        "-4300807",
        -89
      ]
    ],
    [
      84,
      77,
      [
        "-545251",
        -86
      ]
    ],
    [
      84,
      78,
      [
        "-4318249",
        -89
      ]
    ],
    [
      84,
      79,
      [
        "-4338725",
        -89
      ]
    ],
    [
      84,
      80,
      [
        "-4576897",
        -89
      ]
    ],
    [
      86,
      1,
      [
        "55364543519396035521",
        -80
      ]
    ],
    [
      86,
      2,
      [
        "-155953701680081499963",
        -82
      ]
    ],
    [
      86,
      3,
      [
        "-75211301054156174819",
        -84
      ]
    ],
    [
      86,
      4,
      [
        "140778687730189439475",
        -81
      ]
    ],
    [
      86,
      5,
      [
        "-893764529800080029615",
        -83
      ]
    ],
    [
      86,
      6,
      [
        "28951250148808015219759",
        -89
      ]
    ],
    [
      86,
      7,
      [
        "307790347088817054593",
        -82
      ]
    ],
    [
      86,
      8,
      [
        "-396724926685154585083",
        -81
      ]
    ],
    [
      86,
      9,
      [
        "945289877274254183455",
        -82
      ]
    ],
    [
      86,
      10,
      [
        "-769399620770931810627",
        -82
      ]
    ],
    [
      86,
      11,
      [
        "934074319104409350269",
        -83
      ]
    ],
    [
      86,
      12,
      [
        "-430330035015617178483",
        -83
      ]
    ],
    [
      86,
      13,
      [
        "284494263358121341535",
        -84
      ]
    ],
    [
      86,
      14,
      [
        "-92199433784175910679",
        -85
      ]
    ],
    [
      86,
      15,
      [
        "-75448357971574771403",
        -86
      ]
    ],
    [
      86,
      16,
      [
        "364085614865867361319",
        -88
      ]
    ],
    [
      86,
      17,
      [
        "-238280844539417265035",
        -88
      ]
    ],
    [
      86,
      18,
      [
        "281696502674128219497",
        -89
      ]
    ],
    [
      86,
      19,
      [
        "-43261385833916624339",
        -87
      ]
    ],
    [
      86,
      20,
      [
        "55013687372536555383",
        -88
      ]
    ],
    [
      86,
      21,
      [
        "-33897171216728304005",
        -88
      ]
    ],
    [
      86,
      22,
      [
        "157438014737742204894033",
        -101
      ]
    ],
    [
      86,
      23,
      [
        "-78524066610103812419",
        -91
      ]
    ],
    [
      86,
      24,
      [
        "9026092613711221913",
        -89
      ]
    ],
    [
      86,
      25,
      [
        "-1889287697210168541",
        -88
      ]
    ],
    [
      86,
      26,
      [
        "734651860680189109",
        -88
      ]
    ],
    [
      86,
      27,
      [
        "-545515361935806977",
        -89
      ]
    ],
    [
      86,
      28,
      [
        "199239396398872245",
        -89
      ]
    ],
    [
      86,
      29,
      [
        "-36479239049319297",
        -88
      ]
    ],
    [
      86,
      30,
      [
        "106664407639651153",
        -91
      ]
    ],
    [
      86,
      31,
      [
        "-75820384478802823",
        -92
      ]
    ],
    [
      86,
      32,
      [
        "3163397403150721",
        -89
      ]
    ],
    [
      86,
      33,
      [
        "-478116254672543",
        -88
      ]
    ],
    [
      86,
      34,
      [
        "2000943060746245",
        -92
      ]
    ],
    [
      86,
      35,
      [
        "-823742876655279",
        -93
      ]
    ],
    [
      86,
      36,
      [
        "676640826397",
        -86
      ]
    ],
    [
      86,
      37,
      [
        "3602807755931",
        -90
      ]
    ],
    [
      86,
      38,
      [
        "-1527532658165",
        -89
      ]
    ],
    [
      86,
      39,
      [
        "43734274381",
        -85
      ]
    ],
    [
      86,
      40,
      [
        "-128926320501",
        -88
      ]
    ],
    [
      86,
      41,
      [
        "83514129679",
        -89
      ]
    ],
    [
      86,
      42,
      [
        "-12302720121",
        -88
      ]
    ],
    [
      86,
      43,
      [
        "13369208993",
        -90
      ]
    ],
    [
      86,
      44,
      [
        "-1688625759",
        -89
      ]
    ],
    [
      86,
      45,
      [
        "6188096947",
        -93
      ]
    ],
    [
      86,
      46,
      [
        "-171762573",
        -90
      ]
    ],
    [
      86,
      47,
      [
        "5429341",
        -88
      ]
    ],
    [
      86,
      48,
      [
        "-6236047",
        -89
      ]
    ],
    [
      86,
      49,
      [
        "-1974487",
        -88
      ]
    ],
    [
      86,
      50,
      [
        "-8144963",
        -90
      ]
    ],
    [
      86,
      51,
      [
        "-34140789",
        -92
      ]
    ],
    [
      86,
      52,
      [
        "-33245853",
        -92
      ]
    ],
    [
      86,
      53,
      [
        "-2137273",
        -88
      ]
    ],
    [
      86,
      54,
      [
        "-8548135",
        -90
      ]
    ],
    [
      86,
      55,
      [
        "-4347879",
        -89
      ]
    ],
    [
      86,
      56,
      [
        "-8701425",
        -90
      ]
    ],
    [
      86,
      57,
      [
        "-562219129",
        -96
      ]
    ],
    [
      86,
      58,
      [
        "-2174211",
        -88
      ]
    ],
    [
      86,
      59,
      [
        "-4465041",
        -89
      ]
    ],
    [
      86,
      60,
      [
        "-8751581",
        -90
      ]
    ],
    [
      86,
      61,
      [
        "-4452085",
        -89
      ]
    ],
    [
      86,
      62,
      [
        "-4471787",
        -89
      ]
    ],
    [
      86,
      63,
      [
        "-8912365",
        -90
      ]
    ],
    [
      86,
      64,
      [
        "-4432011",
        -89
      ]
    ],
    [
      86,
      65,
      [
        "-9101979",
        -90
      ]
    ],
    [
      86,
      66,
      [
        "-8872361",
        -90
      ]
    ],
    [
      86,
      67,
      [
        "-572445",
        -86
      ]
    ],
    [
      86,
      68,
      [
        "-4539405",
        -89
      ]
    ],
    [
      86,
      69,
      [
        "-2266855",
        -88
      ]
    ],
    [
      86,
      70,
      [
        "-9119429",
        -90
      ]
    ],
    [
      86,
      71,
      [
        "-18495911",
        -91
      ]
    ],
    [
      86,
      72,
      [
        "-573427",
        -86
      ]
    ],
    [
      86,
      73,
      [
        "-4650797",
        -89
      ]
    ],
    [
      86,
      74,
      [
        "-36930831",
        -92
      ]
    ],
    [
      86,
      75,
      [
        "-9274383",
        -90
      ]
    ],
    [
      86,
      76,
      [
        "-4660755",
        -89
      ]
    ],
    [
      86,
      77,
      [
        "-146561",
        -84
      ]
    ],
    [
      86,
      78,
      [
        "-4649955",
        -89
      ]
    ],
    [
      86,
      79,
      [
        "-4685687",
        -89
      ]
    ],
    [
      86,
      80,
      [
        "-9839709",
        -90
      ]
    ],
    [
      88,
      1,
      [
        "-79737253991893152341",
        -78
      ]
    ],
    [
      88,
      2,
      [
        "85759289257787362193",
        -83
      ]
    ],
    [
      88,
      3,
      [
        "321651642657520300853",
        -80
      ]
    ],
    [
      88,
      4,
      [
        "-252275948726791621895",
        -80
      ]
    ],
    [
      88,
      5,
      [
        "-57887970272291470987",
        -83
      ]
    ],
    [
      88,
      6,
      [
        "977722598170305629991",
        -82
      ]
    ],
    [
      88,
      7,
      [
        "-349304908547842845637",
        -80
      ]
    ],
    [
      88,
      8,
      [
        "642546513359319315213",
        -81
      ]
    ],
    [
      88,
      9,
      [
        "-118851215031462825091",
        -79
      ]
    ],
    [
      88,
      10,
      [
        "636759758527923492139",
        -82
      ]
    ],
    [
      88,
      11,
      [
        "-820433364343597173305",
        -83
      ]
    ],
    [
      88,
      12,
      [
        "517728958722074488889",
        -83
      ]
    ],
    [
      88,
      13,
      [
        "-316513482024995439957",
        -83
      ]
    ],
    [
      88,
      14,
      [
        "364079456349682174105",
        -84
      ]
    ],
    [
      88,
      15,
      [
        "-3065836245554657019003",
        -88
      ]
    ],
    [
      88,
      16,
      [
        "11667370479407916714289",
        -91
      ]
    ],
    [
      88,
      17,
      [
        "-5014082240541663618289",
        -91
      ]
    ],
    [
      88,
      18,
      [
        "973213166458365118423",
        -90
      ]
    ],
    [
      88,
      19,
      [
        "-84584553275082698153",
        -88
      ]
    ],
    [
      88,
      20,
      [
        "25737409608016914277",
        -88
      ]
    ],
    [
      88,
      21,
      [
        "-52016569484798521561",
        -91
      ]
    ],
    [
      88,
      22,
      [
        "586424228964823323",
        -87
      ]
    ],
    [
      88,
      23,
      [
        "-213339859789602771",
        -90
      ]
    ],
    [
      88,
      24,
      [
        "-95838709488568913",
        -89
      ]
    ],
    [
      88,
      25,
      [
        "292531839642279",
        -84
      ]
    ],
    [
      88,
      26,
      [
        "134940285450461635",
        -91
      ]
    ],
    [
      88,
      27,
      [
        "-8189832466236533",
        -87
      ]
    ],
    [
      88,
      28,
      [
        "4990062749244477",
        -87
      ]
    ],
    [
      88,
      29,
      [
        "-19332025634925159",
        -90
      ]
    ],
    [
      88,
      30,
      [
        "4007583929774233",
        -89
      ]
    ],
    [
      88,
      31,
      [
        "-2943588230214741",
        -90
      ]
    ],
    [
      88,
      32,
      [
        "977870307652657",
        -90
      ]
    ],
    [
      88,
      33,
      [
        "-599297693838383",
        -91
      ]
    ],
    [
      88,
      34,
      [
        "21703066863363",
        -88
      ]
    ],
    [
      88,
      35,
      [
        "-3061371880821",
        -87
      ]
    ],
    [
      88,
      36,
      [
        "1719371262433",
        -88
      ]
    ],
    [
      88,
      37,
      [
        "-478950102663",
        -88
      ]
    ],
    [
      88,
      38,
      [
        "128315055931",
        -88
      ]
    ],
    [
      88,
      39,
      [
        "-126765364859",
        -90
      ]
    ],
    [
      88,
      40,
      [
        "13763177221",
        -89
      ]
    ],
    [
      88,
      41,
      [
        "-1207067115",
        -88
      ]
    ],
    [
      88,
      42,
      [
        "856498297",
        -91
      ]
    ],
    [
      88,
      43,
      [
        "4467198243",
        -95
      ]
    ],
    [
      88,
      44,
      [
        "-253488333",
        -91
      ]
    ],
    [
      88,
      45,
      [
        "21678001",
        -89
      ]
    ],
    [
      88,
      46,
      [
        "-55502525",
        -91
      ]
    ],
    [
      88,
      47,
      [
        "-26234723",
        -93
      ]
    ],
    [
      88,
      48,
      [
        "-1375853",
        -87
      ]
    ],
    [
      88,
      49,
      [
        "-8736535",
        -90
      ]
    ],
    [
      88,
      50,
      [
        "-1191345",
        -87
      ]
    ],
    [
      88,
      51,
      [
        "-18998273",
        -91
      ]
    ],
    [
      88,
      52,
      [
        "-1177263",
        -87
      ]
    ],
    [
      88,
      53,
      [
        "-4839727",
        -89
      ]
    ],
    [
      88,
      54,
      [
        "-38575681",
        -92
      ]
    ],
    [
      88,
      55,
      [
        "-4904959",
        -89
      ]
    ],
    [
      88,
      56,
      [
        "-4896785",
        -89
      ]
    ],
    [
      88,
      57,
      [
        "-9860749",
        -90
      ]
    ],
    [
      88,
      58,
      [
        "-4924525",
        -89
      ]
    ],
    [
      88,
      59,
      [
        "-10027357",
        -90
      ]
    ],
    [
      88,
      60,
      [
        "-19698227",
        -91
      ]
    ],
    [
      88,
      61,
      [
        "-1262205",
        -87
      ]
    ],
    [
      88,
      62,
      [
        "-1253711",
        -87
      ]
    ],
    [
      88,
      63,
      [
        "-5006687",
        -89
      ]
    ],
    [
      88,
      64,
      [
        "-5040987",
        -89
      ]
    ],
    [
      88,
      65,
      [
        "-5100535",
        -89
      ]
    ],
    [
      88,
      66,
      [
        "-2511931",
        -88
      ]
    ],
    [
      88,
      67,
      [
        "-10379511",
        -90
      ]
    ],
    [
      88,
      68,
      [
        "-5077393",
        -89
      ]
    ],
    [
      88,
      69,
      [
        "-80259",
        -83
      ]
    ],
    [
      88,
      70,
      [
        "-10339247",
        -90
      ]
    ],
    [
      88,
      71,
      [
        "-2603245",
        -88
      ]
    ],
    [
      88,
      72,
      [
        "-10370551",
        -90
      ]
    ],
    [
      88,
      73,
      [
        "-10497069",
        -90
      ]
    ],
    [
      88,
      74,
      [
        "-41598817",
        -92
      ]
    ],
    [
      88,
      75,
      [
        "-328623",
        -85
      ]
    ],
    [
      88,
      76,
      [
        "-21091333",
        -91
      ]
    ],
    [
      88,
      77,
      [
        "-5279293",
        -89
      ]
    ],
    [
      88,
      78,
      [
        "-2631015",
        -88
      ]
    ],
    [
      88,
      79,
      [
        "-42387673",
        -92
      ]
    ],
    [
      88,
      80,
      [
        "-1386251",
        -87
      ]
    ],
    [
      90,
      1,
      [
        "-4069630706208828513781",
        -85
      ]
    ],
    [
      90,
      2,
      [
        "-306026699068680847251",
        -82
      ]
    ],
    [
      90,
      3,
      [
        "1689892891364107731789",
        -83
      ]
    ],
    [
      90,
      4,
      [
        "-8554541409022048631413",
        -87
      ]
    ],
    [
      90,
      5,
      [
        "-540288178650357219351",
        -82
      ]
    ],
    [
      90,
      6,
      [
        "484813740883606956889",
        -81
      ]
    ],
    [
      90,
      7,
      [
        "-943700041333931030917",
        -82
      ]
    ],
    [
      90,
      8,
      [
        "327153053973695022989",
        -81
      ]
    ],
    [
      90,
      9,
      [
        "-91002297093334908123",
        -80
      ]
    ],
    [
      90,
      10,
      [
        "774374738089884708723",
        -84
      ]
    ],
    [
      90,
      11,
      [
        "-478891202782568723939",
        -84
      ]
    ],
    [
      90,
      12,
      [
        "1395119035656004661147",
        -86
      ]
    ],
    [
      90,
      13,
      [
        "-515025085061955181209",
        -85
      ]
    ],
    [
      90,
      14,
      [
        "5496622188422660624913",
        -89
      ]
    ],
    [
      90,
      15,
      [
        "-396808838611042788545",
        -86
      ]
    ],
    [
      90,
      16,
      [
        "395280324637174126001",
        -87
      ]
    ],
    [
      90,
      17,
      [
        "-342055859219706231389",
        -88
      ]
    ],
    [
      90,
      18,
      [
        "64284744631872479133",
        -87
      ]
    ],
    [
      90,
      19,
      [
        "-41042363655363478223",
        -88
      ]
    ],
    [
      90,
      20,
      [
        "5145859762646406283",
        -87
      ]
    ],
    [
      90,
      21,
      [
        "-176798125615255421",
        -85
      ]
    ],
    [
      90,
      22,
      [
        "-97658886700404875",
        -86
      ]
    ],
    [
      90,
      23,
      [
        "1656666238834756263",
        -90
      ]
    ],
    [
      90,
      24,
      [
        "-399163113043381151",
        -89
      ]
    ],
    [
      90,
      25,
      [
        "128924862128187453",
        -89
      ]
    ],
    [
      90,
      26,
      [
        "-695545716877424637",
        -94
      ]
    ],
    [
      90,
      27,
      [
        "-1499640983850489",
        -87
      ]
    ],
    [
      90,
      28,
      [
        "1887424445393599",
        -87
      ]
    ],
    [
      90,
      29,
      [
        "-8520144250313539",
        -90
      ]
    ],
    [
      90,
      30,
      [
        "447091052061021",
        -87
      ]
    ],
    [
      90,
      31,
      [
        "-300361713300913",
        -88
      ]
    ],
    [
      90,
      32,
      [
        "312249442735737",
        -90
      ]
    ],
    [
      90,
      33,
      [
        "-1515884131021",
        -85
      ]
    ],
    [
      90,
      34,
      [
        "-450416831601",
        -86
      ]
    ],
    [
      90,
      35,
      [
        "2547565932259",
        -88
      ]
    ],
    [
      90,
      36,
      [
        "-22153603497879",
        -92
      ]
    ],
    [
      90,
      37,
      [
        "9303962426661",
        -92
      ]
    ],
    [
      90,
      38,
      [
        "-425735098555",
        -89
      ]
    ],
    [
      90,
      39,
      [
        "70879902345",
        -88
      ]
    ],
    [
      90,
      40,
      [
        "-174585212933",
        -91
      ]
    ],
    [
      90,
      41,
      [
        "24961920237",
        -90
      ]
    ],
    [
      90,
      42,
      [
        "-416531787",
        -86
      ]
    ],
    [
      90,
      43,
      [
        "824467347",
        -89
      ]
    ],
    [
      90,
      44,
      [
        "-99359185",
        -88
      ]
    ],
    [
      90,
      45,
      [
        "151593873",
        -91
      ]
    ],
    [
      90,
      46,
      [
        "-13598323",
        -89
      ]
    ],
    [
      90,
      47,
      [
        "-3207605",
        -89
      ]
    ],
    [
      90,
      48,
      [
        "-10473137",
        -90
      ]
    ],
    [
      90,
      49,
      [
        "-2424425",
        -88
      ]
    ],
    [
      90,
      50,
      [
        "-10098575",
        -90
      ]
    ],
    [
      90,
      51,
      [
        "-2515863",
        -88
      ]
    ],
    [
      90,
      52,
      [
        "-1256375",
        -87
      ]
    ],
    [
      90,
      53,
      [
        "-5159047",
        -89
      ]
    ],
    [
      90,
      54,
      [
        "-2560757",
        -88
      ]
    ],
    [
      90,
      55,
      [
        "-652033",
        -86
      ]
    ],
    [
      90,
      56,
      [
        "-5180247",
        -89
      ]
    ],
    [
      90,
      57,
      [
        "-10444647",
        -90
      ]
    ],
    [
      90,
      58,
      [
        "-5233201",
        -89
      ]
    ],
    [
      90,
      59,
      [
        "-5282771",
        -89
      ]
    ],
    [
      90,
      60,
      [
        "-10443897",
        -90
      ]
    ],
    [
      90,
      61,
      [
        "-171318281",
        -94
      ]
    ],
    [
      90,
      62,
      [
        "-21043937",
        -91
      ]
    ],
    [
      90,
      63,
      [
        "-84896067",
        -93
      ]
    ],
    [
      90,
      64,
      [
        "-10687045",
        -90
      ]
    ],
    [
      90,
      65,
      [
        "-167287",
        -84
      ]
    ],
    [
      90,
      66,
      [
        "-21375611",
        -91
      ]
    ],
    [
      90,
      67,
      [
        "-10923847",
        -90
      ]
    ],
    [
      90,
      68,
      [
        "-83193",
        -83
      ]
    ],
    [
      90,
      69,
      [
        "-178714634655",
        -104
      ]
    ],
    [
      90,
      70,
      [
        "-5449397",
        -89
      ]
    ],
    [
      90,
      71,
      [
        "-5476537",
        -89
      ]
    ],
    [
      90,
      72,
      [
        "-683637",
        -86
      ]
    ],
    [
      90,
      73,
      [
        "-5512563",
        -89
      ]
    ],
    [
      90,
      74,
      [
        "-21878299",
        -91
      ]
    ],
    [
      90,
      75,
      [
        "-2777819",
        -88
      ]
    ],
    [
      90,
      76,
      [
        "-5530465",
        -89
      ]
    ],
    [
      90,
      77,
      [
        "-11073359",
        -90
      ]
    ],
    [
      90,
      78,
      [
        "-11078805",
        -90
      ]
    ],
    [
      90,
      79,
      [
        "-5551017",
        -89
      ]
    ],
    [
      90,
      80,
      [
        "-11597037",
        -90
      ]
    ],
    [
      92,
      1,
      [
        "41860187057276006781",
        -76
      ]
    ],
    [
      92,
      2,
      [
        "-1303763791737266039755",
        -81
      ]
    ],
    [
      92,
      3,
      [
        "6291987115995679475147",
        -86
      ]
    ],
    [
      92,
      4,
      [
        "1245794866998089124913",
        -81
      ]
    ],
    [
      92,
      5,
      [
        "-1143929441405333301161",
        -80
      ]
    ],
    [
      92,
      6,
      [
        "1233047679096289920831",
        -80
      ]
    ],
    [
      92,
      7,
      [
        "-992410738978699630669",
        -80
      ]
    ],
    [
      92,
      8,
      [
        "1302152280103021234455",
        -81
      ]
    ],
    [
      92,
      9,
      [
        "-1468152778605930509103",
        -82
      ]
    ],
    [
      92,
      10,
      [
        "755447457220613998537",
        -82
      ]
    ],
    [
      92,
      11,
      [
        "-1528217363092805397431",
        -84
      ]
    ],
    [
      92,
      12,
      [
        "399419650035068430331",
        -83
      ]
    ],
    [
      92,
      13,
      [
        "-1708865057881329728423",
        -86
      ]
    ],
    [
      92,
      14,
      [
        "220811337845963261115",
        -84
      ]
    ],
    [
      92,
      15,
      [
        "-824795894397121894753",
        -87
      ]
    ],
    [
      92,
      16,
      [
        "325285934359927992275",
        -87
      ]
    ],
    [
      92,
      17,
      [
        "-1555276896755189994593",
        -91
      ]
    ],
    [
      92,
      18,
      [
        "212461314415161081433",
        -91
      ]
    ],
    [
      92,
      19,
      [
        "4065882170916426147",
        -86
      ]
    ],
    [
      92,
      20,
      [
        "-17449722297763387783",
        -88
      ]
    ],
    [
      92,
      21,
      [
        "10449859208546369787",
        -88
      ]
    ],
    [
      92,
      22,
      [
        "-9910807354386625455",
        -89
      ]
    ],
    [
      92,
      23,
      [
        "4073362892725319095",
        -89
      ]
    ],
    [
      92,
      24,
      [
        "-378939666927988307",
        -87
      ]
    ],
    [
      92,
      25,
      [
        "525756922289030171",
        -89
      ]
    ],
    [
      92,
      26,
      [
        "-697376665483480459",
        -91
      ]
    ],
    [
      92,
      27,
      [
        "14142777225772569",
        -87
      ]
    ],
    [
      92,
      28,
      [
        "-72791088659598605",
        -91
      ]
    ],
    [
      92,
      29,
      [
        "721571719275159",
        -86
      ]
    ],
    [
      92,
      30,
      [
        "-1774121651298187",
        -89
      ]
    ],
    [
      92,
      31,
      [
        "1041585453182661",
        -90
      ]
    ],
    [
      92,
      32,
      [
        "-145943764831805",
        -89
      ]
    ],
    [
      92,
      33,
      [
        "79174803977379",
        -90
      ]
    ],
    [
      92,
      34,
      [
        "-5321893104411",
        -88
      ]
    ],
    [
      92,
      35,
      [
        "730199680731",
        -87
      ]
    ],
    [
      92,
      36,
      [
        "-421523984513",
        -88
      ]
    ],
    [
      92,
      37,
      [
        "1042553073931",
        -91
      ]
    ],
    [
      92,
      38,
      [
        "-170483877239",
        -90
      ]
    ],
    [
      92,
      39,
      [
        "14110378259",
        -88
      ]
    ],
    [
      92,
      40,
      [
        "-281425485",
        -84
      ]
    ],
    [
      92,
      41,
      [
        "1330672837",
        -88
      ]
    ],
    [
      92,
      42,
      [
        "-2918213701",
        -91
      ]
    ],
    [
      92,
      43,
      [
        "702652179",
        -91
      ]
    ],
    [
      92,
      44,
      [
        "-48481969",
        -89
      ]
    ],
    [
      92,
      45,
      [
        "8182771",
        -90
      ]
    ],
    [
      92,
      46,
      [
        "-15883059",
        -90
      ]
    ],
    [
      92,
      47,
      [
        "-21491817",
        -91
      ]
    ],
    [
      92,
      48,
      [
        "-47512169",
        -92
      ]
    ],
    [
      92,
      49,
      [
        "-2929791",
        -88
      ]
    ],
    [
      92,
      50,
      [
        "-1503333",
        -87
      ]
    ],
    [
      92,
      51,
      [
        "-2985373",
        -88
      ]
    ],
    [
      92,
      52,
      [
        "-6036009",
        -89
      ]
    ],
    [
      92,
      53,
      [
        "-6142941",
        -89
      ]
    ],
    [
      92,
      54,
      [
        "-190983",
        -84
      ]
    ],
    [
      92,
      55,
      [
        "-24844785",
        -91
      ]
    ],
    [
      92,
      56,
      [
        "-24633625",
        -91
      ]
    ],
    [
      92,
      57,
      [
        "-12462655",
        -90
      ]
    ],
    [
      92,
      58,
      [
        "-24938547",
        -91
      ]
    ],
    [
      92,
      59,
      [
        "-3129947",
        -88
      ]
    ],
    [
      92,
      60,
      [
        "-1562359",
        -87
      ]
    ],
    [
      92,
      61,
      [
        "-1588111",
        -87
      ]
    ],
    [
      92,
      62,
      [
        "-49907003",
        -92
      ]
    ],
    [
      92,
      63,
      [
        "-101633483",
        -93
      ]
    ],
    [
      92,
      64,
      [
        "-101682797",
        -93
      ]
    ],
    [
      92,
      65,
      [
        "-3181569",
        -88
      ]
    ],
    [
      92,
      66,
      [
        "-6409195",
        -89
      ]
    ],
    [
      92,
      67,
      [
        "-12915925",
        -90
      ]
    ],
    [
      92,
      68,
      [
        "-25436669",
        -91
      ]
    ],
    [
      92,
      69,
      [
        "-13068555",
        -90
      ]
    ],
    [
      92,
      70,
      [
        "-1618083",
        -87
      ]
    ],
    [
      92,
      71,
      [
        "-52257829",
        -92
      ]
    ],
    [
      92,
      72,
      [
        "-6525987",
        -89
      ]
    ],
    [
      92,
      73,
      [
        "-3278595",
        -88
      ]
    ],
    [
      92,
      74,
      [
        "-817665",
        -86
      ]
    ],
    [
      92,
      75,
      [
        "-26510373",
        -91
      ]
    ],
    [
      92,
      76,
      [
        "-6573679",
        -89
      ]
    ],
    [
      92,
      77,
      [
        "-825711",
        -86
      ]
    ],
    [
      92,
      78,
      [
        "-13222227",
        -90
      ]
    ],
    [
      92,
      79,
      [
        "-26399325",
        -91
      ]
    ],
    [
      92,
      80,
      [
        "-6909031",
        -89
      ]
    ],
    [
      94,
      1,
      [
        "-610632722617303474815",
        -81
      ]
    ],
    [
      94,
      2,
      [
        "11939216167557992818663",
        -87
      ]
    ],
    [
      94,
      3,
      [
        "851437863735139672215",
        -82
      ]
    ],
    [
      94,
      4,
      [
        "-73426882481941244525",
        -78
      ]
    ],
    [
      94,
      5,
      [
        "504245257946178587217",
        -81
      ]
    ],
    [
      94,
      6,
      [
        "-686853750975437559561",
        -82
      ]
    ],
    [
      94,
      7,
      [
        "416948915557855037317",
        -82
      ]
    ],
    [
      94,
      8,
      [
        "-568787422213936276237",
        -83
      ]
    ],
    [
      94,
      9,
      [
        "431667444313970888063",
        -83
      ]
    ],
    [
      94,
      10,
      [
        "-18270147524253747359",
        -79
      ]
    ],
    [
      94,
      11,
      [
        "606575906875088886493",
        -85
      ]
    ],
    [
      94,
      12,
      [
        "-728764839301731883677",
        -87
      ]
    ],
    [
      94,
      13,
      [
        "-200489280190281418961375",
        -97
      ]
    ],
    [
      94,
      14,
      [
        "986686299441129605757",
        -88
      ]
    ],
    [
      94,
      15,
      [
        "-7220184523284464508395",
        -91
      ]
    ],
    [
      94,
      16,
      [
        "1220230392591552816905",
        -89
      ]
    ],
    [
      94,
      17,
      [
        "-43172892699073911679",
        -85
      ]
    ],
    [
      94,
      18,
      [
        "686324927774148344825",
        -90
      ]
    ],
    [
      94,
      19,
      [
        "-612028781936935795167",
        -91
      ]
    ],
    [
      94,
      20,
      [
        "124202023119881060299",
        -90
      ]
    ],
    [
      94,
      21,
      [
        "-46404077512179470863",
        -90
      ]
    ],
    [
      94,
      22,
      [
        "16118381788689895365",
        -90
      ]
    ],
    [
      94,
      23,
      [
        "-164419888292846993",
        -85
      ]
    ],
    [
      94,
      24,
      [
        "6556358431473559499",
        -92
      ]
    ],
    [
      94,
      25,
      [
        "-996724123127254395",
        -91
      ]
    ],
    [
      94,
      26,
      [
        "151879524861855043",
        -90
      ]
    ],
    [
      94,
      27,
      [
        "-2968690783500573",
        -86
      ]
    ],
    [
      94,
      28,
      [
        "7724300567825489",
        -89
      ]
    ],
    [
      94,
      29,
      [
        "-5222750793749175",
        -90
      ]
    ],
    [
      94,
      30,
      [
        "3618044043792461",
        -91
      ]
    ],
    [
      94,
      31,
      [
        "-626308360943991",
        -90
      ]
    ],
    [
      94,
      32,
      [
        "842402861821059",
        -92
      ]
    ],
    [
      94,
      33,
      [
        "-4181308489469",
        -86
      ]
    ],
    [
      94,
      34,
      [
        "9783996410385",
        -89
      ]
    ],
    [
      94,
      35,
      [
        "-10243976095815",
        -91
      ]
    ],
    [
      94,
      36,
      [
        "571825877383",
        -89
      ]
    ],
    [
      94,
      37,
      [
        "-95269285115",
        -89
      ]
    ],
    [
      94,
      38,
      [
        "8124476111",
        -90
      ]
    ],
    [
      94,
      39,
      [
        "2716335127",
        -88
      ]
    ],
    [
      94,
      40,
      [
        "-3128284757",
        -89
      ]
    ],
    [
      94,
      41,
      [
        "1182132417",
        -89
      ]
    ],
    [
      94,
      42,
      [
        "-766760589",
        -90
      ]
    ],
    [
      94,
      43,
      [
        "1639302505",
        -93
      ]
    ],
    [
      94,
      44,
      [
        "-283534807",
        -92
      ]
    ],
    [
      94,
      45,
      [
        "6285709",
        -91
      ]
    ],
    [
      94,
      46,
      [
        "-8035771",
        -89
      ]
    ],
    [
      94,
      47,
      [
        "-2905081",
        -88
      ]
    ],
    [
      94,
      48,
      [
        "-6284003",
        -89
      ]
    ],
    [
      94,
      49,
      [
        "-25180089",
        -91
      ]
    ],
    [
      94,
      50,
      [
        "-3189113",
        -88
      ]
    ],
    [
      94,
      51,
      [
        "-3171313",
        -88
      ]
    ],
    [
      94,
      52,
      [
        "-3229627",
        -88
      ]
    ],
    [
      94,
      53,
      [
        "-3257189",
        -88
      ]
    ],
    [
      94,
      54,
      [
        "-6500207",
        -89
      ]
    ],
    [
      94,
      55,
      [
        "-1648187",
        -87
      ]
    ],
    [
      94,
      56,
      [
        "-26138691",
        -91
      ]
    ],
    [
      94,
      57,
      [
        "-13275517",
        -90
      ]
    ],
    [
      94,
      58,
      [
        "-1653817",
        -87
      ]
    ],
    [
      94,
      59,
      [
        "-3324021",
        -88
      ]
    ],
    [
      94,
      60,
      [
        "-3332425",
        -88
      ]
    ],
    [
      94,
      61,
      [
        "-107515629",
        -93
      ]
    ],
    [
      94,
      62,
      [
        "-6629079",
        -89
      ]
    ],
    [
      94,
      63,
      [
        "-13567425",
        -90
      ]
    ],
    [
      94,
      64,
      [
        "-3362619",
        -88
      ]
    ],
    [
      94,
      65,
      [
        "-6778333",
        -89
      ]
    ],
    [
      94,
      66,
      [
        "-27286885",
        -91
      ]
    ],
    [
      94,
      67,
      [
        "-27252907",
        -91
      ]
    ],
    [
      94,
      68,
      [
        "-3397357",
        -88
      ]
    ],
    [
      94,
      69,
      [
        "-445088521",
        -95
      ]
    ],
    [
      94,
      70,
      [
        "-6846401",
        -89
      ]
    ],
    [
      94,
      71,
      [
        "-13904651",
        -90
      ]
    ],
    [
      94,
      72,
      [
        "-13823055",
        -90
      ]
    ],
    [
      94,
      73,
      [
        "-3477961",
        -88
      ]
    ],
    [
      94,
      74,
      [
        "-6960015",
        -89
      ]
    ],
    [
      94,
      75,
      [
        "-7020539",
        -89
      ]
    ],
    [
      94,
      76,
      [
        "-3474787",
        -88
      ]
    ],
    [
      94,
      77,
      [
        "-28068403",
        -91
      ]
    ],
    [
      94,
      78,
      [
        "-874183",
        -86
      ]
    ],
    [
      94,
      79,
      [
        "-6979359",
        -89
      ]
    ],
    [
      94,
      80,
      [
        "-7306919",
        -89
      ]
    ],
    [
      96,
      1,
      [
        "-2342538064548086531419",
        -83
      ]
    ],
    [
      96,
      2,
      [
        "-179182589278834606593",
        -82
      ]
    ],
    [
      96,
      3,
      [
        "1647822141582993636645",
        -82
      ]
    ],
    [
      96,
      4,
      [
        "-104588717207874548535",
        -78
      ]
    ],
    [
      96,
      5,
      [
        "1088189759940359177915",
        -82
      ]
    ],
    [
      96,
      6,
      [
        "-258578435072829299509",
        -81
      ]
    ],
    [
      96,
      7,
      [
        "208394419288198738901",
        -82
      ]
    ],
    [
      96,
      8,
      [
        "-622940783292513021355",
        -84
      ]
    ],
    [
      96,
      9,
      [
        "683548281692809026657",
        -84
      ]
    ],
    [
      96,
      10,
      [
        "-1125821397235211676239",
        -85
      ]
    ],
    [
      96,
      11,
      [
        "38464003510705646215",
        -81
      ]
    ],
    [
      96,
      12,
      [
        "-1261762076592241076327",
        -88
      ]
    ],
    [
      96,
      13,
      [
        "-1584574063874454818285",
        -89
      ]
    ],
    [
      96,
      14,
      [
        "346625509792329296155",
        -86
      ]
    ],
    [
      96,
      15,
      [
        "-1190841225588148938063",
        -88
      ]
    ],
    [
      96,
      16,
      [
        "6236672893065406655929",
        -91
      ]
    ],
    [
      96,
      17,
      [
        "-863024119384588140807",
        -89
      ]
    ],
    [
      96,
      18,
      [
        "842299597914223299739",
        -90
      ]
    ],
    [
      96,
      19,
      [
        "-184817172249311543455",
        -89
      ]
    ],
    [
      96,
      20,
      [
        "36908028232299488447",
        -88
      ]
    ],
    [
      96,
      21,
      [
        "-216724138242319543375",
        -92
      ]
    ],
    [
      96,
      22,
      [
        "9208536930530815221",
        -89
      ]
    ],
    [
      96,
      23,
      [
        "-1459250768166445325",
        -88
      ]
    ],
    [
      96,
      24,
      [
        "434520930476356481",
        -88
      ]
    ],
    [
      96,
      25,
      [
        "-1968594099214955139",
        -92
      ]
    ],
    [
      96,
      26,
      [
        "135075622857114809",
        -90
      ]
    ],
    [
      96,
      27,
      [
        "-18477125335129763",
        -89
      ]
    ],
    [
      96,
      28,
      [
        "20929404477904679",
        -91
      ]
    ],
    [
      96,
      29,
      [
        "-3190990792841613",
        -90
      ]
    ],
    [
      96,
      30,
      [
        "66448589558793",
        -86
      ]
    ],
    [
      96,
      31,
      [
        "-187385534020587",
        -89
      ]
    ],
    [
      96,
      32,
      [
        "32881588261821",
        -88
      ]
    ],
    [
      96,
      33,
      [
        "-43436892057577",
        -90
      ]
    ],
    [
      96,
      34,
      [
        "25878956452513",
        -91
      ]
    ],
    [
      96,
      35,
      [
        "-1666810555085",
        -89
      ]
    ],
    [
      96,
      36,
      [
        "341241166247",
        -89
      ]
    ],
    [
      96,
      37,
      [
        "-38286112561",
        -89
      ]
    ],
    [
      96,
      38,
      [
        "-18953912991",
        -90
      ]
    ],
    [
      96,
      39,
      [
        "2124291299",
        -87
      ]
    ],
    [
      96,
      40,
      [
        "-940555575",
        -87
      ]
    ],
    [
      96,
      41,
      [
        "2569646333",
        -90
      ]
    ],
    [
      96,
      42,
      [
        "-389993795",
        -89
      ]
    ],
    [
      96,
      43,
      [
        "192746471",
        -90
      ]
    ],
    [
      96,
      44,
      [
        "-8389549",
        -87
      ]
    ],
    [
      96,
      45,
      [
        "-462995",
        -89
      ]
    ],
    [
      96,
      46,
      [
        "-553535",
        -85
      ]
    ],
    [
      96,
      47,
      [
        "-3436015",
        -88
      ]
    ],
    [
      96,
      48,
      [
        "-3670819",
        -88
      ]
    ],
    [
      96,
      49,
      [
        "-7388411",
        -89
      ]
    ],
    [
      96,
      50,
      [
        "-59328905",
        -92
      ]
    ],
    [
      96,
      51,
      [
        "-29672375",
        -91
      ]
    ],
    [
      96,
      52,
      [
        "-1890983",
        -87
      ]
    ],
    [
      96,
      53,
      [
        "-60535533",
        -92
      ]
    ],
    [
      96,
      54,
      [
        "-30361891",
        -91
      ]
    ],
    [
      96,
      55,
      [
        "-61239135",
        -92
      ]
    ],
    [
      96,
      56,
      [
        "-3807855",
        -88
      ]
    ],
    [
      96,
      57,
      [
        "-3865091",
        -88
      ]
    ],
    [
      96,
      58,
      [
        "-15356965",
        -90
      ]
    ],
    [
      96,
      59,
      [
        "-15484829",
        -90
      ]
    ],
    [
      96,
      60,
      [
        "-970395",
        -86
      ]
    ],
    [
      96,
      61,
      [
        "-1944155",
        -87
      ]
    ],
    [
      96,
      62,
      [
        "-30971877",
        -91
      ]
    ],
    [
      96,
      63,
      [
        "-63171469",
        -92
      ]
    ],
    [
      96,
      64,
      [
        "-3901753",
        -88
      ]
    ],
    [
      96,
      65,
      [
        "-1978455",
        -87
      ]
    ],
    [
      96,
      66,
      [
        "-3956445",
        -88
      ]
    ],
    [
      96,
      67,
      [
        "-1975655",
        -87
      ]
    ],
    [
      96,
      68,
      [
        "-7957197",
        -89
      ]
    ],
    [
      96,
      69,
      [
        "-515676587",
        -95
      ]
    ],
    [
      96,
      70,
      [
        "-1988129",
        -87
      ]
    ],
    [
      96,
      71,
      [
        "-8091083",
        -89
      ]
    ],
    [
      96,
      72,
      [
        "-2003023",
        -87
      ]
    ],
    [
      96,
      73,
      [
        "-8097319",
        -89
      ]
    ],
    [
      96,
      74,
      [
        "-16183173",
        -90
      ]
    ],
    [
      96,
      75,
      [
        "-16251047",
        -90
      ]
    ],
    [
      96,
      76,
      [
        "-8073547",
        -89
      ]
    ],
    [
      96,
      77,
      [
        "-4077257",
        -88
      ]
    ],
    [
      96,
      78,
      [
        "-4049611",
        -88
      ]
    ],
    [
      96,
      79,
      [
        "-32381753",
        -91
      ]
    ],
    [
      96,
      80,
      [
        "-67724171",
        -92
      ]
    ],
    [
      98,
      1,
      [
        "91845658553304917799",
        -82
      ]
    ],
    [
      98,
      2,
      [
        "-32528779756568818391",
        -80
      ]
    ],
    [
      98,
      3,
      [
        "35390551725092258447",
        -80
      ]
    ],
    [
      98,
      4,
      [
        "-66380554213289326403",
        -81
      ]
    ],
    [
      98,
      5,
      [
        "50176105117006432625",
        -81
      ]
    ],
    [
      98,
      6,
      [
        "-63882930607622033091",
        -82
      ]
    ],
    [
      98,
      7,
      [
        "71025913002648877779",
        -83
      ]
    ],
    [
      98,
      8,
      [
        "-8234182773479976597",
        -81
      ]
    ],
    [
      98,
      9,
      [
        "46879014687853016457",
        -85
      ]
    ],
    [
      98,
      10,
      [
        "-27440056791804776715",
        -86
      ]
    ],
    [
      98,
      11,
      [
        "31958230204807651403",
        -87
      ]
    ],
    [
      98,
      12,
      [
        "-76281715438973332421",
        -88
      ]
    ],
    [
      98,
      13,
      [
        "75383704436404653727",
        -88
      ]
    ],
    [
      98,
      14,
      [
        "-448821518784142400727",
        -91
      ]
    ],
    [
      98,
      15,
      [
        "2087210811503752895",
        -84
      ]
    ],
    [
      98,
      16,
      [
        "-8382416915221191473",
        -87
      ]
    ],
    [
      98,
      17,
      [
        "1846991049991090499",
        -86
      ]
    ],
    [
      98,
      18,
      [
        "-47340590718187818769",
        -92
      ]
    ],
    [
      98,
      19,
      [
        "1123971401844445553",
        -88
      ]
    ],
    [
      98,
      20,
      [
        "-861388220430247389",
        -89
      ]
    ],
    [
      98,
      21,
      [
        "2818376904337174791",
        -92
      ]
    ],
    [
      98,
      22,
      [
        "-4792646685380731",
        -84
      ]
    ],
    [
      98,
      23,
      [
        "267791977242767051",
        -91
      ]
    ],
    [
      98,
      24,
      [
        "-6912795242445333",
        -87
      ]
    ],
    [
      98,
      25,
      [
        "10508927507978539",
        -89
      ]
    ],
    [
      98,
      26,
      [
        "-7327978391735985",
        -90
      ]
    ],
    [
      98,
      27,
      [
        "1186489516737159",
        -89
      ]
    ],
    [
      98,
      28,
      [
        "-2856435779629",
        -82
      ]
    ],
    [
      98,
      29,
      [
        "887105260935581",
        -92
      ]
    ],
    [
      98,
      30,
      [
        "-1063493141361",
        -84
      ]
    ],
    [
      98,
      31,
      [
        "10472722800975",
        -89
      ]
    ],
    [
      98,
      32,
      [
        "-6038053846705",
        -90
      ]
    ],
    [
      98,
      33,
      [
        "5597967043269",
        -92
      ]
    ],
    [
      98,
      34,
      [
        "-66644830697",
        -89
      ]
    ],
    [
      98,
      35,
      [
        "-50244879491",
        -89
      ]
    ],
    [
      98,
      36,
      [
        "42186451713",
        -89
      ]
    ],
    [
      98,
      37,
      [
        "-84877934723",
        -91
      ]
    ],
    [
      98,
      38,
      [
        "17091218675",
        -90
      ]
    ],
    [
      98,
      39,
      [
        "-2995576453",
        -89
      ]
    ],
    [
      98,
      40,
      [
        "232052761",
        -87
      ]
    ],
    [
      98,
      41,
      [
        "-551646645",
        -90
      ]
    ],
    [
      98,
      42,
      [
        "63448755",
        -89
      ]
    ],
    [
      98,
      43,
      [
        "-205536591",
        -92
      ]
    ],
    [
      98,
      44,
      [
        "-1894837",
        -88
      ]
    ],
    [
      98,
      45,
      [
        "-8935979",
        -89
      ]
    ],
    [
      98,
      46,
      [
        "-3988285",
        -88
      ]
    ],
    [
      98,
      47,
      [
        "-1022737",
        -86
      ]
    ],
    [
      98,
      48,
      [
        "-65636563",
        -92
      ]
    ],
    [
      98,
      49,
      [
        "-2089081",
        -87
      ]
    ],
    [
      98,
      50,
      [
        "-2129939965",
        -97
      ]
    ],
    [
      98,
      51,
      [
        "-4196921",
        -88
      ]
    ],
    [
      98,
      52,
      [
        "-1065229",
        -86
      ]
    ],
    [
      98,
      53,
      [
        "-8491787",
        -89
      ]
    ],
    [
      98,
      54,
      [
        "-68443251",
        -92
      ]
    ],
    [
      98,
      55,
      [
        "-34345869",
        -91
      ]
    ],
    [
      98,
      56,
      [
        "-8582743",
        -89
      ]
    ],
    [
      98,
      57,
      [
        "-17364265",
        -90
      ]
    ],
    [
      98,
      58,
      [
        "-8620203",
        -89
      ]
    ],
    [
      98,
      59,
      [
        "-17435069",
        -90
      ]
    ],
    [
      98,
      60,
      [
        "-17414939",
        -90
      ]
    ],
    [
      98,
      61,
      [
        "-8715429",
        -89
      ]
    ],
    [
      98,
      62,
      [
        "-8738693",
        -89
      ]
    ],
    [
      98,
      63,
      [
        "-4424791",
        -88
      ]
    ],
    [
      98,
      64,
      [
        "-2188575",
        -87
      ]
    ],
    [
      98,
      65,
      [
        "-142586135",
        -93
      ]
    ],
    [
      98,
      66,
      [
        "-1105545",
        -86
      ]
    ],
    [
      98,
      67,
      [
        "-17765849",
        -90
      ]
    ],
    [
      98,
      68,
      [
        "-8971489",
        -89
      ]
    ],
    [
      98,
      69,
      [
        "-17985521",
        -90
      ]
    ],
    [
      98,
      70,
      [
        "-17877895",
        -90
      ]
    ],
    [
      98,
      71,
      [
        "-18143437",
        -90
      ]
    ],
    [
      98,
      72,
      [
        "-8972901",
        -89
      ]
    ],
    [
      98,
      73,
      [
        "-9102849",
        -89
      ]
    ],
    [
      98,
      74,
      [
        "-18116637",
        -90
      ]
    ],
    [
      98,
      75,
      [
        "-4545033",
        -88
      ]
    ],
    [
      98,
      76,
      [
        "-9061833",
        -89
      ]
    ],
    [
      98,
      77,
      [
        "-4566419",
        -88
      ]
    ],
    [
      98,
      78,
      [
        "-4523307",
        -88
      ]
    ],
    [
      98,
      79,
      [
        "-9066213",
        -89
      ]
    ],
    [
      98,
      80,
      [
        "-18904173",
        -90
      ]
    ],
    [
      100,
      1,
      [
        "-35151949637812257903",
        -80
      ]
    ],
    [
      100,
      2,
      [
        "35988508632225988659",
        -80
      ]
    ],
    [
      100,
      3,
      [
        "-48941625196015611773",
        -81
      ]
    ],
    [
      100,
      4,
      [
        "16170901884341020257",
        -80
      ]
    ],
    [
      100,
      5,
      [
        "-1043659941582165487",
        -77
      ]
    ],
    [
      100,
      6,
      [
        "26134284386528786853",
        -83
      ]
    ],
    [
      100,
      7,
      [
        "-21659670339546822633",
        -84
      ]
    ],
    [
      100,
      8,
      [
        "22179133865925192509",
        -85
      ]
    ],
    [
      100,
      9,
      [
        "-22736791931307372165",
        -86
      ]
    ],
    [
      100,
      10,
      [
        "16416014217025590787",
        -87
      ]
    ],
    [
      100,
      11,
      [
        "11958500734817059431",
        -88
      ]
    ],
    [
      100,
      12,
      [
        "-284446309831708448879",
        -91
      ]
    ],
    [
      100,
      13,
      [
        "287153643054289631185",
        -91
      ]
    ],
    [
      100,
      14,
      [
        "-396711655424122779999",
        -92
      ]
    ],
    [
      100,
      15,
      [
        "27325459821340720311",
        -89
      ]
    ],
    [
      100,
      16,
      [
        "-6568068326039006793",
        -88
      ]
    ],
    [
      100,
      17,
      [
        "23675056741772362091",
        -91
      ]
    ],
    [
      100,
      18,
      [
        "-10457096991669222855",
        -91
      ]
    ],
    [
      100,
      19,
      [
        "4502549465748479687",
        -91
      ]
    ],
    [
      100,
      20,
      [
        "-112316370038649859",
        -87
      ]
    ],
    [
      100,
      21,
      [
        "307537632783318637",
        -90
      ]
    ],
    [
      100,
      22,
      [
        "-19188838934310619",
        -88
      ]
    ],
    [
      100,
      23,
      [
        "807891401415921",
        -88
      ]
    ],
    [
      100,
      24,
      [
        "22986981531297877",
        -91
      ]
    ],
    [
      100,
      25,
      [
        "-9396691395159227",
        -90
      ]
    ],
    [
      100,
      26,
      [
        "10327629962382261",
        -91
      ]
    ],
    [
      100,
      27,
      [
        "-292188798710101",
        -87
      ]
    ],
    [
      100,
      28,
      [
        "232646542642981",
        -88
      ]
    ],
    [
      100,
      29,
      [
        "-168291085770699",
        -89
      ]
    ],
    [
      100,
      30,
      [
        "112657586073597",
        -90
      ]
    ],
    [
      100,
      31,
      [
        "-17609832003139",
        -89
      ]
    ],
    [
      100,
      32,
      [
        "5151720803127",
        -89
      ]
    ],
    [
      100,
      33,
      [
        "-2810266523879",
        -90
      ]
    ],
    [
      100,
      34,
      [
        "5680711532231",
        -93
      ]
    ],
    [
      100,
      35,
      [
        "-165414326887",
        -90
      ]
    ],
    [
      100,
      36,
      [
        "35450224337",
        -90
      ]
    ],
    [
      100,
      37,
      [
        "-1749199479",
        -88
      ]
    ],
    [
      100,
      38,
      [
        "1195165341",
        -90
      ]
    ],
    [
      100,
      39,
      [
        "-658367539",
        -92
      ]
    ],
    [
      100,
      40,
      [
        "-15477773",
        -89
      ]
    ],
    [
      100,
      41,
      [
        "771817",
        -89
      ]
    ],
    [
      100,
      42,
      [
        "-6918759",
        -88
      ]
    ],
    [
      100,
      43,
      [
        "-3684955",
        -88
      ]
    ],
    [
      100,
      44,
      [
        "-156476323",
        -93
      ]
    ],
    [
      100,
      45,
      [
        "-36432057",
        -91
      ]
    ],
    [
      100,
      46,
      [
        "-9485571",
        -89
      ]
    ],
    [
      100,
      47,
      [
        "-9367651",
        -89
      ]
    ],
    [
      100,
      48,
      [
        "-19073715",
        -90
      ]
    ],
    [
      100,
      49,
      [
        "-38496857",
        -91
      ]
    ],
    [
      100,
      50,
      [
        "-9592737",
        -89
      ]
    ],
    [
      100,
      51,
      [
        "-9733319",
        -89
      ]
    ],
    [
      100,
      52,
      [
        "-156988547",
        -93
      ]
    ],
    [
      100,
      53,
      [
        "-39120843",
        -91
      ]
    ],
    [
      100,
      54,
      [
        "-9871623",
        -89
      ]
    ],
    [
      100,
      55,
      [
        "-9872361",
        -89
      ]
    ],
    [
      100,
      56,
      [
        "-619319",
        -85
      ]
    ],
    [
      100,
      57,
      [
        "-79814507",
        -92
      ]
    ],
    [
      100,
      58,
      [
        "-2482687",
        -87
      ]
    ],
    [
      100,
      59,
      [
        "-5022409",
        -88
      ]
    ],
    [
      100,
      60,
      [
        "-19995203",
        -90
      ]
    ],
    [
      100,
      61,
      [
        "-2509939",
        -87
      ]
    ],
    [
      100,
      62,
      [
        "-20197339",
        -90
      ]
    ],
    [
      100,
      63,
      [
        "-1269661",
        -86
      ]
    ],
    [
      100,
      64,
      [
        "-40425611",
        -91
      ]
    ],
    [
      100,
      65,
      [
        "-320715",
        -84
      ]
    ],
    [
      100,
      66,
      [
        "-10152575",
        -89
      ]
    ],
    [
      100,
      67,
      [
        "-10282447",
        -89
      ]
    ],
    [
      100,
      68,
      [
        "-165305777",
        -93
      ]
    ],
    [
      100,
      69,
      [
        "-10316483",
        -89
      ]
    ],
    [
      100,
      70,
      [
        "-20657709",
        -90
      ]
    ],
    [
      100,
      71,
      [
        "-41697821",
        -91
      ]
    ],
    [
      100,
      72,
      [
        "-41374159",
        -91
      ]
    ],
    [
      100,
      73,
      [
        "-1311517",
        -86
      ]
    ],
    [
      100,
      74,
      [
        "-41601337",
        -91
      ]
    ],
    [
      100,
      75,
      [
        "-10463365",
        -89
      ]
    ],
    [
      100,
      76,
      [
        "-20868601",
        -90
      ]
    ],
    [
      100,
      77,
      [
        "-1309769",
        -86
      ]
    ],
    [
      100,
      78,
      [
        "-41569413",
        -91
      ]
    ],
    [
      100,
      79,
      [
        "-166696067",
        -93
      ]
    ],
    [
      100,
      80,
      [
        "-10828489",
        -89
      ]
    ],
    [
      102,
      1,
      [
        "4615738879407161527",
        -80
      ]
    ],
    [
      102,
      2,
      [
        "6410785759939680803",
        -82
      ]
    ],
    [
      102,
      3,
      [
        "-13779772458360536347",
        -81
      ]
    ],
    [
      102,
      4,
      [
        "9568666169531371725",
        -81
      ]
    ],
    [
      102,
      5,
      [
        "-2325450086954546487",
        -82
      ]
    ],
    [
      102,
      6,
      [
        "-33427349017281216527",
        -84
      ]
    ],
    [
      102,
      7,
      [
        "322100046034590206727",
        -87
      ]
    ],
    [
      102,
      8,
      [
        "-774707387307283482677",
        -89
      ]
    ],
    [
      102,
      9,
      [
        "105117485469797180749",
        -88
      ]
    ],
    [
      102,
      10,
      [
        "80129946142983765377",
        -89
      ]
    ],
    [
      102,
      11,
      [
        "-2333993598273908662253",
        -93
      ]
    ],
    [
      102,
      12,
      [
        "58653738667548457099",
        -88
      ]
    ],
    [
      102,
      13,
      [
        "-17963863317519513551",
        -87
      ]
    ],
    [
      102,
      14,
      [
        "2340823059262723621",
        -85
      ]
    ],
    [
      102,
      15,
      [
        "-8698223591794540627",
        -88
      ]
    ],
    [
      102,
      16,
      [
        "1800013228521760125",
        -87
      ]
    ],
    [
      102,
      17,
      [
        "-627359692716233197",
        -87
      ]
    ],
    [
      102,
      18,
      [
        "80766670430588909",
        -86
      ]
    ],
    [
      102,
      19,
      [
        "-76638870301415421",
        -89
      ]
    ],
    [
      102,
      20,
      [
        "-5760864548914809",
        -87
      ]
    ],
    [
      102,
      21,
      [
        "90550412653718351",
        -92
      ]
    ],
    [
      102,
      22,
      [
        "7150407374587623",
        -90
      ]
    ],
    [
      102,
      23,
      [
        "-1808881214826861",
        -87
      ]
    ],
    [
      102,
      24,
      [
        "700415922948278785",
        -96
      ]
    ],
    [
      102,
      25,
      [
        "-187305146651481",
        -85
      ]
    ],
    [
      102,
      26,
      [
        "1346296401527269",
        -89
      ]
    ],
    [
      102,
      27,
      [
        "-1043752543304649",
        -90
      ]
    ],
    [
      102,
      28,
      [
        "90031804561779",
        -88
      ]
    ],
    [
      102,
      29,
      [
        "-56817141877529",
        -89
      ]
    ],
    [
      102,
      30,
      [
        "67598368451705",
        -91
      ]
    ],
    [
      102,
      31,
      [
        "-614016337119",
        -86
      ]
    ],
    [
      102,
      32,
      [
        "1446652979191",
        -89
      ]
    ],
    [
      102,
      33,
      [
        "-27548660819",
        -85
      ]
    ],
    [
      102,
      34,
      [
        "69011839597",
        -88
      ]
    ],
    [
      102,
      35,
      [
        "-86598812467",
        -90
      ]
    ],
    [
      102,
      36,
      [
        "52892860747",
        -91
      ]
    ],
    [
      102,
      37,
      [
        "-7768503969",
        -90
      ]
    ],
    [
      102,
      38,
      [
        "2132865155",
        -90
      ]
    ],
    [
      102,
      39,
      [
        "-584532151",
        -90
      ]
    ],
    [
      102,
      40,
      [
        "915613",
        -83
      ]
    ],
    [
      102,
      41,
      [
        "-51465669",
        -90
      ]
    ],
    [
      102,
      42,
      [
        "-15221421",
        -90
      ]
    ],
    [
      102,
      43,
      [
        "-5517129",
        -88
      ]
    ],
    [
      102,
      44,
      [
        "-2681355",
        -87
      ]
    ],
    [
      102,
      45,
      [
        "-1344077",
        -86
      ]
    ],
    [
      102,
      46,
      [
        "-2744747",
        -87
      ]
    ],
    [
      102,
      47,
      [
        "-10877983",
        -89
      ]
    ],
    [
      102,
      48,
      [
        "-2780659",
        -87
      ]
    ],
    [
      102,
      49,
      [
        "-22267647",
        -90
      ]
    ],
    [
      102,
      50,
      [
        "-356986193",
        -94
      ]
    ],
    [
      102,
      51,
      [
        "-5663539",
        -88
      ]
    ],
    [
      102,
      52,
      [
        "-11343017",
        -89
      ]
    ],
    [
      102,
      53,
      [
        "-90767771",
        -92
      ]
    ],
    [
      102,
      54,
      [
        "-2860813",
        -87
      ]
    ],
    [
      102,
      55,
      [
        "-11429607",
        -89
      ]
    ],
    [
      102,
      56,
      [
        "-11505013",
        -89
      ]
    ],
    [
      102,
      57,
      [
        "-5766077",
        -88
      ]
    ],
    [
      102,
      58,
      [
        "-5759365",
        -88
      ]
    ],
    [
      102,
      59,
      [
        "-11909778191",
        -99
      ]
    ],
    [
      102,
      60,
      [
        "-5917721517",
        -98
      ]
    ],
    [
      102,
      61,
      [
        "-728291",
        -85
      ]
    ],
    [
      102,
      62,
      [
        "-11704499",
        -89
      ]
    ],
    [
      102,
      63,
      [
        "-11728627",
        -89
      ]
    ],
    [
      102,
      64,
      [
        "-46931499",
        -91
      ]
    ],
    [
      102,
      65,
      [
        "-5927965",
        -88
      ]
    ],
    [
      102,
      66,
      [
        "-5874159",
        -88
      ]
    ],
    [
      102,
      67,
      [
        "-5972425",
        -88
      ]
    ],
    [
      102,
      68,
      [
        "-1489897",
        -86
      ]
    ],
    [
      102,
      69,
      [
        "-95396319",
        -92
      ]
    ],
    [
      102,
      70,
      [
        "-11976579",
        -89
      ]
    ],
    [
      102,
      71,
      [
        "-1502321",
        -86
      ]
    ],
    [
      102,
      72,
      [
        "-5993595",
        -88
      ]
    ],
    [
      102,
      73,
      [
        "-3027893",
        -87
      ]
    ],
    [
      102,
      74,
      [
        "-11994425",
        -89
      ]
    ],
    [
      102,
      75,
      [
        "-3024317",
        -87
      ]
    ],
    [
      102,
      76,
      [
        "-752827",
        -85
      ]
    ],
    [
      102,
      77,
      [
        "-12075319",
        -89
      ]
    ],
    [
      102,
      78,
      [
        "-95949197",
        -92
      ]
    ],
    [
      102,
      79,
      [
        "-12010725",
        -89
      ]
    ],
    [
      102,
      80,
      [
        "-24936789",
        -90
      ]
    ],
    [
      104,
      1,
      [
        "-3430391396244047883",
        -80
      ]
    ],
    [
      104,
      2,
      [
        "8338521095694901537",
        -81
      ]
    ],
    [
      104,
      3,
      [
        "-27976770607670020907",
        -83
      ]
    ],
    [
      104,
      4,
      [
        "18875121130636890573",
        -83
      ]
    ],
    [
      104,
      5,
      [
        "-20697886556941698557",
        -85
      ]
    ],
    [
      104,
      6,
      [
        "-48432690346162031761",
        -86
      ]
    ],
    [
      104,
      7,
      [
        "76892446839633289225",
        -86
      ]
    ],
    [
      104,
      8,
      [
        "-119348235833405383127",
        -87
      ]
    ],
    [
      104,
      9,
      [
        "61719346068951899",
        -77
      ]
    ],
    [
      104,
      10,
      [
        "-98268953334354182093",
        -89
      ]
    ],
    [
      104,
      11,
      [
        "917868214382007812905",
        -94
      ]
    ],
    [
      104,
      12,
      [
        "-3574565484428499669",
        -88
      ]
    ],
    [
      104,
      13,
      [
        "1615208097517852107",
        -88
      ]
    ],
    [
      104,
      14,
      [
        "-2938603957275386869",
        -89
      ]
    ],
    [
      104,
      15,
      [
        "2370476529281779711",
        -89
      ]
    ],
    [
      104,
      16,
      [
        "-1478507611257872137",
        -89
      ]
    ],
    [
      104,
      17,
      [
        "189936456899649095",
        -87
      ]
    ],
    [
      104,
      18,
      [
        "-343998363613332483",
        -89
      ]
    ],
    [
      104,
      19,
      [
        "17727624270862001",
        -86
      ]
    ],
    [
      104,
      20,
      [
        "-53114178175878811",
        -89
      ]
    ],
    [
      104,
      21,
      [
        "17956225708806905",
        -89
      ]
    ],
    [
      104,
      22,
      [
        "-22401086939156989",
        -91
      ]
    ],
    [
      104,
      23,
      [
        "219050318857821315",
        -96
      ]
    ],
    [
      104,
      24,
      [
        "-2223825927571937",
        -91
      ]
    ],
    [
      104,
      25,
      [
        "102440877305947",
        -88
      ]
    ],
    [
      104,
      26,
      [
        "-171990682875613",
        -90
      ]
    ],
    [
      104,
      27,
      [
        "76818589403341",
        -90
      ]
    ],
    [
      104,
      28,
      [
        "-8378222043613",
        -88
      ]
    ],
    [
      104,
      29,
      [
        "54221815915221",
        -92
      ]
    ],
    [
      104,
      30,
      [
        "-2504688839655",
        -89
      ]
    ],
    [
      104,
      31,
      [
        "1704553676191",
        -90
      ]
    ],
    [
      104,
      32,
      [
        "-1087865173125",
        -91
      ]
    ],
    [
      104,
      33,
      [
        "41547482755",
        -88
      ]
    ],
    [
      104,
      34,
      [
        "-24789879537",
        -89
      ]
    ],
    [
      104,
      35,
      [
        "14562462343",
        -90
      ]
    ],
    [
      104,
      36,
      [
        "-4271732625",
        -90
      ]
    ],
    [
      104,
      37,
      [
        "1194278615",
        -90
      ]
    ],
    [
      104,
      38,
      [
        "-730057157",
        -91
      ]
    ],
    [
      104,
      39,
      [
        "34230977",
        -89
      ]
    ],
    [
      104,
      40,
      [
        "-24397987",
        -89
      ]
    ],
    [
      104,
      41,
      [
        "-73571311",
        -92
      ]
    ],
    [
      104,
      42,
      [
        "-213811397",
        -93
      ]
    ],
    [
      104,
      43,
      [
        "-12281907",
        -89
      ]
    ],
    [
      104,
      44,
      [
        "-25648599",
        -90
      ]
    ],
    [
      104,
      45,
      [
        "-25447673",
        -90
      ]
    ],
    [
      104,
      46,
      [
        "-3242655",
        -87
      ]
    ],
    [
      104,
      47,
      [
        "-1610277",
        -86
      ]
    ],
    [
      104,
      48,
      [
        "-13182885",
        -89
      ]
    ],
    [
      104,
      49,
      [
        "-13114853",
        -89
      ]
    ],
    [
      104,
      50,
      [
        "-52905137",
        -91
      ]
    ],
    [
      104,
      51,
      [
        "-26763615",
        -90
      ]
    ],
    [
      104,
      52,
      [
        "-13362789",
        -89
      ]
    ],
    [
      104,
      53,
      [
        "-1676957",
        -86
      ]
    ],
    [
      104,
      54,
      [
        "-431949749",
        -94
      ]
    ],
    [
      104,
      55,
      [
        "-1685973",
        -86
      ]
    ],
    [
      104,
      56,
      [
        "-217353767",
        -93
      ]
    ],
    [
      104,
      57,
      [
        "-54313633",
        -91
      ]
    ],
    [
      104,
      58,
      [
        "-54472211",
        -91
      ]
    ],
    [
      104,
      59,
      [
        "-54781205",
        -91
      ]
    ],
    [
      104,
      60,
      [
        "-3408577",
        -87
      ]
    ],
    [
      104,
      61,
      [
        "-27559697",
        -90
      ]
    ],
    [
      104,
      62,
      [
        "-110357559",
        -92
      ]
    ],
    [
      104,
      63,
      [
        "-3456395",
        -87
      ]
    ],
    [
      104,
      64,
      [
        "-110996313",
        -92
      ]
    ],
    [
      104,
      65,
      [
        "-892556743",
        -95
      ]
    ],
    [
      104,
      66,
      [
        "-3473903",
        -87
      ]
    ],
    [
      104,
      67,
      [
        "-3527131",
        -87
      ]
    ],
    [
      104,
      68,
      [
        "-14006085",
        -89
      ]
    ],
    [
      104,
      69,
      [
        "-112649907",
        -92
      ]
    ],
    [
      104,
      70,
      [
        "-14125361",
        -89
      ]
    ],
    [
      104,
      71,
      [
        "-226256959",
        -93
      ]
    ],
    [
      104,
      72,
      [
        "-14156881",
        -89
      ]
    ],
    [
      104,
      73,
      [
        "-28460301",
        -90
      ]
    ],
    [
      104,
      74,
      [
        "-14120085",
        -89
      ]
    ],
    [
      104,
      75,
      [
        "-14249555",
        -89
      ]
    ],
    [
      104,
      76,
      [
        "-14151601",
        -89
      ]
    ],
    [
      104,
      77,
      [
        "-7092617",
        -88
      ]
    ],
    [
      104,
      78,
      [
        "-56416305",
        -91
      ]
    ],
    [
      104,
      79,
      [
        "-7051039",
        -88
      ]
    ],
    [
      104,
      80,
      [
        "-114397",
        -82
      ]
    ],
    [
      106,
      1,
      [
        "-3712417394318770261",
        -81
      ]
    ],
    [
      106,
      2,
      [
        "10994737963904278043",
        -82
      ]
    ],
    [
      106,
      3,
      [
        "-11695247360543608081",
        -82
      ]
    ],
    [
      106,
      4,
      [
        "19462947062295245779",
        -83
      ]
    ],
    [
      106,
      5,
      [
        "-70632971015550644941",
        -86
      ]
    ],
    [
      106,
      6,
      [
        "-85865589817976224083",
        -88
      ]
    ],
    [
      106,
      7,
      [
        "69254996294930599083",
        -86
      ]
    ],
    [
      106,
      8,
      [
        "-137868341173178733049",
        -87
      ]
    ],
    [
      106,
      9,
      [
        "94759816722346347051",
        -87
      ]
    ],
    [
      106,
      10,
      [
        "-52655098226618534193",
        -87
      ]
    ],
    [
      106,
      11,
      [
        "12620952443049889737",
        -86
      ]
    ],
    [
      106,
      12,
      [
        "-43432384823741980325",
        -89
      ]
    ],
    [
      106,
      13,
      [
        "36128127915869134503",
        -90
      ]
    ],
    [
      106,
      14,
      [
        "-8170184014433451865",
        -89
      ]
    ],
    [
      106,
      15,
      [
        "4176694584250606159",
        -89
      ]
    ],
    [
      106,
      16,
      [
        "-8913550565758720785",
        -91
      ]
    ],
    [
      106,
      17,
      [
        "1153677601013957879",
        -89
      ]
    ],
    [
      106,
      18,
      [
        "-563196908704363201",
        -89
      ]
    ],
    [
      106,
      19,
      [
        "127453853702859867",
        -88
      ]
    ],
    [
      106,
      20,
      [
        "-105356995349095349",
        -89
      ]
    ],
    [
      106,
      21,
      [
        "19771222616985261",
        -88
      ]
    ],
    [
      106,
      22,
      [
        "-13556869764950321",
        -89
      ]
    ],
    [
      106,
      23,
      [
        "4292135074311803",
        -89
      ]
    ],
    [
      106,
      24,
      [
        "-20335359713124081",
        -93
      ]
    ],
    [
      106,
      25,
      [
        "362265380893677",
        -89
      ]
    ],
    [
      106,
      26,
      [
        "-26636915424465",
        -87
      ]
    ],
    [
      106,
      27,
      [
        "70539244631445",
        -90
      ]
    ],
    [
      106,
      28,
      [
        "-6596610997305",
        -88
      ]
    ],
    [
      106,
      29,
      [
        "1276248312361",
        -87
      ]
    ],
    [
      106,
      30,
      [
        "-235965099917",
        -86
      ]
    ],
    [
      106,
      31,
      [
        "1292154786829",
        -90
      ]
    ],
    [
      106,
      32,
      [
        "-6533100701515",
        -94
      ]
    ],
    [
      106,
      33,
      [
        "3755795649",
        -85
      ]
    ],
    [
      106,
      34,
      [
        "-4185876577",
        -87
      ]
    ],
    [
      106,
      35,
      [
        "4469502601",
        -89
      ]
    ],
    [
      106,
      36,
      [
        "-597552721",
        -88
      ]
    ],
    [
      106,
      37,
      [
        "297318349",
        -89
      ]
    ],
    [
      106,
      38,
      [
        "-3041717",
        -84
      ]
    ],
    [
      106,
      39,
      [
        "8004241",
        -89
      ]
    ],
    [
      106,
      40,
      [
        "-10329257",
        -88
      ]
    ],
    [
      106,
      41,
      [
        "-1627483",
        -86
      ]
    ],
    [
      106,
      42,
      [
        "-15415509",
        -89
      ]
    ],
    [
      106,
      43,
      [
        "-230139",
        -83
      ]
    ],
    [
      106,
      44,
      [
        "-15252513",
        -89
      ]
    ],
    [
      106,
      45,
      [
        "-3785595",
        -87
      ]
    ],
    [
      106,
      46,
      [
        "-3851381",
        -87
      ]
    ],
    [
      106,
      47,
      [
        "-61415015",
        -91
      ]
    ],
    [
      106,
      48,
      [
        "-250700215",
        -93
      ]
    ],
    [
      106,
      49,
      [
        "-15555541",
        -89
      ]
    ],
    [
      106,
      50,
      [
        "-3942651",
        -87
      ]
    ],
    [
      106,
      51,
      [
        "-4061381641",
        -97
      ]
    ],
    [
      106,
      52,
      [
        "-63373255",
        -91
      ]
    ],
    [
      106,
      53,
      [
        "-2040814653",
        -96
      ]
    ],
    [
      106,
      54,
      [
        "-63995331",
        -91
      ]
    ],
    [
      106,
      55,
      [
        "-32027761",
        -90
      ]
    ],
    [
      106,
      56,
      [
        "-8054969",
        -88
      ]
    ],
    [
      106,
      57,
      [
        "-1005683",
        -85
      ]
    ],
    [
      106,
      58,
      [
        "-8085619",
        -88
      ]
    ],
    [
      106,
      59,
      [
        "-16205375",
        -89
      ]
    ],
    [
      106,
      60,
      [
        "-8099305",
        -88
      ]
    ],
    [
      106,
      61,
      [
        "-65426321",
        -91
      ]
    ],
    [
      106,
      62,
      [
        "-32660239",
        -90
      ]
    ],
    [
      106,
      63,
      [
        "-32796529",
        -90
      ]
    ],
    [
      106,
      64,
      [
        "-32914325",
        -90
      ]
    ],
    [
      106,
      65,
      [
        "-131967391",
        -92
      ]
    ],
    [
      106,
      66,
      [
        "-16522859",
        -89
      ]
    ],
    [
      106,
      67,
      [
        "-66782615",
        -91
      ]
    ],
    [
      106,
      68,
      [
        "-8279025",
        -88
      ]
    ],
    [
      106,
      69,
      [
        "-522323",
        -84
      ]
    ],
    [
      106,
      70,
      [
        "-66833925",
        -91
      ]
    ],
    [
      106,
      71,
      [
        "-267748703",
        -93
      ]
    ],
    [
      106,
      72,
      [
        "-16768925",
        -89
      ]
    ],
    [
      106,
      73,
      [
        "-8393281",
        -88
      ]
    ],
    [
      106,
      74,
      [
        "-16723713",
        -89
      ]
    ],
    [
      106,
      75,
      [
        "-16833449",
        -89
      ]
    ],
    [
      106,
      76,
      [
        "-8349971",
        -88
      ]
    ],
    [
      106,
      77,
      [
        "-33502753",
        -90
      ]
    ],
    [
      106,
      78,
      [
        "-33306829",
        -90
      ]
    ],
    [
      106,
      79,
      [
        "-4158313",
        -87
      ]
    ],
    [
      106,
      80,
      [
        "-17286143",
        -89
      ]
    ],
    [
      108,
      1,
      [
        "-4986571540879570025",
        -80
      ]
    ],
    [
      108,
      2,
      [
        "19745980405936541363",
        -82
      ]
    ],
    [
      108,
      3,
      [
        "-50640477876171063583",
        -84
      ]
    ],
    [
      108,
      4,
      [
        "7515506261066220589",
        -82
      ]
    ],
    [
      108,
      5,
      [
        "-2959743348828026027",
        -83
      ]
    ],
    [
      108,
      6,
      [
        "-106566079004991370287",
        -87
      ]
    ],
    [
      108,
      7,
      [
        "75347239604417958381",
        -86
      ]
    ],
    [
      108,
      8,
      [
        "-235236661099530038183",
        -88
      ]
    ],
    [
      108,
      9,
      [
        "135403260932979987275",
        -88
      ]
    ],
    [
      108,
      10,
      [
        "-129029909691997634281",
        -89
      ]
    ],
    [
      108,
      11,
      [
        "868701416090367389",
        -83
      ]
    ],
    [
      108,
      12,
      [
        "-11566423911423700757",
        -88
      ]
    ],
    [
      108,
      13,
      [
        "2448792137619889153",
        -87
      ]
    ],
    [
      108,
      14,
      [
        "-2224374092420349947",
        -88
      ]
    ],
    [
      108,
      15,
      [
        "4303074982055187729",
        -90
      ]
    ],
    [
      108,
      16,
      [
        "-32062633168979813",
        -84
      ]
    ],
    [
      108,
      17,
      [
        "228758544412269963",
        -88
      ]
    ],
    [
      108,
      18,
      [
        "-381594702695018733",
        -90
      ]
    ],
    [
      108,
      19,
      [
        "149731579242188371",
        -90
      ]
    ],
    [
      108,
      20,
      [
        "-26896077900399801",
        -89
      ]
    ],
    [
      108,
      21,
      [
        "16746634124044573",
        -90
      ]
    ],
    [
      108,
      22,
      [
        "-523321909353041",
        -87
      ]
    ],
    [
      108,
      23,
      [
        "177443383945193",
        -88
      ]
    ],
    [
      108,
      24,
      [
        "-2906371467965",
        -87
      ]
    ],
    [
      108,
      25,
      [
        "-9461856575237",
        -89
      ]
    ],
    [
      108,
      26,
      [
        "-6069122006301",
        -89
      ]
    ],
    [
      108,
      27,
      [
        "10534407348355",
        -89
      ]
    ],
    [
      108,
      28,
      [
        "-123511734875847",
        -93
      ]
    ],
    [
      108,
      29,
      [
        "4061131223583",
        -89
      ]
    ],
    [
      108,
      30,
      [
        "-3471296352577",
        -90
      ]
    ],
    [
      108,
      31,
      [
        "636161912653",
        -89
      ]
    ],
    [
      108,
      32,
      [
        "-206598394601",
        -89
      ]
    ],
    [
      108,
      33,
      [
        "30481277903",
        -88
      ]
    ],
    [
      108,
      34,
      [
        "-16830992159",
        -89
      ]
    ],
    [
      108,
      35,
      [
        "4458217611",
        -89
      ]
    ],
    [
      108,
      36,
      [
        "-1207438297",
        -89
      ]
    ],
    [
      108,
      37,
      [
        "612466615",
        -90
      ]
    ],
    [
      108,
      38,
      [
        "-26863037",
        -87
      ]
    ],
    [
      108,
      39,
      [
        "14851943",
        -90
      ]
    ],
    [
      108,
      40,
      [
        "-198438107",
        -92
      ]
    ],
    [
      108,
      41,
      [
        "-64690147",
        -91
      ]
    ],
    [
      108,
      42,
      [
        "-4813191031",
        -97
      ]
    ],
    [
      108,
      43,
      [
        "-9053957",
        -88
      ]
    ],
    [
      108,
      44,
      [
        "-37375291",
        -90
      ]
    ],
    [
      108,
      45,
      [
        "-18555385",
        -89
      ]
    ],
    [
      108,
      46,
      [
        "-18864081",
        -89
      ]
    ],
    [
      108,
      47,
      [
        "-75363069",
        -91
      ]
    ],
    [
      108,
      48,
      [
        "-4787359",
        -87
      ]
    ],
    [
      108,
      49,
      [
        "-19029375",
        -89
      ]
    ],
    [
      108,
      50,
      [
        "-77328263",
        -91
      ]
    ],
    [
      108,
      51,
      [
        "-19340551",
        -89
      ]
    ],
    [
      108,
      52,
      [
        "-38726031",
        -90
      ]
    ],
    [
      108,
      53,
      [
        "-38974529",
        -90
      ]
    ],
    [
      108,
      54,
      [
        "-39035845",
        -90
      ]
    ],
    [
      108,
      55,
      [
        "-19567439",
        -89
      ]
    ],
    [
      108,
      56,
      [
        "-39302431",
        -90
      ]
    ],
    [
      108,
      57,
      [
        "-19642635",
        -89
      ]
    ],
    [
      108,
      58,
      [
        "-78994473",
        -91
      ]
    ],
    [
      108,
      59,
      [
        "-39507601",
        -90
      ]
    ],
    [
      108,
      60,
      [
        "-19813503",
        -89
      ]
    ],
    [
      108,
      61,
      [
        "-4989497",
        -87
      ]
    ],
    [
      108,
      62,
      [
        "-39831421",
        -90
      ]
    ],
    [
      108,
      63,
      [
        "-40072259",
        -90
      ]
    ],
    [
      108,
      64,
      [
        "-20087653",
        -89
      ]
    ],
    [
      108,
      65,
      [
        "-10065735",
        -88
      ]
    ],
    [
      108,
      66,
      [
        "-323494765",
        -93
      ]
    ],
    [
      108,
      67,
      [
        "-40642869",
        -90
      ]
    ],
    [
      108,
      68,
      [
        "-323495089",
        -93
      ]
    ],
    [
      108,
      69,
      [
        "-81690023",
        -91
      ]
    ],
    [
      108,
      70,
      [
        "-40716021",
        -90
      ]
    ],
    [
      108,
      71,
      [
        "-81716055",
        -91
      ]
    ],
    [
      108,
      72,
      [
        "-163566649",
        -92
      ]
    ],
    [
      108,
      73,
      [
        "-81722911",
        -91
      ]
    ],
    [
      108,
      74,
      [
        "-40835459",
        -90
      ]
    ],
    [
      108,
      75,
      [
        "-10238439",
        -88
      ]
    ],
    [
      108,
      76,
      [
        "-20336005",
        -89
      ]
    ],
    [
      108,
      77,
      [
        "-40797105",
        -90
      ]
    ],
    [
      108,
      78,
      [
        "-20274273",
        -89
      ]
    ],
    [
      108,
      79,
      [
        "-20246441",
        -89
      ]
    ],
    [
      108,
      80,
      [
        "-21562812411",
        -99
      ]
    ],
    [
      110,
      1,
      [
        "-20928952375984160811",
        -81
      ]
    ],
    [
      110,
      2,
      [
        "36494756642584188795",
        -82
      ]
    ],
    [
      110,
      3,
      [
        "-64351845105901259067",
        -84
      ]
    ],
    [
      110,
      4,
      [
        "17500518096429422983",
        -84
      ]
    ],
    [
      110,
      5,
      [
        "407042905573714567461",
        -89
      ]
    ],
    [
      110,
      6,
      [
        "-406523378839727553983",
        -88
      ]
    ],
    [
      110,
      7,
      [
        "369825230340400495265",
        -88
      ]
    ],
    [
      110,
      8,
      [
        "-2086217913119255180329",
        -91
      ]
    ],
    [
      110,
      9,
      [
        "159956633913970235577",
        -88
      ]
    ],
    [
      110,
      10,
      [
        "-341326511539170780573",
        -90
      ]
    ],
    [
      110,
      11,
      [
        "315076487505722445021",
        -91
      ]
    ],
    [
      110,
      12,
      [
        "-62927195705655349487",
        -90
      ]
    ],
    [
      110,
      13,
      [
        "21093184094994398865",
        -90
      ]
    ],
    [
      110,
      14,
      [
        "-5248084927506995839",
        -90
      ]
    ],
    [
      110,
      15,
      [
        "22819523936629983",
        -86
      ]
    ],
    [
      110,
      16,
      [
        "325596623031044723",
        -89
      ]
    ],
    [
      110,
      17,
      [
        "-585470303524334101",
        -90
      ]
    ],
    [
      110,
      18,
      [
        "173181858162011473",
        -89
      ]
    ],
    [
      110,
      19,
      [
        "-84301942834908691",
        -89
      ]
    ],
    [
      110,
      20,
      [
        "36197798910290521",
        -89
      ]
    ],
    [
      110,
      21,
      [
        "-7055668746370083",
        -88
      ]
    ],
    [
      110,
      22,
      [
        "10002343084511995",
        -90
      ]
    ],
    [
      110,
      23,
      [
        "-99585042249019",
        -85
      ]
    ],
    [
      110,
      24,
      [
        "453727276492021",
        -89
      ]
    ],
    [
      110,
      25,
      [
        "-29101098542367",
        -87
      ]
    ],
    [
      110,
      26,
      [
        "27365506898901",
        -89
      ]
    ],
    [
      110,
      27,
      [
        "-47892764237221",
        -92
      ]
    ],
    [
      110,
      28,
      [
        "19832782461145",
        -93
      ]
    ],
    [
      110,
      29,
      [
        "-1024446813147",
        -91
      ]
    ],
    [
      110,
      30,
      [
        "117472186985",
        -90
      ]
    ],
    [
      110,
      31,
      [
        "-62680933667",
        -91
      ]
    ],
    [
      110,
      32,
      [
        "34440154993",
        -92
      ]
    ],
    [
      110,
      33,
      [
        "-2283530771",
        -90
      ]
    ],
    [
      110,
      34,
      [
        "560494421",
        -90
      ]
    ],
    [
      110,
      35,
      [
        "-136519325",
        -89
      ]
    ],
    [
      110,
      36,
      [
        "4654509",
        -86
      ]
    ],
    [
      110,
      37,
      [
        "-12979417",
        -87
      ]
    ],
    [
      110,
      38,
      [
        "-18566351",
        -90
      ]
    ],
    [
      110,
      39,
      [
        "-436605841",
        -93
      ]
    ],
    [
      110,
      40,
      [
        "-42387945",
        -90
      ]
    ],
    [
      110,
      41,
      [
        "-11675903",
        -88
      ]
    ],
    [
      110,
      42,
      [
        "-92323261",
        -91
      ]
    ],
    [
      110,
      43,
      [
        "-11608983",
        -88
      ]
    ],
    [
      110,
      44,
      [
        "-11816003",
        -88
      ]
    ],
    [
      110,
      45,
      [
        "-94182917",
        -91
      ]
    ],
    [
      110,
      46,
      [
        "-95636561",
        -91
      ]
    ],
    [
      110,
      47,
      [
        "-382643433",
        -93
      ]
    ],
    [
      110,
      48,
      [
        "-24223707",
        -89
      ]
    ],
    [
      110,
      49,
      [
        "-24134823",
        -89
      ]
    ],
    [
      110,
      50,
      [
        "-48995689",
        -90
      ]
    ],
    [
      110,
      51,
      [
        "-24427579",
        -89
      ]
    ],
    [
      110,
      52,
      [
        "-196282589",
        -92
      ]
    ],
    [
      110,
      53,
      [
        "-12328357",
        -88
      ]
    ],
    [
      110,
      54,
      [
        "-24683517",
        -89
      ]
    ],
    [
      110,
      55,
      [
        "-12384091",
        -88
      ]
    ],
    [
      110,
      56,
      [
        "-24839827",
        -89
      ]
    ],
    [
      110,
      57,
      [
        "-24859803",
        -89
      ]
    ],
    [
      110,
      58,
      [
        "-24978617",
        -89
      ]
    ],
    [
      110,
      59,
      [
        "-24983535",
        -89
      ]
    ],
    [
      110,
      60,
      [
        "-50220025",
        -90
      ]
    ],
    [
      110,
      61,
      [
        "-25216511",
        -89
      ]
    ],
    [
      110,
      62,
      [
        "-12603123",
        -88
      ]
    ],
    [
      110,
      63,
      [
        "-3170495",
        -86
      ]
    ],
    [
      110,
      64,
      [
        "-6348595",
        -87
      ]
    ],
    [
      110,
      65,
      [
        "-50969709",
        -90
      ]
    ],
    [
      110,
      66,
      [
        "-51197393",
        -90
      ]
    ],
    [
      110,
      67,
      [
        "-12817477",
        -88
      ]
    ],
    [
      110,
      68,
      [
        "-25611419",
        -89
      ]
    ],
    [
      110,
      69,
      [
        "-12906035",
        -88
      ]
    ],
    [
      110,
      70,
      [
        "-12853857",
        -88
      ]
    ],
    [
      110,
      71,
      [
        "-12918649",
        -88
      ]
    ],
    [
      110,
      72,
      [
        "-103205539",
        -91
      ]
    ],
    [
      110,
      73,
      [
        "-51590661",
        -90
      ]
    ],
    [
      110,
      74,
      [
        "-412932795",
        -93
      ]
    ],
    [
      110,
      75,
      [
        "-25800205",
        -89
      ]
    ],
    [
      110,
      76,
      [
        "-25681959",
        -89
      ]
    ],
    [
      110,
      77,
      [
        "-6432755",
        -87
      ]
    ],
    [
      110,
      78,
      [
        "-25584065",
        -89
      ]
    ],
    [
      110,
      79,
      [
        "-1597291",
        -85
      ]
    ],
    [
      110,
      80,
      [
        "-106360431",
        -91
      ]
    ],
    [
      112,
      1,
      [
        "3390267589540065463",
        -80
      ]
    ],
    [
      112,
      2,
      [
        "-6842798076808019699",
        -82
      ]
    ],
    [
      112,
      3,
      [
        "-206174625974278071",
        -78
      ]
    ],
    [
      112,
      4,
      [
        "22737228006270916425",
        -84
      ]
    ],
    [
      112,
      5,
      [
        "-167559723279268528533",
        -87
      ]
    ],
    [
      112,
      6,
      [
        "246989890036081302647",
        -88
      ]
    ],
    [
      112,
      7,
      [
        "-270067319477986405291",
        -89
      ]
    ],
    [
      112,
      8,
      [
        "975408273912484984653",
        -92
      ]
    ],
    [
      112,
      9,
      [
        "-14262401229309985435",
        -87
      ]
    ],
    [
      112,
      10,
      [
        "14503016907043073689",
        -88
      ]
    ],
    [
      112,
      11,
      [
        "-915459334718653133",
        -85
      ]
    ],
    [
      112,
      12,
      [
        "56305362144192317113",
        -92
      ]
    ],
    [
      112,
      13,
      [
        "-2863671101797040871",
        -89
      ]
    ],
    [
      112,
      14,
      [
        "1379108511098229",
        -80
      ]
    ],
    [
      112,
      15,
      [
        "54794766533411199",
        -88
      ]
    ],
    [
      112,
      16,
      [
        "-1942600384036612019",
        -92
      ]
    ],
    [
      112,
      17,
      [
        "21372305838695839",
        -86
      ]
    ],
    [
      112,
      18,
      [
        "-361802195602814507",
        -91
      ]
    ],
    [
      112,
      19,
      [
        "20419469584893899",
        -88
      ]
    ],
    [
      112,
      20,
      [
        "-130152064561183183",
        -92
      ]
    ],
    [
      112,
      21,
      [
        "2921833254304219",
        -88
      ]
    ],
    [
      112,
      22,
      [
        "-3929261905380791",
        -90
      ]
    ],
    [
      112,
      23,
      [
        "1298786511964543",
        -90
      ]
    ],
    [
      112,
      24,
      [
        "-7007076303565329",
        -94
      ]
    ],
    [
      112,
      25,
      [
        "302738654524051",
        -91
      ]
    ],
    [
      112,
      26,
      [
        "-13116953856645",
        -88
      ]
    ],
    [
      112,
      27,
      [
        "2212719500229",
        -87
      ]
    ],
    [
      112,
      28,
      [
        "-11355856934925",
        -91
      ]
    ],
    [
      112,
      29,
      [
        "214324491461",
        -87
      ]
    ],
    [
      112,
      30,
      [
        "-245461504053",
        -89
      ]
    ],
    [
      112,
      31,
      [
        "33963586371",
        -88
      ]
    ],
    [
      112,
      32,
      [
        "-1162765083",
        -85
      ]
    ],
    [
      112,
      33,
      [
        "20053293219",
        -91
      ]
    ],
    [
      112,
      34,
      [
        "-5469147939",
        -91
      ]
    ],
    [
      112,
      35,
      [
        "1252324557",
        -91
      ]
    ],
    [
      112,
      36,
      [
        "-220212161",
        -90
      ]
    ],
    [
      112,
      37,
      [
        "-11297325",
        -89
      ]
    ],
    [
      112,
      38,
      [
        "-31831503",
        -89
      ]
    ],
    [
      112,
      39,
      [
        "-29229099",
        -89
      ]
    ],
    [
      112,
      40,
      [
        "-58851397",
        -90
      ]
    ],
    [
      112,
      41,
      [
        "-7481671",
        -87
      ]
    ],
    [
      112,
      42,
      [
        "-120456989",
        -91
      ]
    ],
    [
      112,
      43,
      [
        "-60477691",
        -90
      ]
    ],
    [
      112,
      44,
      [
        "-30706805",
        -89
      ]
    ],
    [
      112,
      45,
      [
        "-61281325",
        -90
      ]
    ],
    [
      112,
      46,
      [
        "-31086731",
        -89
      ]
    ],
    [
      112,
      47,
      [
        "-62209613",
        -90
      ]
    ],
    [
      112,
      48,
      [
        "-31431973",
        -89
      ]
    ],
    [
      112,
      49,
      [
        "-62802123",
        -90
      ]
    ],
    [
      112,
      50,
      [
        "-31791529",
        -89
      ]
    ],
    [
      112,
      51,
      [
        "-63329865",
        -90
      ]
    ],
    [
      112,
      52,
      [
        "-63763601",
        -90
      ]
    ],
    [
      112,
      53,
      [
        "-255752841",
        -92
      ]
    ],
    [
      112,
      54,
      [
        "-500259",
        -83
      ]
    ],
    [
      112,
      55,
      [
        "-1004267",
        -84
      ]
    ],
    [
      112,
      56,
      [
        "-257552637",
        -92
      ]
    ],
    [
      112,
      57,
      [
        "-32258739",
        -89
      ]
    ],
    [
      112,
      58,
      [
        "-4046899",
        -86
      ]
    ],
    [
      112,
      59,
      [
        "-32408499",
        -89
      ]
    ],
    [
      112,
      60,
      [
        "-32591501",
        -89
      ]
    ],
    [
      112,
      61,
      [
        "-32649865",
        -89
      ]
    ],
    [
      112,
      62,
      [
        "-32703253",
        -89
      ]
    ],
    [
      112,
      63,
      [
        "-32886163",
        -89
      ]
    ],
    [
      112,
      64,
      [
        "-65811909",
        -90
      ]
    ],
    [
      112,
      65,
      [
        "-8263281",
        -87
      ]
    ],
    [
      112,
      66,
      [
        "-16577707",
        -88
      ]
    ],
    [
      112,
      67,
      [
        "-33162531",
        -89
      ]
    ],
    [
      112,
      68,
      [
        "-16613435",
        -88
      ]
    ],
    [
      112,
      69,
      [
        "-66758269",
        -90
      ]
    ],
    [
      112,
      70,
      [
        "-33270253",
        -89
      ]
    ],
    [
      112,
      71,
      [
        "-16718177",
        -88
      ]
    ],
    [
      112,
      72,
      [
        "-1041539",
        -84
      ]
    ],
    [
      112,
      73,
      [
        "-66727051",
        -90
      ]
    ],
    [
      112,
      74,
      [
        "-66693073",
        -90
      ]
    ],
    [
      112,
      75,
      [
        "-16641117",
        -88
      ]
    ],
    [
      112,
      76,
      [
        "-531108741",
        -93
      ]
    ],
    [
      112,
      77,
      [
        "-265613547",
        -92
      ]
    ],
    [
      112,
      78,
      [
        "-33042233",
        -89
      ]
    ],
    [
      112,
      79,
      [
        "-33011769",
        -89
      ]
    ],
    [
      112,
      80,
      [
        "-34326327",
        -89
      ]
    ],
    [
      114,
      1,
      [
        "1012846619572723893",
        -79
      ]
    ],
    [
      114,
      2,
      [
        "-1189147020880094669",
        -81
      ]
    ],
    [
      114,
      3,
      [
        "-39005109407046974281",
        -85
      ]
    ],
    [
      114,
      4,
      [
        "11737445913865006291",
        -83
      ]
    ],
    [
      114,
      5,
      [
        "-72233160053414678517",
        -86
      ]
    ],
    [
      114,
      6,
      [
        "175006111095216110631",
        -88
      ]
    ],
    [
      114,
      7,
      [
        "-37923216690662896159",
        -87
      ]
    ],
    [
      114,
      8,
      [
        "26366016846278554487",
        -88
      ]
    ],
    [
      114,
      9,
      [
        "-24744205501921550307",
        -89
      ]
    ],
    [
      114,
      10,
      [
        "1023701479229566697",
        -85
      ]
    ],
    [
      114,
      11,
      [
        "-5010577694269346637",
        -88
      ]
    ],
    [
      114,
      12,
      [
        "5031373408398632841",
        -89
      ]
    ],
    [
      114,
      13,
      [
        "-1831788568878594533",
        -89
      ]
    ],
    [
      114,
      14,
      [
        "202621132286732893",
        -89
      ]
    ],
    [
      114,
      15,
      [
        "323404310729454527",
        -89
      ]
    ],
    [
      114,
      16,
      [
        "-80329932633180767",
        -87
      ]
    ],
    [
      114,
      17,
      [
        "96864441693566739",
        -88
      ]
    ],
    [
      114,
      18,
      [
        "-46975748968420537",
        -88
      ]
    ],
    [
      114,
      19,
      [
        "20025232913153281",
        -88
      ]
    ],
    [
      114,
      20,
      [
        "-1942891993796329",
        -86
      ]
    ],
    [
      114,
      21,
      [
        "2794516509680153",
        -88
      ]
    ],
    [
      114,
      22,
      [
        "-59193218566715",
        -84
      ]
    ],
    [
      114,
      23,
      [
        "308243748218067",
        -88
      ]
    ],
    [
      114,
      24,
      [
        "-391579625050141",
        -90
      ]
    ],
    [
      114,
      25,
      [
        "245328197929741",
        -91
      ]
    ],
    [
      114,
      26,
      [
        "-19024809695265",
        -89
      ]
    ],
    [
      114,
      27,
      [
        "23226874593197",
        -91
      ]
    ],
    [
      114,
      28,
      [
        "-857935718015",
        -88
      ]
    ],
    [
      114,
      29,
      [
        "120562552813",
        -87
      ]
    ],
    [
      114,
      30,
      [
        "-63934291167",
        -88
      ]
    ],
    [
      114,
      31,
      [
        "31997207191",
        -89
      ]
    ],
    [
      114,
      32,
      [
        "-7657873409",
        -89
      ]
    ],
    [
      114,
      33,
      [
        "6633674777",
        -91
      ]
    ],
    [
      114,
      34,
      [
        "-1509825231",
        -91
      ]
    ],
    [
      114,
      35,
      [
        "9159957",
        -88
      ]
    ],
    [
      114,
      36,
      [
        "-3007653",
        -85
      ]
    ],
    [
      114,
      37,
      [
        "-76018813",
        -90
      ]
    ],
    [
      114,
      38,
      [
        "-81736591",
        -90
      ]
    ],
    [
      114,
      39,
      [
        "-161355231",
        -91
      ]
    ],
    [
      114,
      40,
      [
        "-328697577",
        -92
      ]
    ],
    [
      114,
      41,
      [
        "-20632523",
        -88
      ]
    ],
    [
      114,
      42,
      [
        "-20847711",
        -88
      ]
    ],
    [
      114,
      43,
      [
        "-41892629",
        -89
      ]
    ],
    [
      114,
      44,
      [
        "-42406119",
        -89
      ]
    ],
    [
      114,
      45,
      [
        "-21209297",
        -88
      ]
    ],
    [
      114,
      46,
      [
        "-1374745717",
        -94
      ]
    ],
    [
      114,
      47,
      [
        "-344009837",
        -92
      ]
    ],
    [
      114,
      48,
      [
        "-1355581",
        -84
      ]
    ],
    [
      114,
      49,
      [
        "-347401795",
        -92
      ]
    ],
    [
      114,
      50,
      [
        "-87647103",
        -90
      ]
    ],
    [
      114,
      51,
      [
        "-10922869",
        -87
      ]
    ],
    [
      114,
      52,
      [
        "-22014493",
        -88
      ]
    ],
    [
      114,
      53,
      [
        "-88131743",
        -90
      ]
    ],
    [
      114,
      54,
      [
        "-88359227",
        -90
      ]
    ],
    [
      114,
      55,
      [
        "-22159377",
        -88
      ]
    ],
    [
      114,
      56,
      [
        "-44387169",
        -89
      ]
    ],
    [
      114,
      57,
      [
        "-22256065",
        -88
      ]
    ],
    [
      114,
      58,
      [
        "-44638939",
        -89
      ]
    ],
    [
      114,
      59,
      [
        "-2795737",
        -85
      ]
    ],
    [
      114,
      60,
      [
        "-11236845",
        -87
      ]
    ],
    [
      114,
      61,
      [
        "-89995023",
        -90
      ]
    ],
    [
      114,
      62,
      [
        "-45145527",
        -89
      ]
    ],
    [
      114,
      63,
      [
        "-11333253",
        -87
      ]
    ],
    [
      114,
      64,
      [
        "-22692703",
        -88
      ]
    ],
    [
      114,
      65,
      [
        "-22797021",
        -88
      ]
    ],
    [
      114,
      66,
      [
        "-91318811",
        -90
      ]
    ],
    [
      114,
      67,
      [
        "-182816665",
        -91
      ]
    ],
    [
      114,
      68,
      [
        "-22919431",
        -88
      ]
    ],
    [
      114,
      69,
      [
        "-45920705",
        -89
      ]
    ],
    [
      114,
      70,
      [
        "-366856513",
        -92
      ]
    ],
    [
      114,
      71,
      [
        "-46011877",
        -89
      ]
    ],
    [
      114,
      72,
      [
        "-11462545",
        -87
      ]
    ],
    [
      114,
      73,
      [
        "-5741693",
        -86
      ]
    ],
    [
      114,
      74,
      [
        "-45845597",
        -89
      ]
    ],
    [
      114,
      75,
      [
        "-366061921",
        -92
      ]
    ],
    [
      114,
      76,
      [
        "-365461091",
        -92
      ]
    ],
    [
      114,
      77,
      [
        "-22817013",
        -88
      ]
    ],
    [
      114,
      78,
      [
        "-22743687",
        -88
      ]
    ],
    [
      114,
      79,
      [
        "-45422231",
        -89
      ]
    ],
    [
      114,
      80,
      [
        "-188914577",
        -91
      ]
    ],
    [
      116,
      1,
      [
        "-57208271859471235",
        -79
      ]
    ],
    [
      116,
      2,
      [
        "15888718384057103",
        -77
      ]
    ],
    [
      116,
      3,
      [
        "-3205558777076903097",
        -85
      ]
    ],
    [
      116,
      4,
      [
        "365223848904173015",
        -82
      ]
    ],
    [
      116,
      5,
      [
        "-148229749900015165",
        -81
      ]
    ],
    [
      116,
      6,
      [
        "2926195182977369045",
        -86
      ]
    ],
    [
      116,
      7,
      [
        "-187270601185632634419",
        -93
      ]
    ],
    [
      116,
      8,
      [
        "10957485152795907925",
        -90
      ]
    ],
    [
      116,
      9,
      [
        "-654542742411624347",
        -87
      ]
    ],
    [
      116,
      10,
      [
        "614245829545875631",
        -88
      ]
    ],
    [
      116,
      11,
      [
        "-140460269334106199",
        -87
      ]
    ],
    [
      116,
      12,
      [
        "142946321758260261",
        -88
      ]
    ],
    [
      116,
      13,
      [
        "-344203081172601433",
        -90
      ]
    ],
    [
      116,
      14,
      [
        "26067717750525961",
        -87
      ]
    ],
    [
      116,
      15,
      [
        "-54715233416283673",
        -89
      ]
    ],
    [
      116,
      16,
      [
        "23610599039411959",
        -89
      ]
    ],
    [
      116,
      17,
      [
        "-2081758866503285",
        -87
      ]
    ],
    [
      116,
      18,
      [
        "2407117773226935",
        -89
      ]
    ],
    [
      116,
      19,
      [
        "-140996234195177",
        -87
      ]
    ],
    [
      116,
      20,
      [
        "101617423535003",
        -89
      ]
    ],
    [
      116,
      21,
      [
        "-7024383419071",
        -88
      ]
    ],
    [
      116,
      22,
      [
        "10160025561371",
        -90
      ]
    ],
    [
      116,
      23,
      [
        "-10456661629283",
        -90
      ]
    ],
    [
      116,
      24,
      [
        "4004311680003",
        -89
      ]
    ],
    [
      116,
      25,
      [
        "-2234061070235",
        -89
      ]
    ],
    [
      116,
      26,
      [
        "1966175315779",
        -90
      ]
    ],
    [
      116,
      27,
      [
        "-716647250099",
        -90
      ]
    ],
    [
      116,
      28,
      [
        "111313015519",
        -89
      ]
    ],
    [
      116,
      29,
      [
        "-15078320847",
        -88
      ]
    ],
    [
      116,
      30,
      [
        "14231960849",
        -90
      ]
    ],
    [
      116,
      31,
      [
        "-795399569",
        -88
      ]
    ],
    [
      116,
      32,
      [
        "249279907",
        -89
      ]
    ],
    [
      116,
      33,
      [
        "-966569027",
        -92
      ]
    ],
    [
      116,
      34,
      [
        "-22499863",
        -88
      ]
    ],
    [
      116,
      35,
      [
        "-62231281",
        -89
      ]
    ],
    [
      116,
      36,
      [
        "-1869925",
        -84
      ]
    ],
    [
      116,
      37,
      [
        "-241151175",
        -91
      ]
    ],
    [
      116,
      38,
      [
        "-30610305",
        -88
      ]
    ],
    [
      116,
      39,
      [
        "-61651535",
        -89
      ]
    ],
    [
      116,
      40,
      [
        "-31134533",
        -88
      ]
    ],
    [
      116,
      41,
      [
        "-7837139",
        -86
      ]
    ],
    [
      116,
      42,
      [
        "-126531647",
        -90
      ]
    ],
    [
      116,
      43,
      [
        "-509221861",
        -92
      ]
    ],
    [
      116,
      44,
      [
        "-64255315",
        -89
      ]
    ],
    [
      116,
      45,
      [
        "-16108139",
        -87
      ]
    ],
    [
      116,
      46,
      [
        "-130211423",
        -90
      ]
    ],
    [
      116,
      47,
      [
        "-521706049",
        -92
      ]
    ],
    [
      116,
      48,
      [
        "-131412925",
        -90
      ]
    ],
    [
      116,
      49,
      [
        "-263380935",
        -91
      ]
    ],
    [
      116,
      50,
      [
        "-265061115",
        -91
      ]
    ],
    [
      116,
      51,
      [
        "-33099617",
        -88
      ]
    ],
    [
      116,
      52,
      [
        "-66647607",
        -89
      ]
    ],
    [
      116,
      53,
      [
        "-66655917",
        -89
      ]
    ],
    [
      116,
      54,
      [
        "-33437991",
        -88
      ]
    ],
    [
      116,
      55,
      [
        "-8378697",
        -86
      ]
    ],
    [
      116,
      56,
      [
        "-537272591",
        -92
      ]
    ],
    [
      116,
      57,
      [
        "-134701351",
        -90
      ]
    ],
    [
      116,
      58,
      [
        "-270085627",
        -91
      ]
    ],
    [
      116,
      59,
      [
        "-135421101",
        -90
      ]
    ],
    [
      116,
      60,
      [
        "-67961791",
        -89
      ]
    ],
    [
      116,
      61,
      [
        "-8507735",
        -86
      ]
    ],
    [
      116,
      62,
      [
        "-68325677",
        -89
      ]
    ],
    [
      116,
      63,
      [
        "-68523869",
        -89
      ]
    ],
    [
      116,
      64,
      [
        "-68661473",
        -89
      ]
    ],
    [
      116,
      65,
      [
        "-137835567",
        -90
      ]
    ],
    [
      116,
      66,
      [
        "-68973269",
        -89
      ]
    ],
    [
      116,
      67,
      [
        "-17275215",
        -87
      ]
    ],
    [
      116,
      68,
      [
        "-138522671",
        -90
      ]
    ],
    [
      116,
      69,
      [
        "-138569551",
        -90
      ]
    ],
    [
      116,
      70,
      [
        "-17319975",
        -87
      ]
    ],
    [
      116,
      71,
      [
        "-138747739",
        -90
      ]
    ],
    [
      116,
      72,
      [
        "-17298225",
        -87
      ]
    ],
    [
      116,
      73,
      [
        "-138549047",
        -90
      ]
    ],
    [
      116,
      74,
      [
        "-276312587",
        -91
      ]
    ],
    [
      116,
      75,
      [
        "-137987127",
        -90
      ]
    ],
    [
      116,
      76,
      [
        "-17220113",
        -87
      ]
    ],
    [
      116,
      77,
      [
        "-68770015",
        -89
      ]
    ],
    [
      116,
      78,
      [
        "-68631973",
        -89
      ]
    ],
    [
      116,
      79,
      [
        "-273985741",
        -91
      ]
    ],
    [
      116,
      80,
      [
        "-142488695",
        -90
      ]
    ],
    [
      118,
      1,
      [
        "96181672686555659",
        -79
      ]
    ],
    [
      118,
      2,
      [
        "-59444099469071627",
        -78
      ]
    ],
    [
      118,
      3,
      [
        "1630624704077175363",
        -83
      ]
    ],
    [
      118,
      4,
      [
        "-1073704456906054383",
        -83
      ]
    ],
    [
      118,
      5,
      [
        "1898893168804593553",
        -85
      ]
    ],
    [
      118,
      6,
      [
        "-2437812243134325929",
        -87
      ]
    ],
    [
      118,
      7,
      [
        "3256115339872674497",
        -89
      ]
    ],
    [
      118,
      8,
      [
        "-484513560946777111",
        -88
      ]
    ],
    [
      118,
      9,
      [
        "-21340949282811327",
        -87
      ]
    ],
    [
      118,
      10,
      [
        "274658885766134053",
        -89
      ]
    ],
    [
      118,
      11,
      [
        "-81283125705096807",
        -88
      ]
    ],
    [
      118,
      12,
      [
        "325707697659903869",
        -91
      ]
    ],
    [
      118,
      13,
      [
        "-202050742365163961",
        -91
      ]
    ],
    [
      118,
      14,
      [
        "64945512386341501",
        -90
      ]
    ],
    [
      118,
      15,
      [
        "-137244241261923",
        -82
      ]
    ],
    [
      118,
      16,
      [
        "1869641805056559",
        -87
      ]
    ],
    [
      118,
      17,
      [
        "-1208520986839193",
        -88
      ]
    ],
    [
      118,
      18,
      [
        "278542653143333",
        -88
      ]
    ],
    [
      118,
      19,
      [
        "-36132342569573",
        -88
      ]
    ],
    [
      118,
      20,
      [
        "-4191141881857",
        -88
      ]
    ],
    [
      118,
      21,
      [
        "5532678884007",
        -88
      ]
    ],
    [
      118,
      22,
      [
        "-2979301071947",
        -88
      ]
    ],
    [
      118,
      23,
      [
        "19094002485209",
        -92
      ]
    ],
    [
      118,
      24,
      [
        "-352997980457",
        -88
      ]
    ],
    [
      118,
      25,
      [
        "155701264989",
        -89
      ]
    ],
    [
      118,
      26,
      [
        "-19948342417",
        -88
      ]
    ],
    [
      118,
      27,
      [
        "11342515145",
        -88
      ]
    ],
    [
      118,
      28,
      [
        "-240376408847",
        -93
      ]
    ],
    [
      118,
      29,
      [
        "7636219331",
        -89
      ]
    ],
    [
      118,
      30,
      [
        "-836066437",
        -87
      ]
    ],
    [
      118,
      31,
      [
        "16583831",
        -83
      ]
    ],
    [
      118,
      32,
      [
        "-965290455",
        -90
      ]
    ],
    [
      118,
      33,
      [
        "1170677",
        -86
      ]
    ],
    [
      118,
      34,
      [
        "-35209271",
        -87
      ]
    ],
    [
      118,
      35,
      [
        "-48865043",
        -88
      ]
    ],
    [
      118,
      36,
      [
        "-7172997109",
        -95
      ]
    ],
    [
      118,
      37,
      [
        "-54410491",
        -88
      ]
    ],
    [
      118,
      38,
      [
        "-55603391",
        -88
      ]
    ],
    [
      118,
      39,
      [
        "-111854077",
        -89
      ]
    ],
    [
      118,
      40,
      [
        "-112864755",
        -89
      ]
    ],
    [
      118,
      41,
      [
        "-56858733",
        -88
      ]
    ],
    [
      118,
      42,
      [
        "-28662259",
        -87
      ]
    ],
    [
      118,
      43,
      [
        "-115419897",
        -89
      ]
    ],
    [
      118,
      44,
      [
        "-116295387",
        -89
      ]
    ],
    [
      118,
      45,
      [
        "-467328069",
        -91
      ]
    ],
    [
      118,
      46,
      [
        "-58877561",
        -88
      ]
    ],
    [
      118,
      47,
      [
        "-118089135",
        -89
      ]
    ],
    [
      118,
      48,
      [
        "-950623743",
        -92
      ]
    ],
    [
      118,
      49,
      [
        "-238295125",
        -90
      ]
    ],
    [
      118,
      50,
      [
        "-59841277",
        -88
      ]
    ],
    [
      118,
      51,
      [
        "-119800089",
        -89
      ]
    ],
    [
      118,
      52,
      [
        "-963145309",
        -92
      ]
    ],
    [
      118,
      53,
      [
        "-120456057",
        -89
      ]
    ],
    [
      118,
      54,
      [
        "-241739479",
        -90
      ]
    ],
    [
      118,
      55,
      [
        "-242198609",
        -90
      ]
    ],
    [
      118,
      56,
      [
        "-60689757",
        -88
      ]
    ],
    [
      118,
      57,
      [
        "-243419413",
        -90
      ]
    ],
    [
      118,
      58,
      [
        "-244045307",
        -90
      ]
    ],
    [
      118,
      59,
      [
        "-122388849",
        -89
      ]
    ],
    [
      118,
      60,
      [
        "-1918017",
        -83
      ]
    ],
    [
      118,
      61,
      [
        "-984232571",
        -92
      ]
    ],
    [
      118,
      62,
      [
        "-987796419",
        -92
      ]
    ],
    [
      118,
      63,
      [
        "-30942577",
        -87
      ]
    ],
    [
      118,
      64,
      [
        "-124083127",
        -89
      ]
    ],
    [
      118,
      65,
      [
        "-31104313",
        -87
      ]
    ],
    [
      118,
      66,
      [
        "-124544055",
        -89
      ]
    ],
    [
      118,
      67,
      [
        "-249602143",
        -90
      ]
    ],
    [
      118,
      68,
      [
        "-249923089",
        -90
      ]
    ],
    [
      118,
      69,
      [
        "-31243707",
        -87
      ]
    ],
    [
      118,
      70,
      [
        "-62504979",
        -88
      ]
    ],
    [
      118,
      71,
      [
        "-31247805",
        -87
      ]
    ],
    [
      118,
      72,
      [
        "-249573357",
        -90
      ]
    ],
    [
      118,
      73,
      [
        "-124779321",
        -89
      ]
    ],
    [
      118,
      74,
      [
        "-124442097",
        -89
      ]
    ],
    [
      118,
      75,
      [
        "-124321677",
        -89
      ]
    ],
    [
      118,
      76,
      [
        "-496366073",
        -91
      ]
    ],
    [
      118,
      77,
      [
        "-30975699",
        -87
      ]
    ],
    [
      118,
      78,
      [
        "-247512223",
        -90
      ]
    ],
    [
      118,
      79,
      [
        "-123471407",
        -89
      ]
    ],
    [
      118,
      80,
      [
        "-1028019839",
        -92
      ]
    ],
    [
      120,
      1,
      [
        "-20868044111930653",
        -77
      ]
    ],
    [
      120,
      2,
      [
        "28030369874302977",
        -79
      ]
    ],
    [
      120,
      3,
      [
        "297688003589514283",
        -82
      ]
    ],
    [
      120,
      4,
      [
        "-468942615189698257",
        -83
      ]
    ],
    [
      120,
      5,
      [
        "111794722857432671",
        -83
      ]
    ],
    [
      120,
      6,
      [
        "188873516415815403",
        -86
      ]
    ],
    [
      120,
      7,
      [
        "-1381849184255487339",
        -88
      ]
    ],
    [
      120,
      8,
      [
        "246002429479270311",
        -86
      ]
    ],
    [
      120,
      9,
      [
        "-795201798753041311",
        -89
      ]
    ],
    [
      120,
      10,
      [
        "613816736733853349",
        -92
      ]
    ],
    [
      120,
      11,
      [
        "135244408673435889",
        -89
      ]
    ],
    [
      120,
      12,
      [
        "-29260858983376817",
        -87
      ]
    ],
    [
      120,
      13,
      [
        "27683997083008559",
        -88
      ]
    ],
    [
      120,
      14,
      [
        "-3569341887375559",
        -87
      ]
    ],
    [
      120,
      15,
      [
        "-600528721315995",
        -88
      ]
    ],
    [
      120,
      16,
      [
        "3347486688719411",
        -89
      ]
    ],
    [
      120,
      17,
      [
        "-64263503739861469",
        -94
      ]
    ],
    [
      120,
      18,
      [
        "105468993027381",
        -86
      ]
    ],
    [
      120,
      19,
      [
        "-74048573307905",
        -87
      ]
    ],
    [
      120,
      20,
      [
        "185166616810745",
        -90
      ]
    ],
    [
      120,
      21,
      [
        "-1651663997535",
        -85
      ]
    ],
    [
      120,
      22,
      [
        "3670222019765",
        -88
      ]
    ],
    [
      120,
      23,
      [
        "-2299209724987",
        -89
      ]
    ],
    [
      120,
      24,
      [
        "3409394415321",
        -91
      ]
    ],
    [
      120,
      25,
      [
        "-2457449583753",
        -92
      ]
    ],
    [
      120,
      26,
      [
        "9905765463",
        -86
      ]
    ],
    [
      120,
      27,
      [
        "-6915332133",
        -90
      ]
    ],
    [
      120,
      28,
      [
        "-2812977057",
        -87
      ]
    ],
    [
      120,
      29,
      [
        "29968471443",
        -91
      ]
    ],
    [
      120,
      30,
      [
        "-495188991",
        -86
      ]
    ],
    [
      120,
      31,
      [
        "16077037557",
        -93
      ]
    ],
    [
      120,
      32,
      [
        "-47740353",
        -85
      ]
    ],
    [
      120,
      33,
      [
        "-1805462609",
        -92
      ]
    ],
    [
      120,
      34,
      [
        "-377179907",
        -89
      ]
    ],
    [
      120,
      35,
      [
        "-85797151",
        -87
      ]
    ],
    [
      120,
      36,
      [
        "-177871909",
        -88
      ]
    ],
    [
      120,
      37,
      [
        "-356441603",
        -89
      ]
    ],
    [
      120,
      38,
      [
        "-720935611",
        -90
      ]
    ],
    [
      120,
      39,
      [
        "-363379307",
        -89
      ]
    ],
    [
      120,
      40,
      [
        "-183184139",
        -88
      ]
    ],
    [
      120,
      41,
      [
        "-2953815695",
        -92
      ]
    ],
    [
      120,
      42,
      [
        "-92999963",
        -87
      ]
    ],
    [
      120,
      43,
      [
        "-374551309",
        -89
      ]
    ],
    [
      120,
      44,
      [
        "-12064847749",
        -94
      ]
    ],
    [
      120,
      45,
      [
        "-758240917",
        -90
      ]
    ],
    [
      120,
      46,
      [
        "-95338681",
        -87
      ]
    ],
    [
      120,
      47,
      [
        "-12252312283",
        -94
      ]
    ],
    [
      120,
      48,
      [
        "-192349753",
        -88
      ]
    ],
    [
      120,
      49,
      [
        "-96474439",
        -87
      ]
    ],
    [
      120,
      50,
      [
        "-387205147",
        -89
      ]
    ],
    [
      120,
      51,
      [
        "-776151621",
        -90
      ]
    ],
    [
      120,
      52,
      [
        "-1557157069",
        -91
      ]
    ],
    [
      120,
      53,
      [
        "-6238684493",
        -93
      ]
    ],
    [
      120,
      54,
      [
        "-781980805",
        -90
      ]
    ],
    [
      120,
      55,
      [
        "-195885345",
        -88
      ]
    ],
    [
      120,
      56,
      [
        "-3141943689",
        -92
      ]
    ],
    [
      120,
      57,
      [
        "-12599963177",
        -94
      ]
    ],
    [
      120,
      58,
      [
        "-1579171487",
        -91
      ]
    ],
    [
      120,
      59,
      [
        "-395925967",
        -89
      ]
    ],
    [
      120,
      60,
      [
        "-397028085",
        -89
      ]
    ],
    [
      120,
      61,
      [
        "-1592447573",
        -91
      ]
    ],
    [
      120,
      62,
      [
        "-199648477",
        -88
      ]
    ],
    [
      120,
      63,
      [
        "-200125829",
        -88
      ]
    ],
    [
      120,
      64,
      [
        "-100308089",
        -87
      ]
    ],
    [
      120,
      65,
      [
        "-1608148325",
        -91
      ]
    ],
    [
      120,
      66,
      [
        "-201301481",
        -88
      ]
    ],
    [
      120,
      67,
      [
        "-806374823",
        -90
      ]
    ],
    [
      120,
      68,
      [
        "-403444505",
        -89
      ]
    ],
    [
      120,
      69,
      [
        "-806991309",
        -90
      ]
    ],
    [
      120,
      70,
      [
        "-6455047881",
        -93
      ]
    ],
    [
      120,
      71,
      [
        "-3224954817",
        -92
      ]
    ],
    [
      120,
      72,
      [
        "-100659933",
        -87
      ]
    ],
    [
      120,
      73,
      [
        "-3217314581",
        -92
      ]
    ],
    [
      120,
      74,
      [
        "-401366095",
        -89
      ]
    ],
    [
      120,
      75,
      [
        "-50104483",
        -86
      ]
    ],
    [
      120,
      76,
      [
        "-800284631",
        -90
      ]
    ],
    [
      120,
      77,
      [
        "-799325345",
        -90
      ]
    ],
    [
      120,
      78,
      [
        "-99834255",
        -87
      ]
    ],
    [
      120,
      79,
      [
        "-199257143",
        -88
      ]
    ],
    [
      120,
      80,
      [
        "-829970815",
        -90
      ]
    ],
    [
      122,
      1,
      [
        "-1132792026838555",
        -73
      ]
    ],
    [
      122,
      2,
      [
        "7244178424835273",
        -77
      ]
    ],
    [
      122,
      3,
      [
        "6704199089710791",
        -77
      ]
    ],
    [
      122,
      4,
      [
        "-6171450229147617",
        -77
      ]
    ],
    [
      122,
      5,
      [
        "4001531765665555",
        -78
      ]
    ],
    [
      122,
      6,
      [
        "-2016490478837577",
        -82
      ]
    ],
    [
      122,
      7,
      [
        "-3157120991823459",
        -80
      ]
    ],
    [
      122,
      8,
      [
        "5020722549698415",
        -81
      ]
    ],
    [
      122,
      9,
      [
        "-7125555439777015",
        -83
      ]
    ],
    [
      122,
      10,
      [
        "-3231164970291819",
        -86
      ]
    ],
    [
      122,
      11,
      [
        "1725790576114469",
        -83
      ]
    ],
    [
      122,
      12,
      [
        "-6325055695776671",
        -86
      ]
    ],
    [
      122,
      13,
      [
        "6647070255199363",
        -95
      ]
    ],
    [
      122,
      14,
      [
        "7357079424638283",
        -88
      ]
    ],
    [
      122,
      15,
      [
        "-5789499825819251",
        -88
      ]
    ],
    [
      122,
      16,
      [
        "44806935145973",
        -82
      ]
    ],
    [
      122,
      17,
      [
        "-8662781887154159",
        -91
      ]
    ],
    [
      122,
      18,
      [
        "2687078163858367",
        -91
      ]
    ],
    [
      122,
      19,
      [
        "-5540554999667217",
        -94
      ]
    ],
    [
      122,
      20,
      [
        "7756769085989983",
        -97
      ]
    ],
    [
      122,
      21,
      [
        "3431423815674839",
        -99
      ]
    ],
    [
      122,
      22,
      [
        "-1739537333194113",
        -97
      ]
    ],
    [
      122,
      23,
      [
        "8380795088755797",
        -100
      ]
    ],
    [
      122,
      24,
      [
        "-3567923024412373",
        -100
      ]
    ],
    [
      122,
      25,
      [
        "4873710534202567",
        -102
      ]
    ],
    [
      122,
      26,
      [
        "-5709852701638575",
        -104
      ]
    ],
    [
      122,
      27,
      [
        "3069084344706143",
        -105
      ]
    ],
    [
      122,
      28,
      [
        "-3216447126560081",
        -107
      ]
    ],
    [
      122,
      29,
      [
        "411357556940473",
        -106
      ]
    ],
    [
      122,
      30,
      [
        "-2974576653332491",
        -111
      ]
    ],
    [
      122,
      31,
      [
        "6428449249136043",
        -115
      ]
    ],
    [
      122,
      32,
      [
        "269714237045031",
        -113
      ]
    ],
    [
      122,
      33,
      [
        "-3021151135009477",
        -116
      ]
    ],
    [
      122,
      34,
      [
        "4880037674020047",
        -118
      ]
    ],
    [
      122,
      35,
      [
        "-2157838290637423",
        -118
      ]
    ],
    [
      122,
      36,
      [
        "7495359527475329",
        -122
      ]
    ],
    [
      122,
      37,
      [
        "5931523733568075",
        -123
      ]
    ],
    [
      122,
      38,
      [
        "5445031051706717",
        -123
      ]
    ],
    [
      122,
      39,
      [
        "2518620889968515",
        -123
      ]
    ],
    [
      122,
      40,
      [
        "-8758977259608341",
        -124
      ]
    ],
    [
      122,
      41,
      [
        "-2692257339897129",
        -121
      ]
    ],
    [
      122,
      42,
      [
        "-1490468632750857",
        -120
      ]
    ],
    [
      122,
      43,
      [
        "-1278448749336781",
        -121
      ]
    ],
    [
      122,
      44,
      [
        "6903014483510603",
        -123
      ]
    ],
    [
      122,
      45,
      [
        "5857273925800465",
        -121
      ]
    ],
    [
      122,
      46,
      [
        "132740810378119",
        -115
      ]
    ],
    [
      122,
      47,
      [
        "1431257267933723",
        -118
      ]
    ],
    [
      122,
      48,
      [
        "5134076290647343",
        -120
      ]
    ],
    [
      122,
      49,
      [
        "2253067133958379",
        -119
      ]
    ],
    [
      122,
      50,
      [
        "4606073815865075",
        -121
      ]
    ],
    [
      122,
      51,
      [
        "4528539772426969",
        -125
      ]
    ],
    [
      122,
      52,
      [
        "-5652248028757261",
        -121
      ]
    ],
    [
      122,
      53,
      [
        "-2127357610349793",
        -119
      ]
    ],
    [
      122,
      54,
      [
        "-5916889054473533",
        -120
      ]
    ],
    [
      122,
      55,
      [
        "-177863293037701",
        -115
      ]
    ],
    [
      122,
      56,
      [
        "-2632511329750983",
        -119
      ]
    ],
    [
      122,
      57,
      [
        "-8431004570957239",
        -121
      ]
    ],
    [
      122,
      58,
      [
        "-6576416828926371",
        -121
      ]
    ],
    [
      122,
      59,
      [
        "-5351572288451347",
        -121
      ]
    ],
    [
      122,
      60,
      [
        "-8549949650825463",
        -122
      ]
    ],
    [
      122,
      61,
      [
        "-3318714227567889",
        -121
      ]
    ],
    [
      122,
      62,
      [
        "-7703640040962165",
        -123
      ]
    ],
    [
      122,
      63,
      [
        "3752920778794675",
        -123
      ]
    ],
    [
      122,
      64,
      [
        "7338348995536685",
        -122
      ]
    ],
    [
      122,
      65,
      [
        "6838223584946365",
        -121
      ]
    ],
    [
      122,
      66,
      [
        "1153926610737067",
        -118
      ]
    ],
    [
      122,
      67,
      [
        "5072723719367457",
        -120
      ]
    ],
    [
      122,
      68,
      [
        "5618894222433581",
        -120
      ]
    ],
    [
      122,
      69,
      [
        "727580576931741",
        -117
      ]
    ],
    [
      122,
      70,
      [
        "5918869207936415",
        -120
      ]
    ],
    [
      122,
      71,
      [
        "6020078468376691",
        -120
      ]
    ],
    [
      122,
      72,
      [
        "5409302043327037",
        -120
      ]
    ],
    [
      122,
      73,
      [
        "7895533324258583",
        -121
      ]
    ],
    [
      122,
      74,
      [
        "937490869906147",
        -119
      ]
    ],
    [
      122,
      75,
      [
        "-2832068386919421",
        -121
      ]
    ],
    [
      122,
      76,
      [
        "-4233143727257973",
        -120
      ]
    ],
    [
      122,
      77,
      [
        "-3484122222337413",
        -119
      ]
    ],
    [
      122,
      78,
      [
        "-4269969451203095",
        -119
      ]
    ],
    [
      122,
      79,
      [
        "-566488781932301",
        -116
      ]
    ],
    [
      122,
      80,
      [
        "-8907268224948945",
        -120
      ]
    ],
    [
      124,
      1,
      [
        "-4380844401181029",
        -75
      ]
    ],
    [
      124,
      2,
      [
        "5564907492010279",
        -76
      ]
    ],
    [
      124,
      3,
      [
        "4752685576100581",
        -80
      ]
    ],
    [
      124,
      4,
      [
        "-6733508560763843",
        -78
      ]
    ],
    [
      124,
      5,
      [
        "5166882267369625",
        -78
      ]
    ],
    [
      124,
      6,
      [
        "-1516694720781321",
        -77
      ]
    ],
    [
      124,
      7,
      [
        "4984001413504715",
        -80
      ]
    ],
    [
      124,
      8,
      [
        "-5547756000359951",
        -82
      ]
    ],
    [
      124,
      9,
      [
        "1058965146200891",
        -81
      ]
    ],
    [
      124,
      10,
      [
        "-1704015450085253",
        -82
      ]
    ],
    [
      124,
      11,
      [
        "4678397212067607",
        -84
      ]
    ],
    [
      124,
      12,
      [
        "-4428190910976633",
        -85
      ]
    ],
    [
      124,
      13,
      [
        "2626262679690237",
        -86
      ]
    ],
    [
      124,
      14,
      [
        "-5137309814521475",
        -93
      ]
    ],
    [
      124,
      15,
      [
        "-4461252068372907",
        -89
      ]
    ],
    [
      124,
      16,
      [
        "457210355018683",
        -86
      ]
    ],
    [
      124,
      17,
      [
        "-4131583664278759",
        -90
      ]
    ],
    [
      124,
      18,
      [
        "7915611712222097",
        -92
      ]
    ],
    [
      124,
      19,
      [
        "-6886418800388163",
        -93
      ]
    ],
    [
      124,
      20,
      [
        "2751607968314117",
        -93
      ]
    ],
    [
      124,
      21,
      [
        "-7947042612135493",
        -96
      ]
    ],
    [
      124,
      22,
      [
        "5078688262199485",
        -97
      ]
    ],
    [
      124,
      23,
      [
        "-1419368907372317",
        -97
      ]
    ],
    [
      124,
      24,
      [
        "43367898908315",
        -94
      ]
    ],
    [
      124,
      25,
      [
        "-2389122244404235",
        -102
      ]
    ],
    [
      124,
      26,
      [
        "7160623344178949",
        -106
      ]
    ],
    [
      124,
      27,
      [
        "-4189475271408671",
        -108
      ]
    ],
    [
      124,
      28,
      [
        "6829569349908355",
        -113
      ]
    ],
    [
      124,
      29,
      [
        "8286088623185703",
        -114
      ]
    ],
    [
      124,
      30,
      [
        "-6143476323864451",
        -115
      ]
    ],
    [
      124,
      31,
      [
        "-1734387666779199",
        -118
      ]
    ],
    [
      124,
      32,
      [
        "3820937308981639",
        -117
      ]
    ],
    [
      124,
      33,
      [
        "-6178358570838377",
        -118
      ]
    ],
    [
      124,
      34,
      [
        "2301253674519029",
        -118
      ]
    ],
    [
      124,
      35,
      [
        "-4957825011131089",
        -121
      ]
    ],
    [
      124,
      36,
      [
        "2401178130649297",
        -120
      ]
    ],
    [
      124,
      37,
      [
        "2987563303464753",
        -121
      ]
    ],
    [
      124,
      38,
      [
        "6058118515720979",
        -127
      ]
    ],
    [
      124,
      39,
      [
        "-6876553189445959",
        -123
      ]
    ],
    [
      124,
      40,
      [
        "-7437253218242369",
        -122
      ]
    ],
    [
      124,
      41,
      [
        "-8286053329591533",
        -122
      ]
    ],
    [
      124,
      42,
      [
        "-640771590250437",
        -119
      ]
    ],
    [
      124,
      43,
      [
        "2431183855438253",
        -123
      ]
    ],
    [
      124,
      44,
      [
        "8366582515553915",
        -122
      ]
    ],
    [
      124,
      45,
      [
        "7354756985285947",
        -121
      ]
    ],
    [
      124,
      46,
      [
        "8524482041011433",
        -121
      ]
    ],
    [
      124,
      47,
      [
        "4710637720603749",
        -120
      ]
    ],
    [
      124,
      48,
      [
        "3458922261309393",
        -120
      ]
    ],
    [
      124,
      49,
      [
        "5562188526047619",
        -121
      ]
    ],
    [
      124,
      50,
      [
        "7195876289086603",
        -123
      ]
    ],
    [
      124,
      51,
      [
        "-4832502002899025",
        -123
      ]
    ],
    [
      124,
      52,
      [
        "-2726179107407439",
        -120
      ]
    ],
    [
      124,
      53,
      [
        "-7243914869719031",
        -121
      ]
    ],
    [
      124,
      54,
      [
        "-5041905060950173",
        -120
      ]
    ],
    [
      124,
      55,
      [
        "-4657746594038787",
        -120
      ]
    ],
    [
      124,
      56,
      [
        "-69334482882405",
        -114
      ]
    ],
    [
      124,
      57,
      [
        "-103728403727089",
        -115
      ]
    ],
    [
      124,
      58,
      [
        "-4753090919640571",
        -121
      ]
    ],
    [
      124,
      59,
      [
        "-6147009077428257",
        -122
      ]
    ],
    [
      124,
      60,
      [
        "-6866971259612523",
        -123
      ]
    ],
    [
      124,
      61,
      [
        "-931160178237893",
        -121
      ]
    ],
    [
      124,
      62,
      [
        "7622261890739659",
        -127
      ]
    ],
    [
      124,
      63,
      [
        "7546159642658677",
        -123
      ]
    ],
    [
      124,
      64,
      [
        "6523884315271631",
        -122
      ]
    ],
    [
      124,
      65,
      [
        "2672194173745505",
        -120
      ]
    ],
    [
      124,
      66,
      [
        "3317584164318873",
        -120
      ]
    ],
    [
      124,
      67,
      [
        "7661050233446015",
        -121
      ]
    ],
    [
      124,
      68,
      [
        "2328958884920925",
        -119
      ]
    ],
    [
      124,
      69,
      [
        "5096179902285759",
        -120
      ]
    ],
    [
      124,
      70,
      [
        "5450011652098293",
        -120
      ]
    ],
    [
      124,
      71,
      [
        "5367324737667461",
        -120
      ]
    ],
    [
      124,
      72,
      [
        "4277032662682399",
        -120
      ]
    ],
    [
      124,
      73,
      [
        "5013172966201271",
        -121
      ]
    ],
    [
      124,
      74,
      [
        "6066173966603189",
        -126
      ]
    ],
    [
      124,
      75,
      [
        "-364592978421481",
        -117
      ]
    ],
    [
      124,
      76,
      [
        "-2524403624994859",
        -119
      ]
    ],
    [
      124,
      77,
      [
        "-3479053302773131",
        -119
      ]
    ],
    [
      124,
      78,
      [
        "-233426161006159",
        -115
      ]
    ],
    [
      124,
      79,
      [
        "-7270332933886759",
        -120
      ]
    ],
    [
      124,
      80,
      [
        "-3299789251527057",
        -119
      ]
    ],
    [
      126,
      1,
      [
        "-2929540840458943",
        -74
      ]
    ],
    [
      126,
      2,
      [
        "5131716219098047",
        -76
      ]
    ],
    [
      126,
      3,
      [
        "6456958000055887",
        -77
      ]
    ],
    [
      126,
      4,
      [
        "-3021402032286557",
        -76
      ]
    ],
    [
      126,
      5,
      [
        "6527419321539295",
        -79
      ]
    ],
    [
      126,
      6,
      [
        "4145513664137425",
        -81
      ]
    ],
    [
      126,
      7,
      [
        "-1233394727343539",
        -78
      ]
    ],
    [
      126,
      8,
      [
        "7418619970517943",
        -81
      ]
    ],
    [
      126,
      9,
      [
        "-6548583382944227",
        -82
      ]
    ],
    [
      126,
      10,
      [
        "4994094320885869",
        -84
      ]
    ],
    [
      126,
      11,
      [
        "912150513600177",
        -83
      ]
    ],
    [
      126,
      12,
      [
        "-1803987438978429",
        -84
      ]
    ],
    [
      126,
      13,
      [
        "8918934836492743",
        -88
      ]
    ],
    [
      126,
      14,
      [
        "7351826671956939",
        -90
      ]
    ],
    [
      126,
      15,
      [
        "-7835864675648621",
        -89
      ]
    ],
    [
      126,
      16,
      [
        "5658897373837313",
        -89
      ]
    ],
    [
      126,
      17,
      [
        "-379651163894997",
        -86
      ]
    ],
    [
      126,
      18,
      [
        "5576187133662599",
        -91
      ]
    ],
    [
      126,
      19,
      [
        "-4576466754048979",
        -92
      ]
    ],
    [
      126,
      20,
      [
        "1692338253040159",
        -92
      ]
    ],
    [
      126,
      21,
      [
        "-4490250645641251",
        -95
      ]
    ],
    [
      126,
      22,
      [
        "5323349406386915",
        -97
      ]
    ],
    [
      126,
      23,
      [
        "-2839682042374247",
        -98
      ]
    ],
    [
      126,
      24,
      [
        "5589762983885901",
        -101
      ]
    ],
    [
      126,
      25,
      [
        "-5264181937796653",
        -103
      ]
    ],
    [
      126,
      26,
      [
        "2391493404547593",
        -104
      ]
    ],
    [
      126,
      27,
      [
        "-7699526719266339",
        -108
      ]
    ],
    [
      126,
      28,
      [
        "3965904995940451",
        -110
      ]
    ],
    [
      126,
      29,
      [
        "7083523914753805",
        -114
      ]
    ],
    [
      126,
      30,
      [
        "-2029316435403257",
        -112
      ]
    ],
    [
      126,
      31,
      [
        "5602189846117437",
        -115
      ]
    ],
    [
      126,
      32,
      [
        "-1310521528376893",
        -115
      ]
    ],
    [
      126,
      33,
      [
        "-7855772846830239",
        -121
      ]
    ],
    [
      126,
      34,
      [
        "7740633463510297",
        -122
      ]
    ],
    [
      126,
      35,
      [
        "-8427117236819631",
        -122
      ]
    ],
    [
      126,
      36,
      [
        "1199241627260773",
        -120
      ]
    ],
    [
      126,
      37,
      [
        "5432491397269893",
        -122
      ]
    ],
    [
      126,
      38,
      [
        "1493991935581439",
        -123
      ]
    ],
    [
      126,
      39,
      [
        "-672956765801149",
        -122
      ]
    ],
    [
      126,
      40,
      [
        "-2494826027316173",
        -121
      ]
    ],
    [
      126,
      41,
      [
        "-1364477543467597",
        -120
      ]
    ],
    [
      126,
      42,
      [
        "-843577180295887",
        -121
      ]
    ],
    [
      126,
      43,
      [
        "6200593869185991",
        -122
      ]
    ],
    [
      126,
      44,
      [
        "1987451227504697",
        -119
      ]
    ],
    [
      126,
      45,
      [
        "6201552655350353",
        -120
      ]
    ],
    [
      126,
      46,
      [
        "7441568868233339",
        -120
      ]
    ],
    [
      126,
      47,
      [
        "3913114440192875",
        -119
      ]
    ],
    [
      126,
      48,
      [
        "748125010144999",
        -117
      ]
    ],
    [
      126,
      49,
      [
        "8047163418014607",
        -121
      ]
    ],
    [
      126,
      50,
      [
        "2551782348517915",
        -123
      ]
    ],
    [
      126,
      51,
      [
        "-2799909503840847",
        -120
      ]
    ],
    [
      126,
      52,
      [
        "-5897715149714569",
        -120
      ]
    ],
    [
      126,
      53,
      [
        "-7177362744237683",
        -120
      ]
    ],
    [
      126,
      54,
      [
        "-4122010361237795",
        -119
      ]
    ],
    [
      126,
      55,
      [
        "-895478033558051",
        -117
      ]
    ],
    [
      126,
      56,
      [
        "-6509498860953335",
        -120
      ]
    ],
    [
      126,
      57,
      [
        "-4998018876092033",
        -120
      ]
    ],
    [
      126,
      58,
      [
        "-8173923247102119",
        -121
      ]
    ],
    [
      126,
      59,
      [
        "-6102732437722123",
        -121
      ]
    ],
    [
      126,
      60,
      [
        "-8011745610349623",
        -122
      ]
    ],
    [
      126,
      61,
      [
        "-6291050908629691",
        -123
      ]
    ],
    [
      126,
      62,
      [
        "1986983420697131",
        -121
      ]
    ],
    [
      126,
      63,
      [
        "6079267475622891",
        -121
      ]
    ],
    [
      126,
      64,
      [
        "4847690980998487",
        -120
      ]
    ],
    [
      126,
      65,
      [
        "6656272983384173",
        -120
      ]
    ],
    [
      126,
      66,
      [
        "3785755928035943",
        -119
      ]
    ],
    [
      126,
      67,
      [
        "2071512790606843",
        -118
      ]
    ],
    [
      126,
      68,
      [
        "2209366569482741",
        -118
      ]
    ],
    [
      126,
      69,
      [
        "8731328366188761",
        -120
      ]
    ],
    [
      126,
      70,
      [
        "4213522274407297",
        -119
      ]
    ],
    [
      126,
      71,
      [
        "3601359349474051",
        -119
      ]
    ],
    [
      126,
      72,
      [
        "4772906446205729",
        -120
      ]
    ],
    [
      126,
      73,
      [
        "1520373984833911",
        -120
      ]
    ],
    [
      126,
      74,
      [
        "-1309470031284407",
        -119
      ]
    ],
    [
      126,
      75,
      [
        "-6848836789967609",
        -120
      ]
    ],
    [
      126,
      76,
      [
        "-5007761219027935",
        -119
      ]
    ],
    [
      126,
      77,
      [
        "-3133740575578145",
        -118
      ]
    ],
    [
      126,
      78,
      [
        "-819926875446993",
        -116
      ]
    ],
    [
      126,
      79,
      [
        "-6403444988973185",
        -119
      ]
    ],
    [
      126,
      80,
      [
        "-5845106247749693",
        -119
      ]
    ],
    [
      128,
      1,
      [
        "8669522508341951",
        -77
      ]
    ],
    [
      128,
      2,
      [
        "-6645354437015793",
        -77
      ]
    ],
    [
      128,
      3,
      [
        "8579547268836249",
        -79
      ]
    ],
    [
      128,
      4,
      [
        "-2408787328388525",
        -79
      ]
    ],
    [
      128,
      5,
      [
        "-878503476947675",
        -80
      ]
    ],
    [
      128,
      6,
      [
        "7246486383154131",
        -81
      ]
    ],
    [
      128,
      7,
      [
        "-5693778971333857",
        -81
      ]
    ],
    [
      128,
      8,
      [
        "2987086166701185",
        -81
      ]
    ],
    [
      128,
      9,
      [
        "-6364290111610643",
        -83
      ]
    ],
    [
      128,
      10,
      [
        "7046622488996851",
        -84
      ]
    ],
    [
      128,
      11,
      [
        "-6764662890635567",
        -85
      ]
    ],
    [
      128,
      12,
      [
        "2658692732821487",
        -85
      ]
    ],
    [
      128,
      13,
      [
        "-1732225746723823",
        -86
      ]
    ],
    [
      128,
      14,
      [
        "919678948048053",
        -87
      ]
    ],
    [
      128,
      15,
      [
        "-5565999663374071",
        -92
      ]
    ],
    [
      128,
      16,
      [
        "6059449756407479",
        -99
      ]
    ],
    [
      128,
      17,
      [
        "5919915536261417",
        -95
      ]
    ],
    [
      128,
      18,
      [
        "-1121260398692987",
        -93
      ]
    ],
    [
      128,
      19,
      [
        "4713274255101759",
        -96
      ]
    ],
    [
      128,
      20,
      [
        "-1984389683799533",
        -96
      ]
    ],
    [
      128,
      21,
      [
        "5715934166038899",
        -99
      ]
    ],
    [
      128,
      22,
      [
        "-7384036323869295",
        -101
      ]
    ],
    [
      128,
      23,
      [
        "4301467071461719",
        -102
      ]
    ],
    [
      128,
      24,
      [
        "-4258028900417287",
        -104
      ]
    ],
    [
      128,
      25,
      [
        "2996226876426373",
        -106
      ]
    ],
    [
      128,
      26,
      [
        "-5731500366494415",
        -113
      ]
    ],
    [
      128,
      27,
      [
        "-8147049749196895",
        -111
      ]
    ],
    [
      128,
      28,
      [
        "1146669019718205",
        -109
      ]
    ],
    [
      128,
      29,
      [
        "-6974419300384025",
        -113
      ]
    ],
    [
      128,
      30,
      [
        "4240960074665665",
        -114
      ]
    ],
    [
      128,
      31,
      [
        "-7564790484671481",
        -117
      ]
    ],
    [
      128,
      32,
      [
        "3050121998121005",
        -118
      ]
    ],
    [
      128,
      33,
      [
        "-1380850862317803",
        -122
      ]
    ],
    [
      128,
      34,
      [
        "-6873236043324089",
        -123
      ]
    ],
    [
      128,
      35,
      [
        "-1989059575797477",
        -121
      ]
    ],
    [
      128,
      36,
      [
        "-7146601310027823",
        -123
      ]
    ],
    [
      128,
      37,
      [
        "1656868943780045",
        -124
      ]
    ],
    [
      128,
      38,
      [
        "2441243924723799",
        -124
      ]
    ],
    [
      128,
      39,
      [
        "42057318180189",
        -115
      ]
    ],
    [
      128,
      40,
      [
        "7490904239415323",
        -123
      ]
    ],
    [
      128,
      41,
      [
        "3901599030808077",
        -123
      ]
    ],
    [
      128,
      42,
      [
        "-6254086784132867",
        -124
      ]
    ],
    [
      128,
      43,
      [
        "-5085161637624269",
        -122
      ]
    ],
    [
      128,
      44,
      [
        "-7901657445136721",
        -122
      ]
    ],
    [
      128,
      45,
      [
        "-1157673851500643",
        -119
      ]
    ],
    [
      128,
      46,
      [
        "-4552955302128219",
        -121
      ]
    ],
    [
      128,
      47,
      [
        "-6805977164903533",
        -122
      ]
    ],
    [
      128,
      48,
      [
        "-5955398844043769",
        -122
      ]
    ],
    [
      128,
      49,
      [
        "-914873061068607",
        -122
      ]
    ],
    [
      128,
      50,
      [
        "2880014844762099",
        -131
      ]
    ],
    [
      128,
      51,
      [
        "261509606552843",
        -118
      ]
    ],
    [
      128,
      52,
      [
        "5948396106591375",
        -122
      ]
    ],
    [
      128,
      53,
      [
        "2395177951320485",
        -120
      ]
    ],
    [
      128,
      54,
      [
        "549485991565347",
        -118
      ]
    ],
    [
      128,
      55,
      [
        "5447477001152759",
        -121
      ]
    ],
    [
      128,
      56,
      [
        "7283328029272993",
        -122
      ]
    ],
    [
      128,
      57,
      [
        "6500205492805529",
        -122
      ]
    ],
    [
      128,
      58,
      [
        "5506454853027143",
        -123
      ]
    ],
    [
      128,
      59,
      [
        "8965669062350257",
        -125
      ]
    ],
    [
      128,
      60,
      [
        "-845776626979741",
        -122
      ]
    ],
    [
      128,
      61,
      [
        "-8560086737001179",
        -124
      ]
    ],
    [
      128,
      62,
      [
        "-4703780349201307",
        -123
      ]
    ],
    [
      128,
      63,
      [
        "-3062421063406633",
        -122
      ]
    ],
    [
      128,
      64,
      [
        "-2165295168016769",
        -121
      ]
    ],
    [
      128,
      65,
      [
        "-84542544259675",
        -116
      ]
    ],
    [
      128,
      66,
      [
        "-8618916527560051",
        -122
      ]
    ],
    [
      128,
      67,
      [
        "-5088145444759699",
        -121
      ]
    ],
    [
      128,
      68,
      [
        "-1444498892772681",
        -119
      ]
    ],
    [
      128,
      69,
      [
        "-1562286751991855",
        -119
      ]
    ],
    [
      128,
      70,
      [
        "-2612307541498957",
        -120
      ]
    ],
    [
      128,
      71,
      [
        "-7806736443939847",
        -122
      ]
    ],
    [
      128,
      72,
      [
        "-7119916190744601",
        -123
      ]
    ],
    [
      128,
      73,
      [
        "1977535432588209",
        -122
      ]
    ],
    [
      128,
      74,
      [
        "3200592341266389",
        -121
      ]
    ],
    [
      128,
      75,
      [
        "5459704953729269",
        -121
      ]
    ],
    [
      128,
      76,
      [
        "7425989950535433",
        -121
      ]
    ],
    [
      128,
      77,
      [
        "8018083036608753",
        -121
      ]
    ],
    [
      128,
      78,
      [
        "141185086697079",
        -115
      ]
    ],
    [
      128,
      79,
      [
        "8385531627187437",
        -121
      ]
    ],
    [
      128,
      80,
      [
        "4052174294188797",
        -120
      ]
    ],
    [
      130,
      1,
      [
        "-4953654335776527",
        -78
      ]
    ],
    [
      130,
      2,
      [
        "7107002146442957",
        -79
      ]
    ],
    [
      130,
      3,
      [
        "-5593156321343763",
        -81
      ]
    ],
    [
      130,
      4,
      [
        "-6447100220371425",
        -83
      ]
    ],
    [
      130,
      5,
      [
        "2033821595649299",
        -80
      ]
    ],
    [
      130,
      6,
      [
        "-2221553489543417",
        -80
      ]
    ],
    [
      130,
      7,
      [
        "1347789301302567",
        -80
      ]
    ],
    [
      130,
      8,
      [
        "-4420223214158371",
        -83
      ]
    ],
    [
      130,
      9,
      [
        "831416993757951",
        -82
      ]
    ],
    [
      130,
      10,
      [
        "-5119351804159975",
        -86
      ]
    ],
    [
      130,
      11,
      [
        "3236986791996647",
        -87
      ]
    ],
    [
      130,
      12,
      [
        "-7811437641634773",
        -90
      ]
    ],
    [
      130,
      13,
      [
        "8739759297516501",
        -91
      ]
    ],
    [
      130,
      14,
      [
        "-5451826821664455",
        -91
      ]
    ],
    [
      130,
      15,
      [
        "1153398570345567",
        -90
      ]
    ],
    [
      130,
      16,
      [
        "-5070860713042673",
        -94
      ]
    ],
    [
      130,
      17,
      [
        "7856802841985091",
        -97
      ]
    ],
    [
      130,
      18,
      [
        "-3327569041770053",
        -98
      ]
    ],
    [
      130,
      19,
      [
        "2629279551000719",
        -99
      ]
    ],
    [
      130,
      20,
      [
        "-302744781570671",
        -97
      ]
    ],
    [
      130,
      21,
      [
        "475404838050615",
        -99
      ]
    ],
    [
      130,
      22,
      [
        "-1138572308363561",
        -102
      ]
    ],
    [
      130,
      23,
      [
        "4745406805460233",
        -107
      ]
    ],
    [
      130,
      24,
      [
        "6169358980777787",
        -108
      ]
    ],
    [
      130,
      25,
      [
        "-2899948795331975",
        -107
      ]
    ],
    [
      130,
      26,
      [
        "1466172561920085",
        -107
      ]
    ],
    [
      130,
      27,
      [
        "-2234079082587873",
        -109
      ]
    ],
    [
      130,
      28,
      [
        "5619144877872703",
        -112
      ]
    ],
    [
      130,
      29,
      [
        "-3070811656599997",
        -113
      ]
    ],
    [
      130,
      30,
      [
        "6019080381894715",
        -116
      ]
    ],
    [
      130,
      31,
      [
        "-6004163177064001",
        -118
      ]
    ],
    [
      130,
      32,
      [
        "5366873781595123",
        -120
      ]
    ],
    [
      130,
      33,
      [
        "-2946002272507451",
        -121
      ]
    ],
    [
      130,
      34,
      [
        "6827060835462921",
        -124
      ]
    ],
    [
      130,
      35,
      [
        "5618534518110293",
        -124
      ]
    ],
    [
      130,
      36,
      [
        "4920240316435631",
        -125
      ]
    ],
    [
      130,
      37,
      [
        "6779515985761439",
        -125
      ]
    ],
    [
      130,
      38,
      [
        "-5158922904371199",
        -123
      ]
    ],
    [
      130,
      39,
      [
        "370757368350203",
        -123
      ]
    ],
    [
      130,
      40,
      [
        "-1774456244548199",
        -122
      ]
    ],
    [
      130,
      41,
      [
        "-8585304241299961",
        -128
      ]
    ],
    [
      130,
      42,
      [
        "6014503794082921",
        -125
      ]
    ],
    [
      130,
      43,
      [
        "973448389355413",
        -121
      ]
    ],
    [
      130,
      44,
      [
        "1259357510568855",
        -121
      ]
    ],
    [
      130,
      45,
      [
        "163598947249505",
        -118
      ]
    ],
    [
      130,
      46,
      [
        "4744872054011167",
        -123
      ]
    ],
    [
      130,
      47,
      [
        "259324546505655",
        -119
      ]
    ],
    [
      130,
      48,
      [
        "677180331967195",
        -123
      ]
    ],
    [
      130,
      49,
      [
        "359557684269813",
        -120
      ]
    ],
    [
      130,
      50,
      [
        "-437461223425757",
        -120
      ]
    ],
    [
      130,
      51,
      [
        "-2283318772138685",
        -123
      ]
    ],
    [
      130,
      52,
      [
        "-2956341983733075",
        -122
      ]
    ],
    [
      130,
      53,
      [
        "-4690757463971161",
        -123
      ]
    ],
    [
      130,
      54,
      [
        "-8172595980491059",
        -123
      ]
    ],
    [
      130,
      55,
      [
        "-1726735008489139",
        -122
      ]
    ],
    [
      130,
      56,
      [
        "-3385630558205519",
        -122
      ]
    ],
    [
      130,
      57,
      [
        "-689977285643099",
        -122
      ]
    ],
    [
      130,
      58,
      [
        "-5512890567971835",
        -124
      ]
    ],
    [
      130,
      59,
      [
        "578065559565217",
        -123
      ]
    ],
    [
      130,
      60,
      [
        "4039258050525611",
        -135
      ]
    ],
    [
      130,
      61,
      [
        "6348247108439881",
        -126
      ]
    ],
    [
      130,
      62,
      [
        "4626203291584907",
        -124
      ]
    ],
    [
      130,
      63,
      [
        "1375588503705807",
        -122
      ]
    ],
    [
      130,
      64,
      [
        "7890999131200133",
        -124
      ]
    ],
    [
      130,
      65,
      [
        "5414828989473091",
        -123
      ]
    ],
    [
      130,
      66,
      [
        "4556440448107543",
        -123
      ]
    ],
    [
      130,
      67,
      [
        "7384038864983401",
        -123
      ]
    ],
    [
      130,
      68,
      [
        "7096248597833573",
        -123
      ]
    ],
    [
      130,
      69,
      [
        "6289459917074105",
        -123
      ]
    ],
    [
      130,
      70,
      [
        "6444909333166307",
        -123
      ]
    ],
    [
      130,
      71,
      [
        "6216638821800069",
        -124
      ]
    ],
    [
      130,
      72,
      [
        "3819539555427737",
        -125
      ]
    ],
    [
      130,
      73,
      [
        "-1847803244314565",
        -123
      ]
    ],
    [
      130,
      74,
      [
        "-6076110148698795",
        -123
      ]
    ],
    [
      130,
      75,
      [
        "-3588591975949333",
        -122
      ]
    ],
    [
      130,
      76,
      [
        "-4061693324582187",
        -122
      ]
    ],
    [
      130,
      77,
      [
        "-4332816473340999",
        -122
      ]
    ],
    [
      130,
      78,
      [
        "-2501045773307869",
        -122
      ]
    ],
    [
      130,
      79,
      [
        "-4924933304746889",
        -123
      ]
    ],
    [
      130,
      80,
      [
        "-7370428925204241",
        -126
      ]
    ],
    [
      132,
      1,
      [
        "5072746432611911",
        -83
      ]
    ],
    [
      132,
      2,
      [
        "-7170256074261875",
        -83
      ]
    ],
    [
      132,
      3,
      [
        "741795992261233",
        -79
      ]
    ],
    [
      132,
      4,
      [
        "-8830520846502223",
        -82
      ]
    ],
    [
      132,
      5,
      [
        "4891800196373593",
        -81
      ]
    ],
    [
      132,
      6,
      [
        "-7433004287624871",
        -82
      ]
    ],
    [
      132,
      7,
      [
        "7756425968167847",
        -83
      ]
    ],
    [
      132,
      8,
      [
        "-3124429539491421",
        -83
      ]
    ],
    [
      132,
      9,
      [
        "596969388219849",
        -82
      ]
    ],
    [
      132,
      10,
      [
        "-6894483719464703",
        -87
      ]
    ],
    [
      132,
      11,
      [
        "3203473405277009",
        -88
      ]
    ],
    [
      132,
      12,
      [
        "3409356399454113",
        -97
      ]
    ],
    [
      132,
      13,
      [
        "-3231100599884721",
        -92
      ]
    ],
    [
      132,
      14,
      [
        "5665801039156807",
        -98
      ]
    ],
    [
      132,
      15,
      [
        "5284452358296613",
        -96
      ]
    ],
    [
      132,
      16,
      [
        "1943479541186315",
        -97
      ]
    ],
    [
      132,
      17,
      [
        "-2643715872429979",
        -96
      ]
    ],
    [
      132,
      18,
      [
        "6351043761924167",
        -98
      ]
    ],
    [
      132,
      19,
      [
        "-4834501641476569",
        -99
      ]
    ],
    [
      132,
      20,
      [
        "1366603795295791",
        -99
      ]
    ],
    [
      132,
      21,
      [
        "-2396703296704763",
        -102
      ]
    ],
    [
      132,
      22,
      [
        "7337431682598793",
        -106
      ]
    ],
    [
      132,
      23,
      [
        "-4361238255896169",
        -107
      ]
    ],
    [
      132,
      24,
      [
        "4672086415003093",
        -108
      ]
    ],
    [
      132,
      25,
      [
        "-2328550915702017",
        -108
      ]
    ],
    [
      132,
      26,
      [
        "436321162079757",
        -107
      ]
    ],
    [
      132,
      27,
      [
        "-7410499627558779",
        -113
      ]
    ],
    [
      132,
      28,
      [
        "8137732455961603",
        -116
      ]
    ],
    [
      132,
      29,
      [
        "3840677236809429",
        -117
      ]
    ],
    [
      132,
      30,
      [
        "-1892863803391403",
        -116
      ]
    ],
    [
      132,
      31,
      [
        "6654115315386495",
        -119
      ]
    ],
    [
      132,
      32,
      [
        "-8422696184965561",
        -121
      ]
    ],
    [
      132,
      33,
      [
        "8212480526737731",
        -123
      ]
    ],
    [
      132,
      34,
      [
        "-5159963631479915",
        -124
      ]
    ],
    [
      132,
      35,
      [
        "8957023062860981",
        -126
      ]
    ],
    [
      132,
      36,
      [
        "-7356215518418819",
        -129
      ]
    ],
    [
      132,
      37,
      [
        "2110910013512575",
        -124
      ]
    ],
    [
      132,
      38,
      [
        "-5914191174360371",
        -124
      ]
    ],
    [
      132,
      39,
      [
        "6161134066651329",
        -124
      ]
    ],
    [
      132,
      40,
      [
        "-4643035601537119",
        -124
      ]
    ],
    [
      132,
      41,
      [
        "1923594881385679",
        -125
      ]
    ],
    [
      132,
      42,
      [
        "-1895987565656971",
        -125
      ]
    ],
    [
      132,
      43,
      [
        "5890059736553387",
        -129
      ]
    ],
    [
      132,
      44,
      [
        "-2949944595655015",
        -126
      ]
    ],
    [
      132,
      45,
      [
        "-4601011523163379",
        -126
      ]
    ],
    [
      132,
      46,
      [
        "-407808880123853",
        -123
      ]
    ],
    [
      132,
      47,
      [
        "-1449290804108877",
        -125
      ]
    ],
    [
      132,
      48,
      [
        "-2089797780835601",
        -124
      ]
    ],
    [
      132,
      49,
      [
        "4138028411775259",
        -124
      ]
    ],
    [
      132,
      50,
      [
        "-4621341976077651",
        -124
      ]
    ],
    [
      132,
      51,
      [
        "1378491039696301",
        -123
      ]
    ],
    [
      132,
      52,
      [
        "-540217130651081",
        -122
      ]
    ],
    [
      132,
      53,
      [
        "1036102514749961",
        -123
      ]
    ],
    [
      132,
      54,
      [
        "-2760308752241739",
        -124
      ]
    ],
    [
      132,
      55,
      [
        "4665255331431891",
        -124
      ]
    ],
    [
      132,
      56,
      [
        "-8222407097539933",
        -125
      ]
    ],
    [
      132,
      57,
      [
        "2177467158435873",
        -123
      ]
    ],
    [
      132,
      58,
      [
        "-6149168164037439",
        -125
      ]
    ],
    [
      132,
      59,
      [
        "8067294916535787",
        -126
      ]
    ],
    [
      132,
      60,
      [
        "-1261891865734931",
        -123
      ]
    ],
    [
      132,
      61,
      [
        "-1255362558833799",
        -129
      ]
    ],
    [
      132,
      62,
      [
        "1158799616831067",
        -124
      ]
    ],
    [
      132,
      63,
      [
        "1319592102775559",
        -125
      ]
    ],
    [
      132,
      64,
      [
        "2863600970343359",
        -125
      ]
    ],
    [
      132,
      65,
      [
        "-1136578692378871",
        -129
      ]
    ],
    [
      132,
      66,
      [
        "-5796788536969095",
        -125
      ]
    ],
    [
      132,
      67,
      [
        "3451263134941797",
        -126
      ]
    ],
    [
      132,
      68,
      [
        "-4296365324958849",
        -125
      ]
    ],
    [
      132,
      69,
      [
        "-5051976182187131",
        -127
      ]
    ],
    [
      132,
      70,
      [
        "5679554951822499",
        -126
      ]
    ],
    [
      132,
      71,
      [
        "-1360108068535441",
        -125
      ]
    ],
    [
      132,
      72,
      [
        "7460392482949867",
        -126
      ]
    ],
    [
      132,
      73,
      [
        "5568128772994261",
        -127
      ]
    ],
    [
      132,
      74,
      [
        "-662352361220293",
        -124
      ]
    ],
    [
      132,
      75,
      [
        "1267238143292123",
        -123
      ]
    ],
    [
      132,
      76,
      [
        "4849818192695651",
        -125
      ]
    ],
    [
      132,
      77,
      [
        "4827709895128493",
        -124
      ]
    ],
    [
      132,
      78,
      [
        "2397213075373949",
        -122
      ]
    ],
    [
      132,
      79,
      [
        "3532633563932731",
        -123
      ]
    ],
    [
      132,
      80,
      [
        "5901893761855499",
        -123
      ]
    ],
    [
      134,
      1,
      [
        "-4736610807298127",
        -79
      ]
    ],
    [
      134,
      2,
      [
        "5756301812538925",
        -80
      ]
    ],
    [
      134,
      3,
      [
        "6252897455239015",
        -84
      ]
    ],
    [
      134,
      4,
      [
        "-2422859337895891",
        -81
      ]
    ],
    [
      134,
      5,
      [
        "6810999664856033",
        -84
      ]
    ],
    [
      134,
      6,
      [
        "-376529677129723",
        -82
      ]
    ],
    [
      134,
      7,
      [
        "360575612923043",
        -83
      ]
    ],
    [
      134,
      8,
      [
        "-2944666032762519",
        -86
      ]
    ],
    [
      134,
      9,
      [
        "5153158617640509",
        -87
      ]
    ],
    [
      134,
      10,
      [
        "-6288549158315757",
        -88
      ]
    ],
    [
      134,
      11,
      [
        "5412433369999853",
        -89
      ]
    ],
    [
      134,
      12,
      [
        "-6873417763435101",
        -91
      ]
    ],
    [
      134,
      13,
      [
        "6311595754810005",
        -93
      ]
    ],
    [
      134,
      14,
      [
        "-8218504846487433",
        -97
      ]
    ],
    [
      134,
      15,
      [
        "-4476237094498013",
        -96
      ]
    ],
    [
      134,
      16,
      [
        "7421691940249803",
        -97
      ]
    ],
    [
      134,
      17,
      [
        "-7212243971439999",
        -98
      ]
    ],
    [
      134,
      18,
      [
        "4800290034824837",
        -99
      ]
    ],
    [
      134,
      19,
      [
        "-3365660627024545",
        -101
      ]
    ],
    [
      134,
      20,
      [
        "-5467371310702275",
        -104
      ]
    ],
    [
      134,
      21,
      [
        "3280576144234633",
        -103
      ]
    ],
    [
      134,
      22,
      [
        "-1480069061347611",
        -103
      ]
    ],
    [
      134,
      23,
      [
        "7189036602166175",
        -107
      ]
    ],
    [
      134,
      24,
      [
        "-6522738856909059",
        -109
      ]
    ],
    [
      134,
      25,
      [
        "5169629517177443",
        -111
      ]
    ],
    [
      134,
      26,
      [
        "-3035651807880769",
        -112
      ]
    ],
    [
      134,
      27,
      [
        "6294947337740265",
        -114
      ]
    ],
    [
      134,
      28,
      [
        "-6702764797159275",
        -115
      ]
    ],
    [
      134,
      29,
      [
        "5990293350631275",
        -116
      ]
    ],
    [
      134,
      30,
      [
        "-586100214381295",
        -114
      ]
    ],
    [
      134,
      31,
      [
        "6231563176472143",
        -119
      ]
    ],
    [
      134,
      32,
      [
        "-8329760867963295",
        -121
      ]
    ],
    [
      134,
      33,
      [
        "1194396948798505",
        -120
      ]
    ],
    [
      134,
      34,
      [
        "-2686259886819395",
        -123
      ]
    ],
    [
      134,
      35,
      [
        "5104743395763021",
        -124
      ]
    ],
    [
      134,
      36,
      [
        "-2842588621335601",
        -127
      ]
    ],
    [
      134,
      37,
      [
        "4549639709872947",
        -129
      ]
    ],
    [
      134,
      38,
      [
        "-6290137290838039",
        -124
      ]
    ],
    [
      134,
      39,
      [
        "590316246096501",
        -121
      ]
    ],
    [
      134,
      40,
      [
        "-6113689856836257",
        -124
      ]
    ],
    [
      134,
      41,
      [
        "7097483731564137",
        -125
      ]
    ],
    [
      134,
      42,
      [
        "3895571563142401",
        -125
      ]
    ],
    [
      134,
      43,
      [
        "2748487786024985",
        -123
      ]
    ],
    [
      134,
      44,
      [
        "2726440111985441",
        -123
      ]
    ],
    [
      134,
      45,
      [
        "5848272663358691",
        -124
      ]
    ],
    [
      134,
      46,
      [
        "1337082327310211",
        -122
      ]
    ],
    [
      134,
      47,
      [
        "5704685204965721",
        -125
      ]
    ],
    [
      134,
      48,
      [
        "3307136976609201",
        -127
      ]
    ],
    [
      134,
      49,
      [
        "1253017306621461",
        -124
      ]
    ],
    [
      134,
      50,
      [
        "-4349171853467259",
        -123
      ]
    ],
    [
      134,
      51,
      [
        "-2214049681469331",
        -124
      ]
    ],
    [
      134,
      52,
      [
        "-8815729107868845",
        -124
      ]
    ],
    [
      134,
      53,
      [
        "-579709945728413",
        -121
      ]
    ],
    [
      134,
      54,
      [
        "-8326313888706891",
        -124
      ]
    ],
    [
      134,
      55,
      [
        "-1667762947072081",
        -124
      ]
    ],
    [
      134,
      56,
      [
        "-2042375654706873",
        -122
      ]
    ],
    [
      134,
      57,
      [
        "8176244709026625",
        -126
      ]
    ],
    [
      134,
      58,
      [
        "-4481008661816131",
        -124
      ]
    ],
    [
      134,
      59,
      [
        "796910473657757",
        -122
      ]
    ],
    [
      134,
      60,
      [
        "-6438520915749559",
        -126
      ]
    ],
    [
      134,
      61,
      [
        "7000037740751103",
        -125
      ]
    ],
    [
      134,
      62,
      [
        "3813712117521691",
        -124
      ]
    ],
    [
      134,
      63,
      [
        "4751830201379275",
        -124
      ]
    ],
    [
      134,
      64,
      [
        "6798745957833983",
        -124
      ]
    ],
    [
      134,
      65,
      [
        "3025264113130855",
        -123
      ]
    ],
    [
      134,
      66,
      [
        "3280410808419787",
        -123
      ]
    ],
    [
      134,
      67,
      [
        "4908980411321987",
        -123
      ]
    ],
    [
      134,
      68,
      [
        "1329540485772061",
        -122
      ]
    ],
    [
      134,
      69,
      [
        "3341245459276205",
        -123
      ]
    ],
    [
      134,
      70,
      [
        "8089938179743023",
        -125
      ]
    ],
    [
      134,
      71,
      [
        "-4115337774139129",
        -128
      ]
    ],
    [
      134,
      72,
      [
        "-3227703746268663",
        -126
      ]
    ],
    [
      134,
      73,
      [
        "-1598389937311317",
        -122
      ]
    ],
    [
      134,
      74,
      [
        "-8429067905781837",
        -124
      ]
    ],
    [
      134,
      75,
      [
        "-493281775419407",
        -120
      ]
    ],
    [
      134,
      76,
      [
        "-622220755385963",
        -120
      ]
    ],
    [
      134,
      77,
      [
        "-6272022629756699",
        -124
      ]
    ],
    [
      134,
      78,
      [
        "-6522635554537183",
        -125
      ]
    ],
    [
      134,
      79,
      [
        "-1333046263737507",
        -123
      ]
    ],
    [
      134,
      80,
      [
        "8052464696372187",
        -125
      ]
    ],
    [
      136,
      1,
      [
        "-2974611280902375",
        -80
      ]
    ],
    [
      136,
      2,
      [
        "1380215596214225",
        -79
      ]
    ],
    [
      136,
      3,
      [
        "-316114968928167",
        -78
      ]
    ],
    [
      136,
      4,
      [
        "7719755735491313",
        -84
      ]
    ],
    [
      136,
      5,
      [
        "-5971848603119543",
        -85
      ]
    ],
    [
      136,
      6,
      [
        "77257896349799",
        -80
      ]
    ],
    [
      136,
      7,
      [
        "-3106343508023521",
        -87
      ]
    ],
    [
      136,
      8,
      [
        "-5945602102257563",
        -89
      ]
    ],
    [
      136,
      9,
      [
        "1507887138916487",
        -86
      ]
    ],
    [
      136,
      10,
      [
        "-4526750107679267",
        -88
      ]
    ],
    [
      136,
      11,
      [
        "283211880721485",
        -85
      ]
    ],
    [
      136,
      12,
      [
        "-1804929653652213",
        -89
      ]
    ],
    [
      136,
      13,
      [
        "5070596146483493",
        -92
      ]
    ],
    [
      136,
      14,
      [
        "-6334419436477177",
        -94
      ]
    ],
    [
      136,
      15,
      [
        "1493779550732221",
        -94
      ]
    ],
    [
      136,
      16,
      [
        "-2898216062132937",
        -100
      ]
    ],
    [
      136,
      17,
      [
        "-6907912845939235",
        -99
      ]
    ],
    [
      136,
      18,
      [
        "314238550668791",
        -95
      ]
    ],
    [
      136,
      19,
      [
        "-1188017449238017",
        -98
      ]
    ],
    [
      136,
      20,
      [
        "224477743943749",
        -97
      ]
    ],
    [
      136,
      21,
      [
        "-4790625809722929",
        -103
      ]
    ],
    [
      136,
      22,
      [
        "6081391975259947",
        -105
      ]
    ],
    [
      136,
      23,
      [
        "-7603507391360275",
        -107
      ]
    ],
    [
      136,
      24,
      [
        "4550957716356365",
        -108
      ]
    ],
    [
      136,
      25,
      [
        "-4842438222835927",
        -110
      ]
    ],
    [
      136,
      26,
      [
        "8098362648773495",
        -113
      ]
    ],
    [
      136,
      27,
      [
        "-3425539193380879",
        -115
      ]
    ],
    [
      136,
      28,
      [
        "-8641960758011953",
        -118
      ]
    ],
    [
      136,
      29,
      [
        "3496003036766923",
        -117
      ]
    ],
    [
      136,
      30,
      [
        "-6246498446112739",
        -119
      ]
    ],
    [
      136,
      31,
      [
        "4391545418010897",
        -120
      ]
    ],
    [
      136,
      32,
      [
        "-2926240443854467",
        -121
      ]
    ],
    [
      136,
      33,
      [
        "8748766400061027",
        -124
      ]
    ],
    [
      136,
      34,
      [
        "-3187796221454267",
        -125
      ]
    ],
    [
      136,
      35,
      [
        "3873657027474271",
        -124
      ]
    ],
    [
      136,
      36,
      [
        "-300932486646183",
        -122
      ]
    ],
    [
      136,
      37,
      [
        "-8288844269724477",
        -127
      ]
    ],
    [
      136,
      38,
      [
        "-2145350264320293",
        -123
      ]
    ],
    [
      136,
      39,
      [
        "2510753616324187",
        -123
      ]
    ],
    [
      136,
      40,
      [
        "-3010666296531425",
        -123
      ]
    ],
    [
      136,
      41,
      [
        "8782545177745587",
        -125
      ]
    ],
    [
      136,
      42,
      [
        "-3275844396544687",
        -127
      ]
    ],
    [
      136,
      43,
      [
        "5027795871559393",
        -125
      ]
    ],
    [
      136,
      44,
      [
        "4947899953066369",
        -127
      ]
    ],
    [
      136,
      45,
      [
        "4735319187515441",
        -126
      ]
    ],
    [
      136,
      46,
      [
        "5902034881272187",
        -127
      ]
    ],
    [
      136,
      47,
      [
        "-1557619554882569",
        -126
      ]
    ],
    [
      136,
      48,
      [
        "7007548067235005",
        -129
      ]
    ],
    [
      136,
      49,
      [
        "6835957702893055",
        -127
      ]
    ],
    [
      136,
      50,
      [
        "-5107486347899085",
        -124
      ]
    ],
    [
      136,
      51,
      [
        "2690361979992327",
        -124
      ]
    ],
    [
      136,
      52,
      [
        "-2174611983850077",
        -123
      ]
    ],
    [
      136,
      53,
      [
        "7502797058485287",
        -128
      ]
    ],
    [
      136,
      54,
      [
        "-7021155650231989",
        -125
      ]
    ],
    [
      136,
      55,
      [
        "5386113944189013",
        -126
      ]
    ],
    [
      136,
      56,
      [
        "-142608810273049",
        -119
      ]
    ],
    [
      136,
      57,
      [
        "2256134866939369",
        -123
      ]
    ],
    [
      136,
      58,
      [
        "-1680159754023343",
        -123
      ]
    ],
    [
      136,
      59,
      [
        "7896983178554587",
        -125
      ]
    ],
    [
      136,
      60,
      [
        "-5764543653608947",
        -125
      ]
    ],
    [
      136,
      61,
      [
        "2579035104681787",
        -124
      ]
    ],
    [
      136,
      62,
      [
        "-4339766553442277",
        -129
      ]
    ],
    [
      136,
      63,
      [
        "7030507482775397",
        -127
      ]
    ],
    [
      136,
      64,
      [
        "1473299536867391",
        -124
      ]
    ],
    [
      136,
      65,
      [
        "5236180003019981",
        -128
      ]
    ],
    [
      136,
      66,
      [
        "8379821971233105",
        -126
      ]
    ],
    [
      136,
      67,
      [
        "6872867619446117",
        -125
      ]
    ],
    [
      136,
      68,
      [
        "-2835603626078685",
        -127
      ]
    ],
    [
      136,
      69,
      [
        "2826698916600689",
        -124
      ]
    ],
    [
      136,
      70,
      [
        "-8338103046360569",
        -132
      ]
    ],
    [
      136,
      71,
      [
        "-7370433869323541",
        -128
      ]
    ],
    [
      136,
      72,
      [
        "5206626522887509",
        -127
      ]
    ],
    [
      136,
      73,
      [
        "-1357185926042103",
        -123
      ]
    ],
    [
      136,
      74,
      [
        "-8452129327005987",
        -127
      ]
    ],
    [
      136,
      75,
      [
        "-20561947564007",
        -119
      ]
    ],
    [
      136,
      76,
      [
        "-1519662968995201",
        -124
      ]
    ],
    [
      136,
      77,
      [
        "19119548959041",
        -117
      ]
    ],
    [
      136,
      78,
      [
        "2430409871300663",
        -124
      ]
    ],
    [
      136,
      79,
      [
        "6437290825507885",
        -125
      ]
    ],
    [
      136,
      80,
      [
        "6685768793691603",
        -124
      ]
    ],
    [
      138,
      1,
      [
        "-4776079373098675",
        -79
      ]
    ],
    [
      138,
      2,
      [
        "6224267541717153",
        -80
      ]
    ],
    [
      138,
      3,
      [
        "-5364891353121819",
        -84
      ]
    ],
    [
      138,
      4,
      [
        "-5831622685251611",
        -83
      ]
    ],
    [
      138,
      5,
      [
        "3153563312299447",
        -84
      ]
    ],
    [
      138,
      6,
      [
        "5167039953889927",
        -87
      ]
    ],
    [
      138,
      7,
      [
        "-156009857534239",
        -82
      ]
    ],
    [
      138,
      8,
      [
        "596587803303535",
        -92
      ]
    ],
    [
      138,
      9,
      [
        "8228502500152387",
        -89
      ]
    ],
    [
      138,
      10,
      [
        "-3450089021276877",
        -88
      ]
    ],
    [
      138,
      11,
      [
        "3688264306512041",
        -89
      ]
    ],
    [
      138,
      12,
      [
        "-6490339369563745",
        -91
      ]
    ],
    [
      138,
      13,
      [
        "2444641490815623",
        -91
      ]
    ],
    [
      138,
      14,
      [
        "-338037612921073",
        -90
      ]
    ],
    [
      138,
      15,
      [
        "2875090649423435",
        -97
      ]
    ],
    [
      138,
      16,
      [
        "1495236875416637",
        -95
      ]
    ],
    [
      138,
      17,
      [
        "-153520664581881",
        -92
      ]
    ],
    [
      138,
      18,
      [
        "5066755661461855",
        -98
      ]
    ],
    [
      138,
      19,
      [
        "-8181688946202531",
        -100
      ]
    ],
    [
      138,
      20,
      [
        "5590014921660733",
        -101
      ]
    ],
    [
      138,
      21,
      [
        "-863432080378135",
        -100
      ]
    ],
    [
      138,
      22,
      [
        "4143264188899153",
        -104
      ]
    ],
    [
      138,
      23,
      [
        "-2525641681425729",
        -105
      ]
    ],
    [
      138,
      24,
      [
        "385831676490625",
        -104
      ]
    ],
    [
      138,
      25,
      [
        "-7115756482145377",
        -110
      ]
    ],
    [
      138,
      26,
      [
        "7111940351618043",
        -112
      ]
    ],
    [
      138,
      27,
      [
        "-330863125062703",
        -110
      ]
    ],
    [
      138,
      28,
      [
        "267152659485329",
        -114
      ]
    ],
    [
      138,
      29,
      [
        "163949366997453",
        -113
      ]
    ],
    [
      138,
      30,
      [
        "-6878665293301759",
        -119
      ]
    ],
    [
      138,
      31,
      [
        "5361036216322317",
        -120
      ]
    ],
    [
      138,
      32,
      [
        "-3967699375150739",
        -121
      ]
    ],
    [
      138,
      33,
      [
        "5686673023674903",
        -123
      ]
    ],
    [
      138,
      34,
      [
        "-2834537334719489",
        -125
      ]
    ],
    [
      138,
      35,
      [
        "8594161598282435",
        -125
      ]
    ],
    [
      138,
      36,
      [
        "-240788255075795",
        -121
      ]
    ],
    [
      138,
      37,
      [
        "-8048686367212211",
        -126
      ]
    ],
    [
      138,
      38,
      [
        "-6860623617069561",
        -125
      ]
    ],
    [
      138,
      39,
      [
        "3767002957152567",
        -124
      ]
    ],
    [
      138,
      40,
      [
        "-2668015820487181",
        -123
      ]
    ],
    [
      138,
      41,
      [
        "7619258138302439",
        -124
      ]
    ],
    [
      138,
      42,
      [
        "2493271590559491",
        -124
      ]
    ],
    [
      138,
      43,
      [
        "7673229023588169",
        -124
      ]
    ],
    [
      138,
      44,
      [
        "5482929206866861",
        -124
      ]
    ],
    [
      138,
      45,
      [
        "3002455149794705",
        -123
      ]
    ],
    [
      138,
      46,
      [
        "3653937591918791",
        -124
      ]
    ],
    [
      138,
      47,
      [
        "6575078991902811",
        -127
      ]
    ],
    [
      138,
      48,
      [
        "-6895929389984431",
        -128
      ]
    ],
    [
      138,
      49,
      [
        "-7437100830790945",
        -125
      ]
    ],
    [
      138,
      50,
      [
        "-8874065693535511",
        -124
      ]
    ],
    [
      138,
      51,
      [
        "-5901522093212511",
        -125
      ]
    ],
    [
      138,
      52,
      [
        "-5189173327200305",
        -123
      ]
    ],
    [
      138,
      53,
      [
        "-522503061149861",
        -121
      ]
    ],
    [
      138,
      54,
      [
        "-7378065781567159",
        -124
      ]
    ],
    [
      138,
      55,
      [
        "-559178770189053",
        -122
      ]
    ],
    [
      138,
      56,
      [
        "-2789435778930621",
        -123
      ]
    ],
    [
      138,
      57,
      [
        "6585153150486313",
        -125
      ]
    ],
    [
      138,
      58,
      [
        "-7253714920460417",
        -125
      ]
    ],
    [
      138,
      59,
      [
        "5065882007854115",
        -124
      ]
    ],
    [
      138,
      60,
      [
        "-8871038232480661",
        -127
      ]
    ],
    [
      138,
      61,
      [
        "3445020972247907",
        -123
      ]
    ],
    [
      138,
      62,
      [
        "3546836420483211",
        -124
      ]
    ],
    [
      138,
      63,
      [
        "7124594325315843",
        -124
      ]
    ],
    [
      138,
      64,
      [
        "1798335453981987",
        -122
      ]
    ],
    [
      138,
      65,
      [
        "3492871430535829",
        -123
      ]
    ],
    [
      138,
      66,
      [
        "585888381858413",
        -120
      ]
    ],
    [
      138,
      67,
      [
        "4087723399235459",
        -123
      ]
    ],
    [
      138,
      68,
      [
        "4541719206734735",
        -124
      ]
    ],
    [
      138,
      69,
      [
        "1408921745692413",
        -122
      ]
    ],
    [
      138,
      70,
      [
        "-760347674329839",
        -124
      ]
    ],
    [
      138,
      71,
      [
        "-582025037351073",
        -122
      ]
    ],
    [
      138,
      72,
      [
        "-704448425030715",
        -121
      ]
    ],
    [
      138,
      73,
      [
        "-5295004216404289",
        -123
      ]
    ],
    [
      138,
      74,
      [
        "-2411929109736823",
        -122
      ]
    ],
    [
      138,
      75,
      [
        "-5831546048500585",
        -123
      ]
    ],
    [
      138,
      76,
      [
        "-5537865147104289",
        -123
      ]
    ],
    [
      138,
      77,
      [
        "-6991940040776857",
        -124
      ]
    ],
    [
      138,
      78,
      [
        "-1696998845838325",
        -122
      ]
    ],
    [
      138,
      79,
      [
        "-4979528566098947",
        -125
      ]
    ],
    [
      138,
      80,
      [
        "4843651686103849",
        -126
      ]
    ],
    [
      140,
      1,
      [
        "-592736209930055",
        -79
      ]
    ],
    [
      140,
      2,
      [
        "6815448224574871",
        -82
      ]
    ],
    [
      140,
      3,
      [
        "-5777620180193681",
        -82
      ]
    ],
    [
      140,
      4,
      [
        "178683181505635",
        -78
      ]
    ],
    [
      140,
      5,
      [
        "-8011794325214369",
        -86
      ]
    ],
    [
      140,
      6,
      [
        "-2796024971496633",
        -85
      ]
    ],
    [
      140,
      7,
      [
        "6564764853517403",
        -86
      ]
    ],
    [
      140,
      8,
      [
        "-4533893840102885",
        -86
      ]
    ],
    [
      140,
      9,
      [
        "4876142919861887",
        -87
      ]
    ],
    [
      140,
      10,
      [
        "-8139575972059435",
        -89
      ]
    ],
    [
      140,
      11,
      [
        "5110365172586061",
        -90
      ]
    ],
    [
      140,
      12,
      [
        "-2212317226632395",
        -91
      ]
    ],
    [
      140,
      13,
      [
        "7742022036445631",
        -96
      ]
    ],
    [
      140,
      14,
      [
        "-2742584161854419",
        -98
      ]
    ],
    [
      140,
      15,
      [
        "1928893470236861",
        -96
      ]
    ],
    [
      140,
      16,
      [
        "-3780734735745943",
        -97
      ]
    ],
    [
      140,
      17,
      [
        "535862630696191",
        -95
      ]
    ],
    [
      140,
      18,
      [
        "-3556830958785337",
        -99
      ]
    ],
    [
      140,
      19,
      [
        "1202500531804863",
        -99
      ]
    ],
    [
      140,
      20,
      [
        "-2840476011010975",
        -102
      ]
    ],
    [
      140,
      21,
      [
        "6199202104768191",
        -105
      ]
    ],
    [
      140,
      22,
      [
        "-6633352558607535",
        -107
      ]
    ],
    [
      140,
      23,
      [
        "7443720822909487",
        -109
      ]
    ],
    [
      140,
      24,
      [
        "-573540782499359",
        -107
      ]
    ],
    [
      140,
      25,
      [
        "3081003746253987",
        -111
      ]
    ],
    [
      140,
      26,
      [
        "-2143303673157721",
        -112
      ]
    ],
    [
      140,
      27,
      [
        "5834604153575041",
        -115
      ]
    ],
    [
      140,
      28,
      [
        "-7442796833965055",
        -117
      ]
    ],
    [
      140,
      29,
      [
        "8518024809977683",
        -119
      ]
    ],
    [
      140,
      30,
      [
        "-4545419204146029",
        -120
      ]
    ],
    [
      140,
      31,
      [
        "575978990496827",
        -119
      ]
    ],
    [
      140,
      32,
      [
        "-1030011002690185",
        -122
      ]
    ],
    [
      140,
      33,
      [
        "7023613663717063",
        -125
      ]
    ],
    [
      140,
      34,
      [
        "5730857405073639",
        -128
      ]
    ],
    [
      140,
      35,
      [
        "78653634884269",
        -119
      ]
    ],
    [
      140,
      36,
      [
        "-5665364003223201",
        -125
      ]
    ],
    [
      140,
      37,
      [
        "-3076995233272475",
        -125
      ]
    ],
    [
      140,
      38,
      [
        "-5855017891055983",
        -126
      ]
    ],
    [
      140,
      39,
      [
        "6520436845633587",
        -125
      ]
    ],
    [
      140,
      40,
      [
        "-5404983300860745",
        -124
      ]
    ],
    [
      140,
      41,
      [
        "3112736906549773",
        -123
      ]
    ],
    [
      140,
      42,
      [
        "-2430799503527705",
        -124
      ]
    ],
    [
      140,
      43,
      [
        "2665890899307635",
        -124
      ]
    ],
    [
      140,
      44,
      [
        "-4386085907923345",
        -126
      ]
    ],
    [
      140,
      45,
      [
        "355456289278129",
        -123
      ]
    ],
    [
      140,
      46,
      [
        "-5470521940344007",
        -127
      ]
    ],
    [
      140,
      47,
      [
        "-7044851123174587",
        -128
      ]
    ],
    [
      140,
      48,
      [
        "5434283653213403",
        -127
      ]
    ],
    [
      140,
      49,
      [
        "-5451033745874675",
        -126
      ]
    ],
    [
      140,
      50,
      [
        "-4638734260530835",
        -125
      ]
    ],
    [
      140,
      51,
      [
        "5502760244065431",
        -125
      ]
    ],
    [
      140,
      52,
      [
        "-1141901159332675",
        -122
      ]
    ],
    [
      140,
      53,
      [
        "3531199381404189",
        -125
      ]
    ],
    [
      140,
      54,
      [
        "-2822132759123301",
        -124
      ]
    ],
    [
      140,
      55,
      [
        "5200193689711251",
        -126
      ]
    ],
    [
      140,
      56,
      [
        "-4126491620006173",
        -125
      ]
    ],
    [
      140,
      57,
      [
        "8643094952458771",
        -125
      ]
    ],
    [
      140,
      58,
      [
        "-6670506354408901",
        -125
      ]
    ],
    [
      140,
      59,
      [
        "2003204335310405",
        -123
      ]
    ],
    [
      140,
      60,
      [
        "-3591914145859939",
        -124
      ]
    ],
    [
      140,
      61,
      [
        "245658519546897",
        -120
      ]
    ],
    [
      140,
      62,
      [
        "-4239210567960607",
        -125
      ]
    ],
    [
      140,
      63,
      [
        "8202466694658295",
        -126
      ]
    ],
    [
      140,
      64,
      [
        "-3752585116776895",
        -128
      ]
    ],
    [
      140,
      65,
      [
        "5413156731025673",
        -127
      ]
    ],
    [
      140,
      66,
      [
        "2555320818190815",
        -124
      ]
    ],
    [
      140,
      67,
      [
        "4912762114335155",
        -127
      ]
    ],
    [
      140,
      68,
      [
        "7398211628962609",
        -132
      ]
    ],
    [
      140,
      69,
      [
        "8748858144911417",
        -126
      ]
    ],
    [
      140,
      70,
      [
        "-6808355448674143",
        -126
      ]
    ],
    [
      140,
      71,
      [
        "8533785821434459",
        -127
      ]
    ],
    [
      140,
      72,
      [
        "-4202489400583099",
        -126
      ]
    ],
    [
      140,
      73,
      [
        "-2090682364355457",
        -124
      ]
    ],
    [
      140,
      74,
      [
        "5006653727316991",
        -132
      ]
    ],
    [
      140,
      75,
      [
        "-4740969931823549",
        -125
      ]
    ],
    [
      140,
      76,
      [
        "-7783172087286839",
        -127
      ]
    ],
    [
      140,
      77,
      [
        "5532773324154449",
        -129
      ]
    ],
    [
      140,
      78,
      [
        "-809970487143001",
        -123
      ]
    ],
    [
      140,
      79,
      [
        "1898967232207809",
        -125
      ]
    ],
    [
      140,
      80,
      [
        "4464017760576745",
        -134
      ]
    ],
    [
      142,
      1,
      [
        "1365843952057027",
        -78
      ]
    ],
    [
      142,
      2,
      [
        "-6620728152994483",
        -81
      ]
    ],
    [
      142,
      3,
      [
        "-6204990993088713",
        -86
      ]
    ],
    [
      142,
      4,
      [
        "1097079860221331",
        -81
      ]
    ],
    [
      142,
      5,
      [
        "-7111186187059605",
        -85
      ]
    ],
    [
      142,
      6,
      [
        "7308463974535009",
        -86
      ]
    ],
    [
      142,
      7,
      [
        "-8458237683734203",
        -87
      ]
    ],
    [
      142,
      8,
      [
        "1510243718671835",
        -86
      ]
    ],
    [
      142,
      9,
      [
        "-5751593673489473",
        -90
      ]
    ],
    [
      142,
      10,
      [
        "8615646953425143",
        -92
      ]
    ],
    [
      142,
      11,
      [
        "-6210764893843591",
        -92
      ]
    ],
    [
      142,
      12,
      [
        "984535200568913",
        -90
      ]
    ],
    [
      142,
      13,
      [
        "-7470308952198197",
        -94
      ]
    ],
    [
      142,
      14,
      [
        "2450431558922557",
        -94
      ]
    ],
    [
      142,
      15,
      [
        "-5910881225903163",
        -98
      ]
    ],
    [
      142,
      16,
      [
        "-4799641815102417",
        -99
      ]
    ],
    [
      142,
      17,
      [
        "4928742451319191",
        -99
      ]
    ],
    [
      142,
      18,
      [
        "-2592079304754487",
        -99
      ]
    ],
    [
      142,
      19,
      [
        "2128566356055277",
        -100
      ]
    ],
    [
      142,
      20,
      [
        "-5954903516233019",
        -103
      ]
    ],
    [
      142,
      21,
      [
        "3642475480108901",
        -104
      ]
    ],
    [
      142,
      22,
      [
        "-7932976171839061",
        -107
      ]
    ],
    [
      142,
      23,
      [
        "7971312052783171",
        -109
      ]
    ],
    [
      142,
      24,
      [
        "-250862399182931",
        -106
      ]
    ],
    [
      142,
      25,
      [
        "4568115048352977",
        -112
      ]
    ],
    [
      142,
      26,
      [
        "-3046420812634027",
        -113
      ]
    ],
    [
      142,
      27,
      [
        "8596733329915933",
        -116
      ]
    ],
    [
      142,
      28,
      [
        "-1421109754699335",
        -115
      ]
    ],
    [
      142,
      29,
      [
        "3484281991928171",
        -118
      ]
    ],
    [
      142,
      30,
      [
        "-1817212269230471",
        -119
      ]
    ],
    [
      142,
      31,
      [
        "4631282297279461",
        -122
      ]
    ],
    [
      142,
      32,
      [
        "-5638014175763231",
        -124
      ]
    ],
    [
      142,
      33,
      [
        "4936521383320511",
        -125
      ]
    ],
    [
      142,
      34,
      [
        "-8568464658951487",
        -127
      ]
    ],
    [
      142,
      35,
      [
        "7661139155070481",
        -126
      ]
    ],
    [
      142,
      36,
      [
        "-4516326034940825",
        -125
      ]
    ],
    [
      142,
      37,
      [
        "8927125628308005",
        -128
      ]
    ],
    [
      142,
      38,
      [
        "5598815665628659",
        -127
      ]
    ],
    [
      142,
      39,
      [
        "8255353169996423",
        -126
      ]
    ],
    [
      142,
      40,
      [
        "-1582607191117639",
        -122
      ]
    ],
    [
      142,
      41,
      [
        "6191868848514589",
        -125
      ]
    ],
    [
      142,
      42,
      [
        "-7875894991425541",
        -124
      ]
    ],
    [
      142,
      43,
      [
        "-3421790141521427",
        -125
      ]
    ],
    [
      142,
      44,
      [
        "-5894884307921721",
        -124
      ]
    ],
    [
      142,
      45,
      [
        "-8213349841193473",
        -126
      ]
    ],
    [
      142,
      46,
      [
        "-4812598389564567",
        -125
      ]
    ],
    [
      142,
      47,
      [
        "2398096603715701",
        -127
      ]
    ],
    [
      142,
      48,
      [
        "620575017855349",
        -122
      ]
    ],
    [
      142,
      49,
      [
        "398129272462971",
        -122
      ]
    ],
    [
      142,
      50,
      [
        "3662359129572563",
        -124
      ]
    ],
    [
      142,
      51,
      [
        "6939566904445539",
        -124
      ]
    ],
    [
      142,
      52,
      [
        "8185750365794637",
        -128
      ]
    ],
    [
      142,
      53,
      [
        "6528231885295277",
        -124
      ]
    ],
    [
      142,
      54,
      [
        "1491360205093403",
        -128
      ]
    ],
    [
      142,
      55,
      [
        "6865215526045443",
        -125
      ]
    ],
    [
      142,
      56,
      [
        "-7832581906087839",
        -128
      ]
    ],
    [
      142,
      57,
      [
        "3507790868240383",
        -124
      ]
    ],
    [
      142,
      58,
      [
        "-2025959028069093",
        -123
      ]
    ],
    [
      142,
      59,
      [
        "4647170209436629",
        -125
      ]
    ],
    [
      142,
      60,
      [
        "-5688755076453085",
        -124
      ]
    ],
    [
      142,
      61,
      [
        "321808325531917",
        -122
      ]
    ],
    [
      142,
      62,
      [
        "-6842811275540255",
        -124
      ]
    ],
    [
      142,
      63,
      [
        "-2244029395127933",
        -124
      ]
    ],
    [
      142,
      64,
      [
        "-6800798609481699",
        -124
      ]
    ],
    [
      142,
      65,
      [
        "-8913844955961959",
        -125
      ]
    ],
    [
      142,
      66,
      [
        "-3780220141673801",
        -124
      ]
    ],
    [
      142,
      67,
      [
        "-4935483488782109",
        -124
      ]
    ],
    [
      142,
      68,
      [
        "-8441101248600083",
        -126
      ]
    ],
    [
      142,
      69,
      [
        "7258488198231237",
        -127
      ]
    ],
    [
      142,
      70,
      [
        "7200046694703057",
        -128
      ]
    ],
    [
      142,
      71,
      [
        "2939047948376049",
        -123
      ]
    ],
    [
      142,
      72,
      [
        "8792636356389297",
        -125
      ]
    ],
    [
      142,
      73,
      [
        "6599125459837905",
        -124
      ]
    ],
    [
      142,
      74,
      [
        "7955271489746861",
        -124
      ]
    ],
    [
      142,
      75,
      [
        "5419062496072579",
        -124
      ]
    ],
    [
      142,
      76,
      [
        "885144704371957",
        -121
      ]
    ],
    [
      142,
      77,
      [
        "2567547995133179",
        -123
      ]
    ],
    [
      142,
      78,
      [
        "2602535267836519",
        -124
      ]
    ],
    [
      142,
      79,
      [
        "1553306573074555",
        -123
      ]
    ],
    [
      142,
      80,
      [
        "-2252405339798247",
        -125
      ]
    ],
    [
      144,
      1,
      [
        "6848508543956389",
        -83
      ]
    ],
    [
      144,
      2,
      [
        "-8722117677337437",
        -85
      ]
    ],
    [
      144,
      3,
      [
        "-2596847963945373",
        -83
      ]
    ],
    [
      144,
      4,
      [
        "4169172909372901",
        -84
      ]
    ],
    [
      144,
      5,
      [
        "-8282725183503599",
        -86
      ]
    ],
    [
      144,
      6,
      [
        "1471088408373243",
        -84
      ]
    ],
    [
      144,
      7,
      [
        "-7166259782442115",
        -87
      ]
    ],
    [
      144,
      8,
      [
        "2483748139048737",
        -87
      ]
    ],
    [
      144,
      9,
      [
        "-4296272589625485",
        -91
      ]
    ],
    [
      144,
      10,
      [
        "-4712233988563297",
        -92
      ]
    ],
    [
      144,
      11,
      [
        "7573858125701867",
        -94
      ]
    ],
    [
      144,
      12,
      [
        "204122935874841",
        -91
      ]
    ],
    [
      144,
      13,
      [
        "-5346581488062193",
        -95
      ]
    ],
    [
      144,
      14,
      [
        "5184053622014153",
        -96
      ]
    ],
    [
      144,
      15,
      [
        "-2786557763911587",
        -97
      ]
    ],
    [
      144,
      16,
      [
        "2338006570411711",
        -100
      ]
    ],
    [
      144,
      17,
      [
        "3377310532847153",
        -102
      ]
    ],
    [
      144,
      18,
      [
        "-8898833545749645",
        -104
      ]
    ],
    [
      144,
      19,
      [
        "3157844305753641",
        -104
      ]
    ],
    [
      144,
      20,
      [
        "-7333213415007367",
        -107
      ]
    ],
    [
      144,
      21,
      [
        "7859825991581989",
        -109
      ]
    ],
    [
      144,
      22,
      [
        "-1124562020313095",
        -108
      ]
    ],
    [
      144,
      23,
      [
        "7101675008074265",
        -112
      ]
    ],
    [
      144,
      24,
      [
        "-3738044410270871",
        -112
      ]
    ],
    [
      144,
      25,
      [
        "7875891272370403",
        -114
      ]
    ],
    [
      144,
      26,
      [
        "-7236728160140209",
        -115
      ]
    ],
    [
      144,
      27,
      [
        "5660493077630115",
        -116
      ]
    ],
    [
      144,
      28,
      [
        "-3786541382828697",
        -117
      ]
    ],
    [
      144,
      29,
      [
        "2199537967257565",
        -118
      ]
    ],
    [
      144,
      30,
      [
        "-4520546265961651",
        -121
      ]
    ],
    [
      144,
      31,
      [
        "5343638209472911",
        -123
      ]
    ],
    [
      144,
      32,
      [
        "-1802496547374045",
        -123
      ]
    ],
    [
      144,
      33,
      [
        "2878769260045457",
        -124
      ]
    ],
    [
      144,
      34,
      [
        "-5844098516808197",
        -128
      ]
    ],
    [
      144,
      35,
      [
        "2876364122200031",
        -125
      ]
    ],
    [
      144,
      36,
      [
        "-2912976127785027",
        -124
      ]
    ],
    [
      144,
      37,
      [
        "3711447277028449",
        -127
      ]
    ],
    [
      144,
      38,
      [
        "2384338516931617",
        -126
      ]
    ],
    [
      144,
      39,
      [
        "7640122432425343",
        -127
      ]
    ],
    [
      144,
      40,
      [
        "-4080359354910301",
        -124
      ]
    ],
    [
      144,
      41,
      [
        "5114129946864067",
        -124
      ]
    ],
    [
      144,
      42,
      [
        "-5506567099768675",
        -124
      ]
    ],
    [
      144,
      43,
      [
        "4562118571348851",
        -125
      ]
    ],
    [
      144,
      44,
      [
        "-6411677956783923",
        -125
      ]
    ],
    [
      144,
      45,
      [
        "6221759994213011",
        -127
      ]
    ],
    [
      144,
      46,
      [
        "-5896284476972203",
        -126
      ]
    ],
    [
      144,
      47,
      [
        "4788856574275431",
        -127
      ]
    ],
    [
      144,
      48,
      [
        "7238464400557567",
        -128
      ]
    ],
    [
      144,
      49,
      [
        "-4694003182236005",
        -126
      ]
    ],
    [
      144,
      50,
      [
        "2928429635870129",
        -125
      ]
    ],
    [
      144,
      51,
      [
        "8403805026161905",
        -126
      ]
    ],
    [
      144,
      52,
      [
        "-2521967882259397",
        -124
      ]
    ],
    [
      144,
      53,
      [
        "7237562780330609",
        -125
      ]
    ],
    [
      144,
      54,
      [
        "-5431108381648245",
        -125
      ]
    ],
    [
      144,
      55,
      [
        "8855027841991401",
        -126
      ]
    ],
    [
      144,
      56,
      [
        "-7744785432448577",
        -127
      ]
    ],
    [
      144,
      57,
      [
        "5097093793083783",
        -125
      ]
    ],
    [
      144,
      58,
      [
        "-3295970679187193",
        -124
      ]
    ],
    [
      144,
      59,
      [
        "6443778617215945",
        -125
      ]
    ],
    [
      144,
      60,
      [
        "-1882203593686019",
        -123
      ]
    ],
    [
      144,
      61,
      [
        "1815131895081137",
        -123
      ]
    ],
    [
      144,
      62,
      [
        "-8744799870733935",
        -125
      ]
    ],
    [
      144,
      63,
      [
        "7727737213170155",
        -126
      ]
    ],
    [
      144,
      64,
      [
        "-6617399846101399",
        -125
      ]
    ],
    [
      144,
      65,
      [
        "6695578683669905",
        -127
      ]
    ],
    [
      144,
      66,
      [
        "-647430611394617",
        -124
      ]
    ],
    [
      144,
      67,
      [
        "-6292820298074943",
        -126
      ]
    ],
    [
      144,
      68,
      [
        "730215522120087",
        -124
      ]
    ],
    [
      144,
      69,
      [
        "5293304231956393",
        -127
      ]
    ],
    [
      144,
      70,
      [
        "-1185459070890481",
        -126
      ]
    ],
    [
      144,
      71,
      [
        "5462768505836341",
        -125
      ]
    ],
    [
      144,
      72,
      [
        "-3000918984024677",
        -126
      ]
    ],
    [
      144,
      73,
      [
        "3743688894353009",
        -125
      ]
    ],
    [
      144,
      74,
      [
        "1231759853623083",
        -124
      ]
    ],
    [
      144,
      75,
      [
        "-936192402871995",
        -126
      ]
    ],
    [
      144,
      76,
      [
        "2209152617445653",
        -124
      ]
    ],
    [
      144,
      77,
      [
        "1180856405697435",
        -127
      ]
    ],
    [
      144,
      78,
      [
        "173862105944523",
        -123
      ]
    ],
    [
      144,
      79,
      [
        "1376215697233687",
        -124
      ]
    ],
    [
      144,
      80,
      [
        "-158292945315131",
        -121
      ]
    ],
    [
      146,
      1,
      [
        "-7949403294481917",
        -84
      ]
    ],
    [
      146,
      2,
      [
        "6307218834550467",
        -84
      ]
    ],
    [
      146,
      3,
      [
        "-3112417518995057",
        -85
      ]
    ],
    [
      146,
      4,
      [
        "6868239852552335",
        -90
      ]
    ],
    [
      146,
      5,
      [
        "4562243098428711",
        -95
      ]
    ],
    [
      146,
      6,
      [
        "-8196653782214679",
        -92
      ]
    ],
    [
      146,
      7,
      [
        "-160733466503707",
        -89
      ]
    ],
    [
      146,
      8,
      [
        "4177966914563127",
        -91
      ]
    ],
    [
      146,
      9,
      [
        "-275349172096775",
        -88
      ]
    ],
    [
      146,
      10,
      [
        "-7163131178552671",
        -98
      ]
    ],
    [
      146,
      11,
      [
        "4511924730047157",
        -94
      ]
    ],
    [
      146,
      12,
      [
        "-1283970676904237",
        -93
      ]
    ],
    [
      146,
      13,
      [
        "6375515358106379",
        -97
      ]
    ],
    [
      146,
      14,
      [
        "-6977843687773703",
        -100
      ]
    ],
    [
      146,
      15,
      [
        "-5090246256843107",
        -101
      ]
    ],
    [
      146,
      16,
      [
        "4649928365447693",
        -101
      ]
    ],
    [
      146,
      17,
      [
        "-8354153069636603",
        -103
      ]
    ],
    [
      146,
      18,
      [
        "1427250573450437",
        -102
      ]
    ],
    [
      146,
      19,
      [
        "-3381272546158101",
        -105
      ]
    ],
    [
      146,
      20,
      [
        "7358601910498395",
        -108
      ]
    ],
    [
      146,
      21,
      [
        "-7519413077876921",
        -110
      ]
    ],
    [
      146,
      22,
      [
        "3839408018557183",
        -111
      ]
    ],
    [
      146,
      23,
      [
        "-8938583514396447",
        -114
      ]
    ],
    [
      146,
      24,
      [
        "6125939673726899",
        -115
      ]
    ],
    [
      146,
      25,
      [
        "-8672655397001569",
        -117
      ]
    ],
    [
      146,
      26,
      [
        "5654010710758481",
        -118
      ]
    ],
    [
      146,
      27,
      [
        "-3291872435172627",
        -119
      ]
    ],
    [
      146,
      28,
      [
        "3215031296354417",
        -121
      ]
    ],
    [
      146,
      29,
      [
        "-320387157835449",
        -120
      ]
    ],
    [
      146,
      30,
      [
        "-6011938464715517",
        -128
      ]
    ],
    [
      146,
      31,
      [
        "4660265051709511",
        -125
      ]
    ],
    [
      146,
      32,
      [
        "-296001983944971",
        -121
      ]
    ],
    [
      146,
      33,
      [
        "2819207295747355",
        -124
      ]
    ],
    [
      146,
      34,
      [
        "-4714583838090573",
        -127
      ]
    ],
    [
      146,
      35,
      [
        "4106625416372993",
        -126
      ]
    ],
    [
      146,
      36,
      [
        "-1442045081541089",
        -123
      ]
    ],
    [
      146,
      37,
      [
        "1295173097662823",
        -124
      ]
    ],
    [
      146,
      38,
      [
        "2676817039755499",
        -126
      ]
    ],
    [
      146,
      39,
      [
        "6467450785281505",
        -129
      ]
    ],
    [
      146,
      40,
      [
        "-4992004975729805",
        -125
      ]
    ],
    [
      146,
      41,
      [
        "4900038092753075",
        -124
      ]
    ],
    [
      146,
      42,
      [
        "-5277382562093183",
        -124
      ]
    ],
    [
      146,
      43,
      [
        "1719949714160909",
        -123
      ]
    ],
    [
      146,
      44,
      [
        "-6405808896708131",
        -125
      ]
    ],
    [
      146,
      45,
      [
        "5949280250809017",
        -126
      ]
    ],
    [
      146,
      46,
      [
        "-1581073720871637",
        -124
      ]
    ],
    [
      146,
      47,
      [
        "6767743517443237",
        -127
      ]
    ],
    [
      146,
      48,
      [
        "-1138571638869791",
        -125
      ]
    ],
    [
      146,
      49,
      [
        "-1468714109160167",
        -124
      ]
    ],
    [
      146,
      50,
      [
        "5470190426598865",
        -126
      ]
    ],
    [
      146,
      51,
      [
        "2391812404359281",
        -128
      ]
    ],
    [
      146,
      52,
      [
        "-4689393026101739",
        -125
      ]
    ],
    [
      146,
      53,
      [
        "2744336084296445",
        -124
      ]
    ],
    [
      146,
      54,
      [
        "-415525446537485",
        -121
      ]
    ],
    [
      146,
      55,
      [
        "4875342506663015",
        -125
      ]
    ],
    [
      146,
      56,
      [
        "-8454417445278959",
        -127
      ]
    ],
    [
      146,
      57,
      [
        "8006754254701407",
        -126
      ]
    ],
    [
      146,
      58,
      [
        "-314014925760423",
        -121
      ]
    ],
    [
      146,
      59,
      [
        "1765744618795211",
        -123
      ]
    ],
    [
      146,
      60,
      [
        "-5401215547454347",
        -125
      ]
    ],
    [
      146,
      61,
      [
        "8545364562212907",
        -125
      ]
    ],
    [
      146,
      62,
      [
        "-1846808680974119",
        -123
      ]
    ],
    [
      146,
      63,
      [
        "6661131096938239",
        -125
      ]
    ],
    [
      146,
      64,
      [
        "-5583568005248179",
        -125
      ]
    ],
    [
      146,
      65,
      [
        "646300457504035",
        -122
      ]
    ],
    [
      146,
      66,
      [
        "-4584747295852375",
        -126
      ]
    ],
    [
      146,
      67,
      [
        "-6198600441625137",
        -128
      ]
    ],
    [
      146,
      68,
      [
        "4586509222950313",
        -126
      ]
    ],
    [
      146,
      69,
      [
        "-7134930018309119",
        -129
      ]
    ],
    [
      146,
      70,
      [
        "-2437522763339057",
        -127
      ]
    ],
    [
      146,
      71,
      [
        "4360314122450143",
        -126
      ]
    ],
    [
      146,
      72,
      [
        "-1120198155310353",
        -123
      ]
    ],
    [
      146,
      73,
      [
        "8260624219110521",
        -127
      ]
    ],
    [
      146,
      74,
      [
        "-8785032002875813",
        -127
      ]
    ],
    [
      146,
      75,
      [
        "-3429612548193587",
        -126
      ]
    ],
    [
      146,
      76,
      [
        "7539893497122527",
        -127
      ]
    ],
    [
      146,
      77,
      [
        "-2724496057960185",
        -125
      ]
    ],
    [
      146,
      78,
      [
        "8013576405224473",
        -128
      ]
    ],
    [
      146,
      79,
      [
        "1877100533920395",
        -126
      ]
    ],
    [
      146,
      80,
      [
        "-3687181706656359",
        -126
      ]
    ],
    [
      148,
      1,
      [
        "-2145335619592109",
        -82
      ]
    ],
    [
      148,
      2,
      [
        "5361408372546817",
        -84
      ]
    ],
    [
      148,
      3,
      [
        "6577092729412691",
        -87
      ]
    ],
    [
      148,
      4,
      [
        "-3786142216014021",
        -85
      ]
    ],
    [
      148,
      5,
      [
        "6597461367831887",
        -87
      ]
    ],
    [
      148,
      6,
      [
        "-1011762187704981",
        -87
      ]
    ],
    [
      148,
      7,
      [
        "-6261411513863757",
        -91
      ]
    ],
    [
      148,
      8,
      [
        "151393517996549",
        -86
      ]
    ],
    [
      148,
      9,
      [
        "-4655752071072369",
        -93
      ]
    ],
    [
      148,
      10,
      [
        "-1382480175457209",
        -93
      ]
    ],
    [
      148,
      11,
      [
        "7982677986237249",
        -95
      ]
    ],
    [
      148,
      12,
      [
        "-4618083706829017",
        -95
      ]
    ],
    [
      148,
      13,
      [
        "3450940036382887",
        -96
      ]
    ],
    [
      148,
      14,
      [
        "-5939810292393921",
        -99
      ]
    ],
    [
      148,
      15,
      [
        "-915952332715037",
        -101
      ]
    ],
    [
      148,
      16,
      [
        "1647105937895661",
        -100
      ]
    ],
    [
      148,
      17,
      [
        "-6808388200835255",
        -103
      ]
    ],
    [
      148,
      18,
      [
        "2476952199146189",
        -103
      ]
    ],
    [
      148,
      19,
      [
        "-3065192802685011",
        -105
      ]
    ],
    [
      148,
      20,
      [
        "6878007055826327",
        -108
      ]
    ],
    [
      148,
      21,
      [
        "-442995371770837",
        -106
      ]
    ],
    [
      148,
      22,
      [
        "6571268062079341",
        -112
      ]
    ],
    [
      148,
      23,
      [
        "-4906334460754597",
        -114
      ]
    ],
    [
      148,
      24,
      [
        "5598419152832907",
        -118
      ]
    ],
    [
      148,
      25,
      [
        "2131768653299825",
        -117
      ]
    ],
    [
      148,
      26,
      [
        "-5578278628313003",
        -119
      ]
    ],
    [
      148,
      27,
      [
        "4149399238894625",
        -120
      ]
    ],
    [
      148,
      28,
      [
        "-4840414168959595",
        -122
      ]
    ],
    [
      148,
      29,
      [
        "8616749495725539",
        -125
      ]
    ],
    [
      148,
      30,
      [
        "-7341217640211407",
        -126
      ]
    ],
    [
      148,
      31,
      [
        "4458613283761599",
        -125
      ]
    ],
    [
      148,
      32,
      [
        "-2322757095462863",
        -124
      ]
    ],
    [
      148,
      33,
      [
        "6247294655250697",
        -125
      ]
    ],
    [
      148,
      34,
      [
        "-7870115422476413",
        -127
      ]
    ],
    [
      148,
      35,
      [
        "1357402292310845",
        -125
      ]
    ],
    [
      148,
      36,
      [
        "-2660610803389127",
        -124
      ]
    ],
    [
      148,
      37,
      [
        "7958620644269623",
        -126
      ]
    ],
    [
      148,
      38,
      [
        "7711487047660247",
        -129
      ]
    ],
    [
      148,
      39,
      [
        "-4320848662746121",
        -128
      ]
    ],
    [
      148,
      40,
      [
        "-616767941326633",
        -123
      ]
    ],
    [
      148,
      41,
      [
        "4125837519316575",
        -124
      ]
    ],
    [
      148,
      42,
      [
        "-2525170612546183",
        -123
      ]
    ],
    [
      148,
      43,
      [
        "7963735645451711",
        -125
      ]
    ],
    [
      148,
      44,
      [
        "-3513804025940057",
        -124
      ]
    ],
    [
      148,
      45,
      [
        "7761731675695597",
        -126
      ]
    ],
    [
      148,
      46,
      [
        "-2019388638987767",
        -124
      ]
    ],
    [
      148,
      47,
      [
        "3478441765971145",
        -126
      ]
    ],
    [
      148,
      48,
      [
        "-380023841478031",
        -122
      ]
    ],
    [
      148,
      49,
      [
        "-8973965379491099",
        -127
      ]
    ],
    [
      148,
      50,
      [
        "4802562829325201",
        -126
      ]
    ],
    [
      148,
      51,
      [
        "-4812541932751791",
        -126
      ]
    ],
    [
      148,
      52,
      [
        "-429479439773261",
        -122
      ]
    ],
    [
      148,
      53,
      [
        "7850349787150025",
        -126
      ]
    ],
    [
      148,
      54,
      [
        "-3387501987931889",
        -124
      ]
    ],
    [
      148,
      55,
      [
        "5439189139753615",
        -125
      ]
    ],
    [
      148,
      56,
      [
        "-2810993434462985",
        -125
      ]
    ],
    [
      148,
      57,
      [
        "3122128998031913",
        -125
      ]
    ],
    [
      148,
      58,
      [
        "-7105011786970689",
        -126
      ]
    ],
    [
      148,
      59,
      [
        "3365375984201995",
        -124
      ]
    ],
    [
      148,
      60,
      [
        "-4179055884325199",
        -125
      ]
    ],
    [
      148,
      61,
      [
        "260347245341377",
        -120
      ]
    ],
    [
      148,
      62,
      [
        "-6724681698865283",
        -125
      ]
    ],
    [
      148,
      63,
      [
        "3816459856520637",
        -124
      ]
    ],
    [
      148,
      64,
      [
        "-5300680647774463",
        -125
      ]
    ],
    [
      148,
      65,
      [
        "3460302576857437",
        -124
      ]
    ],
    [
      148,
      66,
      [
        "-1960634337187327",
        -124
      ]
    ],
    [
      148,
      67,
      [
        "1579261671956915",
        -125
      ]
    ],
    [
      148,
      68,
      [
        "3612426384809085",
        -126
      ]
    ],
    [
      148,
      69,
      [
        "-5635850293103811",
        -127
      ]
    ],
    [
      148,
      70,
      [
        "7210819120344095",
        -130
      ]
    ],
    [
      148,
      71,
      [
        "-8377261611884661",
        -139
      ]
    ],
    [
      148,
      72,
      [
        "-4560238823125715",
        -125
      ]
    ],
    [
      148,
      73,
      [
        "7988537264996281",
        -127
      ]
    ],
    [
      148,
      74,
      [
        "-1079953958540341",
        -123
      ]
    ],
    [
      148,
      75,
      [
        "-6671401920756599",
        -129
      ]
    ],
    [
      148,
      76,
      [
        "6660478878090359",
        -129
      ]
    ],
    [
      148,
      77,
      [
        "-2851368895615567",
        -125
      ]
    ],
    [
      148,
      78,
      [
        "1843353656802773",
        -125
      ]
    ],
    [
      148,
      79,
      [
        "-5706918654809181",
        -129
      ]
    ],
    [
      148,
      80,
      [
        "-3510249733042897",
        -130
      ]
    ],
    [
      150,
      1,
      [
        "-4798669696122065",
        -83
      ]
    ],
    [
      150,
      2,
      [
        "3336013226914051",
        -83
      ]
    ],
    [
      150,
      3,
      [
        "-3765160597342927",
        -87
      ]
    ],
    [
      150,
      4,
      [
        "-7723877128353365",
        -87
      ]
    ],
    [
      150,
      5,
      [
        "442709843448917",
        -84
      ]
    ],
    [
      150,
      6,
      [
        "-2364283516990915",
        -89
      ]
    ],
    [
      150,
      7,
      [
        "-6115481365903351",
        -92
      ]
    ],
    [
      150,
      8,
      [
        "6451347989945695",
        -92
      ]
    ],
    [
      150,
      9,
      [
        "-2388546822273493",
        -92
      ]
    ],
    [
      150,
      10,
      [
        "6517165676628283",
        -99
      ]
    ],
    [
      150,
      11,
      [
        "3866980959670559",
        -95
      ]
    ],
    [
      150,
      12,
      [
        "-5529547142084675",
        -96
      ]
    ],
    [
      150,
      13,
      [
        "4661947735812179",
        -97
      ]
    ],
    [
      150,
      14,
      [
        "-2333479515962649",
        -98
      ]
    ],
    [
      150,
      15,
      [
        "3875718321634217",
        -105
      ]
    ],
    [
      150,
      16,
      [
        "4807908780253923",
        -102
      ]
    ],
    [
      150,
      17,
      [
        "-5822849752679637",
        -103
      ]
    ],
    [
      150,
      18,
      [
        "2371644930963299",
        -103
      ]
    ],
    [
      150,
      19,
      [
        "-6429865505094295",
        -106
      ]
    ],
    [
      150,
      20,
      [
        "7836917474097417",
        -108
      ]
    ],
    [
      150,
      21,
      [
        "-8901915139581709",
        -110
      ]
    ],
    [
      150,
      22,
      [
        "2393192164001903",
        -110
      ]
    ],
    [
      150,
      23,
      [
        "-2425445318264587",
        -112
      ]
    ],
    [
      150,
      24,
      [
        "1128058540449889",
        -113
      ]
    ],
    [
      150,
      25,
      [
        "-7453575520708493",
        -118
      ]
    ],
    [
      150,
      26,
      [
        "5304596691174499",
        -120
      ]
    ],
    [
      150,
      27,
      [
        "-7422105525917925",
        -123
      ]
    ],
    [
      150,
      28,
      [
        "3656688705928691",
        -125
      ]
    ],
    [
      150,
      29,
      [
        "-4996989243549859",
        -128
      ]
    ],
    [
      150,
      30,
      [
        "-7011997616903451",
        -127
      ]
    ],
    [
      150,
      31,
      [
        "7826835436193507",
        -126
      ]
    ],
    [
      150,
      32,
      [
        "-2204571494102443",
        -124
      ]
    ],
    [
      150,
      33,
      [
        "49782279570935",
        -118
      ]
    ],
    [
      150,
      34,
      [
        "-5841607778515605",
        -126
      ]
    ],
    [
      150,
      35,
      [
        "5345946673023027",
        -128
      ]
    ],
    [
      150,
      36,
      [
        "-4790325688475577",
        -125
      ]
    ],
    [
      150,
      37,
      [
        "1126713364728929",
        -123
      ]
    ],
    [
      150,
      38,
      [
        "-5608598654028241",
        -128
      ]
    ],
    [
      150,
      39,
      [
        "-8144276635775113",
        -128
      ]
    ],
    [
      150,
      40,
      [
        "-5508679250001607",
        -129
      ]
    ],
    [
      150,
      41,
      [
        "2921774495139251",
        -124
      ]
    ],
    [
      150,
      42,
      [
        "-583630819515439",
        -121
      ]
    ],
    [
      150,
      43,
      [
        "8394582864765077",
        -125
      ]
    ],
    [
      150,
      44,
      [
        "-242735632281693",
        -120
      ]
    ],
    [
      150,
      45,
      [
        "4932626263799961",
        -125
      ]
    ],
    [
      150,
      46,
      [
        "-4394227195759327",
        -125
      ]
    ],
    [
      150,
      47,
      [
        "2398747861230235",
        -125
      ]
    ],
    [
      150,
      48,
      [
        "-1814845173358303",
        -124
      ]
    ],
    [
      150,
      49,
      [
        "-3095035982206463",
        -129
      ]
    ],
    [
      150,
      50,
      [
        "8947868558155671",
        -127
      ]
    ],
    [
      150,
      51,
      [
        "-3504543982715335",
        -125
      ]
    ],
    [
      150,
      52,
      [
        "-8086895552228643",
        -128
      ]
    ],
    [
      150,
      53,
      [
        "688350384355817",
        -123
      ]
    ],
    [
      150,
      54,
      [
        "-5542050264053505",
        -125
      ]
    ],
    [
      150,
      55,
      [
        "778735241079229",
        -122
      ]
    ],
    [
      150,
      56,
      [
        "-3404658930355687",
        -125
      ]
    ],
    [
      150,
      57,
      [
        "6575863713186265",
        -126
      ]
    ],
    [
      150,
      58,
      [
        "-4712700632878727",
        -126
      ]
    ],
    [
      150,
      59,
      [
        "6052303996741053",
        -125
      ]
    ],
    [
      150,
      60,
      [
        "-897224293646087",
        -123
      ]
    ],
    [
      150,
      61,
      [
        "3501087532003185",
        -124
      ]
    ],
    [
      150,
      62,
      [
        "-6464313559934543",
        -125
      ]
    ],
    [
      150,
      63,
      [
        "7750991137666935",
        -125
      ]
    ],
    [
      150,
      64,
      [
        "-5617158547406141",
        -125
      ]
    ],
    [
      150,
      65,
      [
        "6943846421245279",
        -125
      ]
    ],
    [
      150,
      66,
      [
        "-5684036481938517",
        -125
      ]
    ],
    [
      150,
      67,
      [
        "7083235202739139",
        -126
      ]
    ],
    [
      150,
      68,
      [
        "-8368866533500237",
        -133
      ]
    ],
    [
      150,
      69,
      [
        "-832958242593175",
        -124
      ]
    ],
    [
      150,
      70,
      [
        "6591073296163149",
        -129
      ]
    ],
    [
      150,
      71,
      [
        "-7649772535791873",
        -127
      ]
    ],
    [
      150,
      72,
      [
        "-6624401047423101",
        -126
      ]
    ],
    [
      150,
      73,
      [
        "5907293442573103",
        -127
      ]
    ],
    [
      150,
      74,
      [
        "-4899059021837733",
        -125
      ]
    ],
    [
      150,
      75,
      [
        "5646198998474343",
        -127
      ]
    ],
    [
      150,
      76,
      [
        "-3257449396619415",
        -127
      ]
    ],
    [
      150,
      77,
      [
        "-240081380072609",
        -122
      ]
    ],
    [
      150,
      78,
      [
        "180092133346877",
        -121
      ]
    ],
    [
      150,
      79,
      [
        "-2259936501437953",
        -126
      ]
    ],
    [
      150,
      80,
      [
        "6758630830886297",
        -127
      ]
    ],
    [
      152,
      1,
      [
        "-1965074267874729",
        -81
      ]
    ],
    [
      152,
      2,
      [
        "2693024999431057",
        -82
      ]
    ],
    [
      152,
      3,
      [
        "-886233372266239",
        -84
      ]
    ],
    [
      152,
      4,
      [
        "-5714199554550467",
        -86
      ]
    ],
    [
      152,
      5,
      [
        "5580936801548839",
        -87
      ]
    ],
    [
      152,
      6,
      [
        "-8856637935732767",
        -90
      ]
    ],
    [
      152,
      7,
      [
        "-3286519161660473",
        -91
      ]
    ],
    [
      152,
      8,
      [
        "2054356849389413",
        -90
      ]
    ],
    [
      152,
      9,
      [
        "-4653735255535733",
        -93
      ]
    ],
    [
      152,
      10,
      [
        "-1164135506752897",
        -93
      ]
    ],
    [
      152,
      11,
      [
        "3383723153028295",
        -94
      ]
    ],
    [
      152,
      12,
      [
        "-7079132789040621",
        -96
      ]
    ],
    [
      152,
      13,
      [
        "4770018302387419",
        -97
      ]
    ],
    [
      152,
      14,
      [
        "-7122099157941769",
        -100
      ]
    ],
    [
      152,
      15,
      [
        "-8328967725817687",
        -103
      ]
    ],
    [
      152,
      16,
      [
        "803107262306455",
        -99
      ]
    ],
    [
      152,
      17,
      [
        "-6785036231351925",
        -103
      ]
    ],
    [
      152,
      18,
      [
        "2598848510306549",
        -103
      ]
    ],
    [
      152,
      19,
      [
        "-3265975745921121",
        -105
      ]
    ],
    [
      152,
      20,
      [
        "6992816349951189",
        -108
      ]
    ],
    [
      152,
      21,
      [
        "-1607019010122485",
        -108
      ]
    ],
    [
      152,
      22,
      [
        "4990425624713173",
        -112
      ]
    ],
    [
      152,
      23,
      [
        "-5972861629704077",
        -115
      ]
    ],
    [
      152,
      24,
      [
        "2905619569258687",
        -118
      ]
    ],
    [
      152,
      25,
      [
        "709288815286055",
        -117
      ]
    ],
    [
      152,
      26,
      [
        "-3163772683322391",
        -120
      ]
    ],
    [
      152,
      27,
      [
        "7717449410271615",
        -123
      ]
    ],
    [
      152,
      28,
      [
        "-1478301973864501",
        -122
      ]
    ],
    [
      152,
      29,
      [
        "1770765048628067",
        -124
      ]
    ],
    [
      152,
      30,
      [
        "-2719670332524469",
        -125
      ]
    ],
    [
      152,
      31,
      [
        "4093504107288177",
        -125
      ]
    ],
    [
      152,
      32,
      [
        "-1863326473299625",
        -124
      ]
    ],
    [
      152,
      33,
      [
        "1681858320008085",
        -123
      ]
    ],
    [
      152,
      34,
      [
        "-3766690440503441",
        -125
      ]
    ],
    [
      152,
      35,
      [
        "2760405430531829",
        -127
      ]
    ],
    [
      152,
      36,
      [
        "-7672129063946229",
        -126
      ]
    ],
    [
      152,
      37,
      [
        "1358720956848517",
        -123
      ]
    ],
    [
      152,
      38,
      [
        "-5926193274902199",
        -127
      ]
    ],
    [
      152,
      39,
      [
        "5729399253135983",
        -132
      ]
    ],
    [
      152,
      40,
      [
        "3597912525528715",
        -126
      ]
    ],
    [
      152,
      41,
      [
        "8879288525551437",
        -126
      ]
    ],
    [
      152,
      42,
      [
        "-898104330081833",
        -122
      ]
    ],
    [
      152,
      43,
      [
        "548644060030773",
        -121
      ]
    ],
    [
      152,
      44,
      [
        "-7880174611556955",
        -125
      ]
    ],
    [
      152,
      45,
      [
        "2767343719338767",
        -124
      ]
    ],
    [
      152,
      46,
      [
        "-5263685204641311",
        -125
      ]
    ],
    [
      152,
      47,
      [
        "8627714228804089",
        -127
      ]
    ],
    [
      152,
      48,
      [
        "-4971351314162293",
        -125
      ]
    ],
    [
      152,
      49,
      [
        "4729917878806981",
        -128
      ]
    ],
    [
      152,
      50,
      [
        "2627295752272785",
        -128
      ]
    ],
    [
      152,
      51,
      [
        "-4594580496586901",
        -125
      ]
    ],
    [
      152,
      52,
      [
        "5119268423913089",
        -131
      ]
    ],
    [
      152,
      53,
      [
        "373158944282277",
        -124
      ]
    ],
    [
      152,
      54,
      [
        "-8273972451484779",
        -126
      ]
    ],
    [
      152,
      55,
      [
        "774797140642641",
        -122
      ]
    ],
    [
      152,
      56,
      [
        "-4049730732154025",
        -125
      ]
    ],
    [
      152,
      57,
      [
        "3824099675313301",
        -125
      ]
    ],
    [
      152,
      58,
      [
        "-2732002589187085",
        -126
      ]
    ],
    [
      152,
      59,
      [
        "5691149675615667",
        -125
      ]
    ],
    [
      152,
      60,
      [
        "-643412250111303",
        -123
      ]
    ],
    [
      152,
      61,
      [
        "6567511486591463",
        -125
      ]
    ],
    [
      152,
      62,
      [
        "-1316573882312945",
        -123
      ]
    ],
    [
      152,
      63,
      [
        "4165351079671913",
        -124
      ]
    ],
    [
      152,
      64,
      [
        "-2502178778733977",
        -124
      ]
    ],
    [
      152,
      65,
      [
        "3568855233384693",
        -124
      ]
    ],
    [
      152,
      66,
      [
        "-3123954115124261",
        -124
      ]
    ],
    [
      152,
      67,
      [
        "5329640628986605",
        -125
      ]
    ],
    [
      152,
      68,
      [
        "-2793929315594079",
        -125
      ]
    ],
    [
      152,
      69,
      [
        "-6777136267452485",
        -127
      ]
    ],
    [
      152,
      70,
      [
        "-3800395342995439",
        -127
      ]
    ],
    [
      152,
      71,
      [
        "-4058621747425053",
        -125
      ]
    ],
    [
      152,
      72,
      [
        "-6490429231589725",
        -126
      ]
    ],
    [
      152,
      73,
      [
        "-5009606697197143",
        -128
      ]
    ],
    [
      152,
      74,
      [
        "-2725195724386315",
        -124
      ]
    ],
    [
      152,
      75,
      [
        "1801936250326803",
        -125
      ]
    ],
    [
      152,
      76,
      [
        "-2426598735564755",
        -125
      ]
    ],
    [
      152,
      77,
      [
        "8562353212404901",
        -133
      ]
    ],
    [
      152,
      78,
      [
        "5502608812213129",
        -126
      ]
    ],
    [
      152,
      79,
      [
        "-8962361026473093",
        -129
      ]
    ],
    [
      152,
      80,
      [
        "4230193084987609",
        -125
      ]
    ],
    [
      154,
      1,
      [
        "-5374812232644201",
        -86
      ]
    ],
    [
      154,
      2,
      [
        "1920684444738591",
        -85
      ]
    ],
    [
      154,
      3,
      [
        "6381685585502947",
        -92
      ]
    ],
    [
      154,
      4,
      [
        "-2491072747669157",
        -87
      ]
    ],
    [
      154,
      5,
      [
        "5593507916302207",
        -89
      ]
    ],
    [
      154,
      6,
      [
        "-2949663457704987",
        -91
      ]
    ],
    [
      154,
      7,
      [
        "-8336987087005411",
        -92
      ]
    ],
    [
      154,
      8,
      [
        "931086666250405",
        -89
      ]
    ],
    [
      154,
      9,
      [
        "-3462071145085455",
        -92
      ]
    ],
    [
      154,
      10,
      [
        "1998913716278173",
        -93
      ]
    ],
    [
      154,
      11,
      [
        "-3867913054006999",
        -97
      ]
    ],
    [
      154,
      12,
      [
        "-6092184197938593",
        -99
      ]
    ],
    [
      154,
      13,
      [
        "8566096986084867",
        -100
      ]
    ],
    [
      154,
      14,
      [
        "-4637118160379611",
        -101
      ]
    ],
    [
      154,
      15,
      [
        "-1463266015342043",
        -104
      ]
    ],
    [
      154,
      16,
      [
        "7141452553434149",
        -104
      ]
    ],
    [
      154,
      17,
      [
        "-4551104644381369",
        -104
      ]
    ],
    [
      154,
      18,
      [
        "8166494869996963",
        -106
      ]
    ],
    [
      154,
      19,
      [
        "-766121796376173",
        -104
      ]
    ],
    [
      154,
      20,
      [
        "4103244893860815",
        -108
      ]
    ],
    [
      154,
      21,
      [
        "-2517736971878437",
        -109
      ]
    ],
    [
      154,
      22,
      [
        "5691239531221201",
        -112
      ]
    ],
    [
      154,
      23,
      [
        "-2938739584181561",
        -113
      ]
    ],
    [
      154,
      24,
      [
        "5481504679056939",
        -116
      ]
    ],
    [
      154,
      25,
      [
        "-575209292162639",
        -115
      ]
    ],
    [
      154,
      26,
      [
        "6917208040759543",
        -121
      ]
    ],
    [
      154,
      27,
      [
        "-1183879117057909",
        -121
      ]
    ],
    [
      154,
      28,
      [
        "5615468122693839",
        -127
      ]
    ],
    [
      154,
      29,
      [
        "3899962725891395",
        -126
      ]
    ],
    [
      154,
      30,
      [
        "-7227798031028311",
        -127
      ]
    ],
    [
      154,
      31,
      [
        "7140794626589495",
        -126
      ]
    ],
    [
      154,
      32,
      [
        "-6881150690337423",
        -126
      ]
    ],
    [
      154,
      33,
      [
        "6488424964018365",
        -125
      ]
    ],
    [
      154,
      34,
      [
        "-599512772885041",
        -122
      ]
    ],
    [
      154,
      35,
      [
        "8817973076584123",
        -128
      ]
    ],
    [
      154,
      36,
      [
        "-5214332927023063",
        -126
      ]
    ],
    [
      154,
      37,
      [
        "5358427106773527",
        -125
      ]
    ],
    [
      154,
      38,
      [
        "-1560056738391615",
        -124
      ]
    ],
    [
      154,
      39,
      [
        "-7683814682548561",
        -131
      ]
    ],
    [
      154,
      40,
      [
        "2366764987960113",
        -126
      ]
    ],
    [
      154,
      41,
      [
        "6433270395114051",
        -128
      ]
    ],
    [
      154,
      42,
      [
        "-7076341720019589",
        -125
      ]
    ],
    [
      154,
      43,
      [
        "3641451312232593",
        -124
      ]
    ],
    [
      154,
      44,
      [
        "-4222720994636561",
        -124
      ]
    ],
    [
      154,
      45,
      [
        "3307971447115995",
        -124
      ]
    ],
    [
      154,
      46,
      [
        "-5106311654610397",
        -125
      ]
    ],
    [
      154,
      47,
      [
        "8126155062049731",
        -126
      ]
    ],
    [
      154,
      48,
      [
        "-1778175868257823",
        -124
      ]
    ],
    [
      154,
      49,
      [
        "7458047348078183",
        -126
      ]
    ],
    [
      154,
      50,
      [
        "6314626863686149",
        -129
      ]
    ],
    [
      154,
      51,
      [
        "-2748505423341029",
        -125
      ]
    ],
    [
      154,
      52,
      [
        "151263021424835",
        -121
      ]
    ],
    [
      154,
      53,
      [
        "-7207324306792845",
        -131
      ]
    ],
    [
      154,
      54,
      [
        "-264645037703715",
        -122
      ]
    ],
    [
      154,
      55,
      [
        "5583554805595893",
        -125
      ]
    ],
    [
      154,
      56,
      [
        "-4976296775770443",
        -125
      ]
    ],
    [
      154,
      57,
      [
        "4075436703808629",
        -125
      ]
    ],
    [
      154,
      58,
      [
        "-7716586844007949",
        -127
      ]
    ],
    [
      154,
      59,
      [
        "1930089556289765",
        -124
      ]
    ],
    [
      154,
      60,
      [
        "-7398574873730053",
        -126
      ]
    ],
    [
      154,
      61,
      [
        "7358965772646479",
        -126
      ]
    ],
    [
      154,
      62,
      [
        "-6185928665804659",
        -125
      ]
    ],
    [
      154,
      63,
      [
        "1533593475779195",
        -123
      ]
    ],
    [
      154,
      64,
      [
        "-6657363923172643",
        -125
      ]
    ],
    [
      154,
      65,
      [
        "5812299659235179",
        -125
      ]
    ],
    [
      154,
      66,
      [
        "-1734711535483063",
        -123
      ]
    ],
    [
      154,
      67,
      [
        "883560223548899",
        -122
      ]
    ],
    [
      154,
      68,
      [
        "-3802596271035663",
        -125
      ]
    ],
    [
      154,
      69,
      [
        "918206970658997",
        -124
      ]
    ],
    [
      154,
      70,
      [
        "5832632110500833",
        -129
      ]
    ],
    [
      154,
      71,
      [
        "-6575465789910681",
        -127
      ]
    ],
    [
      154,
      72,
      [
        "5314453562607339",
        -128
      ]
    ],
    [
      154,
      73,
      [
        "997990927115491",
        -126
      ]
    ],
    [
      154,
      74,
      [
        "-1150637073711267",
        -124
      ]
    ],
    [
      154,
      75,
      [
        "3503182478768177",
        -125
      ]
    ],
    [
      154,
      76,
      [
        "-5790437578963799",
        -126
      ]
    ],
    [
      154,
      77,
      [
        "3466910515347299",
        -126
      ]
    ],
    [
      154,
      78,
      [
        "2377590781075127",
        -127
      ]
    ],
    [
      154,
      79,
      [
        "-2855510908905041",
        -126
      ]
    ],
    [
      154,
      80,
      [
        "2512802901792759",
        -125
      ]
    ],
    [
      156,
      1,
      [
        "-8439754247992949",
        -84
      ]
    ],
    [
      156,
      2,
      [
        "5637894165182103",
        -84
      ]
    ],
    [
      156,
      3,
      [
        "-8197918339817691",
        -89
      ]
    ],
    [
      156,
      4,
      [
        "-3850637779336795",
        -86
      ]
    ],
    [
      156,
      5,
      [
        "3736794867239305",
        -87
      ]
    ],
    [
      156,
      6,
      [
        "-8939761084796767",
        -91
      ]
    ],
    [
      156,
      7,
      [
        "-3313764165540403",
        -90
      ]
    ],
    [
      156,
      8,
      [
        "6056689148882009",
        -91
      ]
    ],
    [
      156,
      9,
      [
        "-2525665835634883",
        -91
      ]
    ],
    [
      156,
      10,
      [
        "8332799345124951",
        -95
      ]
    ],
    [
      156,
      11,
      [
        "7336697619926291",
        -98
      ]
    ],
    [
      156,
      12,
      [
        "-6189904272275831",
        -97
      ]
    ],
    [
      156,
      13,
      [
        "2838540043791153",
        -97
      ]
    ],
    [
      156,
      14,
      [
        "-5868280755585215",
        -100
      ]
    ],
    [
      156,
      15,
      [
        "1597376603636899",
        -103
      ]
    ],
    [
      156,
      16,
      [
        "5785239196850497",
        -103
      ]
    ],
    [
      156,
      17,
      [
        "-7849980049296761",
        -104
      ]
    ],
    [
      156,
      18,
      [
        "7116518011061309",
        -105
      ]
    ],
    [
      156,
      19,
      [
        "-5310141794813457",
        -106
      ]
    ],
    [
      156,
      20,
      [
        "6967709116268719",
        -108
      ]
    ],
    [
      156,
      21,
      [
        "-2071557096764011",
        -108
      ]
    ],
    [
      156,
      22,
      [
        "2266906265190657",
        -110
      ]
    ],
    [
      156,
      23,
      [
        "-4584777199506709",
        -113
      ]
    ],
    [
      156,
      24,
      [
        "1067038208909303",
        -113
      ]
    ],
    [
      156,
      25,
      [
        "-455509374377305",
        -114
      ]
    ],
    [
      156,
      26,
      [
        "5586439625985813",
        -120
      ]
    ],
    [
      156,
      27,
      [
        "-7675215615367311",
        -123
      ]
    ],
    [
      156,
      28,
      [
        "1646706254225521",
        -125
      ]
    ],
    [
      156,
      29,
      [
        "1211955276266643",
        -124
      ]
    ],
    [
      156,
      30,
      [
        "-8509613111483799",
        -127
      ]
    ],
    [
      156,
      31,
      [
        "3705768369525931",
        -125
      ]
    ],
    [
      156,
      32,
      [
        "-2523622611432709",
        -125
      ]
    ],
    [
      156,
      33,
      [
        "6218204377244145",
        -125
      ]
    ],
    [
      156,
      34,
      [
        "-5534884416838035",
        -125
      ]
    ],
    [
      156,
      35,
      [
        "3636109570066659",
        -126
      ]
    ],
    [
      156,
      36,
      [
        "-6974039133431025",
        -127
      ]
    ],
    [
      156,
      37,
      [
        "2629545863967799",
        -124
      ]
    ],
    [
      156,
      38,
      [
        "-7142576172385495",
        -126
      ]
    ],
    [
      156,
      39,
      [
        "6355669979210283",
        -127
      ]
    ],
    [
      156,
      40,
      [
        "912679829106167",
        -124
      ]
    ],
    [
      156,
      41,
      [
        "-5798185866908017",
        -131
      ]
    ],
    [
      156,
      42,
      [
        "-2374644466326797",
        -124
      ]
    ],
    [
      156,
      43,
      [
        "6840321490417379",
        -125
      ]
    ],
    [
      156,
      44,
      [
        "-4258115564271347",
        -124
      ]
    ],
    [
      156,
      45,
      [
        "6734270293107783",
        -125
      ]
    ],
    [
      156,
      46,
      [
        "-3338059565145009",
        -124
      ]
    ],
    [
      156,
      47,
      [
        "6706158551859541",
        -126
      ]
    ],
    [
      156,
      48,
      [
        "-2361372125982147",
        -124
      ]
    ],
    [
      156,
      49,
      [
        "6694662826069229",
        -126
      ]
    ],
    [
      156,
      50,
      [
        "-4891010265351561",
        -126
      ]
    ],
    [
      156,
      51,
      [
        "-5257981174588983",
        -126
      ]
    ],
    [
      156,
      52,
      [
        "8938141295753503",
        -127
      ]
    ],
    [
      156,
      53,
      [
        "-6918400643210263",
        -127
      ]
    ],
    [
      156,
      54,
      [
        "-3942808572584995",
        -128
      ]
    ],
    [
      156,
      55,
      [
        "8921931001824967",
        -126
      ]
    ],
    [
      156,
      56,
      [
        "-579023519062019",
        -122
      ]
    ],
    [
      156,
      57,
      [
        "2656576252484981",
        -124
      ]
    ],
    [
      156,
      58,
      [
        "-5983099389320309",
        -127
      ]
    ],
    [
      156,
      59,
      [
        "4368080339425019",
        -125
      ]
    ],
    [
      156,
      60,
      [
        "-2540695951845281",
        -125
      ]
    ],
    [
      156,
      61,
      [
        "8337872789496535",
        -126
      ]
    ],
    [
      156,
      62,
      [
        "-8118178225850511",
        -126
      ]
    ],
    [
      156,
      63,
      [
        "6690820484295435",
        -125
      ]
    ],
    [
      156,
      64,
      [
        "-2864310252472837",
        -124
      ]
    ],
    [
      156,
      65,
      [
        "752793156542527",
        -122
      ]
    ],
    [
      156,
      66,
      [
        "-6334289879786081",
        -125
      ]
    ],
    [
      156,
      67,
      [
        "3560476178435491",
        -124
      ]
    ],
    [
      156,
      68,
      [
        "-6415879709735759",
        -125
      ]
    ],
    [
      156,
      69,
      [
        "562041319002149",
        -123
      ]
    ],
    [
      156,
      70,
      [
        "-5651661777920207",
        -126
      ]
    ],
    [
      156,
      71,
      [
        "-2672618836892147",
        -125
      ]
    ],
    [
      156,
      72,
      [
        "-650748630569125",
        -126
      ]
    ],
    [
      156,
      73,
      [
        "-7536388126484931",
        -127
      ]
    ],
    [
      156,
      74,
      [
        "-7816155792685651",
        -127
      ]
    ],
    [
      156,
      75,
      [
        "2090418868730361",
        -125
      ]
    ],
    [
      156,
      76,
      [
        "-7022370741907123",
        -126
      ]
    ],
    [
      156,
      77,
      [
        "3213757641245403",
        -125
      ]
    ],
    [
      156,
      78,
      [
        "8410010481813763",
        -136
      ]
    ],
    [
      156,
      79,
      [
        "5001902076173191",
        -128
      ]
    ],
    [
      156,
      80,
      [
        "3571394441429343",
        -125
      ]
    ],
    [
      158,
      1,
      [
        "1450303551890441",
        -86
      ]
    ],
    [
      158,
      2,
      [
        "-8694380113905657",
        -89
      ]
    ],
    [
      158,
      3,
      [
        "1690484141967319",
        -89
      ]
    ],
    [
      158,
      4,
      [
        "7292477969000769",
        -99
      ]
    ],
    [
      158,
      5,
      [
        "3076900961630327",
        -92
      ]
    ],
    [
      158,
      6,
      [
        "-8185159463847247",
        -93
      ]
    ],
    [
      158,
      7,
      [
        "1425339512528869",
        -91
      ]
    ],
    [
      158,
      8,
      [
        "-5462535355115491",
        -94
      ]
    ],
    [
      158,
      9,
      [
        "6708562218780695",
        -96
      ]
    ],
    [
      158,
      10,
      [
        "-2478958455951667",
        -98
      ]
    ],
    [
      158,
      11,
      [
        "-606387455201929",
        -96
      ]
    ],
    [
      158,
      12,
      [
        "6353567996284521",
        -100
      ]
    ],
    [
      158,
      13,
      [
        "-1983566649019141",
        -100
      ]
    ],
    [
      158,
      14,
      [
        "3639940920836603",
        -104
      ]
    ],
    [
      158,
      15,
      [
        "3349429757825769",
        -105
      ]
    ],
    [
      158,
      16,
      [
        "-4544804344549729",
        -106
      ]
    ],
    [
      158,
      17,
      [
        "6151820615540817",
        -108
      ]
    ],
    [
      158,
      18,
      [
        "-1531514300555957",
        -108
      ]
    ],
    [
      158,
      19,
      [
        "5517208003900443",
        -112
      ]
    ],
    [
      158,
      20,
      [
        "-5632797426413879",
        -114
      ]
    ],
    [
      158,
      21,
      [
        "1768081322142455",
        -114
      ]
    ],
    [
      158,
      22,
      [
        "-4790754652370771",
        -117
      ]
    ],
    [
      158,
      23,
      [
        "374373856399317",
        -115
      ]
    ],
    [
      158,
      24,
      [
        "-6296659671355017",
        -121
      ]
    ],
    [
      158,
      25,
      [
        "5140869019052537",
        -123
      ]
    ],
    [
      158,
      26,
      [
        "-4942512237561799",
        -125
      ]
    ],
    [
      158,
      27,
      [
        "7495303518984847",
        -126
      ]
    ],
    [
      158,
      28,
      [
        "-3723165253510035",
        -125
      ]
    ],
    [
      158,
      29,
      [
        "7980927882306561",
        -126
      ]
    ],
    [
      158,
      30,
      [
        "-5149390506101995",
        -126
      ]
    ],
    [
      158,
      31,
      [
        "3251663681444567",
        -125
      ]
    ],
    [
      158,
      32,
      [
        "-4919333801593361",
        -126
      ]
    ],
    [
      158,
      33,
      [
        "165216661844619",
        -120
      ]
    ],
    [
      158,
      34,
      [
        "-3225686933031471",
        -124
      ]
    ],
    [
      158,
      35,
      [
        "1139183757507235",
        -124
      ]
    ],
    [
      158,
      36,
      [
        "-2944033605175739",
        -126
      ]
    ],
    [
      158,
      37,
      [
        "4343093433020879",
        -125
      ]
    ],
    [
      158,
      38,
      [
        "-655231789386755",
        -122
      ]
    ],
    [
      158,
      39,
      [
        "897873992825433",
        -124
      ]
    ],
    [
      158,
      40,
      [
        "3892510863396735",
        -129
      ]
    ],
    [
      158,
      41,
      [
        "-4537819463810011",
        -126
      ]
    ],
    [
      158,
      42,
      [
        "-6962942724381603",
        -126
      ]
    ],
    [
      158,
      43,
      [
        "5200661209500599",
        -125
      ]
    ],
    [
      158,
      44,
      [
        "-8054172322929109",
        -125
      ]
    ],
    [
      158,
      45,
      [
        "3808339637681325",
        -124
      ]
    ],
    [
      158,
      46,
      [
        "-799083635646929",
        -122
      ]
    ],
    [
      158,
      47,
      [
        "5020781926724393",
        -125
      ]
    ],
    [
      158,
      48,
      [
        "-7717627931281275",
        -126
      ]
    ],
    [
      158,
      49,
      [
        "5029237657260247",
        -125
      ]
    ],
    [
      158,
      50,
      [
        "-3285200651368329",
        -125
      ]
    ],
    [
      158,
      51,
      [
        "-5990672408750827",
        -128
      ]
    ],
    [
      158,
      52,
      [
        "4605310212053603",
        -126
      ]
    ],
    [
      158,
      53,
      [
        "-4591194000391137",
        -126
      ]
    ],
    [
      158,
      54,
      [
        "3985362651318537",
        -127
      ]
    ],
    [
      158,
      55,
      [
        "1206895610522877",
        -124
      ]
    ],
    [
      158,
      56,
      [
        "-8955183009645865",
        -126
      ]
    ],
    [
      158,
      57,
      [
        "5112029057000951",
        -125
      ]
    ],
    [
      158,
      58,
      [
        "-5816761615589035",
        -126
      ]
    ],
    [
      158,
      59,
      [
        "2972267080016663",
        -125
      ]
    ],
    [
      158,
      60,
      [
        "-7072010308975423",
        -126
      ]
    ],
    [
      158,
      61,
      [
        "2459022567736333",
        -125
      ]
    ],
    [
      158,
      62,
      [
        "-8515277611488385",
        -126
      ]
    ],
    [
      158,
      63,
      [
        "598479462926915",
        -122
      ]
    ],
    [
      158,
      64,
      [
        "-391680149002269",
        -121
      ]
    ],
    [
      158,
      65,
      [
        "5574989937523107",
        -125
      ]
    ],
    [
      158,
      66,
      [
        "-1340503782149087",
        -123
      ]
    ],
    [
      158,
      67,
      [
        "500220828725903",
        -121
      ]
    ],
    [
      158,
      68,
      [
        "-6493398670926113",
        -125
      ]
    ],
    [
      158,
      69,
      [
        "5511968294233093",
        -125
      ]
    ],
    [
      158,
      70,
      [
        "-1418071251292635",
        -124
      ]
    ],
    [
      158,
      71,
      [
        "5343985218770227",
        -128
      ]
    ],
    [
      158,
      72,
      [
        "4336764183227925",
        -127
      ]
    ],
    [
      158,
      73,
      [
        "-4072268633710485",
        -127
      ]
    ],
    [
      158,
      74,
      [
        "2140727079459119",
        -127
      ]
    ],
    [
      158,
      75,
      [
        "806261543775447",
        -124
      ]
    ],
    [
      158,
      76,
      [
        "-1408709623407213",
        -124
      ]
    ],
    [
      158,
      77,
      [
        "817884368972727",
        -123
      ]
    ],
    [
      158,
      78,
      [
        "-1126195774434591",
        -124
      ]
    ],
    [
      158,
      79,
      [
        "6888309997039159",
        -128
      ]
    ],
    [
      158,
      80,
      [
        "2240026218472209",
        -126
      ]
    ],
    [
      160,
      1,
      [
        "-6100510860344703",
        -87
      ]
    ],
    [
      160,
      2,
      [
        "1828027784591065",
        -86
      ]
    ],
    [
      160,
      3,
      [
        "-5101829489278151",
        -97
      ]
    ],
    [
      160,
      4,
      [
        "-460201071454675",
        -87
      ]
    ],
    [
      160,
      5,
      [
        "1375601972988995",
        -90
      ]
    ],
    [
      160,
      6,
      [
        "-925494296666113",
        -90
      ]
    ],
    [
      160,
      7,
      [
        "2770228942461995",
        -92
      ]
    ],
    [
      160,
      8,
      [
        "-2431221446912435",
        -93
      ]
    ],
    [
      160,
      9,
      [
        "5161852910698925",
        -96
      ]
    ],
    [
      160,
      10,
      [
        "-887049963387297",
        -96
      ]
    ],
    [
      160,
      11,
      [
        "4505088182076041",
        -101
      ]
    ],
    [
      160,
      12,
      [
        "-2425585491697039",
        -101
      ]
    ],
    [
      160,
      13,
      [
        "3878336940850943",
        -102
      ]
    ],
    [
      160,
      14,
      [
        "-8534486506487331",
        -104
      ]
    ],
    [
      160,
      15,
      [
        "3136144283296285",
        -104
      ]
    ],
    [
      160,
      16,
      [
        "-5977471071246239",
        -107
      ]
    ],
    [
      160,
      17,
      [
        "5238862016413977",
        -110
      ]
    ],
    [
      160,
      18,
      [
        "330803295703967",
        -108
      ]
    ],
    [
      160,
      19,
      [
        "-7911208764325395",
        -113
      ]
    ],
    [
      160,
      20,
      [
        "2891885048298417",
        -113
      ]
    ],
    [
      160,
      21,
      [
        "-384179994303493",
        -112
      ]
    ],
    [
      160,
      22,
      [
        "4709209275293785",
        -118
      ]
    ],
    [
      160,
      23,
      [
        "-8765851688545431",
        -122
      ]
    ],
    [
      160,
      24,
      [
        "6667947213731009",
        -126
      ]
    ],
    [
      160,
      25,
      [
        "-3075989780298679",
        -125
      ]
    ],
    [
      160,
      26,
      [
        "3805784407146953",
        -127
      ]
    ],
    [
      160,
      27,
      [
        "973113178510859",
        -124
      ]
    ],
    [
      160,
      28,
      [
        "-1655732923723227",
        -124
      ]
    ],
    [
      160,
      29,
      [
        "8493408938668825",
        -126
      ]
    ],
    [
      160,
      30,
      [
        "-4981873607224295",
        -126
      ]
    ],
    [
      160,
      31,
      [
        "3442408883464969",
        -125
      ]
    ],
    [
      160,
      32,
      [
        "-3835057884882591",
        -126
      ]
    ],
    [
      160,
      33,
      [
        "1171405195781007",
        -123
      ]
    ],
    [
      160,
      34,
      [
        "-6596447079660607",
        -125
      ]
    ],
    [
      160,
      35,
      [
        "3423863927760187",
        -125
      ]
    ],
    [
      160,
      36,
      [
        "-2109920201637197",
        -126
      ]
    ],
    [
      160,
      37,
      [
        "3742942753129845",
        -125
      ]
    ],
    [
      160,
      38,
      [
        "-5168240877480657",
        -125
      ]
    ],
    [
      160,
      39,
      [
        "778573050767013",
        -123
      ]
    ],
    [
      160,
      40,
      [
        "-7682115296091953",
        -129
      ]
    ],
    [
      160,
      41,
      [
        "-5652546776618047",
        -126
      ]
    ],
    [
      160,
      42,
      [
        "-899283798888999",
        -124
      ]
    ],
    [
      160,
      43,
      [
        "7542908520526311",
        -126
      ]
    ],
    [
      160,
      44,
      [
        "-3691922295601103",
        -124
      ]
    ],
    [
      160,
      45,
      [
        "3835384870327011",
        -124
      ]
    ],
    [
      160,
      46,
      [
        "-7316666808231029",
        -125
      ]
    ],
    [
      160,
      47,
      [
        "5368728921906333",
        -125
      ]
    ],
    [
      160,
      48,
      [
        "-4270650803109045",
        -125
      ]
    ],
    [
      160,
      49,
      [
        "2586366796927859",
        -124
      ]
    ],
    [
      160,
      50,
      [
        "-1250052343902115",
        -123
      ]
    ],
    [
      160,
      51,
      [
        "909035894492947",
        -125
      ]
    ],
    [
      160,
      52,
      [
        "2853787107178935",
        -126
      ]
    ],
    [
      160,
      53,
      [
        "-5174716903874449",
        -126
      ]
    ],
    [
      160,
      54,
      [
        "8734020420512373",
        -127
      ]
    ],
    [
      160,
      55,
      [
        "5006891721777987",
        -128
      ]
    ],
    [
      160,
      56,
      [
        "-6717457575178473",
        -126
      ]
    ],
    [
      160,
      57,
      [
        "5245256449151235",
        -125
      ]
    ],
    [
      160,
      58,
      [
        "-6846568621945415",
        -126
      ]
    ],
    [
      160,
      59,
      [
        "760452264697967",
        -123
      ]
    ],
    [
      160,
      60,
      [
        "-7323296379661753",
        -126
      ]
    ],
    [
      160,
      61,
      [
        "4771474397644691",
        -126
      ]
    ],
    [
      160,
      62,
      [
        "-7063220660122887",
        -126
      ]
    ],
    [
      160,
      63,
      [
        "8220044203442121",
        -126
      ]
    ],
    [
      160,
      64,
      [
        "-2884529218797751",
        -124
      ]
    ],
    [
      160,
      65,
      [
        "2701010078255801",
        -124
      ]
    ],
    [
      160,
      66,
      [
        "-5046658234788513",
        -125
      ]
    ],
    [
      160,
      67,
      [
        "227522114698983",
        -120
      ]
    ],
    [
      160,
      68,
      [
        "-229082148029947",
        -120
      ]
    ],
    [
      160,
      69,
      [
        "3181672793050845",
        -124
      ]
    ],
    [
      160,
      70,
      [
        "-2509638201329715",
        -124
      ]
    ],
    [
      160,
      71,
      [
        "4401846738671561",
        -126
      ]
    ],
    [
      160,
      72,
      [
        "-4710825244556549",
        -129
      ]
    ],
    [
      160,
      73,
      [
        "-4622277263516159",
        -127
      ]
    ],
    [
      160,
      74,
      [
        "4199570999885109",
        -127
      ]
    ],
    [
      160,
      75,
      [
        "3581512266424579",
        -131
      ]
    ],
    [
      160,
      76,
      [
        "-7711211899217231",
        -127
      ]
    ],
    [
      160,
      77,
      [
        "795205202662925",
        -123
      ]
    ],
    [
      160,
      78,
      [
        "-1469925597972455",
        -124
      ]
    ],
    [
      160,
      79,
      [
        "4508681799165303",
        -126
      ]
    ],
    [
      160,
      80,
      [
        "-5570125879136403",
        -130
      ]
    ],
    [
      162,
      1,
      [
        "5000098990578541",
        -87
      ]
    ],
    [
      162,
      2,
      [
        "-6951232110422491",
        -88
      ]
    ],
    [
      162,
      3,
      [
        "8265000702259893",
        -93
      ]
    ],
    [
      162,
      4,
      [
        "5753987032766283",
        -90
      ]
    ],
    [
      162,
      5,
      [
        "-5886314166679475",
        -91
      ]
    ],
    [
      162,
      6,
      [
        "6638122601701539",
        -94
      ]
    ],
    [
      162,
      7,
      [
        "5709392837287367",
        -94
      ]
    ],
    [
      162,
      8,
      [
        "-1190344384319309",
        -92
      ]
    ],
    [
      162,
      9,
      [
        "7535902375126671",
        -96
      ]
    ],
    [
      162,
      10,
      [
        "-6642342182376725",
        -98
      ]
    ],
    [
      162,
      11,
      [
        "4332295533466259",
        -102
      ]
    ],
    [
      162,
      12,
      [
        "6457481988665907",
        -102
      ]
    ],
    [
      162,
      13,
      [
        "-5801969743306245",
        -103
      ]
    ],
    [
      162,
      14,
      [
        "5717634537230391",
        -105
      ]
    ],
    [
      162,
      15,
      [
        "-6215859744706359",
        -108
      ]
    ],
    [
      162,
      16,
      [
        "-6439261333959957",
        -112
      ]
    ],
    [
      162,
      17,
      [
        "1433270031693187",
        -109
      ]
    ],
    [
      162,
      18,
      [
        "-861139618835049",
        -109
      ]
    ],
    [
      162,
      19,
      [
        "6859564220198619",
        -113
      ]
    ],
    [
      162,
      20,
      [
        "-358195170745187",
        -110
      ]
    ],
    [
      162,
      21,
      [
        "2012700835935785",
        -114
      ]
    ],
    [
      162,
      22,
      [
        "-4881976792635227",
        -117
      ]
    ],
    [
      162,
      23,
      [
        "5195798315449751",
        -119
      ]
    ],
    [
      162,
      24,
      [
        "-2446140813073961",
        -120
      ]
    ],
    [
      162,
      25,
      [
        "8097117545731941",
        -124
      ]
    ],
    [
      162,
      26,
      [
        "-5297357825372919",
        -125
      ]
    ],
    [
      162,
      27,
      [
        "4577840723048401",
        -125
      ]
    ],
    [
      162,
      28,
      [
        "-2157688919775543",
        -124
      ]
    ],
    [
      162,
      29,
      [
        "587974896972719",
        -122
      ]
    ],
    [
      162,
      30,
      [
        "-5778107373877201",
        -126
      ]
    ],
    [
      162,
      31,
      [
        "6771425136744305",
        -126
      ]
    ],
    [
      162,
      32,
      [
        "-7274601766286709",
        -127
      ]
    ],
    [
      162,
      33,
      [
        "7368460512645471",
        -126
      ]
    ],
    [
      162,
      34,
      [
        "-6610830829988055",
        -125
      ]
    ],
    [
      162,
      35,
      [
        "8636718809897327",
        -126
      ]
    ],
    [
      162,
      36,
      [
        "-4596951411979747",
        -127
      ]
    ],
    [
      162,
      37,
      [
        "3130899437652603",
        -125
      ]
    ],
    [
      162,
      38,
      [
        "-321742811059487",
        -121
      ]
    ],
    [
      162,
      39,
      [
        "1953978065850441",
        -124
      ]
    ],
    [
      162,
      40,
      [
        "-7208410105543727",
        -127
      ]
    ],
    [
      162,
      41,
      [
        "-5613558151702139",
        -126
      ]
    ],
    [
      162,
      42,
      [
        "-5548000813802913",
        -129
      ]
    ],
    [
      162,
      43,
      [
        "4955608464764033",
        -126
      ]
    ],
    [
      162,
      44,
      [
        "-762058917444173",
        -122
      ]
    ],
    [
      162,
      45,
      [
        "1936856805259035",
        -123
      ]
    ],
    [
      162,
      46,
      [
        "-3763787837899691",
        -124
      ]
    ],
    [
      162,
      47,
      [
        "3282582525640115",
        -124
      ]
    ],
    [
      162,
      48,
      [
        "-8199335085277233",
        -126
      ]
    ],
    [
      162,
      49,
      [
        "5085992815762087",
        -125
      ]
    ],
    [
      162,
      50,
      [
        "-5767106968473999",
        -125
      ]
    ],
    [
      162,
      51,
      [
        "6022854179231101",
        -126
      ]
    ],
    [
      162,
      52,
      [
        "1045550638965093",
        -127
      ]
    ],
    [
      162,
      53,
      [
        "-7508458296297025",
        -127
      ]
    ],
    [
      162,
      54,
      [
        "5608479570540575",
        -126
      ]
    ],
    [
      162,
      55,
      [
        "-8260703647776165",
        -128
      ]
    ],
    [
      162,
      56,
      [
        "-3934174154660667",
        -126
      ]
    ],
    [
      162,
      57,
      [
        "4513709785651901",
        -125
      ]
    ],
    [
      162,
      58,
      [
        "-4125006090852705",
        -125
      ]
    ],
    [
      162,
      59,
      [
        "2712225366364009",
        -125
      ]
    ],
    [
      162,
      60,
      [
        "-8659136709084299",
        -126
      ]
    ],
    [
      162,
      61,
      [
        "4415453410851847",
        -126
      ]
    ],
    [
      162,
      62,
      [
        "-6757283419857537",
        -126
      ]
    ],
    [
      162,
      63,
      [
        "6050917147342989",
        -126
      ]
    ],
    [
      162,
      64,
      [
        "-1331873616604387",
        -123
      ]
    ],
    [
      162,
      65,
      [
        "5297107719122711",
        -125
      ]
    ],
    [
      162,
      66,
      [
        "-8996437673472569",
        -126
      ]
    ],
    [
      162,
      67,
      [
        "1591105093666287",
        -123
      ]
    ],
    [
      162,
      68,
      [
        "-1784737035366431",
        -123
      ]
    ],
    [
      162,
      69,
      [
        "3697552895923975",
        -124
      ]
    ],
    [
      162,
      70,
      [
        "-6420472221104687",
        -125
      ]
    ],
    [
      162,
      71,
      [
        "8969892411374825",
        -126
      ]
    ],
    [
      162,
      72,
      [
        "-7371448211975459",
        -127
      ]
    ],
    [
      162,
      73,
      [
        "-8709288052689617",
        -132
      ]
    ],
    [
      162,
      74,
      [
        "2274627383324993",
        -126
      ]
    ],
    [
      162,
      75,
      [
        "-1592689279756933",
        -126
      ]
    ],
    [
      162,
      76,
      [
        "-1377344659603045",
        -126
      ]
    ],
    [
      162,
      77,
      [
        "2047792040890359",
        -125
      ]
    ],
    [
      162,
      78,
      [
        "-6560618552648557",
        -126
      ]
    ],
    [
      162,
      79,
      [
        "2728395367563119",
        -125
      ]
    ],
    [
      162,
      80,
      [
        "-7217329077031471",
        -127
      ]
    ],
    [
      164,
      1,
      [
        "8343809059331207",
        -90
      ]
    ],
    [
      164,
      2,
      [
        "-1226330145087755",
        -88
      ]
    ],
    [
      164,
      3,
      [
        "-1910546825745565",
        -90
      ]
    ],
    [
      164,
      4,
      [
        "708336773086505",
        -88
      ]
    ],
    [
      164,
      5,
      [
        "-5026651263823665",
        -92
      ]
    ],
    [
      164,
      6,
      [
        "8139522668674863",
        -95
      ]
    ],
    [
      164,
      7,
      [
        "1791103474973745",
        -95
      ]
    ],
    [
      164,
      8,
      [
        "-5563142277577373",
        -96
      ]
    ],
    [
      164,
      9,
      [
        "1538050682506509",
        -95
      ]
    ],
    [
      164,
      10,
      [
        "-8324722788735065",
        -99
      ]
    ],
    [
      164,
      11,
      [
        "1703213519159615",
        -99
      ]
    ],
    [
      164,
      12,
      [
        "-3392605886053039",
        -104
      ]
    ],
    [
      164,
      13,
      [
        "-4258569890871557",
        -105
      ]
    ],
    [
      164,
      14,
      [
        "3528634120714261",
        -106
      ]
    ],
    [
      164,
      15,
      [
        "-8081749822767407",
        -111
      ]
    ],
    [
      164,
      16,
      [
        "-7070537270247141",
        -110
      ]
    ],
    [
      164,
      17,
      [
        "4930608139990503",
        -110
      ]
    ],
    [
      164,
      18,
      [
        "-8374126076914525",
        -112
      ]
    ],
    [
      164,
      19,
      [
        "705244349400371",
        -110
      ]
    ],
    [
      164,
      20,
      [
        "-6605592980273465",
        -115
      ]
    ],
    [
      164,
      21,
      [
        "3468159963428939",
        -116
      ]
    ],
    [
      164,
      22,
      [
        "-6648995803874779",
        -119
      ]
    ],
    [
      164,
      23,
      [
        "3015827952460087",
        -120
      ]
    ],
    [
      164,
      24,
      [
        "-6398499385831313",
        -123
      ]
    ],
    [
      164,
      25,
      [
        "4347440690289451",
        -124
      ]
    ],
    [
      164,
      26,
      [
        "-6607582529045649",
        -125
      ]
    ],
    [
      164,
      27,
      [
        "2718316360913893",
        -124
      ]
    ],
    [
      164,
      28,
      [
        "-1317827916165211",
        -123
      ]
    ],
    [
      164,
      29,
      [
        "599004089200319",
        -122
      ]
    ],
    [
      164,
      30,
      [
        "-6522328779392437",
        -126
      ]
    ],
    [
      164,
      31,
      [
        "6689429274963883",
        -126
      ]
    ],
    [
      164,
      32,
      [
        "-3624845373665295",
        -126
      ]
    ],
    [
      164,
      33,
      [
        "5062611211343555",
        -126
      ]
    ],
    [
      164,
      34,
      [
        "-761507444433399",
        -122
      ]
    ],
    [
      164,
      35,
      [
        "2535816501959275",
        -124
      ]
    ],
    [
      164,
      36,
      [
        "-3060377324456495",
        -126
      ]
    ],
    [
      164,
      37,
      [
        "4836525344411461",
        -126
      ]
    ],
    [
      164,
      38,
      [
        "-1183374467609949",
        -123
      ]
    ],
    [
      164,
      39,
      [
        "569498185819929",
        -122
      ]
    ],
    [
      164,
      40,
      [
        "-6265159516026965",
        -126
      ]
    ],
    [
      164,
      41,
      [
        "-4514688156932125",
        -126
      ]
    ],
    [
      164,
      42,
      [
        "3682600147913597",
        -128
      ]
    ],
    [
      164,
      43,
      [
        "6770499021860019",
        -128
      ]
    ],
    [
      164,
      44,
      [
        "-8918198301972137",
        -126
      ]
    ],
    [
      164,
      45,
      [
        "1662629274571945",
        -123
      ]
    ],
    [
      164,
      46,
      [
        "-3770402227561275",
        -124
      ]
    ],
    [
      164,
      47,
      [
        "3440112347891255",
        -124
      ]
    ],
    [
      164,
      48,
      [
        "-4578928818532911",
        -125
      ]
    ],
    [
      164,
      49,
      [
        "1168874452947023",
        -123
      ]
    ],
    [
      164,
      50,
      [
        "-5927448407129645",
        -125
      ]
    ],
    [
      164,
      51,
      [
        "4325561089470669",
        -125
      ]
    ],
    [
      164,
      52,
      [
        "-8858656188099387",
        -128
      ]
    ],
    [
      164,
      53,
      [
        "-1637728219954749",
        -126
      ]
    ],
    [
      164,
      54,
      [
        "2791292583009301",
        -125
      ]
    ],
    [
      164,
      55,
      [
        "-3709737494425119",
        -126
      ]
    ],
    [
      164,
      56,
      [
        "6468317941951105",
        -130
      ]
    ],
    [
      164,
      57,
      [
        "3662788937128615",
        -125
      ]
    ],
    [
      164,
      58,
      [
        "-7772069722646253",
        -126
      ]
    ],
    [
      164,
      59,
      [
        "1595006351447525",
        -124
      ]
    ],
    [
      164,
      60,
      [
        "-3972954678643311",
        -125
      ]
    ],
    [
      164,
      61,
      [
        "2738530420437219",
        -125
      ]
    ],
    [
      164,
      62,
      [
        "-2679587875828669",
        -125
      ]
    ],
    [
      164,
      63,
      [
        "2676250051748071",
        -125
      ]
    ],
    [
      164,
      64,
      [
        "-8043409570978277",
        -126
      ]
    ],
    [
      164,
      65,
      [
        "667232203642349",
        -122
      ]
    ],
    [
      164,
      66,
      [
        "-3911988848928175",
        -125
      ]
    ],
    [
      164,
      67,
      [
        "344021713246293",
        -121
      ]
    ],
    [
      164,
      68,
      [
        "-3189426178670495",
        -124
      ]
    ],
    [
      164,
      69,
      [
        "7342285942605743",
        -125
      ]
    ],
    [
      164,
      70,
      [
        "-7049403119880327",
        -125
      ]
    ],
    [
      164,
      71,
      [
        "2862543996610985",
        -124
      ]
    ],
    [
      164,
      72,
      [
        "-867423058467853",
        -123
      ]
    ],
    [
      164,
      73,
      [
        "5613987517281835",
        -127
      ]
    ],
    [
      164,
      74,
      [
        "1966742630700481",
        -127
      ]
    ],
    [
      164,
      75,
      [
        "-2393867173835357",
        -126
      ]
    ],
    [
      164,
      76,
      [
        "5701519219518019",
        -129
      ]
    ],
    [
      164,
      77,
      [
        "3756350282971543",
        -127
      ]
    ],
    [
      164,
      78,
      [
        "-2547092522148289",
        -125
      ]
    ],
    [
      164,
      79,
      [
        "3051862793755599",
        -125
      ]
    ],
    [
      164,
      80,
      [
        "-1426796105799645",
        -124
      ]
    ],
    [
      166,
      1,
      [
        "5105752620647495",
        -88
      ]
    ],
    [
      166,
      2,
      [
        "-3227559953286153",
        -88
      ]
    ],
    [
      166,
      3,
      [
        "-313908890394297",
        -88
      ]
    ],
    [
      166,
      4,
      [
        "7528488550649107",
        -91
      ]
    ],
    [
      166,
      5,
      [
        "-6720173692248925",
        -92
      ]
    ],
    [
      166,
      6,
      [
        "5500025210129271",
        -94
      ]
    ],
    [
      166,
      7,
      [
        "805576813086569",
        -94
      ]
    ],
    [
      166,
      8,
      [
        "-5807048778340875",
        -96
      ]
    ],
    [
      166,
      9,
      [
        "3249018419012393",
        -96
      ]
    ],
    [
      166,
      10,
      [
        "-2354580357101515",
        -97
      ]
    ],
    [
      166,
      11,
      [
        "1226495234551243",
        -98
      ]
    ],
    [
      166,
      12,
      [
        "-225679686673559",
        -98
      ]
    ],
    [
      166,
      13,
      [
        "5019517036059817",
        -106
      ]
    ],
    [
      166,
      14,
      [
        "6087596306701073",
        -109
      ]
    ],
    [
      166,
      15,
      [
        "5840366979907865",
        -112
      ]
    ],
    [
      166,
      16,
      [
        "-7286227227289191",
        -110
      ]
    ],
    [
      166,
      17,
      [
        "1252560611588715",
        -108
      ]
    ],
    [
      166,
      18,
      [
        "-2261929824910891",
        -110
      ]
    ],
    [
      166,
      19,
      [
        "3313369080667055",
        -112
      ]
    ],
    [
      166,
      20,
      [
        "-4261985540208653",
        -114
      ]
    ],
    [
      166,
      21,
      [
        "1238322612232549",
        -114
      ]
    ],
    [
      166,
      22,
      [
        "-5292627447963201",
        -118
      ]
    ],
    [
      166,
      23,
      [
        "5271256183251553",
        -120
      ]
    ],
    [
      166,
      24,
      [
        "-2679289952241205",
        -121
      ]
    ],
    [
      166,
      25,
      [
        "2983112714843367",
        -123
      ]
    ],
    [
      166,
      26,
      [
        "-6755718483624895",
        -125
      ]
    ],
    [
      166,
      27,
      [
        "5118129467562001",
        -125
      ]
    ],
    [
      166,
      28,
      [
        "-1284158925273477",
        -123
      ]
    ],
    [
      166,
      29,
      [
        "5086357507586675",
        -125
      ]
    ],
    [
      166,
      30,
      [
        "-113700832840853",
        -120
      ]
    ],
    [
      166,
      31,
      [
        "3685959897038453",
        -125
      ]
    ],
    [
      166,
      32,
      [
        "-7863756761034429",
        -127
      ]
    ],
    [
      166,
      33,
      [
        "3681554600838919",
        -126
      ]
    ],
    [
      166,
      34,
      [
        "-5342270543040313",
        -125
      ]
    ],
    [
      166,
      35,
      [
        "5767374697377907",
        -125
      ]
    ],
    [
      166,
      36,
      [
        "-7853742009876527",
        -127
      ]
    ],
    [
      166,
      37,
      [
        "7490533241084513",
        -127
      ]
    ],
    [
      166,
      38,
      [
        "-7671701756912501",
        -126
      ]
    ],
    [
      166,
      39,
      [
        "2398503826158833",
        -124
      ]
    ],
    [
      166,
      40,
      [
        "-8588640921537341",
        -126
      ]
    ],
    [
      166,
      41,
      [
        "-3738650677452429",
        -127
      ]
    ],
    [
      166,
      42,
      [
        "582348191942325",
        -124
      ]
    ],
    [
      166,
      43,
      [
        "8165347075538273",
        -131
      ]
    ],
    [
      166,
      44,
      [
        "-5829184866731891",
        -126
      ]
    ],
    [
      166,
      45,
      [
        "5824257499779865",
        -125
      ]
    ],
    [
      166,
      46,
      [
        "-3429939148932163",
        -124
      ]
    ],
    [
      166,
      47,
      [
        "7463217184527793",
        -125
      ]
    ],
    [
      166,
      48,
      [
        "-632014986275619",
        -122
      ]
    ],
    [
      166,
      49,
      [
        "4349087924627951",
        -125
      ]
    ],
    [
      166,
      50,
      [
        "-5758588008199221",
        -125
      ]
    ],
    [
      166,
      51,
      [
        "2595862258254689",
        -124
      ]
    ],
    [
      166,
      52,
      [
        "-4949709036811215",
        -126
      ]
    ],
    [
      166,
      53,
      [
        "594484970467483",
        -125
      ]
    ],
    [
      166,
      54,
      [
        "8694421678087661",
        -127
      ]
    ],
    [
      166,
      55,
      [
        "-2591907187606237",
        -125
      ]
    ],
    [
      166,
      56,
      [
        "6350965478520459",
        -127
      ]
    ],
    [
      166,
      57,
      [
        "8156518406871451",
        -127
      ]
    ],
    [
      166,
      58,
      [
        "-3750887185997007",
        -125
      ]
    ],
    [
      166,
      59,
      [
        "5745337067091271",
        -126
      ]
    ],
    [
      166,
      60,
      [
        "-8218934912425671",
        -126
      ]
    ],
    [
      166,
      61,
      [
        "5565524400065485",
        -126
      ]
    ],
    [
      166,
      62,
      [
        "-717084661225739",
        -123
      ]
    ],
    [
      166,
      63,
      [
        "1123420696108345",
        -124
      ]
    ],
    [
      166,
      64,
      [
        "-3201678308277247",
        -125
      ]
    ],
    [
      166,
      65,
      [
        "5041373878601737",
        -125
      ]
    ],
    [
      166,
      66,
      [
        "-917700534492943",
        -123
      ]
    ],
    [
      166,
      67,
      [
        "4654778613998559",
        -125
      ]
    ],
    [
      166,
      68,
      [
        "-2709121716069091",
        -124
      ]
    ],
    [
      166,
      69,
      [
        "1695169108821701",
        -123
      ]
    ],
    [
      166,
      70,
      [
        "-1744787029307215",
        -123
      ]
    ],
    [
      166,
      71,
      [
        "1726149969730637",
        -123
      ]
    ],
    [
      166,
      72,
      [
        "-4805513581933523",
        -125
      ]
    ],
    [
      166,
      73,
      [
        "6555304158767179",
        -126
      ]
    ],
    [
      166,
      74,
      [
        "-4559293021172525",
        -128
      ]
    ],
    [
      166,
      75,
      [
        "-8394144623451225",
        -129
      ]
    ],
    [
      166,
      76,
      [
        "4422280901268259",
        -127
      ]
    ],
    [
      166,
      77,
      [
        "203869321863209",
        -127
      ]
    ],
    [
      166,
      78,
      [
        "-5004974507918381",
        -127
      ]
    ],
    [
      166,
      79,
      [
        "5509988246178121",
        -126
      ]
    ],
    [
      166,
      80,
      [
        "-6014086963707343",
        -126
      ]
    ],
    [
      168,
      1,
      [
        "4811616699907467",
        -88
      ]
    ],
    [
      168,
      2,
      [
        "-3165076956136695",
        -88
      ]
    ],
    [
      168,
      3,
      [
        "-5625369253012479",
        -96
      ]
    ],
    [
      168,
      4,
      [
        "5260425496578147",
        -91
      ]
    ],
    [
      168,
      5,
      [
        "-4804198474164303",
        -92
      ]
    ],
    [
      168,
      6,
      [
        "1111939540921849",
        -92
      ]
    ],
    [
      168,
      7,
      [
        "-534322256540639",
        -97
      ]
    ],
    [
      168,
      8,
      [
        "-2471447915819295",
        -96
      ]
    ],
    [
      168,
      9,
      [
        "750181466089663",
        -95
      ]
    ],
    [
      168,
      10,
      [
        "-1002805367449725",
        -97
      ]
    ],
    [
      168,
      11,
      [
        "199589322201779",
        -97
      ]
    ],
    [
      168,
      12,
      [
        "-365832846119457",
        -102
      ]
    ],
    [
      168,
      13,
      [
        "-1185096734257441",
        -104
      ]
    ],
    [
      168,
      14,
      [
        "8492227019765263",
        -108
      ]
    ],
    [
      168,
      15,
      [
        "-3333947063328275",
        -110
      ]
    ],
    [
      168,
      16,
      [
        "-7871615114456611",
        -111
      ]
    ],
    [
      168,
      17,
      [
        "5744840119661805",
        -111
      ]
    ],
    [
      168,
      18,
      [
        "-4887106255652983",
        -112
      ]
    ],
    [
      168,
      19,
      [
        "3257987352874479",
        -113
      ]
    ],
    [
      168,
      20,
      [
        "-7472353342751753",
        -116
      ]
    ],
    [
      168,
      21,
      [
        "7602666130983167",
        -118
      ]
    ],
    [
      168,
      22,
      [
        "-7046085447861119",
        -120
      ]
    ],
    [
      168,
      23,
      [
        "1549062649176785",
        -120
      ]
    ],
    [
      168,
      24,
      [
        "-861380076872337",
        -121
      ]
    ],
    [
      168,
      25,
      [
        "5834145535354017",
        -125
      ]
    ],
    [
      168,
      26,
      [
        "-5088165792357117",
        -125
      ]
    ],
    [
      168,
      27,
      [
        "5189931563215643",
        -125
      ]
    ],
    [
      168,
      28,
      [
        "-1191357579123021",
        -123
      ]
    ],
    [
      168,
      29,
      [
        "5454230424491177",
        -125
      ]
    ],
    [
      168,
      30,
      [
        "-7015306802558927",
        -126
      ]
    ],
    [
      168,
      31,
      [
        "4082905568883535",
        -125
      ]
    ],
    [
      168,
      32,
      [
        "-1059389147733709",
        -124
      ]
    ],
    [
      168,
      33,
      [
        "2862210757547839",
        -126
      ]
    ],
    [
      168,
      34,
      [
        "-2247580267772177",
        -124
      ]
    ],
    [
      168,
      35,
      [
        "3054238325829925",
        -124
      ]
    ],
    [
      168,
      36,
      [
        "-5651107987247079",
        -126
      ]
    ],
    [
      168,
      37,
      [
        "774383966023307",
        -124
      ]
    ],
    [
      168,
      38,
      [
        "-6641551994132389",
        -126
      ]
    ],
    [
      168,
      39,
      [
        "1103055007650869",
        -123
      ]
    ],
    [
      168,
      40,
      [
        "-5327522270613081",
        -125
      ]
    ],
    [
      168,
      41,
      [
        "808929604002565",
        -126
      ]
    ],
    [
      168,
      42,
      [
        "1955556838287699",
        -126
      ]
    ],
    [
      168,
      43,
      [
        "-7151786720117607",
        -128
      ]
    ],
    [
      168,
      44,
      [
        "-2623096853747937",
        -126
      ]
    ],
    [
      168,
      45,
      [
        "4531210120444391",
        -125
      ]
    ],
    [
      168,
      46,
      [
        "-3099994356260509",
        -124
      ]
    ],
    [
      168,
      47,
      [
        "7549440031532509",
        -125
      ]
    ],
    [
      168,
      48,
      [
        "-2765758304314309",
        -124
      ]
    ],
    [
      168,
      49,
      [
        "8182574460810049",
        -126
      ]
    ],
    [
      168,
      50,
      [
        "-2724140234247257",
        -124
      ]
    ],
    [
      168,
      51,
      [
        "88818138105847",
        -119
      ]
    ],
    [
      168,
      52,
      [
        "-3893132252387531",
        -125
      ]
    ],
    [
      168,
      53,
      [
        "3799149471563073",
        -126
      ]
    ],
    [
      168,
      54,
      [
        "7246806885983941",
        -128
      ]
    ],
    [
      168,
      55,
      [
        "-5125085658841761",
        -126
      ]
    ],
    [
      168,
      56,
      [
        "1282363759757735",
        -124
      ]
    ],
    [
      168,
      57,
      [
        "7947865170407569",
        -129
      ]
    ],
    [
      168,
      58,
      [
        "-1629460735699195",
        -124
      ]
    ],
    [
      168,
      59,
      [
        "2373986417594395",
        -125
      ]
    ],
    [
      168,
      60,
      [
        "-489977575378165",
        -122
      ]
    ],
    [
      168,
      61,
      [
        "3124713361178487",
        -125
      ]
    ],
    [
      168,
      62,
      [
        "-376628672238781",
        -122
      ]
    ],
    [
      168,
      63,
      [
        "8765654827816923",
        -127
      ]
    ],
    [
      168,
      64,
      [
        "-4775087256021289",
        -126
      ]
    ],
    [
      168,
      65,
      [
        "4572332123898043",
        -125
      ]
    ],
    [
      168,
      66,
      [
        "-429082745306775",
        -122
      ]
    ],
    [
      168,
      67,
      [
        "2032923039411375",
        -124
      ]
    ],
    [
      168,
      68,
      [
        "-2292614024809977",
        -124
      ]
    ],
    [
      168,
      69,
      [
        "5903163378257889",
        -125
      ]
    ],
    [
      168,
      70,
      [
        "-421458734762187",
        -121
      ]
    ],
    [
      168,
      71,
      [
        "7162371000207061",
        -125
      ]
    ],
    [
      168,
      72,
      [
        "-6211627783877095",
        -125
      ]
    ],
    [
      168,
      73,
      [
        "2363298982141687",
        -124
      ]
    ],
    [
      168,
      74,
      [
        "-2427296688023017",
        -125
      ]
    ],
    [
      168,
      75,
      [
        "7069505428294831",
        -129
      ]
    ],
    [
      168,
      76,
      [
        "3251427935901145",
        -127
      ]
    ],
    [
      168,
      77,
      [
        "-2630456323792151",
        -127
      ]
    ],
    [
      168,
      78,
      [
        "-776431243181945",
        -127
      ]
    ],
    [
      168,
      79,
      [
        "6711119670754033",
        -127
      ]
    ],
    [
      168,
      80,
      [
        "-5395445886525791",
        -126
      ]
    ],
    [
      170,
      1,
      [
        "-7930826841715571",
        -93
      ]
    ],
    [
      170,
      2,
      [
        "1320197244875313",
        -89
      ]
    ],
    [
      170,
      3,
      [
        "-6989418570891169",
        -91
      ]
    ],
    [
      170,
      4,
      [
        "1125384009072195",
        -89
      ]
    ],
    [
      170,
      5,
      [
        "-5964808439054467",
        -93
      ]
    ],
    [
      170,
      6,
      [
        "1175661559803929",
        -94
      ]
    ],
    [
      170,
      7,
      [
        "1144159133456819",
        -94
      ]
    ],
    [
      170,
      8,
      [
        "-7779485581530851",
        -97
      ]
    ],
    [
      170,
      9,
      [
        "7690635446774005",
        -98
      ]
    ],
    [
      170,
      10,
      [
        "-5517990696230493",
        -99
      ]
    ],
    [
      170,
      11,
      [
        "3066032182598621",
        -100
      ]
    ],
    [
      170,
      12,
      [
        "-5574476140811367",
        -103
      ]
    ],
    [
      170,
      13,
      [
        "533889309434183",
        -102
      ]
    ],
    [
      170,
      14,
      [
        "-2935203839720495",
        -107
      ]
    ],
    [
      170,
      15,
      [
        "2933901781057417",
        -109
      ]
    ],
    [
      170,
      16,
      [
        "-5645590680535667",
        -111
      ]
    ],
    [
      170,
      17,
      [
        "167611663510913",
        -107
      ]
    ],
    [
      170,
      18,
      [
        "-8028946886735169",
        -114
      ]
    ],
    [
      170,
      19,
      [
        "153857273263281",
        -110
      ]
    ],
    [
      170,
      20,
      [
        "-325086729909339",
        -113
      ]
    ],
    [
      170,
      21,
      [
        "1193425236033713",
        -117
      ]
    ],
    [
      170,
      22,
      [
        "-1947258324291109",
        -120
      ]
    ],
    [
      170,
      23,
      [
        "6439145968137155",
        -124
      ]
    ],
    [
      170,
      24,
      [
        "-44060953504071",
        -118
      ]
    ],
    [
      170,
      25,
      [
        "72754320377875",
        -119
      ]
    ],
    [
      170,
      26,
      [
        "-2196138117067225",
        -124
      ]
    ],
    [
      170,
      27,
      [
        "1364606020894343",
        -123
      ]
    ],
    [
      170,
      28,
      [
        "-2141045255116569",
        -124
      ]
    ],
    [
      170,
      29,
      [
        "5739968602033141",
        -125
      ]
    ],
    [
      170,
      30,
      [
        "-6577350701451653",
        -126
      ]
    ],
    [
      170,
      31,
      [
        "560341975780183",
        -122
      ]
    ],
    [
      170,
      32,
      [
        "-4762661817034777",
        -126
      ]
    ],
    [
      170,
      33,
      [
        "2569870584062609",
        -126
      ]
    ],
    [
      170,
      34,
      [
        "-7188322315771375",
        -126
      ]
    ],
    [
      170,
      35,
      [
        "6273735490750767",
        -125
      ]
    ],
    [
      170,
      36,
      [
        "-6758566174514559",
        -126
      ]
    ],
    [
      170,
      37,
      [
        "1687212140339543",
        -125
      ]
    ],
    [
      170,
      38,
      [
        "-2781497443738165",
        -125
      ]
    ],
    [
      170,
      39,
      [
        "1976927025069595",
        -124
      ]
    ],
    [
      170,
      40,
      [
        "-5816662174915873",
        -125
      ]
    ],
    [
      170,
      41,
      [
        "6189118516901511",
        -127
      ]
    ],
    [
      170,
      42,
      [
        "6201326695660027",
        -129
      ]
    ],
    [
      170,
      43,
      [
        "-2250107116157823",
        -126
      ]
    ],
    [
      170,
      44,
      [
        "-6348421645867501",
        -130
      ]
    ],
    [
      170,
      45,
      [
        "6185168705600887",
        -126
      ]
    ],
    [
      170,
      46,
      [
        "-651728271293197",
        -122
      ]
    ],
    [
      170,
      47,
      [
        "3722050329737021",
        -124
      ]
    ],
    [
      170,
      48,
      [
        "-6440854916100069",
        -125
      ]
    ],
    [
      170,
      49,
      [
        "2198100482189987",
        -124
      ]
    ],
    [
      170,
      50,
      [
        "-5146303162001475",
        -125
      ]
    ],
    [
      170,
      51,
      [
        "2944049959491013",
        -124
      ]
    ],
    [
      170,
      52,
      [
        "-4778420227904555",
        -125
      ]
    ],
    [
      170,
      53,
      [
        "6657087214562135",
        -126
      ]
    ],
    [
      170,
      54,
      [
        "-1689351714775619",
        -127
      ]
    ],
    [
      170,
      55,
      [
        "-7318431173896403",
        -127
      ]
    ],
    [
      170,
      56,
      [
        "6086053083022889",
        -126
      ]
    ],
    [
      170,
      57,
      [
        "-5156671083417809",
        -127
      ]
    ],
    [
      170,
      58,
      [
        "-4814077240124263",
        -126
      ]
    ],
    [
      170,
      59,
      [
        "3541652123214963",
        -126
      ]
    ],
    [
      170,
      60,
      [
        "-980709473175721",
        -123
      ]
    ],
    [
      170,
      61,
      [
        "5905108801348933",
        -126
      ]
    ],
    [
      170,
      62,
      [
        "-6790331075055197",
        -126
      ]
    ],
    [
      170,
      63,
      [
        "1061399859708053",
        -124
      ]
    ],
    [
      170,
      64,
      [
        "-8232230625884719",
        -127
      ]
    ],
    [
      170,
      65,
      [
        "3639923616912993",
        -125
      ]
    ],
    [
      170,
      66,
      [
        "-7019117796818709",
        -126
      ]
    ],
    [
      170,
      67,
      [
        "3364108494828689",
        -125
      ]
    ],
    [
      170,
      68,
      [
        "-8062834714924233",
        -126
      ]
    ],
    [
      170,
      69,
      [
        "4859412500285159",
        -125
      ]
    ],
    [
      170,
      70,
      [
        "-3143955485040429",
        -124
      ]
    ],
    [
      170,
      71,
      [
        "6926681629013779",
        -125
      ]
    ],
    [
      170,
      72,
      [
        "-6874613535684077",
        -125
      ]
    ],
    [
      170,
      73,
      [
        "753501832810711",
        -122
      ]
    ],
    [
      170,
      74,
      [
        "-2091194978554619",
        -124
      ]
    ],
    [
      170,
      75,
      [
        "7927143665178113",
        -127
      ]
    ],
    [
      170,
      76,
      [
        "2726607757383621",
        -130
      ]
    ],
    [
      170,
      77,
      [
        "-6908095264807663",
        -128
      ]
    ],
    [
      170,
      78,
      [
        "8371570910649363",
        -129
      ]
    ],
    [
      170,
      79,
      [
        "672739809026755",
        -125
      ]
    ],
    [
      170,
      80,
      [
        "-2012023418410585",
        -125
      ]
    ],
    [
      172,
      1,
      [
        "4599125388806873",
        -88
      ]
    ],
    [
      172,
      2,
      [
        "-1693742602335163",
        -87
      ]
    ],
    [
      172,
      3,
      [
        "70406592059799",
        -85
      ]
    ],
    [
      172,
      4,
      [
        "2190960910011625",
        -91
      ]
    ],
    [
      172,
      5,
      [
        "-6363551078743217",
        -93
      ]
    ],
    [
      172,
      6,
      [
        "4855655541714003",
        -94
      ]
    ],
    [
      172,
      7,
      [
        "-5092220041420005",
        -96
      ]
    ],
    [
      172,
      8,
      [
        "541923880273591",
        -96
      ]
    ],
    [
      172,
      9,
      [
        "4819325399268409",
        -101
      ]
    ],
    [
      172,
      10,
      [
        "-2194237825437265",
        -102
      ]
    ],
    [
      172,
      11,
      [
        "-8075963957801221",
        -104
      ]
    ],
    [
      172,
      12,
      [
        "6873170479413093",
        -104
      ]
    ],
    [
      172,
      13,
      [
        "-6239093743238415",
        -105
      ]
    ],
    [
      172,
      14,
      [
        "7978645469189495",
        -107
      ]
    ],
    [
      172,
      15,
      [
        "-6650073133795991",
        -109
      ]
    ],
    [
      172,
      16,
      [
        "6825733692270555",
        -114
      ]
    ],
    [
      172,
      17,
      [
        "4552620933260731",
        -112
      ]
    ],
    [
      172,
      18,
      [
        "-1356109507787579",
        -111
      ]
    ],
    [
      172,
      19,
      [
        "4400574393892227",
        -114
      ]
    ],
    [
      172,
      20,
      [
        "-5978255783680221",
        -116
      ]
    ],
    [
      172,
      21,
      [
        "7213827499046875",
        -118
      ]
    ],
    [
      172,
      22,
      [
        "-8064833204604817",
        -120
      ]
    ],
    [
      172,
      23,
      [
        "4324763222557139",
        -121
      ]
    ],
    [
      172,
      24,
      [
        "-2591270810201755",
        -122
      ]
    ],
    [
      172,
      25,
      [
        "7986853775002691",
        -125
      ]
    ],
    [
      172,
      26,
      [
        "-330324347338693",
        -121
      ]
    ],
    [
      172,
      27,
      [
        "661246203137503",
        -122
      ]
    ],
    [
      172,
      28,
      [
        "-8848104276119171",
        -126
      ]
    ],
    [
      172,
      29,
      [
        "2879994912091003",
        -124
      ]
    ],
    [
      172,
      30,
      [
        "-7402983430101615",
        -126
      ]
    ],
    [
      172,
      31,
      [
        "4546411200246551",
        -125
      ]
    ],
    [
      172,
      32,
      [
        "-6012208546510041",
        -126
      ]
    ],
    [
      172,
      33,
      [
        "8969983673613163",
        -128
      ]
    ],
    [
      172,
      34,
      [
        "-5270070965089591",
        -126
      ]
    ],
    [
      172,
      35,
      [
        "729980061147813",
        -122
      ]
    ],
    [
      172,
      36,
      [
        "-8497099032944947",
        -126
      ]
    ],
    [
      172,
      37,
      [
        "1568748304950655",
        -125
      ]
    ],
    [
      172,
      38,
      [
        "-5038116393597215",
        -126
      ]
    ],
    [
      172,
      39,
      [
        "6377809469835947",
        -126
      ]
    ],
    [
      172,
      40,
      [
        "-6398806497832681",
        -125
      ]
    ],
    [
      172,
      41,
      [
        "2758372977497389",
        -125
      ]
    ],
    [
      172,
      42,
      [
        "-3017353052529979",
        -127
      ]
    ],
    [
      172,
      43,
      [
        "-624673923399693",
        -124
      ]
    ],
    [
      172,
      44,
      [
        "7846185950490713",
        -129
      ]
    ],
    [
      172,
      45,
      [
        "6451234670325133",
        -127
      ]
    ],
    [
      172,
      46,
      [
        "-8300634310586797",
        -126
      ]
    ],
    [
      172,
      47,
      [
        "3292058582910255",
        -124
      ]
    ],
    [
      172,
      48,
      [
        "-7100415206024999",
        -125
      ]
    ],
    [
      172,
      49,
      [
        "4554342184188221",
        -125
      ]
    ],
    [
      172,
      50,
      [
        "-620486860109849",
        -122
      ]
    ],
    [
      172,
      51,
      [
        "5884223788554289",
        -125
      ]
    ],
    [
      172,
      52,
      [
        "-5452960384307137",
        -125
      ]
    ],
    [
      172,
      53,
      [
        "2227983339704319",
        -124
      ]
    ],
    [
      172,
      54,
      [
        "-7805814204899851",
        -127
      ]
    ],
    [
      172,
      55,
      [
        "-4154681271642627",
        -128
      ]
    ],
    [
      172,
      56,
      [
        "6078119502940009",
        -126
      ]
    ],
    [
      172,
      57,
      [
        "-603138175665433",
        -123
      ]
    ],
    [
      172,
      58,
      [
        "-7667100266145381",
        -128
      ]
    ],
    [
      172,
      59,
      [
        "1517754284531937",
        -125
      ]
    ],
    [
      172,
      60,
      [
        "-6117853748781671",
        -126
      ]
    ],
    [
      172,
      61,
      [
        "6662181464651067",
        -126
      ]
    ],
    [
      172,
      62,
      [
        "-3427487595046901",
        -125
      ]
    ],
    [
      172,
      63,
      [
        "5970128708530431",
        -126
      ]
    ],
    [
      172,
      64,
      [
        "-6309162397112375",
        -127
      ]
    ],
    [
      172,
      65,
      [
        "3538785864606263",
        -125
      ]
    ],
    [
      172,
      66,
      [
        "-6372129252637825",
        -126
      ]
    ],
    [
      172,
      67,
      [
        "7036209169824569",
        -126
      ]
    ],
    [
      172,
      68,
      [
        "-1783495319061293",
        -124
      ]
    ],
    [
      172,
      69,
      [
        "4193456341930269",
        -125
      ]
    ],
    [
      172,
      70,
      [
        "-1265141092163091",
        -123
      ]
    ],
    [
      172,
      71,
      [
        "6330198258912583",
        -125
      ]
    ],
    [
      172,
      72,
      [
        "-7163404710568361",
        -125
      ]
    ],
    [
      172,
      73,
      [
        "3416300602579791",
        -124
      ]
    ],
    [
      172,
      74,
      [
        "-5865772999304159",
        -125
      ]
    ],
    [
      172,
      75,
      [
        "6905139385049015",
        -126
      ]
    ],
    [
      172,
      76,
      [
        "-5958818854733489",
        -127
      ]
    ],
    [
      172,
      77,
      [
        "-451055292370177",
        -126
      ]
    ],
    [
      172,
      78,
      [
        "79965886536467",
        -122
      ]
    ],
    [
      172,
      79,
      [
        "-6129528007886495",
        -129
      ]
    ],
    [
      172,
      80,
      [
        "-7720525697036423",
        -128
      ]
    ],
    [
      174,
      1,
      [
        "829167383568361",
        -86
      ]
    ],
    [
      174,
      2,
      [
        "-4669519349943181",
        -89
      ]
    ],
    [
      174,
      3,
      [
        "4306116990706817",
        -92
      ]
    ],
    [
      174,
      4,
      [
        "138847046704685",
        -87
      ]
    ],
    [
      174,
      5,
      [
        "-2734398862687593",
        -92
      ]
    ],
    [
      174,
      6,
      [
        "7637665255847761",
        -95
      ]
    ],
    [
      174,
      7,
      [
        "-3497883712381429",
        -96
      ]
    ],
    [
      174,
      8,
      [
        "8343453278150677",
        -102
      ]
    ],
    [
      174,
      9,
      [
        "7630902687137827",
        -101
      ]
    ],
    [
      174,
      10,
      [
        "-1151774435918913",
        -100
      ]
    ],
    [
      174,
      11,
      [
        "-954459900166223",
        -103
      ]
    ],
    [
      174,
      12,
      [
        "1864660931726631",
        -103
      ]
    ],
    [
      174,
      13,
      [
        "-7572418210688307",
        -106
      ]
    ],
    [
      174,
      14,
      [
        "2532633086023243",
        -106
      ]
    ],
    [
      174,
      15,
      [
        "-542110058996453",
        -106
      ]
    ],
    [
      174,
      16,
      [
        "1243571986059235",
        -112
      ]
    ],
    [
      174,
      17,
      [
        "5830889619464811",
        -113
      ]
    ],
    [
      174,
      18,
      [
        "-6945116890393193",
        -114
      ]
    ],
    [
      174,
      19,
      [
        "1398228142261581",
        -113
      ]
    ],
    [
      174,
      20,
      [
        "-3767709028788869",
        -116
      ]
    ],
    [
      174,
      21,
      [
        "4512836759001417",
        -118
      ]
    ],
    [
      174,
      22,
      [
        "-2522588340890669",
        -119
      ]
    ],
    [
      174,
      23,
      [
        "5614474171431663",
        -122
      ]
    ],
    [
      174,
      24,
      [
        "-7514546185230521",
        -124
      ]
    ],
    [
      174,
      25,
      [
        "7048622083088601",
        -125
      ]
    ],
    [
      174,
      26,
      [
        "-2538431426317077",
        -124
      ]
    ],
    [
      174,
      27,
      [
        "1273879730489217",
        -123
      ]
    ],
    [
      174,
      28,
      [
        "-8935190956157187",
        -126
      ]
    ],
    [
      174,
      29,
      [
        "5497506436136139",
        -125
      ]
    ],
    [
      174,
      30,
      [
        "-8377504204783193",
        -126
      ]
    ],
    [
      174,
      31,
      [
        "8210322452553575",
        -126
      ]
    ],
    [
      174,
      32,
      [
        "-243694685969181",
        -121
      ]
    ],
    [
      174,
      33,
      [
        "6424747791181629",
        -128
      ]
    ],
    [
      174,
      34,
      [
        "-8539620919312053",
        -127
      ]
    ],
    [
      174,
      35,
      [
        "2461574989167771",
        -124
      ]
    ],
    [
      174,
      36,
      [
        "-5254082366965133",
        -125
      ]
    ],
    [
      174,
      37,
      [
        "843565581035191",
        -124
      ]
    ],
    [
      174,
      38,
      [
        "-5051989340703609",
        -126
      ]
    ],
    [
      174,
      39,
      [
        "4505788954452005",
        -126
      ]
    ],
    [
      174,
      40,
      [
        "-6570730181998903",
        -125
      ]
    ],
    [
      174,
      41,
      [
        "465570495921821",
        -122
      ]
    ],
    [
      174,
      42,
      [
        "-812798375905677",
        -124
      ]
    ],
    [
      174,
      43,
      [
        "-6576718844519533",
        -128
      ]
    ],
    [
      174,
      44,
      [
        "8501211901859325",
        -128
      ]
    ],
    [
      174,
      45,
      [
        "2944945144520131",
        -128
      ]
    ],
    [
      174,
      46,
      [
        "-5407321870223319",
        -126
      ]
    ],
    [
      174,
      47,
      [
        "2909448704502369",
        -124
      ]
    ],
    [
      174,
      48,
      [
        "-7155201866733723",
        -125
      ]
    ],
    [
      174,
      49,
      [
        "5112146538768701",
        -125
      ]
    ],
    [
      174,
      50,
      [
        "-2323137881733501",
        -124
      ]
    ],
    [
      174,
      51,
      [
        "5775810068882875",
        -125
      ]
    ],
    [
      174,
      52,
      [
        "-5660945604876031",
        -125
      ]
    ],
    [
      174,
      53,
      [
        "2724334783887665",
        -124
      ]
    ],
    [
      174,
      54,
      [
        "-6506461070348489",
        -126
      ]
    ],
    [
      174,
      55,
      [
        "8112275840839597",
        -128
      ]
    ],
    [
      174,
      56,
      [
        "4456041985834979",
        -126
      ]
    ],
    [
      174,
      57,
      [
        "-3364738616886811",
        -125
      ]
    ],
    [
      174,
      58,
      [
        "4850489367499883",
        -130
      ]
    ],
    [
      174,
      59,
      [
        "5212906343343065",
        -128
      ]
    ],
    [
      174,
      60,
      [
        "-4886346021553447",
        -126
      ]
    ],
    [
      174,
      61,
      [
        "6253550021344405",
        -126
      ]
    ],
    [
      174,
      62,
      [
        "-3477897150743695",
        -125
      ]
    ],
    [
      174,
      63,
      [
        "1710532110163511",
        -124
      ]
    ],
    [
      174,
      64,
      [
        "-3077181238979089",
        -126
      ]
    ],
    [
      174,
      65,
      [
        "6175953128511475",
        -126
      ]
    ],
    [
      174,
      66,
      [
        "-5792519914189817",
        -126
      ]
    ],
    [
      174,
      67,
      [
        "422708780403513",
        -122
      ]
    ],
    [
      174,
      68,
      [
        "-5541786619422785",
        -126
      ]
    ],
    [
      174,
      69,
      [
        "3697742312659371",
        -125
      ]
    ],
    [
      174,
      70,
      [
        "-7946197903543193",
        -126
      ]
    ],
    [
      174,
      71,
      [
        "5823148114199299",
        -125
      ]
    ],
    [
      174,
      72,
      [
        "-203992694737249",
        -120
      ]
    ],
    [
      174,
      73,
      [
        "7267452523639381",
        -125
      ]
    ],
    [
      174,
      74,
      [
        "-1631192484940001",
        -123
      ]
    ],
    [
      174,
      75,
      [
        "5611583233527345",
        -125
      ]
    ],
    [
      174,
      76,
      [
        "-6133943432096877",
        -126
      ]
    ],
    [
      174,
      77,
      [
        "4912247820824113",
        -127
      ]
    ],
    [
      174,
      78,
      [
        "6658219856100647",
        -129
      ]
    ],
    [
      174,
      79,
      [
        "-4507595297244517",
        -128
      ]
    ],
    [
      174,
      80,
      [
        "7394663199241545",
        -133
      ]
    ],
    [
      176,
      1,
      [
        "8651072176658017",
        -94
      ]
    ],
    [
      176,
      2,
      [
        "-7526067791610447",
        -94
      ]
    ],
    [
      176,
      3,
      [
        "2583040767470733",
        -94
      ]
    ],
    [
      176,
      4,
      [
        "-643262484797633",
        -95
      ]
    ],
    [
      176,
      5,
      [
        "-3028013279572867",
        -98
      ]
    ],
    [
      176,
      6,
      [
        "3167544284289233",
        -98
      ]
    ],
    [
      176,
      7,
      [
        "-7698673687583983",
        -100
      ]
    ],
    [
      176,
      8,
      [
        "7600438113537723",
        -101
      ]
    ],
    [
      176,
      9,
      [
        "-6394528001721583",
        -102
      ]
    ],
    [
      176,
      10,
      [
        "8757884776300813",
        -104
      ]
    ],
    [
      176,
      11,
      [
        "-4564782738786359",
        -105
      ]
    ],
    [
      176,
      12,
      [
        "6825753913025991",
        -108
      ]
    ],
    [
      176,
      13,
      [
        "-3962689540629763",
        -110
      ]
    ],
    [
      176,
      14,
      [
        "280818714598163",
        -108
      ]
    ],
    [
      176,
      15,
      [
        "-1384279609400203",
        -111
      ]
    ],
    [
      176,
      16,
      [
        "2810961752124185",
        -113
      ]
    ],
    [
      176,
      17,
      [
        "-4236443634104265",
        -115
      ]
    ],
    [
      176,
      18,
      [
        "5044883595831135",
        -117
      ]
    ],
    [
      176,
      19,
      [
        "-2517871552359947",
        -118
      ]
    ],
    [
      176,
      20,
      [
        "8831165447717375",
        -122
      ]
    ],
    [
      176,
      21,
      [
        "-2908644757386515",
        -123
      ]
    ],
    [
      176,
      22,
      [
        "-468599276533297",
        -122
      ]
    ],
    [
      176,
      23,
      [
        "6157114078949019",
        -125
      ]
    ],
    [
      176,
      24,
      [
        "-6489530193369431",
        -125
      ]
    ],
    [
      176,
      25,
      [
        "5232868167414979",
        -125
      ]
    ],
    [
      176,
      26,
      [
        "-4694949926802383",
        -125
      ]
    ],
    [
      176,
      27,
      [
        "1182613953764097",
        -123
      ]
    ],
    [
      176,
      28,
      [
        "-4387421439146311",
        -125
      ]
    ],
    [
      176,
      29,
      [
        "5422847639810317",
        -125
      ]
    ],
    [
      176,
      30,
      [
        "-4504319000463807",
        -125
      ]
    ],
    [
      176,
      31,
      [
        "2075840827388931",
        -124
      ]
    ],
    [
      176,
      32,
      [
        "-8600698387982433",
        -126
      ]
    ],
    [
      176,
      33,
      [
        "2286650588488325",
        -126
      ]
    ],
    [
      176,
      34,
      [
        "-784742296354813",
        -124
      ]
    ],
    [
      176,
      35,
      [
        "8713149891931435",
        -126
      ]
    ],
    [
      176,
      36,
      [
        "-2809787495770343",
        -124
      ]
    ],
    [
      176,
      37,
      [
        "4898142770055063",
        -126
      ]
    ],
    [
      176,
      38,
      [
        "-5102309863677179",
        -126
      ]
    ],
    [
      176,
      39,
      [
        "797569725670223",
        -124
      ]
    ],
    [
      176,
      40,
      [
        "-1482359791907797",
        -123
      ]
    ],
    [
      176,
      41,
      [
        "1137345755089283",
        -123
      ]
    ],
    [
      176,
      42,
      [
        "-5133738853243613",
        -126
      ]
    ],
    [
      176,
      43,
      [
        "-57685759796409",
        -126
      ]
    ],
    [
      176,
      44,
      [
        "593830497108631",
        -124
      ]
    ],
    [
      176,
      45,
      [
        "-4643869043858785",
        -129
      ]
    ],
    [
      176,
      46,
      [
        "-3240585090870359",
        -126
      ]
    ],
    [
      176,
      47,
      [
        "2297800505398121",
        -124
      ]
    ],
    [
      176,
      48,
      [
        "-7127660993409559",
        -125
      ]
    ],
    [
      176,
      49,
      [
        "719619865292915",
        -122
      ]
    ],
    [
      176,
      50,
      [
        "-2328187021532891",
        -124
      ]
    ],
    [
      176,
      51,
      [
        "2749892392893523",
        -124
      ]
    ],
    [
      176,
      52,
      [
        "-2863041251015829",
        -124
      ]
    ],
    [
      176,
      53,
      [
        "6065502788967143",
        -125
      ]
    ],
    [
      176,
      54,
      [
        "-4339277267631951",
        -125
      ]
    ],
    [
      176,
      55,
      [
        "5016843016544825",
        -126
      ]
    ],
    [
      176,
      56,
      [
        "8646843640333291",
        -128
      ]
    ],
    [
      176,
      57,
      [
        "-1659209343777623",
        -124
      ]
    ],
    [
      176,
      58,
      [
        "5090068074208117",
        -127
      ]
    ],
    [
      176,
      59,
      [
        "-1037788515483821",
        -128
      ]
    ],
    [
      176,
      60,
      [
        "-381608987777473",
        -123
      ]
    ],
    [
      176,
      61,
      [
        "2752629357261573",
        -125
      ]
    ],
    [
      176,
      62,
      [
        "-205733382825063",
        -121
      ]
    ],
    [
      176,
      63,
      [
        "3815951067663951",
        -125
      ]
    ],
    [
      176,
      64,
      [
        "-3854087610925731",
        -126
      ]
    ],
    [
      176,
      65,
      [
        "2670341228057713",
        -125
      ]
    ],
    [
      176,
      66,
      [
        "-1633356260188211",
        -124
      ]
    ],
    [
      176,
      67,
      [
        "3016245256970857",
        -125
      ]
    ],
    [
      176,
      68,
      [
        "-5781107788746497",
        -126
      ]
    ],
    [
      176,
      69,
      [
        "5555059285910275",
        -126
      ]
    ],
    [
      176,
      70,
      [
        "-7267355320860331",
        -126
      ]
    ],
    [
      176,
      71,
      [
        "1114902145513847",
        -123
      ]
    ],
    [
      176,
      72,
      [
        "-5807371194032391",
        -125
      ]
    ],
    [
      176,
      73,
      [
        "6866288011684531",
        -125
      ]
    ],
    [
      176,
      74,
      [
        "-7295288137707283",
        -125
      ]
    ],
    [
      176,
      75,
      [
        "3311220380916539",
        -124
      ]
    ],
    [
      176,
      76,
      [
        "-2433097046719327",
        -124
      ]
    ],
    [
      176,
      77,
      [
        "2613634791037835",
        -125
      ]
    ],
    [
      176,
      78,
      [
        "-4661069107358085",
        -128
      ]
    ],
    [
      176,
      79,
      [
        "-6834441586670489",
        -129
      ]
    ],
    [
      176,
      80,
      [
        "7745321184097977",
        -129
      ]
    ],
    [
      178,
      1,
      [
        "622091503359729",
        -89
      ]
    ],
    [
      178,
      2,
      [
        "-4053726800248959",
        -92
      ]
    ],
    [
      178,
      3,
      [
        "5445361341789583",
        -94
      ]
    ],
    [
      178,
      4,
      [
        "-5801699942382247",
        -96
      ]
    ],
    [
      178,
      5,
      [
        "4346871248136087",
        -97
      ]
    ],
    [
      178,
      6,
      [
        "-2559986103755507",
        -98
      ]
    ],
    [
      178,
      7,
      [
        "5125693241765769",
        -103
      ]
    ],
    [
      178,
      8,
      [
        "6285002559792227",
        -103
      ]
    ],
    [
      178,
      9,
      [
        "-7020259293624875",
        -104
      ]
    ],
    [
      178,
      10,
      [
        "5367114095335563",
        -105
      ]
    ],
    [
      178,
      11,
      [
        "-7169853493011879",
        -107
      ]
    ],
    [
      178,
      12,
      [
        "2160401337513623",
        -107
      ]
    ],
    [
      178,
      13,
      [
        "-5115989480986675",
        -110
      ]
    ],
    [
      178,
      14,
      [
        "3114065756307161",
        -111
      ]
    ],
    [
      178,
      15,
      [
        "-1692524767669217",
        -112
      ]
    ],
    [
      178,
      16,
      [
        "4883358411971335",
        -116
      ]
    ],
    [
      178,
      17,
      [
        "8530768666551683",
        -122
      ]
    ],
    [
      178,
      18,
      [
        "-4237539978190823",
        -119
      ]
    ],
    [
      178,
      19,
      [
        "8161423294862135",
        -121
      ]
    ],
    [
      178,
      20,
      [
        "-5491990392849839",
        -122
      ]
    ],
    [
      178,
      21,
      [
        "6878936409677545",
        -124
      ]
    ],
    [
      178,
      22,
      [
        "-8852887823333437",
        -125
      ]
    ],
    [
      178,
      23,
      [
        "7197306693203297",
        -125
      ]
    ],
    [
      178,
      24,
      [
        "-6812833610771397",
        -125
      ]
    ],
    [
      178,
      25,
      [
        "2670019020179385",
        -124
      ]
    ],
    [
      178,
      26,
      [
        "-2276447735522667",
        -124
      ]
    ],
    [
      178,
      27,
      [
        "608786709729985",
        -122
      ]
    ],
    [
      178,
      28,
      [
        "-4161702056482527",
        -125
      ]
    ],
    [
      178,
      29,
      [
        "171264201417359",
        -120
      ]
    ],
    [
      178,
      30,
      [
        "-8780625647130651",
        -126
      ]
    ],
    [
      178,
      31,
      [
        "4325760824945809",
        -125
      ]
    ],
    [
      178,
      32,
      [
        "-1149466053213839",
        -123
      ]
    ],
    [
      178,
      33,
      [
        "3578955249009975",
        -126
      ]
    ],
    [
      178,
      34,
      [
        "-3254706925906589",
        -127
      ]
    ],
    [
      178,
      35,
      [
        "7202843508135671",
        -126
      ]
    ],
    [
      178,
      36,
      [
        "-5344502916614623",
        -125
      ]
    ],
    [
      178,
      37,
      [
        "1633275040871037",
        -124
      ]
    ],
    [
      178,
      38,
      [
        "-8930278273752887",
        -127
      ]
    ],
    [
      178,
      39,
      [
        "4634075011216003",
        -127
      ]
    ],
    [
      178,
      40,
      [
        "-2372369774505759",
        -124
      ]
    ],
    [
      178,
      41,
      [
        "1325189476195503",
        -123
      ]
    ],
    [
      178,
      42,
      [
        "-3067543598685889",
        -125
      ]
    ],
    [
      178,
      43,
      [
        "5097889528666491",
        -127
      ]
    ],
    [
      178,
      44,
      [
        "5570912340263631",
        -127
      ]
    ],
    [
      178,
      45,
      [
        "-5047154089836389",
        -128
      ]
    ],
    [
      178,
      46,
      [
        "365256497251771",
        -127
      ]
    ],
    [
      178,
      47,
      [
        "3319144389077829",
        -125
      ]
    ],
    [
      178,
      48,
      [
        "-6284463614226697",
        -125
      ]
    ],
    [
      178,
      49,
      [
        "2958745812739305",
        -124
      ]
    ],
    [
      178,
      50,
      [
        "-4688557842392493",
        -125
      ]
    ],
    [
      178,
      51,
      [
        "5062807114458261",
        -125
      ]
    ],
    [
      178,
      52,
      [
        "-1352071159167113",
        -123
      ]
    ],
    [
      178,
      53,
      [
        "6129212053110243",
        -125
      ]
    ],
    [
      178,
      54,
      [
        "-5365561674322159",
        -125
      ]
    ],
    [
      178,
      55,
      [
        "486847785557119",
        -122
      ]
    ],
    [
      178,
      56,
      [
        "-3327414167189753",
        -127
      ]
    ],
    [
      178,
      57,
      [
        "-5699262012627899",
        -126
      ]
    ],
    [
      178,
      58,
      [
        "448363093461211",
        -123
      ]
    ],
    [
      178,
      59,
      [
        "-1069638900659953",
        -125
      ]
    ],
    [
      178,
      60,
      [
        "-4568559856381361",
        -128
      ]
    ],
    [
      178,
      61,
      [
        "60367464547423",
        -120
      ]
    ],
    [
      178,
      62,
      [
        "-2734956378240235",
        -125
      ]
    ],
    [
      178,
      63,
      [
        "7783602650219319",
        -126
      ]
    ],
    [
      178,
      64,
      [
        "-8862501183858369",
        -127
      ]
    ],
    [
      178,
      65,
      [
        "4841863742543759",
        -126
      ]
    ],
    [
      178,
      66,
      [
        "-2849918379699393",
        -125
      ]
    ],
    [
      178,
      67,
      [
        "5779938148768249",
        -126
      ]
    ],
    [
      178,
      68,
      [
        "-1443439435694015",
        -124
      ]
    ],
    [
      178,
      69,
      [
        "2500656485575837",
        -125
      ]
    ],
    [
      178,
      70,
      [
        "-5962748103978193",
        -126
      ]
    ],
    [
      178,
      71,
      [
        "6731953420433411",
        -126
      ]
    ],
    [
      178,
      72,
      [
        "-2486770105032483",
        -124
      ]
    ],
    [
      178,
      73,
      [
        "5742106381137745",
        -125
      ]
    ],
    [
      178,
      74,
      [
        "-1743315270900023",
        -123
      ]
    ],
    [
      178,
      75,
      [
        "3505238827975891",
        -124
      ]
    ],
    [
      178,
      76,
      [
        "-3153495416580377",
        -124
      ]
    ],
    [
      178,
      77,
      [
        "542408620154887",
        -122
      ]
    ],
    [
      178,
      78,
      [
        "-4322635807227417",
        -126
      ]
    ],
    [
      178,
      79,
      [
        "6770451104568215",
        -129
      ]
    ],
    [
      178,
      80,
      [
        "3281240134445071",
        -128
      ]
    ],
    [
      180,
      1,
      [
        "-393958259139639",
        -92
      ]
    ],
    [
      180,
      2,
      [
        "3963434426786793",
        -101
      ]
    ],
    [
      180,
      3,
      [
        "6555156694626901",
        -96
      ]
    ],
    [
      180,
      4,
      [
        "-2927637880403501",
        -95
      ]
    ],
    [
      180,
      5,
      [
        "1352885880164321",
        -95
      ]
    ],
    [
      180,
      6,
      [
        "-376251579164583",
        -95
      ]
    ],
    [
      180,
      7,
      [
        "6659270889262773",
        -103
      ]
    ],
    [
      180,
      8,
      [
        "5019111930471843",
        -102
      ]
    ],
    [
      180,
      9,
      [
        "-411143203829397",
        -99
      ]
    ],
    [
      180,
      10,
      [
        "4730970923279635",
        -104
      ]
    ],
    [
      180,
      11,
      [
        "-71355716547177",
        -100
      ]
    ],
    [
      180,
      12,
      [
        "5732115742821151",
        -109
      ]
    ],
    [
      180,
      13,
      [
        "-755822242348413",
        -111
      ]
    ],
    [
      180,
      14,
      [
        "-271870547337227",
        -109
      ]
    ],
    [
      180,
      15,
      [
        "3982224851151985",
        -114
      ]
    ],
    [
      180,
      16,
      [
        "-8492779115230721",
        -117
      ]
    ],
    [
      180,
      17,
      [
        "6022526277115363",
        -119
      ]
    ],
    [
      180,
      18,
      [
        "-8524233756958949",
        -123
      ]
    ],
    [
      180,
      19,
      [
        "-75072582769167",
        -118
      ]
    ],
    [
      180,
      20,
      [
        "182212495388551",
        -120
      ]
    ],
    [
      180,
      21,
      [
        "-631843360448145",
        -124
      ]
    ],
    [
      180,
      22,
      [
        "-653441238387667",
        -122
      ]
    ],
    [
      180,
      23,
      [
        "183927582820231",
        -120
      ]
    ],
    [
      180,
      24,
      [
        "-6838712522442573",
        -125
      ]
    ],
    [
      180,
      25,
      [
        "2626604553219851",
        -124
      ]
    ],
    [
      180,
      26,
      [
        "-4690075165082429",
        -125
      ]
    ],
    [
      180,
      27,
      [
        "2340685698843347",
        -124
      ]
    ],
    [
      180,
      28,
      [
        "-7537274505310165",
        -126
      ]
    ],
    [
      180,
      29,
      [
        "2615693822083309",
        -124
      ]
    ],
    [
      180,
      30,
      [
        "-2046767156546209",
        -124
      ]
    ],
    [
      180,
      31,
      [
        "8807377403200647",
        -126
      ]
    ],
    [
      180,
      32,
      [
        "-4609457259192727",
        -125
      ]
    ],
    [
      180,
      33,
      [
        "5074944894274931",
        -126
      ]
    ],
    [
      180,
      34,
      [
        "-3552079762921071",
        -128
      ]
    ],
    [
      180,
      35,
      [
        "2779679561240347",
        -125
      ]
    ],
    [
      180,
      36,
      [
        "-2382606075002139",
        -124
      ]
    ],
    [
      180,
      37,
      [
        "7226379406787705",
        -126
      ]
    ],
    [
      180,
      38,
      [
        "-4980580306065649",
        -126
      ]
    ],
    [
      180,
      39,
      [
        "5815672576896939",
        -128
      ]
    ],
    [
      180,
      40,
      [
        "-946130575634607",
        -123
      ]
    ],
    [
      180,
      41,
      [
        "2410100704118821",
        -124
      ]
    ],
    [
      180,
      42,
      [
        "-493880465987079",
        -122
      ]
    ],
    [
      180,
      43,
      [
        "7356285519777937",
        -127
      ]
    ],
    [
      180,
      44,
      [
        "7339018863587379",
        -129
      ]
    ],
    [
      180,
      45,
      [
        "-897715163954863",
        -125
      ]
    ],
    [
      180,
      46,
      [
        "5463622281674589",
        -128
      ]
    ],
    [
      180,
      47,
      [
        "1472334235497439",
        -125
      ]
    ],
    [
      180,
      48,
      [
        "-5180062516515237",
        -125
      ]
    ],
    [
      180,
      49,
      [
        "5629507063530297",
        -125
      ]
    ],
    [
      180,
      50,
      [
        "-4698179542888789",
        -125
      ]
    ],
    [
      180,
      51,
      [
        "4516696965303041",
        -125
      ]
    ],
    [
      180,
      52,
      [
        "-5015897592166309",
        -125
      ]
    ],
    [
      180,
      53,
      [
        "2904734954898687",
        -124
      ]
    ],
    [
      180,
      54,
      [
        "-5567159554187825",
        -125
      ]
    ],
    [
      180,
      55,
      [
        "4633255907545193",
        -125
      ]
    ],
    [
      180,
      56,
      [
        "-5198304641575717",
        -126
      ]
    ],
    [
      180,
      57,
      [
        "-5680001020216153",
        -127
      ]
    ],
    [
      180,
      58,
      [
        "8441378761829437",
        -127
      ]
    ],
    [
      180,
      59,
      [
        "-1505954750701435",
        -125
      ]
    ],
    [
      180,
      60,
      [
        "1741391716120319",
        -127
      ]
    ],
    [
      180,
      61,
      [
        "2444908853262055",
        -126
      ]
    ],
    [
      180,
      62,
      [
        "-7012723169538043",
        -127
      ]
    ],
    [
      180,
      63,
      [
        "3612904778025473",
        -125
      ]
    ],
    [
      180,
      64,
      [
        "-2352566300407065",
        -125
      ]
    ],
    [
      180,
      65,
      [
        "4643071227980125",
        -126
      ]
    ],
    [
      180,
      66,
      [
        "-2616133281874781",
        -125
      ]
    ],
    [
      180,
      67,
      [
        "2732664599849833",
        -125
      ]
    ],
    [
      180,
      68,
      [
        "-5618027927394691",
        -126
      ]
    ],
    [
      180,
      69,
      [
        "76831819314173",
        -120
      ]
    ],
    [
      180,
      70,
      [
        "-2702383792518613",
        -125
      ]
    ],
    [
      180,
      71,
      [
        "5165953098086255",
        -126
      ]
    ],
    [
      180,
      72,
      [
        "-7994341336586079",
        -126
      ]
    ],
    [
      180,
      73,
      [
        "8883162302762905",
        -126
      ]
    ],
    [
      180,
      74,
      [
        "-6496090781997945",
        -125
      ]
    ],
    [
      180,
      75,
      [
        "6403124176182199",
        -125
      ]
    ],
    [
      180,
      76,
      [
        "-7020934852324713",
        -125
      ]
    ],
    [
      180,
      77,
      [
        "5239428244238009",
        -125
      ]
    ],
    [
      180,
      78,
      [
        "-229058837740025",
        -121
      ]
    ],
    [
      180,
      79,
      [
        "1252893156690795",
        -125
      ]
    ],
    [
      180,
      80,
      [
        "-4956152762296653",
        -129
      ]
    ]
  ],
  "seconds": 80.29659026488662
}


==> anc/r3_convex/certificate_r3_convex.json <==
{
  "status": "ALL_EXISTENCE_GATES_PASSED",
  "center_sha256": "547dd683610fbe00753ee1af34ed19f6ff5d1bde76b5b7dacdba2031131bcb3b",
  "matrix_sha256": "b8f1016b72e642f4727be43c318c3cda2efd8d51cbcd3c495b9ff9992e150bec",
  "space": "hybrid, R=21/20, sigma=8b",
  "equation": "F/b, fixed exact dyadic b",
  "A_norm_bound": "[103241.7270242660972338315204979153349995613098144531250000000000000000000000 +/- 1e-75]",
  "Y": "[9.357797126120939767808103399918124334111945505323652555790355053999305402467e-9 +/- 4.21e-85]",
  "Z": "[0.7767004698674259631986959761956157644941509670029601125869701265360833088227 +/- 5.99e-78]",
  "c2": "[3.163937219893780924786886474983078146958408232508002619116059051640863562582 +/- 3.57e-76]",
  "c3": "[1.304335404549685780179486221901917882060014760436512311841409463666190569767e-5 +/- 4.50e-81]",
  "c4": "[1.317588041996993543380203522168783630532506434244341304446324560262685846348e-11 +/- 2.88e-87]",
  "Z_finite_g": "[0.2831143786546310902020136653957746457259565134435748762477474237623230270647 +/- 8.28e-78]",
  "Z_near_g": "[0.6690697132707167334184153952039843002944276747744711051550849043660933778750 +/- 1.47e-77]",
  "Z_far_g": "[0.7767004698674259631986959761956157644941509670029601125869701265360833088227 +/- 5.99e-78]",
  "Z_shape_near": "[0.5478725514487932500050883029545784053127022161788772791624069213867187500000 +/- 1e-81]",
  "Z_shape_far": "[0.5014601676241540008295865763356973857904952769657530420241796726505134278039 +/- 2.25e-77]",
  "radius": "[1.000000000000000000000000000000000000000000000000000000000000000000000000000e-7 +/- 3e-87]",
  "radius_exact": "1/10000000",
  "radii_polynomial": "[-9.705652459353226219381089449664845530945520141579900979316578116299004127920e-9 +/- 2.75e-85]",
  "contraction_bound": "[0.8420305384231041832414986299680266778680037885978797665521337922058751261566 +/- 1.62e-77]",
  "geometry": {
    "status": "CONVEX_SHAPE_BALL_ONLY",
    "not_an_existence_proof": true,
    "center_sha256": "547dd683610fbe00753ee1af34ed19f6ff5d1bde76b5b7dacdba2031131bcb3b",
    "shape_radius_E": "1",
    "weight_R": "21/20",
    "linear_coefficient": "[108.3728689436895163402878591486775959597832667189947107523780023274895256691 +/- 2.03e-74]",
    "first_derivative_center_sum": "[1.051576673677521981091608443476785214094485681843154132333662686649761260459 +/- 9.18e-77]",
    "second_derivative_center_sum": "[15.38211325609050941927244733031834656420360129984330652969641272646666879008 +/- 3.82e-75]",
    "first_derivative_lower": "[106.3689113176310419782438697528198583647364000847706042390919586884588120277 +/- 3.33e-74]",
    "second_derivative_upper": "[22.56096054890957041923094886760091110775225081791394190449581511836383759511 +/- 3.93e-75]",
    "Re_1_plus_wpsi2_over_psi1_lower": "[0.7878989239483735559890606166138353996052487565047328821608439455200746098791 +/- 1.39e-77]",
    "convexity_method": "global_triangle",
    "Re_psi_prime_lower_on_R1": "[106.2027510967520220302669577447345898187457909841387248754707398158922051756 +/- 2.02e-74]",
    "R1": "101/100",
    "nonball_witness_coefficient_j": 19,
    "nonball_witness_margin": "[0.0006651673112328738132595287739810328606673483274449642842408768796996916630 +/- 1.32e-77]",
    "strict_star_shapedness_lower": "[0.9717217263302337626944336617395708792231471883831127052194557339229649120790 +/- 4.67e-77]"
  },
  "coverage": {
    "finite_g": 7280,
    "exceptional_g": 457,
    "radial_infinite_classes": 91,
    "angular_gap_classes": 14,
    "angular_infinite_start": 210,
    "shape_explicit": 310,
    "shape_far_start": 621
  }
}


==> anc/r3_convex/geometry_projected_radius.json <==
{
  "status": "CONVEX_SHAPE_BALL_ONLY",
  "not_an_existence_proof": true,
  "center_sha256": "547dd683610fbe00753ee1af34ed19f6ff5d1bde76b5b7dacdba2031131bcb3b",
  "shape_radius_E": "68719476736/595786147695156171875",
  "weight_R": "21/20",
  "linear_coefficient": "[108.3728689436895163402878591486775959597832667189947107523780023274895256691 +/- 2.03e-74]",
  "first_derivative_center_sum": "[1.051576673677521981091608443476785214094485681843154132333662686649761260459 +/- 9.18e-77]",
  "second_derivative_center_sum": "[15.38211325609050941927244733031834656420360129984330652969641272646666879008 +/- 3.82e-75]",
  "first_derivative_lower": "[107.3212922699021443384226232495241736983769288311128174992515751595429551017 +/- 1.51e-75]",
  "second_derivative_upper": "[15.38211325691853576973166405703280119770974272671391904132895893389016305459 +/- 2.94e-75]",
  "Re_1_plus_wpsi2_over_psi1_lower": "[0.8566723067568541383164959591403438599126452857369276906047817272210183711096 +/- 1.90e-77]",
  "convexity_method": "global_triangle",
  "Re_psi_prime_lower_on_R1": "[107.1551320490231243904457112414389051523863197304809381356303562869763482496 +/- 5.19e-74]",
  "R1": "101/100",
  "nonball_witness_coefficient_j": 19,
  "nonball_witness_margin": "[0.02149327030970686250029363799411614121809330930257134640698155830965291845489 +/- 2.58e-78]",
  "strict_star_shapedness_lower": "[0.9895592570484172788636625363457335568547531562139538498652222842414018477685 +/- 5.55e-77]",
  "conditional_X_radius": "1/10000000",
  "conditional_shape_scale_multiple": 8,
  "scope": "Geometry on the projection of the intended X-radius ball; existence is still pending the complete verifier."
}


==> anc/r3_convex/verify_r3_convex.py <==
#!/usr/bin/env python3
"""Self-contained convex R3 Schiffer/Pompeiu verifier.

The generated file embeds exact centre data and all mathematical stages.
It accepts no saved certificates. PROVED requires fresh interval gates,
complete infinite-dimensional coverage and convexity of the existence ball.
Dependencies: numpy, scipy, python-flint 0.9.0, gcc, 64-bit Linux.
"""
import argparse,base64,hashlib,json,os,shutil,signal,subprocess,sys,tempfile,time,zlib
from pathlib import Path

PAYLOAD_SHA256='861740cebcf24c97df3464f02b154e0a155df58cce9f1f65c0becd8d5f7c736e'
PACKED='''c-p+Z-BRPo)-
C!j>vo?wA<0(v@{ZUS1{*LSxdf6yzWD;=Dq+chtAMhU`{mCZBW3W9Dsc(Li4`5Iy9%UK=FIs!=9vHYKR@P+?=S!P-
~abN|Fe4jm4E;B|1Qh_{O|wV-Po)9&bc)@?WxPNbNl}3$h|!C-DI_VOdfl$qqC!j+3CZ}-
OVU{|Jf7#S$ZLV|9dvDgZTF9`QoJaWBRywnNE5?F0S2jdh7qbKbtNtj`O$V^rW2LxYqHbyyMY-o}Mnsi?j3J_nlyQ{3P!x-
4&j3`M7vXoJl!5PFJ!9E15r(_fF5cxXv$<&O&}yp3{kYAOAkR_rm4u_^Dbq{(sTqvo1D%|FXk(JS2}Z=SCgPF0PAmcH{oIe>{1eh
SvPn?!Cr0i?>_*zw?XW`TzXq|M}0|%ggu2`^ESFNxuJjo&T68cdy^|hK=T<`PJje^8VP)?q$=aH$j>>@}O%w!$&5M(aY$}f4IMiU
hf}!<^A<hcHfyUlE;&$>Gdj&o!;B*?EE3_TrKaNZW`aX`RH`ExOeP@{JAUtE}J`1m-
3!bx?JAh9{o<9g7m)QT}<V9qth2Th;DjuJo^?-
j(&uTiGOQfjiP*VbamoAUCN(F!^t?vi=)WyjVF=)V={cWzKTwUQJK7)TlQsmviIl9F%M_*HhWyirn&cbw$(dV!>8lN#cOiflS4Ve
2Fm81tLb&|9N+rS_os{b<>^w%cU(-L<Up^FxcT_=(dql|Q9zC#r}A7Yojw-Jd-
<LZ!8<AAd6CV|()BY$Sf<PS$H|ZB?St&o=Fb+t<D07=u_Nm|os{cm%APK!kFnZ#XJ>k|c)B~gQtv<W*t72+uQq?iPR@=N$-
H=tZy#izC$H~obSA&=ZzfjqlyAJ-UnEag%c=ZXeCuug%*FBJ)nYn7dYj%%@{7~nugg<=k#zirsS_>7>2o?d?#pxHROA5{?brC}{N
e7_UyOz)<sJ4*o^yBOpCt1ABDAk^c~pEeTU-Rod@8?}JWd{_#}8Vt!=+rVD?54Yrgu+r$>#3My>pT$<%7P6ys+s~F2e$QCHvHs3$
<K7OD^A&Jl|UXoUBFUZc^UQk3P=y$$yT+k?qgxpBX<btm&=yEEn_bPM-h%%;WrGdOCR=ow~o1N9%d^c=9s4`PhS5W><UuAhI-
i|ND#ZRqx$d{J*}1{g-pcT}+)5>+W{CsGe1wU+^S9`~Lm2RDY9P=4Em_S=>64Vs>-#a&b0&xIddLlCoHQm-oqCTTG9Ok9`fFFR&h
Y_CoHjeDmb(<9G7jx0_;dKYviu+n`$GM9H`6yL#p?X2%asd{fx62g`4v&7TulT}^L%OP;sfJpW2IvU{g^!Qbn>d{9tuF}|ZLvb)n
0b$1Loyb^hM_`&}k*kieei_23e(#h-nlfU)n@82Mbbk^~DH?~!M(^O<g-
$Rl0w@QJl^%>}&>CNvlTkhFO{w@bjwHMC$&zo|lW~V3C?ACj_4J}c)R}Ug1N^}eUT=dw{`tQ^8@>R{wM$e+;t-
IrVc|7mGzenz{?EAy-_;GoE?)Z!Qr>jM>=&8HYVd;l4pB+0Q3r_lS-jV%~v%x)+pDX1Z^E=sZ`R8eLocxkCl<T#MlHT~1g~*#N>p
Ne5Kj~41<<Au4M(#NGYW%qMZSVV>$h*BPa?VB9eY@Fy#>Tf+Kc9*WF5X1e-
=?B3H@_2iTXc}fiT#$?2dx3}VBg=k>bA4KYco;k_Q#*^?~9g$xt+x~VnjFg=e*1>-
uL79sJ!pYpv${*_ut<4zaw|o>6OznIn(QWEj#PG&)+$&?vt!v?3z8lKaHNTN6G0#8~0o9Woq{x@8o`n-
2Rkxy#Kk_xBTvQqP|@x#ibgqyg{G;$lCtVdvydI|CY!*V`ZuFAoy4AW%u&w>Y4iO%<Fm8xl+H&&waa|Wih`|<nJ_k)A}y?H!h2(%
c1oWmBkOat6MhV;$42KZ#*6K#7;j<PkOY^)7#Or?5Ui^)sH*nS+|x|c-hg9NQu+&=&ruclO>#l8+9^Uue-
W;vW}VD>)?64KG8+5yMHHg{vdW{IhFe$&d^$R-
o!!qNA}|1D6^^iyll9<RHN0n<I6V|i*I52Z{jST?r(;@1kX5)e#X_E)%PfU4zG*wLhj7PVA%DJSMpCTx>9UbXDRyXNY-
G>xBKE(xawUdDjgSRa@TIp=NE&-
@v?a3XCr4E_N{T4xZ^NiUOd7Mr{%@<^UupLa76we<&MaEMPJ`eWd9ek_eUyrPF|+hYx!T>ypxyv<A<N$GOG}KE;4uY^E@2&zJ<d|
XU1=0?;tDk|5tDdQ|-$<zs%-GOL=Z4&Y$Q`Tgl%oarb0jSJX4NN3_3t-*Z#ET%4|8FDf5uweaK{J@He-
PNa$I_PlHT@3Xns2g<Fx6gd*Rb@X`O8Kv_3FQV_)Yk1mOgWN?MdUP2-7IOcl%jr!4{SO-kpX_O^heUqWw_Di8z4M17yqum*9`29b
pNaT>kb&fE)YCRSeUkeizK*{X{rPhFNM8yz?(sgX^fS(Z>z@3$zc~^Aa?!nYDqrMrk;(cN@4r{AN95f3SkLSS{#(}mJAq&M@eVc3
-ru43d(wLp8NppD<-Fy+{^q?~pE>sqdhEl7VgLH#C!C93SUp9<o_7<u-
@<5dB);bL)x<x)I+@_#2UnBx=sKF7Uq!Ni*Q;mQi<fiz==wTx2iKD${EYam{z({}dpDEbacED*S110Dz?xi7hKtkdXfl*NeA(2$b
^lzPPG98=<>%e=$#C-H>SS?rHCzmCt;KkfPp%_t@*~W9<4FGd%AR<^<b3ZP7otCB^VQRp-HU=~;oVvj{H_<;M<?Q2?|#dLX+83f=
+apH?-
NhH@jT40PHs+m;q~w&xSFh=@1I1AtMjXTadLH>h+ni^`;_y$#mm#$4%1%UuJ?Y$KNnvkUH^S$FZu89GQs;M&zbA9g3Ml?9hH~-
#zIZ!`9FVUuN{$z8yh-d9rwJ;U-cZwzC4FMnfSN8x7$kB-TvX(AAaOa;k$307v-
Pyd@mfWZf#HWoh$a^8GHSN^^0Aw<C~Ry+oG%EFzU@3JN+TE^ohim7Qg@T{(ASD-
+h3sb=}|Wee+tc?|$<tk#pMc1^)DXE4jySv9nmo`rqDvzTEh}4ZZMT`;Y!?`{^g!qK95f_;1yH*7{oP(CnrVfBHyt_iQ$P8fker8
!?uYcgeTw-
#@n{Xsmp}^?u@K7|V*ChaUl7JE2c~wARyaqN88mW2DE0{N0C*NHUv$pV+U}daQqgo4BXr<A*ow+1fVTItz(GCuQP@zQf;7dh`1Z{
FvEHbk@;qpr3Vd>f$>e<-
1;PMb^b9`Edt5hxl~T<ImhW;v368$$eRlt&{P$8y%P2KjC|)_Wfz`BdGb=YTb+3>2STq$NPz_k@4u&kLlUsLC!L}?TFvxhz#P-
B<_KKU-
O*m4o|E&T&?Y+{sy^!IIHjQwVdLI$n*>B%?z<`^*lW1+hF*j*SkvJzwuh`@#7M)jr{z=`o3$Ehw{CdeI&65ZD0^}|JS$Z#L{-
nRbr1V+*`40yU(rm`~7){`K?6R|K6!(weEOX#TmaY&tfe@av$Ye^v{;F*@rD%^s47f<^7Kr^9TJi_6zQ?g~SVdv8nvdMd#>2<Ok0
|j3;L*a!7yt{8iSxjPWzqukXJvcK=Dv|3UP~la_&%__nVb&ljIm;=x<7f#S<A?;%6hiFNVx{+^F#+dZsBY|%Q7TGA)}b|ZK1w2*x
cp6?z{vRh}mygy|u6h({4$*naNUA~A!hhGGd|1HSH<}G@I&?+Wj<c6>rfmM7Hdm}dGBi7UZzrMSZuGr>GY<&Lh_T~BhxKL{!<^Gt
yNr`WrUW<=9w0?Qlt8)GK+V;NxeQ|l>$=|>4`KEscS^IUTWwR%~wdjuO8QTB(nLPG7@Q2RvjX1ySqYKeDq8k?v_d14^*rc1@$sOI
04~fecqT`XTIe|WYzA5=GdB)Y^yX^TT^h<|v$Clo?dqV8$&n`E<f9-e49^?IMpA9;Gaeo>h&Vro6-
o5MI@29!w=##Gazc%!VmQlPDxg<G1@yF=DKEkG4Ek&=1eBoaB?&f{1WV)n{sLp@=j#*gw?eqNS#oV$z^(yjbze?=Z^X5zYvXs3KM
?YsDu@#>S9sTWQ_8@lS!JGg0*}Jyazb8Jo)<@Gv8}|13UgDDbMeq8Sy4Wf<*S7t$Q{;RsJp0yKYCRdA{8;BmWS@W0*FR2*>9tk*s
{i2|zU$cs_=oSY#>H`3TsVvYp2T^36`Lz|DE}?7#_Ptj3Qzn%i4mT0KQB5T-zfL8d-
oo5O|5S?;#X|x_393u^yc3uJvmFctKsXu>~x@;Coj0G+vhR0Zm)})d$4+c$GeYy+Oub8N4CV?ywk9suqlY6KkQ{C<CC78&-
=eW(;pT;;QQ%9Y^K->t^Xm<A9m<^>)t%hj^EE5cH!ZEfH-W5m|Oq1#GdzZ-
^HfEcl&qhoUGRSv#G=4+avM4<=;gPphL%w*oqEp!l(xyUe+KoI}?3<Qi>1tf;jzMU!6^44^C|P2F7c0-
|uNx#Xic<Y}@;_Ui`y;uKynU{;{|EeG==x%ThS7-
`B&ni9Ma(P9eh!{JYq)A99c7dqgI;{Uo`Ai#PbFat9X|!_|w(kabbTYvG_Pj`2%b*-B5xlIu8cy(f?p(QD$X-
O63Kbwo$s(q1C&6dm@ycd%{mdPMK<$2aWd4o~PmY5CkfXPggo8NON8Ec-PtyvxA|vEutaAb+16AAOwnyS&*;IaiUhMDE;#xzde%o
#>k61^baOH{MO5L$xl?|8RD%_ZJd7?fyMv>vo+R)cGJaJMFC`9{fF{&4j<?Z=cON|9ZL*pV~#<OMKGkS=RGAIcC0oS)GM`R%YX8%
GvRztZ4ZdF(%xI*Yz4+#oxfQpDv#!E5^px=`-
xj$6kNfyltEIP`#_*yD#4L>z=&7z^A!56+M0YV9n_37Wy7Kldi<HD{TX0@5Ilz6JLjV^}6_2+wpAi9X{+CYBR1pQ+%JBg`8=z#6G
?2(2mZz!f(Ha-8z1F+VBfbZiW)aom`!VmWz1yOyat4;mO1g7yb{4N5xk-
zX_sZC*Iuk4T_JPlGrg>Uv>wZb?m<92-o?loft&!p~Tg4_qClyUeS7zSZG^L^fxSPzFF?d<VDU}`wHbB_xqkU7Vi-IEqnQbcP8bY
ete=|A%A~=vrxGAQ;At+?_Lw}t7zMAA2PAWj1jAN?vJ)!zLB~T`Pv#CE$6V-
{qz;9eAV*9Cvf~9qQ|Y|Y(n4qLfhKsWG=FHi+ssRE;_qfOY!4o@E|(vT<+&c<Rd{obH`7ZZTSh)N9g8c(;vA%z=nvdUoGX^fARjx
-L8ITQ@?)v?&LkTP~2N(Z`2oj@oA418}fKMi3;!5_D8|w=;Z%5S(M+CSWQhAmCkV{&J;!0MekvD(v!8y-
yg%qt!ps&@2C`6T~)dU`o#K{jedreT}YhiTIc_so?iX9+j-
Wv(B|)4s3G#^+y^<U2iaqD9+7hKx}@(Uar*jqcl=}Z?jOHD`#moI^sewe%Fj%1(_Oow*7rkn>6^&9_=p9+qp~fV{xIrUVk`aS>?8
Kxs4wrtfM@>WXSo2>uk;<!dtCV$)t_ztz36(@xwm8fk8fVfox6a)@*)4}*Y4+aZ@s>{v)FmJoHcBd=!A=P4RXG=k5!xs8R}dubgs
jCd#~>y=gV4j3LEpg@{9HJPoB5#^M_BHysY)nCFBhMzr7DHAN3Q_3)lI-
m5#pCF}=tS&Vl|F*0gYR{4YAOivLHa=b{UH9r0=3HqQ6?^5nn0nKM~Vod=1xAN<Rc(Q<5wZ_$~&UWg5dpFDi~&%2Y?m)k?~-
5=lnZ=lwD`1~`PKmWX&FW1jA=j}h9QQfhZo`1}k=lWv){3@}N_<XSC>GCoh>Yo{odUxfs{7moqLXCc3oQ&k1Rv|G)d9fJ%_RALw|
G)9)KfU?$v#w>t%S+|i@_X`k%j-+^p?`wVljrvEUNyFc5|6z6)V~wR?*#UxJ^Fc(dDS|-
@|(zMFn>`O`Ovz^y`Mn|8DKr;msc(a7xRZBuY5i7kC$hVNzsR|G1rp+Ue{@2<@IFm>wm6%fA;#h@_xDB&gkD*1-
&2)eqWr9et!I&_nx~X5a)C%Ho~V}qJLE3Lav_Pu_Wslr1%zn{OpB}N$do5hpP6JJPqIOpC+%ct>ROO&)+MPYtc<N?r*WtZz6-
glWbj+AN?;6e%`5kOC_7@THnXrKN3Bd_inCVo^N<Y%ksiH8Oxq!5*wEnPorP5H$Rg(_Te>?y(#5ftc&-0-
xemOcQb!I3gwLDclGbf@9N*jzX$T~LG`R{T`p^U`F_1u>(RCYe;2M+qEF?!fU#LPqEl#h@2<r*IE5>E>J`51o{iXE-
(D?C$0c%?pRV5bo%g%rqh2HaA#x|kk)LF`j<&0(M{Ak*uZ~?N-6}tqt=EWJJACuI8^&TAdDeG*Jclj&SiAVu%9i-
AC+B=se!qTr$0q^T^NzW|&mk_T>ZiN)Xl?%`#@@ihtm~hmn~>u{O!Kr|XLwzFzt(kzbNhU8t4@B1uV>4-
bdocF=`DJU$Hfm<cj3to=(p)D{Hxiu*r%23#SiAcZzk2>o&S*i`w?ZsC)VZV?~rq4yu=!UeE-eW8}J<x2mThlSe}cIDd+hXKhj_5
$XQi?k2^41;taMh5ofWkk8(d=e@$-}vkhEI{h6P|yc_R(BWJDgTM=*(@{Bbe;^-Z-
@_hqaF`mzk!eQ~_YVvR%*;glF?u&mmJDLn9;jMkdI@r~5@={le89(}KoWeeyK`kr4ZNDZZGAS{Qzc^RVPj_dFxvV+AJU+Vq7LE$k
qc0&(&{?6?jpumxNBsuBb2abHFA*bDwc+olCy?*_`wikiFU9Zd*XCwNI;Um7=cvX{1n9{<7k|pm*Z)05{^4ex{6oCQ$us>QZ~fn*
r}6iq3)VlMdCXUOmV7gDD54vdm;LA6+S}93qW4}$l~|~H-bW6I?_G$Ey`lfUe*XHuv5q_X7h>br@2Y(LKfQ15ckvnP-
&y+u^c(o?%O9IQ!tT%E&+2N6Rc=Z2di5=5^c5>z;jgiC>+cZ#4!@PZvy^)$`g-
vuekEd#_0LcTa(}n<ox6KxJG!i{7CYO}JIOz|AM|5C{M3Ks9&DWlF<2XUVCMC<;=*F%=iYNEb$gHZSMd~ULhtYS$gNe+S?BABqj=
9N{a_5{eB`^vkHmvL#kc)Gy>BBg_mMNZ?NqrCwe&7OYU~?6{CXX}jv?t|Z}^KJzhA{QC%qrRbA_?9AH<)1{=l*!rwC9iY8(FIGRM
D*jTfCC$+`fn6}|PZe1q)eRetMy{Qbpo@_Ko*_REtOJU_mjyvzpH(>4}h@*~OoAC!;BNp}}_@W*H0uH&gfe2ep^L|IQ4Wg_tobjz
X?8{3<lo!irE)B2KEeP`fv<L|uQdHEv#HtUf~c~<^ya#aFPSn1q{<k)>coQQYMh>el>wX|MQ$GLaJhTL?;ZznJqxTRmRz7l!pyW8
`{bYMrx(*ziwKR)Nf4=TiWnm!<|s=+_~tG^j}DOclXCq2INJqLIu_at2Yp4|q$P3#qauXHQ>UhsD=A7_>BSpT>9=1y-
ee#;yDZ`qf(^}60|a&?bJ!;L)HT=u7g{`UUa!t6=x_3d^8Yalv5%zM!eHi32E_?EbkN|(yB%XQsJ{}T}t_)x8LEnoTDtaHx$sIjR
J#Kl}bUfJT)ste@qk#l^!!an!Jzy5V@7Zq;ie967H+;5W|EXgI`FF*4*5!-
tHHX4ko*o~OM^<K&zU#(=HmzPhoQs2=lxsSnfg{95qd{+`r;VfPluZ#SBL#?KqCG;6|{sT4qLu|MF{2F7|UmZU#9!GM82|S<lejq
Qm0X~0v#|5AGF6!&|5&Xd5Sz=G|SBQHgIK7y^{LhcO<n{U22PQp0KJAP-
g1c|my2i>paVJkF63cwQu59&b;fk(Mqtl`GiM7v<yq~Reb5;FUWJ!J}if<P$h#ir$jjy{G$GUb(-70@Sx^-
6RWqIU|239Kf+`gau_xVoQFPGuy<^I^RE|0r!ml8K#49<UDsNqs%{kz0S`1{v8S(lt|dVSLSb(t=sJ76Z|KHuLU@8_kn(}%_AZ1L
TjA3ega#yaB1iNvz-JtyKvE#UjW4pcu|<z>!JWNkh7BR?atk?he1mi;&Ii<CQHM^DoiJZl<!-
t<sm)F1Cp7jLuUk2nmz<K?MueeXZ7@!&jHx#Mg6<8R<QM2{|zqyCO2hr!Sly^A|7G6K2kK_=Y`G-
E7)iR%4`PR_pt)+CI|72@jU*pYXL9uYauzJ-Z19=sA)DeEPcOLS{7?gXoE*q58=P4@EbzH{|k{G9Bg<^Vk9uvd#8-
@$^3uj+~qUcT#kG<V2**7pYaf{C(o`Q3*b+Vsf_F{YE3rwM9U_H*xh$J(uRFc&jXTXl+;b&aB`S^XP__C0;_54?e+G0pnt)@wVr?
b)6Vn>?eL#Co@7kh!zh-
Zpla&wQ<(sp~otw`m_^2>ccF#r^%YRosR)bi&&dwVPAx)uTQhJ$uM|grlGL*UN_+XL}u+{Tl1sp4^G@^4KcmpYmd>PNV-xbS%`nI
9<JZbNkoD^?!eR*(+_s&D<4#<m%nlT%5kV$lfmZ{4f1oKexV1VsyksxPx19&++DZp&xqXw`&WrH}C7kJe6<Fe_lL3{{;T<jyYd@z
JA{2>GQH4i&x<nt_yu;z?q5dlzk8#_3-eqx352U_V(A^{9|t~#OIDthng>)bu2|(#^iOjh3z^n{?Xs-
%YD3Jj%_nHwH@mL>+kh$I?wBOzUbUgfBBBPxZbKkiJnQHzl$yMt{1ai>^J*5_)P!aJF(vAAEDO$<l!6sk#AlmPLu|>uzTq55dCRQ
O3^jqlg;i%rw_2j|45wsTViU~)MY&``~t>m+qE?G9w=ax;qU2uTR$5Or@*P8rju4W>h>J}F7}l8)w8AS{eMMI1*!OT#pPB%z&Wu_
I{sZPD;z)}vR8_}`7QGHDEnQViNwX)ALcsXA9;fc8*#n0PSg2Uzq>F0+|O|N;2l3#>#>%X<-
?qK0|zzgeD8NePskcxMJ^|g)5Xi`_WGqan=c>!a4*!>y^!bs=|05Q&%Mj*w7huoe#O8lUB8Hr{$Jb;b>VQ&e(`ST{ri=aFUU_m-
(TDOxr;Mz=kH%%FVtwee_``|>|>hV<2iNTpm84S-
0aC*bhfjW*L6OYdmu5{yFBmpO0Xw^`F6P<>h>M$!(JdmUsB3^$~zw5<XP7cZ$Gdl8~rHa=O3-
acgio$Dt#_7jKn}cD?E|LtX!{sN9O7gzgm^Q@iboOzLMSiJ@WO5ZNKYr`Xv+MOcwX2SHLgcOH7U0AaSy~KK8n{PyF-SwN6=}e~<V
e{w#ffYZrL1-=YV_R-?zsw!A9l)BbF_6Qf-
{d<V9A(c`l>>|`g=xdlu7Z_zRQ^S7z^BgvWfto^B4KX;u|efKkOhKumlnjQuA)wgKTJB#w(Btoy>DevJ%>^MPeF18#ooZc7owjm#
?{ipLEA3rmj$sS&O>XSZJai;b?@1NhEW-otkg}ghRyvWv+NmV+NSLRcMQ%HdUCU7=c;qTXKE-
6<i>597t*A6f>ag!cd3K3VdizY~;%e8J<L3t0Y9lI@OA8mKr(1z;gUUd6mz7+yhf0ur{KH6$itIW+3t$z2NVEuD@sX>1CyGfWV0C
~VSqZfAPXSd$_iJ5qlWBY)ytlQx}S`c*Dv;WQyceHAA{AhJsr5~aGPFoqnuzqj!Uee)rzq=l6ZyHMIfKrvHatS-ut$iQv$!1EpdZ
$*s)%&;IKiyJyE$^&kWWCNk6}EoXpi5V8Uwt3Joxu6&XYTG1zO7%SQP9faEZAyz%hXA*Cqo~<_W?P$an}2?s^nlYtFB0L_cWW&&@
i06JU_`j`M$z)&ev(*`FP%+OW26(ywR56pM;C6>#Ip`9Lk>ulU^X#{M*%hq|<A;h2Ja2gTDUn1)qa9Anf5hd3^Xi%AQj%>~}9Suj
7YFF%Dzf3*(MIh+UnwI@f92linOZd$X$cEvsz_ny*t`Xa~YOZ?CI&RsGy}#^}k^N>!~LAtPFgKVbFTgXv?`@v~Vr9r%y(zS0YW(o
<IpKMd3~9JyY2l#NeMazD$RX_z{3me~GjV0({~+*h;5X_l70<Jtb>aOJ6yJszB7{&n@vN4SCKi**Wfo$CHbL!XGuj{X@9`fp6tWP
K&?cl^Py<EfzV!c_LUN@YK~wwOXu$9^5e{6X$4&&C@J)i@lz`6{=^Vc^O$J6^bc2F~l~-|D{4J-
qwm<wO3nA%0fAKX&B%Z9f~@{y=_zkjVMv66TF$uOj)zM2+Sj>EO#S?^Jqe_MV!|_^$g8-
7<QWJul^XU0I`?@2K>Z$M?yzE%|r(=i|KPpVx6%l}1mjb$WO1@2+_+=N$$sUk$q=YjOs7zPv}JvhGpgXR(s!?>slye{Q+=T-
k@9Bi}5tl6U1S<Xm$3_mRj*?#kY{{vg_UZnXE@@&0<{+lQ8{QTA~p&kfXgpx5rJQCIfJ+24nF@3~$$+}mF-
^a@WUxI6OgBI8+K)*Q=!<Db0i54_IKxmo+?HdI^pQr;z@rK~TNb;cqS^6djpc^RG;cRZ1i@xWVoYnkWoSgv2`yW97&ft<zuUMP_@
TlN%t;L1ORJlpaz+@sX;2dVs-_vs#s4DHL>K<*^YOx_^-
>iSCLIvmO#dnNWB`e<h_?3%rBYxY9)ODcD(FZWFDN9Nhyz;opPT|O83VP`MA)!tr|UY#5du+E_CDUmI?yW@fEaW-
7>u4JC$l{<T!);xD#j^$oKXD6}~Ls>iIHkEfoj>rr4qS)C7XMZ0?_WnL_opMJ;mfQ!(hR9edXP3x+#3IML=a%fBTeg30UKYq5i}1
}WIr~EHUdQM6=VBWocf2cSHG5lg=R|MG-e$PN^4;>yzKZ1A6WnLn^XT*YriL{#)|cNGIg@qCofTapIw!-oCzi-
{@%dfzYVMlo#DUlWm5V(XitNUv$eHM{zTAl+)_jQWtvRm<I%_50FKZMXsd9N{+{L?O4|dmD)I77Z`%F9s_CcN_>x@MA4#n2PW~Oq
_#BO{puWDR(53(3~OV*p??%J|Tj;BN)Kn6a)TUO28l5d4A!~V$~83gjpfyk@uLl&vMbp|!htg#Owr?RGgDKabHoUAIDk~QP|Ki6B
ZANx97<X7|_Y^4`QvOeglMDA=~WHxm_m#Lt$fA&N1!xGU^u<zoFK^MyXm-
{8QHx)fO{PeEEhVHL*DE2WHn<IN5Hq3|5CN>5(Q{J<u2W!sXuGNDof-aSB7P%L_EO!91EA}9;_wIkc=9#-
^m5tyR$XUVX$VEo`9nmjJ^tR|K(QTjVzi971$#Y~6a|e4MK88Hs>&kbFy-
5yQW1YVt@*wLQDLxnXRC(A>vAv>aKEF$L&0V7I5WTU&ddGu6<jND>D*h6D!_S}Tc(u=z^~<;7u8-jZz-EchA^Y3)Kfg=P{`rU=g5
IDHCw_twKL&abcXZEptC7uY?;eRRhVArZt++#}$UOES5gQxq>5v*5;?$gv$c&tADDi?yMZQxd-z&OWbke|cKbN7n&X;hZ-+b7-
Ol*;gMTW%xfj?Y+s^>a2XX8S@X`3OoQr7Cxw@T&Az0ZAM<<;3Z@yVht;xX|}3iv&8PGXb$w)gq{?$rA03jTB7()KOK`N+MIpB)4T
_@_yYeiM5>kozsZvxk^s0RJh0u9y8tK9?W0uiHeX6#OJPTX|+KYZf1GkQVf9KL76SerzSa%m8)*en`&qhMg3Dy}Nr4$Nie;?aQOY
%fSk=;tf)X8&ljBd49C(AC&uhnC|H_(bqT&@woz#K|GUj&I)nV=dzvdoyi!!k=zS86VbC0&qH@hjO!n8pU3;QrYrYX&Ozc^-
swQ}V=8w%=p1ks?*3VbtSO0EL@&y_M31NP?ASsa^7*&sH9nif>I$(C{L~n}u;{Qp;^hPMLcV_%DiEJN5q$$cA}Z)#(|$+0ep<KYc
{P4ofS5&ezUZ|<!uZ?Av+=W^KhLfGUWu(_UE=%G4#+=ZyFS;e$WQE^t&5ms4F3#vRQ5>pjObaf_}tGOu4?W@QTe!tOXYou#6FSuB
*O#Z$bQYeNRg*NOyeTH5qa*wZ#e8*lYP4+x>(M`@~B^M&XL48hxqg&tNZyHSLcj!`14|aC4QEe?ht=Y{FY*0PGEx(k0UNf5F^7DA
K-IJTv^uUWgNXO=wbK_a)$?_L%y{xS76KCXRLxaK;qesjun$bzI9(eiN7xQOvy6~#M$HBT+Se^dyc#RoS;iTK&9}p<#};=fL%l!z
AGDyN5?onC3-CrA25r`L-
H!#ey$C^irDNNz9e)J{K`YlvGn)t)(SDb56UKqZ{!T&>wcQ26P>WP=RWd?(2pT(A@Y>sSA6a(%lFm99*nbN*cI{Xkt>PI@gaM)AI
Iaqz@HV_PetxwTjB%s_E7Enu@UTujXj5r5+BLI+PC*Aui2~pcpYnE-W7SE5P8VRKEO{v{%=p`h;Lpn7aB_Zn;}L^54nT;u{q-
$=FUam2grY_{W!Po`+}mzhUi?P#L$eJ5SQ-
gEz!p{d5B?MEH1uyj=VJBj)jhM`@8nTt$S9Do`KISwidC6#J2Fq!`=OoSfWPX`}_JHK7q|xSj8({(+G;)XL)Jev-V_O{0WI;GRnf
rrw!S?(|>r@ey&(-
Mucxvs56Ki65Z3c_nuXk!wvUz4Qw^?*YLZ=Z)A=^9k#BTxJ~>V`F;3%A{(jr%E^J>xVQImexgqY@SkvwBgn}9y6Vm`+}Ahq9NZhx
fASpoXYhBn@1wk<&Su2>c2;&>bc~#%=m>?pPPCgd_|vm$d{5+xQqlMDwE@LTMUUmX_o(iEJ2kS8e3t0tKJB#VFXUeBgJi!hmrGwH
hs=l$7ke!}^8TLH`C)ajGVV@<9E;8TZH79BxBHzn{_C(VPPS0b5_^vPntXFw?AkQ=g0;`8(LEmgP|DZHLcIlg`=C8jHTl162-
z2V4SS2cMY5+a>TIO1>h`~ne2>H<3DzWb$y@F1f7q|9r_}lU$Zf;NbdW#wko(-
*|6xt6Ijo6=k)Ierws5Ap78pi5&l;`P&%*!zsOrAc&Hdkarnk{%<ZZO7Y<$ByXDNCZHISf+C*`{aIzI$ob&Oo;z}vNJTlRLnrp@o
%c+YC%_sWld-#i=bAJcb4E?U8VNi5cA@Mp-QXRxobPUeK7-
L=TQ>A!#D?XI5w)4r6ZeW9&_4iS4LF`{@kqMu6oeIgHD$T%4`XG<Qn%}@V&E&lPJ*CKWawQGyHz=7DQf!AS8Od)R)Gj>Iu9DeWa8
Tsj7pOI}iBjk%kJ|gT3bQSW(a@V~sb3w@IDAcIpVmlt(^sjlhcJA25d)8PA{(JoK@0<5U*Kd@L3lP8K&LF2BJE8-
TJCk#f7*!2L2kq~P7yR{}bWCz9x)U(~-rYg$iTu3y5h5=+>ULfFCh(=py*(-
aeos=vo{0T~%tB5TY+wvu2eFUK{H#hu_w~Cwx<&8F-
`{1|uqQThG{|Fk3UOQ?J{okSyc_i))Es3$vVP6oX>gCjzF|+q1~FF_U@zpIsPm<&k`=5|?hf%ayL-
|d|Gk_PCSB{(ze&aS?YqP#z~7hsK~7cT1mxlsFe-a{GDsTi$;h-
Pj5&3E2KGzzJ+K$Z?Pkf!2VNxHtqVY2)9&BP>rnksPBO%XL&SyRTcJ*d9A<w742;AYE7XjMUnyHzhxO-mc*sLry2c!@h&Mw0e$a=
%%$lf=eBu6nI1SeEXZ@=2MiO5|$d!rjguOtF>Or?D;(0`Vy`5a3zBj`LGV*8riddc48;KW0J`t-
a+TQ{4k%`u8gYA5&meshyI+8!GL&u)*NugVZz(z5r?;)Q|3{H;RYt1^M2J0~C)}gM+C=WKTL)jbvqXk@zhk70SZ)e<&jF@z*$VGy
9OYBODnyti|;>U)-
VgWOS9LsP|KE!VS{eEOdz1r2dnW5}SfSLyGaXDt)lQ}^6!=0Ualh&&Z{6@163;jI=_Ci&d5DWP|@uf@R2BFh-umV~}f(CmsGRSJ*
g0JW!HwBzs2K^PtofX|GzTy~I$}lckk=4vItOGet;%4BRi5*6q&bq9F`~hl}qG#=P_9OVS4gpR97_LnGp$zpJ+*Rb?0$|yI>y!N%
wWC9_=+EnrJ>cGp-IX;JsJ*c+3Yk&B*LiN8{rCUg{+IsTB&YBPf!jbXCO~dg<RrI=8$`XIdGi{dsL{D3hPw-
00j$pmm@4QKiFHJGp)M)9bxd0r6*YFZfi4?$4Z2Jb*C@U-v4{g;35f9#p9Jw0e1OFE_t#-
JSjV4rYDP=|Z~_kF24Vz=zeQc5s+$x0vAd22F^#t}*nh-
S1$_}<)0mrvZzyXBf!6^JMDEl6I#h#o6ozw=_W~;m{2Foq$d^RO3!u*AXn&yZ)W}DZ{V0v`<^b3y@x2BkV44eE3k__aHB8i*`=|{
St@zB!Gu#>EDEl_+pUjU$s0oT};J+jIv7K?9UpDX>tizyFnOj4h6W<S813Xwn%oXB0A8}qdv|F(;>d!irn5Qt%I1|=vbDq^$>$pP
u?t5`&*IWIyPE}@|8UPntdO8n+T#W-v7jR8uU~-
U$&pfxCb4fmlGjm(#Y8c;kfDK|URcx&{&=|IHJ36Fm&>^&~URC3S4>Hzxi4M;Om=l%O>Gmc%#Gq4S$Rg@%9o=)lm>Y2&us+CF+3=
nB&t>%YxwC=EPZfO*oOFm-
3g0gA1F&$4IV<GwSmST!Tmq9$1#S^FF`d&yz8Ezy;5>+NPf>qbwWHgEKkL+t^%2y|WG$@q0<*Hxwtt8`XZH{C(ZJ>g${fc)E`bqB
n5zP2fc{uWn+qAK(Wk=(@)4MFW;X50AV*&aY7Fp=H7*#rdgMV+D`>^m1%}u^M}LOcI@Gt}hrst>45R1+4a9fN>U`xU_r(zRt4RCn
jN|&i+gp^&ER}Qdx*EThw4v86-
<W?N5^pyK?j}sox70<hY>fUW#tmAhwIrtoeTw=r<N&oc^o@vLCOTydETlsIEM^_39p5l;jd^C+68fd7#>AsvgScqau5;vxI<4H7&
+@5=TM$D6lg|4A{2clfQ42sE6SU-`Muow?0H@R;mN`r1e1^aS+U$){kQMa2A=dQv<GR0>RogT9AgGD3pCm81HwykBbSp4-
z@!orZnxosi0m1B!$4z*21EF&$j#6<921+;w{>kjZ6)rPb2sT!<S=bu;Za9qyqzI_AU;>)ogv4q=+wxdQ-PyFT<M|b5g2P1eHqA)
jhXk43f$v%bbI8O;uv5X7)vVg*%fM<ec6}DVy+$a5Yf4)S+|gbunl^()R_NN<ASg!VuOJj6Mw{JZ8apecz+!Y>WE`QO_OzI@eg$z
0oyBn8S0wA!K(oNJo1^Ujkr#p|L0s8Y+Tkah~3Rtcb9t;Bfs3yv0aXS#+r3BsPP)}smSA^2a)w5*@p;m&5AvGS?<zzRCzo5kq!U6
AMizy^H<_`;QLYcV9zsh%)^2?iR(6OZfuJCUDVs<yHNuX-GRPB)QHf#gZ{c4`Lj+tXJXK&VJf<my=LfpSRrSs<4n{7*ppZ1f4B|y
!ZO7TytC;0%uvToY}QXR#QsB@F|KMQ$L{!l&ao@qHw63x&H_FU;_MW@DstNBCEm9yVFTYZGu8Zo*B8GB_;dP!BVddRk&P94?BpM7
-w(@I4bG!uh_4;p&%pd`iF?5wD)d!DXJu{4rLoS>JhJvd;s5k2Ol1JuhP-ww@-
Y6hJRoO_oT#o#0{2S3h8#H<^nthGb9Fp}{TQQ{hPdL?0mf2dBh<6eBZ5A}P8+xav4e)10{pz7<Fju#LQH`EVTswIqNV%TG5MTh`j
$yo_iU#QvA*m<k^9j~y*x40?SZXH6>TT_wcy*)_lFPcwSlAP_(tD>ybHwF`pg+bCHu9qz^TC<6%D@KRHHBGtDyf{0V@#8_a~?^7J
e(XATj!pI{%AYIBOKH=Hf`~Hfm_TA;0PAes-}xz*GV6o;zX_+WO|MG454}b5VO3In1MmUQ4x@#E`!f-
O6|p*gtSZ0DGO*_+NitS05Yml@hzLrw5o1)HdLM1x4fc&JV?bA|IQsv_A~L0=*MaNsb!!^CkP(!o%)$c_{u9x=Z_?#NjB~bgT=wL
eVihy^>AWpp3Fc9|JJ}@M_2df`5p)S(ljMaDNR4=Ds%9V439|IVWIYbMyg%SEfsBEbbtB#~SPR(Pq4A^e?nOgWPc6p&u^ss?V4nn
2Nk6Uw){b9UX}81fGWVX~-
UWt}Nn^VP6r)hy89%9OC}{8ca2vs00R#eZS!R5j&4Q5$0vlyNuj@D{Dy2`8N3e1NJHv)V;V1h*wc>QnhR7{QVko(;CpDY5T0R4K=
?HaD&9xMD+W-#<-`=H4IlKOsU>;<P2i+01+F8K124A!~e~j`km#W7*24I$@c@->XI`gr0*kfDr(cHjn~EK(ckN8BYqS5(X-
eWjr)LJgaKkw@G!t;^qXUyw$|X8vBv0&Rp3H{-
9RkB7z}sQ#a$V<B9|uIW?E?9o4hlM{ZRw*qQEcjfFo+$I364wh}lH%Qy+T|zo@EXdFTa1|8|%DN;`MMG2vIqjip#$1wI4V;+3z@1
hIOzd7Wfy4TiWF?}8r=ekyOpzG;P;BCzr3Pw?t$n^uE0m}=k1uUg2_RM<Df!VWnXm508{FVty9hvGAVAyV*@x$opGgnTBjoki6z(
T1KXJ!6anPB!4EA)f*BHDh9kQrfL?SeMgmpd$>qMDb;TYg@6t3*G^6rDT2ZX{;DC!LMqJL)bizQEAS-gAV}vj{FFE+mJIszYOpis
55&_^X}W{@#nld@N`|~3&gLL_ra!P50GDluW!}n+#9UH5H};oztVVN<m-?#lNbj%U4@)GVx4`wj^A&vhCkcSHUAQ7spJL_`-
L0^YKG_&@7DPE&DLP5*JZ@@cRbA{f}Rlg*E;{tdm7m7+>OK-
=Yi*f{078dB!#Z=gHwYXa%GLKDjVF5uK8|^P#>#sQ{YEs&rnGl8nUk2%6S-
aiS+4x%@eSq?W8@$e<w=wL3wSgK^gQVcqSa(UjVMq1a||uE%Z^ZbUZw4ih0;xgSi)z95Rpv&0~aEbj036^pDm0w+-
T7b1fTdfIkbK81Vlhw+nnQ`cuIxl{T+q&kw~~f;S{D$@2!R7Ggp4oe;}K>_KxJ%=|E%CHdAe_TD?h&@1v@fwQU5TqJclnI>z93~L
yo4vF4d^4`h6+w5OMZH&EQb+Ja1HN@s#F~ohqY7J<|75UFJPD$1>w8qzM*l^F-W6Auo_)?k!0loO(#g3{TW%TmZV3N|mzZ-
^{wWV<tL(O}ZrN9)F=p%r?ExJPds#ff$GU!Thbz01SvgQN(MV(=5-
Vo@Hs0}@3nS4w55%Q0GZ=XDrz;v*N&pcH`|FRAHDY2Z%eu7KQW=@*iYN(IHeg!M!?uZ3$#n(4sDPbR>6TsV&kf)h7Fye1>_H&F|v
EfD>rA-WH1}-
`BWy8+}_6GS%^dhNR|Mu_ihGpzg2Y=BZuDBHw*6tAtvwlup8h6@}36s7=Z934s&cu{NuI51m2ReG^`>p6~6Mm98WA;Y?2gjaPk<m
W*R)N_o>oD<+&Z0EhaPsAm(*}L#AvxcH%`Y@ZdEU}lqy}6K;>?&iW7IEn&Ja8j=*I(ZR;1clgDGzbT||EVlD(T*gq$6?=E&<X9(b
+f$;^1kA?43k6@MIXVCWIlw%uVY*ovMqVI?8^uv_5dP2s~>uwR-
F6*xH0ZAVu|rMa#Fy9InV@1(_AJ$S>wY0X~NR$>j?5Qn2)>XO$ZL)-<-
9r|ShrLotM8n?3#ruvRUj&;^n$Z3tff7}ts1mcj6f89o|E;90Xu%C@M_Z)ryUB-PGcx(}mM|FM7O=?VroF!~iQj%|+cwKzE=t^Qm
`<fH7mE3J)@+-+F?~`8(x*1$bNyRygJU{rC^QL%)@<1#k;(zcic35Mf%>=fcGfzrz;nn3t8m++;duI6VSo6yd$dA4vmpf-
&V3xtiZH%dzABKShhvAq#b~)|1uKRi}IhM!)UemLDDDT1iF#O{s&jLMVsAI4%hkA?nH}pmThuN6NWpo(+5q&2L@dh}SF}DV>7ySo
C+zouX{kzd1=88>zr6NBT`zs^zmH3#EAu*`#M-6In>5cZmP~Ragx{7sT<OEm));zXDrzRhAD7Q~}Anp;IEf#ykLaiT}N9K$k=&3-
pfy*#q9@%FBEQZ(=jmMzvLT(KGo}HFt@e_U{<ivn;0`8C8=Oue`8HYx#oPj|<c8L24190RxWAYdzy7xzXxt6})HS>~TUKeIrAO{A
237o*-7OurXG<biqGW8#M8f&o9{2Hj`04EN--*A8L|2~%J7;}=GMF0+7%&0;g3-
!ez>)ox`17+aTAir_H;zCUwoofM~Mp`t+8gISZl!HWX5qP}7gNM8Z_JAD3H8#j=@NQG?5j^63;9kJ-
j2aPaFxJur_Ne0<bI{;!@z4u`8X@t19{GS<!GCoObs5y5&~J&Jr7DjC9q+ZFUpl6ES#x{>Qw=^Y_8P2e-
`n7B8T1;k+Ff#QA+M<t3w-4@HnoB8pP0GX$VD^kaz4qR;x*WRZv(7GYS3e-1EY_Ue5Hu{N<Z|P%9OQ<*D-
vn#(|I<5OEG{H*7fjH!aR;X}sUTOYI)i@g#+)cY-
e;I4;z*z}*1saDtp=P0V>HSK{UxjNBC~Vzn^qi*w(|BMj_Vmvb$$Xw}@8+gw9n^s9aL05VsPnK3T8Dl*QT0QbLY9`6MQ;u^W<sQF
vOF>=lV>f+!|2mebQ$6J#%nCdB*a~N@kB>K#JU3)I*+h_fPx!lH>!r(w$V@y7%G5hb(6B%e8ge=wmHsrE#{2v^OYXl!gL7xI~MhG
qh^hg3*2R?xQ7jRR-fw)GmtFiQ`?V+ZI8LgPL$Nqcdq`J*Hkb*;TjqC~a7~^uz$4cXds{TLr8Z^eISch{{VqOE{3gn@HHI6OK<J{
L+vYi<Kf74^&AIwV$UkBJu)OtDhOI18~?5o1ejBzV6VdA7jeXTF=gr4pz_6ySoB`<upp7*GUjxgaG8Rvo9&?fF&aTcmg%uYzIp;b
$AX~H$47uaI`05erYXX^fK;<mc1|25821_$CABYZRX9ufPk$Z3cE>5P3S;IRJ!|3h#ft`S@d;Jbv6$Qi<#n*;Sd<^<|`Lc9j|A~o
V6z>CT_NRfY`<UAA3uS1S5YFy9RUPEr=zhv*L_)XwQ;a#L12hT4sZNoZjrE1_yt&BJT;H+791@{Ex0CUpF_q<|nQeFK!{cBxm=9@
(C7x;QvZ%m1)tY$NGwce_$D@A{Q9wx3y?g2Pi(4&rCp;XU$)^j1r+1`pw7<ne)(}8mnIWlq@bk;oq=t;$WZCY>j59F8x2A=%vn6D
1pEoWw-Z#ymYtiEB<&OVs@O4JL;tqG3n4*d!6)FMa6Tz<4_M^BB+y@4ty^$Y>%2J!3B8v^`s2;UO*=*GM~TX)0E+XH?e%)dmvm-
T-=TY~2UjKZ)TeQD^ACQgdH>xeVcYSuTfLXb`JTeKt-CSD2PgV3MCo*~+c3jb}7wcaRN*#~8+r(kv=XZe+!A&a~UW{!oJa|6!Nq1
}p4r-nwJe$Lv1FHOF0*bvlJz*j_EhTEJ6CODKw5}a$m{K9sFzZ&)L75QILgB>up*|hd-ZDA|_d^ZX`FBMqRRP!W-
n6K663|`&qIBes7Dg#cZWbOsMWV+^A;g>wlodQ2@UA?o>8q7IH^lH28msjXfKz<)_AMybK=d!nRH%xIj`p1CJ$yra+Gl4M^CQy0~
QL36_w}QiPjTw0ZR>%P&{u>h$LO&b4$*6rQzZD<b$QP+}4ha1sBi4X5J_flm)Eo9<&yN51{*(#R`069)3r;oktKgo7>_hHU+~UyL
MH~K<nJ1ES{2bQS;JaktX3{g~#ddQ3yx)p{8<=o9Zq*ZldBTOBwTap*_5pgUHaFBjR~j*mh&dsXn5C)nv<f--pyJy1>hyJk*wct<
EZOr+&N93=0<IH2txH@2^7CQdhQ79px>C+T&vVConMiYo4#=Yl-
g0Lgwvv~z47w6A2KrNg=j^inq|g@t?v+0LI><*m`(W$|0PhcKLdcz?A3G(N8uXRsFpWCx+|R@`j{<oJ_k*JwbD}UiB+<PywHz2pg
EgcEZcNySzMc;V`w1VPy-Ydd(Q$M9+SXZ^aXQEWfRhY)b8vC=^^8vBvVm6_3|omkO_)Z^ngSmdIqQ(SN4^R@WEuP_$mOt=*i+(rQ
_KZl#U?)+@(;warI1f>bOR&OX~T!`L({wm&bWq8&sl@8-9E7a=p`G{rncc<`^G+O)MnZLYhh*$@EPQ2RhVr6*+{<7haDV-
X+)njaVqS$MZcD<bLja00QnlXoqdSRyeSI&tl-W-><8a!RP|{DZY^i+-
}^DPseVnY9_m?PUNZl{K2PNEITHn(mrZee)`9$vudEv|FT@$L&U;^9NL;?_*WwrY4bH+8f1?i`^Fc9h5wY(`*LgH<3Hj_!Q~ZX1A
g?3+IbfzT=x5;O(3^lBOJKo)iO-
$p941?}K10nLJ^8>31)8q`b{lyS^bzU#bapHIV8k;<%zrQk6~>nCBV;}sxuH%iSJ~goq+{qQ1ednUe-
v`GtZQH<9CAVIKdz~#H1KI-^$B+}IHWApTUmEy{j-
`~FaA|4cfypXM1DNu%uvRiypNov3@)>zrq{QTESfOiE@RCQ{xteih9x<@!MBc{h*oOOv7wfOeopctyH(!BCU;&28O-
Z&j7?;~jAI0L4e?agXYL&P!Fo<@Y}csn-!)=-
VV{BBWe?7fJoB7QREukFq6cy#UkiC{!I=&03wkgV;yd`!c~h*Dbs%43$vMTkC#tLCmw<fcHSx=#vnZ{DF^rhCh?*t%lgPP@{;)oB
f{pRyTl;RpFrscY@Hl6I^;Fam!6`Lpjw9TDw`ayTAg2MI4eA`!^3xiuPZNJIvCOkSz(oTdG4zjP{uW}jyryO>cDliN`=4MLfK^A|
vJdVL;BCU1`EO0`m?5Xg9v*V6qxTM&BKSRx@r%}>_(k|vy0?qHpB>)oL1V0_bs&CG^POVWIyv3J(Kc+um*^OCg#*?ykRQ{tG3(}~
HaJ%kC!?+%!EV8K<h+ME-
1mX_sCW~1VCDxIpw|L<uwjRoYv6I1pX98iFWAiZK<pxBkc~KNOUE*a<~t^K6mk~3&Ha}6K<pxVt2xJ!GYg6NM_(^_TaY7e-
h;6j%bEFR(`x={&VFL_?Tr!d11AI=VQs#n!5U0*4~`VtZ0<+FxnHak0JF^b!JSstV4SsuTxgE`6Xpk@9}5^-VAc@Zq2}B?-
?6!d(%h#8eo$~fZ}d^R8m|sc+SF}h4Pzt!!Kh$;1T_=t{83kPGkUsTV9>aR<{UU*+d*ze^U~*4j|6#Ix~%Wj_NX0NtB4Q9Ef$*dk
o;bXoJyEcPre%V7h{%j(|o9NFdrjldT@5-
O5>q07anJWS`NA28uKyw2lFw4TMcmqd|ddL;LFb~?PJ2<8`bp;t{R+&3AgBKxdfM2u6dG)=jH5m_#<WWx=nm2Zjtkv;M<RxcNzho
guHYCd=_||o8w^O196Ms9z;zOz5kx(qX*`DKrADB&71dl#|PpT**^-
tJBvMIDzM182CTzC&uI4B*#~pHi+rT`qn_rF((=I=m>i~M?fp#u{(c(gykO=oc(ezUMa3T4f$p)vj92s+HLexR55_K{W{BA`hyxL
SE6q&;zJBob1a-5B$_BpF$~f;%Q8!Z_!7D`!A?FdL;G712uxUNfIS{+3Xe+Zs&$X8rPU150Z8-
B!X?~?)J8LlJ$z%5Lah419W(4k<Lcbrj+-sVvcMjxZ<k|b-
NaMsX_Yi(AbLJlEnYQ1YN69&mkMR}U&GKGH&neI0Q`^L>Dc~2;n^Nb?B!7Q5jMzowB{<84x?0Z*L#;I;=e<|MJ%8vd`Rz5tM*QTs
+IPyQo+D9k)(bhlys{mgJu+Z%JkCAR^M1g|kd`_}1z#p7&bv9@JwA+&k+utQ4d#I3PNMD)n+h(Y1aeX1%k&$ZMQ-
H1)AMA2fr8!CGg6sLAy;Kf`dS&WIN%QI5@W!b!l-
Y@;DvBFV+XTruiNl%jWe*3vx1%g?;HC4SH#|<Z*IW(q(#jdn#8`Pu@^=0UE~1t*@uJr4f3bBo1;}bGU=ISy;$UIQpoe9h`TKI4T@
dYd@1qDYvpcwmYJs%+$0fr#V`j;&r{}H;h{@@=~nEwXPf=0SkHMOE{$APoV_w0a9*9N;X-
I)GfeZY9rpe!&N2p%7UJDP+YH3zz+WUyxuv()V6dGUg92VRa7&|K5dJ>$o$#?zrw&WoWFL$%I60$$L4r^3>7FglqGD~8b(L0Zr!v
k(D2WTp*qfyDWCQqE$kPC8+gDBJv2Nu<jJZkpj+hw;j28G&&_l}F2K-
$5Sgqt_47o~hNRb;Q#2h4WC7|yCoFVMbfsbRi5rg~2TxCMrNq!#YW$=FF=D=g?aehT(JkZt}O#Lu@^l+}|FCgY%{{v@zcWAqs&!T
k>#4Ot6CqX?|VJ?~n{p5JWmZRS7Iesg4Gcf8&awh}3489;@gGN=)JMxxZ?ToMnF@|O4lF)hcs@_<V$B0-AkF#HEusDa-Wt;<f7z<
*56tM0i%x6P=#?iB9!FLTk+Dg1<ndhvc#thzfV41<$8`;{|hOf_g?`}JH)8td8ntKp<Rq7^k<#xv8f`C606|Jnn$ioN>N(vv+);X
%E<7;l4mF_7FTJdX5m_=gaG#{k+^Q>o(hXFM#jb&^l?lsS<X1phUCHu0VpE2VIvr2GZkr(mW$>AI4RL2hM8O+&YK69Y!rQ*+yX+!
ch@=~@r_J;3}xah}0&RoxujK~k7adNHrQMM7=O>BR^OWqlBokLIbnJ3gdc#W}H&ViW4SLR!Q0m*<9WB$0KV^Cm8F;6mYXALHQ5?F
ThzzpcWmduT5J{-mw&ABKxZC2DZa^hsUqWuQXJuo7nSLz-uVm91XYHP+h)W~~`be}h7l82aON}d$N|BYwL`iF8a0uxD&TwwemljO
Y8{Fs;*)0iJ-^9<s`m>=aFFVr)MNdk64d~4KmI4h+MIW*xEk)vm=MC=r5Yp(8d&r8iAoHxZOZNI-Xat)H#K;jAZ?4oXfc}6$~ua2
uYY!FMBFp3%Ln!s_xFF+m&x)Cx7EKSpyw$8y^i>MJ{1`BGt%*6q>ggGsolhTI2<{0tYsLzmdWa#LgxY!|{9C77!8}&OgKCy}=-
D)0AhuCH0q_e0EduZZVEQsX@p@+c}Megtp>mqf2Q6srC#nHLNxfYn^MxS(Kvp#{Cz7@S=;#Z6~YaTwJ#~wiZH|DPN8}r?6eYd$c+
R<|ikvri`MaBH<;0u_hL%9`0)&#qZOAsTHb2(8p^M2e0K4`}?_9%E=^c|x|fpShxk)#~Af+aHH5>e|xz79NWsQ*-
b8f7c*wT&|x$a@Z6h*aOTf!Mfq-fOBugGU+sVw{Vp`J9HG#<<h@VY8wydA`7W0{0t{dwx9dT9GRwpQ6%s(j#ASY&XZW#|LvMBG-
g`@R;1~iQSG2n|Kt#-vACf%)!PC@|ry7fx2RIFU{Owh)YuTxiM~3IL}c>_i$jQ-LR=`?jATB8hA&%8=PD&`$lN5IEz-
}zy?tpYfxtHA;d^SJqrog76lw8d<9}r-7ok^-2-PsgNN1SOmN<9)QzE6IJ+Bpoo-$1JpTKAu+4LLBhCmH-
w+r?%qzo;5%CoeKa6VYAPx4x%yonKGy^X>@$KOKLGK;%pWrlgyt;Xc>0htG<gZzrGXqXy=J_z&L-Q4I-
Uu;yUK?xZn)MHGMnm3D_I8Av7mnC*rTaXRHrC*NQWq0><h(T0;|k7A14a|v#lS7soyFhFLt&mt1<Y4m&58>cLt;JbHB-nf)a4lCz
t@w-
o@C5e0dH}vvD)M+NR^%`4~#|LY0lf1ZsNX56OLhwGZ=9GZkK(R$a^Zxm`rW*pSH6GWt_vSG2<mU49O!nBpwqORUbU3jq4EUfmlQj
JqcnRiOmErm+Z$#=h+6Fh1+e;JCq)XMFjp)_rm(L6`a{;VK%bPd*@%6yOSQup;(a1lD;-
<RpM%{Q`E(P>xfm2Ou7x$&@t!N$SdxU*G7RmAF=_D4V-!X+WDIP-
`lO?lUj(4`iqa8FKZ#_*~jc3a8YBvz^HMJaC|V2BCz5fdS5Z`w4h&up45;r0dnAV7}*9gVZb8dZooz%*O&o&1>9SzIrNBoN>n>~Y
E+movgDB<_746WY`6IL$T=eamW@{J+>Mb5U(;oM5ZH|YcxKT@1$+f(l%amwX<EM@AIhN!J{J`@sEd(zS96)bep#C5GH+Uk=pKqg6
nQOZ8&pJ&I@U`w&LqYhB=#J&axcsriZ=08=%ql+iWnX8$=qMSTH&}Ic`(hSDtu!2$svi{KX^3AwW?=#2aS1FxA!42arU7n8yx)(a
)Ej#0=W8+pA2ew>b$@ArAkvS5IzIB;zj;-ya#R@%rLC5^`X~>KUbRj{80Odv5pdTLDuLvrvaP}d3}EFz?$*+_)r|;2)RH-
{v&X2k+0pu+<4$Q6mdVT=xPHFG2;vj;3!JWAtAm5oSp;L$vT`9*0`4-
JrIY8*`6sdU#Q_@jv;s~kSi=W2MPXEEB>4jhlo3YetqZz;6p7vuN$~4aHZvK_z&unK0r&)sYASj+1Q9}z#+jNSXDQttw|2T%$<ms
Gv}N>&Xr`3F=};~nFfqe+L#Axd?0rsIXscCW)2E<)2O6hOL+h<cB0z3n<hRm)XI?a!@GeUK)o0~CV1=WxWF3NZIzmJ183v)yW~68
b-ONmy}(C}e${sFrEAP*!+&PKS47Mc=Zg&bj;`s89dF$0zqy8BWsEPNlbK_NUhG#hx{!|uSU+pSclcx$w8Nfo-S_Y68V;}}vDR7G
kLxzhA~5ABH9xw>-<9O?L{B7Vreo%-
_!X_lLtu)#;lo;*D?Zn}Pn_XL>^$Z(m+i=8V41mg;Y)(oWyE)SihVx1*9P{Y6<ZN}g4ITS2{j1d_ff+KPaNv1L&aPX_-
4zdvwybMVelto%y>bp<*;v@^9*oba`Kadr@9S)(l^d}0k#VKy2t^6cZajmfmyeSEf|bix}T<5(7;?mFLK_GoC)gsz{jGW1Mya4&i
?Mfyom}q$w2o|kdr!~?<BI}kY}_x@9|dN+{A&yxoR2kZRn}stXag`-
Kq{+H*2QBy@(3)?BTxdy+h2;*|(Uf;T4*nrZz9v;7&v)Uy^!J&K$YYLeC_JPu17+-m+R<-
N0r=W`0?P9>f@!arOr5ng%&7x`=W7=6Iv-ffz*a6=<v*bCc+u0M-
gQWAYBy@OvDJdrJ?U1C1F4w$=%_55SBAql;bw^qoaz^O;=ffpefyTjY!*xAH0Fo?tc>dsH#Qz#2E6b(<bK2fEN4MG<mOE6$}><Si
^QlW$x*`{?g|Y7=K7aYxFtm?H+C&LCbP=YgJ3_F^`!D{t+Av6hV)lf;LkUx4^v%#Z-zZQiNHi8rV-
n=pvJo)NfWZ#r|4&`IdMjEPNbipLor%#{e=fVujPuBQzhjScb&aD}y#CpXP~My?^&b0F2wB|pE?_&3&8%Qj@d%#(=O+nQqsI11$F
`>dxDKXToMJ~GXFMot=>{HW&!7H7SZ&lNHesCMMfI3Lg=9tkr$GUVD)_TOsGOs^^avwJxH5VK>j2beRA{sh>igneaA@yFZWZt@f1
kB%z7ioVh|8uKdRq7~hj8T~_W@^Qu+XQb%-Qn$8t{r5hZWAqD&c?9O3GquD&L=Ob+Ufq1-zt17~#`!FmGl$u}%sY2EzX-EYYO%fz
;sPV~P;*3+pBcG#V$FdAYz52HG2yJq!-
zg&>UZ#uB41E9(=KmNb4tuJ?J?Uy^o#5{bZdbaxrVpB(KnlXJz|(S&$zGiWY~9AGgG<W;JrqEB=Cd7t|1qJ{zT;R>ts7>AYTS9L}
F6V=aYb6)@EI$F_w4hd^={2TjWI(;L}#b=4Fk!O}hu;4$+4UZfEfQ$Q>HC<0~5bjuFd7?71D&H)+K-bq%qr;#^W-
N;1r(95&|f_BMO;%sD;qyjf%N9H7q~xs#!;(PqeHL~iq*lucf<&v1t$a;a;+n3yq&$G+Z}yskC%xI_1T3(sW6OCvUbUkHvj<h#Mm
0i4|sJcyXvR5a}m+CC4{{AO^y0b7Q-
y<U~eLk}Cdgb};C&1bW2ori7g5#l^l&(VErm~93d3V&T<ck&Z9?y=rF4>J!Ua*K$IfWrh17W|y4o<X6&X_Ytbci%n_lfMR?nu6zG
#kn8oUqh}DeH4%j_%vlJ=g~FVQ*fCP_XjLJ`kNCSH;1`9rav7ut;=nlhp|?i^&L<5$pCYQS|xgFad$hM!6$2Jiv8QsS1V)wANW4t
7dV3icOqd8f;erQN!?yFkWCW?k+Z5eUk!H?9G&bpMh_G6zwAF~X)jDUz7=O@(Z513S<ab@;JNaNDahUC_2MnrEDU-R=Yd?K@-
_ECr|N&_TxoK#w<Mdg-v&Pj{SU-$KrWE$1n)m$4B(#7=cU@w6~<Z4=(8@!rA1sS_-b-
+BEY7KT#nqPHGrKpI7U7t%wGV$NbUo;!8van`QQQK4q%>=md+#jWafLKxeqeroi&dTWW{F>^3ZLLGuoC-GcO{zgi#k9+B*M9>^!)
Q!Kq`_&64sO?S;vYWWQmDd}oaLhvfJ2Ije%4uAO#tg$au|#N59M*TY^C^nh15_Q<BcRkorljJ$|raHXigCRZx(cmvE#=@Sd7vE_|
1Puu5Vn(3@k%<@M5$JIT+(BHs7C5jvs5~H_t9-q`kz}eb&$eWM&4K=EF{x9J3+S-
f2$O#DSAN#mCU(3_Iz`&0)KVOS&XmU@>PkNHOn%iFN8FJ#_4J8jc=in7}ocE1%mVqA;x?1xH0Ut^ZQCH6t2IeIP?{MRJ#yfIh;77
!aPT;1AwE~Y0xW{lmY+x<?FJUaU&%=!2_B7UsI2&*ZrKlAYnll0XvdwXUJA2_8??{-~#1deh3ujv4-
RQYteo6K!YUhrqPiB@9yPQ_BDB?u$vat_H^V>A8rEZ;xGU!gupdX_*4qUe6r$=tf1ILl8XC3G5+!0ehGkJ8NFOb{QaR~Wc!E1|t(
AqihO?0QHKIw(RT*`tNUOi(9v$lXiDuCe~w`E6^Np~jb3F~SeH1KDD3l4g0#JQpVpgD)<&R&>$U*!A2BMUAM^2&k>3o#Jq>5ft7E
?dzTCceayeEbTz&v>P0RmP$(Q@O9;Zp>}Joj639=d*z8Ddp@2_`M#n#KV%<V&I(j_91bbtih}|N1A_K%Y*1HUEdq)T7S*mXp+w}V
HL@9O_`vd4Q#i<eBTuIq=P<`mh6Y+nfIYY?hN)~%-
KM?55|MP$N5}CyB$3d6lOlt{)*h41K5pfo&<Uv5Sy_cled${8W`u7imyGgbdQ7AA(tlcalqtYUSadOzB_wi^fz^V064|I=Ftp^(?
T5L0uM7DH0D3q*$b1-
#NLCK9`$eVkc}MH;uU6Uj5znFIS0(Pe407I`i{ol0DFL3PJ;Y1?5OA~@H)2RZ~BASJaY#)tSstQb2G)yK#zSNIs-FyTe2TP$CN|j
9D3xCGW03J_lIqVE%C^w*}P9~`#g+#lh|@#!@$XgnPylEXET+Y`B6J}y3rjm=uVsi`zKdAXX6p0#a^wD7*5sBc|@Pgd*QoLTXWb;
iy1)R$YP$6_@#F4sgXkwT$bR#Kz~%9{A`F-
iK`ss%q29fzwPWrX~fNe{{s1v0l7FZ^8{R@n$t4$T8hUE7)H+JLJkjeriYxdhuD;S1gNFMrnRH5Y;*5myw2GGV~ulgIa`(-
xTqQS>$tP5M(Z%>O>if2-
mgM#6Mhx2oXCBHM;~VuHLU~h$fikeV*Xx&97)A_OTJI`Ca_Mc`l_9}X=K!!K6|9VpXDL{ZD|ew^pA1wW~V8xWoHehx)8n}`;UAoY
GkgS!;L;Z<QH?drG0SC_5-zQ+!5rgfGN!__U}PX>iGPc*wM_`KWOWIlwp^7tZbxl_o!1LZ_pUew{<TZLu_7>D+b@5#nqe-
^y+}$Gb-BAlO{YP^6A8N0pG0o#n>ws)%BscjlSJDE6&4AHsEe-@@r=3+l#?P+)^IZgk?mX2Yuw=8b;qN^iW^-
{Wr&!@5o;C$qWr}v2ex=F%<M?2gpUVCHtlx!N}3Iw}9N&IwwTmsWFasXYV`4_)7ePF)*w2SrG4|KT>p1V+`xI+!?tP2jGpwEJBIx
wce3)ppVp!4Ki{mvTtAGW|;?!z&Rp*QPh&&H*qO~LlH4l%Grpzw<jh3tQ~!y6lUx)?i_11Hgg^5F#^v@JN}0W(}<c4XC8tN%f~zr
g`Vl8F^+TRyN#GepSbCiSb64?kmoB~@%>DgM&>$+6BZv2y_e*yzHY^)nK6y@D`L%mCb5x^p7^%jYnr_RoeC~q=u;&zdN^!Hj~clY
Ib+1u^<rQuqrz_o_tr7$u#ocsEnO4lyxFE$)tzrO&gnyMV#nufIP7y!_pOaEOop7GJ0_+Nb3?>;Z_F9FiHGT%^c3osHhS*p8<2k{
qTb|;^ue%(@BHAqTONpOv^dk4Jayt551^~izs~xE;w;~<;2P(L;TqYa&O9)%gut<3W~_(!1w8EF^DLV7J#5WuHRk;i)XgwASFs0^
{=$&FH}sd0-)P*2w{;%2Stfwv<($&0-wAUvfz1b=uJ3*!*Hs?KsmS=$$6PJtS?qhsz#m7>8T5r%{#R;Oht79KJ^{H_<W+R-#-
aZL+!*`oM_<T2Zpws-
+X1tTBJk)rRWBU)pwyV>fgEV=d;xn<9>}YRJ_+!R7M!UCUcn6V7}=bG4Q`^r7xHaevr|nyd8iYCpN%=`4(3S_Gll#o`nl_7R5Z~O
rktNbt}D?sOys!04W{5@qi+_zZTf{A?C3yDBVs7zz%eHwM_vOx704@eHJ4lR1wO%T+hN2sLQfz!kJ=Hq!!Wm#TpvTmwO^Piv~wN?
Oe1G~<9@)u2Tnf~xy;Gy2+S*Fw0V3zIt<guc@dl=Yw5lva*o*a3Bg&0S)$pnrTbx=U8;19kA7M7w6k{P>Yk7xI50bH$;Br%X7VD9
;kO|d8j?p1^GgfOS2XOjqc?}<IV!-
l;%<iUFHompe%NL%Ad6RD!2NFRg#iy<vag@BW8;pVs~cm!G2?|XIi!<T?3iborvi>H;IKIp5FDtmso+bZTtIJp0dqS#kYf?^dy<a
sW995Ca#v$+DC1<+d?wz`8cJi`NO?A~zNj~|pBsKAI4@CW<iEFc9-ir*B2ERjqpPu7;6Q~Qhrg4!IGdL4sd?rzI7rB)4qG-V^-
KWZf8lpx=1fquqdP|iYz}7d@jjr&YU|t_`cE+f8uJ3`=A9gj#n|2pV;^V=ZerB%&|3t%!MS9tb)rr%Xvvlt`<_Rd9~azy<iLc_2O
S1367=?rtS?~b%0qFD8iUO<5Z#G+WcdC-V=KXhQCm}N;^UZcje6z|?nO|Nua{g>=y8l$d#~f_X=GDPebMABLj2W-
&!sdzJSa66MvA_YmTZ}kcM*L4oHd}iK*4nnEC6N(qJJT`y>{-
1GS2H0UrYD?#fltS1J=CJukGmB2mMYva^abCjGWa7|Cc=fj;>*G9s}aC!pqu{3&VUW^6~-
)jX6!QZK&~rQwi8M@<F=o=uRW95!esll+YhwldA+cLSWM~%+>Vja!5`SxiHS{8;~ahbxh(qD<6xPlri(NNmD+no%2YHI8*YdVNRL
IgU@*oz{<qLo_fgPwUf&-
VH@@Q3vxFDcN=k@C}$9m)4T8bWh*|XGV(|uMjl|c5PBr~<W;KpAq(<}h~LwWYz8YcE`7wgUF^{vaF$uA@wSLny>6|q)j%%H^Pr(8
(VGkW1AHs&0cJV^1MPt?v?ZNo=4159D*?L>UM)}0w9NX*ExDXq-;Td$d8Qe_?3)08jl{~Kr+r~^3-
!r8*PK&mdkqGkQ|HYz4jXyAf_(SzH^4WBJVHCUEX&MWJ0!;$V<FDDgrCvxvOg8Mi!5y^uV><8L=P(Jz|5mnvwYAqz@Ax~u~|zpVT
#qqtO-L7zzrEY<aK7PoOrT2PJw25Rud;9utBJkW;uC(BnChpjT|McZ-rm!OC24CYt(!!zzHdG@6hiHG+u=~d=Ywm+R;~`$=@Vzai
Q}B%rCkcrvV!e?22bM$I6Tj<!0op5ZW(t0fGAp{7XZZ`A_tQmaX^|ruop^2TyYwS6pEDGw=)a$yZue0~iNQ&chh1uQ-
<(^G6Y%W~iqFbBdm~fWA(1zKgB%FyMD^H&bw}cSHuzs|<Sru5pX_3i1Z+*T|a5rU}QxoMwmoE8_o-
$+Li*1#nzx9rsJa^Z0X)lRlK}0r6`gd~nPv!Au?ap4gM5d2M)W4T*7nyRR@SatI#=Tr`MFJM5nb5r=#MTQfh5qY-ujcau7b7;x5!
z^?!fj!sK5>6&YF=<7m#azrd2IWLgo1dnLuwNkS+b2Nf47o79(ZDaO?a-I`rGYq`uc!>F-
9F2%GFy9IsV&s?Ta4(2?PTIK(h8}IrV-
3HhU&W%4L(a$y97SF`_rRFP#F;1Pc|~p+y(zZ#uY;BU6^!$NGorQ3!Dox0kGq<CA3bF07jS)>@*msAUZF73Ib6}h!2O6X3BR)Ro6
qOo`S#d6n+5(F^=`jpZU(a;+sOkt#`;c%zH{>0m%2A90Pe}E<*sY=-
GA15z|U&`C`T_XW*l}n|FUc)ws$_61EXkjdC$o+gnpOq7qHXi7N+mdag(m6qHdB^IDT*;)M37w?6>-
Cjv(jmIQqLe3w+g5E~R7i|IkCu{2FqL;4T6;`mi0nqD*>?aiHR?A>DsQ{7ua{H;KoLI7WHjirnMG>toK*&}~PTnP);nk7&*+)N5n
cZ>P>+!Y~%P7X!Ef<hB3M7t_RMn&&}-
N80gdyMgP8i{@D5t^Ms9{CCAUB<RBr>w2LYVYoUbT?Jkc<o;0GM6SzkM|MrvMTfHl$)B5azn~wi1F?%8Vv*Q;hd2QFM8t}~s-
ea^{7OE{IuN^v{I1gTw><1MY+y&vutRM-S6`^tSqIL7wzvn3MZgV-
S<LW9fL%;n;%005bPvTvZR#pxEt&TUaS>;}qQ{|2>>_+5@?ZpC=<x|QW0Fts$>5{p>}A#gIHL;ugUF?zzrVSEWF3fI#5@tqvjCp}
@K}Y$$zhHl`rr~Z{sLBR>pYBkJz!^}lD+(>%VdGhr^$WhEZ)JeaZP4(4aPb$XK<4rs7ua4_MKrCGI5mPfcrv?Y*QvoIPL&EN$7b*
KfTVM44^l_dl8XC%5Ue6nr1?mx(@{0^}sNWN^%l{kA<~%<aWHq_yYexK1R+3(=)*>@O$}6_Xl~bA#&El7xJvZp);Xz4>9jX>A88B
M+6?##3jet;48C`cg~|U;j;Rea|6sK`PP_=SLA3!{A_!J#&g1V&cn!KYZ33Ga~ERAVsdusyTN<gmi;Kqyxiat<}6_3T+vg4xE}Zh
a8$y++Rf`B!J(XtrN-H(y1#_8qS3cZ9;+4kANKd6kxyaPo4~Ke!0p-
W6$IBB_#iXXvVp(OThW`IY5of4OM*)b{5%<W@g+_Y8AVSBxaR8SQ#V^fZooGHla^|3Wz2#ReWAI1!7rQx@2lF82@@Y9a-
7I5M4IzXA?G_}jumnV?E4q^F|7mn80CI|D+x7Y^jWc|5i>Cqb4}!($Xl{wM(m>IHPbmSoAo*BQpBj35sdtE-
j2>PV;7+t(0>5`8@_Id`XziT^7H_E(vFX1!Y-
1x6~3nK?L|LCUh2MT%ppa6H)&}v{_Jo1teJXMF97<4V$OF&Kj0Yre_!ea2o9VRjk#f{MXWi%F=G-q%1CqnWx-eC&F%9r<^;(*?(&
}M`+{7N3qC&1j|m&kqun_VQ?Cs8sxUJOxf|r6(^BI|!Fd7B(zN>pUU=)kdC}-
q?2rqEGsOCsiHey`3LFsh{lcUjU(bkJWZYqKRyJps0oy#ntVav}4!CvO(cfNStf^xjGv_8ym*d@tRXNw5^Q2meg-
m>mmxu{bA7ng?{B44KUO~SCxJ6ax_j*nC!ZZ(6<2My%3j$}&p1M+V8;?XjW4k%;-
PRfmb!7B~17qT?$VsUfpNmYgFTv()t#<CmCv&57@Th^OsNn2Hg&9lahOp>&WTQ?yded{vcn{{4F{1^uJ@m{a_H;oez**Y7@6<nVc
C^O(fcG0c)n36~A<PpQfOk9X_;tQsBVA$aF(lrIzJJIbc12!D=yc4NQ0Z6dO4h-
+Mb7_BiZOXw(8q>e+<sNxPC3`29Y4!7LmKr4(H9yA296$Z^{@PDZMC!i8r@SPC!@`tPd!5fb$#?BcQLyexK`lQzR<g5ZQ%vyra4j
I&<ZT-
3&;TTChYyhodE}6<9z*A9&6wk>YPLNqI=}uPEliaIU5o=i~($Yza<~bI7hlbE}i|?n8B!!Q$h|4*kbTnL4UU6Z~BJ(roI=PVMW}(
*iK;a*E1Asucg@3%*TjcHpCh!X2v3)XKQXRaMi<})U2V=KA3c7Ug7OIO9Pyx@U;r|vSs8hZOMKF-
A}keS7Y6SQ0jRmnEQj=cMR^8)mJzOxA!79<qB5B&w|?weEq<oV1@;H)p<XnR(wqpW)T=U%#vHzD?QATz#2l-
jA2toMLXwVz$|8*uY<Ucy$H-
1kbfM$KRDXGmSS`x7bAFQz*kXlCK_?>m=^#{3b1KG_Y3pUcFw~y;i8bADak9XfawKR1hbWa6~PRHVM}W;<u;Mig+B-W-
W>d2CF76*F+<4ZsOELo;INs}=qtn>0G9{+d~oftFI@LW_+P-
Q_y_Yaj@G^|dc!UDc@oPD%sn~DYOqR8Vh<A!BlEiGP2s#Bjok$IUB9Z$HODLZ2hNlRCI-4m>m*|2N^-
!5#0##zFh6h8pRo=8C4493@JjOEfrp=S34j9--O*0H+A;Edhn!=LyuR*<;cUo+oEBb7v4#n+h@6a`U4q#%?7hZ))c3PFXVv!i8~X
>zi=gXI%tK(Va853KuWtTm6FZfed`a{w0yBzS0D1@m*h}ChJMHKqBL`zi>=e0RbzOnjv9Jz5o;P{-C-
@#<Mc45^c$VPL*3C0&cJ8LR2k3D}-rUExLl0)aDvxS%_YL1|<nY10hrB1Hp7{m-
oH|~sMmbR<_oDVckP~IC*&zoZ=G5$ew`%lm^DJqHx#^I)rsDWdIxXFE6IQVxmlyahH3u~6%ys>3oks69=arnw2UWzt0JHano`fyE
Vw(37BF~ER#++aDXOJgJHRoFl4&_^vxDT<Pr+bb$H=;(L9E=y-
daq^7WoESB8vhF)?+bYE?R_@ldsgf%U|kfm8KQ1WI>dxiRJ!H|yMaFMsBG<>CO*0WX7L3jIg3&2EL-tU%sh*T-
M|qI96$O?_P^6^^iJcQjU4jb0UMds#RN@cH#Ow<z^|AxUxFH4bGsiOIy)L?*zq|}5A&CXUD{p6oZ^bJdYkh+ItStul}|2s#H7q=B
Cm&fzN;}fp8JKGt#c?&(MO&PJ!H@wi~*6uf}H~HBQL&y``KKBW!wjF026Nv>=pXv!0mxP0_HY5<GR}1p?Yi+gKVA=+|_*W%%f>8S
A`mB3>+!)onOdRY|5pPD-0M-i*t}TI|TI~_zHQ&5njtR*+eEf#yPB<bpxFaPCeGE%Q5*RfDh}d+Me6s@6W@`ca!Q`2e35*@-
%=i+S0f*&e68pIgi{_uO%<Ir@2+Y8K${+fKki9#~F0mS%YD2bcVb@0<5UZc^R6s+U5)<^d*OVcifJiC`@w#7?(i?ky9R!tBo`4I4
?Qt*Ud>=HClrqW??^m2pj>hg5YAsJZ<C>(dU)AU&5Dc@%ecs3>IcJV~&Z#`+(YuVm~@_XpqmAWWqA?cmVIjek<fxfp;2FcarCOP|
H(XG&v7*%~<TG0`6-_oIQGefqTc?Q`WA-x;YA7lfC$amlm8${fgfP@g)0A5o>g`J@J~?VCIL-jRsd6=9ZA#pFDO$9aj!K7x+c+qP
8R#hMpGqE_fIGM)-`t{sT{p8Y$*`#9!g1bq?iMWDSm3JdJDjIQItpdP6;nN#*U_QzO43`XSM0gIPOTPs!a-p3W^fU&8xrt-
<JL%Kc2c?5E1eZK&s}V-_xb>o0K+ZTXqT93S}m2DF)&uTkjP&A{uiSKO}YOFq0lcp$$b=Ij99k2(zJP9Xn4{yg$&+jTX{W-
<|&?r6a~sxT7_bMApB@Vdl4G4JoW?dU5Lw<2og{HKE+T@O8Bz(6T*Fh%GOD!;(v;T*`V_^P?Y;YTEDo$qIFC(Z-
&NC#h;Q5GLIGa9;^^LF~cU=@1)%*fJQWdS+mYVT<yxiDe7`#SGE;H)~u`FY#}@}t^y`Km_t!!Vac{3=VI|FF<{6SF1JCk4Ju;v~N
?w|etDJTpHSv2Wlqfet5^IcsG;=R*zaW~!G>Vp4O?5Ij)OkEj`=FQrdAHs)Md^l_z~c4X5lKjA>N*`Gwe2E67`hj&Hd;u@XV88@*
XhMs3V>j1oD@H4@6kNz>n0Uh{%ayF_ZnK0vQ@P5|BFfVJQ{an^;bIkIyzQWJDy%&+e?*`{6aMXx_`j+m&NEK%TgWuvSn2N16#3rA
j<a}!6hscLDBHoAG?uboAU$rEc9rK(`ydSuuk)Aie`PoUqHDuHuEuDuEpIGT7^hhCJgE@ZS93|Eq^D;Uu*)bD7v8XV+<oMJ$BjEC
4V2`S~9m7_1x5${Ojt-
m`YKY)R27Xs;I^tAvmXUw69lyeWPs{@LmHOm)2X`AdX)#j|oV?8KsdnNI1E*pJ3>f;u&@<P!$mgwj(>j`$D^@M-gSq#bJ-
y(>0@fra=7}?OxTgKSIk6{A)?li|fX5xVYzwt*@Og7?G%@Z$hjS6y@%umFR78#{#@t=k({VBMLzkF?0r(HRw$8&b&UNQ3T-
q{M=dW_;E?dXNbsVtGa?GFf!Z^O3uZeeZCK+-
k(4FM^RA1rGjt|2pV(x4Poa#{5`Z=2eF<GEzF@pc|x)q&ind>_mzl)kMdwoOT+OeLvOZ=#6OIJiI<NQ^LG0=M=?*neMByLvj26IV
DV%p~QX=jVi(8S4sI2b&q1JuPaLmPaw0r+@b#)MztY1rb8Gu5iar($nXj+`EH{)orWD+Mkk@c4b91{WVTFPifa;a82&tA}0#jUR=
-J3ubQtHZZ<o1BM{i<UX%Au;`$_Y}EZU?%#Q+3YsQ<-
~{K6Is8<9f*NRLoYh;DY7rXb&pVsYHJM!or$=IJq3lHi3@&D<R^F*ZQV_ikBPb$`jJZVBV@?)jyMa#V;^JEyvN``E=A4~$jB=Sdx
bs+jbYL2YL3g>dVg-jPqWXOv#mVNfFOp2{aVAuoU{IcJc_VaW6rJzW*D(JI1Pzgb!uXr!*Lx4^C+VJ8?!D;ehfA2Ag>Gi>6fkO0T
V6}yb~*5bF8ATxg<6gIFB!Ijrj+2D3VJK`7j-GE6(Zd*5dXXz1xtZ<V-
#01`)qln#&Xzfv6psH_n7kyW~nF2S=>=k`#TTmfmgRkoA!ND|M|R(({<=W<d{{`0BAa2Z`FQ0zWBuBRQJ@Ii{Nay1a>xZpI^W-
ZtjSfcu{F>Po~8?O<SH_mjL%S7T5yQ#J4CdU8v0X6S<k7nzS)lIYU{*A41+gO+5>$eTDqozwx&89p!YfY|$X_Bt`d#h6(MF3^#!^
JVCHj@q%IM$SackpiwNaJ4^K#{-c!sneVJ5;;==`6<pfEBw~ZHZpPuVrCZmgfowQU|u`-
*Mvg^ca_{3%s@r2ZtAw<rzairJa5j^>FPOgUR(0p{UjG|=~;c4A>N$Fc>6q!bLuVNkYIno5%7hX*3N-
kiG{`+4H@%{o8Ob}L0pOCX9foxa8-!E(T9Lp3-
}*q@(ml;7dGvUaV9;vy}*%zdMsv_gNKbh0glcQHJ=f*wFdM26Qw!2G4CRG$yJkKMh^NwFi$pV+-pBRj3-
fI8u&V>A+R3|9LC@c*Sw&E{XR+2LkHfk^dOEzav~yk&;EYcCGdO!OM*NI@WyqVeEkM%Fw{1P(MK;kFmC9}7_M~BWLmK1HmIA)(_{
^ai9g%@;C~po<VOKk0kJrJ(zK;Dm^l2&6|`bsU<Pg$)K$Q@l_Ca1PNL>4h7HzW)P3mVu6Q$n9|4CFaE~ebb%0$SH^<v`59CKg{ut
ODOV3cwId|p%W9@Br-9@tO?OWpW0<5wJmI^GCX26&M`oT0Mo4ERyXN9ZZ!^y~P{y_{<*;U<YbNGnZvG-cflD9zT5qQ^^cYH7X=e@
X@Oj&$^t!91Q#~V57due?BdVn)NmQnY@(o5j)cgo+Xw>8o=AFW>_zdK&0f3DYU%vxz{4_OZj`Bk6f_BOd#TTb&>axYw(@8f38Hk{
7pUPB}A1$`pU5S(3^gZ=ZJ=whzH(9qB??|q+gMjJfJub|#3{>^9a{&@{U%rz8W&W+3xYVs$^NcD9+Itet(+F#S`pJwg}dM^1HxQ<
-?+wDDR)xRVcX9@Ud<Gv3|uZ@mp`zBX0oSZVH#o1LZC^g0NpFF<EwZc5pqSIg|P2Uv13>wJhDm~(=8hwq{#a27Lo#oj<&&IkfT{6
5~wA0L2$dT$@AR{$ytuXp`%(J%pkKT_==Nz2?EI_XZy}bhG?Xr!jFK3JKHEj2wDa62j`n<pGyL~AiL;d|Ruz!pZ@5J5N?}RdmR&h
j~G^ucxUp{M(oSY@m^RU<pX#S=`>jHb}+({#?*(jWUbPH+r^wpRN!^^3a89ZNV@s{Tcv(Qy6ig{bZ|GAeIQP*IcJIE+%;1$jERXg
Q&d>Ed!{7`e?>~o2E9%kl1q4|Qct6(%L@BHocxp-AWGy1WLxfkZTsc&Mz-
=co6ba&*ks~(5pGbUO$ja+AVTFR8}ss9~w(8uRYByANM(Z7=13umsIFnhLhr>}drJzY6MqcTPwIv<W{zEe9}<?ZY3#b=G^+0ZvcF
F@aA2(YlDz7aFmx%Ih8#iuvy8qXuo;KjGf#0;$8Q_Q_EG~4t-U>CvZSFSW1A-%8Sd<As;aeIjC%<oh==kQ}^)@-
!&3z`Mi46&7(G<*6NJ|Z=K_x9dj_7OZM^x!U)&))75)tm+&Q7lIE$gEcrzqv{~A(jz3;Xa@pkE-
>Yp`~FzeTm2YoJ!BkfY|~A4bSi`tc{IXzfJw&q)ZX=EPOq4dAFX4SNeJ7l&9(2G}gLV`K&iI3w*0$+OFPDOWhgj9mSl5%uMG(o(|
3)%01z}Z09kt0dHdMwrT2$%+zd4gW8~-D3zT+U88@)(S-
FHSg#`9iLIWt`bUM>HBR|+ctw5hSgc)mTen2tXy?9p8u0LL*NT7O!<F(Lpoe<)Y1Yl{@3V3xocA5Ug&_ZZp|=J<9^GykyoRXf(c4
)H;`PgahDKSQifupJ&Z*KM)`|Ag%+9o;cf~$Nze2r}m$(XgKAcg~)D;#V@xSu7qiNXAq&k1VB1cm(aa}H)-
y2n9Wk$V8uU)KT7=@n0BhL{UBWghUS<zmw$3Z^gf2F0k`;2jiuYhNw_cNEa-i2!3C8p<Y=nv`Bz<Of#L0%!fy@ow)`$h-
2{_ixsG&9q=W@d>m)B70kny{DNYR?5b<+rI0W;)}q|Gb0rCPsYic<t#C<jM$g@!pEZe~xB4^F8(-
zYBZ$#e4G5U0u;o2Xj|q)(T61NEQ=o1Ktj@#;NyUA<$dQ#BWb^4Q95*R46Zjv$12n;9A66W>4X4dO{C69n>JA_rsfcp=ZOMj=yDF
JK$imUWB}oG3V0W*5-
KKpKHBO5~dRz)66p&f_#!X=6RSJ9rfCoMfUQTv}EBpYOFq!c08UvR2}3b{!RA0&)^{o3I8zcP~`*B(>uYd+sy|pMi28q^ag9=ITZ
3Ti)TvTVofqHFKl0+v|-GKOL8N~TjhM-YKFc<>$G=k)NJXrJM;+K8bwam&3)GH`ZI@#*0?<Wb5xhedHj>JD?KC`hpbU!s2@<p=mq
R-=LtU%b!GLbU*2L@&Z*WTlb6VMh-M6Zq!V|Y^Dg>GHzvCGR<<+w-LU`32AE(>*P1=XXMt6Rd5P%oHDiPCHZiAn-
me_cRmIe;vo#Oz$kHjKfpvJhs1vsRX-%@`+1bv|-uoiR9DrSc7WEmJaX#-cIs{{_n`(L1#6u-hX%R>85zk($4)YS}J2KmxIV-Ww4
x#gV9re2gPfuQB$DEznnVxx?_0-fS-o4L!7V{V{>Dr{xU6poD6<+Gz*SlBt@+Mk~`8do;<lZi;XY*6v-qNhsre7JBo4ibTYN}-
S)?y^i$_C7p?ddLw_Jz@6{^vdegMM(cHfh$SFMPy_bIPjR`)A;s7_}ZvHkUzpd-
zxH?|5D7&s;xCo7kzwZG1lLTRvXR3CEXm9zweOqtErH=jCeFT5tKtwbxQ-PU^p_e*qgXI%{Qj53Fn`_)+Ky<a^@0<GJ9<fk(F(&*
RwL1Ir5nle_cGQTdR_yQKc*UBK@holm>dFBoT0M}6BU+mKA!hKxo0ym?E`AfC-
=9^vje6qc`@@0*%K{tUPSdJn|d%F&yoc@CB?am;;I0i1BOs$^qPBjA~kZ#T(vu;;|o`}FiL^r&9)CSDi3#L5?JLY$me#5LHy;T+$
xXD)CCzmtarlLKB4oR)aT+3s1~USG}u`KNDNDZfo;L9uFbbj*Qwa*bIZtvZc57*5W^^I=M^!+VG5_mAPM%ZPWPv3$eIJYqJD{!QA
<PfqW|Io-wQD*n0;)+~^@qiSUJ3F+0m)yJJ-eQ|%H*{#3sgUR)henRI#GW0l)Z)Zu*>tQZ;E7PnImL`#2P)82dTZ|g~>+(|%J`d_
TCE72(u@K4f=+G3^-pfs&ihlA|x8eVpm-
t@M{yJ<%jn~w?#QS^V^B<%M^cfF$bZ&{h4{JtDwmrHDot@z*(aS`a$v#HipJ?weG>J3WY~o@vBd%KSvv`ZKCJn*p;(hhI@6^&HX3
D~n#}FUbP@-
G)xi@^LOCHZ7`E?C;50i`unA?>&bMjPA{+o68GSPZvvk;wl#+*5oQAUooX4J0pJPg+)+QaU4M!*$sx$=H0<#CZYf5j8TT#EDIl4j
ksyvArmId@CXeOrA^sa$nfM$$JYx)-^{0coY5fY(D-
1J`lMl(#8<Qz%RD7IO`S&D6To(t<kaD7I&Sr*9!M!n0gctyiWd@kV`LH{#rJFVGMV=(!!bNVrDvtmpkVV$_<<yI#_bur8qQ*F5wh
zOVF=p?C8Yb1!TjqSum8+uky956~%6^V0tgF&SgN4`*?`&^gJs`(cov`?`o*1EZfj?<UQfW%Cf7bQFd6nZW(KpmSMu9@F}Df=$2s
Mob=J;dSKVZ!jBvdoIkS@Hqze_^jmpH8^uGWzS?ruJ82n@~p4z9T68JlxaA{TtjAO6nhOvBQ^?J60~0MLUlc_5OXeSt+05A^k~H@
8tH$Luk)4%NBS>(oF_6^_xHk@5%V{H=F%5<p=jS=-
Z^<u=qImfz7MPC=ylWRXyBcRFHH{{4MinRrHkgb{(2shwU=_w#jlW;)bC|5_{frjg`MhoSpJt<Z0ReRCa^4EagX?3@=xC`PxF14d
PK61_!fB%nb!(@`V>yR?;@T}zk4SvJ>pxLeoow~ve7ID2E*;6LF3Gx=AE$gi2qg2=;VDk@_gWP*v{;D)nG&7H;886{kj*cG22nbr
e{%pJf&}cW+oH1FXKH?`)g>;{*^pX^sb!ej>FTU?&sSWmCu`~pKAFASD&eVD?N)|bvNf?vXbTbZPKh)mLBnM|NQwrVZAY9L{p%>E
t3y?yZ`^Z7h}x5F!D#qjDUS8;sCv~%&!+*&)xSn*CglC%+7hCmppPE)rZN*nT-
4fc|q{yr0G|5wOQLd(ecBACsUrhxRK10!gJy;YrMW?cQ10=Z>@}#)n_s`?5ED3$JArSTUw`?yI7gcV%NSO$|0rBqjw^XE}D}nm>V
5;4R$ux+&FQ3*-O!?dhY`qte4IK(VDAY&ttXDK`=o&&-
=#1D31l+Ech~)Jkfo~%zQ5KFvKh>lmR71hJ3ztsJD7>M!(;~p1s8&*Zf7?)TcD;FZKWFGhe$hO+C?DXLI>B{p_Lf+-
ov}IRojsme|?-uX|u+yTCncYMnWholcHB=bvpqzYcly{C9s3sxKZ^I2in<`b8})VdYlbtN5As{#!6+KegxZ&=cs;O(-
KyI=CR4H0JLgzU30o%UxSPdv`w5r3-
44A2HA0@={BePEAP<1Pupz1K4dR^3wNz`}!s8Df2l?gE%D0iNJgGSCT!cFxEio){lR?m)1cULfe@p(chh!+z$s|gPsTVD*ba9J(q
WMHv9g!t)675wN9R<+g6KA@<2Wk-ET9Oh1@D}cj-
rSrkvyl4*Yfz_1mk#gOWF%d1@zZ?<3e(imAN@Yi;A*W{<0tLCyahU_Qlt(^h|R_-IR}Ql5|CIu`RzkJdW2ojdQGLrYj0@Zth%cg(
EX(iAcqC7<DwAK0X+8Ju<Q#iM)|zjfOyssJ0Oj_K7}T0&)JiWQ9>Jkg$D`jT((s9;A>AJvI8S*7hk7MrYAK4+S>s5I9i`e|-
EhoHM%6aAi<3r}rJ7X6Sv($x2*dG>_+%8ciEOES-
}d4}?1l1EpjIoq3hK{5T?pa$gdeOwP}1<@qtK0jc>OICSqgE(r;df)Nu>iw8ja3&8)d^lynh$+i_l`JpjnDdEq(w{>dL#G;H_PIn
Y96@DJ-hFm!&`a1w+yhGkL+_he$goNy_f$Wn6h{KC#=OMOB#vb$zm=J`osE5l7@E1>DOX$X!T36%6<m*L1$7?cT>SFhZ)Hj|*QVD
+zw?CN<9<vlC{~F)&VG(7hAEoK5x!*g2(2~K|NC>WSzNF(CcJa}9(o6A_)O<k@_K`_p(WxzSnHj#vhd)e)r4`X{4{x5rN5a@%q;I
mwSsUY3+W2r{W$#2Xlmg`kg+hv=Q8cD!SeVPo-
2fZ1+FGOI<jc+Rc`Ob+~jH2hMSekgg$XqW*Yu#@7;R&GcE5$e_~JCU4t>ZMRUV>ik!)<7FD*Q^m%XZ=Nb}yn-
;r}z8zksMGQyj6~)J<w*k}gjHdg3Oed&(Dt>cY8|h^@G7iXQ#s9)Aq$?A>lV8|{WOGfW{PwfhyH2cAX+5Z;`y}g>%`Rk3xD;MHIy
&FmWu4SK9nW)~XpN{$o&PM4FMgG`*VfbRf-_3bH#i3=V`?a)zb3XQGkiR6;y{1+^bI{e7s~0n$J9`k=Z)_H-ww0;N^?v6ozlsTMH
BD0SdZ!h<$WXbm1lyU8I9%)UzEHqat1@WR59z+eYLf#y=Qwe6Y|`r+B3Lr8CiZ!z-
xQ>yl^ltxtZ^u%;r0s5{H)7=Yfjl?`OL4XTaSvG1=J9CjZQ!y#EGWGw&z;_osBFX=-
aTm*ghDt$6Uv#>gX54i9Wm>br$mZv2^lcO8S7F+gujEFaY|_`%^vcAtLT67p)6QO{(xG6(2gk&$)rejG7R#q48d74T3-
)!CLtuxM3F4YgQwXsXeSdOq_TO;*VN5cggzHmmQdnf^=n!8NR-PBUBY3lHg<WA25;E&RKcUb83rvXl?O&kLz}JyZU9KQSl!xo$O9
o&ani-c2-mm014Ltv2XtopQ|LwGHcWZXsGQ`NeZICY&|IqN4sLm-LKJ>0oZMa!;f=;<=1u8Hjh(YOO$X9@<A@YVIbp{e!%Ro!$lM
ujp%CmGhpFftlz#wYY`M%ibS$A$2!AXt+;4qZXFq8m&LtUxPW*fLn22y{8>NB^te^l5a{ZiK$FecN@9MXz^z4-
MMPbCtd{h`B5__`b2G_=V71Cd$Q%x;-
S0Gd|vP6!&6rVRGPZm>_y@SC%?L<UryZz+hTh^ct6Qv8WMdUhE5RAqLXg3@Se2+eq`;>MriL-or5~-Y>syLt-
P1#$oER_=v$gmnDX?F)+BXrW~`Z+dSkQls_}o6(h|!{$A7-Wv(WbU!DeJj&%kfueVD}ic%YF}4{6L!Fu?ZxL)-
7{#05m(GcRvtCoA)S=YvP*gl6;4QDz}54CRi#wU>)2*@$h4S7*BqA-
`5kjhC5>Z24KyNH(mIXm6zLR{usC#wAI8Wit!O2EO4x5nuJ8EJj$0$~buGY?NlcU}*$vuV+>twe-
9`=Ee9zw4c7y^a#4z<}bjx8s#~co*Q-v{zCN@LrmzSjF#Pfu=Iho_c<t!r}XEKoAhzYS-76arQO{JlUJDQTbRYW%2o5D*Sx}0!K-
sQ!G*XV(+28Wg#U%MTFk&)=VRs!F35wcqMpNQYcv{V7s3-
&#s(TSvEi7rCwdN<<%1z>g<N+u%kposkKsoT?cH(DAh&xYmkM1XI@wm<n@-
u?<Yu;^jMkWS`f24=jp(peuiF(DF!wdYQm5$=nOs7CTiMi&bfFFPWbM7B(JZoGfBR%|;QTp4do$j0IIgf=>qP6Zr3Ea#uY2_Daph
uN(C-%kPxsMW!2RDoTb?{+a4|Qiq{kztLCo!?PV?Rm)~x%j-mo%U;7l*RSME9&uSvTf)d6yL%H;2XFM%dn{kZXj{&e@-
?#tXn{&o6o;)_2+-ma+rV`2M7`dXO_^3ITnjpuGm((ALbkhk}%_S_xuf$6ms0j_=Aw{7+q@z>HbAcL;gcb(>JY-Av751&4J$X#Ce
08jF`X6w%}wjh07<*7;Yb3<cZG>P6RWBqz7yNy}2GTfFbbjEr-
V`@lK`}g*K>Wf$y=n>j@?caJ(`}bB~gZz5>VR(oC`I}kPZ`vAGz8RP!)Fz2)!qH-Nm13`4Z%#h(MEA8dd%oLuI!ljFJsMbpqjV*?
mHqJ`f0s2s&D_V<{xJh|%5uvSt@B^Bf746en(OG&)Xyd}P??3>`d=iP*O<J(Rz9|_PSiK3Ob?l|HqbJR(Y~0U@4e}<ebP(rya!x4
T3by-jWRc4#+~qJWk2Uork|6X!zU~odT8{z$?sC`c~D1wbk@)w%P)q(=fuI&+#W83vPa%zLZTsv-
@Chmj6h{>$`jV2F+x*wRd#MIEns|q|K~HX)+I7HOJy>_Wx(I79xB=eSO5XN+vWfL8MJ1Owesc*`LVd~${c}>KA`7#r+EfepN#nqd
@cNF=x&*BkomH$osRxleDAb9$Ooi8<~-6U=koT+^@bV3oR}QrKDuAn9_9m5W8j-
%7E0YtAG3$oLcc1+t3Ev2*nN*r>wJioMr_uXc=5_cVs77i@8+E5S!{og#oaBH_36J&*jCCnY_~JAc=^{c(S7)LO|-
nsdLQvj$<OrivsrrD%p7iM)<!F@_^F;HT1WcDuyYFaD`)1z^pE;P_rcEHlqQ$+>Qx+X=F#LZp#gk_xdTJQ`e17QYTqYCJJN~0CSD
`n3O$oP#2qLj*6H^bKL_5u+-Fz!c!=>K!EelT9r5$e{WYu>dwbdT1l0(Ic;7lJ+?WMc^l%>6RPUw5wCB7aUpr?an5L|gHTxJkC-j
K%J;d&4Rxy3!Oj&wYI4QmA1;3xeEo3GfV9_1!?R3X<fB5gTcd=K{Q$+8DW*ZG6>_q(DW0JkY$}9daa~<(@yH$P#yr1kF@;l#MdqO
wg9?UC70}3zFXH(%JQ7!XAm&=|io@X?Re_zuYH6=3zcrCf~R9E<O%Fo-
@PwKj5jn5$3UxV3qo6*0LvA!tBPxbwFH^{}(_xe2JW9p8v0X-*?`Vw9W-ze*4CRPewF(+Sin)SlU{viJeO_#K(7tMxSc}MZ-
$~&5954jsXy2WQa@_s7w{o*sz#2Ti?NcV2q`W5C*((;tzW-8y1{9ss;@;|*3-
HX~}u;JY!kJW4L@L|Ft&dI`TmDhDkvt}85K<^>u-
ix<fi;<$an3(Bsg<P6@(U=+*Y5U|ig40fI*LY5!&gUVIaa3*L?4I9<cl`bNRx8gl<@|@P1`Xgn(Kll80ht5ADL}ik;0Mgaujjo`u
F2&LuYPwg%zP2f!pe7NKgE-
F)0_@(L96S!otV+??nQ1gbYOKzH$UjT^vo&d<)im$J`<fotPB!y(wP}DJEJGSenOuX#*y;=QoR@Dmwn`|b$i~<rOM&Nr-
(ju&<rA8Yqq<F>Wi;H8VMM`dN;2=FPC>jS=QGk&Dqq@{-
OQ!zURq(JXl`Kfff{>x0_CQRlCECz)zowY^PNobMhuN%f%y&MsiGYFSftSV$4>a4Njd)rUyE9Wd@hh;hkX2wuc#koW;;RqHUTg&G
EN7&okWlZu?Zv!<z4MHfN^1dfpWb5_$%Wa!%x7{VT~HVlx88jKBC?JF?Zp=!2&(UgB%}RuY}dEJol>zomXIY<95%rEA&N?`aL@<3
_!g)(lv6UiD$VDSO51**PDHfpfx7&>iIiQqQf@yQ$ume^$A$(wn#?(f4W1hwm@(ZJ+2|CNfyxn%Qpk&bD@B%Dw+9de*mlFO9w?8F
188WG}*NT-ndr!|>d+&oj*7?pRi_e9YY{7C5yotO2-R%DQLn&?h+qwMI`<{Fs?6sLM-
?Lh2a3kIDrNW#h#>huo|&w^|MEb|XgP!n{z~P-
y4FwRY5VFxJVBUl|tMtiK(uFZnN=0qR7*pMA^s*uF!!w%gx5<YIT?sbB`=Zb@c-
CJ#_`+yY}kz5&muWcD*;iS~%xo=dY&E#iZEz6U*<rS|pIlIZUrjlMb>4(jTg=1b(e$gAnbGJbB|9p(U%o1vZ|d$zJzo7!gug!FGQ
y~4gWvl=vKLi;^<4V-
G1#iiMohj02BzVmnE_rSMblQrjx)|<A68G!U4@yMfjW$jy36Etg*o=ahR>NL+L$B{ENz3PP?Wuo`Z()}rqqEbEVRFkbb&&BIcvct
N+nK_wqS=e{vk!sTPJ&V@d>wA1A@M1n5AaVBpscVfn2bj7)`dH*^z~*3o7n32)dNy0@8Fke1>7~IxPSZEDb${fVz<k!<3oqvcdvE
tHTa0J#^LwHRz;hU#m%aZx&HNC~FPGB$6UfVp*M{$Z^JZjpvo7gb;>$>MUq@S)>@#yp&xmc(ti^`ESK9OEu)<&svIV1luQRiIeFn
>=3UE;(pP|V+@ca|@_cZ&9srAD<v#mW^bJFxBM>`viz0_U8T*#<<X{|MIJjj6v?prSAUYZ)1d64ENa6XP&ySM$`_9`kz;>23^=aA
O#Z=cW2H-|S<Sx}|wf|;IGQ?zHE<<Dy{>mb%}F_?4d)X6u5w+BCnzFmBMP#nqxhUKN~K71IkKk1Em-6}Z+A-
3D$e&J8eyy=I~`d+eUvZu69G%R@026#Qii9C_wkls&P7G{qZ-
;aS2s*IhXRKB_EPk8x<pL@C0AFH;#oZJw2S+(Yo%$a82Uk~c5BEAPR=lnWqjwAoPbR_hJ@JwIc^e<0neSbcO%F<o(-TC^79x1c%-
m@O)=|AJW(m(Hk<)aX<K>27rec}RLz(e_k3!YSWg1u7g@@I`)OXb?bt)h0-xfuWa0;B#F+|Lfrb%tYnKRk$N6v%La-3`-E-
{w+<GQy90_lIL_KbX=m)SjBB!4q`SAFF;~F27WX-
bE`1c>BBXzQSD@lo8P~14s9Mh1t(c=Y;n2&rz)(9wxXy=*yUeFW&nieiaPL+X>Cea4-jW6ffS-JjX&A&F)TK2Dxy|9*Yy~=Hj5%&
+9YLhOlSyZSZ`^iJQGnBGEo!YyDUQoH#ryIWny{C$Oq+Vn4QL^!a~|W&kgrUJ?3N%^UG7GuOfIhF9Rk{CPO4^>gC=a1Y2Z;oa~v4
SHvV_r8sR{M#kwnOHf%&gVwr8Slx*liyEyec~lw$`e|V;vnY_b^>eG_FhP*pLwnPwx3I*-
J{D)^In)*KV^F6ns;8AJ!{>>OS0`H@cG9?YlWEu%&eDhlQlDMRJ*W_<7a^LKDeMpI_h3n>n6IXMY;g}`%2aZ`e^D)eC^|zEU?{sV
f5Z=<vl4U4u&`kIp)vsNSQYcMWT9QHP%h)80jv>(Yt=$OJ&Z|Yad@HIGDvjzTe;4x5@g^Z^B09+o0#ob=>5wO0#C&tyzOu{P?R{)
i>JD^Hw!3b?<OShq}8L4>QMc@Z24GXyPK_rGT9U7l^&RPg3jKIl!z_yqmrD5wzLL;&RMm?_67+X00%Fe(w*zZmW06s)juQbH4d_<
Hc!BbT7<xvy^sUSsPQS`|@N4%nY!51@qye&VObOuxsRRV(v$e{z5L7*yhR)Kb40(9L@o5l^b}^d`1rp9Qe7s8|ZV%>|4^*yhg8(x
uY_7c^Bk=Lz4>!Mj3TwkmDTFmvJT+H5Z4~E$~^%AIN=vQiK043v>6UnCD^l6`vz)D14x~XQPlK4=V{h6?^QG===Ehdb5?j5f1}<H
~A@OM5Gz_nH1NHOZ0BmHglf+1Lk}qU0<u*SI*~M5zbGH+Q%~MZ0_?H=ucg|FID=9(S7pF>ocswU7zN9GiNYf!-
RJLKOjEYn{tvLoR`rmr>QF}#-
GkXjeNn{%jM1FOxB7K%X}eCowx0a*1f1agY<?Tm%cc8DXW;6<Qnn~r|A_~IzO~BP7ELNfR%$q4{a)ywT8yZ#k1|&!<;`fg=pFSm&
Ya6HGRcQ`Fhkm@&5JVAm>jR?)cB(1bZgIf~MxBtRVb~e<i8AGrN~525as8<Mb|+nNljR;mP~CB<by2T0d$lJXhN}EK^>&Q^q6uKl
wHv&pv*hvbzSGC(YSQ*&yPJcV2g@cY<}~ej@j9IHvW3WipfDGnT%-P~YU!$Knjoq<I!kYt59-
bgOU3bz+81Piu6o&n7&>A1MxM{ql#hA>g^8#l8P8v&2a&9zPQ;jxzp~U#E8;9dd)V%;%s{bIu{&R~PdhSo~=Ebg+?1)wKB9;S4yj
2h*&NPm_Zx4^8ubId?pJ_>;{UpILES=SS_r-o&>sp|PyhKXZMezunTrjPhqo-
?r`9oHfw9J<iPj53~JLBdyB+rvCzKPy6KkooMZ;O|IlsIbQgF3;ix^y*bg}ZF2qK$#9Mu)W3gRHPfUYSjMyUhNE0RvdUh5u06tQV
1}rSpm;9Wa5&%h!*#8^r*!;ZW?G1!6H|*>`Mz&u+&t0PkDg<5z2r@r_0`n(kqg>V?~ri<t3?dkC0@&Ol<S9oReL=C2IZ>1)AVkJ!
pvjjT<n&b40C!|LB3v0Ju_Qbbo6lXaKI`fH+o96hM0N2JV*K;FVET7-sd#+g30u2;U$Oxgf96Ws!?Ljx24J2k_Tk^^ozSQ8L-
7co*%u~Lg#7aS_bmUo-w^PQ{TtAgxt1Dd-9s(OjKG-EttAw^aVW?hxKT?zt8I972XTmoyp@Uj%WBbnfhdNkgK;w{hnDz!6xpq;9h
o((IS}IKC&ao0m>5XA!dHB@+7aJT=vM{`peWeyu~<3^ZwfmKeYbLom{+@_Hm5iM{l0FtMl3&pV7iv)@qHx-xPoL-(7>H>m&Oej-
I$YWCST&pp?hOg)}@z_pIq>ztpZhuVg2Q%lh&>Ls$k&$=P@N|8pW2ayrEE`>z<SJogLUY<?I2gOj%C$#pb|uE9F<p%p=|(|u+bz2
@@`exI4lw<TKN_&CP$+ujA36&IcR8_#UOpYHoGupQ!ghSkq+-8gsW%5#G|girrEisirzgSpZp$h|(?ldFzt``{w?&S#-
BV<XEKf4;N=oJ;BxTGyY~P}}_nG#dAh&Jo`c=LN2VOvWYP`HZ>-
Q{P9%2>Fk?7J5%)vS^Q)YWeQgMAu;M*+b>Ib<AGzKy{w`qa47F+?*3yk?E+;Pv^4_o4|jQWJg`;RgUZSUS`2rc+7tBZ0syX>0LET
sK`oEt{7bWdC8T-km$XzW(bd``u4t0f9-
4KPB`*9(S~0_`r9n(8jQ?VeH&M0TdzL5cdXQ}QYPX^MnZJ2YX3Y2W8R3LNt%#anW?NDP8^)I@%rpMe)hV1H%ogK&iwtN`5K;N&%;
Ge#kVt@(WUR6$Kwn8xRFntY!J;dR?ShoPj>r8#uK`L>6q3}*%%A#x=&wa+fT{JkSA+k#!{zQE37PE`YGr#@Tu|~#HAvirf8Hs*ky
^<O-
tveY`50IkQ=?HQrVd3)WsC6LhDu3_c2?170&3lRs2)0k6yiIL;TO}y_nu7&VAKErl0rlUh&P7S+aQ6r1XyT9xrgDqjehldttDm^$
u?Pw|JAv{qwoHVy5*$tzp!8<4gZdvv~DfJNh*RelU6qdOzmIrTIqhh0Twne(0qw^Q;xPn-
^t@dG=vEZ*qSxMw?9w6Ic1`%H2k5i5{4qD2&wVgdVp#$n@LxQs%DoCt+D^_vNbW??TL4bnA1xu55oVtl6vQc>DLj^LhPw2yHHU0e
oglbSBB;KS#BG>Y2jRsL=U6#L*kG#_OA?iStD3g)`au;_OHRT8O!+jBE0)hSIY^6Fn1WF{Jt1eGa`c=3st^0mFIlU)Y;b*I?G0tP
{!~{PYR%nxTPQAIfkI>9nKz1I8>C4HLRDynk?b=-
+W~CeNY>dQ0Qp39EOgbyDX+U)zv<_z*LhEGV)w$9FsfWOpyDwKG??19?c&iT5vM!o$fWkBdG^ytZtAFIHQpt^NdB<Qe9pdN-
^5u+r}&+D}byF}@Auz}3Ddk7h!gFgW;*9Hm5cuQT(E+*VgQxYckS$sNB{e(fNeLyYev_o6ku$jm^fwbAU*qoD3Y!@*ovXMq!WzSF
ThU-De!%j9pK{On0*RW#%9L_*xOF6J6mbN)3`Z%)$R`W}*U8I<j-
_u`tSwy?B*t=Fm7UiSzC6vp9A8RY6AoX}qGuc5OwB>0USejn-
?>fFA9`|;48ddbt&dM3}0Y?4a37*{x#__eq7d`2tYmGY{_=NnZAb$)-
Vu2ii@{{~%&G{Wq!rLrNeY0g4cp0D({Grl5xMlh1$tMgpw`{S8hqB#PO!%V+MY)k40)!t$hQ&ZsKrk|DS8W!W*xYVjOc`wM&MJKO
%`=Z`f6F=jr4rclOtzNeLxxM-Vo)?WSfITFXF&%jge_0vR+<WP<bNO|t?Hry___((ubD#EUoz3wRk#VgvM(#a6jqkCCnCgdTztcg
UAK!!aO!iRx0nYpPISWsDqTkPKE-
~2x$~UK1^A>CM36uELe0cW`7&WEO?s5x0Giux%?iJdC?S078)RKK+Gpf}GdifsN#H@k!xq3WPy?>*%N22Y-
mr+tTZEG@K9z0f|9Nn1ySZ>d+n@Y1*W$AMM-Oio(lS4Ygn7#RFt%2iKD~Sm%Uj9Q_>dhIpTeZ`inQLG3$#Lzr_w7dCfqv8(UGe_6
E&UAh3-(`hSn@MAZ?vWH8pG+R&X4m+?&qtl@#Kr#v*tuj-|kt@Rt^)j`6stQT3+(Xn>62-
=_^J%PQDNt6lI@=a~Y!kUc(coj1asO+nR<?@fpaZh+4}{jURg_EL>)D@QL0hvL$!#vvCgoFuK{hsO_5~(VkH}>`Z3mKB_MTmpM)S
Z0Y-IuSFq8?53>Zc>Vo!G_Myfy}X^x75#aW<~wyJW7%n@8La;fYnrOVIlbsS@Pm<+Ij8#j8rzFElbb%eG&3+$*T=qA!-
ZzOjn}<S$MSjgd&=A^6ZPzEX5aR`Z}%FuPMUSxjpodMJF~-AsuSJEFZy9L4cobFjn>mvhjo2V`k41bwf^)nIhmaCLNm`}-
<fNUYWn2=hMU{rU4xfjh!gJy-*<`k(Cn|_kEJW@D*5rzLWtupjdreHDY=6#x(Bwu1~XF{e=D=bhV#AHOY$7h1Do-
sU*fZ>e$J5W9vJ&bDeVv}qM0)e{Wvs4i{}AF>t&kPL1teiAD`H4FcU8yR>6JM+;3j;_*|sjH53Ma_oaLj$9eaHKiw(+WxjuM-Nq#
EL%W(e!G&jNH>G?SVj<y6ADD@k0Z&HMHCVG&X|b7MU13*9k5I|;tDIc!!w{ciuzM#LEBB`MS~hy34O!XMRzGH9N<PK9DbsuxH=F0
K`7T)sFd8@~@cU#TEuK{nJxAKTlcu(BTNf+wJIFFne;Pjra|~D(cdes|?uD)Gn|;4tzpMGCvZQ%enazu-
7_HymUxzap+2o>%>o5OjAqLa6m-
jSSM;+B5@2|m{wffnOcoEdX3;$ll41Ri#T$5(4vb24<uR++u$lqLY>2w@?75tg75YxPyU%VUCT)Z3qzc=p+`=5Mi{IT~`&!e>8P5
RPz=11Ez7;?W(!4;Wa@{7i2YVY@Q(-
(_=jF|;9B{AaOjh`j0nzz!wkJe@HpNUZ~GGkxG1(3E7pFDfIGD?|!GaFBHFAT4&XAZ;4@E!&DY|;TMPkLYtFVnmi_b)uE1>Nu4&s
hhZx5zJ$2gvnd4OL8?Y3lp<R@uMN0uPmPFvYCvw>pa%&n3WBj9M=&eINHitQ)aaeBNZGydtha|8t+{UUb&JUaF4^hxsYJJ{+h@dC
u@=o|jbb#h2X4u@v7%Oyoh{{Z_teakHzChd=Hc8En=KOl0ye9Xwp#3*|(?*2e=}rFt){niJ-
a<|=qO+_rYe*Vq@HolX||lIXoKbJWNd%#`2e#E>K3uJ(*7c#HSYHxjdUt~MK=GZ>i-%;E2^*7Ng9-
>W72F~rg9BHqu&&_*|vG|>13lohM<Df#ECdMfyx($p80zRz>>;C;dicH1>5;|9Kkywg>@f8p0P*qObx?-
QVzpOm+wxy*BvR{RlUl|?-
dqvk{l;OFn?PPdw;6bp*pvOG|?I?;FPY#sp_2JjRYGS)boZD*ppa?iK#H`((ry}_Qzg@*z^GCB?V7lmhYQTz2}qUT|q)9DXz2Kc<
2_?0ipu9b#rJF7OS?uFUAL4S)bK{?}Z&kSBlc>=}e7~au(vi-
d<e0UQx@eiAfzaP##J|D6NVY!90r}vm^uvmWEo_SHe9cvYw5X}+A6Blps-Nb8w_q~&=nRT8~PiaQ4d@A*_R^QW9MrxwkqO)sG^zr
zL#Gs{*1>2(Ioh9cw4}7O<#Jg#+{K#D_#lzKa-
q1m#v)i6iPcN$uWyBuz;r)6Z)+|N7FX?9BRpV1ecZse{|2~sFzkeRaSsnjKr#$Z#rn&meumtfM!T!9&`y%((VAY!?+7abX;n79g_
iU7@-AboCo#0jN-wETaUcf3-POr{p_?<4EgW!}M^-gpjN|V<tPV^nEX{~H;`4I7CLem>un*LE&S$nxS8jkM(-
`jweCzDQI9IYi@XR*HqlYJ`xow8wAo5=DTUY;90Z1ry-
Z~hsxW?KwD`bOLLKrRybQ({bhIG?;5(K?rXzu)#OtIuC}Pb7V2_6p9Z@a0d;yY}~BHR=f1)S0vi@}rV7Kz`JOccM)6`!-
u2))V|&n7mK%nWYQiT%P7zu=ss=GT`5i=p@K_fFsAuBM)lZV)kpB-
&bmXRPVG`AAog9oX<q>pRpdIX?EU&pl{Hhv8ZjMwY9%~+vMl>?9FfTk-f&2`f1EleRsA8S-&f9r9a2O-P-QKUuphs<9tmXA{w9!&
zAZdPt8`6%$vWk`(E1Ts5_oR{b8S1k2Lq&((~o&Z_VVdp{Z|HW(RGm-
?g<fwfxoBMa*^Y&5F+V{B^GlUx%`f=_L(5vz57ins>|2<E5T)tmkkUmA@9qe^}P2-
!=N})KjYCp8YECUz#3&Va{E){fhb#CemjQN%UMzZwA>fmDmY0I>IK+9%1(d->MC-;uPe;JkF@!TrAG>3Ma$QT~FlG?)Kr)o-
@M~S2jXl#Iu8U?~l#sldu2&FSTY&o%4mycfD6SgI=3d_tSm3pQ|(+*FMerVr1|7Y!A)FlW3N#++ANAlWm#k{BC4s$mfoq`8p>0yR
5YZJ#tf>$cg>+TL#BnIh>aw(Ja=|?&ZF|O|$2I&)F59F8+N#mb3eA#o=eJ+<8CNjP_XEj@7d=#`t&hSkCUM*^oT<%GXu4?6$_>O(
}h5+6nF6pF`R`dYazL%z0T_b7qN4;WPBmj-
8mB9n0E9*N{sq<up6RpH=w0Hq8V=+?b<v*Lp~|H{X<VL=If5e28V0KHT9|lxFMI#?MC9L%KbmdCXa&5SI^Kt}-
q0E5eWodP$<*NjswgpAZ@?`fOylC@1f&ygb-Kt~=3xzW>zlS{`@iWzudc6XD5uqp75m@*1T)ejac?q}}_kpJC^onT=<Xz7F%;5ib
}1UYF)R7}~vgqK~EgN`ANT3}oqinGc8;9L<;7y_c4DPd#7dMT*@HUkN`0`9|<j{#kn+&feYM2cySDHXuHKSOcBU-
*(~_!)g>aCDF5RHgi|ATIrBD^DB1?_8T5Qv?uPCWUaKbcW?BWU&@vuv&FGqvTyZ;&$!v%&3HZMdQi6~{gKaKzAHO`nZ7c2pUQO!-
;0?2(_r$!<51?T=D6gxD33Z5LsD9$>4eVVeoVJFqxGiu+n^hC@}`NoMjwt$k2AT@`{!Zx!&-
e0(pjM6WS)$+_rt)3t($DUs!cD~_N|K1LQkH|Tep1r^LW1br%CgTSh_vs!g0Re)+={oKI8dPXkWzM?aDOog`wM{mqK4wS<wCeIB@
FCZ`a10-~_*C_g<_f^I3HaGhAxSCZlgE?Xi0GWCxD#H1CC(zYAX&twSyDG`gs*j%d`cXO4-
^_Jp4E&r#i;G77l|tLF*f54dn<gHOk`oX|SlkLmVUpJ1Fb!<#SU1hS9NPc3zQZb($ym|VW?p2M^fV|Vo#ynW`qI_N;q*e2S`%w8P
22F^cX0kTHD8rE>9nWA{q@w4^&vHV?qi+5?y$<Xw=57@`>JMS5@%zs|PCFUAz?TJ%ndMQ5u8sjVPWUu^*2ldXiPxCxXCSRlV$un-
LGhjEus6hK0(tVFHXCRx$=kPC)Ei%#vz@tlEHTUJseCGrk{nvf4w9fr!h6kf$@Qg3|<LF_if1j7oc`%E*7bbgcdWm6x_IgIc2#c=
q`EZ;IuD2pS%YJ_y#`)Yy-yn_?eUZycoL4yEWJ<yT4)6(^m|D+Sb5?Y;Xh=uT0!OPSeeYI_UUgng^qpFoJ@2*jTA&H;F#MECx$RH
%=t0kni+Uc`+|@12nYV9qDwOf+H87>T8lTM1H2avP+0**C{oajwDrXMqdli}!zEo?hX}%HDSIm1U&HDsnOIb+j6KHRN=YL65-
*hi?578M!=bs#2JS+qDbKhIru4_%wKgvvx9qR*}O6Jn|UdfVVUsuipOqA|~KI(pq%eS3PTl6<GY$bTdWMkt+ZSc_4|I)K4qwa;NY
eln2jV1j#y%X}P;nr6^AG$xm;Mre?&Ce&xV)<mp)3c$!D=rWE1sL}6vx37Jyz+gL^T@Z7`x%yczg&yhritE*!pgazx7)}Yy{xTYJ
6CeUTg@`Y`0VoiHIz1Mgj$arDtX0A-(zk(i;Uh<fPEa*?>73I_@U(=+s+$a$JdZ=z}`l!wT9-yao1q=H_84X>jTy?-
zT~)_}FAjT-FmlmGvN-kE|7+zcX_-<$ZvmaNo{jK`m(>_4{Tf6CAwBYd9VKJ9Kl>P-
Vd!<d|n*aQVFNm%RAq#ox|ap}O0N`IG4PEp0R2Qoex+EfMVJZ4YG+;d+|*JkZ_uXleJT<+$(6Td4az&q*HbYjh^pufN}37s=Xfuk
`QO7pSZ0aStb0rTh2K(7${#cJ$tJwo#v7nY8iRiS?*<kNUmwK0(gi%pMD|5#x1(>p|__TUjM;kQYpRSaAsZH2a{z;-
fwm^H6yd&BrG==J8sNpYQo#GHLMBppztjy`cwqJ*C@Q59;=u&j2BxM(k?Vwj!Q+`s;U1-QLaf?BVgk-
=hb;CfQT0oL$uv+x`K^jB^=h^+fB~keSc-
s{HO%8X+?5T^bF8&ELEGI?jn_64KMe?HRV;cdHxNA8ukakZTyPz1rPhW5$98v?;}=qpnZ%9(`l)Y4&_oMtQ2gv9|qyoo8kS_kbm)
k6`EO&g08#5^rTYk7?dlgS$r!=kpUdha~zwoSjKTEz^iU8p^nh>8qQXy~=wBS!bJ6zn9qzw+64|Rxd7Pns?M@@A<vt7UHQM*VFwu
rrrCmJmbs+Lj9Ady|T2uu;{Vy5cTgw&(7rUY3B3{=61*I$ED2#U>-
b#Sbs71(azPCUa2{8p6`Cnn~h99I7&T?G0&;dJWZbZOgRYG=$yt~KfJO0h})VDqi6fwLOn0BrI=N8=s?df=dzzYP@@m)#QVS}F)!
4#&gb|jhXU?;9^e1$4zc$dG<)d7<W=r+v82?a$Dhf}JAOX!^Eudg-^>fQJycl-
^dI32=xn>)lWq;>aC8yZV6#HyEr9XwbG4?zvklPVqd5)r<zv1Hiy<oiTmH%Y5Qmcas&t+BHBT{%x`X;XdHLOkYX;*D9itO>O^ma6
P3g~PVR^KaF^Bd=^K9R1lh*gj>}siknOalC+VHe=D6rH9c`_g9dSPT=;loUsI7$HyV$653z5A9Xy=cVHg7HC*^G-
dK(Hn2^*2im5vYmd=&K;L#lX<#WH0s0m;_a!|734dNF?)rn-
{XA7oJf5}cxLd`X67ROCsV6Q^iEi7<=~XZ;s(!Pftw23TbU^Ga>r-&?C*u4L6OF}lIBFY1S8ktV0O03ks8-
WntjXS?!Eawe0D9_YOt(sm9j(G*Ojxpq}jipCUaSAQW)zkdE1(!!YXc@&sA-*6HJ=yaHg(!fAApj;PH--mDxxiBQ{|```tvnn~Uv
@bJ7B_e@VC2z$_OB1WjLv1=B^mn|IUGFWtvgjJ20^j9klga>_b$-3g6Wca*ues-B^ah4Vo@fwy0*Gx^-}pcX%(p7_Gt`^-
?$dv}`cZ-
49Rd1m6PWha<T*+J&sD(xh*)TcN_aQc~V7e2!#m?0B+FFJ$Sk7iHY*xGx5$zfo=eOcwbU!y%DyZg}Eyl*F8rStkhc@O7{_}1b*2f
Q*-
`?=A7YtW$h+NSpNy548FGGj)QvaKI!YRtRQk0T=$Zw9^m$!B8tJRNBX>AxoWMy>O6`RVPf;*)9}Z^)9Rx5P~I4A(e2&e~Jn9cM53
mbPzll~xRXF3is7P^Q_>E!Ljq8S+s-@M!qVGqI+Xf8&;{O|yqNn}-jB0iH0dL-aR8?Pne67l(A;hn1yEt{EC*-
U;R{S7p#;(ts%2<d&wUF!DE~byh7$-
nMvq)Y{^HH&?tOW1@Yuv2!`#&!h2%B_|f+sQ2L^K0D`;MCT7fx2Nn}c`@W+W6iAP)sQBgYgy9NHD(`?9Dw1&YJ%ZAzyyVxQi~@$P
l0)F-1lK+=_;>PdLVKm`pW0O;fX*y*lhnElbnmcWa*N<==^yQt=cG^aU(|P<TGv)-
3!Z8{E+r!t7DkCUzH7l=dzZb@EX*A#9TvW=cD1#@ZJo#d-
M*K$*BDtzrvX4EM{ft4(Jt2vIrmI{aq@Z1O1u33T22y_0FzVovC*ZT^#+o7g}0zw8-
`HYx<d4b#_p*_x3rV_(PVg^)qrYLZ#hPUSqrmy*-
?z+ZE_Rye>zc&stt=)&B7Qx)V&V?qHTKJw(<^dPguZ;l?sU=iITBC%C!U;T&CZzo})m-
<A%ZJ_Xqw(hhFlMm+0pe+?$<dysyBb+eKG^8zEk&^zLmccSM|*}0*3xX_Zq<iQh9Uw<ss^A7Y7A2B^;D?@}?Fn$9u&2$E@wQi!{O
S4X!`MIzb#oXkqryhm4=b8HKE}l!W`}>Xl<-
_ZvGI5D!cwcDNv^FH_8TPBqV7aT04MXPv4~jK%hVvfEvW$8EtlV5_JDA%QepV<(Qmx$cG~ZutvZ(ZXWEZ0qqYofnG(4;_(chk%XB
x5><TvR!&%x!z`yKE%FD~kDH+_@LvhbIn%^P4vy_GG$CfNrqZQkmANAUDua*#tJ|J5s$jTm!wY0dl(dE3QP)eQ5h{EMP}MrY;z`f
Y2i>;I>PT&2xZerl@y*3{?0JoCOk=0#+SK5vQ6?SthJhOf<h5bZ5&1^j;T*?;@rU2Pq_d`p$QB5uTIm*|@wtXVbd=JtM5*W9EfY0
`X8Hd7CdiR;RTc;eI&!R+}g>UYiDcQ_3LY|^*9l&St!Yu!?R7%gwZda*WtCHl>OU$5xTXUeCYmDO{CJ-mC5DmxQLJiSVOw-
Z|Z_9##9srvVSedjcFpXtSgF+<-1hQX5N?=!S{o-
Gc~qz`?QG3Sf&TW+P!+IY?XO7bn1rXP&wc2(Wx(yVi)F0b(Y=pjpVPAX093w@-
Zt|R8V8w*q4sM*Km1mk@7TjiIW?=pDaj?>IkHV<LUgWq-
3cedD?M$XmOG~cw%)7xrDnAGuJuHxtX+Vu7*J7dV%2exx+>A!F0mt?&RC$xaW&v}rwUcQxgi%;Htdb{*9ulPKqM~v5Y{5hC|J5y8
9*F;kdTZ9^i88+HL=Ef&9XvbK3@RFHX!%3)H^*7;Db#HksVM7I&f`|Kwe~xPLdU-
Dz@iTh)=~`t`E#z^zu#RAecpt2uKYJPdT=+NWqw$vY&S%Z*y6O|`%%9(dF((zf4%QFcghHGwbXVK`X_c3DJE6rJ4r%ew-fe3$+#N
EI;aA9C*fP^cYZJVNG2$8);~F?SUvlLWT**p+7uL!D38Skykzcs`HlG*U?@A7vzQ;=?#tjVf>nAgVxko&wt2mm2+rZF(r3Y7V_Bl
)Bw>)4n;a3P{cSOAtW)5zJ_mG~dGO|4b6iyV+2G2`*Li4o07j~aRTzT#TJ|Zz@w2$zvT<UnP;BYhp_w92k7JA)qsHg#)a;v2$4sf
%tx0q|lZQl>P3i^9p;pbmyJCtdeagWlhmAAt5BA}&EM!E9PR`r|pel{?n>c<HV?EV}5uEkSEw|J8cGg}AagdDJN&Qa9!Ft{dY=D7
#bt5%*v1+Rhi5+?uhPW5dV^HJ4p+B>v=FROeFVwNqO2kR5smSU&-
GHZ#+>C7w64q8?G4HKSa<y^KwHdYr?*V$QQ@L!pSUSTjbK4Vn#d>A9Vw_}=jbGE$t7uX@>!&Q1W)enam#{3?w;&?*yG#umT$*0X6
2>&G-
tj5pLxBqT?KVVptiLSx+oGG_)VkYNvc+na;JoNC(m{%@IYRty+zRrVs#oKyC794u3S~@3cJKmGIJ8?!Gj&bzRH(kX(B0Evcp$4Xe
berS*9LsMwro|I;Q*|{A1+F9WIhL#w+dB)pcurJbnHd*&>(Lrbh1RR5ddm2Ls54!#?-
I9G7#>=@71Wey*}bNv@q4^7+nV715%WBn*O%U8;aRj~1v0OL<;I>4^JL0T>EL#}G|TrfP}4C#b7F16(BqswkGamJ?v~^%YHIPAnf
sjZRoqePeleVx;da4mXkyOf&SIS0d_Eev!`F#Af;B6nuJIbMv1sG7EQ^B-J=oRM6nORg>_s___+M04yhEO-xOc+jo%oF1C$%?v67
m$uhaoc%Eq52vQM;&nVR$BClQqf~*!Bv|4A?_%%=++fhCE4e&*PidS9u4@%d0h8hC$<)Z{t6>C0eg6hMst|<hAiGz~{|9*O7TQ``
fUd(DxTd8G2--
zy^D$UxZhV{siZA=|#!Dt<#)AEQX%fRyE2ogoOk*uKDnSr59YAH2oTzp?4JvsrG(BdPQ)>nc>0J6L0;5?r1p5&@15rHQf7Iv-
nK!C}$J+ZRo?|J>$h;hThDcA)iUDzOK)Nz=r|@WZT#JJl-ci9L&DGy``u2d^FBMg?RU~G6>Kh)oJQHJNs5TFmcUc?W0G6BZqHH`&
*vqov`?MFV7ey;}gCNy%IbqXym#g#8rR9^p;I;G2bZuS=LKxJ-jcR%{uYrPiT^M@1)_A!*j&*ue^U&XJq;(X!1gy-
a4k9u(^5E_HYK!!qGEBt3x)Sd?$IDchSncZP>S7@)kRIdGxEq<KSFar}-
ZHFWKOD6VWYu7O(dpO?du`6WXj|r%AMYqs+CW9Y>eT+Hfy?u3sNNzdO#%E0t>??gVEHvHO(wn&{bQ_8vL1H%J?$J=$IP4$^%4PwT
u**62lC3;8+7;6CLw+x^XjnJ<j~O|{9Lb3M9v&Uo*5oz(8Pjrq-
8o}ore&c=Jpr~$5t))`ZWM_vW@`$A1bzrF}(%}3pD;|vXRr=#X8nvd>Xwa1#I-YD#T<KS~Tlq-IL35v(>gq~<Ps>7r1FO_3{y`Y1
^hmxmxzf2w8+s|9{j8}0wo@Y2t!$BP$?=yWX&Rq1khdik7jF}71-Iq))wB)d<sb7W==Pc%|XX)^A-
*aJ&zA+08oT(yz)8rpAf4^kjKSM95NpydWJdL?gP8`{`c(c>&N2U&szpqgCH>~wFN&Q#Y+1n#o8KwHYY0f}4BhRxjUdlg9^$d-
^o#)5N&l}2*cTs=eA0zi!Je;OX^z1ARp61*1VpHiZ%*+ZWwn?5w+h8#9$bWMk=c0H$*Po+Vw$c-
=C%kyYQ5K%p>s%6@XH4xK{!`}tiR!trwwZfP&~w~Ie8*q3cl7+Xdl;WD{_`AcYf8wjMQ_%B@<Y*^<B_^}wspMzulhMFw)B%^;)n+
^Yc9%JnEW>~zuxVMEUDc+Fnd*;g~a1<t?~t!3twP8k#)A7$lv&R4@?HIXU{R4CfjUzNe8IjKKCNt$NM<Qz$3qk`cXZ)t^Rw+GmFo
kT);CKnbRT79n8mvpDm%;K!3^pvb`J3thYKhUSCxm)7!D`i|<{xy#KlevgVlgbfL_qcf{{o{e1F+U&^1<+>30v%S-
#KL%)*dJ23Nb<Qu@JOAj3{2!2`WUe1q8(X2_H!Q1qV;+dXd9b7*7y>LjFX)Nkro|tJ=hjn(2zVYDXDHmq}_D6$;gSp?@q`HPb*31
vz985Lz0b+HR%JUL;e<<5D>+;*o5M%wH`%1n^{1)=AayAjCCXd&POb0b~%(%!SLTgB-8hTXN+Fh;L!ik*N-
QHm4JPhumMV3xS42~;(<QwZ%5%AX>o`vtP!O|lS@FbMc<?lVYY4Cy2p)%`==TSZmvhG@bXWJXSE?r(9<{7!yOEj-
0%^qoS?pOyrlSa9u)aYXUk!6RLs!X#-nHja{={|jXvOk8x&*RZk(ZjyiX}*cOr4h*<$_8ep#~h13`XFz0D-
KDYr@0SSJ}sGb%zWWqPMURY-vRtT)@}GOX}$?dQ#VWNTPaIiGidTyw)=vvZmS{VwVu<_T-wafZSc6`6}kBg8YgBJ8n+V~fa#c?j%
>~CS#0$Iyeg-
?6P}y9l+pl%&MGnMf~BRCFN1XnP327)!P14#a47HV2^P=p{Lq?yz{&GjpKt{=Us$CHS3hgX64mdktqH+n&%Pv0q0elFy@6)xiN3N
)vsW29I%%D+ql0m%T8?@}j6J`1p5XOXhnaTjGr$l>=ZY?+<19zs<R@FONwYQ>{#O`G=%2+Oklyto_6XT+oHI}Kkg9_`yA>X63+E9
1BJabK8d9}{vSHKg6U}P-5_|C_@h9qBE6<9wogpSe)x?~uO_m*+C}wVpxb_YDXYnXBrwQ>#*O=$fn%VYx54U>&>z-
VB)=IR#tkFZ&rdgky<>hZ-nM-GTc`NVKO>Z%2m>bPaqMD&8><o2f^-
;G_x7A*=CB{15`*)g}p()K;o_sno^TcYqz#c86KM`|3QJ=@=*A+geyYcx7S|bKOL!-xVO|>?eoRYWt3-
Hu^{xAADew+K@0(Eo|(`&M`d-
`o1*1Jf)SBb}#_kw*w+|M*;OG_*Fmj7X^QK*;5Q>A9`4Ax;gXZ0s~$I~&L9J(y=<6+s8M~t46%!9k1F}iqN#IEOdZHzM&x&X~?OX
XNn$B@S(ZA_Ya;R~-
0U$4)W^&ZF7YqGe8;e=jbI>@RMGZ4==eLre7r)+RB^u|>0fT<7hJpZOv|MN=COdY4bPpZG)$|lRbhm|#8EPNKs;<>la_?giD`A^?
w>fZDHM3;qE@9s5PiDnNbpKivxx;W1YLnAc!Ox<}3G1BXpvrB9GdM8+&yn~!wOR=NG%U@1#KBi+@IBD_Z%Uh`d&_;eTOkMmeYdXr
NTU8H;6?Vz|esm+l;hpB2v$%AN_cE~mph49Azl7%1uZTUzX41`QWhVK}=%GmieC<*_YirI+%@6my^nT^71`hNMA2Hwe)8-
gR6SeK@WQdcU_jrzJ_BE?lDCQ-
s=DYVhZs)K>@0B$Rb|22>hog=^Cq4`NagaMle^{9UzK$uWYtnqb26K*{A8Qr)l6YQD<iPL#&e_UeB-
29vn^oud6Wpx*ZyFvjdASGXk*pDk>Vd(T@6gQIh#Ca1*O=&UG%|f0nRDpSxAW25Bzlh4JfrvC6g(Jd=2(T9Q+>sMgI6n%2_E<SEI
%vrnaX><Q@x*N{Y1_T83kvuud9RlHFSaKpp*rWX3rX}IRiDxOTLvfdvj^#KV18dKP8kMAJaD<SDRUZ2Ym?T3)WHE3fo7@EV&MS-
%)2e*V!3<@RLH^znHbe^n}8e(A*_j)4u;LvzB4sc{k5nqQA@XDvg;u=<%MU-FyGA`;&N(>NIPksb6D8iVw`i`+R=>)@1wGpOd^^v
FlX(Qy+J=>Jl<rrcBxdF)d)squIuztC>{n3~bj!GxO?az5`~Uqk5|1RdKG@3?RguKH6jc>3O}F`GoX#<-
O%BIXCFX&?iuju3>*s6Y(56J1<)-
kvsRDK5wPGuX)VjNIb658n)eYu(kU1HPOuU4qc=Ait;0C{#M0*&%5Vf_$=AO;FzEjp|38#BW$EvSwivIrTcqe<zP5@pL6exUwj_p
_FTyLVon>&u-Lx`R!syif!saV>yu_q+gT8nvFBIBXQ%G&fmtWPMi2uX%@%V9=HW2xn1P*{gYMpgx2^qe)JG#XiCX(J|H-
8p*!GtA+1IaY_{++dZYs@K#PXomdM{P;h?h1*>t%ke&4w4fQ(lnIP#!CP7GTz}lpkGLk~N`uS~Ey~6CM}yKIWis0i^Y%-
|6D@g!|`U_nq*FkvE5Sj2r^`1fO>SzUP|eT`={%I?vMU=3Z=Tqt`3okAEqbWKFV1S(&Zd_c!3ZMnA~k&)ngycXF1t?f1J-
9z6U0dKX4ZAAvTbkoQ_T6|$wbHA(Nstw^;l*jcR?u|mjQY@Ymf=VwmJ6ANaEy`!$dTp#bX7%mQ-_f5<x<~?HUJiEM2a~~`|9J+*;
|9xh#o%F7%m##fE+&fLZVrkfvHJ`(_MI*31g95${nKjB62xY!U?A3NgtM&w+3p>*XVy$XQ>5RAU^q&mNG3FjPGb;){3H$?|JDGpF
|I|^u6MdT6+30`ClRi@?FXU!y*T6o(ED~Qzh#eDiez@mmeutPs%p}O*B<D}8Li*QRy>d@fGu;c*3wiC}60Gz)H3N09j@hfw)Wx$B
e_ey6&(Pe_dnCzk=3KAbC}mj(Go)kIXS1I+i38WdQBqzM+^>aiV|!2UA<g?MW?eGY#zMVAvPHzC;CImsp_$^obkQvG{d2JLSfK`x
BX{GzJ2GJDRpCF7M=Cz^a{nCM&Ca~UhoadmdL?oN@zg7;H^_61dKa9f?;X+Y!9pZ|)F~g<=k${Go;PXsNoV@Po@k88R3`&wTN`G1
BB*K6e!rVE@1vz(!+%4s^5y5_ozKv7T*vYb_JO1J$tJgbj~8k98omY2vuLi};MtKOZcNnr*c9g4ByFp-
{*`A);Zvd~2oGRPbB?fkf-pqn0g+d47GI3_qW0SVM0=&Pc<kuhm1+2*mq+$$OJ??!UiP*|MSJA-
@8cJbSOHUuJX~__AL3tguI^#@xOmRm?iwupnm;pK)nkwcLtY@*Z!-
*#F_bA^NA+3Ez9YW0{^j+P)UfdJ=`oP?gXTAS&i?BftTmFJC!P=H&%WpQ(e9w7acTCd&gwhX-miJjr7y=Phj$OQ(RE4GU$FRY^f-
9``29h3v-
gmq>xlNC{JQ_Wo%gDILC$Y@<Sz7@YW4@twy`>ZUw?mLGM)5$tV7%VR~9n0QxmM+<K91OO&n^U6OV73KI`Q7%dMV|XF}}PfrrIuP*
w~X>G(v^+QVsWiY7iE=hxqEX7RiqUbhOPx8}T{-
ZS4rG+Si%w_Dk&oYmD|<@~<g`vRRmXNZ7qwT^o4pErA+>EJGKF1Tp+;MtpFn*07VS?Yyy;h#PKkbl9NTc`QfEZth?wc;~bfFqu-S
MXdGHQ(wjHbCb07R@opklX6;?Tnu29W#1{Z)#1>fc_qnrEpJl{^{*J3C>?+Sffiv3mobP#ocF1i|ge1hnGrk4nKZ$=HmVyTm8U?I
QY^+zLihynnd5wmpnqvrkK^;@o1H?oV5M@HFHw&h{EHgxAqF^>tp`T*<Ppch|*ID|BW&4&|u9wwEuHHV*VUE)Bp8*&epH97A-
5aZ<FSIwenD5fiTNLUy|zYv)Q@y03816d!l-3FzPAs4d~6MnbXcz?F6s7uVBf?=dA9Zn>}}cK}=@mJ<(b^m_GUKEJE+93hDTx)-
yBjlx$V{rS~$;J2Jja=9GHn_(jGv=S+7uxyfE5dP`H!n>sbTP<Pj+Im4HxFY^kg{Fdg7X6F_#cXsjYnqPmD?L#O3>z!s@H1kcVRa
hGn)x9QT4c!XbqD1fCV(JOSy-
B0fsT#BHQeMJ4o+0|vTWIE+vVT?TpTeIPlb#+fdK}i{TN(ep+z;iO%5Njx$3@wV(x1@3R(3^b#@0przTtCZw&k@y^e<O>mOk5a@#
m<&Vm+_BXJGV+U}KPtN1oALS={2#&%M0J@qCEg@8`DPN?ES>EGv2ZR3q}Am7!9{_sZ@EGfhWv?OOR8$Yo>hOAec~2=7n^z~TP&pF
`TTzuQ^<dnXUNcrA_CHNJly%5{x-4-GzsSnKes=;Pli=DUr!cd-7NJU*Lm_a4-y=MQGH_%JZ{$-
Tk@zy1Bx@7E=MKRlde$}C0mBxddG!FXNJ4N}wR@t%<VdT28znIlfQ)*xoycy7_ccpu^`(Q|m)8S;&CK<L$OXYNX~ZhR_^%%^ERF-
uvG^3~{FZqL3FpJQgeOYfSqYELgM(YkE$)zFA`=oHb_<Gp3BNB_Q7A30tJv>w)_!Ht^50zixOZZ&sjmVqv(IiUl(AI&d?d#(9_XJ
1o;C~q1z@Ai%~?=)-
k&1Pf3rSP1$Ri5Z8XZpLe+s$>1KacL#g~?*Itm2Bz(kN!?>9Rk0eoHh@>(@Q_;!o)P{;15i&XG~mit8`#V!ZBQmqU25``YA@JbC}
`m9$u#9mECT+4O0igVD26pH++?anUQW{mJ)by>bDKWYq89?eo&y!+l-
R?QZX3C7$#4oo;nxd4jq4>l#eI6dYnQLFH3#;fOuS(M6BM8rj6p`~Mu%rTNTSde3B;u{KOj9!;{W@FJyI8&{JXr23T1L+0BHS;DK
hHS*<+iM|J`W~5K6JW{k!xzD|WqeZscJ>+Y7N8N*e-
y`9}D3d^0n5>J^(cfRXmXN0;>K<5{v`##bmUrNZk7aq`uR)L0!hUoo`ZBv~u+GJkv^O74islo3_6IY$%i=Q+chA8Y=Vh4G@QHKJm
|Rvr@76Wdp;>bia}R7y+I9~{vff{<cnbVy<?F!dc7a}8+?rr%(l|3H(@;4|<VW$l@H4i(GWb2jJqMdrj*kUq%gVP&z1B)cywz}XD
0lJ_bC%Dn%y}_ln7Ln-{fIUc)*%{t^gwCOFlJ8=-
HX^A)X$~wX`sVUwwDX>(qqoDjp0XauiJBA7VF5Pz4%;MeEfVP@UzpLAM6}bhyF|2NM*8a|KOz{YmxmTJJHA8UBkoDV&Tbk_$~)Ht
jbSD7ol8+t(J_>n*4PQ_IZ+gt=eawur|We((`#K(<Xi{wjR`^p;6^N;O$}0E`6>$-
U=9JmpXpF`t!T&%((;{0<RanfASTF+;h!f6!h_Pm_Nt#Xw0%3GK#PGY=+Y38Q{h2t2WK|U}lbr?K#W)2V-
wr7gWD^ZCJb>Y4`hPPV-fLl~r6~WedWqZpxq!I;zKO=8Vd3+9>;#40~!8xPs(JjY(>h*61(#^W#t}2bpI8KcBTQ*>79CA@)Ihw^J
sc?M%LElPBuoWDnchhxRiQmqVOc>H%>k6Mb(MKW$W=t9W&=pjD3yd76Gj|FUPG<W*3E!cBuWOb>H8;rG8E<fh%<Vs|~oG%o0$Z+m
``Xs^pnpTA>Yy~DDB`;MQp5YO|U`%4z}+pD3wU=4Nb@#9M@WAuN2CE3?ZX4>|*zCRfZnS2+|u8z;@{q?(s_Dp}D&s&1=zOCU?o@N
a-wP)M<DP9?xGrsAd79?u@GI?oahSLMRh(FcLW16+Y?)P~giR#7amFk&Vb=pI^WO|)=-
7Y6G_;$Z(<$`KXt{f+2u`Va{A@^f>pwcgr8KbqK;BO7A4|&wzX>qpZ3w4fqm2Il`$L!H{K7Vwk#yq1b+TB+x3x>>e{JP!;_g9iN*
UJ9ntj!z*KP*0vSWeWhdusLD*hd>Ypk<=_X=+Fs`7Qf8&5Xs&`dpQ{jz0aF>fKzv^zrG@gfgq5_DD15(=#Wx^*cVtasRiOeXv`hU
YzR_ohfWin)g43G%91vZ@DiTiET}pLjH-EKANdNBYVCj|2)mPur$|^=cH`iN1A%Aw6lXJv>dNg@4eN3Qr?LR@QUN!Lu>u0l>Iy>I
!l@wG_(j^c|tF^9@U_IG!W&9Iw(7+L4ylcD3fLTJ?|TZu?~ymR-
a(tWQQ_7@p6z)G{blN=&m$l9&_dV#p}PaLwq#)fXY`ub2GiX&VV`dc9sh2uMf}ivg7%l;;bt#O}S}gG;v+eP#qlg`?={MnpNxL5o
315nVDJYy4{niJ;6HpxyF9UG$&KmXU0qO)ZmlM#946nJiZ3$ey$+~`-gcpd=0$QVxPmkdGqfuTey$-
eM@@=AFpwq1vX~BSK9e`)~Q^}-
8*1t&(L;|NyUB+la9U>`5)vm;i2!N=lbn`4r|YpZMwblXy~2yTH&83qbQgGzs9VCcD5&Zw&MI(WYCa#&?vtSAL-4-
Yp%MZOtiP=$#8~dW@z}6?qVLPzY?!~%Z}>Kw%QoaXbqdv&$h{d*xpNYE+Hn{6!RW*HZ$GzdJh_MnPzFfR?p!IWf9$Co`J2$-
TrPg1>*eRU1cqj9!^}gK)pM}Tti`>XO#i5?aT1-$Oah758I#$=EZd}&tbIIB-lEczJFyhP0Hy)A1hX2nl;Jhq0N`~!_V#BUV}*v2
JBMw`S*|)AnqE>`g~A7n|v~~u?_xWdb`S@xrOGaG4+YXLt~cjq&0)1fzF3~u(^jTi|*{5W`DZBzc6ICHECO$#VTc<&K&dR|GUup7
*QkG+Os=rGTNrq&+Wutf=lH*Cv8mgP0SWA60O^v3>dKyr4xrSK<x_OU`<miw^q+m+9tjKrRRo|@wuQ)EgwPN&KUD9e3>P}d0~Cv`
HvYIu+I#FEap1V`&gLu3T#aBnaE=h9}f-
URyRBP1gYLf)1!&@4}E?vKBM#mx0f=5ShM5Lh`V>e_H8oXQk|H|PkDuNGm3ctZ>LRDFIY@8GRb^>Fq2D8c7)iGt7gmdy-rgzHRik
#&W-9-
)z0YUw{@AG%2qcr!$@=urjJW}Z&+B;=ql?L4itRrVEx?0)X%0Dl;6CeCtwDMwt)U^sZ45lXqGhJgqi8dIhHk{d3*K>*V1{N%X~Y*
0_%?H&op15Zi3l~r%gOzczOK&OnKgEYBz(4Hluff|IuV(K1rhr$AO%h9(F}E+hG43>^ua{&8nH5_~y)ni|rhNCbBv+w`>nG(a@Q-
VwZO84e-}%)k{vib9bWOnH|)h{Vng1ay<IV=Mr6%Pfu@BIePKE<m{mS%*n4o-FBsRMHc|`9xceJ4558*<$5u5Xq1%%Pgi-
z==aI`9pO%|k2L*7GtYDT_HyO;d0i}=@mj18_KA3H#{T#J*j#1xQprG<1_xa%HOp4Zr|B<R+B4RG?8CO+)}qGe`(Ej{O(*6w-
7yZD*2IBY8J!0GB$%bO*2B4X@w3G4V2&r=6xccRk<bO<>5|v7JfSPt-Fv&YDBVOZ%^Ndtc_qB3Fwwm?yj!gKWUY_Nl=iyU3v8@1(
S5IM&IUOHti6Lct$zIr>Y<|U`@_`eG(NY~$qT^QojRy&)2uhSov(lo=t9qm-
pTq9-@b8a_I^`;Ms{+peztVBaAAYo_B!fsHuY!h_ak}PWOk$VcsHS$Sj_(Nv~r63N<J*HHQ{qBBQ-XM>DTXCeL}K)$Z(Oiar^DA4
%9Vq`{}bcbj)xhm4{3wbb;q7%{pRg&p1<PPR80ne;O}xyl%WZ$UWQ66!iVb=^&3{4%SRj->-
eH#Y+RLlANA<9n2e!dajmU7CuY&Qa%iv)-
}oBS(uy=t%*&k{`Q)r9xkl;2I~Tu7GjakiM|ypqf;CK*5ON@sLm@ajX#>>hWR10v^2FvVfNzG52U6(!<Oof^3Kpnp{EmHI??YHcK
yJ51DhnxdC_K`(L-ha)r9y8QP1v+HlHj+a#h?3jdpf4pA){CvWDhFYnjPB8|g#k%t_L`Cnodk-
6~h|UME_^N~_NCwN3AuRKI01X_&iSQq`=s=4>XD>`b2OuiyI1=9@6bc%<onn3}UsFD{Q~!*)lxXXx|sp4Ms3R^ykm)db%>QSE1Db
FSMSn}?XFF&d1A-79kPs-CI0etKkWtwjb~2cM35_fD*8X&=yj#h=xNL)^3fDrby-
5c+>+%CHph?{ghfablKN9L(i(V!i46=qlxA&@cWU>*pEIb@}-WTC@Jdx6kZ?-
W>i^vP?KPUg}V0#o?L7pF^3PtNIbHE5!Vo)e}W?fgkm?ou5x+6by&BXVe?$&9=X{P>)>my9TZYdax6@O2Z-
D*~hEz`_XWwIM*q^11)^#;^(Nt!8}fQcjNj{UJ8BboA`HI-
Islsc=2n_pM!av&l~d+X1L6;Uz!(?J%~>h&P<x`(8}Xn(RxXH$jpZRJp8#QTFB<rxD&d99bf5YXl>x!-HZSG_U8rN9ew-ly}X~%{
}l(BXK)7nELqI4DH9h`J^HB#>N}>Gd(fEL>PFdzXg^sG(Z6=vbxrg!U(E@2#Qqx0oMLz`FZnf|qm!lqZSeEM=scsl+Fe6$dG8$hP
tLH?nrMGqYWaxWE!p>A)NGYBHqy7SCNismc{Oco<t5|=d`JEMYWpwn9g2CTOj1~9a7ooyex1l8Esko>r2l1I)cQ<Kaw{IvD2ro~X
m7aHHusG@EqdtEWR~J9Ir_V3vC`BBHuDU23%WBhAbBU5Yr{c@@p5^GbPbQFYcM@c+kQaaAKVDo0pfwmM~@b=bxWfAaJSi@+7HkH!
cAb$BFh?0=1`o_<rX^);A-
tr+q=m3$ohCy25IfJVA6e+iR$IdKJ$$HuIDH?GJ0VKqxXTabUEP_9FA$vq;FxLLYKM}4>6%(xsVksHe#Z8!SrFmT$A@r*^9162f3
<;JCEy$zGHEadq$tX@-^FKyZ6248_m>gXytG3M9-nJvZc0Xjz1-
rCQ=MKbeWuA;1Z@<n@k^P?ma5Xre!|i**^FebRB8VFOAV>^BhWaXIpKBu7Qj*@gd2dTLM12sCB_Lwm!L3_M-Gn>{;S%!KuyFqxdV
)HT-
+M;O8YyS!0E2d54#U+$&g5H<xB@YOJ$#4xd;VNN!*q;GQ_;)rvcFOY=Uu&g3+(Cn#@4nIt+(I~ZWfEdDEc{;_)wrkB)f5UbBjHdA
i1>tUbO(jKK*o19TQzQu63Hu*z)<bp=F5=Vj@`4c&q`{!WI5%}Bj?QnjDLBl`jwI?yzPGrv&2X$xkAv4eDUErkR-
B51u_DvRNvJ&?9;ETsynZ&o%dlq~h%{;XsKRUk0TpZ5fglGPQr;bJ&7KC(f@I>k~eGQX$_Ev7X_UaMeh7(^z^~-
Q()><6YoUt!(j)j4!d?|Q*je08089qgEly{~qxToH?mvj>N%&+2=p2(#ej%v;_cq8QSslSN^`Z|^31*Q4^GGiS?-&IKW>+tY$-
_gFIDF|r6pD}w;_k|P0S)EKJY9aRH?F=(7b^BMMzkM|_%Jr<7Ne{|t$EUQNZO(8Lio?7!)xdYLXZhRll)|YFoY9W!fsXRd<ee375
~j~vJ-us_riX3%Ry#E2oC9-
t^vLdz_G^h|!t8(h_Qj*O{og<3eW3ov7Zu`ax`=0O>did=`+_eJwp~GXNHEVU<~cttkHP(;Ay<9z+V+%CPb#LivRP-
;PY$LWo^brI0nJC$e4;ncyAAd970!M0QbtfHM|Fz1$JQB_ULWUcYB%~Gcb8_*Ftuhc<vU0}sWa_6)qDK-
!g?VanH<6GnHGs^1Cw>;XFMadu?zJqV(P)x=;Nsdn5WOYGr${t-
ecx!Z<{Fr|C|ioThXMcH!a553ilh0O+(grymqfRtTmJWj||*E{_J7T<#3R1hMpL|#`tOz{cUFM%J!Xle&`a?M!Bfp`(ygN9s2y>+
&^laG1+EYJ&qn-`Q%A-4y~CHu&rzJ#fA0fQSZsOY)#I30d7##o><!Y)oov5R-
2}#FYP`TvuZNJ0z8;!)Lh<To58<yjY~7%_>!x+)ol3G`ZTqZvo-
T)vO)I0V>0+(%1a7;Ur~RPS*ws=7}6@l)kS7+X<!EWPSd|I^<~+I)$ii<o5N9k8LZCmJTc<_+4{1ZX2{JP-
vj$u%NgrMEpMY(M)aVVn|0E5k<sx8Xseo--#6+JF}G*2I+P27M_u(7eUWR(7k~7*PKR<esiRv*KNkJ=L<R%w7Wz-jYeL+Tqjf}ek
ZYzhg#UZRN1%pbPLheS_3Te@y?)+<-
kuSW!EuGP+f>RWy82wpt=@l!G?hp9|Ho0bnUkgpe$Dnx<3&SbL+*j^%ly6v+r5dn2NuVtA=4G67=7>;{-JGO`#)aC2|dTp_n@-
*g7p5-
vM{sn$w?xUq<{|)@}kE)1IvpjKDl~w@@l+&4#D6vW<%$p!(4)&&*1j5S*iTZ`2U+#oW1MlTJ@=5jfK3ZmzZm?d*WoK;loun54kw_
kQ-PX<@UdOC%OiMZ+3r4TPju!e1;Kr&x@>{NATP>mJ#ow$v0CkMf@E4c6Vh;H_`%6=v-
3W1G6{o+26f>kAAJ@v@lCNn>aehZ?`u+t#uK8J@xe6=UkHoBmLv07XR%ZYr<H^JcriWAFmC*;O$u`$FTOfERFZz&0VVJP}<Cv{-
s<V^<pmMHL+ioI%@~CeofSKF!i@&q^)AYqpKks%Fj$*`X1&~*I@O{$$DlDU{646hvsd8V?>tUnJmNVFyD-MHGONm%jin3_?O6=<-
54MH1EO}zS#`d?*3Bl@l%=LZ)L`a0eDMw4c3{n`ebxTXXSH(==rjD4n^?X7V|Dxd^1>T(w^U?=Msm}ks$*Ucns)SqSl4g^g*#7>Y
l?S<{dy&BCbFEsP{kXr7`9?7(I9D_VIsNv#?NWc`mowSs4l;4MWV?!O)mB%A~;i+^=K|YtIx*0(M6KO0+(&Uo^Ncc`;QptM`JAgB
~&&xPj-;$2<p1V@8%LH4A43=9#LW#S)sS=>vJUQO{wqGZ)Af70YQ**75cZilgy>Irz`-p@?`6&RiR{Ka)>#^WJo6vM-uhP)DX&mz
ppB&JHaVKJ`kvTbLeC`2t?_h!b6dQ8y}c2mL_S`r5HX_orM<?oTN5H|AY%-
*ShQ39nhF*LG2>ECqX4&@VN`TtjDZs>xH$qygqVczPykD;8tu3=!2+usrA``{DyXf}>}T_7^VaAg@fIR(QpH4@TX{*}W8NafU~XU
kcWtI3S@M!^1ki$A6CM%gDIxJ<rDB-4mmn+ObgHXgm+LI-0Aw{T5yw`9feU`t0FJtik3K*J$@1e3>&WWZ#G-(ZW<xp5(=O-
NzZe(a&q>{{2i1R|k!iXZKf}Va3^UBU<Pav-
#<$#w_z|Gd)GPk9?2fxaZ2ei=T;92Q_Ayyi(WBiGPaj2ffWzx~Kd^ZbWrhW9E6hna>zT?{|lH<<F9TrTP0?OJnHd*RAL$w)ilpky
sPvKGpkYu7&u&xB8fOUitH6f9w1Z&pN3Na?J{~PH<O0d+_Q#tka1Z<8+K^Mm-
>g9X^=BXMdCPi1v9+^Uggi<_cPB&PGl?l(%v_61{6C&rI1EgYsXtZw_B3GluB-
;I4mc>dWptUotw>H}?JGdv=1KS?x4lhCf>wnqsImy5D%v0(zA?rq0>k8EdBJdH4Jy&mWq)K+e=Nrcc{D%h%Gv*jIih{sl66)6A-
DmKi>9@sg=&#WauiOiTy0W$afIeaPyQ1MO11Q`S7>;XRD37u()77ALZw_rGcNeBld_jjBBOrD_uWou;l#H8Glhom<K@>vC`SMVHF
^PntqCS(^R7usMrpPRYdJJsQ)jg@zY&yO$L{;3k-
v9dkbi<IG9_hn$7`JJD~sFWhSX?YsWO%zrwjC&Mo__sYCVRI7Z;%6$8rh^0<*HZi$nneut5heO#-
hqXe}VLh3=;p*St((Dzso(%sh*|n*@f!fafAor%Pn>6o<os|i%{VH#Fv@UOVAI+>xW>Cy|raH}8!PJwH#ZE8vo#tFRepyS<#drA$
zE^dWTc#fM34i7Od08_{Sh`Dj!be#h&&j-
a4osReyqS}Uhk9F+@<i`NWor<~M;X@>y87MU^(8myEzjpQJ{$RQm|NC;vS6b1hC80L$+Cxq;THN#PW~z<ws;}t^tCAi+P1iBFuaB
6!10AJqY{T0HZMA-?R?gRSfoewi9gSwmbQ$0J%9Xs@_jFym1_Bn-4M@4+5NtCUP8A314B7^8QerN+{uOV857a`f!#B(HS)~Cl-
<j@!iiHvuEKUL%q`=YP5tX<U1ij#+wahKUVQIc{9?|LWJWT-yv5Eb_xHfc3grE};<M9vxzc^mtPYM_Xl8zocn^%+%vpXG*!p6KDN
}%cfqGJ19iPFpdj_?=roweq#!4Z+ve;P{e=q(yk2pG`+^+>+ax=BoD!29K`v~x|sM%)aGR3nLchBKw<sZGpuA>h=-
<`gT?R_UBt)(~b`aI2=WNFLD?i5cFzeT0IKK2Et8A%}P{ix1y_b$9`UM%dksnEZlWL<Qn)+q9B(Ah-uK=#*Q*JEgXx4#=N8}GsO2
Fs0^85*N^vTOMFwb9oY4kiy=mhtt;EBt8vZi)5>D?bxI0R6Pd>se-
H6QH%sb>@AJN!CUyKhx*KO`ctaW0b#tdk?qunwfPG;@KUni+)|hWb{iWvLIIP!M{tl(U8%nOpIIg_$$f!Xys>aXSpR)28rWbr+l`
pUXZu!Ul^ZF#Jg~}w6`A)L5Ge6zNj>Ap2xu+eo1u=w)U1@vhrtOsY(01{Tt5YrO+%TdTzXX7OUk+(7hM?S&Yp}EICImjdX`)n*I8
2olR@yxo+!%G;Ut&ro0qsfP>E>W^FJyW@0*`eMj5X=gJv(-
Rk+LQ;0nuQ@5?HIZL{{eJ<bxe?C*@`Yhh0?n#?wjb3eE0{(9F&}gz@{=y4E6FxZQg+=FW|GI{M-
!CiX9LjliuocB=Dbc>cR6`e?=)1Hz-ek#Augx7gH|E!zBQo)eu0du})U&WMG{tz-JoP3PvUI2pjnP7eW1Z%^G&3}PPNfs4W_u4fL
!rMz6R&&oPV-%w8Jgl1wLU|$mRHJ6UJERaN}p!GG&3}N&vR7f4Ck4C)jEatQ4H2-
kKC_ou+G+(RjeHGaPf=upL6bl&LIo2cpsOTYp~AOtVw8Tmbds#SMn3l>!S^(hZH>%{dEmi&Jr3go#o&99{oKa1BD((9^L!izmJ8f
@4y!cgI3vfXkodgsS-<TO|nloV|^@J@kZ|Ahxr<&f$_-uu?CqsQSX5{Ygm1D-
_83%;FQmtFK$jfmuTI^{vKGmiw9ZC<UQjTnc?7SmgKqd(Y@f^?`NjRo!^%~N7`>RKJb;Kfq6WmwGjIr%k|&q6c3#vnMI=efVa6QL
-g^yrRj0m83`|cez}O%zkP?5SpDRwrn>hg^Y#Wu3ifZU^8-AQXHfecwf?kbk5M@gZ)zjfKb@zY_M|eNpSS<pTeBu;wsjU}A?uzp-
|=f@ZJKY+%*^!qQt32at^84VqlPlsZ(CWZSKcwSr1HIx)k=nM89g`N_mnF$kK@UV`r=vV*Rk||$>AM6kKg~cq1{m3ReC)I&wdc=r
AhOi*;$#}*~hOj)IMaRE@fzKiK#Ixb{X1f{OHn-
&eRq|sJ@Dto!Hv4PPz{9kgoJ%$jM4m&)7McWJONs<x8@#VNyoV{C4kEZ!^2;y*YB~;55?{9bKCD+0vFN(`I|FoF$md41vDm5_6u+
?X0QA>D(j^U@*fb@_jOM&R1p5voCXg4$V7bYJ%q%4G1$1y!5cz()96i(?d_DEo&0F6alVc)c0a$53v8jIH#Z96!CiY{XET>?ZPN#
{V!ExuZe!o)ESUPk9UQh%Pq}&WBNO(AE~L7Y4VTXi>e=I^BhTz2%L#J&HioVW75BIx9kMd>(}2k*c==Bb*@kKciH+fyvSmRMKeWz
{cV%EKW_VW9?I2-
`^Fc0jt_%i9^<v$yZbo4?7fh+>jbxR|66vyU%Zz~ooL^)Gcn2CCjUCk8fj)?Hu61;Co<&szh!#Cb<V!kiTVs?CT4@LS6+uc%{OK;
%kY?Yp^U${waWA>@{MT*o9MT!wS!!gOGtYXS9jTr`_(gQ)6^oizO3=={CGXd`g2}td#jZ5RHLhG_3Yr&_F7LK@p*hZma|!tsQ*tL
>$3}()#5QF(<D5LII82gAJUd>_qz1jbo%h<2L|;ZAIwIs_fXF-
i+BdsnaQcoLjPTvPxL&Q1>teMpf!ru4jjwHgiGYS7hqAIIZRv4XRh=;LyV#!;u#pZnDR5DrGmrK(f9LSo%x2(wTzzy-
48L#$fZ;^sk_Tt*+{Q2;;n?;_m0oN+r0zT7u~xf@9g8PSO0h0i|EO}naia44y^SJeE`~Oyi2SBP0`}Fg^97%@F(<z>%m-
1F%zZXnc*tqwT1=Kpd|_S#iHKBn>`amuYs---
u!d%%m?v%r!(1{`}NT57m?k7J_0}B#WSBZi)xsO)baehU(dnH`|_H$Lc9Sn)A;-0(hT$g-f6x^gINZbOI)m;HHiIz-q~Bef7XR-
pXfOlxtM6!q$LzHY!yQdE{n3yg852O-@_M9btN4UtoSF-
p_gxR`xfYPl_#`y>%nYHI5c>_YtLU{O(dgsk&k6t7wY)4&F)<=xIFy*+qr)G{<i<$WChn`B7Cy8vQTd*?p;{yZ_@GXd-mwU&!`6V
8B{BrnT;LJ#>9h9|C$<Q;ha)>zaaa=B@fmKQ_M9O`5$Bu`hHx&d)R*R@X-2&*M(ceyI?ZQ&~KHRjl!E%?o6|-*Zk+E-
q!4R#_RqXoTY>J931ANFx;ro$h~2m;yVq^Z=$ZjSRXs*8H&xeMv6rN-<AA5X13)cQO&s3#a7+S--
@O%Yjg%%{@0^oZXW83MSc^5mCdrsf9&K3uEow0d-
txa)M!rB{yCH;w;k`Za<1@1peIsqo?0%8=cet}=hfm<D7TyX=!!1}PZD`lXl5486w}m=cbm<_+KdMlPdHu_&T}*DI9L)xqI$v5lg
(mMQK!J<S(&5yXTtZ;<-vT=nD4>%cV^-
dF>6yk<=tl#DL)p!)RN{bZRp7wxIFTPkyDKS6OC)9GZkEmL}zJdGbNQ(OICBKcTsBsdp5b4ef*sFXf7t2ohw`<&T-_b-
+Y}wF68yhT;P6`Sw<!$8sA#kuvdE9%IK=(-Ey6a?>*m-Y02cn>2hTclGi$4$Yq0NR)-mWF*RFLn*L**<>(WmxxI-
6k7tVY`Gl@xJ;*F8ymkrgH|Kh?YQ+>R;D#l72fp~UnA5^`rH0>rpYxnFCLy0%%<o&QvRnP}-
@v0sOIdq9!R<tL*}k7;Wv8^NNAG&qsLeb-iCW=A@AS_x4Vm|V@xF6L8RgA`1AoGMvL4ot$^V3QZCZ6kn!|ff%$oN_JNEXu18611)
K(ruo2Gwk>c(1!j=u3(W^VDkl(~uT$M62;!O-iHH^ID~TD*Hp*MB`RbJ+c^)hoo`218xG)2-
H?#AiG)3tJDe$TFXIK339bU!_ru=ltx~5_>Is@=cMq2!9iO&v+u!clY<^Hj9>hQ~a}>b1zx8Y1Yo(nu&0}s~hDubjor?hnr^4?ya
l>G2dYRq7jq7HqAbnf647#$u8yW+{zErpU@xPkLkq39ix9Be<b%fo{6&m&D@@K-Ibjx-
_`S;s1E8aUnn|${#L#nm#FT^ZH{)Id48UJMTu&i-s;b(528H!ASWy8_iB^3#6Igjx$kM#-NIgn(4sHsv(M-&)`Pk**6>x{q-
`%xb3ZNam>3>)6Uyn1+DlCCm{ZRT?P8ibv@rA>>=!UI>O_B6Zk~IUVH?<=qSi5!H<l~o`q`(crDv<wnO@;MjF`T`@MZqlp&7{&-
M{)v?gi^{nPyKnHDKtzEA$L${;tvHLo4qo#21U%zrW;FK1Xy}b)tJ{_mrMwSp__yale(B&kHTWbtw})uiW;)!q>f}IUm~kuUeXhG
-u$_u0L*YqO$mm*8OkUS=u+TKp%f4`Yn?wNnX`GFmsJM_f$6L6hC-ZpQsnJgZeM_<CnPV%IDk8wAV|eyoD$A)fnx8ZvS&o|0PBUn
e*^D;EXNIR;5dOgw6$rXNuiH{nriM3AI9{UY%o(HWcWu#CD435@d(;U%XRf-fU<3?cO_PR}HfR^77m*&{v51eM`r_dOnBvQLx@}@
40{h-i5TVF~48fycBBdMp_rLOU1fV?`{ln{bPQ=wAbN#A&m`wv?ud?<~Z`)Qme-1tn9vlhsjX7Y-
{G|bC2*7X>I|>rcusD{7kz$r2X=LJNKRb61oO*OgrbjF!vK&weDD6CEio<=HdL44@dqE^CRhf%0%zL+s^xj$FYdP!CHhK^nn)A!7
G{KbC34-z-
G42qxT6u>7yz)m)VhL?EN$QsfxM>tC@9x)(k(=Tbd{Q&&u4`{`*jFY8SB=JgwOs*{SFV$iEtMJ^z{OS=Mvxrrk5h?W|0CZ{#eYFH
&D@dlq<9rXX)Q?jBfuZS)M%f4`*jad%}fw5*BId3gJGz|?y^HA8U9wP8(AP9m(9OBM3L$Nl}2sY8XI-
(0t~N7;<b59$AEo}6qguxdTeB--{OtpWIjnIEz@U8-
>IRm^*6FvR5XyeNmRmFB9e#T$j87U0<(&T!uU{@c!j@8qf7uH&Ul3^XQUflJ?#<~^8=IUZTj&xybHwXMVCQqqTq*ZpR`AFl=O4(h
yauTO5Y(|Uv+SiS(VukL}mDC%1@vngBkdA9!>=4-
Hdq^&@Eh(0}VMvbbCt!zs4o~%Q+4>yc?h**m?e8Kok_h0wG)WA+YcML|v6<s)-
icwi$+dh?OUp6#e;tZp?MDsXOBf&^wuKx<H1(DyP%?zX0LiU~b&t#-3JDFU2*ShFD^IzYhQ6GvyLw+^0<)u(vtaTYK@{;EFoyps-
wGUj;m7(>6%e0*l#eE%%6U?-1my2ogQEt+?^4-
DBfZIjCjagFAClz%MEMEYA3^=<JGtrmVfoldVZGIEabKKv9)#5oe@~3R)#7sPHW-
!}+ApPGpUf<Rp=7inQbZlou^nS|Yf~knkF4O)L-
{0EZ1Cyl)mj(^++@ZOCivvx)u32@wzGZ(8hA+C?+e;c7c#bokr3F1U{hL5G*|J9615@WRtndrH#t}V$bonpkNuBVswud=k>;Y&Jd
Z)}}WdinS&WbZ^mHqEq8RqoJ)Hma7K!*D&tq+>ZHA&Adv-
^WQYkm_Q3QSErF$)^26O5PcSPtb(4Y(*1NoRzoG(da<<U=NT_BJC7UnX8nG8m+*+nzfd`l*V~p!#+1&1^3imE`>_^5CdG<lLO5SD
Tss^cnpqYcQT1vf|Kp-cRH|{`&2|Of8O6{vj+r@wvoHjP{)DpSQW*p&#|<U+(==y|Ow!m*v;rY_4-
;ZcH#yw|Zw1n=_cf*v0(KHWQ<P1qWweI)G7`NNt+6-O8QZ{$6^I+qsMP%1M(HV$-~0deC38-
CkmUqLqeAyuD?C*;pNO&NR7T=;*eZO1<}I&$m^dVDaq#-
ajV0KX0x)+j}9+q#KjePZksGp)>SYdM;O=1#=RfF};j$OfWGOl`ASXe44c~H`c4{A?Eeu|Lra(bQ#?-
t(SBKi?r^l1Lk<vMthV6M*al4*XM<~zf1HtT4zz_0qj9Jv(R{LQg>AA^;XWY>y>?-=I<LU-
F)G5V5#exG|z9onYE1g8{~+m*~2aV7ddUK^oVnx=x=LmW|gB(8sCpJby;C%bK`Rf_Q<35Dm!1&-846EQ~lN-gNfj7)#G_f^t>#s*
COV4yjHF|s`V<w7f4k{nY=Gp%6OEUG<Ag8qq?Elq&JY}@3OsyrC&FeH1CDYsIPR+3$fs${w{0Hpx#D@lVmOY!uq1d?y5xRHk<W@-
ZkjQiCQndWJzvo{B=w;9~nzqPfy=v%G1;Vqs>YdFZiCQ1{lo@TIGp_cm`3wHNEVd)`hu7=*)32BlBlXda?R8wLB$a5-
JaAJMRqgZ8dIqozMpU{QcFet(<bow)$#RKOK!vE9UhW;;9r7zi-X+V41+#a?-
ls58TcLEi=tPALFpb=cfkK)c7pLcHV>e>Sq>P4Ft17bLD`R`|$kW7~|`2Wk9)3XOjm$c{1wA09W41^g7`+Dvsqx!WDySMDG|+_yv
B+b{+k{<k22IhYp7rUoAaDY3w{Fdb{tXa#Wcq&S~zysa2f^G=9n_^u7en8ED+dnn?8fwtn>`HikT+L#}zExciqpq(MI1xBYW0H_|
h_8vNh6_vN!E@;}2+iRYE<f8Xl!Tr{^Kldx6ah4o-6eBREI<o?@SFZ|EqAQY{>ePxK|o-
cJKhwSJ3e{=R;bE&s8*;Wtt<wN<MlRQm$X-~{hi-TE__`^y+vu-k<qkHqS)H%ppjr)BwLsvNuaQ%D_-
;rH<VNZC6=IC+n;9$=$l@E%(2+uNeo12sFH9WtJy9cXro}8CjjQ%T3HD-
43qwcIrp*ea~4PvZ=IsI0#%&zzZ#=>6@`BRtr1Y@u`s_oip{#<MbF#_Osbz*}w(pFvGX}-
g|*<%vR&q+s+i@gfBnZC1|PH1|DquMU<<9zlU`c8WN%#Zt0?1VIR*lKJ3VPT*l>9*hGeoWrq?R2Is6Fmb{+trYPvfcCT{=z?fd+j
^Sn2@J5>N~KtU1FX$$_j3!agwi|e~RFK98r({f2_UDuIo6mb^A*CeE{RL8wL(#2-
|9?t%k6rZUMIV^p_*J3U|rL468zHBr2<L4!A_~Cm1nfOpV_qj12K5LDMMxCU|-i9~G$@x@~;*EQDhR=a!!La2DaGOnic-
#g&=%L9O*>v;H3NIu_nw_?+FM<~N)Vnbu(Qh5HLDqlx~HJ$yyD>fwxb?@V`r<^zf5zZK3Y9^UAPJTcNuJU3jX_n2PuqsM0@78Z@Q
gE=Z35n&tVxsR1RniHls8Zz;Kf}K{0mc!5Z-
<{y}{9Xf2)BK~EXyEoyTX$DH$LPi4KgTlDo6PIX8hSle;v(@X2xFHI=@%T|k4)q1dAQNb-@qN{;X`r$;F%;nS@!(q-
($Xyau+X=k0i0s)ybKN*8D^*VgLQAz7<_DzVYID=g~Qcwr;td@qMcfYq{X&!K+(_Cf3@Rdss7eZqa`3RUH@lf+qI8;GZrY>TTMC!
S?OS`G+?R3=-l|dXHM+)}bxkvaEYm!xj0hXsWsM$4&B4Fxv9u;WR!MT=`nO>V@~c(qmEM`I6_n>o+}TJimW>D|q+9m`2-
MW*XaToD#hKB<Hd?i8H%rs;|oSTkE<l-
rdqqNk1R@HF}9o)a!TOtmyY8#*BA5J$7gXpDxS2s%y5$>+sGWd?#z1y>_B5c96{l57>zwS3GoKCBN-
@$nk&hal}8G+|unGc}lk|_f~h+G^q4Kki)x0pN1r(%92AJw6`msP(}2NCVziI^ZoajJ_|n?{4pg*w8%Yqf;llBWO3n3$v(vo+@<z
RYpM@Co$j$G%-pF!Q+<MuQ|&ZT3Qtb-XY~5QCS6X{cX!`7e9`aI+q=ddKfBJZI_S}eZ?W{Nq*(%%J7)OeohE&XUikcWz2@%w9;#=
?r4;_+bIo(+s2qGWp_~EXt^Oy=Z&#@?(v#jA@&mU#`%l$k(NpHOq%OrWkBh2de?6kFeWo?3GPfFhmEkaF8mmwlM1FqB8*0n4_EjB
L?8h34F3&ry(sdPch*@Xp%m3&7Gg#)a*89+5klfllF`~}iik!<K!K*iE5Gp<Yet(g3?Vg$Tw5rLvqoenaXP!KQuF1lGkvBz3Yi!9
KPPz{U@6@EHvt>`K{H;>-
B1uN4B`2%%w<I5#s)w4^y~^KuOZ_uhdo|5rrD}?}GnX?u^zpDROL|k6Dbssi)n&c$3ZtH#X{`3kcQr{3m}#u}i+Af<oM1mSNBtK?
f8go!AB8Ou-
W;v;RdOcV{hgXank;yC@NV$;LZ3u$8E;sa7ruX;@IGt~X|gz57J3QbxjOOSb3Yn<dhP9+p!xUPUGq{$M_Wa2Cp;UbxAYdHi8)b!_
#Lk+@k=SbTH+OhHv#oHYSFS5YCCgjKIFNGUYXh#9^D<eXAf)0y@h?{hZDXr^FhzWk-RH?L2r0>)B&Ovg}Wx#_-
gJMhN>smEp<1^+YHjj`*==SetWI<hL_t9;|s6N@E(9O!QXK|!MvLf^0tI=Mh}m03?8wcJI+JW@6$5(H=VKWXX;(`|F4CbYSBVoQ~
h_QbLXvV5F9=cjqE>}dl)am2KQ&QK#v{g$SIzu_|)`#FM2#`kZ<WL5j}?8JL_?fwe^3(Y@kn#+z)!7iMm_#EeU6lT|Yh_Wo`Y}%P
zbZSA4W8@tCBCCwcyu_JGD_Z>8@1Q}YsiAf9SVU#H`l-
ZFlzX;3=3Yo<2(8=wOnW8IbB1Ut{8IjF_@Ph^(}LzSK|YT<A{@y@9pC)l6+HK=f9(EErM86LmnL-
3b?)1Tzcnf8F<sfd4EC$(O@Ua48!q_>fC$$7h<;(mNJw~cRFDGURdf4CNCB*Wd5^t!Ob0E(X?KBoAmETiZFV{b5ZV7%1snPQN;7X
Q`a-RP-H;eqWo(Wx))UwmdSmhlVKH%@$t$m>kvH7zw**r$Ff^PEBVQtgG4-yaQ-=%VrehBJUp@{As|Imp-Ar0*WR&sB67<Vrj~4&
r@n*TL<_-?TpXONe>l_*}%ZtP|gD@scP{uy31#{)yDFh&#jkgI-H`DueiG!nbgC-|yz228-
AVzrb+!ql4i5yQ4$kP0%D+HkLC`$&rcn!qXD~Yqs}M`ysxzMJf(@SmGePmyvj1yy_n4|L|+O%6s7Ll6u_Lum|0ydwz4?au>q%frW
f29-
@nK=KALT`<==%>crPs_|NzzR_I{FZ^>Q*Y>w)$gsZlQk22>#5xu@)3ElGCe_r$0Uc>o^1_{O@yhoUe4)({1y8V32BT@SN@U%j62~
UpvJ{supl_~bpbXQ@`!Tcug&KvAb-nir~medZI_MG<i9bm1CALT<d=qsA^cUmuD+Hb9@!x0ZLCrm}*Ny=|OobX(jkNF~sFQxR6{`
b8jKH|bzO>oOB@n*PBG;UZcjBm8A!ZxN4f*yz|%WwXLn}shk+OJI*!&fvi<lO8mi2c~gTNi#Mxh6cC(b&s(4{fI3yU=|&9l7@n?@
!je=qpb2&F{ZiJ=;oj0K)S}cP0E%cfv<*_suF#U$}7cu7VZDos!BYTF%p6d(XlLgBf3oPZquk&s(nVZS*(9CGz){d*mTzThogEio
QM3d*Ocx8$98)_O!eg2E8sJcg0H25O-
&j^x8Ds)0zg0nl1fV^ow(DBzYv3^GfZPq(2YND7<NxB^ROTuR<Kuz?I|O;gU66%eqy$Slc6dp75Pzo_kmIKP1NSPICNHBF0%QZ#!
Lkb;ZX(>Izxj5gH2%Ejc~*<PnlSu%`7gt9=91ZBFR5ck`%gCWOad)0>v(j2XW$Df(JC0d@_3bJXjQ-V6A(-
3iU??l)6)SN%_)NuGDL&c7m;46Av_v-TG)m*2yGO>w=9V`&;r;wkzB*Gyw+HA?ydsSRX`k5&GaqxSPkGAB)IWB#I}B+qq*zc?TDJ
B&=b<eg?YJ5;~Jx9}BGZ#mO_rurSCvkiAkroF7Q*IQu>)3g51d((2>*QzHoe#}cse_}d+zi_Z%D~`>HKA7ex2dk4j;~7Tvd{l2GY
d%@awypVEXH&@;Rpxome&JvVFRIV<c2@OP@_tNdAuRjraaH{ty!2$5W2xWqjK;u%|G^s(eGhpU@pvhIv{&|e)9)Iil7pePDjw_PU
9RwuqMl9a4gb`**9Y&@orYfT^~Kjtm|yhL6vBP+_`8g4qSyAQ=3zI!-
UlaRiWVK6nRpf~Lo3{gXR813W|)61c7e0ZT`2J;I*0JyqvxC6qLf#<<@X<zdh-omOTHJ)K`rlTPmF{A-
B{=O{(p~g9wDw5%@6q*(dkqFghR5nseANb+_U@rb-
&gNy?N+fUY*prFPoD(7v5qgynJ@wzp6RV=xYb(!PO7^K9{Ky{S9@OKUP1Z{rTfGPjdV|MfU-
7gxs%aenbOd_xSr5U*q_rJGr89o6$bB;w2-
!nwO@tb3gWHkeb)&!ydTsR$&iT@hySB6y6>G^jSRYr?guG3I|IxAFzk!xA21LkEQqFdXxODUGuvC4K!A9C;f$Mi2wUI2k_X)U-
0)N&SA?wbZQ^oz3C!*uNKdk1<e`zvB&o@H3z1BpmPtz&#DpLi}1JbI)KSHph0TQ+LQe{Q1aDiZ{R?!^oZbRCBD1jbw_RPpYia^G6
(v3NbNDiB+poL77he&jL0Xe^PGn_trqu&|3?i{{LF+Uj~<hn?AV(1*ZX)#(V?Py!{b$ay&Cbf;!IjD{9SdPvp{8G(Z4_((1?!<yl
A)|uz{Y!g~$_=sXm8zUQ??<cR1Hkj|U3~FWi5|ga`EpALDCzD)FzuuOMn*U_^=@>z3%Nn=E@^)6YWuw&4MyhaZGN<M0{uJ^ww=S*
Yf-
(469Zj^=6DB8O?^92S2syT{?j9Q@Th#l!<dyq5V#d<LI*QV$6Ylqn|AHCS*Mg+U`+47^Z?kEq$UDPDv#?SWaVy@WV$K=b%Qha_5j
egombxjZq6%87?R<RTl9*nF8{-!WQ1e@ijKOT%xVv9RzjD234x)>kK<S~p<?hkGH_zj#!Ov!4T9hxL*-iFk{;7zc<B5GKLR-
V?Api&Y&~Eq?Q86P|N;7mmb3^hDIs_m$E}Sk6LKixu9ZFtG5O5<S#VN8cKlH5Yr%Wj_a+9yRLUB^Ghw!5-
esZ6|(<eVu9i@(aHJO$fb_=p<gkNafue)`H!~W4{lSvoO{%p6H;2RnB*N(aK!SHN=nKU#kJ20h{XRIgIzSt9UE9>yRZkqG_^(2}>
-7{!ZrJ2`ea}RWW|I%5{()IN_|w`;0ur?O*!OEpd4NMbm&U73?o+##1Y-
^i1Ea>9NqdJJA~7e>}(f6c5T9)_9@z9?|zF{PU@a?8}jV&$Pca2G+U>@AZmbsuMnwOZ6Js#x3+7ayXCZEXBY0C2K9ud7}9i*0BzN
#u9D`yyqd;_o`lC(H|97(haXQ^z@n5vzFfr`&KwfGybsfeXP0rk1=P}!^+XWC_Rj<>lA0l@^0%}t#8Fe?_FW4lh4j`PO0pxm-
t64+{FX2qO~TypIeoE74^Yk&xXB|(&mnqZ`3_Hgx5w6VA$;5IJ^B>I<@~}e#N_QD(t%J{dmfIvljLq%;RV8^Q==<a}~z9py|fPE7
Q57cn~gw_*lZT&J(YztSkIEc`v2>8(PadUDI2^w}X|PEiO<wSLEdB%bx8zhJ8)wrFtq}$$bv*JnM1%!kbv7$1c;}u2hfHt9a|A-
te}wQq5zLySbn65ZHg0TF3O_-{S2a#2;g++COp<AuhdUx^GmymGoj%Cwc-t#+q~n8g-!OVCM?$*S*TP5`Dq-
?lbM@R^_@A+g~qbp7Z{T-b#8_Q~oVSd2741SUbH}5k`8M=bTdcR_G+if0udIhRU~ki<f++H-
30SYHOaFf2!xkc8B@l%UDw~e`_0S)O|LeV=7l}(eKn+u3CDSJbINiOFpnu`{eM4np59pIp=F#<1IP16FzLau^N@D33EHVVeCHV<9
1AMHN(U!L~||PcX*B6sriN&#98?cyO=|bKb|nwVa!bBLm05a7(i>%B>4`#VSN2<L*5vlDKzfX*s1B%l2=^ve80-
~rJtPM@}(EXW32Jx!?jxbY4&6PQR*4Xg}eZH?Dp~OIm;{Q>4&xBZ+X7`uj2m>*8rW@_0o#BhcM^K<z6;BUud`PYdr>_j~|u@d~W*
6={JS1GNs1f4C6QY+iVnH5qM^J{)P1x``fQ;g57&K$N78wR@K-<Kc`l7Mqa#j-
;oD@f~)bnj;`{p=sB8UR>GB|p51iRl>C%_haYA8?8pE1&Vp(6mVPp{<M^G@(+~6OdCRi@G@X^ONIkkjcn&lAk}7)b&9DVZv(NW_4
m6!rEu45^>)>a@xqo?yx6ZY%Gpzx&_xB-dj<_FvBfhIQ?g9FM-?`2pU1tTyV+eNudJ4SAIsYBn^ta>^?QhlXpw5cC0-
OW9b}RH|5Ah!59>nuw&9n|DRbS%BOXEE&`G64Tpzncm<Hs|4yX~OP3O$qbb+QIKJa5U#d;HGm8Jz4n^1lZ;SJHb9?|?awS^&Mnb^
IG9yT0M?G0qizZ*u+!PrZNP#TvPrE1EB#XD{A0?`diw=xoAx_|L59zCB)yc;IEak5tdW4h;dnJ3Y7IUUK4bMZNc)W}TUS1E<w@(f
fPOpXhleJz(hZU#S|ev&5omk07;G&R@<xYP@Le`2D$)-
0P9&EZRCvdo13sX#OW+Q@D@Pw~zl)G9EVl2HHE7n&%wX02(9VPs$tb<r3OsTU?-d4x(+P=L202+8W-
mkvo;{e;6&}H~O7;|M48YmBJcBdn<c!IHxuEdrWHu3k1KKPUajxXc%<T=egm>Zm;A0o&%@l%u4D1kh=SX<`l*NeQA}vlgvHOyM5r
5JX$Nfqvwj=3Fff8NjV#N8`<-d_oJSJZ~Bs@|Kkbwl3MXZ{wwT<`-
z&^ZhWu#Za&2S^%nNv9o`=AG<w@l@UHfAulFF0l4l9$P$BGVVbO>WW}WHVOP!H|-!hy}G$-
^T&D79N)a&j?c~|KCH#vLB#lYlQ`XBDy&0bshdrVs;^*hlSp{cyUJ@Vv4T(0;_&EvuK<SmA#j=fKf6y497YrnM`Uyk@Q%yCQp9A8
n<Szc#*Z|ZJrRa;fW{0F?PIle(WyuUMf_1)M?%;%z~A$=~wtD(<uJ>e<3+v9~^cZ6$24F(R;6y85`mFTZDtuu{t754QDrgJAAUgD
z)Tix!<wx8=Sz8N<><qJ8>J#pTx%yXV;{(=&_Hqyf<y$j>3%X5YodhgKiikiI@UqfQ2I?q1V_*Qrmp!>OtUqN^`p3no|kF%|=j(A
;k9Z3za?K`#H-
CMM`;=|B;XRqmOI}MQ51M(bd(fo$k^^qt3Ds|=zyc7q2yiV$hE$4!kizELb{y>}!L#FXGEd=o#c}LzFE=x?`DJ*%3B|NMfeCP%%k
L+W-;Y-ibo%q4Kr^^z%?7U(A@pdPNMjwPL^Xz%uL-
0Y2NNi^Jz5Dn!odpViI^R5Mx+;3hrqr2Yxg%8Xz!2w4uHViz`4~$*Pv$LGE>-
7OQPW!!b=$)_$^AE}b@uy<UiCaViBV^CUd3~uIiX?Mj_axL7D{;r+SY{{r+D<Hw-f$^A7iP%7hc+_o?X-
L)#!ebmoiu0yi@z~=tG-|6KuHsSgKbbb+M`K@|;boj;a%Xg=tIl7q_N5xXP}gr|Q<wSC!`-
qH3w=TMuvC^_}OQRJ{Tla_4Tzv<_7*l@slXOZ;B8bvWvL3~F|Nvc%oGmWo_7y{38I<h8~+pza9kG0&S+<yO%zC^@z~Yf$$Ie4sJ7
x)blR{&ziFt>1`G-
*S<B26GwqS&P55dnS7|j@D6&gI<B?BwMK)d2&0q=vT1}jl9EC@z23nwL8YI`cL#KL&rqFKK^y1_}5TRNa{B)|NHowp6Y>q0(L#Ub
G%jQSr>-Ll;U^U##ifSBX5wX?V(Tm3Ag5gXWT2>_p6?1H}XpO^)=$tMBfg+RrKmVXS-j}ZVya)uh~<2C12vzaK%TS-kP-_hIIBia
&bskwcI^*LSeN~GrQhuVONN@!ljromhrXR3_7YGO&zQZ=0E0=yX$;HSJfZWRf%5_3^^EP_!sgHr&k_bOL!mKSsBGaeih#t;wI|%_
(fiRv{fs<nQe-H+gZ*aHJ5`|3^jD#&G<*c62n7?8g7E`Z`uPlulF+0t31}ifRCI4co}jZBzmz9zeBsj-hpsJdWpZp$K*NU!@kA7!
SRfiV7CsGvoPF2x3K2I-$3pHJr%w^!tQWo%D2ci2cydHl{^ji0e7HBTZ+z@-()<aY1z-gzu$+o^jC?Ng#Lx-XX-
@bbu)8w_TR7Z3eXg;<ZKJM0~R!%(py$OlA0oC*$28G^ix<N8@#aSV<TQV^f0xFSpBf3raSB(NbO<XgzLD#l7v@t^O2=6WV#P^ewF
Y`7x51cdjfvSjCWY9vnFB^Q%t7utElDs`wKSmLp(pwyW^uf@#cJIngiWK5Iq+;eLUpgnZlEx=KvpRvxnS1F7E!HdKSTz#Y6HPIS1
$ssWA*y(#zGf4s|9w`ibZ#9Da}RcRXNi3d`=6s<~FCIryvH%TDUbk>du}VwCru=zV;qds*!#grOH>A?GiRFfHY8!r$?JCf`>a^b&
*{RS_5AW!2I5Eu2^C@BJ&;uVgus)qGiq!|*Pbn1EWa)GWfhOm#9RV|t@HjgcVS0O>cNe-BSf?q%UB%_sVscjLdm#HX9o6JvbzmYS
m63oh69EBpks2Gd(O%gj68iZO4rbtz90%Q>L(tBA$e`}e5x!0&|~5H#qi9(~Im^jaMdjwt$a;xd>%J=(_dgeIWa>AL=CKBnPqD*c
XA_*OK1^zdJ*Y-
6i>1o~@6m~q}keP<&*28&%!*&Sq7!B7qFpK$lV)<>ft9!<n!tv%nnTkl``s_84?%t6Q4!%=<<yVB0~+0DDsGZ|u@k#`TgRQjze*>
fqb$KkwRe^gh6hIA9(YUwi~7d6RmZr88&M|D*&cBmcj-
V6Upe*bc&##9{URtXale^PQ`c%H#9AFLj!`@EB;s|t7f15PacTcUBA(;hy(WnBH8i_cp)J3~z4<cvx63fRUSG%ndI_Nj=65E|J`c
c;p%!h;=cW`$M{5AZY0s_rneD#R?r3&gK*c{0UGI<tzn1P%VW;RBK4Yd%b4YP$E^7MYghPs3WyvtLVH13}O6j0TAP(&kx1gVyI$i
=KF4?WFRNqh-8J_d^M99K7q7WM6G-n$v&JxirEh4tH&`f7}pHb!wiC{37`+{IPFY;zvza<>*NwmPo}8wzX2}x(~c)hcg<(-
S4L4%IN*2*RRa;1{fM$i%Ty_h`sZ~KwrE82e^uDp1n4HsdbL2-
^!9t(e+ebd{WNz;uMD&Rh*62G1L7zdfgk1zSmouXAOSQRN*0?^pr7;RqFNjUOZ&-#NA`1uR(akmt1rB#n-
DBeMCZ&Y{}(UsuzUhEN`z|YhFJysF%+Egzlr*X`TL`s&y*p@k;i#Jts?jSk3<k<AA#4KjW*y^lfUNiFl{HGR1PLCtwEyn_OC+J4N
>dgjqu@mnWW5JprBg4NPUG_iL@^X{0t$Wcw~vTXmrq$e+*?7RR+!H@NAo+w!c9hpt_OBlNcOL;9oIs!j5F$+z#(vwl3Jt#bI_P{W
p<$h$BR+;tF+UzhYH>kZ>8zJTGL>0%#~=Y2>F?!+tb617$K^;-
STrD=VFcx^c0A`CDJ;Dc0>$A^V)_k;R9z8bHfHK%suU<8N{M3{?MTWpeihNC&AW4x-
`39EY$=0A)%G~y3970<D>`w)%Cd;x{eGxLsx%_EEqJi<EadMRJN-
tg_}-2#_^wGShTw=`o9UUUs9R*_+R-3Lq9BtHHFBO$DNa(whr`u>ELU_9gtNWPw28$N8&13^5w(2>B5EAxzh`_iZDUg8TVdF-JSF
Y0ICh)>@2ME!Kfs8LztaCzuiebM&^E67Q&_$d7G6MB|vr|nXhZLxoL{?QhR&JEo)TDMfs%gZ$WzwZM)3CTeg^o4iuFcx8DpflN$e
3IVs8>oEH@cY9@3VYDQ&cgQwy(#sTxjCV)s}Aa_$N@K^@4Rvbp(&wfeujD9oYMIIJ+7<j;EL0uBl&*xTyj5#J<+!(ddI4Rx~dQ-q
A4Bg$Vi!r=-E5LQ+<ax{Dh`ucOED@Q#8JPxPQXB^Q(BFQP;(@L-dDsP0MZ$)HkB=BIl@`xC)z;bs-
F+F3Bpl%z@?&D7wO0>RVC+5g(`$-m$QIwk&h7sk~ztX`XX=Z6rSM!VC&;zT1}K$64-
0O<N^i%}=x&)UwgB%xHSbhx`U9J%uSQRpUa@ye}hO8(}XBL$g5VC^d!Umgh`VxK$DtEz&!}oTDl8(GyKr<tJ(kyE!P;*qB~Y{P~`
%^!_{X0wHFkZgsQQKM!)N9Cx#DH1Fb3C_Yi*l>}oorMF!zcjNYjyNtd9&susvTDgzty@2O+y_I?1XbQVZywPs57a!#1&^$|@5BJ6
8bs~STn*%*><|>KN@lj$=UWwD-Ux;_8w=-
47gZe7GXKsbO&ld60eo1_Gz0ikbuVMZ@>Jb=XA#yd`N20I9mw>Z~^YBEicsIUs9!6gy?m+Pk7vBulf8vd1TYpY}BZoUkyZ}Ag6W*
n0&col4>3!bmUcuDmHt9FwUFzXU;D;i8K>zF`wVXjp4`kFC%`kl{+5hl$p2I8Y)ofe$m9F(hQ#Q7uZDSqqPNMJaI@#-
@huKy5;==U7vwf9!awq<@xz@a<RiFmpgcBL!pYT3MTS@=$nrUoJv*4N^9VHrq@*%nW+dGkuIo!9r%Sl{SW@%V!!sjCo)S#mcdwxr
JnzfcUh~^6znP~Jj(&r8{jsA)={+qwodB5p;I^rz$x4cD#m+k&!dGi#?+ZPR+ms;|b`ib~erFaaMJGIcyHJCUnTwY>LFCKPz-guf
XVDx&VZ-$;)`Uw+z*>Z+<SCv0Xjt4DUEzC=D47ui5`EAkag?Yt)KzbH4-B*Q{(-
ZBphx;x08~T(J`^OTiYwRi*>u9@(jn))X_PCa8$F$MTDcDsLK5yv0>pXGDpw&1x;dd`9474Uw+*>Mnx%Wf7wT3tT0ole=YiIOsps
P*sSWRbv<_QRcxTfBNM?s!5e$e$2!o`PyohN=!*;P-
64j(>Xru$1}SCKD=|KU$~MelyMht7DC9N`J3WOY<$MLhs+Z=QUEuCsFVkUrNF9u4DBKS18@ZPH)fa`)-
%D!8X1o?C0XMt(f3wUT%0bFNR+#H+)8fU)nO&a@6ye$_+H#npFzGJV%y)$gs9zJ^?5ZK_u!+S4}E{Zf6=OB5%2RH~y|t4`|J;~9-
mbyRD`dj*Y4muDTS46CSbN#)&4_j9fLrNikS>P$L_TIb$T15Lg`Ok?S9pG$maWtzk83v;YXGFmKm%Jij=1g`s-
Nw+iAYEJGc92TD^wwYA!UF6gc?>zY~m0<-
d7O&$n&v(sVv<LWrOee;g4>GK7o7B@qS3$ob+#0;mdc3l{y`D86(pmkVa8B_zpXpZ&e+S%JdSzXGh8OWT%&&s0j2{x*YJ7I_VR6J
MXFTbeLmI1vTs2%^xcle@MQc-pcTbb{AF#~5($nV2Ve*?hdbA@i<a%NL{RwT!?{BYkk8OJJM<08z_y_JZx{C3A!h@<g=m$t|EVWz
@GeuY>SKick5#3Mdn|{yzzvqzu|C%xWSKM!FDYct$A9RTx<)gXW-|PON$E-
f~tIqx*J;LNlU_;!Rlo#buZPRYwsX3ZEoT5rR371jkUpzn;I1%>~oR;~RAK)VSAv7(p5coUbGe|xK541dc@1}4GsGH7B?3JUIJc*
vAi~fw2v-5<TgW9SPf82}cHAJ4dr*FLN{AG*maJ#<qagbRhy!R_Ld-9Ta4*k~)cB)eEU)%T^qXizujOP=1Sn-
9V|J1>a$#ed_^|#!N4`B4X;!U^6om+^u%eyRRfaU`j&Kd68O1!tOXqoUufxkazoPVv3#yuO>+;yfOMZ7^fkG5u@j#p+n1C-
n}zQ1Uj=csMFj)i#th=wF}|61;V`%AB1i~psMe!PQ^oF;gNbHaDQv<5Xj6?2ZJT=a~>>Jl&LyYvU0U?(<5Jpdz<Xo|fp;r@4`pXj
NzHSPqzbGHT+55P{&KXimrUn@mZh^7m!!qers2UQP1V!$!_K}QcR#;wFhA?X)0S=L~w-
b48PiEbwB|0f=JFso+tz9(|4yYcm&W9I)VzeD)V(UwtTMdzE$-!+yssP!Q`;Z)6VRPn%yoF-vd+V#cz-(S@dz|JN1gP~f>-
@;m0L`z|=MLZ7jsXFmup70!_&j2RWCVd~?o$xA}kNW<F@woHv!ihn@B5WegBRgxmIq3OE?BB$1W$n4J=HaJKdG@?ly=U+pE``Y^j
QdL?%-
Gbs!}Q*FI;&KekfU&0d57@UexN7bvg|cYGX?*Qxu%b*63#%>OukR(8k&PVDsq;suxjLN7tIiT(joS<GvxQbxmNQN9+L1_BP&}Nbe
#8Qt<>WnkLv%#+W?&|zKRm(pjT>>Jdmd)#&V6ypL>pY^_0<TIK<kVG0$73IbU`58cb+;SHPwo!}~hSeTw^Lh;22klrT4+;`J{2V8
@zY`b_z}UaKGSu9sc~?r(I!E>+(%#Sy*so-KrR`yA0ia)!fxJfTC}jr-+1lYT_}b7LOwYS#@t4sxg*Z%5+fr|@0rm-
hDD`h3jWPkKU$3q|wlqnAx8_ic&M6b=>rZeDtj@TyL-LoIPhr*h@p&zpqbl^&ld%Q>krsGP9ud4o*c3-
3(7XRGHR(NnHrkGizyt7Y9PdAEo3OX2rT&cUwR+>fW$7s#jaPlbjv&-thDrzDQ-
+sMDpbFb^Ze&HUCZ#Z)IiSIMz?6sP~8x260^1U;i>8dV@SOqW0chYCavi~$)RP3`q<5$`oWKaF4gV{)LwY@Ii9M(kP&E@-
4PSG}&t^ufcyLHJrrDZLSIu8Oi8D1Bg*(a_!%Ao4d09<dm-U^k@)r9@y%)Pa{HNU9mhxj5rPI$NN$Le*@ZPCQ8na0v`>(UqVPI#-
@&frDuPln<3PP{2>af!+_pXoKNliy_;>x)M^x#8<A)9<yazgKt-
)61FX_tJg+He&Up7Thw2YJVK{HGJmRJZnSs^}E4#Z_{}k%e#8gd*7(rrTp7WG1a8A>pUESF{RzKob$D=rxfp$_Jqc<InJND#a^y0
%ia8qKUKkMa(UvLFZ`*wk$##j&m4Z?5{Sn}LbqUgzdY0)G_*Q+Kbv*>JH4h7Z-
|eLcs}!9l0K*r22zvi>pgfz?#EX8JKQylg|C?O2T_;i9Xz(u<8Ri+Os|9NDf|&6e-
(Ss9ITVd;Vt)%^)%Inv9+^?GqfTvE&Zkb65b%xXXtsHYI9BY_kDELdTJ$C*vQ!AYo#7|5ubRom)maaQK?0u2cnl9hCN!eFt%_{rW
3W`-MrU&-
ms4z?ox~E$rZQMW*$#7V`jJB^}dn568#zd(|D7>eDf=QR!Pr>&N9BT*U=!r(|L$j1Y8|z1Js~hmT%XzP~ug^{pu%}9^}U1Epb=ab
x^xCcYEu7+%TW<CF0JYfB#mACMV^ca8w7iA79DWQ18Q^tgpjfen;&CTBPKiycyQ~TkmT_e*;$w{pVQx^wOv9vbr<<?ph8Re$u!JS
85qv56N{7FYyocW)Fvt@wKx~w07@K_+l=4M?OQ$kYp5JEWf+1Ntb;#`smArKAl{lXyN`b_olo3sqq7%k9k<<KE~{>j4aZBvZM~P1
^3_H=$eN$dINfxe&`<Wn`lw|rOdSFTeT(!w>I9f6*YG}nne4Z>8#g0`u<Ot1>|XG&N%8Qcm=;=Pl;J~_%Z%XtHl;k<47GGhA(|HX
dlMLuKC`bIbSqS^!E`n|9F-PTkjJ6a?C!RALDPDHy-{|#Fwzcq7OY9*oWPx^keS(FT5Jo-
2DZ|4G%QlDZ+TP_xpd0KPb9u)_K(2iuM7n>66+^$}fC0>^oKK#GWhgz<QwbmYN7WJ8Fr!zFqUB;$1!Pu8}iec>d_FpVMaNRqfZE`
X*()(P#3M?+$k!8mk+Bi@h$ipL^xZ<M+N0S2V)62*1DZdXif2$uPEieep$ob&=6U4fVhM26&QM^KJXz-
D@o6OVpKm{Le(^SH`<{$n%EQb7Gr#3Hf^|{Llq`;ly_*7%HpfP2-
ibu7V>S_FRkqpJ*G!lhb8dZ|(~}xfjpB=(Tv480V4n1Ya#<E1J#;=00Z)o}-
(Ky0$V|L${nUe$;)OLOk{0evdwj+%<)>^NBvj*3LKTUc%(0o(_MFJVI^OpzP;ci|6Q1eMvtPd~oUGnylL8kMCVIzh}7Mt@KS_(XH
PqyM}L{pHclI@N)L+E3&sPZ;4~gx!R9$Rc}E!WAF{BVfFq*PJcJYo!XyxLz_yU=@vO-DUS}*U8%F5$U(*Uq?R}8mS@aP^#$SW&sh
m)KF|A8^VE~M71k6z7}OWmEO(*CdkSw&;Wmf&c10YV=N{;5{cI4eXT@9pVfUQ<_(shKo<0^~r>8uYE$@j!&HuxsCvQmp$gJDmji-
6&y+xzH!2e72Cs^L<!#6$U4_7izycFVH&1bSD9|UvV>=nEJHm~rU;k4G7?hK9RM2u62Z=P8L^D&lMkD^B8POvFH#`>#!z2PyNjx#
K|QkCTdYmv8VnQ7fO>bhUZjjeT_cy(yiUU2%quYIPtT-7X9FyWFc4BJ?GZk>F3(hJb?dySj^-
dOR5s56b_zj(vYH<IhS^mi0B(C~)MG?u1!Y$fhmQaVmkt*_FVffu|BvedS8%@Vpw`rFMs>W{I$^s~VrvTJWY#?mxP<PoTwtv=7$J
E>Yn;j2G0{a(6eDZFjQ?F3KwV=VQ3(>$K|S={XmxcwaZFEt<f?b<wdimF+nhn4zHraNUS^|9dA4w>$hN%z~NR~$d6KUOW)UK5}*;
O3X`Tl2g>Yu$5ds3X@oan?Tv%RILFT12yd$+Q+#o)bAS;sASp=kGnN@SNmbi*J<|z6>5#a4lZlb4}`*55MXE9?~tr$7=C@fZ^d5x
K8dR-Y_Bdwrh8Of4kF}GFS1dFR3MW)RkcwEy9(s*S3E1G}ZdXDt*in^9jp(C7%+`*Gpk%DNNh%w}{$H?I({<8!X}nInXfgQrrKNW
o)HC48AP6ITvGVSYA)r$K07GG$g-&cP+l5wm^*mou2sU!lj3$6VBw-?u)q_U)5<hQL{vig?)~`8J|kl-
!0SkD|uk?1;mGF7H>N04o+$S_tx$cx%=(kPV4D@4&+5y`;p}WPyL_y{`zqIci0~fy@1qCTjHg#_Bn3~@e4hp(cF#yt&d;4jbAYI@
ZOMhKs_~;KQ)c-wDB9>=lE|+twZ#x)D+1X-}0RGx;Gwv+`^3r>wb&u8s-6?#!IGke^csQcmjslmAB}1<qV?k6Ml<zOR-
~|>HF2b6S!fm_^|j%nEsr%58{~A`s*#@PpU_4_?^9YqAj8!Yk%&Y6JBileXsio+^J2xg(m>7L>MwKtcESqeW&^1!E9-
||8f;Peb~cGJk+159EfG@sq7}^{Vjdq!m3|A{1W0<xUQMTf2-bGvA$eC!kO3c4qoQwA!qTF=j>70;kW38B3fbUM(7*vujqv{S-
CkM<2#L?xQX{0TG>VTF|pPT*TURiv0Hnap3mmKy}U#(EZ)50=@HJJ;RJL1V|<leLrf3nL3E?&O3>4_U8<&a_&sw!%xpqO6l)dKyl
3%d#sjHK`jF3-
@&7#!j^~y1f(}1E81&bY$C$P*)7<OtRNgt_I|@q#o(jHuFPLGOzFpBVp&x?RDY14TI#SqaVc+L@TWVf+jyW#kxibihq7#l~rdUJG
iQ)5jX=7e&<Za2iOP+NP%UP#+++C;0=YtE*x)ZG=b)VH<%iWEw_6HZ}#v-
F`da=jE19llQ&3Uis1<^dP*K6_j<NN&?Z@t|f(^*Y$X|HmgmeKPXkIkVxp;O$Ct@K`n-
xdBG+DQ0R^cAObv8HvVy<^cX4ZK~$xKkr>^mQ%soGB`!DSRLI2;RPU=t(?zM$@yKYh614e{d2Ve0(>Iss6~?Fs`Oy+M+&A_Es$#?
CaX*xi@>g9(ZML@yLN2LeIk)4a)r}n`smF7V%NIGs#J0x+e>jFHBs9N8%zr)oA4GHKD)9xJ(apy$j#STD~+c&skOIT)83YsTceS?
?tY;RnDkz9-<|c^Vz4~x)0O5PG49Au%YKlyx-60nEoEqF^P{WeQ1lUowvO{bwAEy^7Ofew<QeLEz4b_X_?S7HuQUiSgOf%-
j+^3Z|U`*&TaSU-p!}RVj?dF&-T{XJ!w9^P4BPAlQz7+-
8;`&u5p+|W5;{n?lHX|OVuS%6C=lw>ANab_akRYwy|oxE=CX9V6Um~JomI5J*;zA2&>?q`^*ww=-
zb1tj{xC(|zql_n5*Hn7*df%5&S#<D$L8(9NzXHnHt4*K<tt>=fiz^6as1{&eJ3Zg0Ck-TpUIwbrpWqDtyyEOkkh#pE{F72$46)B
@Ma^lhpp^3HGe&UEHiUpQ{z-
QemxHNLUYJwnHn*R}1eQguy^oO*5d0NKso7k|3JOWiC_oUHrPNqr*4^)Zg6ufaOaD>1FXTK7>AZhoC9H=+B}MXi0V9CNMbVCWm1-
bp5yCDzyb#;D)c3GRXIUQzQb^gXXllDTL4u2~<;Uz*36Ud!EBtC~NGy`3)09O@h<VF<uNI?-
R(AJa5Nj}&@F8}W!E|BUao9}{n;>F7Qve&_oYJ_$AcBJzml*W)RD#Kf%Rjm#Q@?w~)N@IkKY7X4x1i4QGWgK%%vnZCVH_0X{SeK<
$2@R+6l4Ly_8o$WlN{veBKEYVMevEe{TjTwClHMf7Be^X=l_DcPBA9?2VjD>yo5-
yJTgr_uvz2V!x<Xikjd^n_MS~OK7wO;(vPVia!Lz*V>!h_9lmAuyG#G`1HSgXsk?zCS0=!@rFCB7JV=z7-Ol*s2D=8qKz^-
TYvzJ#7ea;0*n!ds6T%EY>}jjwnz3GW<FDsu2w>L6$-
SI(OgY?}TUk4bur#J9jppZ>EC|L|ML9x!uxcITbW(|!w^+2a$@H&IVXofnU`RL;t>?r%z7$5l=|5IOUw0xnl%=1z&ZH{El3{|RR-
eE;x!hw~0^xJ}Mp|Icp^zlUY~N~`Zi9hG<zML(dh2E|vwCzwo@yYBfVE)#zN@x`g>yX?f1Q2w4w<7@nXbR;XeX4v2_dKJj$i_Rxe
Z*``%uf=a;BljH|u0?d)@RRY(DY{(aD_kaYJZRX${v_7&vInHr9DWPCo~$_NMHk*t=vU$24Vy4&#J_}lcSyZYy=nZvsyER~JP7ds
7e7Y4ki*|}?caIs`@2`Um%?7Vw8BC3?gejvTsCotJy*XQUpe<yxbfl#>cpc7?j!$j_S!WT-
9avsocqK(SJ4@~BAbi<jlbz~qHm%<rfFJ6-
V@=hC&qWMiCVlzq(@{idmns!zk2q;@jx#QpNg6Z<4P|6M82drsA&p&9lnNWd0>~oW2i(^YOjIq$5ym#k=;(8#MFwG5dA9eu0L7E_
A1K+|4;l@g@4Yt4sBiS>}>M=Z?18f@M&1qLU`9td_Cg&v-
6=pzFW(Wp_jXkVQkU#ke5Rjkm;OJ{O8aDz>2=&gNA1J9(CI(HqmUE@BWL|J=`(;MyCq4KKi*_^R494;QWQyj=mtgzAw_Bb%uA+9p
*9d&Eft23~|jBuMYQ?@3;33?!S4{bX4@<(2qe3JE7G*p$+YivY2XE3{t-
re_vROw@mY_#%`PRfWj1ghPT>tEc4u1{Y&F`cG0i531=4XvlDfY{-}m&bCLs-
K0iDK%M%)#T^>p~uWE^jsqHU#X1f!$>He^<9DeZR_K8biG-
n#K(7h7TnWFoHSC`PF9cIAvM?K}x5N%z&bBnY`p=nGl)+(hZlD^D5aeblH2qk}a9pYOu(^^$xDZG5d<1)nUtzEO!AJr^{HR{mA7c
NhnSn9bk@ywN8pFHQ=p!K-WPZZ*!+h+Fy`S><9CL-q&-
kT@14c&3yxDao`VZCLEdpfmGkAAeUN4zuFp!Q>_zE5}uv`Nn*(^#YKF}3vXRIjIPEY*)v*rCquefcrgtZV-
1Crz<JO|><hy~KTr&qtp9{Dr*)k9Elv8>#FiFTIiB+aJ#a<M(N~yH)-YJ+I_X-
<iJci&lvkbINrt>RP2ma<OHe*iz*$g*%hFZeQk!wRHZH!%OITtL@%}A9JW`M0#?H-
sQ=sRC<3Jo^h94@7hZDn{?r<8WVjvrm<>0SA%E4<(+8`b*&P)un?;!yq-
*XAf3U~dzkQeh3ARAbq15L_CjoxXOF22rcHVUQrsKcSf%bodf%uOWXf%*zHu-wg!!ClE$U|nT9dKKweHoPequ#94u3L@rSCCvy@k
uP$8^1tqsOaoXJX*LhkWDy6FCg@@lCB0|72>Y_=qK$q(}WlszZ7u;ak$fN6rGD0r+@5ETF1O<)jWXn8rg4rtp5+gy#(JUvxt^xCH
n|pYXN$J+|hj1nXWrWopLkgi+wo480Tg)5|dLIs@)GH0ZL#+r<l)y%nw0HK~QJ4dYjO9)P;(&^V8;5&1dkncjrg{wK@2tF^a!tXI
RLppJ^q#|0hDhK9vnKOGP0mEbW5`)MK9Gu6?*uHS@-VE5Fi4(XL*UuPkCyV##yiFVD;;=ynt$5kEFEVYsO29p8b<-
Q;<OYcN?9qK%LUh$BV{!Vnl{eN>&<cQ$NzuXCCc6X4&^nYl?&}Wi!6F)cfl7sjJBz)Ws`&o5|IZW`j@C%>O>D8UQJ00t<NO^4^?e
FN0bC{$@CfwT%9$r$j_I)^eCb-I(&U}r-1h;W*VE)M)*sm2eF8WQ9x)sy>t2Hi|L-
+_b4>X#h?PgBkVV&Wx?Y_U(`{(b4_<jfjDV#%Ia=>+p8{kaq|C>+v3?l-
qYFPglywqCQ99{D49W39k`N_TDAPE!aDcZGCSUB|NgneMIDUU~4OfVB*uaP_84s3bjz`b<In&V^{|E>A$P@f8Ckm!ZU&ESWChAP$
Dcvw4gn8idLo0=Rvpj#<17;^!0)b1VsF}}uPLPKy9pJFu9!hi~I+OP(ErnxV4e}<cQX~9zH<Qzn=Hx}I~-
Oz6QQj2@SZ(NFA4xYF0lw-
`D=iF5}Oh03D@4@{d))PNHpJH&C?p@7K&dV7?9T*lCOd>BHU*6u&yB~Z0q8DTC!`kDlhvnhn60NTjb+GE7W=VAT!p2#87=&;Knfo
nK_h?P`y}#(}HJHq3v^?Ie_<W($K2sOpz3;TM?j1Edy?pcIxuVmD@tbG8sd+Lqig-s-uNbRNm@#YGH^?-
$_O88&KP*hy$hIBvZA|t2ZHBex)%?51Z!7%Yz&4dT7LDYXVsaOzvHxfq9#~fse2P-M&6cS-
!RM(CGMI$1_7Fcc_L#)h^ue59fb7<Ht?K_p`wG)CoU6i?%#<@y`viGAz^p;9bQj;eJaLm#;x^t$qWQ%C+o%1;XG@OerFx*kbP>Jj
`i51T=Z^luU3v-=ot%Vd4o~E5tAm=QH+putkG$wC-<jsttGPe?7l{F{bJbm^EU}-)TcT(8fnVIh+^$*fecdw-#`-
1Pcko7sR6Wgd{%Wix?mM*c_$Ft1OR9cx=)OfC%lUJHMNu8pD;1)FMk{&3gLwb@sh%zP!J;+aGVQ@HUUA&p@+P-
ydUlMNn_9;Uu|bo{`Iz>dn)90Ji_7%J7`&cWo=Rb?|H-
lz%P+A`*lV!shb(clu2mZFm1=~GvYELk)p4&l$<b{mm=yc5R2CNOw6RUF;Y_jd7rhd3OOwp?n%2Flv#y==Wlnka^K#L(^Dsn`ap%
pj&%SuY!8P_tUu?@ht8_jJT!SPhzA=rZGJ0;c^mFGq?^Uf5nrZ4^k87ew|7pp4s(K|K)*`t!pXc4J>XjG^-
E^+8YQ3Iy@xqn=XV3Rx-
|qcB)6S1cJmXxZ8mZ1@qrY}4POy5a!)zt|xP7wr+?vMv^Tj)h9CV)jtg@Bj9L|NyHHYfi5x$9j*gR*4&Q^jMMK0NAx--
4bWRpJEYo7Y3&Q`()tgn(ijh4NvvX!WVqx~2%jWz3Y$h-6EGR>hDcc5WOu>nnIRHL68l0!d}$8LV>2DJQ-qt_i~@pXFB?+t67I(l
MV9_B6lerqb{2)W~z=zSM_1XeHk`ztxlOUlP#Gkp7({;s)-o<Zaks2Q!qu^Y9-
&aM|~4zZQ+>RsgCgE_I$7fOzozW?rO_b&Q9_ex%u{BiiL*M@aQzd3v>=>rJ&#UszRfAO#!(Q3h(pl;Yi&j0QGz-
u7S__h9~y~H=m6Tdd8*S&;A%lmUPd#3#!U*qi;Qk(a%7l%@OZ18Bj$~y3N&dYqrFD|}o#4`x3XU)G;Gmnh5zRWZJP3v1l@BHJFC5
#V#hdO%toY9KS2lYyK@i>s2-gSWU!1p)ePrsyC8yCy?-xy1H#-
k4k=O4NSVh`qjO=#&S)48w2Rd1LkU99J9;qNB@hgOI+&~$dT+HQP3)?&}YDx?qpE<AF)i$r^Tf-
|+dd!8Cw&e3OEJE_^j_*$j5)kz=sWaj$q$5%B==mlUyZj$qQQagq{!g+8jGp#|T&P5Idwh#VUlhl8rhG{^no9X-
2H{TX{1aPK?co(5zxJs|JSu^!G$XbG<2-
oVzGc)$EL@vHh#Q%r=(;f#|OVPWMGk>flAC6v7;sN&Mz07k4s{V24qQjXxhk3wv20l8!J^pR|iQ40CeEkgc4!@bm(?mnGz&h+((e
Bv$iJBenN#j#2cVSb6-{~dnZy1w)Vh_GE#on9F0LRk^4}lB(U_4~u?!cE!=3S2JCLafxOCipDN7m2nM?XjZ%uT$HPUJ`S-
>>Bn;O%&H;^=trEM`AUue5)oB?i$v<VG)AZPDnh=%+*ce-FPw?{j_o7Y{iYgYYv7JS-(28+!(Feft-
^<^a>R{qavM#V<LnXR&;{%3Q)bO+4IU%*UDkqL2GTU1UGD^6r8E<3yJW9|nH$D*OLLZL2xVTncwS{2kHC6KBw`fQIQ$rtkjuvySf
#=j!_6&J%7jOwSXVt;b>JlK7{U(Wf%}jd&zIFVzVSM{}6DM6KDA!=8vK;fGeqeoo8XuIJm{a-TiNSBUR~-
5cirL@)n*P`h+%U>82378cf1b%x!y|6Vl@M;+CRXTc)8!s2m4llM5tT*C7<#88#=eBuAP*!2s$youUJI7YoxWP*~rInnPwAJZ?1-
|77o`C)S^XKY%-VgA0vr>jSwC1*ySv-yi(9K7cV250Lst=mrR7aY+Q(yLXa&O+PT8NQr_czyNceSDsKUgIpmvxU=-
C;ggfKDFHc{F74^R(F>8wNrckc(b9KbXo2(O}B)%u%oxou6=C|GnTyE8`OLAe3znGa?w|}I>X4@kENX{BenVJkzi>b*YVDWbxUEd
(Klaod1AY=`^Lq(!aZ_X?mb<%G;cp_=uE$vnx}dRdmvF`Go6n*{~N}Bo2-eNzH9!%bK?Db%e2Q-
Kc||yMy_~U*DRp}xQ7_!a)Ko?AJr_ukWHRbrnRB=xY1kOr?eE6r8ebsUSQQFwZ4;O{?y(z>FY@L=vra{RjWjP)u;Fuw%<z6ZR1t$
Qh99Cn@80uQOhECv7P9}X^yg$@D_IP`19mRRIL)V81nLY*5UNh=WrnA-dvtJtaUz0xRdd8$uoz#51e>@j=8iHUwq)mWm8kNdphp+
n3`7+AMwgPr#vx$u2qVx)@!CXTg{yayDXLeHjXvv-
$f1fnJLcJ`@2f=F(>px&0(%m)ECtDzW?9n#{5!yuc_r<FJ?CKj@fj*sdq|v%eUgi^Q8ZDMkmxp?#gUt4D83(;*Y!dP(7Y&E&cA1t
%OdtN%cJ)-
0wRbm{zNLz}c4GL^$fOJ$mZ5%tP6keL{c#wwhLnK1_Hv;>ko`WQdPe{LzZUdVU$k*5ejG!d0iQrV+jjbwU_NNv%e2_}#z6GH~UjR
y5;_BmH#`baRQfL)ZWBzq``Mf$t!-5$@(D>a%WMJb}VmwD$h&zg_L?*kWHleoQOA&*ZJhXTQ3unQOB9cI6!N()SC~i@K-
}`<@){bHsc4L=Vkw-DymvP5ge*$UI?MtYQD54}q(ds*m3-=bg&0749{AY@z2HKNf1!VgDzYHm30v-^*J|evKNvi@uBGQ^Hvr&LN-
YxBub;2h#_y0s5ie;(Pd<=(|tpn2qE2N^WsNi^!RS|CPMaoX4AQNaX+v%i7bucO7dUFDN|8IR~o9u}}Fg9@WNvjQ>~Jd-
M>C=OKIvnCSRVQiHI2VSTK<TIWQgA;%Xd#N4nR(8qWfhN)P?a@XG!eWrt>6n_5;UX17j@uNeRo9G)k%5vM!y&As>#|vI1{_vtpX~
o|IKd7hKi)z32l^l}jZ(ypB#}|(v*UJ41^TYg(+I|1_g}qw}_W>Tl!ulirz_;d-h;@$UazDmb-;CV3_qXU%!v1p-
YvR9oDf7g+iVs})*6@2*l7nKsN$-Z}1nW#OZlUU;h1(}gm3KUEsOga7>&;#kALA=5CGx*BZ$B?AE&o$be%`%3-?IPR)&5-
Zdc2g;^MxF{D}KD-toi7VJvV9W(nk25aAw5kdU(N4w6iPs->qwr=oN-tdc%JX4@NY(rJY&&G4>ygJwRMdOobNP2|q631$Hz?xu0*
9q2#DhdN`5cu6svTCf`3;>y{s5Yrb#7%BqAFM@}1FtvxUMG45UOmqK3}_H&3WU&5qM`gmK;G|ltv_LjBmrMJfmoA`vr?_*rmzZ{R
bPHJ<mL95}OceD4z$G92~vlU$_3=fH$*6Q&m%U=4zOu9toEBaM=D^9iDo9km-O-IYQv50S|hXV<F*_!wNnBzw8;h7~Sg!3C>qj%~
}`mn@Cn&xOhOA*dA`UZT8BV^0HeDfoB;s;DE7Cnc{@|~TMZwuo|-
X**>@c?e@dhCzyRQrm#>+yx;y+4?FN&7XV@REd&De;bYkal@u+d|a|csvP1Y%hIhE=ydYX^tWjb;U=#NwP>y>qg6$!Qe)BaW7n+G
f(q&+d5(2-p=R~KE6%Ohspap++k&|{h-7~;rzbi1Nh3cF2DJ@g|h{Ac%E2S(;U&`0I%BR`YzR{V-
)}RY;(A&{&C_N)7crIA9L8Nv7E5`>^^HBW2yDOxA4fWneLr0EN@{;WLt+?{ZD$2Qr-xbJG@liSi}nCRPw}QrOr6vJvX&>X2x!;O4
lmhqh>eHcU5X$$cr!fmg(H6zT|+mjvQ#N?^0P^PHIX?UAJX_Evi>Q<%F9&<=J1$@I^xoUt%sgGplw#k7_^JLcVA?(Yy9BmU`BQxA
b#*=UR*U*+DJ9)!D{U_gF7}MVanPosT3nj$6v3!?y0drXRo`X09{Eq`KyaSZcX@mnTN7znmSgiqmW#(;W7?27<c(lE_7ya>3IVFG
zXQzwM0I{XFWq6IVswqD*J7symW=-
}{j(#!+=g<X7Q9CVV(dIhm=|^}y7ssU7`uJzCylUp(DH>~Vj0*AwsBW1en!DpXQ?7ha8cEQNP9JU(aTB<;uk_qADdo;*2qVDV=Ud
wmVD$&~OiKgtQ2w}XtNFu(Li;bS+#C)i>=Xh>>boZ-7WjY~{EXqm-FB-
Y=Cx{Hhkd;S0KAwCj&lebmtcso9+3xwF>iT25z(B0gRYK~sgyD9zIA$Fu+S?bXD`jqbG?;*_*x{q)cQuoDAg`6Wy447oMEMx1nD6
}TbJGEE(SRKAn@G*)+?fZC+=kFoS(SL+BNN=<kE*D&YO>{ru-m`L%_P@KzMQW(^;@=|PRo8nH_BwUBwtMFJ-JQy>=8Xy$_9i^IFn
%p{Nc8n7CXQ+RyOOI6V^Xj2Xpini<k8`4(x=|&Z^K#l)?=v~xxG!8DBNKo7KX{>LcC#Tg6+pw&O2ezk#CoChqE@sTQMho%QW}eTM
fqd;Kf5sbY3z4PwgS`?VIV_Rj&lj_DdUCXlU*FSG@D?wOwy?KdLwK<l|#MDRuZMtot>be-
k>0(yqI>AJiL(cTpu?ozia&hbydkkJj^M^;G!y?X~{2mAc_3`ogR8k9hxZ=ak*k%+24Aujq~NIf&X??p^LUJZHjhzuZsMfbIu5NN
`y2u7d?1VjbA?_*o`(ZkF@@3j+yl&lMjn7)as1r?&_;<eB`;LEkpKL8HzG9fD|1U{b!4wG_*mQ}a-F55FOd%bIJX-bjB0S~q*nZQ
E&m6#uTyOTQC)4PRz-M{l@K)}D!v-
(2_UmAG!G#IF=R1Pr9)JNIyIV*lM*tzPuh{SRl4oCy6BW1H!_8@*R#Lf_M%Q4j{qb0Ds(>>elk@7A^CLl_TTC)~jm=2qpFGkU(?-
|b#HOMPm^i(2}Pg)hf%kZWw^Y{LT?zSh(}Vt+b5ZS)i-
w0xF3&23*8ulPaNPPFUvP~Z_X<hf52uQt4wg>4qz=i$xdB}aCqPWJaO>nO$#?5(9Qg+1Wi2`$Y1px%fYOdma9VJw6=>IBc><9kOv
kA*foyw&12XFI#SntNZkJLrYzVVk6D)~4TfR(!4|`rPR^t0XtD<eJ}A?d5l{8Oi_9^OK52O>0T<XG7lvkCF4@dD%|ro3@?qN7Z}J
FLEr=KX>*g>Kxlatr5Lr;f=A9+v1IPBA<Of>dl5nIKJdB@$9^&cwm-
1QeSAXZCIxvzUrlqytC)gck|k*J?qqSU~9TI*YBvl8@+fqrS<8i`&9L2dkY^~IMsRLb4_mqA6a6hCC}ZZ`?5)n2|h%fXC4RTj2U?
Edza^~DAluNnc+NVitC3>&mqhe9Q{o5r=2Asrh*&lYP*(sH<qTMmfnD5ud5;Vs_TqI$JeI(qfL8D)fx5Vw^M#OmitZhVxxboqnFF
BOV|$UjOd$7dfuDXd#kQNKf&&A^Q^(~rH?g|qj_f<>#dIki~f>nZ;jiRH!-
;`pXbaNy?%GWdr!UfEjcxnYqUM2hiYu>OrG7Eue6v$n9=@BU+Dd)2U{I|*T-
DzP|Zn)b0fs3eWv?()N?a_=8Vr2LyfK8w?R+qy~&jK`JyqxCpFoB)0oE6*CDZCn`a$Po6ZJ^9v*pqujz~bEB(J?Yxkwx&!Nsy9H>
2QNw%RS=2f{yw=LXZEq->+u20;KYmC-d-
`Mi3Mcw~(sPH#Q=7CJ}IP1NXVGX5xGfeLkH77#fCjHTQaz47gh<@aIswebtJo<aBt7iwg7V;62GbFEtHy0X!f6QrpH16(>`LJ<!Z
Q=t&-#tEoc&rQO=zfB8(*Mp~DtR^cQ*)adhabw~LhR5>|9c`fKgwDt4snhC7HxOM@8?oS4<1-
Q;`v*qdL25$Z?48I(SKSz(7ITE<D4aDo$8ITe0!zUoW-Y+eogi+{Wx&)uWK?_e)P=fj&Y5`JB1!#VQdJiRL-
j_InGN$D}K1=y*T8*_P0Rm0B06nA6!vS4O;jT&#AWSyZS@^Yr@cZjwKv1I3sSE+Ysvs*UQ<p7R5oX(SL-avk)^+h4gP+>D!e){PK
j(W<S2>%iw!BUihtq{T|*VqOoyFja8T<!`!RhYpk^<=JBab(T{nF-g{4%W!-CBBN!7=Pe+W?H*h`NH8R>Wop*2Db7&Tx*-
x)TExZr8d&bKB$+GX>s_&$5%zAvz8_~#L@Ax+~U9uiJSblr`{k90#E9^INb@X%MHx<sFgr>AJ{q~cR&lO!2y^oytXgpeBtNGNsYq
ETMqt~Hb_<sD>@c)5*fxfXPw^G~dO1tqj&mk{9U+g_EY$0k|=%-
KkWAE18=2UL4=(g*~lN;E3Fim}?dsgEay&rPFh_@zwuT9k5Oz3ReJoA44Qim5-VjbUcms&L3KG~;gi)$C{yu%lUe#Gec8P59<-
$*WRJJHus9QIg4E03?B7ltFcwwHLf_%+kFYrXgMcyPb0Z()_P_T|hUPvlJd<2obq9@l=8H7EYY_g1u>&s1*Ha@K18YJ=>rPP~Oz7
%0>s!@p0N=3VDjN*qmp2<L5NJfwP53(I;_bViN%$g#(s_=(=|lTV#*mU~t8RHJ5(X5ZoK$sLd9zzL6;kN2CVpNtHr5I2W4_QPXwo
1N|b@y&Xl9r|=MbU$wh^xB!;>R!`L(i?(*D7ky)d?-%z`t80~kKOPmcl5>7!k<MeoN1m_A2reD(hqPegr)R6Q-|5DEB*X}JtMp-
auV?H%-(Guzpcsy_*ug+epX`h6WqK07|RGg)`Hd_=G_eEvCgz_TRj$r|HWFyi+3<<e!GL-X|T71<++GPF7?*6?3pjxqDf-zN91>w
CzuGuL2Xeb{W@NJ;wrme)W>+6&hNtmFT5+HXDiR%)O1C{KS%FJET3tu_T`rtmii^!xD!1A{XyR}>c4Ba)B4S&&K%Re_|gw7oVwc?
&gE{s=sW>>tc2TPt_^etebZw9WVoaAyzxps2EyNU^m+0KgQgKEiD~hI$+Oo~T~Q&i>(gb5<y2h}8dv-
j&eZLTqn>Hxo;vzkPw<ku!we(*3PyjT$726oDu?8r<QLh#Y0_CP^ocI_OnHQ%(a+%Urn%lSoxiHK$a9yGqwDglL!DtHIg0g!5A(-
Zsvc459GT82Ra->9&!?HymfWJMEfPQP$F<KC3+UP+wA1OaEbCD9Obc&2G{$H8g!-
e}B6348TQl7$x@Vf?L9Z8|X$~7zKYAq=9?MMM)#|?&xrjc~@1=UCh1hqcR-
5VfnpB^~$p61&${VWMBKWoi`Lj%8>F0*{x@7ykbRDz!86?hL+jo`vSmb=yT)$WKWe(vOW;%N(?c6AZ5AnR^$rY%Yq8>f{c82M^A8
Y-R^O>oKW*JM@6!oR(V(p%DO?Ql06!YKobo=2g-
ciIkcnth8dv;a7^WeH>5T7U*0(d8}KH*5i4olS7XTx`^dV73>@TC*RefV2O_)SeJCO@p{ImRq{cjW%1wv3O#<qbzd{6f8*S=1e47
O~&)DJo*k<??d$H(bLTYq_0Z7LA9PMWSJO-ZuPsy6fD?*y7(r&U($V))hSw?^bf+u`iVIVUmWu_IT!5Z+bpu6-JlvYL=NAH>|-
j%z?M-
S;j+JB4QopUe?<(#ahI3_UP2@+P(1@uSjyp<jLrxWZhq2mNb#!H09an3a{uP{+;A2ZuC6klSA*&E8XK@S?{;)%e^Z#Z5b2&T8Q0Y
7biU6kH7u@9@P=e;d{f`A~iSqvqV>gR=c$Ga(3UY>Ly`yMI8^C_gfv~ov}Vq>#UA?qv451jk7~P<Kacavw)jq=a%f}T{-
8%`5N|h8EaE$_(thXN^5v#%e?FFHt{7wLjqqwI5BADUuSye_TN5hYYtW`9&G4^3pi=41L~6Y*mFFlACmocuS6#(z8`D&TgDCFpcC
FI)j|DGDZaBFb_jlmaIyyCtL8)vt2*q5=EbY%9l0Us_TVA*FL%xKn=cxZZKyk8@X^l&2d<~?Q%GEM{bx=(oWpO^_p9;T9C={kcYS
#a6Y!bLv9^|&O5+qoZTyA4Id~%Y2Z=Y@iQeVvAfxC%;=d;>LiCE%;fbYBX$`7_UTF0X_p*VL6V98r@QJQ#ruC-
fv<LAolD>c^I>|Zw?rYs;nr|hJBfq^lsr!vyJa2>nKje9*EvwG4g)IUzA#&fszpr(k`^0IyN!e2!Tp-Uk!vRay$Sr%?JN*uC$h$w
T;$z)J*5!#>>)&G@Xrk@#aMtjYq~B#a<0r8H-
c9cfbW*Q@;Y+Vg?=$_r8vo;k?hwr*%x>v*xel4;SgW<oTlD9KABzs}p3*6K%N%#A?t-
;^p^wO?@++oTP|*rGG#<+=9B5%@*lYK@Z`Ap?!xot*(m!&>*JeMa;?WrU{O>Ui$P?dx@jJUW;&+W_O49GwvQK(N!^m3#O**-
fsm&A1_Ihn@aWB!(T$6q#jcHCdt>*@xfcp!t%@Z1^>afq*bHqCsPEPsAvqm-UP(`dHy=%`zUGQmn`}be8)i?Bd;q7@sllb?TJ}BH
3o8&q&t&@kY$-tkp$P{lCDr=kEAiV*3-cYJG=pjt&waT>ib><LxnCqoZ^eCI|+U}`(x_ato>AIFB-
#6$CGjjUNlqq)k!W}}_n964zuA%M5((C;6%3pJx{X?bml*p0abA6XyuUmfJs|k;t&a@V_nw|J$Y$;Zh<(=56%xd`1!>c>N_1ulMX
f?YK$39`P-SV9E%T50-xu=Ir-
*wl=687+vX)LGBVe4Q%FGHp|?A7lQ#^N*A+E8_cZ{c_QHPd%#%rePIq?qu=u_m28x`g#%_eQLa`kRF}DVm*ErnijlZ??o5U6&`8Q
rSZfdcTO>^1KV{FAUY<L7(FZ-pg)ns6O&TEncx(mbFpqd6ThpNv|W*+R)iUer%nWo`yVeo0=nmncVxwHPib+<ur@8MBP0z-
6^`a8TWFEB~Vy?Fa6vY(Ug>#&W&32RD~NK-
n5z4VWXcLcwSAf6X!<ryOyfe@54A=cr$(tXUE)1PIO7VHK)cf_NL@qO6dWE|3Pm$`YS&Yt9pCwem=w;3bDbP-
i;7LP&=)Ox1xqFrOUn;#?~3}((Ct({xV(kR@<2S&aTV)J?EwR9)Pvs>1({#PS_uP`1dunuDxMwrKf7eLkdr?HpJ0Co*UyP42nNy=
FRW1b(SKG8)_@m?jxrU4g>5dvya{Hvq?FpD&Bf>j|t}q)(-y+r+72FvDLT$#?TPnf7Ckg@eXr-
r4Ms`+x^VugMMb?kDt_3N}o2KZXVvsEmgC({N@^G2)z@$2QQk9aM!{#gL{(hiLjh8iav<*#nV@dx03WqO0ElS+T%}_y{3Da`J3>}
V0}38Qo~ovweTo1eY;Y3qMjM<)99BN#vaj$(C3wk@e9kht95g{`_RA%n_!T=N6rP#(+RysbJWXBJk!vL(4Q|pp=ed`vc0GJ>fWaD
wU}8nnAE}U1xz*mp2$zmH@<S-
wZhzZ;@ycBmER$pKjC*y)^`nOt?p$eKF>vD>)~k!*KLJaa3W{<d)?oa^G@mkH9ACk+(oZJT`AemZyH<eNeyQVaSb&Pc;l@wcAlwN
-1M7oO3ynwxbU55gF+kw;|8`;LhF5$UHLf37y3WZJ>pq6m*Oq;q$WGnE>G;NvV|VPvcj8H`tHjgmYw;H^*G8E5~dM;g=qSj^Hkot
x2!LX7wJWBO5B9zSeP7Rs$bo-wzTt1IEiTf7T&RvLp;;R+Z@yb710A2J}5B@ysXqdo-Fg+>V3BCoiHcN?{yU}Yo@oL#t<qZw}`hV
XZTbkJ;Se-
7}33TRy?uU+{Bu=cwwICshf}algWEzj_(jZmf{(<WtwC4ZeB&(CAxX^6n;M8%RV2~0nx+ig?V{JFFt0v3tg$R1fpgVpA9&xdG?Oe
&Zt^6gC2%2x)o=xLp_f3f@<NW!c;_`nkT;0G(d0B|2~IT<l5abeWU6PM4qCG{bX~lvq;kby@d&l#sY4iJ-^o+=LFqf;`!}w?-
R9w<{%@8Tw=Ii@B_0mSROkDi^ePKtN(gxC-
e`c<=fOeI{J8eu)NE3w)LfYw!u)nUfy}`DpmJWcKEj~DV~if?kRLe_DH^@PQII7mNlX>6Fr*T?wKcM*S*Fh*IOofR!r}~@ZQzFE5
uX8u0x*hdfrt3Di|qAeT-?{54wi%NzY&EF1OsPs_v(dw}!vhdG?s9`w4LoIr%Z6HC-
(^!czART48^m(I_^Dxj^`{hO?^6HP)uqkScm3Gu_ptUWZ#Z;R0m(E<K-
p;eGFu>@v&Qq3V9{WoJL%>pc5e^&NZ5dB2?D^~}fFK#TZLXNt*HHc*MjeYeb+&JL9gL|)<*)_$(B)LI&AG2L%#8cT~i$N`WSc;|V
yscazO#6O<HJ5vr#*Zw@|8+YxAe!AwU_UCcEB)y_dv6NTOjTb#eN$)mO9z$gV(Vytk3?0kbn7%Q^@T4v?t&LjenqCTY5Z$uoIqOy
Lc6#U6hT61UM?D|q1BKrUUaK>EPVB#H)br!?Zf1Ln>3kq^(fC{BITNQwU-z)qZ@Jd}7p@roG-
G|jv!FSu|B)W|CFucmFvq>V4(fm4e8J?A+y^}0hvfHp3(j^A+28N6tJ=FjUm{*KZS-^-
;l>pI;(xUnzTGRiLOkT8zgpghOOFp$?L-f4z9ZV-zpGk1x>A>>HcPy6`RS=2y)f*zEWf+11A=dUo!`RPgq!o6w%BidvvOPZ-
~Lyrt6Zh8gF0zgZ?2LxDE(rqRS&ZtTYVSxVQs@k>VN8noFRCE-0WU=yY)V6x-
<Nyyc50ikLTL;4x8NWd$k*T{i0K6ouT~_pZ9RLUf?L$HE+AIH60L)Uw-ci51>YR>xI)aB|Kn`>OuBr+&5oV;TLe$_<0i@r@!;t+v
}$LZ{JkkBVuW4iGB!sZDj3*_t5R#UClkpyY;Sdg8olf3dFq^xQ;Lt@CWC2f7w|*`?>ElZpwA7Vh<9(x%iH~sLgQZnq!3h+^cbxXp
bZp9pbGg{y+CxYV~%%gO9n_SV1dnuJF6x#j``a2<U50=Bg*lw|~(*(mzd3cNGpBwd`=e`G=k3@$v2de%7H&fYB@79sb6CE6_ouYI
5DnGPc?qhBxv?ofA%v{3rZ{<!-Ng?qiyls{6ajoYNm%i6@U}E;D_%+B-
&1GP)l)d?P;FcuH<A&pzLD4_WGi@Kr;Me1#v2=U1jZrumBr7k3n0$O9%=cy}@H_CDYJH|zZ(Xy!*BS(CyLeJ8zfOy}BNsd?Sdm2T
aYHzfbg{_0D64&~#URkl6%2Mp7jFfPLxBWK$`-<Fnp^seTm!d-
&i=_UOUS9(9^HqSYF*SvY~wl1Rnhq%q*WtM3#t2MHy=L_c;@i~3a&fa6VA6Lm;byw*J2<PXpiGJgZZeuscss_lzB9DG)_%vS9Iy%
$0sw|*QnCr|j{=44U^L6`g^*S4uUg8<g+kcr~%RAd?d2#VohRG4Vt!{bFWv^)z2bi~&^gAr~((bLWf6r@Yld$^XhFy8vOii*U*Yu
r}#vpyce|6GJl=9GBO?eBw-
X=QZQu=nDLz(BkQM|$yd8@UOr|>88%)9aWm(Euaro{%6$E6r6mb}3ArmWW<PIAi|G0_ubI%hjI_tn2e$I3c2_tEawjK=?I<o=>=Y
VY;`__kj4+Hv&ug*z<MTG3)5c+0Kmu+7}M{XD8?jNJcoQrm8uM@?IZcj;6)I}74tELH#WB0oc3F3%m<w`%U5xG}{*F|Ci`rPr)3t
!PUAWO);mU;KT-9W<ZNfqsmouEjh3RdtuAPEhK)<q)$x&v2pkV|~#NqFpJwOmnE}e-
`50l+Jy$tiwvz3(T)%P1tl_4_|8dyjRAe%kvJ_^*>L1OYbkcPWNN1Kk8Uby1&OXmhKBCOnKKlo|)o-
FS#4>3x|XH&vU9UeVZC9ix+yEjCCw`i_ZRm7fqeV&gR>#eN_VlhaSdOk?FjzbVjrAxa&N11YH9pH8Z^H|73}Cs!rElv{LiF=34t&
>@oXO+=u-fw)(pQ4_R{3;!FDZZJe8iF;$<ivJ<BBn(5qEwLq{9=+nqGmZk-&q;~7`)UZ0Q*09Q-SSL>$tm=U7;S8o$u-
ZK}_j6dPaj?h3{)BhLeylIO3+~mWeBEqoLyte6mpZ)LPxK1y&Z=5xB8R(77~(^ovr6rS!uR3!a?d>PXx%I9_7-
Nv^~{^>{<~hN<b8$p&)R>X1rh&p{9OK-
E36Oi@82A4{Z0Lf{a&zeghvFg3XMdH?R506+m7jgV9?MTg}1{1AEWA`U)Q<%{6W7kbeoL#pf{7=k*jbL|D`^DGyLX*zP^Y7@!GxO
pEIBf!8h%lU<@{g_tM`(I-s{O0;mzA86-Z$$4c0jDV?)ry-
#|MDr&x{hlh2J25pQzvStp`Zp~>mB~RWzyk+q65&aQ$ybzNVDMs7jc>M2CCQu*lZa81uJ>yGq^w$9mREm$X8NU6kysO~Q(Mw;5=4
?Te0+(hklPo67S)=!8mExH#`YUu__vS~BRit`pyNhLft>(109lTIHo37;W!&`;l-
>25Rvz+mI?a8CLgQ+;6gL#K{JAGYfb57(y?gzO*_suaT94rr`Wv!y8Q?lo_u&g`XA5k<Y<&P(0?IhNdv)<lAxBqsfH{EUIF4$|`R
cgrauv%fk+4FbXQ6`X+xFw7we3nTxVB*Jl9oiFl^X(uLh&oQuaqhw9MU%GN#1r&XZRhVXJy3TQ9+WVssBK5?-
>o=Nci9g5hW!W47yfABcc#}n%)j&KCQ^E!hvlqMa!N6OwMPAyXx`96t!dt~Y3#dxzoIX_(yIsObd26N&l9zbzsEE|u*dMbh-
}FzvT~l6*504E|Gjlh5DX%?Jj8SN8m+7Impae+qG^H#@!AN#Z@5#@w8Q(joyn7K|AQu|CVm&MAJJgVFU}SF`}uxM6SUyj(#sp#34
4p*dTcYzwbpx5OP|X#-lcGtC64-&<s99V*sX@+2(#VE{Xwm1&GJTZdOsV!e=sCr3ZhqkKhD&VcjM~kmlOReUYEDVrS%n-
*xc*yQGA1Y@lxh35@PfdIg|S_U68D&DU2uYUiMR)=gsf*epxRukdJr8&E8+SA5%G}CeEcc>ar*A^29z~@4J_`7L2%}OTMd3-
&m`@de?i*x6udcZ+T)IKkM})`fB`KOK(G_eWIL2Z`O<S3SUp@ySBr=VEE4pOLw+=9PfTZ%@geAg(Di?MyYqHC0^3?K(LtS=&y6lv
tCptkf-ksebtodp6&~sA41R9T0Qc_Bbpaj!#svq;GO6E{Ne)^<GV7`e*3}$x{()b+;hsbK4z6`#$E4H@zl|N=>0slIs=eA#G2{;(
e*&0r%v@lo8rXb3)@igTAA(~l?R0GmENK@PpqQyfGQ`Rbp1QiScT5RM8D;-
<mSTrQ#*r;A3xeM&zU&rOpnN7+%mlzN<IHW{^g#kdAFv#zU~7S&MAD_`#RG+wrcM{I6IQQkET5~emOhnp&K&2F?Al0+%3-
&jGp~in|eQo`%3zv&3uF1TCBcsJ>KNO$Q9W2K==Pa4@9pLxtPhy(c7<m)ensK;;l?DOKdTt>IX(|;Tq1zJUKPp4~%y|8qgEIh5O%
3XM6DeUQ)F<)7hwdf(eIWF0-ADdM*X8+SjRm(A`*Ct!uz<h4)#e7*5v%(QkT+y|o|9>-
?OFymp!A%%4;rQb%v=GUU+$sGeZl&#<FT@FVx%Rq4MMHP9(jyr}Ad8rEUTkI^=VI>(e+OPbkd(h#&?7(^lVaJgbQl?xQ^l$Yf7?Q
iJfAQvc{QI|@1CG=9`nR9h;+40dZ>l1$0O`PhVvcjOJMp%XYQpP$dIp-u_yEc5g*L=yG<bLN$eD9y|JJ9&vQ#I<%Fm|EV74TJDs8
ve7q>#8h$<{pT$F>_=s~^3jCkLG+`lkgB(g3&Nov4$(4P#fjmK1+I^vz+N_@M}MUvj=Dbx8C7zTT9#5q+_3C%P+Y<lHNRoWUuLpJ
i;lcLJ^YOdtIwzF73HE)#4xyHC@zKg0y;uHw-HqoWWm2%dwmQm&)VGxkk=OA(VheA)d#KNxwEqDyK<C)4?+^l8zH5d8<GS74Cueu
$r>naQ_5-
&D_be8DDI`d<2nIbS7@7=DX9=bP>gwp@grAZ!}AM3PrW4<ddIiTHl9{Pv0tXl=r}gK@{ZJ?uZ;7U<AU^?VgabwJ`NfZmn<V$nYJ;
kRH7xc0<7UL5uZTkbFMI`MeBtl^zM!0@QT-
F~9Z*dOHrvDfRUjS%i$xN}xK%jy$6sN$dwDEf~q_~}eiQ;vE8{G#k{ukJ7xXcPvR==;%OE%5H9Hr(-
5w`KX=H>YcT@#5pRC&qy_D*VF)PsH}^y01K*d<BfdnAZ>AEey8AS${ZA{=Mez8UqcDAGOK1_>ZFV#WTf^Wu~!p&Evuu!+hhn!G34
mXFBH<A9~nR;eAj(U<2W^8e-Y-cef8aBVxDKRITH4rFKdDNPe_Ndj*fo{;uqg`h?Nv3O_pXiJs(DF2xBRQ*qQM%q=VDOSsd+{`Tl
=hXfPgu*R=A=o41UJbPH+qtwFFTq4UkuKI-GBa8+Je@QPMWzQ+oesV9(+mrlNIJ4;=4ZpMKI?eUS-Ck02S>q;pZK-jIez!fL1u70
|fzU-
q&$|Wv(e2ee?M#{dw>p&#67B{M3s>~Xi(TWjAG23DHtZSUYoX~l;Zd=lTfKKS>}T;68DHY1n99GJ*3rM`%)@>E7QKqFerKO&pE@n
x3h~9gl6xnub2rVaavn7?XE0UC+L7%%P}o2)ZK-
48F>Tk$?B42XPn^U5EV3m}^x$<zxj;|Z_r$F46YPuPpf6Z>o8TSHTWD_c{C2&{zz%z!UZgVFJNdHArP^D|y&UzyTb39|(*dFX#`n
3+6Z5D#poU(aq~^$Up7gb@DY@Wld_pU;8>><Cz{`v;Xr^=W3loUF1|K@l8@yDtgr0oI?d|g98+0a+k8F=@V`<uDPoGJMm2!=xdd!
n6zBMPbpT$uoQ0$kxzcQV{<rk($Axzagxwuki7Ls$D@d?io`-
D63OKnVgzv?`9%h2fW?!hPhRIZkM;uj5&mpDDsnW$=j&<<|r*k%23Pq6D$iidm31IKbdt36xvXrTjI^Tbsu6X@o7FDK{Gv=&tjP}
JEiXE+=EQD3kSzfEcHQ`4RK#TShH^)fe^^42;NNP6k+<X7^XRVow6MURYUrZ<JkTBh%wUald*N?$EG@LI3q&jlRoOm+NP_ceB{_)
Vnl7t1{QySk^t+ZvWYrai4|fI9kUpJS#oU)2Cr5Ap4|Wvb7pOrTogoTN92X{_qY9HMuwGtHs?Zn@&|)W2MwT8qjA5@!2zKEX8Tk7
|Iz+L+q3CfM?O%`aUaav@ecG1hp92Nd4wKGx*JTOCHt70n`^&Gg*b{js{kOrS~np~!=v^?RT{S}wv9xBE2x{&v+<f<1vAL;6o)fk
iKou{fatst#&^V9>#b$1eu{uXsDq^Oo?-t`FaZzx8uUPoH?@ggHkW5!U4^a-2D5Q)i!L-
c_$cnBO(^GJHWL&nMdcA>~!{Hq5)yvw4s8|7-siPq?cvp<n~OT%O<jOP=N4!Yv4Y1K(T<6Kf$x9?X3&-
7y{z96#3Aj|KrA4w{g$O2uB5vE3JccDD>o)ILr0R&0)Xyr<7%wby75@_?NGiN#>?u;#7<o;}+so#Wr5I-nbG5`2Qfn+uM>J-
jPn*`bj*5%>N*>J5eu1^lr-obmWu5(oFvKlwPp9N&-
MD|3$z8hz4e{#LX&u*fQx^fVYP_gkqm3fHjb;TrHaaPIZ6JN`xgHe1H8H13>}TtBQ1`VR(tqUg_RlW%>~+-
tcY^sUt2#8(<ER3ki|WN!ZOyQDg(0}?N|M|fLF?1V?v!np@W<b)RH?@=8P+Ap*y=%A!m4fbDwx5bJ2Ty;<f<VD9V{+oBS>fE!9^c
~uBw)?SFKK<=S7vdVxBl%lPuT5I_XSv@s9Z=*Dg>~Q3Gade+=1ZKF=d985P4LDx@f%0)NGu2MFwxgxI%hQ<5V0#<L*cK&x#W&HQ@
<IHF@dCa7G3p9pI96F$6@KZHq&pd>3}4LlYU95!@-)IUnlzHtHU}VI3Io@uK1}-<HhGPtue*lb-4&jQ`q~kOv$_WOlP^8zlwY-
w471jhThKQIY%|GFxf*hJU#BuI;p9fEo0vFv)j{KOdUC#b@V9Yxvw-
G5Pt2PRrq69!s+;v<*fFq=SDa;!dZz&b<{?m@Fm*MZ?E}w(T{*1v-E-
_*O6uYs(o)a*kNIQFZ5u(vc;ZW^JXRP>(M<|=R7&aqdFk}h&r;j_?zU3GrZ2l=67^$?2o@?T05(<c5c+g;&^thQ+1RFM1G=+Jv*h
n#yB420l}YNtH^A~bGGU{ASZlIIAED#Qq3QXoJTEwG5(h6+j`aSLGFyJ-A8jj)}ZR%$=~IgLzOeeo%D32-
Oq76ssVx_Tczs}mKaji0MR4-
I_FU^9@PM$$!yXbI?H*ia)3(ucFFH`c0GP|+!svr_&(u@Y`RZ7J+IXKD>KKkztkKOT15xz&gXek40;{^D*E&Gga=M_+#3ugJD%l(
UGu%0$5B1+CD;GV^B&c8Kp}o!g!i6ltXb!+hxcyyjZf5s$D=x+H~CA+W#@TkR(kv~y^=jOrd*}21B!i;L#8-KWdVgf1{-
~@PxQo9M_EAOT}~b@)#G5>V~ZAdpoO^A-3f2$?l1@F)<(wtkmn3mIY2JH*RGk)4xIzkMqlS#-=&=$^kz=)#~Gdf-
=i8JSjuDFEvbCMVGU4qR0H(W|G8y)C#f2shxn;q8kZ+eQtQ5gmlt(~6P%9ySeyP`op<j?p4h%tx$e*L4GX%<_4fOc55Y$kZ=5`L=
Jcg^K^Xm+av+o5drsfgGSqqA5>um(C7#}y^6ZnYKVBT1sM6)RGrw?vn8W^^e5)V4Gk@oel(VCiTzZJz!W%Zkanvu?H@WSHT@%s#&
g1KI3Ks$G3BCp)hP=W6a*5dgus>6Ci~;1rx31)t!ne{Jg{Q&*C!)6dQq8~Lz`6z-
%@y@X={pN=9sJOeJvcYR*n`p=c?sV;hI1#JJ;b)xu@HZr#jb_;z0PzG2}f?7x?m-q=P)w7OTJMoYh0-
p)zXLh<ehgx_fnv}5?{uDt}|~~XN}H9bHxv@8ZBn~fHn6_d4*bjYmNN__hx-XFEHMnaA?T+PiD={?o3fNKja$G+=$m6{tDE~!oS~
6yrq7B_f5&;QY%Amgud#6-
vTk;JH5Xq%h=kPhSrCB;vGG4&^tIUb$EL{sX55~;oSqvp5A?r=BX1s=X9o5Y&W*rzja09fDZ%pyE*!{TraP1zMfzN&&RYrqV1bDi
Gj&ST;YtNyRmEQ_G^9olIxC)u^+8NSbs3D?76x9*ps4TMcXDmOvNMmF;SCF-QAVt_g1-P#FW=dDSV;m7t=^i;lw-
tagg%^Pb&Jmg)@dZxQef0>GG^|)$c2uSM>8W++X7Bx4?Zl!vp!f#_w8viuuK}hTj-HPq@qbI$8I#%(vP%#yG?%W4KG``GYBS%d@u
>O^<_J$Nlk?co@%G^qcQI=gIv`KgbRLzEZ}$;!or<-5;9A7yOY+BegowddR(<Yi(6}T}JrXFhbtK=zGp5^11U-
f3LSN`CvuC;ABld?Y)Wnb*1v_8}ez+53H|L?`31#L;rqeMZNzetS49~)Ke1ru*3C~`54PbdJV>KPUHX7hjS~{OVwM(eCysw_)ClT
?dy@O-CNeL`{s=ieO^VAb;-1LH9xOGw5`-m!#%KNyZ5~Qc7$~n-
pDUJ`7+IGsWPZw#$M5W_3a5wOLNf6i#KsYKN2zYiG1dMJT=GIH=^YWcd1+KTB!YRsAvdbunM1Vu9CH4%N?rv*-L*-iPv4SE@FA-
EBqdG-VUB|@~pAkm%UauD~0WduKt>5E;Y?g7vA#hg)<(f`?0jTJDR{DyyJ#cE!>ieE4pu5GFY8?V(3EmX@<+W){i{riK^KNd!rFu
-k(h0rTd<Q_uu4C_zv&Jdg#2A3chBSI<qYKv#WZBywK4+uD2|2+D^|My<<Nnth#^hY1?==oyEu7eX(mL_G78KotJp>o#6fL$I{M^
885l|jF0PnEHy46cTPS(Q%pOQU$k-IE}PGI$23RzJuvdao-
Q)QB40eb@aw=IAk$r@>UQP|R<gThiV5_7th%HB@;bJ8;_@#ZUc#MT&v>LZJAI3Kmr1U7%XF7jPF;)iD~Gdc%QTkSn?T-
UYBS}nD>e2AF+Y9bon0%jA4}z>^e_kLpDFF$Wb;ve&pY-
!^qJ}&W38`yYD?kV&$RA!{)XgVn_TN&_wSlosZTGrJm=yUFLbF%U)M}Igh|)^(Ua@@M9gUV&1(Jp2*25~zB0Yzb?pv5S4(Ow+Q$0
wc8PsHC;F%M>qG4~DDjd=^oZEvMX%MC)|YUpeWp9wPx^N)W0L)1`!3acIPB%{Ro5xgSnHQLg!hnV4j(GJSakUXah&z+2=~S7pobU
URV5x$;r)W2RpcB{^WUucnXqS%d3f=D=gxjbzmNMC|NEHoiMNfd#wO${qJ~bmUGNi$F%$dbVE*pye*dnDeg~Z(%whaxgk!_sy`V2
icu8F>V-
NcK@#@fz@cpIK+n1q8yz%OT@8plMN39n3#=DGf7EaVM*FT<KR#w!<*pr$QAP+{aJ)9cw4Dfr!FTh*t86W$sQR=Q+WK}u&?#S*D&O
mGJ1N#_TWhP5LX<>Y7IPMkJcrA<vbB+IFpDDQ*^g>SdSHFo~OllsNWKO}h-ZUN0O>{hAp7~~Yz0`hNJk6|n&(E_}*Ex%>0ES8%b-
|Y=YFs8WZ~PzQ|N9xY#dl@c>(qL9UtZVnw@@!N_m_Rnz1oK*o`~euMW-kX9crcR!|spqIew{n4#1uczc*)`gJ0y)3)=ezKj&W8Dx
yV&Wk_A`66PYTLH3|IH~zWjCar!_iRX*3bGg&t$=qKj_|c#9-h5-
zalb`f(FiXr@;%JCw$E?ZG>ZdgOo(UTnN9^B5W+XvGL5}_<CNi-7|z%0#YeBexwQ9he2%R#%HXIt7$#eY<2>y8F69qtiy=3i!-
zf;Z$fm)_*h-
46K{ZzwRYEhSYL1`qK2zS_i;ia`8n4b|Ki?~L&L*8%=0E18$V^*TPmxEnno4&)tjC|CmgVQw%=IwBjg<OBmAvO`WW#1&9$G^UNU%
ZH@P#p&m8~1+4j?{)}XtEGlX1vxI3S7u9#ud^Hd`&Q5c)BT+nE=neHpE`VNY(_!Qm)<11>n%z2QH_3Ykyz7Z``IIpB9?B?yco{!&
FVNl06FWl6bF*iFK=yOb```XY$u<-
7IqqydpU&TXJVvt(&%=nq6dVx$ax2pG%_ay$<;l0;9uG!X6rS;;(dmoRzY<HgjQfH$!3YV{b<hpZI&Ce}*kUm{u_q6*QPxV19@zD
!$q_=xf?#I(TyKW_{c6wYgop*&&bF1;BarU0!&s@*;MF)(3berk^D0IIa>ga3PWm=OuqbK}kOD{2JqNmZ@#?x|F@|Hy#R%d!YtGX
YUo8j$RyG(adr{<^d8lF-f4AwQ-
=&XoK)JkVMOLXlI>{xtPv;A(R&fFj_PHL!ZzniN4`RUKHYtBD&x0}u`;oUKFR%W`(2e0RFZp2B2%k+NMH9%`PC&|gXTyv?urKI00
sWCO(H>I8ry0vh0Gv#|#4N!<J;Z&DN4<1vVP4)1?!#TvYv)RMz^V_udQ78Jy{*^1{>hydLxylf)UvkyrDxLoYZz-iYvb}G0AFun%
#j~r;_HAmsjKA%eVp>+VZ_~~Z`c`2v-
rkw+8(k0NVe_Z@l6%`&YOd|_hPj&1{Tt6nT@Qq>b=Yr3w!2jAsgm~%9NQFE$`((mJf9oye>mH@-
W)p5N4#mK+Ff(K{Z(C%^b?CmO{P4Z?(0Qw7=B7auG&_upC`iOf7^BPpWmjQC+~1iywkY_+qZr3JTItAcT284uCjfI?<(?sx$+9SM
(8H&xD$T$pWmkQeV%Xy`**hZRn3_Qqq-Fjs!ZqC7p>4s`ckg*nH=$UNGr7Tc&<eDs)t`6-
j2(yOnJ~8Kg;gF>mEwaRR50L%c+$3h#Wb&+s(=s3UmDTm`=!1Q}Zh|RQd(Np2U-ae%R@RPUwC}C-
h+L(wDa2xip~N5Wla^>~ppMZuJbJ{vmIOOB41g`BglSQXGBLoa_Bou8{XT9#i3aVc><kEV<S?(^^w%=j6%5S&c7)lO7R#t}a!QL2
~?kvmIpp)bJRbX!IwvjT@eJ_z5KHi~qx2a6iQRk=}CYvmn1f>>!NK5Zm@=a+kaFMTw8Xo~D+%hIMuezyAt{rjnZWnb`B7#}{6Pyo
Knie+X*{4(N>c)Yhf^4PKVHSGYg0!<NB|Zw1T>Vbl)9iuvYVuV=L4?}eroMjh{7VGP_(=(O&~v_cC$k{97EiT@7ToyAqDe!9-
I=2ed`&Nu4W=uzL?Z5{8&R9)RT?^<0QzCl>`=wHMAc9(i+cq^Bg&YHKHClZYmn#eHcG4DnmGuJt%dV9fdW1S0!MtsHA*W*lX;IOY
3<HC_c2O8$*O5N%H&J;hX+@BD?RC1<V(c7;7;&t>t<a+)d(*`}He+W(aUCvWs0NI&8pK+UVrlCK)6v7Vm_?1pol8<1E7rovSgI70
t_M6<FFqbl|>rLq+LHAYs=yF=gi+VK9i5_IzT<bnw5;MT5!y}OI&UJo%@$kB$3mOZ&CdB`JSu@2d_b<7r9<PKgdeiY{?$6{hcfYZ
6cC~2xBrdwrGccX2{~z}6;w^BaUyk1yHeIeapQa0{#N+qs@Z?4_^E##BJnY{!!diSw4g|e&u6serUxj%sqBduRht{5|`Tjku35sz
ZJg4ia+R*OzRL-aHjtqMY-e5SRx-HYXReRm$s{7%XhjXINv_CcePboayWrh)3oYMX7zER6*P54E^jBJw(C)54rw0@FzSj&wtNuNW
m@mkdfNBDKZ=FBu+|57|asdJ~;P2QAiP(AGBzNBw4*WFR*TInHr#xL3C(SKnZ)h>BgnBFov|401!T-
jxcX>~0SaR)se(}_ItZXVSfx%giDKG)mm8v{sqVvnoK6i4-
X{T`P1lG3NyzD?CPlTShCbV?U`KkDD*qh4lwCwxa+TkdesSz^oR)4Wa7ek=8}ggpS0J6CQ{)dIEhX7^L=&gen^9@PSIzrkX5netD
=7oT@D{^KiGu2J{#y74Y9$@^rA;dMQb<UB5Qu6R#p0u3RiUDLHo+kR{H-
))5tS`$Af)}`&YQ#C>1Z7(cg=^^;XnPU4!)z>SGHE$`81KV3(_4N`@hc3<kHqNEf_kqN*_d3%)sC2$Op7QvcuP1u7c5_+k-jVQ-
$1>AhQ0cy+b1nV+nQ{@jzgKuWdN`}O_V}o3m8oyTow4$dKIc)3PpGrP!f>a0ly|kp*O&7PZ;3kFe$#!?Ve$H8UB&ioo4)>q(V1)g
>v|x6*`ybA%k=h8^+0e1)&h-
TrgKZz1MzL}1G0Ua7Mo1uPf|T`rEM%#3$%rpvP|ouZS(l}(iea?RkF9yw*K|l1kKnrsn;;=ZCwj=5BD1VTJxDaMsb)M#JfX$Z|Mi
_@lgvgSV~7}8e6F;(c3=5aeF<YwyTx8gFmCk>3`?J)O@XYFG*i6o<R6t!Bw~<?j~pXZly*pJ<uWMq*oVqJ2`p$$5Q=rrm;(1BPd!
@a*lZ1i?$S=-kEcvJL>yI|B08}HMOR9C%#{|F#l)nvHp-AD4dmeX%u*2$y)c~2fn3ZAKTdTmwQI^KOXIwFigasDcQ4JTjpJfg{W=
G_~;p<zs8(+7fhycb?-0q7|i?NMGNK!@jr9d^~`&Dced$%hErJQVLb8Q3TsV#iKzPxCvr&rQU5Oww*)^$)_o`XPB_-
%nVeE_PzUs*>AW<e(G`y6fF7>SHMX8VUcKm${aT{8>%@aR#b`c$f9}`Zpz$8iq7aLRx3>7Nan`@x|Hs<D>^iP1Ti56-
>E;J8eyJeflMErPg32lgQ>re&7N7pG1;;)Z8iN^Tk}M>0@4}i)%De<4dbFNxY&9QLjNEDHBk&9oo(MIbl)T<$z18ZyBKaEFjdp)O
Vb<JlDLMS>ytVU<y?sc1nLfNPpSuJP;-
6z{T1Rp?=uz;5LgUIl&vl>lFVzplbm)%AS=GGTMW>Q$ooS39@ycGfyX;!u8t(L=oinYm{?r+CFnUBwOiw8>MDs|{5{$wAUmbHKUJ
yRCV}W^kwVq2<oT{H^FgLbSG>yi7bN1PpYtFN#<Hc_bKf~I-
9m|K;w|R@3uUd~FUVxRl!Jec4&SZLvoSHYQ9S^3RJ;$b(#0v?1EMu_$7e0D6MsOZ}m6r`06&v(7MI&6;@!&m|>>>W|Sg(X1-
`D7UYcoEe=;_Ffm1C~6%BW`*`YL)YYU!QM^_!ahLqE;xbQNZJ4|@tHaSHSRgIhM$PAfQ<nf9sC&n4dK^x7X~z8GWBJPC<s(f^$A;
WC{GMt?Kn*}TFaI>&5lXVv*Uc1&u``Nq@EAGDtLlD^|?cZ$;62DcZE>6mT3OfQ`&FwlR}jG1CVT?4f8=6ZYCpmFD^t^u<5qCLaOo
z=1a5x>UMd+$%FkG9!<yF&f#ctgNl&9o169T1FH-fe5HbLE2<7<I3u%=JFfnLu47v0ReIX$ocn5hL4}r^$7{>r9}|45Cq=bLDhOz
4t=$H}4^d(>aCefJEcOn>N>7@WB(zzMPkHG)aBH*KetwC&Xk&nbLbd1~Y-
+$>LA2`aEfhxbak7A)Kn4*Lyu`&&_)8z1%%;dsBE$m+@*<pVkg|_?jV8%<w@ARN&(~q;Xh^a5fNeEj7hlar>fc3+au1t|^+(BAg9
m-_y^dO5?Il|DXf96BCtVk`CfBp3%Q0UX(|f>s#txKhzF|g>N#&d({W8QX3P^)#!cu%yHwXG0IdAeh-
(p7)8|r4fK4yJ#5*3&}mNppap`Xf6o`A=zO5Jjr9u2X`S(!*D>5Tj2_K0kx5rvG&8yu8~+>F61Pn6kXqL(lj|Ul)Ma{ytlF7^&kP
KQSFYUA2Tc&a-3xAauHWvX2O*r-
XRiFc$_SD^Y4LH%weR$PDtkUl{W()kRb>Rhu%*{9skd<qW(2LTQMhAArnzk&^o5go_<W^;@9^b&9Z|an=ra=EvWLX%TRoy%^Jp}}
W3eTO4`la^aJcQ;4u*w&=S{As#nV3%H}4M`<{d^P<1hH^80lMReSQJKu|*ZA3A(x7YnU<A_2l1yZ@?`<6I2Cif*8}#FYB0uGv2&5
-am>I#^V^s2%_GD7KuEz)HTiGxS(xH9cBsB1i{OAPSnaz(Vt0;?eLC0My<C^?|U=w+J*vF4>~C6`#1L@g(dO*TPtrYyWU`MZFbG`
u0tDS|JeBtna0+2K{LMAcAW{Y1uj-
2Jp89m7qrH#cTE>WEQkiF6ul$g`?)obr<XHb#m!yiD;i;+o6YIL44(7&S0rhWt3X|lJ<~ejaM`=<Exzf}dp3LC82=DkUFNRERvX@
FZyV3y^Ml7jF~ZbO;v+7BK4KG09(1PkK;zkGW6I?{Ch@*6V{36&Bj5QcUS2R?(FNgoR3_w8sz5#vd`+12wXiSS4rV~@^{$ItZx1z
JD?J!!KJA?Eh2*U4za!h&>OMz*H#EY^L4OCAd|xx&E4?1CwX^G4<=ewVa(`!9YyDe|CCvJE{kiZ4(O54jo<~)<e;Ayx1#M6b!^Q3
~Z;wjkoVD6JTEF*zSDyHmbvAAra*bQ)dg_6^Z~1U_$5Z%cf8v>;m$OvU21%T>l=dF6@rrm()S32_t_|Ap)?RLd^MWjVXLoqMXbEE
k?Yy<@dqBn;>>G9}6KaH2ARp*|&S!Rc!|of6?_C+*lQ#zPfd*JIdtcx)D(t*m@tB&g5@udC%KPhhXN!YWU6A;};eR0-
?W7v>f1$b{_R9cwxRzd%XNnGd3DgA*HQqDyxcJWhG3rbj3Z0d_38O8srcqrqI)A@s3t^0kCt9|9UDpKBYsnkJ^ttXe%_9t7NF%Jh
Z1?w|<+04r603G~f)BxEZc2>Q2<Ohm#+iP%Le(EiJaBmZ(c@yUN%thgr`X%ew#3a%=K;YBEQf4sMCAdY;d=XWk3-
bmtLlKnr^3b}?<75cFb`;;SH;Ftx#9|y2V@?iCE4DY&dEaOv{GBJZ|!GFU3&@V0pShS+L+xpUfj35>FZ=J#UuPrrgfs`kOp*`RT|
fL3Dp4=<O*0PqwlPIMy(Z<3FMfGu-kL3m03Seq|cxuo;L|S6_@#`43B-dxxT<I*ZfNLPTfU+R}GosOq~m~Q9rnO`KeL&-
28!`dZ*{hBycA$znj{7FIt)9{mAqd8lSok#~?lpYp&dAHRyAL8=vi+H|{DM6<&2U_+r?&9AGu*dRN#{=aA%AyaeljhMgMTob6qw`
-BZ}l?rbTJuWYx`-
DA*w>=Zl=A`J%t8lL{c(#(i%oJOyUSW2ftn_Walj`XIg?fe2FM~J7oawAwRQ@Uc06t&JxOczG1gb`1TpVY%@2E0?#9O2g9{!mp|E
T+fb=4PBA=lZga)BQ0aD$aQ<T{&m4G=ytFsn_jx#{N#Op2k%mtRmdKz1x@-
fOPhNv$$a%>b*a_Ij_x?KwSnLY_8bK2g^Ip@Z8@8ryOS)&M!iURR{N!@tLNnx=51uaN$7-gE6n{!-
qOp4jLWHMZuZBHWCl;Z5?zptSGip-S-yyNs<eHtk*9+IPHx-LQ~{gV9rZH6g+4cMI|f8;x+l@vNa=NIZ+gQ{_*ddFwu52Q@6I$=h
?_e6*6!_3>#;)Y!Tgs(r^VaNhA`K&MN8kBteEyoj6cXOvP~Dn)0#!+f{DJ3NQy-
1u`sOU&4fp2wT<u0{j%5|3hYe=&BN{%H&J2^;Jigq-YR$0mke?Y*$U(@5!GZUTM6{^wXc{Y^L}J3Ke)#(2hUDf#FoPzOZai8>Grt
d}sUcKq5>a;jS>8wgE?{mtpcJ%m{-
>mAlY0^9d;#yvHb#zdS*{mpR3IsH>trt}$H$5wgJ==;z;p$#tZ<Q6VcyJlMNss_lQBgY319+W+6#e-
!?@_N`pH9+K`D!bRndBNeT(cgK#c@g)`m7aFqj%beXMxn22N0+jgTzg#07fH?(#-?b94_Mju-
!i21_%@;XAG@y5RhA=fuom71tdB0!Z{6#C@B4NWwjgiYmR#qSq`7|tvw@Zx-za;hz0uL4mGJaH#?JZF-
_~%S=ud|iYxh~3lAGTGwLcwRo5U?}{m>Ko*s*bEsG4))?pjz+#prTfx#p_nvC)ac$f35+_pUSDld9%NxPdTUcY3yljO%#SJxuvs@
tkAdCiTZ$zOUXpZ)1I@$DZ7o*{1aKZh<@?d@4K9j}3o$YsAfU_|W%?PLTddyw}z`)0u1rjYY|uiZjA_80MPi`GI+g)}4NqYDnr?+
d?%z_Uyy65cc3b*FCGVfFy@R{i09QG;e_{pa~ys`rct3<{Gd1z+tv`n?2|EBiFg7>3%BuphonLN#0yrsP2cD!S0W{8FR(q8V3l!I
$<5<iVai_5O0ivSa4`lnB7~b_NNk$2<q7he1uE>qE&l38dnpdAMkg485ajkA3S_!(eY<GTXa7#vx-
0G<C!aVo<8`Wq9YlSdc&{3oyu%&9xa}y*>VoL2FTEhL5@1byJQR10KuabZ|F>UG~E;INgeNCtz^0nR8O#a6oz+S4Y~HX>ML(!7U6
c!xz>s93C8cXFW&PcZqKRuAM#%IZcVG#KZ036^!5(oMVTq)EcN=@QQ9|J;qBFqTbH_~(7t`iaShqNrOFn&kw>IPk!xM5JrM@BG#-
jWrt?en1>=r;jb?de`<ALFSa*B0^y%GArf*q&s<F{`oGacN_g>v|^pubX%e3bzwT=eg#q_6_I}~+(Eg$-@=r3H#T(!}0SJ`4O-
jsF^<f@Z=-~jdH$P4C|z<0Thr~h`9_!VT!i!XZ3ejf_<xu^CLnQKusKn<QJqKnQIH>kZ;c-
wZ>kZ<3qEFkAC55Hp0bUv%zVDMJ(O7-
<NMZW7)77&aG_!u6}e(Z0jG7Dirlr}E9<@)XPIOQ%}fHbDe7ODesy{qJObG@@v77+VD7$do2KGh@4>Am5{<jOIs9%1%dk}H~uT)F
WN9%1me9LJ&cF&RT+mF^Yj69zBi6z?GEXFM7^ZZ-J*E<*R=MH`^Jg^cu)ix0tqS0!WPq2=>7Iito_dv+!xj0*aM>^U&-
&BYsGjn@Nx?`u)?Km#?N_KsiE3qO|uzplN%C25f^WB)zI8Kp;-
zIyw%f{kK?{Z4H$;r)AAZ`Fr>8>uJaRR&+%aWjWok}l>l_f_kyM<2lWFM0D5%gWkM@qoR|UDpJ)TQ%(Hkc6##8(`%)M$9d~SKu<f
Qj5Zq;t>DyFJC~|8PwlWe5bGbP4DYM>jxi5xFrv2arkz%bDhAb`7ypyKR2EDH;wI9<LxbPn06}t@mtilf9ri;^u^=9g5HukuW&=q
>%_<6mv!GMb*moM0lm(4|G{cLh(*YcCfwQAxsN*AyO92(R(y8Ik>1ePCgh}k{O+@=ks(in4iG(_J!@}C9I)#*uasILJ$`T|=;<}E
BZajb|Bn4JXVw21O;9atO=`fzgLsu@``(*&x3SK|?`Ocvs>MrdHJR>~x9Sbuq5~7357EMN-ab-
ln3vyL(FMWtK;y`sB8RZ!``PEZPfs=1WVpwd%AO-IRM2uaL$33DSDB74xj*b0Bj3w?_DHFxUca?kBYVjDhHrqU?%mh3SjNp)(Qw0
kGQD`xagKTKjmY2kgMJ&f*9+d$$oKZer?04QtejmvtjrS4{6lh?_k43z^HVE*N43+>3YR`U_i&wSqj9zDeE^RX|06WJ3AwoITpu5
D0yh3A@J1U<Qa$^+hLxNZ`X{-
Agb%poy8DfKKJ9%)|LtIg%Il#JbrvhSAb6L;A)JYG68P~y=6I@{ZhPO%_U>8hY<H}ZzZ%H{w&HL9&h;C9=!>mHf0@Lx{4w5t3U_F
q3z${$eHuT;(!H1Pu_}Bl>$r1O)dD$<CtAd8>*Uaxq&qp|tw><kUB(;L{1xXmJ!Mm_v!zh^_|nfw?j~36U^-
Q8&JN$TuM%?9KfdKBZuPxE-<T;kQGD>+XoMf1?^}M*JL6^LW75TbOHB(z-h(r2$@SJR^xjw-OYFh}Hko3HLeGg$r}M{NGre_G9uT
={wA<O<vN{iFYFyrGyJb34O5Jl~DkLYFqA9uNVozN^Nxr`?A1QUV>v-
ma4*rzdSEe_jt_R{SN8{hsnc{{IdZ6CGp!UA`<MQa0z7NozZ|9h8AFS%P6wk)?o-
3D9emGNZaO}MvA94HO!<lkO44qK3ynahn4>Z39@ssa!#VH@W!RAv~FWGWYAH2bwzVOVI2O4)RP8ndo7hbMk)cK|Afhy_Wd8YV~U4
OSx^{bQq<$7q3OnI%PQv2-C{F&jFs~)2Jf{9-
M`G7i8d|Bz|$xJ^9UJ$wVz)jx+)N=18f%$d)mbx$4iBGEilj~dRzF_nyJ~uCSII?D{pC|ZQh}Zj(DSxACf#5gOgIVQzBY)5Wu~r<
{EY};^=zhrd4u8SF%XE*|I@f)!@RlC4?YmWHj7cta&UHS2&;sEvM33d1Yi=JnsOS|uY`9<^<5es0fvH@HUsXG#yjjm69ne15IF>&
Cm3K(#JRE20NxzvH!RJdK<PG-
!@RewLm<i~?@#T6sUy&o;8|*T+7Q6KH=c0W%g+0!{1AWY|b6^d>GrlvX{{H*g_d41eeBb%jJu${x^!|UMxe?c~|9tR=rZ#PQIrnV
5Xk#ikghPT)(`Bt`wI#c*s3~n|b)6TR^i?cH(wp@A+|^t?JQf&_)QRci<sQA4{(XJK%w4H9!M8_y+6!aSzOfqNakV~u`*Ft1{qf0
@(tiIzSRwY#Ytcf?#b6Q`2baCpDK&C*W_RlIcm|<CGr|Dy<#obirZbQU#F;62U*Yi?@uq_BmcZ8iG4|i@;8OYm;hgaeT6AB$nYwq
b-
&|t?{Xh0KxlhIu2G;r#Uu=`|7QOuDn*X7}j||UM=jpti9wtxZoucu8?A>LguL2eU+86u3J+iGcoq2|qQ}XD|DCgTkf4fJc5c^weJ
RrWeJ=0s^oK=o@b|k#ZFW+13^}y>7O$2@@cyduk_x6OxtuaN{*u$f_Ij<7D_YQg<bN$w*9-|G^nNRW6e4-
uL#7`ul=6nX~e#95+(Zc1K#p@70PqsO$Jxj;wynoR+4UMq<Qr>A7|D-|n6?%xL5c<)>-q~}JlqdNwlm{gIHeyp4W2M|1p8lyZE-
o%L*2o~-
I(Xt}_<SCo|4=Kt%vbH3N1M#qVO*_xDs!zX&5OsbU;A$4oyyy|zh#O;RUfdyc{jqnzlmOOpEI3T8WRY9*?{)vHo&ck_W`^9rn(Q9
J)b6cCofq?DfNm_A20)VlV0$}cw>#I{W5%DFWPq;y`t@wE3VUYKd1C?m>yk>?|zTln`*9#H~E2{_Li25>jPOp^u+K+oJx<kQ|x$p
?;2hP^g-<je1z+Gy2pm-e}*%u?sWP6HnmnFz1m5A=-2i6(6yt)+pkAb?ynDJ0olDyoIiN_-sA4&QT4NjiI4uL%k*}gKGf9ih4{X<
x%QpP0kSdlRFC*^{>k+%Rc?okZ_xTC<)qJxK1S7qO6|#b@7t(7u6u#eUkU?w$h61DR;#Pw-
%8!EOJJd1zopJ$#UDlLhPn3mO<kA!_99lx6?=d10((0@^Zu4;U6#65nfKJ;^DU2Dm#X%s8t|=3W1#%_mTDfTbZk+t7W9l8Z_+gu=
$igSbLM}H^@-a-ZZoBKw-49-Jn315d6~exyN*}u91UuQtEXQs^89*kdOv@Q|4XjCk<I~vW&E&bPPVzJx*vM-
I8W}ma{apQ2XC&{d!9s|&8qIlNNvOP+1_^_bU*eEM<2H2ie)R^SCD=}VNho}o0n4Mk<cf-r}&5dnA-
;*u+gl3{chac^z#I64SB3=dv4P`m&i-EL#{kh^-%9{YMbb<bFCBA3k>2tef0VEoazN8?;Th<b*67w>)yxrLVERc)ufGfo-CF0SGM
yzQ`}tZ=gCruCu9mk|GG{}ou{<eZ`r-
G)wqq8!=<*_z32%}>ihXGlmXOBZ^d9{Ums&!Y^mo_@KUGeA=lkgt9cYdou{k4zOPaD`1XO{4ku$s(v^>4eqhvu?L9tmM&E2)ds08
7hW7Kj+ILv!cP+l>-
}T(vMh=|w)2>zfuB4}NUp#NUE@o_<i~793MyW}|uey_0t%Vzq&`bXPn=5C}dl2ppoOL)XTSd)7_#g>yr7_SC49$^U&u`&_36sVC_
J+LOnh@_#-
(!zY+#__r@JQ@iwB!HAdm_QJ@ba6haSwhm<my>tqAwLMm(KS_tz*8slBYREgR$T3*js_#OIX<L)TG=8m$CJpCcCyLr{NX-Nmn{8P
D*db6sr4qx!$y{kng_>gUH^!p7j<t_FL5w<NIjirBN7LQs<-
pw$8NPRNc?e4sT(s!{ji$19>w|DR0l~*lJ%hT7<QshWo(h(Z0iBSPZ%D6eaf~j6Rq{_Kj%wSmk)$hsiZ><$M$7sA$X3nC<umP4=A
0w$63`)fTTkwB+Ii)(CIv%yYJAx}OIc+Fd-rh-ukhbrNgxI%l0jFPcVbF^64ea>kfkXWF26$m3ZgeO1(7$rDRHqRTYr{)6Ym#Cpc
pkUORF^4r2$1x2XlXLLSTmFr7FCq0`?=a{PbAx^<Za)3d@+Vb^!#eHYhYv<AS#US3-
Xr1m=wsp0CVAwzBn!a2(apEJHke|Pft8vPvQhczV_y<yxo>FxGMW_du^LCi*S%v0)KGSlQm)}<LX62mj9kYt_^6ByYiJYreE2BS4
&PO?$yE50_(Yy-j^Rag!^@1kJPx|t0RsS!09@%rL<y`FY?HN_;1N&>WXFq(yF4Ou^wLUc-
)(`QJyWcX!6`IzEm=X3C{?WPC>IdJiS@hDPze&&*U4O$_i6OrDpxM^TqUsGKHuCL<xV2L2Yvqnd=sTrmeVv<@o7&zZtgGjdlE*B9
H9juy2H!H*eNm{IXYs0+n6FOIITyi<AG~#qFncq_cGCw>!Hqrc<6lSZ1D)|R*>!pFR?2mTsf?eIcuE*|N2W7cW&EJydr2&F=K7Yp
ZrR36cpcTAT-GfvKArS@5}Y~VR;1_vrclo>+2`ZaSCgEg){36<=3Cy;-;|m5c{!-
D8C=cvJ*4;+UcTl0)_d9y$xY<S{f*CF_eLlG<;{U?ao_UPzNIiF>oMQA)R-
I%JR!R#&N0*ds%w4hw}cO1)?7KfQuRn~Cu7&<JFWIJg=&3Hv_AMUkGbw2UF$=ScVpi~x$d7*&qJ>_@f<ia)mU`TFIZQV*NZM(!%>
84edsxR2v;cAo>R3x<bmv;Ia`fT*ZSaLExl$Y*SA#PKI8_TXaRD?e2X5Zur3X`w@iCZ?XRNdhtElu>wQq^eADd|oxIQEBJO?gf%8
M&0e^v9xmcC+L;mQL{=7e#_JP_*MGcP}=$zEMeH~BJ`-rc(eIu-Ort|rO-lr=hSJlp$@>DwKha9K9S52nexvuwV@fVuQ$1_(gNY(
o|?(QzN)=X~$)$_|ZUQ74#dO639_aROp&vAbbx!!haPKDYBEaNR#%%|#oq_=oSCy^_cx#{(!R&+3EKofe4mhUw?O&eAZFjw%Rk(%
&IoKz<0eX1b64?2r>Yb5uM7oNP+?;f4e8Z)lZb<uca*!}M`w(v(_pVSFGqTk0ZG+&UB_lglN0i1$*Fx0Q({msT;#?RDn7u$Vvdx%
#@SE4gc&{kD}d>?p1a3JjZVtg1c%sqt<xdi!p;rZ?~qzigI`nshSZ{Kjf{#+CD%^#Ys3wD<9DZA3Wbq>4{J-
wy>@GcHy`#5I)<h&92-@*AYQ=Jg6R~N0x-{)NkR|w_^+8*v%GgoQx-
x8|td5<mHJ@h7reW6Tm@|)h?l~>f*+Ic3veQ0{nwTWMS>tn<J!+jXc^ugnzf7!Eyo(ShB|C~%xedE7SZ4YtHN{&^0)a;w^=IPar{
obV-FOr9$9wu=ko*PS@q-VO!S<x+uztf%inEmE>MWpf+FLSOx)FW)1HRIJ*iDqx#%3OO|)hoimL-TCUZ}%Qg@uB}Qu6}RPuU?6c3
*R<xuS3*)HI@%LXjs<;vCv><zYjvx@7rtV7usigPH#rIV0L{c#J5$Tp2y9#z2i@3=R72N){KGt9(puK;mIs-
=Y_bX^haOjs=WJboOve~@fN*Q8aurT_w2$K4W0Add2Ig4bVlu(w)&`qWhq*?wSHv#O|^JymA;md`fPi@<r`D;7bF+i!4WL+B+B)B
>Sxky<G77?L^CG!=q+Iy9*Hdmydk7FHq$=QeY(s6-}wgPBGVaUlr!jbUZBS<O@n^<o~mac`A^;<!=6&By^L4r`4Qe-Ta}a_`7cbn
<Cqh}+uyGmwI7VG8H6o(B(Z9*bJKk<2HsP|A}Knka7GV#J7ViH*FMnSZRmNs(#K$p+Xs{0uZm8>-
v<!2E<Z4O&_=w|7?jIDFnX4f-sUmMQ+Wwx^ps9R086&Zbf!#&&Q?c9I=pkm6Jx6~HHcr(tll!k--Ujrz&pe%xX%?AsvceV^TIqDy
!UG#HJ;8Iw7(m@md_;5nJQSnBRweF%lmG7M&<le{f_KC(Ux`j#{1BdEAPZ-u6Rsm^|&~9d5xL!4LYmGzV-
1oNb}9Qd`q?7ZU*`+ZfU+*mv5=FHOwj+(uBHS6|CRkeY>xxUys|zji=Vz;fvqV>b*1V^AA2<@M)<@_jRs)r@w^;e5mow$Th!eP&o
}N`NcY|ui*RIT(o=)zT)+0e7UYAZf@Gz+<8;Zm8b3(J2#an_-N^u^J*UB&M>u)ik`#;R%x!BOZCB{xE5c-=Thfdm!tmMId15lD-W
zPd*0NwBxXs`tA;asjI0%U{W9fr?05P!9{p!!w()eouKKHIDOWE2gJ0Lsh&J5}xpFxlbUf?nycXt6b(vN76gBq#k@|M7ch{=sR)o
baK3ci-
5<0s_Vk6N>WSd|0VXvbX_i1b5_PUy1S<pqi{QZzo=d|kCWzU@|omaYqdUl=cIr=`ww#&3ubS)1(HgNGgewhETR<<B5&*Qng9RrzO
+69eE<*7^7;oo%&^z1@6G!^&<;kz-
2KK^(7Ihx>nSreq?ffvJ@eTNwYw`Zj`YP>#Wub4Scdi~14F`0w|jmBhr(i@O#Y^68c#%H1tGaW3Cm-
8{2eayLF9sTz`s{02{#{Q1>?4wTEIX2bvI8*v&E@Ph>%R@Xv%R%<=dP@JTSGRS<tTUBsLEnJ9bznK$*i3o?litVQe`_rkvTrLx4I
DoT(QdzC3?{@WO`whk?T|e`wnolNe2eVA!`Gu5cb=#^o@Ssw-
rzT|zW$GIk<vH#xNt;zrFXqAZLC;JPwPITmBVx8mhhHtf*Cz{9kkRIC;KkLA9^vI>AA*Maz1cr=^sJ+36}`YV-kn@`n~55eVTnCy
{OJd$mdgi#*M4h$GMYXFm9}`Qu1q=&amOB`z(w9nLS7Bx`G1*OC{4eqOf@!W32e9i4@YmlWjj8YLA3)pU@#b7wPv(sG~KZUR<J|5
r65e5l&66x$b|DzeYHl_KhsMW_&!ejj8sM+SnQIM&c3iu*|fUG!~C=mkZGheXZq$Txt`j-
T9x5ao}k=Z`d?%?IuvW^B&R1xAq>Qe%~IM?!La#c~XasH|!a_Pw#wdXw@_{@L}-Te*1LUk?W^X-
(h$m8hifAUh%x6qhe;wXG^>l&H=tqQXj__%H3(iuNls-
C!ae;&2M;XZy_72@&52=K8C1wmzGnqcPAdX?8B7$WfRETfsraY<AgkX6U^E%csQa*>T>;VrT(@M=4+AdK2}*fypelyoo^pIe~jA)
wXV}fhd<p?wD6B$-
p<S$%@9{*x*tC9cId~naaCGRW)sZYdBSI=_B@x_#?$mj<O6LSJeXWDs?OVa2#2@N7K`h=ozC9x(;M&clsf)(yh$IA9xU?z*~XjIe
qqO2y;muIgpXk64t)vqfh@W9UZL04;r7uhIb_=lDlZV-FIsLhnN0ES2hGkPJyb)QMyLtZ?2J#m=kZ<5^@jMs+_B@?H^eJnT&-
$$@E?7P*3st~vqg<(0z3j=V^WX#7Ruc@T|X&4=SQYmgR0v(NAdUGsx%LtE!1brj)M=?n(Zw=K0oM;4R^zo#0h)^vv<gWv0jGPm~F
g6&qKlbX}2Op|M3Xt@7&0>`Sf{lZ#`AFa})No<Z`=AdtK%4P>-
lxJ~7wXvgkeR<X`r=PT`4Pe>*j9IUTdUJF~?t`>gsrir0|oOr|==2fr=x!-
heSD~`|^Jo|JT#n*T;neO!u3?6z<dPA&~Z9G+r%X%5S{$+9R=T+w$@A#M>o*uWzdqHLJ&{s3nesA2UwW(`&SS!!fzGvq;({ESnJ`
p{<Q}Hm*v=?ffYs|fePe8UhZmsJAx!3W0S@Vsj@&fS#uy0zQ?lG>8SF2}>x!>R|q%jXJd+$RYcjbL@rg84JQ2h?|NxMF~BCStw3)
b%pctEwCz2Ap~8pn74i2M6Pe?Pw4cz3)dSKTfiUB?=F$6sn>TK}aT(~dRRb+f?<eGSyVe~){M8uwJjeXf=B`Wngy9#G<?;nC29#!
%m5P&F4b*>S}K=snu~^$;)j-
uJdJF>}^xO7t#1@HyN22Co$Hh4ti`gX7}MoYk6lBaD1}09yD<T{(Jt;Fp+nU4PJozUf`I{|4e#JFesu6MBm;V{3J9crbWcoP6^yj
--$0UB&#)k54_+yD*bs;NVe6uX@70dOb&U2G7t8Pkev)GuU-Dm@y^qaam)XR)@0dOYZcST}O88$%uw1{*8G(OLVR>tSLM0Z1?kK@
Kd*IJV7h<<9nZ)R!X!Sa6|3i<g~nck|u7>sy_{V?C?U|-
WDc!!rg!Uol89*1MkP~WBZ%KVD@NS!}EsMaTT5z>lhE9MSRSJEt=8`bRD<;&~IA_3&yNQ@?P8_zw_!v+;6NgF7D-
*2fIB(?D=JUef?2q_FF%{@P6OQ5v`Do%Z3yV=;b^28tbBw`$@Pkn~lHLB7v87{l@zTFJ&2bkUkJ!|NR)XrutLm0m2#H`xl-
^UazI7{nHzrMRDBF?4Y|N-ph0!Y1$p}<&oSp+(F;lGWad@V@%!W68@f@<4lifnZW4%v5po+gMX0kw`*zgu|BG}@zj0|{K@bge-
A0%)z|gY=rvmU)?sJPx$ahtw}a*jZo56}Cyz!VxQ==KrfNSJIT!BJ<CZH<RQ<B35z%vF*Qlpfbc=fj3_35~*msA0b0zc){Ft9wXS
Z)?c*K1*WQ##n-i~p-
Ac;Jo>v*N!Ck!*b^Ykljac^~1!vlv;VxL#G7*p*DBgV9Q&#u!1zT%JZv|1S6aW<yK%PQC1Z$4<0&43qR3eVyC{%`O4elQ)ic9ZM(
)44lNb7Joae;-<0Zbhw!5n~9C<IJ-kbRExt&lCMQuUzlU4>}&ZJ{Nj|YIw@OW0@)D4lHz^c6hq<0d)y=fFI+j`c7gBa*<u8n19mq
L%Vpo@pt37<BPc8aMSD2`%p-%f9BeQ+8J}ep|bIB3P0)c`|120?uY$OJ~dZ-U+TQTwG#dK-oG=g&r<JcpQ-KBtCgZ{yZ(MUgU7Kl
THX^wrWj4t^VAQiJKP)3yE`(jSM@wF+UfN(Nj(79@hY7?C;A$E9CFoGKCpOtn9WWHW)eIBuX9vA`iKh$G}rA`XL|GMJRWo4y=MO`
x%PdfpEF18YGhlPZ9JX5YR~Nn{d1k`EjX(ERd7MR?)qH!gvv$kU(#=cPgAbgP}lZQdwX%tJTkpqbZrl;>5cthJUo(c2E(=HRp~WV
;R6@GSSIdVQ`tOrFDz(;o1~ifbv(5<-Tr>mTS{MkHtwyfdTcR2*l;FE_jwsl*Y`+l-=ewk<h`FmRIO5H2?~#x8l|WIE-
q&{n*PHcTuRCB=Xx)x`55u2;QlQiZI|gis4{vA_8=Zu-WpNV8dVuRrS!wLQ<EzPJF58@^b5Ux&o3rdzCvg8z-
ENIF=VTa=zd$r&Gn<sWu~`Ft@l(>pTG}lGP(2ty4SGu!@V9p=27_D<qXvLyy=I>2MB){`(2yyIeYxJhL~}cTGM*chd1K2wcCAR=F
`Jms>9#*{rBAH-
+SWs6`w0O8jb5YTs=AUf6z01=UAy+sgCty&jIQO9jsQ*Sspp=AJt#tElg$uUtSnYWjqJz^4orjajGxo8ve`m==DkIW5%uZHyryEU
-tulFW!!x{6^FsQZzmI>fUSdMs5!@Yw${b>!+rewS1_(v!Y#k&IRutsoD6(joL$<&S@t%#yiBGQ^U@;_IX__QD@bl@eibj!qqgz5
7fuPX@|IRRh}mI8$Nx)41qsXC)MHty|f(HS$tZ=Pvk*u;CBpI#*O>;cNmOW#(ju)+F~B9FAw?;@4x>-`8#us4)Q@S-
aa?*cg7U1)pboPI-aSJzSQSXN*wCt!bF`{Z!HJp`iobXFpcC7(Ltu<5C03)@a%9E@8t9<_?ULjRO6Xz+(Yk&Z`nta)MM;@e0qAY{
vr3(2kLmF4;YRXTDY6|q5szP-
s0j7#X}2rl@Y%jsdvdc+|v*Fh`Jm4Q|ELJH{pw;mvXu^kLG`kit7~ZA^xc^(VB{%DtYnWy%fXq{)$>#`zP(;N*x7#E&MLyi79Q&7
j^$@+MdE`9Xoh*1>7_r=h@ErjGObK`{lNWjoHx=yS+UA){4Qqh?}#<KNPm+Mqg?nUKO7A5n92xId32G1@>MP<}Gn8`qs`f=eV`~(
Bf&>MD+X;2hbPcU0+dgkJ0@r4r<E89i{B&-N!HK-
f=Oe#_?I~dfp20!)lMWFoasqoS$>toHY+FJ7@YY2E&^TovY_JehzWt>OD*6m#35ct?#fdJ-PPo9qbWw{nm;f^JL#jcXU_W6TB&W%
xe0DqUNk?6RBOoYwB-
b`C<?EuzSbFU4s&Lt>_``ccwRCEu=5uH?yAqUfi7j{yW<kZxFv$^u%yw?0HfCKEHYsb$%)ND|&myD;0lQ$C2{n0_=Y;F884@$6%^
$6+VH)KjXfYp7$a>Z86`v&~sXN5c5WrTHs6acfZfCGcN9%)E+i_j+~Oe6HYH@N`LeG&QY=MsB)+~ySDLvhAECe!oBh6Daj+peQ&+
CT#Gh<-UNDWcw>0JcierU_<-%i1OtB0Faz!S!ozCFw#Jk*tb_|}&k!T^W_XwFQs(=ewLUiTr}P)$%g0-
;^Q^C~j2l<uBu?TpFiO839Kki?nLTOwF2`Or%W2m)IwIqZ2_o0EroFcNn7GsK;lX_A=zZV%7WJ*4f7eKk@YKoina$oA!pHOYJ;v@
Qg-
f(g^fZ+&zt__rdK<m>V^sX5YMMr2D)P3mF|j?rS!emqkXi2u;XPxBciB^uFlF=o&XejLVBZ$pk1x5W4Sw6%)^@4009JcuFT_9eKG
*nkWjjZn+8dHSvR>j{d1pNDzT61?-*IzR^Ix1{cj4y_)VNLW(I7{!u|}=q(-
+g?S<p8R`3CDd+kK(u!035qt|z>sQFyn$xS)%w%jj{~TnNvXz1?o7zc0wnCF*UXGLVdD%q17rOD^u=;lD(GZ&fozZ_rQ)1G|OY4{
sw|+*>Je82zt!YSK?*=YH5&Fy9+P(^2uJA;y+CpY=w*_fNLpxm4mm@_+C*O8V=m9r(X>+}c(&;^ZKR{qULp@<Q?D;JPO6Td&G{?k
*mVoFCL@Y%ExM-
*ZuM*rLT@l`s^@k%<4vP<r!Vad(x*RARow*!B!t@O|<57r{u5s_!c27oMXH{uk6+<y(6+64ZaAeq*I4PWV_Y^%6K819`ZcHx`Qej
aNk{0n1nVtjW6>@zXTf-jEu5i8>s9&h&DkwSl{9vYppvQhHYDpP^2Ju21sHb+*_~^{J<JVZZafiN}i6O!h9<+4X_T)Eno6v7TQw?
s~{}hODY)VkCzz%q08A@a?;Nv9_w?n#j%Yo*@Q0MfdB=N5#dRs-
|ni!&vH58)vqiw>Q>~s^>q{Ub~GRP&;q#Nbbk&=IL+vm;GD>>bwf^+r}TP73LHysoQTY&>S<ac7D;T$(#$~AZlP99&8<+OP|7YUU
0yOd7fWyNc$G>=rw}xiSODjUFRiiJZj7^)~LsMdc@ZzYFs7vW#6puN1P|BAxF@s=)8(Ro!8qjDq#E)<8E&sOToszG2_-
sP6VDReF+7u?Lm6+J-
VlR%$oYZ@^?IOJNBKL#m%Qp8KTzmq4HMjT?`L|p7ob7#(%Hncg&g^o*#T@`OeR|kUCg9pFY2}xcO?#COGl-4yNy#w-
a6|K6Yo+@7w7d0(4IFu|K;PEVywWJUXDLGg9X@!6Mj~)A@-XFZ+H<@D{m_tDaZlcgDR-
56lb$)|1yfOx)U1y#VZ5rmx7wTX=w^u@R<FofmnR_aI)}_qTYSC1~=;V4pQ%tvQ|5ZsQ)a)#EdzUu6pPS)<=id@Ad&7>{+G&|`5K
_on-
~Z<XVKQPalvY%vM_GDV=*n*Fx){qjB}7r`Cj>rsy!SLf@YgAs<~Alx|{_x#q>#jPzRzeWCmb^L$_wxbc9Jh`5ujvH6ysK6JOe%V3
vPxcMt)AGGy)>g0SBn%uudnY#N_}Nzp%!4AF-
!$0qI?1)b6Xeb2$*H~K_EN8DBv{Y(w}mw)Jrg$%JMmw1M@68<>wmI;xf7_zJii!<o;g3F&Mk%OL>_TJzF2~AbL<`AeH+H@W94mV$
Hha!z72QQGkUta?>$^Z?I)G<wAecso-j2ad{5DdbSYY^;-
Y!dYfsd0?R$7ZlWWgTdyf1`sU=Tg>?iS*fyK5858mmKkCa?u5vuc|C+8uYUusX{Rp-
@tMb23{ztBz+`?y>&@upYv^o)A1sX8y|BQ?~0$N|8~^z~W)OTBFh)Opd1)V<vs5zWAHKGL)>MWD{>6o#~oJ?yx4jf+=VQXX>*<VM
*un|wTeY;YHZDewE%arfi!A@+j#H*<d7=*50K=UYnMX$)pbtuBWt8r|)bJ2FkrSA=@QQOD(*<0Sl$I{s|ZYMWCiUy9mdP5;J&{FZ
oytSNcSB2edruLb9Xf$z)tjXoyd@2uqL<sAb9inTqXPkE=+7cbvhsV~9{Cmw;1KA-e*B-YN0Kn7LgIMUlG+-%OWcF1;)XgV*^xr-
*3Gi0IuQ#_JtPg9`I%f=$)t9SAf!dEaJ)==!3t?9hb*Pqf8g)Rfu$==<veQQnUg=aPQ#oo)?0!F})q|Kc|{pZk2a&}N>Jcaey_GP
xctaHk1@g1;xm^{7w@x@?qzjLX^VAK{lJMfu!Qa`_&AzM76@~p@kGhWG_!b@@R^!)uxE&2MrKlotMLn@4oiQI^dL$k#~rCMi1TLy
y|%~MNE=6h33apS6bWc;;ZQpn%+;MM+wYum<PA3N>}@|$<+xs~)Dnl9IUp|Y>+nMFQ`vEeeFem{@cJ92sH@!ul*$==VmuRLqMxIp
EW+w~<(CEix(pSGL#{EXVq%c=UQyL*ar8{f&wlV7#}y{LDjrtzvpL-
*u6Q_r3opO;how^lS>`wRoHAqI5$nZ<v0#;q?U219S&ix=f+zF4REYS@~_%ZS!U_zL*gJCBKMXSSyC!ZS<mieApo5g(Oo_mrmbvg
7UBO*~8Rt07mi&$-
?fn#Rk{^{{h>?Sm(P^p)PSeQPBTHVP+&`~>=Qw8;G}O$+n=Tdzvp5uM~pZ)Gh#c=V&~U9NSl`RWz+TtcI2&yU4vL(Gx!TMt_8fVz
~8|LDa>pV8O(;;&Wf6MBiK20iLKessh8;mc|7Q8{hhbI&aHT_gFY2G8Kp!*Qc#6!)!FoqZ{N>GtjHJTRxmdq>6X<qtl5cuh%e<Rx
p(biTXd9anGFJ^AdI&eu$IIQW|#xpLaN#!KSN!Sz#cPoi1P_HN!j@Nw{7;_W=UyV>JS@h_UX?{}h_$KP4kXh!WFN!|}nx!?MuB5K
_KH2o2bsZQ#T@CbOb|JDHo@8#-
yZddC~cRU_=clXyQyx=u~A+`j1^|6QWe6;7K^l&UbpNxOdw0$3UR^z=<Jiy7Viq`%1I|f;!*3_uoP4+$(od_%d(dPCZ?p_!3+kRl
MqdgXF*_UtIa7)m%RbeczwU8d^r+BB)pM4vB{*P14Z>#kLE$}_jhe!{;c+l=^g4SvYV|lrI2*!bNec`-
cjs&gM5~%Sycyse^5T*q0#T2j0%Q>ayy6}FX51bs=c60o}Z1YvlstvEn+aUZOxM_XuTUU>`aSJ_PZs%-
cESKA)Un50#w1oQcebrVM>3Op6*v8A^4`*^$7fqXT7x4y{K7V}i@cs7swnvVu##m_gX5KC4i(!_c;k%5h_^FqUg||shw7egl$1Q>
FUIqK{36Ex~<o9jw^qP6<o8f%o%O2kEnm-kcC(cP5&)%skm-)u+RL$a7eGdjS+BP4X?lwl<4Vo_>Oce1;Ee2uniN{)k&T0wv=EG-
N-lMH>cwn`9v~*E-u;$NKQg?EE0cx8Ybyd$B?f#DYjaB}jeSc5Fv$XR?Ls*TznpZeu@;YaQcjW3I=$-C`t8w~z-tTd-yXx7u;?G`
6?*P2T9j$~<Ul#W}D`%IX4;e-
Z;}eJ2edT+LzvAY6DEYj*Fo)eY$6s@MdGdMhxHw>V>1^Ddo=JOt4B~eUo5nNexbsWvVWe+C^5YwME&E=xF}06t6?J~8{(j_`?E9?
eE!;RCWG~O5jGMEjQC(dRkkp>g1K&@7Z8PeAG|CxPi(jpr+Y2$6c-
VV#dXc}gc7_qtu4v}$To?KoDla=NT!V9+v)Y3VD}BOuiJCHf?`iq@|H3>0M|r>C=RV*g3xoNVrv16BZRNcP;|Y&m?u!|{*I#PqQT
K(>>x(P7o(i`2L-
OU*E!X<eHD37i;wQp+f^UQ5adYjdLf5I%^Nr6P%xn6D=382?{SvD2YUI48#~*!$Ki3pL=fA%zD&YXySir@7#6rhA-
|svrarV(TeX8_Sz|*>U^|4X+g{JXZ;K!F}e}r9ub|6i6R0V3hYSGsV{|EiKkT!3*&M%eah4#jvDWg7s7vSdOOT~U`HQ)7+cg!748
=OzC?mIGvs;~$**p~L57|6H5i}UsP#qOt4?GM5i5Jrii{?eg!Pt#dlxIe1zX^r0-
oTCA)eS2@lG~G`X&hp|twbHK(v!7nSDy<f>gtEM9xK=g}A$JW2yQbeS+n!QcUenuo+1vAD?@srgORAk$p)4<9XS6H1M*3FpOiZgW
2D7~2I+1&#-
gUn@e#e|`jp@BYFxBa)L_dj6;ckX(ceBd!YS8XIp1rHxKZW0$rWXxnc`a}hYGI_<^<~%F+vBqqdyaizc@guih4@m#dO|asE#_5OU
KO4nc1^#WMz*JC`JL?yReBvICfN`Bj+@Xz<8hv-7ro5csCorMZbTTxXwB#a%=SAg??~tMh;M<tC-KGbd3Q#ipSxCXgssjyj_=KV)
z$g-v*M9x?+ALbM)B6Pu>moD8jtY$t(AU?p_M!G6pxwxj=!!+VTfJ7wdTh`U$*pARPJrH7DH11-
4f=XXyZ)Lg3yD%FJEVOm+QXJSYCzek)|gdA8HtCM>dUw#`2PS<8y%jT}W?hi<fk+SX*Ox@op8qI=)5cAiUxu-?u&$-
z3;O)We=zAvI<@zielSQT<%$8xb9}U1#S*-ZyKmy{ziI?0&Oz-GqHDUNiQ0&lmHqmEK!`=36)b^l`wdEAy>wEtfyM9m5NqJKih8^
+@S0y?pP78jrvpz(bIF;6zQqq%gIvb5>)p|MQ%^!4w@0TEc8`zUtM87Ma}c2or$5ENYWUIg;&reO>9lL*GBc!*(ov>Ng2KhTnfz-
3JZL6?Kcrz$X?z@iWu7r`CJ7-l&Pe^m=^hCx2^!f`8xUdp=0@4&aS$xFf~ah<>y()3~LYYcyLqI2Hi?jg`mK=O6f1-
`CWl)Wqx>7M;c*Obs}IDV(YAzpeUi6io{3>q9gQ;$d{=8CN;4q%VAE(R!hc5hh-WuI>A8tM+E2{~2IBkynFNyZd})hnR8S%2@@=3
yt>)_mKPW;mJun!hNEeK+i_%6xAp`cboH;p=R;>_bsE&3`OgOH<V+=qUqmYTQ&K{9dvG*5w8Mz{A%%j`<)YL!u6qBpw{bnKZL7&!
0hKwnd0C52xfV~c$~ld{01X+Pm|)~y#=zo7V0A8tmy}rzSS|wTkkTi!XJb!aG=2{C9jDV*vCDJ8@JKDn#nKG11@<GIl~gzR!yMRt
B^bkZ_<6n)8*~!1+r@|X53TtJ(GL~+@(dlJ|14CLpW3GvZi-UD?uIrEe?FkI~pWUUF5jMjjOWijj%2M{|q3}^Lw;7UEH@mmG?OD9
Oo4|5c)KXFNYfLVR)VMq;r6&0m=PvXD^-J+G^b0q%plt&Mf<TI9^IC9uPjwRpk2m;M-
`>Ki@@H|9DQtkjA%aLYZD@6yVf7p1fB&^nJH6$xCnxWO`BGgfB(xL#&6c(6_du;^|Y@N*q$#ebBq%YHz1^&aap`51PLIbe<D;dnZ
nk-}Cw*JfqgO(RqYuRPFn$of_HK<Q0=@yIUyJ>m~JMVG(Zp{TkA85KXXm<I~1kEpI1$?&wL{UTHOvEsW{qm`j}5@Jbvr-
|uf?qRtXk@73L$UlDAtxn^IFCaIR*1nRy1ho6fuQph{8r>LtZ@lr0|TZzH!y=-FwIlEfw1>zy(nRDE}(%y}nBlf>by^-
D|8}E91b&I&)S<$TG0r5m{wY^=PHK~uX3G{AsUJNj;_Th%#hF#kx*Sa2CEl<xq!MoxP8}RiYr<!eT={&DNd^fgA`h%VWJ$`kr-
*{}bx1+G*$qNvRkmouR`DvHmS!F@X_g+eL8m`}OJ=1s+TbSNU-Zk`+5c|?Ed-vu<{v}_2{oYy}MsH&;9!W#X+loBFk?ZU%)VvoOs
3*RDXu%KaoF?C0HEHiicz`h58dr}Ym%AisN3Y*o%he0(sUE~HocgML!)KfGti)lx<4}_Wl6pGzR?qKjqJHO6iNnYbIF^R=38O<Fa
>YWL=Bt!CvN_~C+jVB==Jg(n`;C?Sm)sN2&aUf&zVK7x&!oEB7RL12=i-
a0Ak1_7Z!FSyu9tC3ZQN0EPwPv#fb@3eJ3};{S54hsY7_L7h#uTmbBq0rSFIQQC7x6;&gC4N&qubqV%9v*N~xdA?<_2f_n77{+yw
Hx$U&9j`$g^E*!g?=cKWD%^0=#>L51+*gbi~@e4p=LR&`#D^Ex38!cR~1X4zt0-Lr9m-9cPW-
y?c(<JSjA{mzy8hU9LtahG^kOApVI@m^jE-S-ye5$7g;^j-
CrdpWKKx6dEe7<o7}y0FZAcSTpljjP39)ZgfhXWsOQ)9cXXigzo$?g;OoE5zp)e|ng*Nm{}!jOm4MlK5~De;p@WR~rkyv&Fl+7Jq
eU`s6(`k~esE&6uW%ZUXgQ|8u?=!%KR1o@h0WM4!wpjO!&Vf;(pzy+cO&wc4r9c262LpYM9&p37S}kS%=<U9NLX)qFj;GeoNaS9T
N5e!e*?eM1J1DzuyEQt)FPntc0e)#EVo%J|Mc2efs6c{@kNVYS{jM7+IGpL%_LbCd1dR`gyj4@57s)Dd22uhMv%TNu|%YMz`O!bp
adQ+xY{;>OkVs=_)Sgf&Gk-s)$q$Nk2Qs#g_%ENY-fA#7@Mr0B5C_pyc#o(+RpWKFp^a6ZR)Pr>WB+S>w-
YD+K0#JNcwvX0k2eXo(+wSJ*;6o%}KC;eNvPsZaL6<q(kj9cgof9V~0NzV|yQeMv05HqgEQhlMVhlM1)yyA;-#B062b2Zhx7y1-
>EX5<7wdK<=M2@TUIr1hq=y3;X2E3tsTA-*sq-
j%yr`5vPfcGdqY#z>KFmLKQuI42q{$uzU54F=UCiq2OzH#?b^~bIsox7oMIrO!RXAxc2vZnQt`j@>2D_HVQ59Hy+v}@eBY8`5$hR
RvN_cr)+dUPUjXS0&)qUOi96&9cP&dsmi>*{#NjjL%Uh;@YP#o19guc+Tlpx}G|y0%KShX160!1-
dqejfKVo+ox4_k*T>eM!C;EmBKeWHs@=Z`ZXosy^s*B|ZP5AE37UyVvdUj9b&%nT3xHHGHYP(L?Li^Br;bzS7f(59vdCl|}3ILJy
RneY%dT=D8%FS4iJ1`WUa*T(FPfk8wNIE86kP&<@!6efRkZM#VX&c4pzfCEjE9O)Q#r`U+G01TT9@;d;@B)KcFh$27w-
htccN;Y6)zjq6njyUolnh+xCiXzM+CtGG3-=C{b-9{8=-
q9KHZ=<AD)owLHk5$*F6Pb_i(;@|Aat=%Kn^{U5sqQyO4u=4C()p$8AZQR;cnS}H`!OLsW_1n4oJrvKlIUnj7B5bdx=tE$o+`K+>
&!{-w4BFa;+tJdmiavv$w=N}zdY!Y;xDw>(VJ@L}TB)7Cyg8=e8sm>SYusnEi0(=H%;-V#`;5fJT`JcLMlSP)O@mj#>i5drquz-
c*UQeAUJ7z8<ay+-d?(aIe$08+_-*vH5p%&Od=G!|MHr)EFU`AAd?!v})rs%M{1=|s9QUmi_R(nM%~ZO0Q~XhH2{pGL-
&*qxLWd&WXE&#h=-
ytvz#eywC~rpk>Ub*}@kJLuup!sDg|4;7lWHoZm(j)r($ASvXS}Sh=|i1yb1c^#Z5?O!;@eYEalzR3nnx%7u`glwl1JSSujXltdP
hx43<jTgl9-d;;1O0$O5XN5uA-
5E^>mO&B(}G|_2#et#GRXkqP6FKk{tO+JRl6DIoBPfF};dWzBAs5vv|<jGc3iQ>Brhqa$WQZ(NigYZ+z=Hr3d`SxSH?mS_@N)KIo
?~UCVs)Ro;zoIz-0@e-eMrE?X?1c{ct($@}2JCGqab+D@t~UiOme*?2nrP1lGw=aYV&E#J4+JsV-
U)1P#6jB}~0Ce+QZ`D)d(k)BH4%zSf0A4gYt^(e2X?_GT0JaK-
N@_uZEL3GRay=T3r6FxG!pBAnJdb%Uq_trG_!rsB#t%Wa&=4yWDyO-x$?`gmXgMKV(6N6tf898S)UvKB=`oZ9vO0SUdX$a$D-
C3zG&Q2@voLxNzX7QP8Z7*7%5IvpJ2ghAOU1adRXG~O#T`4*HN<1kXHw|qn3=LoG74>e_G+w-
&#B&TL&U0?iK#$qpGaAdQGo!G2g|UD)Q{&f`MXhU%<wbAyOBj&!%k1cpy*hy+?pteb#|hmvzQPU6Bm1px`Oa*O<%PZ;-
q9WJ?6=$-`Q9^{zRS)L53B)}D?CKF`tNLag~IZ(@3$LoDDfsY#0PUd<U2!d8aG$+PO`pM`VHTHU(Tp+t!cZcofqP<3o-
Y(*fZsxFUHoG_B-ziJTd6o5Faov*EH@7(O6zXBg`Fh*!4X-
|3<G4WsdvSYLDYqNM9pw3%p;sBeU)0Rn<t?{mZ@N`Y3kz&>7zrYLDYkIv)_p+u!iX@YXEi&g@$4acu8jb&J8iTW9L6O;XRw^?Pga
SHYMMbinkMnn~`C1P$Mh@4e|>m2LMDj~~7?wSzrd?5F!SqKS3C?@RhB_RX&!j9TBSZzFryj!CTuuTGbbN{WTTd>hGMpVA*L9<byZ
yLW>2==@%%`M_ot4G#J9LHLhrnQ2_3d+d?d#VdlEVDHh_ueX?QJgR)U&4`At#s7r<jo#C%yq!_w{?YiY$J_Ou9m1FJ`TG2Wp6&ZL
*7Oqi%NgNmz>=4EWc946K4x5{FMD+?9_b<2-mn)vjPoXZ@AlvKuFgHgTX&Z`8LkC<(M;niJ=t)y<ZeJ;O)lm)moD-
fzg6y_^u5#Hx8lRj{qRa)JzdYKXQyks4ey8PC4Fw@?qO<fP29K&%S-OQp&WO-RwmeVo_zTcIbW^LIGp%0puK^;Oy7WKU4^r)F6&B
Tc?l<k9-x<aR7pS3Z=F?eFXMGwO+zn?R{Pu9bIQIKiRFKLZ`{VX`6}<k4vqu-F8OWko6RJ7++D}5RmS5k^}SMb3T=;GAc1Xl-NO$
}FJR{PSMN2tkiu7&2=~_eF|Hb4@fMz6Qp<&Zy!*T$j;Q-r_ico4y|`MN<gZsx4kC73)px^49mK{~?r-
Mo)4@cY)2FJT7Z$I5qwO1cYu-yKe5oIE9`u@scwR6rdMo_bj}*Pr8L06pgd0K6XzTb^gV*cr9(PCR8ZS7H_C0>TIsG8sA8Ue-
;g30M9@)ZcgXh_!x2i|)xRKvltHnr;2M=fbRmf?s-
aeeTxJP4oZEx|rkoqREURQZ_3UTMA#_|$Ap42$en#0zzXLf?O%5{C2yXqbNfZssw$1&84jC0mlUc>_QTb06$GwiJ+t(JV5bN|6h5
I;TMh7<nArQaW*i<`5;d>+s$wA4d-=|6|-
os?_3%z65t{W<Jh(d5F)J8oV!UoczhI_FVk49K}<U<{yjho6=$|6mrCJ2~PXBbx6``rG^*oFi_|n&-x|v-5-
zhaW^I_4}ln$bZ2aFEpx>YY{Kh{cc9Dt}X6&e*95&&}dN6U{~T9Zu(oUIqTkyl4E*_hEG^t(x04b&YE{4F)q0eJQ?1?_}<qvE#H4
(8ZUQl&o}WU;9d0;-=LIS{Tb-pSW@pBqz*KQm*L>myZ3Rqu6FvMk45i3ebupv_kCwr)Lm7mz8mOr;XmR}K%cHXyS+7;s5j(Psrhp
8T-zG)#)6;wOsX}Wp)4=ax<7l-f7`hCB|bW5ijJ@kWqA>6-z4TVo6{uk_jkUtMB@?CzvB9$L_2EtZd&cF4`X@R-
<i6fy~AM~kh|s$n{Uoq{_6>o2A|<OZ%Sf>S6UtYGUrq6i<VyOm3l^n=g6Z?;iO#Fwx;*OTMmZUiFc&EC;z6+HF4isJ;U%3g#F0cI
>mp?WV@?0|3;XmrLfKo^;P_2j*RO|<>8$6H!P&r5sfafr?<{I$IV%d!&c{4AX*&it*goRJ8!CoB3eFIFF*&i{>4K(Zq90dw)ithy
`U0qhyQ+#inn#9S4W+%5&q5&3*4S5rpt9#Rl0|EPv1X`(^6_;aP>WB*dyw$T28%pnEpGMgz)_FK3Q|^=Sn@p==Xabr<`MEMYEAF_
EgyR!@gDGH;1<kj0H3J@5s1s{eh`U%qewyyl)#{{VzK9{J^$%J|y&Xa7Utfn{(}FP4gwaQ3Jd-
=k53Y3!^1+KX0ms!2><^KI1`qgSRxc+0L*^&F7;Rg(JInPMh)<Pt>^D$@)@jRHA=kzKq=$etmG%8>80GFgWYPKrm$Sh@Xlf+rH9t
U+7Wp!v21=^2TcXXISK%mA9nS0LecZ;e3i-!?U)d@}9bfBi>CzDQtUsERy>U`#_!-cjQV9gBVQuEdAcfQFo-
K`NDIT{uOdyFvQBgyf5PJ3x(%}MwcF5>63bjUuMp4t>p8mkx35=eI#Zyu-
=bc?~7XPcYLCGf^D_H<~wudc^^tH%*F#RVNb$Yr@s^?VbWV}3i56gwyB}6ey65?I**KBXGk3$e|;af*F23%d9TWNvk~^>pLq7t80
OtboQW<O<^*TRjl5&L@7#9}j!)i=a4zY=<IR4QzBk-
I=&p(|o)>5I{mTn&a{OH5@qW9<{I*)mH3%1uxNF2`m%W^zZ5zY98_AiM;)hP|3%2L)dRP;;f3^>~&FM=^K#rg<Jvr=ff4$4Nn%2w
J-yY(Ph2Pxl(>~Qv`$z3>q!wh)C*H`<&4^cmht>9oT2tLy<7txPK+``;Pxj%<r#5ltRCj*z(jngi`;S}%`Q+c)n5ez`R?jNay}x{
P=zpi5pp5s|yN;`CQ+wDBcK>Y7gVjtXMc+0CdpAya%<?{bJtT*{z0&kvQ=r}py>VBGo*&;J8%KL;>HnbjnnLwn==V<N-
y`h!n@>~!54x)&Q14ZU1{m+N7Um-V|4=7zrixI#*C4g01^)>+JoGRWqmMHc7jL}uoHaeO<g7cmJm=u$ir<T<b-k-
PRoGU%i3=MC*fYe-aDT<!P5r5}z3D>|p8)=M{2M&+?A^r8c~JV!$R|1uuww$+^V9P?$L*<JXQz^%H}u*GukPmW%f8>@=B)KKa)!X
*nenTvVLkZ#*CW@qR%<ka)Y^oxNv`YVXZ3ey+?+M<4aqwc^yT0=Z{Op-
{;zjjjM+Ep@67pOV;|R(4ddJE6Hvy@S=HI!B=2Ab{67qN4)2_!?x{gN!-)63ILP+R)cO5bpHc4@Rr4kOh4lSD@g`km{1naC<y-
5TFEikmxx@Besd4(}ymxVP*7Ee^wG2HK#6ZNG_cDbca-
FkUYs8C6G`bJCh|k0L=NuLLX__x$+d|?!a;fM@+cciob<QdSx)E-@cx86xOB3Xo^BOm2#cNn{#`r{;JGz{cp7fO3#2C!=;;vx-Gb
Y@8`e>7C%0-~&s}vtYbh@JJTT1`8j@na&-YaD9KeIH#P=hIE-^*#7g(-
~dwMz}VaC{nkN2YgTkMwoU|7jXw>JsbM`6(W}N%`9`(7zFW?E}9vL*322YsPFjMUCr)7npDs-
h=qT;z`!!I=?i%SIK<w9uuD=GgEKOc7AEzjj%I>^|`y8vG_M8ad9r+y4DymLpxD-
ItQnT_Vt8CuWRKEY2YeQ`$G3**B4yIq#Do|%J!lk8h?0tviC(iA%;J>&JbPeCEAGR`o+FPuaU-
ly3G06>HOU11ZS!epQxRl^e)$3p?Npbt8C9M?kL{Pn;m~E#(dvf_unA47wstPTKsQw-BYEW1Cu%s+F-
N_FM3=vt}#_BVb?UdMu|fPVFhma&M;N))xRV^fmgeXz4#f;;dQqnQ11mx4WGM$7);)fdtat#C9ZQ;wGv;s)vXfE0$TWt`$~zyYU$
OMcw4kF{ywd^Z(Zpz7;i`J3v&22Mu0Dtq=}xwJREmCN$+Ut>Jk5Jav|-
I>#nNw7!1x<M}J2x9JQQrftClu1B*AT^#2X@!=EdNJVzA&Mtg?X7@ImLy{-0b0ZVPjwXUmC^Id7-mC(=Ip?$(byv%k-Dq1g>XQc-
b?YZc&n>1eD<y+S(le*n*&flgpj=iwvigzm|29sW$QQ`ua)Z7(b9Zp=Wb=UZ+;-
|;kxs)|cuW7cog{Jf3w?&7%iJngShxTk|NUeLHIlme4ilE;BO^i>g8nu_#Q_b)0!nbg2*?qz1&SbkERkpqG&W-
!#t8sfe+dWn5F&H{VyfTlMoMCYDvgHa^Ee0#l{ye1SOWpY>{7lAs+?+MO7aSnz+eYsXV{9?Ga*mqT>;Fm5cK;Fv68YBWQazs8a#6
L)SKVzaV%IaA(~)<Tv2j>ZztR-u--s?*cw(}rjP&(B(^!Guzqh9Mdf=b5)Bh-aJN4f<ZsBuY0`*>agTbdp&nL0A@vxfz!E0{`(tE
+9CMV+h^YNkSJ$kQj&er!mr2A)g%+>DaMf&A^Toe1I4PDb!klss}=j<VRDQ5aPjOX3@54x-G-
*{Ggh}k<MIrMg*e&OSrHgRieQEI(#u<=nuAA=|Sk!d}xI%BK-(&JF$7ESPP##VTJc?r~e!F!}OK`&Z=e(4w!bVy5(-
fO_i*KDGve@K7Q<T)?4Dr*1eJbPk!&PA9Z+{LFyWBw0%uO(3Lg<mB#xJ`7a!ub5HZ!6>GtM_M<N40k#Jy@b87@oO)-
%jBW^83Q|qW^56PC*Qk!1h|g*j{i{Z7dJF-|nSKyegk-
o#16yU36xe2S<At=c&Wo2jZT0wsAFv{mxsB9KhYx8u!B&SH9xTtWIax+xX()wDcw3@0?o+x~nQs?<I97;T#Z8@ASR>=Eg<F8hU&s
`?tf(hq=oCouF^4F08BnPw5|(Tq5r@dI#WM9SM5AON{eYd%=0D?9`#|_Ac(}6S*bntuDMN)jP<>Hg-Kp+(CW!D12)=?l<m@%Jzg+
f<L#xhXTFVn&c^Xo%5vR)@J-
q$$N;O4~!h2#w_k`>h<>_p09Xx?&$gl$$@zEFt4~dFWS4|CjOlJB7TO{qsAo0)@9Dx*=5jYjBbs=4td$}Z%KNq%bc~COZaW}-
9XM5O)&klLyBKh70UOb-sZS*c5UG===Bur;?}m&b@rq43b1!Ge4gIV8;H9rG_6<R7@xv5ZCqcYw{JCWZ5!Q32)|$F&j2rFD*XM7U
EG|N`jdSVH~hXM^$F3~`S$Za)CYq3Uho`NYC-nS>d2>_{yEQ4a~@T89ln0T_^L-
?Zm;irb6#|BWti%`VbF=}{(MhdtUJ`IXA}JPb`nppQ9KLQI!Ut-
%=aSRoy9|u`WqgWk2D@o6{z)smE!s+;UXH?u3K7;E12&^e;@HCwd{p{C0N|K=B)9(>|Ta7YTvHZRSmu`-Z__XbM93}^N8-
KrKe*lN73f2DLTd~l<y_`*w9<JN}g@-
@?B%+ti@sIzc+eUO5p*)!c6M<|GuB6Qu7WU?7Fshpm+rg&%f!+mZ)#7ydlv~p00OB`eo0*?5R5LTd!(8W<)FT6xKn5m$u&vBW}*h
8`9nr#9z}Fr-
r<nR}X!Qo3o;~7w=h#^Izh_X5b~|T3@Q(3q5o#`BXF2QUmk)rN`ZoD%)$PX9vcC<Wp~=D@>|=Eum~L*h_`;{h;oL$KaapzIbXqL-
=5<H_3ycTSXIorqoxLP%p<?^10NX#ES#3((RV*?0jlHL-=%}i9R^H8qtHFDO#M%oGZOI44-(|s`Sy&FP-gup|icjPmr^d_mq84dV
7^(*OwN9bugOgspTBwcQ%RsZ&k3?3*DylORsnw7g^&GmF-
2}A#b@s^4Y>?Y_q*DG`80%OnuicT?kLj&ohfVJNI7Y&Eo|NH_y(wkXoZx>wm<}S@Zd82Rt+DFLnydynJzi#`Y492YwO6`5TPtM7`
<~#`dCik7tCun~C?2o1X<4m7A%Q7_1Ri9KGsrD0jU6?rECQ%eU5g9yheemGjD&<gUzDyI)kk>K9X$zM0DTpn2nw$n|w-
>^OQVZm#wSLvCpv+1A(kQs3+bf5W@eX_(~&Gx_(Nhcjx<rqem(=3a>BF?xG)%=y-
Kt>{(pdqV>)^+)0NKJT||zq79QGNbEnAQy)o{4W~as5|nL-
isRk>9|Yxmw1$%x#E0P?{(tsjLu86@AfS7jQftO`L22lMlRdsM;duQC-RcVK(-feW~UE<?RC7o>-
rg$qtLWo)J*JH(q{=f`1KbZW8{3bHzeLh!o)tu|I<?Z$#rHcK92iBZ&vMUuJlU%#hWBtSJ!;6`RcVu;ZZx?regz^zqL<C%($oK`)
lVy4!aaavh+O;33{OIdu~^Ya}Ao9hn!#d?{$rr!xS~H>d(=L#tdH)`>uuo;qglU2kz7sr1f&%D>K>+w6`~jLw@Ulg7?w)J*(xt2I
pNRapnWfyQl8?2=^9hf_xn1oD^<tGYW?qErUm6w#9toP4!b0Mlkh1wAW9cR-
=!ZtKypta~m&s^0~ZKrB0KeKl(n`?xojv$@OeE$%X7Id27#ayG5N-
gH~hR@vB^lFP1!gtR6Pr5jU=?wWe<a?<CG;_R{L<YdqdDdr0$f6m3c?es|nQZ}GZ0bB(Lk8u3UFkH29T{<Oyn{&>ZWJ8N$TiC+h)
XR~+hUHm7WCw3iI>&b=%EbEJWk9f2HJ|mAZZd^S_Z_nma{B-
c>Mg#SGzGvLH+IhvB0iHNK&&hE_e~;V5jeBVNj5ogE56LYpr<`5B9?JF}6>BIuuTr?FE&A?W-
lcGeJldnUy`=g$N=<+|F08m(`V0T0Xb873rq@2boiF!fzxl?S;qBGJv{T%-
*0l6H@eSt|Oq%JGp71{@8nZ2o=_TGd<W85`o!QIjWr@Xo>r(e5?@IS3+|VH7QI(|gx~?xxQ{OrMkmOG#zvgF&Ma4Y2&dc7zjr6{w
N!}%=>3JK*?Pc|Cxbs#Z=YcO5?D`{xZPf&7yxzk8L5oa&i`ti0TQ<auYd-j9*VI7ppS5v3{-C}-
>~~zOH)t$Xv>>km)+S7vz5h#3-
#u>5n)ccp<W22&rq>Ej*4219*Ku>!^!1f|Ya{)l72ZLKd9BNwwY=7_i^s7MMqVo(=}nsN#%0b*Zl3-
@;vVVYJmGu}CdvEaI%id5KS_>7e2eh9Gd_>dKJH#t`xx;&gHeM21-cCJbWG7lT;{CzF>b;&r5-Zcw~V|g^8L=rn-ShNYz6VL<_s+
py=<CLp4TAxE#9dc@3uyIH<S9nw@{u}C4LA`@o$7VP$aU`nn0cx94#}*T}59q{a|S<iANyM%buIm_)gItnYodeJE;b<1@gRR@fVR
dV=KMqjo)`S?py0D31I}6@|Hs*VeUyRiAN~U%b-
`JKM7w}(U&FGQ@22#*FwDca(cRsTukFXzoK$%#fS4te5vf++z4O2oxI*XkGMJC)E*MJe9t?ck$9HF|1MMX5trXt?Qf)~5)W@!!2|
F1(*M1q)^@4#B*gQB-uL@WdL8lJ&30et{*B@_@?3c>*LM8ZkaJ%>)jU1=AIAIY%ig?qWL*6BLE~lcV`YCy&P|xX+0Jd1Yd_ogtE;
77$7#IEG`;&4s_{BGN9d7;0r|jBXYb$nerHW1F*pC`Q6X^w@5wXU+HQ2FzAz-n3BBN(j-
H;w__O5D^Kaz(?0y>QwS*Uw?ao+KjfB)wr5|l@KJ|%yT$eekZ2PGgMGJk@c&<tR<C!b|)BGFJV&L1j6!v@5FMVb_w{?w|aF1X^_g
@|?lgW0Ds2VTyPIyz1hdQWl`uSE-
=ZL29q8FW>ijEo$cVy$u&BVQ(D^+LT66c~r?#KcDh5vYu8&_dMi_fotaVpwtxHPwH=cdx@h#!XVMLD~6d}mgZ@eEPkkX<3QKYSX*
H=+N_w~nfJ)@mM%o?-E(z-
zZ>jpw_URecxh7%ypRVxm*6^WDoT&kJU6fxpgIEJQ4l(&yL&`ZoTLT%(<@=(_MXwtqK|Z145;g9jQt1wG8m8_Y}lrZg$6y6f*ef6
{1_E*99NZ^fP~xy~=0=Y=lCY?bpX?{a_d53GrUT;t2GwHI0-
bV&L3)d!vZlN>L;vwV9z9Oi6iiRwQq{2@I4W?@o4S}zA7GVauLUQ^>V_S8WaiN*Y$m7#gZ=@qE+683=P@`cfdZgP(HZ@lz#YW|Jr
`GuWJK5RzsUjKf_1$+Ema*X=<wF(<~aJ}jDjx@Q(RdV=m$GxUkoA(S_5zjZi$9&^i&1J(Dc+k&)&ffm*>Gcct7QBwDa-iu)e~EXr
yrY)N>l+!hrqnkh{Gm$DXoH86J-gx=SC`*b&3jR6H1rkP`xqAV?$d@wj{8URU?YbO;}TvhHQp^jOLsjl232PbyA<C>-
fS?Ze0rSi7PWVkp2jcUGiM}k^hWqgf1>qAKgR7pu=AzH31^ZXc%PrnZHQXW8q*8@kT5l=wHCsSGhMWw;g50kSj(W#;Jw7UlD_B!U
%~6z(wJVn6Cc#l+g0kU4-
b#no+okRs&!>@dtdJ*so@_*f@kHAwY6&fo27U);WxV<)TBJ~oulTfomu3m>5Cr3OPHR*!KZDD+{3E(#!KEToS9#>)*;upY9Ay1P_
XhB?!=dSLwI7!wvYMNr|Nws{nvP|$@q=$H>US2ZqB{#b&qC%dM<f#7zf@tuW@r$a$MAY-
~kig;h{LTzTVAy<nOHN>4lj}ZyWIkHJL|(Z{&}7R?Bg{oDT%7IK0;eKf^uP=lA-pb*%(>wSharc~il0{}ZqE`Y~tCJIKDxrV70^=
a|$Ty?sDY=hvymTzF%OpWkLg6ZG^l9o~_@v!<`7_C;*lh_8&ii-
&~1_sg7hy%+cJb8@*o@$k8O`SC;4J3`faNv!Ai6?jB#XG(wDk8xH1S?LLGJMpX>@f&`6`&HxKiAK{(+(n0D|Dfv^Jx)sf>BpQ4)s
GAP<Z~5IcJf?)T}o8!rSZJb659I#CNg=KzDm&&{+Ms2dNl1aZXujJw1j(-zuk}DSY<%JoR*Ltbb3aqKc(o~uHRZczn;QUB`-
ie6CHY!!tMC+y>FU6gnAcw5BHuR{#<j-
S@&*q{$q{YRl*owlYGFgbJnz8!x#The5^}ye12c5A#TpPj?vIVY1i0`o(>p98Rx9L9r3`L(F&l&;ongCwVPAaoJaMZqTih}>_Cfi
3LpAUuC=Z4yoOS^lY0-
VzZQSvgk1TLarH9{kGE&<^5w)P?LCFtam_2LJTE)0u#UR7cr2UgFZ(&_zR>huFkuSOChutNJ9}^3O};s6{X)b+=+B9@XY^N<|J;t
s6O?)kwm9yku#fD#+s&l(f&a+mYB8AO^NA0u=*<eh&)gh0XYCAoc6iwEZiYE-gy)~&P5NWbM%&MJj&IH{JS%x;JiIlLxH*5&+@Fr
^zM{Q4<<81>ZqGUor@g<WrxZ;LV<hR%f6Vzm)t~B={wVrMVOZ>4oiFB{m3Jh3<^jzn{g%SE8Z)kKU9(C*I(<rLG$vTZuOZ)lR^qU
pTmhPQ;~128;{9APiR#}td})&94f&+U<1mkGYg_Yg<hNa@o!j+27orzFbG=`eQ}x~5@k;1m|43~L7I>~VhUVY+ko^4w!<OFG5*>W
LSZFEKethE1C;5u5a(N1G4^0y{XN^gSH##2a_`RWzS^VcnR2;Tc%K9qNOGr;GJ;hJ{&KC2kdN1w>sVhGv7Y9qW%oYo2dN1+iggv>
OFalvNdG@l2yPGw=7v7*7n!2}mb4ZM^=DMfq4}Fg>;h2ejV8KhV$oF<$-)ip9(5sE^i{BaT>XFb}@ng>F-
7M!w<McS>UGKL?wsT}PI@=0QlI@fnjS-K%6dllYZ7Xbh(V0nZXoW9|=dQ1ZCUR}-
{*7n{oCXQaMvrFpmhHY!+4gIVPQ=wtR=cOsDCb*a${7ahlKg~mjCX3j-Z|gm=B)a2*l&$b`}BVr;n$Gu-
M(s?)do(l^m&^8l$ue#_eG<eVUFJ-{-E#(@kR6XD-Gd$>bsA?AI<M~5xu$OJX`185btL=ok2{m|B6cdeeqXDTL&l4zMFq*Rl1mQj
p|K?w*N^#7&$QKfA@RbC1zYDhu_)pR&rnD!Q4C2c$i+nZ;C!p@3m52d^;@=`6#?+<^<hUAL!pm?Gv^pe#+ue;fX>1LI3of$#?3!M
>(6RsT;}3`1D?N%($9ow&b3K2iU>HdlQRfT2nVQ$B3rw31@=23WxdkS`OxFT*lS(Ui9kPSbnO64Gf#-IhlBl*^hDms9wg-GqU~C*
70tQ=OA6rNJZ}@o=Nm_(uXBn%`V?}KGmAG@Sl07IS=^G^FBV}?gWMFW!G{kc?kLp+k^hfGT*qm-
|RqrqU{(Hp2pkbg?bCu#eP4py6S_^-
pw(Px>DY#USGi@>NnQkiQ*N7=9xG0&9C>08&}nP@qKr^BjKmQ*7W(m{)6u7zd*egJYLb#3wPSan0=k%m3jS*`<Je3$2%GBB79AJy
1NuF#p|5ao<@2Kr!TLQ?r%B8*BCcvwJ%6~=f&Se?j`D-
?*uQ!A9L3966C63KH*Eg(l1l{=KP3?J$hZM`h+)yCKt{EEF>R0F6ur$6}<$xOxOz2pG<A{@$|C2;_jzi_dk>OgXFn-ICA)&BrvCb
%vtlfgK3KAy?6z<dXQ(%RotA_o*+A4bU@<0QAs@StNDd%&CYNSNBZo@CmwI-
0q^s<>zb%Js~(Oph#iAygq>p0k9H|qvoqAg(ec};fuZqV$z8vbbXUP1j%ZToTbbTA-mUGw<Mh`#r?@$*ceD6)J06g+?^XMjO3L{J
dpK@ru?u4Ck$ePPizLst>zp;s7k&QD_g6Su=&|1k9vDC7yy(90!j6;PUAw;Sjlailj+?V`hDpDhFs|?bfxmfAtBVABIKp~*I9_ix
O1^$6Q+)2OcjTZlp{0-
X>2jzK7@Yf%lB++1`Cif^4Of*|x3hbC@$>q&m^o{jFT7QFpQB}@21c&n$hE#y%@;mJvX9Zr3g>h#(zFA8nC8oQEWcrB$oVOrp?#g
}3>!ai?1f9%I=velfML&eZflIM|4IGJ4B~Z+w=*n&w0ck<s{1N<yNY%bPLADI)H?HhZ^eIOr|x&ZiI)!g<mc+wEkvCqQ=|Gb(68&
XtKyH9aX)K}!kg&%IJ@mVDRD`*aTO0oSf4xfp9AK3IU4SbA=kRr_+H{|$6fKDZ>XKbJ3XoHcJaAW@?XMASxeVzDY2hP@lpKot&Of
trq0+kcwtbZ@cXXCeQUKpyFI9lyyX2V{fAyHV-xqSXRQxjV$PAd?sxh-iZsntAIkQk&M5p#yT0)CtN+4HiJY@?b_t&lZ$EnCVdV^
d?R(t%YV=w*-n+BoBDUzky&lIVZq5qZ%f8n~aw2X2l74ACoBrhbomIA1DKU_d_`VvQX0^<Aj;MLC9`1Mp=Ze@9hFz{Vr0(BHZ-
a0z@zO3wdWX_<KxZJ^>wm&9YsH(LcbpynF!|QDs`rAU`+qe@`Yk2a&-
Xj4oQWHZ74!nav)#L!Ul$V<YgeE9wyE8tKcfF}d*zF@ms*Ye=y^o{Ep=u1{`ZXETh&X@kN+NsJ*AIExTm?^bCu>pE8GR~{5@a=qE
AihbGZ1g-Ie?@dRcs6(NV6#8_gG!Xqqqb$@tq52W>|58f^-@?((fQ%~wP3jEyxb=hFpS?a24G(0U*D`6hZs-po(td?fZP^<j)J@{
AJmk^e$Vkjja^erx3o32W2&f}o*nSMeUswwIMW*u&)}3g;6Fx6iAsd&iBdy&q?KW?UWgDf*N;tyk*u8#h{Cn)CM|-
la}tWB%un?Kf6^I?x7-
M;LyFFh1roSM2v_RrbV5UxV}u8Tew`ndYJWowa_~a$qj^)xwgMx1{mpz?$&icnV^Bp}85*Ziuc8Jt17iH9?0o1$sCV+cRgl0C=*9
XGW&^Dmqm-
`obhaXEw;+9;R6E+423I`XTRS?_kcVj`}10rMDE_)fndC_#TB7OkVXax+}C$zx7X3%v!E>FQuhI$3U!Qe;c&+WdiT&`?%V91sfQx
``g6<TkT!TQEN);afIu&(34&|T|XWQDa@%U)W?x`>WN-L_={4bIqC$xR}rZ9syUZMTTgAq+|e<5#+~BERs1;UD;y-
wlU~xs!!U{c&PHYE8>#obC7#Cj<$0I{_S0p)O0EljiQGl@4gK|QnoR;@s|aL!{SRHph_(!0VS|74?9(9CG3S-
)<G71&B|WpX{MP7X|D<S;F2AwT*Ekrt|KRl-
_*3g&y!PVu(nDqRZPXgkNEEO{sQHaa8l=mdwLCqw2<QDFb%LStGJ)dmhg0W3i!Q~U)6~B1!cOsN&En4LUh@)aqz2^PO(nWbZ>=%d
gZ9Uq_1^4LI3DQC+W}8>Uw`525%oLw8k>;(18)de9xu@}`s(*__r$68W*hDasfn<6>cPv7{TJTV6v+5m$)h%|*ALw}J-
b7K$Ka1St2O0b{K)WZk~5n;vX6Habx)~`FF44B=tkw-zQ4Uam2vmQsWS@YzJMd&P#3cCfUjTp9l4*i-
fXm9^qom>5VbJ>+TLR3{E6{JeYF^O@v*GzcP&%=ZGOC+bWg{YToXQQ_+-IZ?^5zyMX;x%<Eh>Ftw&*c+`YV*xObc8=}3-
ktI^htX#It+mQ-&nLOmTv$>G8mpWm*ZwY#O|Gp9gLN9K&Tp~Sqxc}V1l6yctZQbV`joAZ-
9^L~y=wUNu5wKxophW*~F@RtU(c5PBmWf92vI$hri{=?)5&|i6LU{P;$8$)YefAklg!k^mFAPq%Y5B?<=qP`!A2c%cWpudOHb5HR
%yyhiZoew>VM&u}@uHN3OeCumc{m`6u6D$#!kmRk`GT)pB&F`f`7mYUq{i2djPO2+UVV;ikbmC97ulOa{IB+wMr`M08jGMEjnSjR
)m&bl<(SF_EY1*eLnDgawF`OT(-
OupAy*iP&oSVkBZ&!Sbh(ln4qk%UW=d9$vRyo7$eF4*~bg@tpU#z(B#Z)g2YJGA)HE<#2j!t48Oo5s&yh_phAC=1q-
QRw{s;E0s(|nOr<!uA&s}lD5)2mI6TVFckUV09x$%rQhOrU(RP^tQ%;Xf?7PVNmj==WQ;bL6RNR$-`-
%Z4vTpDAzYY`?RT3q#)~Jhul-Ghs2^-}!!LoiAbc0SptovgpGv{TjP9Zq5o{LOlM^)|ta`^URj-
zIbYS33}qF8`wMAh!-z>wQOr!Im0T)LFXMSdgwCIm-ag6UGE)wh%RO*9ZL@G{gLZES80q1*Ha5O<)HRRe@UHEXT8o@uRF@x#@7%}
G&9`N{OW(qS>xRs{!sht@CkYSh5r<{pH<%dLa(QBe#`hq;mwlmuBt|DZKH=K*DDNASULA3=GAr1+8KtHlKiskU1Hw(;(S%}h3@=x
Ot%BSkmB*2^2L8T=j+A!F*+|Aa;|l@_r<Px(oz?r-xU9w1MT}Q-#c=BsqA<9;##!2tMpK(_NI-2zK-;l+WQZ`yVr>RX&;JwZz|Q-
(TJAsDO@6Qyan&8d~+TYt?nvJ@JH+Xo?$RO^37Re<)HV+UjPpp`t<*zWsK7ksQL-Udmg9gbtNV^@}1d6t4E>%w|C^ez-
tyJ=8*0DQal|cPXL#j+z=kE{N{76*soTZIpn~E=VIfqb}Ie-heO=BD(`Bo<lK}#=E3geeCMXF`RauAY43?b`YzGfCFSv#@AX$LzN
hbyx|EH1;Um&_>Cvm)W5(6|9H|cx`=N*CZ8LdtZ~vfy`Y+7SQQmL6^okR2-oyvy_qb)uxJv%M5-
y+gq`_Df|A;by5mbGDPbeOt^emr_l`Kqx+Eb&sjZte#i?`?zqGuWQCGiKm_2aijW{VkjRefObWD}i?_#CeuZ}@PZ!7+^Q1;-
RdFq*zX^iR*;qeJRqe%qVwxknA|aO}tDQhS*8%_C~xs(P<l`tV`55X(y++WJoL`l|x<UNHROX%rIM+IQRF(LVo!-
m41Kdr40lI@|$v?0!gW>(L>ZsI%&+>FUXI&2Q)V*TEe3Xs-W3{}jmgvhSsv<RDt|0IPea`eLj$>bz1lU-mq{xj42L#>Ie#wU7T4c
MmEoXnSVRfA9P$zVh|HId^e$R=I@q1$D&G_*fh1(e};x6*XriR}Uixy@I_1@mzV{eY)#^(VJc7tmW#daf-(d-
+C7fl%IJO^*bw^FIb4;ZAhGhPG$3Xvy$VDne(ag35hv`b#C7oUpfM>4k<3yI+c1h=a;LqijS1AzEZpft3Y4J|KZIl8eLeF^c3t<;
nn2C&AHHc9>TCQ!k@D13@+o5!hfm)IbX0m8BhA}N7%&A+3SrqM(yXmQngp`zMuD+KWIiCUVp{7wLPkFHToa=I40x#mX}1&zssDJG
i<Q&C9xiL{KZH=ytfV&x3={&44>sq;t+R+d-
>O|sQX#ve2FLR?W@jO3ybNQRAa5eIbSdj7Ch<kIJ~7Yuf|}`SAV0PD}AH}9`s*$9#QK{*L;!lp~p`=%*F3HsW-
d|)_kG=ma~(3BXQB3=!>xgYQE6PO79Fk()jY;{PnLTZq90~jZZ6F3-
RJ8g!h`H?OOshUz{JTY2M0fC9JPBZc7!a`5Gm64C{gW0{(!v55J1rQ%bI$nAgDa<sB!ib+29`?#$LTUk}++#9wPE>&wqni_61knl
IR@PBU@Ct4m_Bq+aDESo3AagExS`4Vqc}%uP~m@xL(5m#|%*2j3dKTZKPIzCHCx^K~!DA)|vDVdp)EcfQ|Q^AtLSoh-
e>Eq)Pqf6Xr{2c>Gh-
t=gZhx+p5fKgrN`<)fd*Dn3Dg~Zx;N}ArwVT!virbe&5p;?u=Hln*XN5<dzP&u!o<Tbgo4m<w+?bn+{o!gqXqj-
4YbBMPi^(gp^xz24HSE(#F{HpAnUZdzW>^lFGq6Po{JI|^w8Xjze=yA}S!E_sL*?wmw7iP~+8}m_*xx?yl@5pTD_FSm?Wa4Yd35m
Cmudg=teW7W-V7k)td5TteU*M7FyCYT2*H(PJqYC;<Mqw2u>EEkB%@=G{;Y`T)HsZ}w=i5`N=1Vkn_N<|Q$KH|C>5H}F-
WQs$V^=$k?o{!97N4E8KAI}j*U{w)gmZyDM*MllB$nI~=<6st4SGsSr_JusY@}$Au5;FVhYHs}voyj6Z@YKCSZL8$g?0~jcsPhpn
DkAVBio$y-XY1qIo{WkbH&eYiTs_FcjN*WoLUWDG%vKuX+FS9n6D%E6u&cE*Zsgh)PCzV-
`%`xHApnr!q_S#*52{$$d;R_v^petZK<EwJ>~r4JCkqDhwdX~rknV%**6Vwm|r`3#LQXsc67c<_V?ZCHHAUp=X}M*yc*{VCga^m+
$lb_{BN`6Na{~L+=KLtcfv_Tv+KR9;^u5rF8FTG*BzD$zcJn&U9PyG9#uYp^#9@2N<UsLZ>)U3bNPXheUlzU{8{kRdT#k*5~KN~%
`jDN!n+s7%6w*A+qJGOK<h7laN>VV-6&h^sW9*D9c9lFd>kh3D!4t~oM+tIM)!8KZ)a-SrRc!z-uBi7<Mwl-`)e=w4C37({-
t;yrFpe(f!Z(FOfbe~bd9_t--D0$6*aD+{SqA|-
s!_v{daq(XurPSiApUJjvM_XtnHiguJ?Fph4Y}AAa6(U)!vvdzK;LLV(^SR$Be7RUL|@>du|!W&7;2~g+sLkYQH*aQ#IO6v?Dh5y
LoDmk>jdym;F6q6G<;g<Fqqt0+;FgxSNt&CB8eP=J~+u$m9F_58jSVp!Tb9TqM{JoLTf-
F2BbO_j76jy&eDO*c#$fMo(!eInF=vTByt3RdQZ%itX83J6<s?mEPkcaFlW5YIR3>m%Fn{G@N*4tO***EsXcIiyr5zpA`;c@7uq(
$UC9XeelFPfu0rKsPt*4cn&t9+Arr1CfZn-uJ{Rf;;j2S?l)HS_0k{Iy~Hck`Epcgyss^c_vIMe)OQ==S~LWBX{LA%Ugx}N9-
ioroNuV)&^uq9^&d26TNv+4dRBztdOqN+@9;)_8iIS=URHV>sS`NnIeqE8Wd>h7{SWM`EsXcYdEHV&hcAkUw{S31JO`UV-
WM?sF{|SR;<IC>cZ%oW^;>If)d@Z_T5P+v?zLk>uPN-SCXn}4N^g+p`{wf@eGR@Ga=8EAb<VTqT}m$}TL04d9ojXPr2E>!bYH>~S
sTYoM62A<7v}R>yv5B~<4kmg+!xQ@xL&a3^yc{D_Ee*LDN+9tj(;Ql+Wvm5$hCbaZ`6evBfXq<%vHS7((<X_=RD}zdqcjdllL(km
(=>mWzJfUqj;w;Z@84wBlYyLgQMqssvaz+r`LhETgm#e|BfWx#C6V^{=P5VTM;cMIsz|GE_Tj^?zKa0xwG>n2Z9faH<w$-
%~?6a@Td@fSbEXOEpGlgYuubGHRpuy-;V$B-H3m|v#<00&a3veU~Sv`ap9gugMX&^!CmI8v2uhn_7ERUG-
vm}aNeV0ZKJbthLhj+Av!<F6P#%pf-O}01*gWIU-TVz_<54IPpNla@-
Uiqm3*bJxkWqM5gV1c*4Nm6V&#Zlwh~sgJxBdL%aL<dI1{3YHh8I1-{s$srq{jBS?eJhBo8yRoF%ioV-
s14O`yM{jj!pGhMfm{3g*O-
?T#GP+*gkth&V|6SEP4p&p78(^PCojGJdJV*~HalzB#M92{apyTlj<%bT?@}i(8n#<9~&X`QVr=j=M_D(XX40x+BM@@{XjBW{0D<
;oF5*hu=dgYR>cfvwtWIC~_q1=i{C2ch>V@^oQ5*OYp6?F<F)Gch)=}UEL48zi26+)c=y|GEJbzqx7f=uUhy(qSy6m(Z{Gea#nKp
u(se%;W2sCu3nPFCA!X8Wv*_rkL)|ch$d;bbI%t4%^Gv{EgmrY#=9Bq0v>VM=KN4O@Z|pPuAh0AKHnx^{Y}$;p=Tr~gwOZnYWiut
B~7sQ3k}dy@?iA&;t7-SJ*R2E@N*gpsV~ErecE{J%#|-#PF0J}n7jBKidL6i-
)ynauCa0$Q@qjOaq`YEY5b`z)Z<aOJm}r%6GIz5`rpoxb5`DwX5x3|tggxN!r#g`XH|cXUO^a4^nKEkX!5-
yHSL%50X~JpSv&UC@y>U4E?N&H?~20Sfj0J}Hg~-I8s(@vvQpoX(sM};AMO|I<}Hz}yM^(-
;LJ*o7>sb@gX!fxJIy_2&h?=7_YUy;gtt1#`RT0}nMc&`yz2UUv^dgZ0bdQ@qclzUBart+-
Sr{<XuWU}B+s1hcP`Z4l6IBa$pil%G|S!^MsMQgJgclkyd{MdAT<o$R!6S<Og(CK8**X7a9(9U!$<eb`4%^4O-Iqgo`-
uyPMx^(FZ|}HI80@JJ@5d6X|sz~8TNj@yUJ+#RdUM<JvEhR{90n~F4yn;LHjks*Pu5KuSpn9z8td&j)%U#TUG5BZ@CR7C;3id@0Z
83B;5P(GH$QL1=7RwmYn`B9AgiEehb~pm;NlB`?Xf1@S))P4zRjCwco9d8CTWb8{whX=r^UlkH^%XOyg>O`r>m$9dv-
%oW^v!{I+WTi=GZQ&!_NRZ=QE+6MQdT#?>|V^orX(%h_=o=o9mB&Vq9jmvJ|(f0`U;A$KDl5^$4#Ym&~G-
&W;L$o((6$<yxJTD13Po^b~)?<G0xPJAou{d9_-=<jiFapQK{`-yXka~Z!@yRPRlLHqS%TrKBC-ybzc`ljjSrC)xI*I-
@GW}~vGVC$owG~#dh_VM$^sIytsew}hY<A*C+EHsrKJ!3FG=DTNts{JzbI*JC`^ly2)d3|s0k-
zbx=5p~XcX1Xz)5qy$Z^iw_weAhl+dYJ~Ul@8ff1mh0?k-
fdU%ZQ{b<)R+XGMQY(tcg%eA9UVupX$V<5_WV5Bv0PRn(j{?U#Y;1}kyGFU)@P>7Atgy2d+iy-sm|Kb$W4CjPC)=U36a;^y4zed6
R%cf2Zuo#W%mz2job-l(<wmO7`sAH|DhDf~S%UECd|@a_3;K7=_j+jrXp-
_4iHeMiQ%TAxrYJ+1Ieo;@1FhW(YGJNq%`MeC=)i|z(fU$pmV?o%{a*E!evoax`ai$3Nd8u-
3Uc$@#2vvP(R`efjbujqEg>oJMBex38}1G}b@zARy#(cj>Go5%gmD)&n?K{xnB#MhEXf2Q=`UG8U%`vu3ha*Q)!pxb#T>CS%4S=C
OQu74Pvq4>8JV-oNE$DB`vzaW}QG!(P*q4As}arecb>+h-
KlW!8wLs;ZVo=!i$wZ_b0J>i9CV{G&PW9{9V8b^Yy(f_hv&xtQ|v1f)8u^$XJU_f#UEI_=Rz;d^+#BCb7E$P>Pxw359f+EpW)kDY
3^nm3oRb}O6<yz?J>-
825ZI<V?ThzFi^A)<+z_W%HwV!u3=i+?<{$kF{!SOaGUt+@t(6xCWVs^o0g5EOvy~w3XZC%sQk5nQ*H{B6U+yZ-
*f;YO>_ganOd{5?_NWs0p_XKN+qF2*caE^7>JE>)jHel}&6Y$JdqxYSOnawLvyA_%sO0$(Qom$SE+NcI3@P5s}CkOsO*0x0bYZO}
HSG#NNeG&hKJXhLIS%X^7A2>2vYmqYtxES=9OW@wBA!?hh{D_SG0xkwKp5R)8jy>g8R(11tHaC)HEbuA7UZIYQo@?a0v$+s8!%*v
1xI)z2!2RItZuVsERdA1vTKG>@yH0}0nIDm~9x>y<8dg5%a;#<QEC!Rb9?>gc&FP3|A%TU8+SpmlEAoB~qHz&GpN+LEpb1@Sb*zl
;s#xT}FTh>1R=UV3c)~+h`NbDnkHFrqS#z4X2qJLax;oFkj9&$2AtfI=L2athYl%+Ho-
1L$TFldA(5%HdrgxnU+}#%v_AA3IGtX=*9YE9_ZSV_Sn`d8e?9y3U^Q;=r2j-0xPh{6-0sEDK-vaAAWbF>TYb(54$7T`xH3N5Y3A
{+vvftEe!<n6_QmW$vOF06jQt`O7lYte7U$-
wMW5323v?RdY3@&5v+qKT_$Wp>h<UZpm(Nk~10aiKm*)sNvHAEF=0yR%?P`HbQN=a|K@;2P$;C7?6p4#z^b#0dCAfXvDMlJ^pB5;
yULU%SxGenr_owkexFM&&+v{o3>uFV7SZe|@m)>~>7K3dmDhz!rOm`ApXUk$zlS__lV-FcR<U%=tuZp3UaW--CtXoJh?_|8z)@W?
#Izn5I=RhkDjoJ?JtWgmulMDQbxah`$yveJO=zGn&h1&&+jJAhNTOhd-`xwF}m=N&5W-
a`|pR=B&!o!=H~Vc;$V$65t!b_g7WLz@GUA3^bfD(w>P15a#pa^Kl3V!z0DGDkONdZ6K<=Lt9RVY#G3gy#);ejYkR;CHj(UhO_t)
KG)pg0AO=zYn$E*43Gk^d2#rhB;>Fn$sW5?GLTE-F9&dBJPX!Q%QLwc!e=rqc}1@;=U4-
=SsauaGqkm6*ZZpjr6*U{riDE^&WW^uLP<gZ+O<Uj5PdAz3UTAPtGsyS44B@OQs%bo)mwE=Dbjy=Sp)!KI<B^;QK(G5xH|^&b`%n
w<2HkfH`wo@Qb93x7T1shyDAH)1J7msF^7)8HxcWn4g9=pgHGP=eZJoVuTtl$C`*Sxi9q*2emfY%ks=N&pIN;L>&h4M;n>z5O&Yd
T-2t;{0ev(ebzvnPX{v{x0;!+s-
^iT#SsWST+}r&Z>hmw8SSe{Bl2v3D~D$+iy>y1!Dsgo2W51AYpLf*_w$<0?m+e53e*KO_^aILxiU@_{GuapL6PsOJm#^n;lS#ywJ
+x{*iYbgn{s_muem%j+}D}JHQKUPTA88O89;~FoagM_S_^klyq#$+5yMB!g%w-
juckfq9)Zz7f3@(jp5Woq=1t?s$mTD!(x8z6PDb>Y8|E;!(R=L19a641WPJ?GDY4!&G|ejuy~mEtqTVC-Hd|o7kh9@@CAxaof54n
gd+I$Vz+QW5Mm^!0YOLefm`}}YmiG1>wMFoqX5_2EYohHr)`sud6Z^Yk#bXOyO>m*lbX+QPv-
d33>%l2IL#)MoW2ozDYS(5yyOHbl6U1DsZ3)gq#`{^}zNY<fU(8#BSyJ2+nA4ejGM{ebN1B<)KZ-tQ1T167xbShhw&Ee^+AQmIKr
0Nn6Xz6|skPzu=-AxK9QWuc1NR=a%mF@50=s(ZuFa9ealf8%-z#B`S=!^|N343<U7KZ{j(~YU;lG$mPtPl77W+whj}vI|4Y-
$$9tE_+#?JP3EAvf&0}8ml#EY=6QEzkio`t*-`PvB2^e7J6V0LZve%{%<66>ktzo5N13Ru?@+7(uH^J!nbN9OTI%*%aFj)`(-
?^*0QBHk;(K}GA1+0OD4?ggXxFA{uMids(#?M2p&VBQH$T+kZD1rqKHIE`=yn>cr!4nCP%4oqTvN$-(-7O-
ZRmjX{Cz2i@K2#ofZsP{-
Y4Y*V=(+X~1<aCiuAHV6z`GvYq5OdCo9xHI9k%eAa_qlQoStwrcG0)>E?k#8jEBV5I<t^&Bz$SCv?Cx&%ME?c82k18d^N$`g&Xqf
x1^<N@1aTNJX9e@DY4aL0pY6$*i7HfiYozo<5qmezY!>_%*Q$ri)5Ci$8|vq@jbeOB>k*hj){@$24WTaNTj8I2YCWDYZ!)-
7p_L144&sA}s~F4|VlbaI#!K9dQ|@O|ETqA$MzxvE5?@Z<0=F<@EojWR<~IB-
@184RzKRBVmWrDQyqw_7scdjaO@GW6=J7FSiaHcHHYTp_3K8=aD-GrrdbM;X(A_a=-1%&g?+bYMHEU)74>XTjm-
~7q=TjRUDeN)m{*3fEB%_!>!hEH{47Cr|LS}A_z>Zs^W3$Zng;^!8K>>pW9YP&H_|&MzDq+6B<)P*ak^#@=&-
FN6v;8GvzUmFfEBH8@2>c6rPE13aBZ(6|V7%yj6wVYElwPaMD0j_d-
2HsisQVFrBIasz<~v2cFL1U16FqI2Hxc)gJDX*^1i0tt=|=m9d9Z4CHs{j36!1r0#GK@q<H^?Ue5Z){YGS3!0?ZZoZ9Vj>tZ*^Cw
I0!@!MqeOx~Sz(KhZ-riaTYk$F^7lFU!1vC2ILe>n?B3Mc&nD41Dr*Ge3^mrL=Xn-
s1ct@Ma@VY4J>ah22eE#U!Cz%O9;3mmc)oCqu?GSj_`Y`{KT!(dKh4pJFl8c_V$j!0b$m{PzWOIMcg^{t)zO*6!}BJosW}igo0fu
bVZAQs3Pk%Y_;V`b6L+nr<}ZD_u>!HS0%8xG&%dzz2%n3FgSb0qZQ@4rd~VUj>_kNX>U(-
gRg<Kh(jF2>r+ey=GvO!6yTb@E{u7=s@pk*N<wM3p8i`=&0nnI{B1QZGlPJeXh`pWbQnQ4HA#FJSlIU%{6*}z1KO}t#t}<XM~>bA
ZGk~3N15@wt0V!q_`*F7oDG>!W7Wm*k%FaDJ*!#;(mNze!Q8<pMm2H*pYIi!JAbk?^g6#tbv1B%Q5DNkxPEWZqRo!d2T3UMj~)9g
qU4{W^1g`5S#VyZ|^==@K@jfA0f^Q)cufX;=N*M@@{491bDbdtQ8XD`OsawaI=>s+!yeRii13_QU3xq#|Cc}_vHIJWBpFXU#*$%6
Lr414gXcr7xx8UO!pA94A8H@{K!WRm;ZnX@_ORF6n=8dyduFymqmwxTAQtPBI{csp2sXJcywF37j<*-W1}-
H>OFET0JxwM?+7vdNEctO`{#_E_Z$fL1=OuQ)r$g8bfTXh>5mKcdSk!F=s``mR}hbJM@3qkouSQw@51{<E`d4>&&7jp%tC{(Yx7K
=nF%%=c7f6k)A72FJfpoWaehI=ly%IZq0Z;3w!>c~eL26tErGsUfSN9A*Xy-Rhh{cQ+S=fN;(AD{Vrs26N!=eGll12NVt?5($C=0
eM9aM}F}p7W&M)Td-
C*ol(*Qkgo$jKU&AyED2cLh{KqHrVCv^RSxlt@HVZRVp0=vL{Kj=q%GS6C@t#vM9!DnN<=c;DCdd$FS^B1H0Lc)Gwo)y|zoGbD>*
7K-
@W;Rz6|0v>*fct*n{Q{4lRlgwVulI=FHuxUK(Bfll&)S*IlHMcpp65!>llvrzOPd>66S=7QJVR@{jd<441}hTx)_Y6_&|%^J%y@)
-9@y1$lm47v^9r?VVBmpOSzGr1ybk{A^SgO4V;vao{{_l#Ppx=8x@#@X43Xc&92n+G!M{*OYi&GIW@a`E_!w~NGC$FL6vS$t#%e~
qYqQ9g1J18C_><}9TF%w2^nSWFe-VQXScir+?7@|tYBeh&qrENYJ(l1E2VXSTx`xdCK6mz>CA~*F!@$eZ-fD5S;Lp<9)!vr%9_e0
eQ4`@i8ues<=B~ykVZXrVQG<^uYBzPhd1a%O`_5)Dk5pXbJVS)M4*Z-GS9@FH`~tpigPp*v!-RdQJDWuxRx@wR9R1z|wd7W-
ac=mY1s{eOh_yMCt~)rSquSLS`32_}_=#%8*Hbh~cRX_To@Ww923&SrLxx5NJ$GI>iwi`(N9LD698@T*Upet~eaD%R?@Z-
9l57Q6HuF8S%zrv`byrDxj}i8EiTU&?xbHo1zq-
mVB<vUY&PHL863nMDb~o1bms_L!Le_f(Pc<|hm}dgDu!)VH{5zW^u89;JXFhY$vyOdXiKp!BuR!K9&Y|&$ILOEBDf!UW-To4=6PO
DF7Mt&9%vfa2%vr3R4n)ps#swAJlLF5LavN7U72UT|J-r3L#*DGiJVPDW&9v;=oXL44I3nlh|K-qwUVnmLF!P-
f{;Q1;`v8X(Zq8RYbCyTSoL_W5`0PKx7c{2(v`pRkPD$?(wYL_0ND1a$(Ua5W&XH07Ld1UsG4u0ezy?uVk~g35G#c70`LF`{>5wt
X&;bG$ytDHx>peox3A*OM+{MhNl38IJ<DQ&fGkTWN<Ac4Z9ccBZ&F+ixE6wex(r01KMc_yyS8=DL_Xxf#=$8(mWsiGmW~J%g?e_}
UFFL=#EJO|WPJl}qYk8oI>gjPS^&**@622p3E~+`O3|4%vU7IEReLL}#rUYV7`q?%bI?G>$I@pYRpVgYqG3QgzR(Ez+w290!!gGM
gpE1kB-0aTwmy|<-j{$p|xqVS9vE-lc+AQXfA>;cv{wi1lNUt%Onb|DW3dW32S%Z^2Qan&Yckfx&A41PU<#31tCygEVRnnX9Yc{6
X3q8L%;;<3VHoLM};`<_BjJYJ>kk%1;CgA_Fx*xNid|%*A2JZ&y+R#y*4mG{*|DXk!_2T<tU102I#=>KsSjQPy^smYE=KBIp75bg
PzN1c|(}npD7@bv5+*b<?WY~;&4;q)bCgv*wqvuL~3%V6;#dr~=_w-RKgkt`_z9Z;~`=YahIjIc1DbVf+Fvo3y`wDvEzFOw+Z82v
F4KZL<M;d(2$mF>LnX5Si|2cGvp}oA;^gRCq&)Du6lCbs^17Lop<oZB>x|e2N+wi#)iQ^u98QeoH*OJR*sMFIl^i=}i1T=7QCjlc
;VfL`mU`2;BBVRT7Dp%Za=71*<+>B9e!Mhdo#C<i~OJ|H*(yE?%+PZqKIIGR|k16V?zQV{(wb+=*Y^{Y^ZPe#;=E4R~GjkWutvIN
<HVg4IW_H;}Lcfc9td$kdSm#cfOPC4Ze}JVN;h7C{o#}cb{qbfUn+427sCpCNSDm0&fw{k-
jjm?bW>Hg{`H5rhF9V+g&h^{|Zx(bos177-3}%#|J&f7(3|tdBn+HZVmr|?+-
9OA@<!kkhleHd8S(w?p5;R~+_{|aQ#oP?Eyh9s}$*#?jJfF^U(%>knm>*J$2bvq5=SJ{hwR#rjh&h%Y>StOfX6IR`b-
`xVv6=&$!kpB)xxd;lrVeC&SLhf3iv;c#Xaig6Ds|Vok$HOfjsV{}_>x;a&qe>5X2)iU8yeaTA^My#_n4u{Y&9p|v012f0mB9@Cw
d-wB*6S9cD?jfU!6zf62M{88Z!^UXEgz%xIof*q<eYfE38O1RGOZVm1acO=IIx)ZUioofUz3wG_;(H3VP~1(le2tat(%ZsDyHh#C
K=2tTCiwdOVZyIjH42vsug=)$H34cU1)K2z_rPFtb^zccFHi0FwjFMUS-v%GBB3mUPmXW1a6S^hXdQXzN{u=UJ-Pvwl3zRUNm`I#
0dX+-
in5=!yFZxUb9{sHiz%t+kkm(5NmU)VpS?c1w5Elxya+ze87R9gFoY)KiOk#`D_X%E3HuZi62P`szG#U6bcJ67*w~rn?mf!tNcJ2%
LrB=ox{(Ma_zHe&x(}%A8+g=4@6vc#NrxJcl+5c_c8D&@dfg?g0Fhp_a?e)Mk-
)6};plx*JpERv!1GE}YpMiZ+iCe}QKM9F>)?#|azx5l`mK!F>@iSEJHgoVa|?l1^FxJR$HB&?5o2ujPz*(3A7)mFI?-
yLr0dbJ1dE{{wa*>x=tB-H-hk^Xx*y-
WKb&>WBM+_8*;R;J^_Z_^jDx)tl+q+={q=>}k|Ufc@gTDsy*Ni8GMU$we)!@D&F=__I?RUb&zr@7DlxL&|?)-
T?ZwS?KOPf7y3z=>68JZh#p+8y@AXC+`=|5_;;$=YT6rKH=~)s)hMq@UB8vVW>1aq9z(gYdij!tS9dmaBjf3(H#wK1?J##c0UI)c
Qmxck;?%CUts2S5IO5RX0_ZyKrbD0;}vrk>T{dS%;uHY1FU(jWjw{a7Pxw9cYZr-<-
2Ocxg_R@n3Kv~J{QQ?RdBxYjF``y|Fr(@?&nO1!*bL|6b}{l8u-
Z@SAImqeFdC9mW7%t+06I4%G)K}7x&^&^DME)5@5fyy!(c0J&<)w!2tz(M?>ZbYArF1J$b)?L1G^Gc0xH7IOepNS)*EOEY`v}#)b
|aYRur00Y2Q79}%@4BgETfRx{3z_SvT~uaWQkLhBK@80ZYNJkMNPa()H9IltNzwIR#}0y~PnRU0|GBSp?H@Qd(F3pB4;U%gCgXYr
rJ`Bjd<xsUe@&5)M+lFsf(k@Ji4xoM;DZVBSB@RRvVv-q!-
eAu*Bm@{B0z;~Ni@|<NoIlnMtikUdvkrVVULM?W+HQU=lEzIW_d(QrYIVix(X@#d;^~8Qb6OVHYt}UZp;n}Tq(F^;9IyPcl)@_>?
N>{=Hle8OK%kdY*o9N4-=iF9nj`tgL3|8m4pZl&F^Wx+)vBpX-Mbr2F4;)y7URsZ34(<o&wheh+9dj)o>l4G7(YuxSR{1$=)hEK7
R@B(=o9(V~EXUT+)b`bkC$L{r9j{tz^jzuPBCcg_5!R4^-
u2J|Z#L+K`vSiQ_Z`8F$h<vTEHtf!$#aKtoe%dP_*)9P7e|3s_pmVX7i*b=GRJ%pX6{hm1ZR*2*H@U>TZ_8dC2-
%+J4C+~etJ5z&|B<2cO~{mfUge~zX#{XwGHo9$5)ASj?k8dhG-Tr-zGFnb#;*O$jIjSK<xctMjQD4HFI2)BP%|puFaCqioibwT{v
K|FgvX0zB0Q9#W_ccZ#>L^K~o9&8uZLHHk;jr(wt)nPHLW+L65{^4ywk6gR1Dq_l3DA=yPx{9h?(<o<kcPRM%!HS4`38M7;}r-
ZjS^jSUA?(NF6U{u+HZ;N6vmLOav)Vo%KWb}7YLw3n53dV@SMDs>!<{{<6N^wWC8-bRe2W|TI$M6ToA3e9X5bvl5VXqii-txyBfV
a|NB=SuZ@;DR%7B?mF^;NW-F&Y>B_1CrJw^rO}r4HoE4A~pzZ>L6X4rFwlb<QQnq`J&IYC%YQ*peObV8f8APb?7<L-
OsuxHaTk7W^v9@X+M`~v(Zzq#m5YKV!zOP<M}tG9f4WLtafIzT<-
!GWvgbBFkdklT4F^8eX(DdQDQD%a7BWzS>KB?JI^Ba3!KRn>qbDgUd_);+}SMVjNqXH{t3NDaJW=9c*;S4tw;1Gz$F5^F?*PVb~W
Upr`99q<d}~NxxYKk8~vF|%xo6%F_p(Sl@{|flaRGptokxVPpwC2-$ZM!yMX(k91Se-
F@xS(kBnD^{<7jA{e;uMF*{S0)W;7|%Y@eB4A?XMytGjq6pOVk)XBk%#QLp6*5$L}%GrI#NiE0tQONUu!1sasbv$wAvt_<7aOq;M
68u+5%XRE=<jQ}ET94otBcEL>9aF^l)zFpCmifNGRg*BDk@f%3qZm6oQzG9N$JxBMP&+Q5SL(al+fodM`B^+WYgwP8tQtGaM9~xX
1^t2%?`_qSqCGZ`oUOI!zrg(ttVRp&d*&SrV`n~F!hNx3L&KWL%wsY_ZOWC+zN|AeWj#-
dzkKHB9!HkkL`84h*NkU($lfvTsFZRIEjOi6&Mx7;V%Du^`~ZB3k2^YQT)k%z_eFjibC1xl8Yx`3KBqGC+XC)OaUw;VnW+ev;nt3
apkuQXgP|UTIx8^v<inwdoV$v_e7SyKF?N(SiQ&WMMd0o{OSms+08W|zK+PPCbTh@q=UK*mf%_gkKd!-HR;+bsv*5#~s51fwu4-
YNXE^iQvfg704H{rqp);iTAKaa13HOCwGBnM>*PSyLm0tJS&}MOOr_f;vnU{e1n4*EZ_blPQFpCHMR_L?<yHM4!v$#Oy`(h4Z+FL
dE5XQ`l?y3$J$a+ILw0?#>1Ib)tBWJaOSgeChD3=>CN8^mSDJ$CFI^P+Y+1!ZufrdHv%K{pFLw$^Iw$^eEnG6x{&eUuzz2iyk4nL
3$MSV7K*Odiyo*LxN4&zQ)>k&QtG2>xS^F-
X+#?I;^g4Sc1qE>*}TJF8ZtfiIPV8I7H`Myw_2oxTtKu!hjQ{M*vH0#Otbp{?4zNa{64;41YY9_B^vrq>Eju6idmDT|CfhR+EHm5
>;glFYz<{(8qU0>5S%OS=2NAQqCvyAlzJ+8maBUiCsD04>V1IDYC#gNy$bmlihadwDj0VkLz3BfPR@7dj1mT(k<8S_Cx?}&Ne>31
tvXL%4w`x@L2V>MeG;~keHoB7&KtS93rQ1{x@-
^P(g&(`s7g+|Z)+;`QAO9ru5q4GJ(oz1l+ce!jwtvDw&=ee07&uW$6lS?gldpghc#GI9J$P@5=08fCr?nh3wzIo%WhLwc*;#eyKR
s>vq%r~mh0bHBBTQO&ZPTClAD^&oz3OF^)Ik!4%EX@gR?p|=nQBF~6`(VS~F?DB+rJf`1;R*NfS;L(FTk~9_cPn8gCd^l?>ZloX7
aPsHHS-s9k!xb0bUUHV23@DAW@g#+xdJaV_?N)JIA-pJFb4mEj(;jKS!a>!tKnIE%+P|*t*pQyqr(E#W;RQB31Ioq+eEF4IX<*{h
h}?vBKa%SxuAoGxq=`@{Grv0=#BY$XS0O)nxL2K@q8ur7HVBKdWT(`1G$!pcq7MbIN~Y9Te|mbb{9&RFX-
>#{)Mh(iJ6%yjCJ@YGn)l$J-
t=%9kf%$>j7Ry8?0IPxkGVw1NLxV75qfN>gqIDdUG*#*SeH=RWYMoKqJFL96<4HtzBy)e=TY}w*0IXu_d%BfNj*o@x3*OJNKf*_2
n_Q8D>^^_O1fYs&1_ZW@|0wiIfkQ;0i>|3H}rFjW#-
EU7LkG5pf6VYv3PfnR{yNFrF5<z9QCFRQ+^tO`wNw)8~9=^GfV<`W#Pl9V7t;+-4sBoy`KTJ<rBWpdT<`uH<oQ!;|ywxuUiZ-
A~XjK)r{tU!T-
o5~H;i@LoLU7PB@7w5O3bYHKfM`%A=o@%%e<Qv<FAlsq?VfgR}PP9oPAYaNa_M+R>VG=VK@xbJM9%K8N@;y<oO@LJF26L&TXc&~`
Lm`318#My!$vB7V?vsuKf`rL0D1D}gLY7|6P{p_yIBG=a#zJxVF&>LB!uIcVQOSLX=G*+9L-3jZA>-8ec-m}PU-zHqM#yl(P$F$F
UcQzL?eiOQA+`ot34zQ!{-m|EW)`GtzTJ!8Mbd|Jq#mJ}@BKI1hDG3fJ#P{G`t$ba7VrG=fiI^{6VS`bB$r-
~L*<q8rH4zc>h29r(8gQHyT#K>dfa==ZN_-13IMt9p0;f^3{-CQf<;j>;)I-
3(g!}@2WTMB2nAt4gCHTHTyp39g()659T*U<<*B4?<p3!3d7VdM}VS&0fhhiU!`;5#xFl3!ct3G<y=9$dt7BcpUb4k|9@M3p1OLz
(9W>m3$#`Ro%z24|O%b2e@_ji5n$zWy){>+Bowp-
H``i;=p!E6QUoXL<e(v7RNP8(sZ2MRB%>LUuD>@4o|MUDwzzwu1g_r}a;;#uLqyEY56+NgUaYvy`|@0_!KhDD#VYjZ4f4=DYJc3L
ZqkirJn*S)7ip06xa9CDbs#9SU`wj*cnS;R{~OB4DP*w?Hl8aa!>Iz7OTHd8(a{bAJLfCo>#$X!n5i!m7OEsBG{odO+;VQkf7?L7
AjycgxlTweuOG<r0-Z-w{joGA(K1@89=?I~cAbG+-oVJ;`)y`VvdIU4X6Q+|P7(I9qbvk-
$74dd=9e^xzK<_dRa^A|i{n9XmPH;{Rt=si1&J0+ek!~_%Ywyf3cHnf<X#bALLgCYK44Nv5<s2QYo_@}PTQV$aOW5cn4>d6gs&o!
&#i#%W8I9)4z8*7FQ_1Jf#o~xwq2o1cN@#nz%kAXi=d{?zUndfV&IPY7`%1<c9uR^`gHrihj&ll>ebe51qqV|{9mb0GkY!>Gpfwd
YiXWkf^5}6-sXJ{%jo23{Gy7Am&XAX=SJOx%<n4P^X@O+gC>x9J2!&#}bJg!{DU|(oF7T`l*trW%-
%yrxVQEm2~#knEYvW$3sn(}98oVOEqHaF57Gx;xI8Nr9Zb6TmZc;pMr7vg}bVLkH}coi)lg5f<SVZOk51s*q^kH>s(Yd4G6v3VfI
VCY?dHxHaWz$uqnPPMlGeKGCD^M$!T^ut)6b_|``RLAqxzfZL4$MZ$`8|P5CA0xy<rH%))7#KZQ!ZBiA2RzY?58~dO29MNxPdEK|
zS5BLWpIt6zfN&})@Zf(jNYx(e@wx3h52w*hiWS?*5Q#7ljmjvZw=4T!dHS@V+~!pkM~36nY>#mXXM^?i<xEg|B$ci_@@$+cPnz`
Kr;*6K;SfEj#G_J+N^&szv;*G#r*1YW>JSgevJ1!G3WW}`ir%!6AwIp(l9p>YUi36+WtIW9eX97FJRme+fu9(vHozR)twnNMm|HD
Z^Zr6LWd492Xn`)V=L@cXRSqy>Wq0OS@#B94*~8%3*EtYHYdWpz_Yt8Ylve`dmQO-
*Zujnx;FbFH#6eNG4B4vQ+ax7qrvyiX0hId`YrJ0t>O!;hT8s{*;%e-
j>1UwCdTL)U|w2R;~NdlY?kU>1!Hn)k14KVV4*bcd1m&WMSMMLkieHPXJ4V`PcgfT8+k?>+INUQm^;_kuk~bYwAK>O7iKE?9b=uV
78nLAp0CbY%RFE7ZfmZw@&1l5Hym2<e7&<dlCa4*L*Of{nMZG~tvS_Z`)lgSSY2@PfOCt^GxM2fb92M@EY1g!@1pkzUNyxP?Ag`X
ru{S?S^I_Zr515KaFpPeo!H@WR{d~abWia7hT;Tb4TH564|dmPx!y&&Q(QvlX2La1%w<{CojNv4xO?Pkz-
d&d*Ef2t*r{1OBJ+HO3V#HxF5vF-CbH6U>iA9x_Z2Xw2Xo0`-
VibG$PVk)TjLSyo1j*|$)7&aitS$qX?o(mkVgy@#|87+`{+NqvsuJ_1zh86QRjmOG<b7tIPAJMOWH!vc%=P2n5o(TaFwAun=@Gx8
1XJ<9r-
+ik281no+aED?ddhoMS<T8byY35t)cG}abFSYde9@O!RZ0bYpo87k?)Lz7z}rF1pSk>!e)=W*sd?r^v8XH<29*y4vw{M^2UlkrDO
9~xG(1Y<as}?1I?qMtGzAbzEYoiGK%XJGmk?(&aN_B@6Y!(G(*Ym(SS83F=wIYbThPB@?p?FrajI0g#`O6jBGT1y6;)y$r-
ZWhBhv9tyZ7#f11_$WR1r>Q2JE`<|~GbM{*YbNw}|w`T98aW9$Uw8+LuLrZ4Vm#$2Nj^2dSVQ6Yb7)lZ-
H=K4adfbo<Z2TniX^f0<3WsOJ9rzX&q48Y+69^;v_m{-
DmWozbrVh%m<oS}y9EdKMQS?y@7^y^vY2fA#U`uTsFE9qzsO7lbD8^wG$_(Z_roLg!?cWoAM6C1yo^IROXZh(h!<~!$7{k}j9f*D
gf%Q<rs#ifn5<U5;1ABLG0VC|q=0gOx*#LmvM#Px-
GOoZ4Ty(s8+4fT85>^#fZRrKG$i8<O}r0IRTJI_NA9|LY~#_eXR_h-e2*|Ax~eo-FftA1k+Ea?FFa63HZv@iAxxH|BzLepu$n#5M
xZ0~Fqdyl{~0)G!Y0p=b);qEiDS<-
mKe8o`B5#=qf^|*3ovxxnoyBT%Ph<yls5Ad5cHW=k;PwW@)W{eXKp;Hp^UUzn$gD?0BhtLBizX|Lvc(($Fdt2~f;33DIoPzTzQ1y
!3RqPqa*ol0=dy6^u@$5va!DslM1s@g#tjz*_rFn`O%wgO*i#<iYFYX~A{$kA|ipR#;zzzpL?aB95K(`Az%&1kg+#|HoT6|}-
JX?afUd*kd{|t^sOAJ=W=2ql`;2H8l<yE`}I_-|gsO}jH^)SYqK~oD{|CC+Cz^pj)+qp06;jpeG=1Q=y1LQi+V!-
wb&cYUVMZ%gT;N*<Q?)I2a592e%`NbGL6waTW^%7#S9tQmVh&gS@pMZ13kLS)}14-
wxQE>q@OET~!wUNXAiKO$0`ZnuIg5$OYP6)VoE1aLV+k2L@ww2x@xOJf?G0|z{{s(MQvfH<j_I1Pahb{O=k;7Ad^RZSjm>E4+)=o
o>6?a4gT-F$MvDA^h0-mB}-g)#-z_S7_9Sz4>Ve)Q$u^-6TO~wbcjDasT+-
m*t47<+_ggsUB87lE?a9$(>4R`Ud|9!l>#<`@UHRQQciuGddS>&48!>ae$-
HoSZj%a9DLAMKaFZAXjO^vfZ4_4>77XoI4Ysjd@V5S1I;yT<}YUD5EoDp{~_$Dw<k+=NpkLx@%u~*{#Vk{wR52uv3A;!*Xch40$C
%}I|cQ4~9!F3OQB#qu;Vz$;I)*kg-
#2e7yEkf3~ZftN^Nk85%#)yE^HNmV1V$DXYtJI&Dv17B)dwf+|c+3%vJqG`=*77o$+5Cm3HfnspkD|Va8H=R0!3M>BdB32QPJ0Vj
mD!xJ*z3rO_bchE^*CTHKHlFs=I=0rsN;lc%xtctI}vl9(A6BqtlyBkTkCQp_tjaW7WJ1A@(E8{S2gpUjm(>qp-
+LH5b8hR4AN;#24*&kIzxz~!GlS61~4NW+iPsD%xsqW>fksYt9cUODB#Cza9DAFt;d!%2Pv*4A36Y^pe3(~*Hi1!Q!z-
g<~eodAx&!=Oj6ui>k)f9-
}C^XX^uXiRV~@;sr3l_6V^C@{tIf#GktH!&}NbQi}}Woo3l;_>+(&Uy=Nf?W6hmSeoT22wD>9;PCKuINs_hUnuz<o-
~)(;&~>t_VR!N;srLvj0*|#S;J48Sw40IY+AQ{@GV&h<Yqin82h16C;ml@9ql3=zG}z4HAz$`mJ5B(vuht{?{J_ZsO-
*3L+sX=K*f~=I$36F=c%B#fxRpQqOuNf0KbK-Kj)N!`0Oriw_%Ew|Yu9Ee1}oZ)UMxK~feuU%x!Ye~%n%hV=d0rkJP_ao9olfq#X
YqiV_@wtn?5gmh2fYw+h4I*@1nB|%~;0a1J3{*L}zEp6M62T^#ctp^tLf;QBE3nek5tc9tn8;S#t+>RpjeA?FuuS8xgm==6d-
U+z*Jsv~|sa*?ShX9>KATJ}crtXh%@~o;!Qbu~Z)^vBxmC%p5lK9khG|t(nc4s67o{bZ9DpXE(<Fvg?I)ZEi$f&Nbgt6n_G9M}FL
Q6@$eh_dRCh3e^_^7d?1b?fSeOo25D!{VeKGp5iv4oP9iPoxNv~|2|cFYs_;GHESG<Q&%?o@+>5H=%MkA+#-
jLt5u&O?y2?2od4i4R`X(Om0LOUVIucegq#^OE%0HO9iw+XbLO`t?l0u76Y%EH9T@?e(^_JZyq?@&z>==Psm!r9ICn8C<<4fIh7X
O}0(liZ7dUaoGkmnU9huoI`7rqH7V|vlabp%?;=9}1g~+u5TsrGIpm%{@^W0f(<IA=Dih16cPX&F~`P7}?7HeU^X@HXx95!^Wkz=
^?+d(AuS|jiXQd}|x9tr&H?tGY73qw3aIn5Xt?G&1PfnNL2&}OMd0xePGRER-
=7tzlW8QT1X=JptxVTwP8dAQugVUpfs08S{ywFVq3ViadJlHdyrYprJX3(V*>;B~RXb0$6UU&tRZSCZG9!y*Q?n&(OSa(@Bi2hF2
^abP9K{0{wyRLhS%g-
J(k2tBggv*TIo^nBNH&xZR4jMbPa4U^E>nQEnZZg50mb_qB`#A4OJU5zAfL=0Amc`@*H7qq{?b?dCIEpdPG>=gJ%!NZDqHHwF9bS
B@ewSfJagZCabXPD(i&2<o2;oXwH*slgyc%C<<I1Kh;zS>niO2U4{iaV!fzDE2LTp$-
V+~^&fCI7|Prx<+I(8p^r0}#2wBFWrebe<Hxkhv3qZyd~=`D}^%3ukFU=L)et>_>mlSxhkaLa!Ea0dSOS=1PFpgOwl2dUAj9^S}c
S9#oHW3=0mfxF`1)VgZV~u)e4haD1=PnKXN@ls~rcUC=B6mXUiHp#=sj=*Rtq^+o&v3?uZ@pwX9GaByWkxxX^jaECU`44lHOacQH
0nDyiSnj^LyQQm}EG0vI8$b$PT?#KNF9F)&m5<J5V{Al$NZ)S9UM7@py<3+~MdM;X}+mTvuaAm#p9uZT{Si2PSE8vughE{m9RbRb
F@L(q3qyl#h-
mkBjFCF&3gFAjo=s7Z0)MGx%7W0SX3pM<CGc*6#$XvQ9a>amozgqPDDp$`H`;A+EBJ|SfnZQHYV6TD>_Dax712%(k<}LZEcElVbH
at|_y_HH_Djw&D<de};=URk@C&<iSeS!JnI3AkTQ>B?Puk3J0tA3a-
){UV3Meh+<Bh;{Ux)E!`{q+S$bXF_;6MPAD+FaT!`L3vr_)emjh|ko>clVyBQl983n{f}bj>7=_t{R(-?k17<i#0tXUUS-
GEn?i674KKpm-owOoCeR$B;fXM5fj+xJ;uFxzj&tAXI&*|dQv=X$A6yn=luc>sAQ}gcx8cK)#a$QnavVrq8jilK6t><69V4fYQ{3
_%liclaUb|Ag<+VY-
ep%a@5}pzegwyPtYZ$Y4@=&!tS|2udQ2YsP4=Uhk;<*~_~PEYU+^6f=7yo~3C%~#y5g?Q(OSldU^X7JB+#84eNy)snZyOM-eXz#n
CoONDBwrOY3po%$-G}!Yt$n`<j2gjTUzmc1wDDcU~>&_qL}tH`R~CeTzY14w#fUH0vp`$-
N^HPqfc<Fsgcc+){vT&&OPpdvDVNiboZV!`8}iVLU%aVQQOSd>$jS{XNl)N=Giy!uY!*X_`-=5r%BwK_lx;sLgussM-
b~+Sn;?7J@p<@(*)mF%XlP?JtI4;?y4{D3pg|M8Byb#fTOaF-
PtVSzVNIWYtxZ00q-mHa;<8}Sx?*-dW?|=d>wOvmQmxbz9;EDGJdmFy0H|0anDcVN7{+eT8p?<=IP;h1a*7vOW9#5v!1+PSZm-UF
h5jb#$lkx6{co3i*-
%t##Sw6Xn=jE{T<k8TxLCazu>Q#Ll89~_|0(U?!J)q9`W4q#AE(ug>|#Tk9Pcs5QB{)kNIlAXUv=cmG3U@OxGfRAY#5b_zy6r294
rr?dpz<rTND)9mc%QisOwjtj_#MD)UFrlOgwI#=x*5$C>!9Vj+q53;kr|QsDbyY&7LJ?$$aHIGi)aThUnvXI$6Kg2>rjk&69BvKe
*V5PUt%gFx}GJDVllj)--%XkEa)1>OhW-Tf$Wej(1zz{BoE;BEo;!F=K>_7ge3qLz8(2An&C@4p?b?YLvIo}6FIJpj!AT5)dyBkU
{=`hxQd7;x~r0UwOJG7H_^%@XGqb1kTuPiXL<4ra$?67<)5M4Sz*1lQo8bv|@eD~N?U*anM@{wnu(XV83f=Cd<T!~&uJSLPf3=o~
s)?)*q8)$%D0=NYXc<XHpYSDl@yOsa!{TP<WQ<`!B5)1e-
>5E<<+A&12Luor{#mGLpit?amRx@#@vkkHn|Ii~$R&v@Q+W~Xl+^wfK-
m4+AcR`k@NO{}Xe8=fhV|9+zC*}wr|eg|9>^VHRQmh>KL);y$GNNMs!;6V-
D*(~Zka*vy5hLA_L;Ae0a<A>tx5Nh|BXPKu1t`BLo4-
I2Ku?~h_Z$&v(q%_rA?w8rj8U#J{9>H+}+`GqGm#h&p)#mIoBOjIrA}?k+ZNR(FdVtLB;;i2J1>YAmOgV2IsJzbIb7lS<=plpWAN
BMKn8Ja(SX;t;rHFTd8AT3Rv!+JrEC!SH9&tA#uPD)LM|~#p?6~ZTeweQ@GzORhbg265iKa)@AA7a?US-VJB;Yw_=(mA?AM>6Uj-
D&==gfJABj6qp@C+0KX|xCfljlmD(TsuS93A--#bEP9qea-
e?l$Pj_eJqE{B#8lP%mOVvr%io_ciFp_cf`3y$0vkrmj2CVEq3B)~x8o_oezI=&Pg8oFaGB=}d+u?^edBGB1z^UlsFgtB!}jY)=X
CRv0tpYl0jGc#Xi0Q?2N$_gDkZH{+NZ^%vBEbb61u$)1w*9(l%3)lqRbO>}%U{{d@O^u>IE17Oo%1um!ZwA_>9shPdvd?RWQqhZX
wY~-kkr`22>8QCmgR8e2!S>-iz$+Gs1CbsO4jUDvm`U0ax#JaSYePjKKP>TmLvsuJ_G2RM2C~#hZXM+5g1{+fw-ANMH*L*uOJb|_
+cuv<^o6XMh;0ql<=*DAi1wOOET)qw0*X*D#?hE@FeO>02Q~8_DW~1{g;=V%WDr`|}OMp9vE?;ZIxz({*z<p7!v}Rpi=!uRQ8>GV
n)ia~LE#kf~69p`%ukz%q{)ESNZDzAn?@G~^2^3xzT5Vd5%f{?Hi?}aUdtq&F)R3pGo@c@+=90L+FcVI(7IIad4Z^v$s<X{{bA5p
~mwUY7jIr5yt;GrVuL%r#a($sz551q7Ig(58s3fgBn?<g#n)NEcHIMnul4}DtwVy#>t}nVH)Xd!&yhNBS&E36cvEHRL)X^J>5Esm
uhukJl9rVO~(OyO$e*~_Hfzk(#e0MgB{Lsut&AMUGj%cG#^d1v4n}s^a3^gCjVu8z-
dtr9^a9x|FdKcz&z}+_jh80`{wSGq1%x1xd(ca>{%~)N`{LL)+2f8+kJ}gk&63__F8--P=ob7E9_thpX*ZEjaD{7;$yS0`v6Pd?&
X!IMQO$-jb3s<!tQSY&4{Q#cP$^(UCtz7v|S?_TkA@*u`#scvOdQw(+jiR64V_7ga;|#qKaLi(!$Jts-
m@jaqr0h3=yP7e#uCsmZi8ZelIStSMBX6z|hwA!oW^rfo1@<1k1oKiUIBR&8)|Ky!g?UHrrEg{qBgK_Cbhy91;47?9OZ6hgzblO=
SH3eA>R-?opUt_K-
g0~ZEkt)Vi}ORk=Q4K+`a<BoZ(Z743AmieMz?|U8`P#ecfM1^eL))paX#(}k86OXmIuJhW&!s_aThq%$Y;XdRIiiPpSO9?Q|s|H0
-qZ=lS|aI!5N*l?#@)&O8f(Ko+$1^T?n~FwASKQ&3vb%^$3gv`L0obd2Q52W?KID>A>tAOY_>$=wL0=0N6s-
UbO2)4SH%lqJP>@j7I)C9d7h1e0Td=@?Utr;F1G2Ct0(ul2wnjv%kdIA#n1rraNYO%L=$`hc*j!uoAc!V3MKTngX9PjGdjSY%SOR
fN#r{-eFsOq9tn98<J*+u#PeONQ*iY^yvy`d9%#(1s!*2?|};eGnlzH<}~X|Nji_fZQ>k54-UP*Y^cX-
81+m<ok!M*Wn47t);91}?(RoP=Mns$sJX$PU{;Fx#$45+M4m6`XrfNRGaWp)uGQyl%=VWszg>=?*VUlMihBZ>H#=-
!(U<3|QFFZ$aLl6TOYvv!E*24IAHkghj(@tNxkptD+{K*v7xUY|1sAO4N$0-
S^Nt$TcO}dhaCHr|Ng~c4N1VSp^Iu{OECb(s!1Ele*#Vqz>gr5Mm@ke8BG$H~*Z?}?W#Mjr$u%%~&pGn-fVtdI-*s2hmM~u-
V{};?Zc2W;qH`7L-t*AR=1lC3F$WYhw{gDEkF>%+75#X=IA3QyNjlHdmbD(|TAh;6%;qn+R-
sLc_YK_;^x56nEY!e&Uj$yI0{2A7ToA3ZyLs?M4GcW19>@2rGmzWO#O?MB1kBeNp2HaMjPnZC5c@c5FznrX?L2oX^a6P{40sWbIg
;j4t>O9Vd!9NPz+(N2{Z>NvLki44c*r$*MOB+TSBSl8p5JZJ*9UeJnB+>M@z^&{-
@OZEjYsgs@r)8`UgMNCBtGJEB9rHem@njOz)vtg5uR<sxz*WI5@!yu8mzC~G8Ys$D9!oBI`3Aj+4C%X0$l$<_2LT6ykT#wS@*dT<
_j85;F^H`FLc_*8r{%&Ve)Qk*;fH40lf&!t)Qlx=s3pA&aO1$i1?l3YOeDQxfiFwKt)FTO2mEn3YU`u-
@oP=$2QZ%JfqgkW@*MTqTCd<w$YF|nzfjmQDgR8G1j7Iri}ZJT5z6^JZ*eA&W-
k$5NiR`4=zT9xgMjQtHVr;4ENU;{YKXQLyZrZM))vYJ#}Jcb0f{mU~f$Vp0gy|w45G>YdsU^{ea)Bz~?_;Y@zl({15z7-
7_Wi8*v|^E&wej#F)DJOKo<RMa-A#g>c;mJ`B3nI;}&aJ5kbiL|n<(P0CxK)!w4+rNNpR-4n9D;{-
Y&6jK&0^IC9Ey|Um2dS|mVAB4LfypVI|-
{knxB3FE8vp65*v1Tf8;Fvkoa_RTxHhcG6q1V^~i=AM;vgMgSowm>1D9&p{ehKuH8RLf73w5rk9gj%&JPGsJnAbqREo0t1ii29ax
yr81GS+@V_u+^&X@L_#U3KQpW^q1S@wyje_Y^r|9b0L>bZq`g+mU-
P%yT}+>{;ep%?5RBmb4wgMTz*M3VCJ)z1GH}UfzAK$S)B?+Y$VXIER>#ZgU&lK=&-
Sk;JJ1ZS7F?RT;Oso;l0OBTvNWf<pwl80c}LzNoKT8`>=RFJN%MyEIRbr}~TqvYF5B+WZwyA>~lOyhD=>_1tvm&SoiZWK3|){$z~
UGquyF=-T`RR-&lYd?WeIHbOth21EJI=1S5`K>i3Gxdz<h;O}#HUnC+&&J1(D;FV_{Cg?xstt*>jX}*#2#u;-
`rZsCXqpxmLSM1s>;Jv`153EFnbw&=m)?;*y;sO!x#rTXd@TwD@XMwhlyZb`Kdr?fEkl#dZ177fqXVgBv=V)#Ao>TEXa~=b{=$tj
h2eCVwWgn)rPr%oLJhs+rcutMpv#5*48cHejZNNPMox|EyoGoiRW}f02O;}%Bako^iVj)lDDP-
<*%!i{7g_#4ZK2+CcS=$jBu`S&dz=}XG)zfQu8rdvqJ2nc_2aXBgL!cKiY2Dc@a!f$Sz>9zz0EhB8`9$a1&}J!zEV))6sva-yjmT
Ln6pJ-5_z?8n&=-
OI6a!oFEp%;`W*_McgRc*|Rp82@Tq9X){kG9vC2BjOHUiGmHS1ZHQ)r@CV9nmyEY9Nt&xalyIE;aTD%LY+_jCHi>?2}7=0RF>-
?7YEcY92leM~*h;h<xInT~N4xVxW4%-
3)>23`R;y9oW7&~8?$+Z&3cnYj7LSG+)@8ZiRuz0THJtb=9XEN&^MS~EX4>u2Sz_O_($SgW}P@QDCN34Mdqo!^$V9hJUf%X7W7=H
MrA=EEdy$2KmbA<rI`<VRT}w{jQfi?feBtIjics_s~PG9PC4o~1Y}YB9fqerv`0WN}#x-Pv5o8lL2<fqw!A73#c^6)w7Kvk-
@Qyr;oOG)G=jK+nOQ&Eo7M>TbYIFjpXEcs}8OPfTo<a9`kz377*O`kfSm#cl4;X3>WYz{?Y<d18uBfQ`;w#bFZeE94pGF>7`p?hf
@@z(%=E7>jjY^uy4@sK7l6Zrj>jombFzWUUbBbwGP4RsG0$<jQx3LOmbzB&ZXFd@r}G+u<&EZYAEF40u`eO&Ypa23-
Hs;**VV1rpcS060qMT0(P(o;?K4&;n!k&Sn9(TIS$BA1Yq8DeI-UI?FSW?|zC{Q_T#4-<IMcJ?Clfv)t_VeI-
0LW@zYhTb>_cUfmDxc+h(WaMxdrr*b}}bR5t(X<5(w<K7zdkMDP%D_|%vhc?d0<|*dJL(Qz^pnq+5_nCqwZ8<@2Ibi-
x#JS)av%#6|@*-
Y{oa@kuM|=$q8;^5}kJy~n=(#H~24Mc)7<gdJ{Ec<oVu{H<4n+;CafP{IX#UnpA4G?N%1oX+5PD(ggHe2ivx9y~s=;bjfyo-naTa
*gfFlI2Jn)*jxyq5zp87)Dk@6(OlleetT9d!j%?I`7z3Td@NaWfaZ8Qg=O<%xYHdee>o%1`9YW4$_7mvW@=CO9D7L${h*(_pIr@%
iAp|u0-HMBf++J9y~OXB*<hdgr!oM;KI&B_+@)%4~1qI{0dGR2fU3r61q+6g+nLo=JDdKb?OM_Vmi=ql-KHuGJz$P3Le))f1y<=O
C7H&ZZa%+9mOlhejrtFO@C#XaF`c{Tdu+&VT(J`6kyz)~vRboSk$h0bEv=2EQLV{cQAnqpoC_`XJ4?=rh98gWL5aXG9dg}OQVQoa
=yY1J3^g_;1x@GY?R!004;t=Rs!ucjyN3w{f@4d!RWnv?$=TIejkvsuKg`bsYW`YR*F4LP@&W$oH5%?Lr~MsZsJHvyiWs<z4_R(-
j?z)urF_ZYQY=vWQ4*c>C@DPg~W)d0UeFi@z0q-
#4&(6q0<BkGuVznBLLm|u3T!}m=Cv$d9Hv<u`9s`tiqiP73h$Elmce8E*XVopZr{vpnb?R0j!Hn$QlG~xlwup+)@Jp(&ErLN75h#
>%HOUeCZ^wv4fcV}}X@M=`x<QYV)d5GG*Ua!k6M;5VPK69;(Q3pXxR3H{|XtRi2MGt+gG^fFBrtK}8#Umomm(p;W@%%8j7m}ft$D
}m6n_Cfguj;AHRYS2ZbZ2~LK3kk|1XhFj)+yGH=+62~r^3u;AqERryK{_rl59w^5Is8yUF|Pf-
x0QQy$SCdb!6y;xvF<b`i_m_Bf{)(jyQ~a>aN~%EY`dtrExO{w;Hhj;MuV1zcszNzDoG&yhRUA;gu`9o@2-
6MDQcfQew?4pJ&6yd9C%GW;HjVUY`Ls3QZ2o?_$oQwwvGWuC;`}XRO3H!`-
ZSn2<|b_3@`Y^&O)|)in#|W<<=Zk9UpoS6Sb&Rrhg>=a=+caGg1e3zDJ8C&F_E;Ca9-
Z=uiS%>0Ni<L{@yn*~a{YDE4s8M?Y7C7v(E`!wYmoa%v12kzE7m1iHvDRU(9{Bn!FpOxm|JDVl^J^VIeFkrHw@fcb5{W>;#GXFbz
F%ysH9$5#*iu>T5%@Wra&J$_`toavkuSAO#E{yiJ;KL}^1|Jc)DUoL+sHG2`#RYS*=g9fvOle&QJU^w&BaQk(BJL~P;LVteo#$yN
CbQslduOwRzehhg=X0$1DJwf2ypGKx?hE;HxZ&U&D6TJexpORW-eZk1yNz59THEtc;O>shWZe#~zkz3hW0GK|#iASfuu{~hg@!vg
UcujoS^3tE*JIjO<1xU@xZ)?OLZvmSogp&wVZsa~^c29S20dct(JQAx<Zf>Vvdze&C=OCOCCo$RZf{F`g`-y0^3mglX4ogQh-
U9u<|_m~1hxDYJ!fc`I*jurzAx@af@g#00$X4w+{GlhtUH8$5qQ<mLx9e}xU$ig?Ak2V!k7zuGQ_@`aSbpXxZB&gtlKe1et~`@`0
v3Tow@U2(i|kP*d^yT;K&YVpK%iz#bLQ8&x(Od7<qd&+~`cY%iF~{$cok&daV(3mpta9aCV;aK<4ZLPIrPhpX>Q_Zw;OKZ4vv0d1
CZG;Xg4$MDduj`#B#-eP`4<DUS=F$EV{cGR~<4+}GKheI+!9P;aI6&h-
86{&RUvZ@w?wQ)BRaK`Rz_N7C5Umy=$6U#dosDNNxfK7`hxuf5)GZ%mxwhNdIy0Ah9tb1g+}!GE>;T!CvfX;m#7dX~)1sOx|B*B<
PwaUyY>DV#m?GL68kqT%|=O>Fh$S>gzNb?jqk!y?wT(0A-
SSHMr?h`9pAS;ze2I&SLz+Jl`nmV8yjHRRbCoFc%;Ogt^en9;i}g!6+nMxHoDe}r<0Oy?ulW_zlV^uiG1tQq&ky;h1bb<Z_g=Pxu
KRjvx%1oYN1L#^YW>WxK?d-8pq&7m2}SXIne(jJ@YeB`=+T_EX+{es4E0{k^N?nAB(w3_<jI5Ig)GWLt-uu#+FnIY_Noj%9fY+p;
*FW?H%8;W@TkM93Q%j05pH^|s8U<<joOK}glH?^}-
qrhx`3EZm8FA8i5IM+u$&noFSsLa+{sM)hN2IeXQ<~9XJM>k6`H``ybz7RA^!39tZnU@hcV`IbjmGtHNYMCz>Gc)5U_^Ewu@6XKU
MvArgeqw%PaGl}KDD)g>M(=ql;_Oj7WNlpK!#pkisy|0#*JhCq3VKS&BO;G^PRE(n=9$rbF>OVjAl5(L;K19-C-WmlaY!Tb+hd-
9u`1|2vTj*pm#21Ymga=GCj=Zi{5AGhWY^dB`tyFF)`oaGLA|SH-r~lY%@Xey;!TQ0&`akYNu$RWnw@8vvyf-
<F<;>;PLqixzem!S_X{y6Vm?n{f_SFa)q56szYyp0%<>rhM_?zke%sJyiT4ZK8tA1@H#}>RujjhR%xo6-
cGB{FRYGqk8|re#|AHZnd-
8rE7pFA_&lu(o!O7HUwP%dZR3z)vf(KmHk#RRSpUjDeW;P2odvN&8!L<s0><RA6(4FrTdB1#~DH*fQP{5csJs*H?W^*p&atUf6&`
d=v56wj@&YbRZW$YLH7yB{hU;rOz<?Kv}_<Pj%pvy4_7dZHRM^^oj_@FoT%g5bBcLjL-fHOq=>B@IX*e}Mb#tPpzRNT=MSMi7!iI
||t2EULq=LK|IUG1+}n0HiboiT?X@@H_(>v2#<ai=H5V5pUYN3TY`9J~OSSF`D-
$2~c}pvl3SaLfUpD!w&mK3nAc^7#z6tT_X|9Po<_-
JK~(W2jn#4~lut!2MN5mi(tlUyVoR@r_En<1FAFMLTuovn7p3)&m9)6vw?ebG+GM(Uaa9kC?>+_K9`XVY41XV0NBG>=$&qSkE%xd
2Q5o-PtT-zrY6t{d&eh<=}v=oxNuf`vtvc^u7@5k{_ekAa=I5MeG-}kI{pwnPZnZ3=4PXS-
^g=u0RQ%4d{eGUosuW&U!);=NEKmpn;5-1huJTXs5H??O8~iUzoe3cZ`{(T5-
@9wZro)^c)k_*F_9gf`=4+6U`mjj*M&;Vld|Vg2n)?bIX6mnY%kuoPkWx8){>&??Rg;@+{{pyq=t2;GSxgw)hmBUzh`R7kA1!kI3
UF-UYYFC<K>_ole?2o2A(j#%V;VwhinC-
CfS^3vmV#nz%XQ?1s4m+iE>?mtRPnU*K*AegWED1FkcVbBFI))b0ppn6Cg%g!P@OPi9>WZI)(TS+~9bX4q4Cq_cWwFq3t7Jf-EHD
Sn2M{{6yLO(+xUU^qjVqhbBl0Db1Tbyn{TW!wbnK@;B7%$?}84wlzq&j$5X=!#>1&8ucMuiV)z*1@153QbSuYD9lf7mpbAUnSfZb
5Nnzjb1{_b7}*3ce9B50^STd859FzHjuICR`|ZI%>wQVm>}qQv0iP;m<o5Xb}nOAS@($bGa7IQQM?^G^PNH+OwBT5UcYEqD;II77
1wOi6ZZwIf5AM?ijM+uw-qmX=S<C{o-_CYp|L%mZZrtf+Fh(&tc6|?-
Z6S&>_ebe7wb5`+TMMWpdaTKYpJiHbHKS2=6p3+sQ&p>)|2xq_nF%SI<?TNg<i|p)pJGd4xZ^{{yK1CQjVd~sOuklt$OJ^zOrs<n
X%tOZwz?hj~J}f<lXwBrWJH)Sz`d)IXUZ^TWA3W{jgu)KgSG9LeImWO2;`moEg1a3Hy};V~@HMbE#0?Hq_>B<B^HI0}<<n7*Fv)`
k15EYPXLkCeIzpa}B6%;vF-twvH`z0OOwAUy2*3*x>qr0WWlS!`kfpPHGV|3T*-
4+_=wNfY(mPcjlYfJQezX;0emXvxfY?`IL*w%;r`)$Fn(OH=zZLxtU?C<-
nY*&1{zV3Jd630$b>@X6sz{+|j`7xv9uS1>Zrw5<M{R1~%Hh(A?-u)e^@l*$a*haGy7f1)CQ-UZ&Q}W)WwPcp7+0)PTStr{~i%yC
)?47iQnQ*%;XG3VyTJYbo^CAne*)iM&jlt3uBTI6LOhvBE+HJ@H=yWoL$aDvW{W)X%}0`Ob18Yp7zT0neRtjnmh2d_-
n8ucY`k8?fJ^J1b^>xhiyLvxJ>sJWh?CnBor{)pj#soj6mj+cQ@V_%@*FnL#htu2-?@srd-3SqV-
6;3g8*^Kxi&AkS4`jWJU(Rh)Kh(Ymu))Y^t-
Jn&CG<14`@V>Pp#_2vFT{1vjUl+qRjHrwHQmU@q<u@%f~H&d9A+HPh$>&yM+v4$zncS7%oo=@k?na#qyV+0Oz)sNyh4E+*2Tu|1R
`wN(CXi1^}7pj?BJDret)mQfsx((poV!aI9AB|mIHS4YWh`Ax)qi5VN04_YT;c^K&JXjY3ZUell@FU}@o+(`g-
`!eEb$jGA6?0Y3fIq`5+}NSbjl`#nI2W-
e_|{V3IvwsW5&u;)|M?hm2NAG#wPn9G=!yTr?5<B|DulKvv>&zktJzw6A_gCOxn!O*^4S&oQx5NoM5udBYSuG_j{F?D-
&HfS(<cu4;=eFIjAv84joBK78E#zpk)#!I8!h6$oYx!LVKZm`OVE5Qf%huFaWO>i6TN14cSYjMaZsXoPsjLYih6->qaD$y_l-sF)
h1@HpcL~Z1NL8YXJ=W`d~6WY&zMhngj&S_SZJ&M@~W@qV_tJ!QI06?#C%ER$9BE2pr_^|X0-
w}uLVvj%raYX`v!e^zc3G{>LVlYG$P&~y4%~S;J>CDOg1>-
r_f6C9r|ov?mMF92F?ZK?jzJ3o0&VCTS<eEIcCS0v4!>_Yw)<*U%ptsXZ>edbMAd+En{b$<#MSoLzJ#rhnl&4xmE#QdRKl#;{D=T
SH{9a`>^F&ffWZ<+?)4n0_*^Korw8p&GW$J-
j?fNn8(YYZv>7v%wL99a~3^$zj$7m`BzydjbhN~6Fj<EuSTAO1lQMS0G(XScf@+#ZKHap#QQ~e1$uzcL-
uj5FlQ1u%bP{sFU-$`%pZvUSP6b#-Ts=Gt+k*72yTEG$N3pJ=78mNR-^a=`vtD-
HDh(5A;Q`g6IXsj!hSVz$#_}ZztFctt+jP$b0+$ci1FCyos1M8s8*XUF|%3HdmPiVOUB3q%wbJ-
yR*5F@ovCruzm;XVa%!Q>^)2P)fm`+%y#fx-
UM3q&T0j+-XnB}z@?1%YlQkx>u_&NdXMNop_bi%BQjP!tI(P66!jic+)=>S)r^CJ9?*Q^Di)IT9>H--dmDV+%opIrb9eRh4qis{o
}oX8IScNwkMmD*b~BqL&05rwSx*ew(;S~@bxX{0D!C5kG4}@Z++udCYW2LYiJ8rf<hLi#>IGf}HErnQ`0n1b<imi2g4QFRi*t=0b
m}S=lJQ?9I1>}_$qkqT7IoeW8;<g<Fa9fJzE{l1jgvLkXId-F+n^u*D{GWq33LaP-oQtDi{AB--Pl_0L!veTzg@6)$ZTBsAD>$_M
$c`8I|_4;JfF`x@<Sb7=0E5W?ym6{e1*_usfJ1~4}2#{XrV_q=!O5noIGoIP8!B1w;AHUj~Kh&wbf!bz7~7>=rPZDRw@crT##Gfz
lvV?FL3;WH;-$obM&`!-
Q44U;DsuBaeqNyTWMUUs*VkQ^2XJ3D_PIHWE>K5D8!osEeFHcXg}AHlqd5X@q}x9@Efrn7vvkAUy=JO$2kHY0>xdZiJ<mY*=P}VZ
5D7r5zoSnfWZwB>p_oEV{>R`b0qhL=IM}e6Jux#V769=3mO^OEY!VP^^P$&o(78JU&k#wsm*Lozt9B6Ok6^FGHS}7@W}M%Egba3e
=!a!YQb5E*gD7i)?uLnGn*ye3GjgD9A9&t6Fi(&x@o(9WFliHO6=)q$oe~T%!TRp_QWg>5b9pQ#zcH4Lf;8oNfRB{+JDff+qHSRm
gn=))5g3IdVlC~M^>609h*hId(4DYTvw$#AN)O@-
3)Wb=0?`X<NOKy=PlPp#&((=U7MwuA<Sk)Yw*3&yH<K$R<*vOH~wqJJo{uTa*7t`xpHW;#65xhVN}mHdXvl<?e0AXVto@nlW~o>n
~}?9RvaT;n}rw*^%rObx1-@kH_mr=rV3dfrJT@uL-
Q!}z{9T3lT(xXq7ib&n&WHmG%FszPx`z@ck>tAUpX|>8ij|S@VvO4hD6bm`wO!yX^3}?nZp>|0OQKlTFcyDTyJ9zR$wP;;0kp4xm
m0o3B5=3D3C9v(6geP6?$z}eYlRzvDlwM-kPHxf><9tP`$>JnavV^VH2?qP2}@@M+<Dw#GTC|Mg|-N;I64^%rR3Q+eFUpi%8-
xM9-j6oO<wO+?TVdw{>j(ioa0xwx^6mM~yXZoV{mBHx2U!Yu4$-
*@5oT*h(L7&>Q~+J%P8maqyqz{><4ODdN9a2M{?`++t21H3}>I*Pt){i}EPsZ{Qe4E(bjvOU<^TAO5QZ770AJtZhI(6uqH|v-
d3cFp5FIv&$Nc;3`L5*-AHU)|3B>IrYZi_(1QIb$eSq=S5*=^XKomRowU7f1`g+LcQ-aT<b>cRRI4EJp54g0jEP(@ve;j%8*BSz^
-ymSAw_ESqvuOzt9(gUazmX^}t`P<&iOpcjLLpodfPI>~H8W0waXFlq;M4Na70`W4%XQhvOKmwA20R+B_9!^H|#x^E~s4b>j4R^v
KNSM&gly294rBW&RwBMcvsf^&Zof`65f6<pJ+)ZHaB{*evuOJ-#FO9H-c4;J>iJHV%5?zg|@wgt;Zy41EWRNu0$aX(;o{VMZ-OPD
QyDVxr25Ypwg9g<3xFbxKpCWv;h!V#P1geXflEBAWx{vqu5XLAvuJBL0gt>Bi_?6wqwLY)N3pk=f}JNxjE4bKsAm&&=~Jtqp(8tT
*=;;%mxVF-wCva-NS%-L3WK{wrinKJ;vW>nxee+1<Vt@n7K3!<~WtGO%Fy9+j(jB#`|Vc(<_DNyGZg+If9bo8=iIXirD5wXG-
?sal73vxNVGHr<eUk>=>hWrI(+nG9`~Vlc!4toMZcB4BKgo$mLbC;qEJ4>ZR7kcx*eNA9f7D&xOWaHEIZ<EA_p+O_)kY*eR^@L%8
>LGIWp{(aQbC$+QpEaJa7F2GzIbmdV`_hxqUaf6=tFCXVPVxCIoI|&hYyL-
=)51W9ek>Wn^Z;g27RgVidiaSO87thj^m~&OLa<j1=Cw$jtagL}~y>4*&K?`xz#_sA-
q3FZLQ_S}U;B$_dBQ$pvcZM^0)}rAW!Mp%3m5M<dS9R@NsDtr&VjZMt3~poKg;Q4;EJ^nfb3=HC<f~ElOn{fMnYHLVOYmP5<Ks?5
?wHa&35|)5J<$HzfV=oMLHDub=RhydLyru8OzW?E^CfkjE6oo9qg+Ev9zBEzy~y#zSQ~J*t7|Y$WWEojhd6lS0v(%cA$FgeN_vy3
hCFAiZoud2BgW1**;8`fh<P2XGiG`b+ZPsGXPtK&%AA1}?gi90IcJP@+6KL~`8v-
X$n#khaNw*%%$h@5&M~7iG!!u#%%clVNX!c19BVLkMte%oeJm4bbqx9bg%%+AnXE8p9eZoZSFye&W`uYS4zuyO1-
IL~=dPr9hq;<L?qU5!?aa<-Xyltk+*j^14`vB2;fV7nohDyo_KrPSGnQvsvCf!PZ?wJi-nzWqwU*+n*~Z@4m@#j)9zQVg%+^|pv%
n_{pMkRsUR#QRb@O-g+{|XFrU~7{Ik?bs)N+BXw837zvsua&3*hS-
g=d5gb1{syy%8gyS&KM(^jF)dk9a!f9<L4OS2yku;w<Q=GN&7IHdVKuSYS2YJy)D7h-%j3Yk?sJe@kN1pXk10vDTIO9A~i>a-
{S!EHH&#A0p{J(syieA0xH|fACbx`4Ekap8EyfD^i$u;GV#tH_vT)1n<^b#Cri}1<f7CroeaEZ~?rt`76FJXw?HV>MO2htDfIGn<
cFw@I0W0oek+cVOGhr(V2W_v#2#hc`^Cu+*3RktfgQxZ}`sUN_x+=nlr#%MR^_Ovz)!>NY)x+?Ra4CQ;K(y!;FT`{D{E!MelYEj`
_IdSwqaodp0@wJDVGMZ;ya63ssH^pE3=d?QMzYo^?T>ABKC8`8HY`eBC>nB_D=3m)<pIz%U;V&2NYG08#G|eB8*#q1TK0&nM^EDC
Uf0%qn^@<tSi3hMtVwjO9C<b4kwt8oA+&xpl!sny+Jb?^(p%&rst6=XwjfDX+2X6TGuo;w&uS!$O7Q1eZ$H+Gv@+tA$8DY{-
38<Q6<rk_6E>cNKF=dXM1Lr#oV_j+wh=f?96vYJbHd*L{M!V!*x|97XL&%L8f_gGqR=oVgFs+a<plvTm)mc5IZ>NO&)BYoNBKbfx
A6@QgzX-mQ0QE#bYOYXrO(aGaITGbPUam!S7prV95|GJkZSut+vIvv+GP=}C=q<Z!4FV5S8<5@)fWjQ0Y55<S1EiaR-Pw!wRKZ5F
vEz=1x8MlSYOwEl$0*v#gy@Luqpytlw1&9gkNZ1zRHTJR2(mC{0PN8r<|-
PtU1O`wO&_#ea~;H`;V+T2LEKGalI|7*s)m__K!XUljmpZUe+;IIRJA^(JT%gp9j)FlSj7VtRW*kzsG*4=x~<nugdp2mRnXIj)+Z
Mb9J+1yBYe{gP%a6h9~fLR_Ztl7IBiBP{UD88Qn2SjlYxT}GiaCS#ZdXKLW>wUwIAl}W%_N2AZl<L}?2{nB5(I?=G;dx%@i0LtfM
m7g>43>Z|XTY<rjPFaG<?J%%3+p=#S*xwY%zCkot!5nF+1yAt@X5xHVP1=8dEA|65%UGy0`5xqYt}qk$L@SsAp0=rm*%WnJ7Z0$s
l)dyV!i_2)9sd*GXWo#JDVlG9N=Y3^gF?Q!Slop-
?JEp1^AxOc#1YUV*0rbBfl+SzK}bT?<h9h;1ex>pIMDJU(5X|rD+hO#taUKa^h~STS;@9xhWBU(fb`SrqW%lAa6tt_&M&Tq-Jg8d
4asyS*<|Qdt`0#7JPPyv(ekH9M(tjFSI*Y|7Wc*eHCgnzPtA<Xm>E@DR^@xo48;yoH@IjMZHI!VFrIPX7z#Vv*b&BXLBy<m4KgUH
iqsY`bDF)Lz@Tkyn3}}oC@=gGMA18A7>XcBF%0?!<6SPQBTKrpuEo2T6gT%)P$gI8KdW1vaUm*$NOt~?D*&Q`H%5^7VQ1HIgVDd6
)<K4d=_#C%%l&PtFL(8J1GA5fB)zI{h$2%&)3zD=Kufx`1||))ARS2|MT4Z&;R#7)75m9T%W9_M~5$q1OIvPaDM;&VE^&#`uy(pY
F*r14TGDj`geYG+0xJax;fZ?xV;)aFOSmKn`Zy_^7?$eyiQ)1M~BaggZ<Sayu>&9bx=Gfi!i32yAN(I_FtD*wRd~H|8jeE+2qasU
H*_3H{l8W{{B6E=IZ;!{?j7xf8PZ3`&WBD{Y-
UpwQO##(qGfVle?Rv`#bvlmqoa|&mZo8(X*fP^>anPL*Mz(ySYk=?6E2m`hWPlj9&N6(dA?QaCv_=p8Sqh)vxK~@-
7RCV)1zSdUJj9oCSw3(_^}~uLec-
a7mw?7q{0D*?jNa9$hxmqrKqfdRk=3^Va5<>CxpNKdR|>@4dxwRnQxFrT@OC|5xO}rFV9)|2tpp-
!C5yUzS(&z3B6@i~V)}K%Yh5adEZxYZ0FRUcmmhwM|cN9`+in@AQalBO7k7&+n&4@k@3cw`Z&U*`nERvnzkSIJ&Ip=i2Y|@5`e-
@Ais5Kd9+ldHmg%*D<Z<;1uum;NhOW+g`K8cUnI`EW&AVOY62+jh;@ty*NGGn_Z^<kITv3#d&%-
Nt^tI{ysTRhX?b?;r!YgUd}J~(u>2B!z4YQpET>odHNcC{QK&!MHu~pJ-62<zZdtfKd<NBV|0<9-
r_rlCmwz0<|d@~PP_K(=($}4gO>%Z&+P&2iz}c0?(QxR?r48ZPj4RSGic4S>+`3@(LL?WH#-vi-Hu(qmh}0wckXDv{K`kq546s&)
1w>uoT0b#d$ixCw3a8U>%hNT9@ORXxY$0YTm+X7H)T}(`L5@~?CShEYwD2p!sG4nd3*41(<}n7p#6lsaDN?K4zjCw_ZcsX;IO(5;
`_zp`F&n&zRU4`LqA{A-pBrZUR=|=cub1)_=NUt{G8Ld+kSTTu;<hHYj-
|#{dR^f_h>y%yo2KDl=k(*^!Rd3XR<jx&YowR+xPY=D;5uX-
t;)5{S*J#?xWL#s=&M7{y#c%YueXOrx(NL+~3>o?WfcEbCX@&w{%|j>5S1C@M&M)m*>|f4gLPpNid{+dqdy*-
lL!K^W*({+Ux4fALP#)uh`sNpZod4pjfVko1ZD356G|FtoC2C>pNP5%h%K6oA&I8{_f$>UmPcUcsHlx(KEio_V;Oj3{DU3HlJ}9o
L=nn9$v1nhxdcLsa~)a+4beia_p18xVeL$IZd8UH_!9v|Fx$_(Mz_fFHYxA%A-
yOd;Hl)(KFp@e_xdT?5z2xnFaCh#c{MZU%k{b_@*%0i<;-
t({^+F9G~1RTYqsC95&giSZ}}2HJ_<{TD#%n&BYz<r@B48^a?)HhyT!f8PL8V-x;J&v?s#6x!>NN>wN70ecSx=J1U=^Zkw0-
^x`?7{R<!R^Xxd|-=#J9m%isqc2TL%JbI#k=Vz8@co$cGOYivk$L5ycpE-
^?&y7}W$J<^}_GEi+wp@Duo{p#gUXbml$<EKH?{Wvf1p5~c%lp&G)6eLl`m1x3^Ut2FzFkMJ+3xSFTmSiHHClfg`>U*6?_HG7!Bs
GM%^s#dFYdj){CGs)@zOgzn!LR2gNx^Nen9I<S6;R`yZraNpG{}$=Bi`E&P}V{&G!SfS7wj=v%fOz{i|Vh%D;QFIGZ0XPs8GQ*A}
(LFP-({b=mHpoj+MP*~|Qw=Jes^XLRZP&WaDV^Y^$p=<Jcx)8IwFhU#}-
7OhWbrFe=C>gw$3<>$q!`up~%qJ4Y+OTDMM!e`LmpMLy(yo>vX=~4Zg*8J%f=lXiN$Q$y@m#@|J#mgRj?|-
*zK%a~6{+b`3+~3^4zASw2`E*s(>NAqPZ*y9ctD5}6sM)SR`R&QK>*f9J)$(b19ASUW&JL%~v*7UV+vO|#?NfB|w$FJD7OUMgDC#
q^W6taPe3xAe?{Ll+5A?pT4%K^k;P*;vJ9wqF`VG4mt7_|K#`K)Uc3*7v>5tAnJ>v8Hd@Y~TzZ3suO)g}8J@+@?d$XqMGk<kHb3A
>4t#p>?pWXMD_^-d<M`(@JKj&V3*5Lae-dzR5rRH4SFOJroeYT*8_>7`I`qSw4+imI5&-nPgXFTJ>{+YxJdRH&+zQ^lg^@MkX-
^0H97i)Zb@9~<R9#QOb@cQrR#m>*Hp8tivP~Tns|7-RC;fvnRA;lw)->&FA-
S5$UO~}6;hIDpm9Z!DXem|X%k9|DHnzwYP(H`2Kwf*+?`uYCbJi;DmW^|5reNi6V|8+Bet-p```s^Y8ogY_pKhb~B-
~IP>v6o*A%SE_9Bp>)UJ;VEUJ^4j(8N~%}&#JH5{Uv?RRo>i{SMA~QESSE&d(Z!#9ZmRMWDV}a%h$Xqy8e>S!xNo{$zO=P>29R>B
i;2m^;PinN@r;=yE>tJXYx$X`8N;gzN3pfx_}?t|M_k1ttpOt$%C|@J@jw7dis~*vYq(s?ToC?$k)@)Jf9tH@0_ahyzhsv^gd3=w
x@qJ&umWb>HR*uXnk6AQS-ebeEuta?rXH0IUOGkuL6JhZ9e^1u<?~_Z1}lbzj3j>-=3Zp7yeJ)Tlj9PyVo=NtlOs2e#gZH-Hq@O7
u6?sz~PYA;PsT=>9<Sz9@qDa#r7Uh@3rcj-
($YlpXomMy*z~9K3{&jj{U_&@ucjj?{ECqiq>OE`}paqB|Eow`DTA?zZ>m=7m7hXt{wT&<?&@h@6n@J>xF#H;wt<TuWi0pz~76W)
45|0?&`DS!vXyn;?MVknqt6&d{{-x`&=$4_NQ3)aPfFU=X7s<v-
J^29Pj+N4mjrfaoyatwDu2YD)x!b4kOxc@!f)Q7|MIf+oN>vB;1Wnhwz6K+zi{ZhvEABDt{L%P+WVI{hD9Y>T~b$d6zFYt6_^g>S
pfmKI8Ar|GS`fvWe}c^bY^osR(ksfP9nw<a@V|<f~Uhj-ly{a-4s9uv{b8qg-oE`P?t{GdcN_lY5HKf6y5nENM}?eidhQ`?<@-
3CDDFQ9Q;!D8IOaD#MBI-F>@y%Qt>)|NiuF|899i`#`PF+jFwVd*pExFIT@PFC0)VN^wc-k-zzi_QEsHG3C(YGwvv_q`bkS9GCXX
yYG)&k#a(x-g!)U=-
vH}{f}K6CVPv=(Jy+xcQ*%jl%K{=Hy71*P48|f2E94HM^0Q~KW*+w%C`n<?xgXb$>ZsTx`$8N!+Ta$q!|6(-
lO%&AFsP{lX|}ohb7&w)%UBzigL`SCHX0Sj|X{uR*wEW=OTYT4K~leN}&+7KG~k-P5hc&zC32la(Ugc@$e<5oR6Ndjqe{%p^I`=-
=97d+wb{!c2w|Ze1EuKpKkVGc9n1U-d#qq^eh-Ye!IAfan~uo67AZPe7oG;=Xd4V(e#D(G35iV7fI>w<Rm+OK&>l(N4mQoPXq7wS
$ncQtFPPG9Pe~D2H)`o8=pb@PsM)8SvCEo>H?Siv%7cq#-
4r3W47z@=X)J)<EiQ;Js3XY>?4o94#<}wmR;ScGk8JvtnQcZeE8;lE@=&ty(|A!`?<94>s#6nw-
?WIdJoI%?e~9|N2Ijgn>Bdu<^))u>CZng-)<~jbv|RxK7CF1FaGHA2>$%G^ZAF-=I1~8owqz=|M{ExE`M#-
^pVbBbrsw%ugI=%SN`31%CDDK-
V^;d@28va<oV|C^_iBWz25paUaxankC&SN{?dCEp4ooG_nSX=fA`W~<i5wb=IxbFd+TnY`%Y)aAHN6gvuo{pJilKYpX1ytws|~qO
8%USJId1$=hJt-*!f-;6lc;ireiuAn^-
vS#=`Trd=>Yj`hUB&bl&N_8tj3cBO1TnWpjTMgHN8X=dTUrvw!~kW4!w=mY%%OXK@~sT}}SvW=9lrHXhmVtoG;X`4?hN6-
y7EPw||CKlwubxUces`>F0sJ<(c`kDxo5?oRys$Nkxj!MES(<G#Fm;#e2wd;a=#L%#9-e=mc}=bPZpd;9xDpAX)4a-
qAIt?!zB$RE|8Md`nAoK(IB-!8Vf*`S-7(RyW<h|~F>FK1WJ%hSh`HFA$xaQAfD`hl>Ae^IU&Z)&{1PUcg5_Fr`0(H-
=%w_H8nEspn}=yQMFG~2wQYqR$AH+%bb=Y8EC6(7$M+q1rpN^dV3Kd<N>y~~?Fzw=hJI=Z7fIr&Ndd^)?rzn^bvbjkDSqk2|yols
1A_w>#WK4jO^y*EF5u<?DX>Q^2fHXKJhD*ul>g<`1Z<-
_HV{0RT=?xXD&zB(Tj<v1757pIh8QC>EiueN@F(2cbZ>Ufhgeim!1eR0v<7dKafr|jX<%dWXr^|JY+*(dvI&3y77bAQ*z|M~li8f
);PJ}*|jP5Fsu`fmSFF8Ay7NS%|@t<N}m%gJ<Si$D9@mHM68#-
HZoL$b$c?|bNNW0uu6=G^%^`VQ$H{hp7U40m$6dW&%;@R{Ez7Fet{aqQ#y-4Z$aMfDmbALCNgVsEc+?h&)-<9_vX=SSrK50Fo=-
FJ(}3h%YLo)6aDT9^8He7|m8X;e-p+uASUx4qZfEA$amd_O%#-
=uE0`91BS=KIB4FQcIM%HNA(*GKdgC}wOZmVBbvyE@av+u5If2Ho8s>s#;YN}D}-
j@r>DK8*G_<)5>V`#am5yMAZmr**KK1FqMUbbtQDT}tsXa_!e_bw@eV%k$=QcYV34;jEskvn!mh>h~rec*fsp{Nv`{`LnhZi(+lb
FWq_B)&0x+8X#)@6l)*O?{5z0lfC5pa*z8NR~PwP&U4}&dM8c&c4p5WV=pJW={&yNJk)+36nmG)C;kocELAh0ca{~rm$!THD0!hg
wX>$Ex!<;H_^h|O_4fYz_;bT*_V|_?D*toP@d0n2u{}3r+waBI{oUe__UPs7Pr6fg^Sy)3zJ6I8)NQw3wEy$wy4u6vfA}83<#2b8
XAdeL+4*kUcc5|)dhX42H?CWRm)={Q?|@>?)rY<J*<O9iFSxIvsc|ii)~Y@~9-
${$(cRkS+j=O)XJ=Q*^DL<LC|7^MovE#ZQ4B$O{fD?J=eS}MCyuv1oa04xHjm@>?eFiS&E2}+tqbnfe;?lN6!wKz=tr*Z$j9&at_
S$X3H*0ACfck`j$G^Fj-PRJQ2kbC=I-
S*NVd6^kKCE=i+@iaBYuZB<G~)qa9tn$@w0y~j*>l!t$u3mv{kn9?=t$#o5z#8Z2hE<rMqkNS=`+&kM_#ju~$>>z;`Ic3md<^-
z);yMepr8LF~SXGn1E1ALoA4kG(?=YO|Jf_G*v(GU^^|@3I`weOYhM%(M7CC|>!*-VgD4bm+as4V$xGogGJ-
_=M|qf92u%?~Hs!bn*J3H%E8pifg02K5x%o;!M+BP5$*QzQH{}c5ZXPjXm02adW3$E^wadbAD5T{dZ1x`||qa7k~b!<13W!{K8+H
DF01)_xdGYzptyj-haQ?J;NLSu+y{Cez#5@K;P>vM;JY$ro4OS<2-
+i&l7bAZFBw*?=}7FlNj>n&3L%ovxUlaUaN1LcapYGpY%&^=njqcHfN9C!9P#@9r1Yw)lc<((`PyZltVrJi~Nb!wE9;1?Y5S?wds
?+39Q88=Fr>QzU%1X<>^m6>Y?|?zTi*qrEAM3&R^^E`>wD4c7=6*{nJY&e|@ltFSvhvw5c8J?1!`C%U`!w6t_Hhd*`Tq1nJARhkU
(>7dC(Yt~U6zw_PjB)!J>{2|b&reEm?*-
1=q2Rx|(2e_nL%m+R5qTbxMyR;|aT_k6jx`8&1lo1Z)A>>IYxe?28Xv%p?P&G%!>98e6i#yvtgc#FL9Z69+z`_8)x&MAkw!F!YTq
ViFPDvtcjPi33_(t_j9e~{Pm{YAOyYLhQ=jg)Qu^Da7f(Bfdz2RnGzr#(Jdf4iKj?{PJJ#&=z8WB6?jcKG^&y24rb=fAJJpYe(s`
ss@H;=`KmA+ELPKl5OFx7{rk2e?!B{`@zs6=M+&-rY~#earFH%`x2-
2bwtbINQrEo+;1AIz2soS3Q7#Pq*)s?1x`H4Lbjg@B3M9`PXvwvPbvzzqF>R?{&<5>}T{K78iHk8QV*K5jDiO&-
K)EKHjZ=a1Naw(QANMeR1VI<p<bT(WZBq{QLcn9Y1&ezp86IKB@0R`JsCDNcm`vZwimT<6r!}_@C2vHSbG)CVqb#d$ON;z~|7p!~
SnP-gEK6^IvbDb@2+j>+ctD-^1&CkA{9u#UHJTKc07g{^!=N%{spQ-tPKSp3^L@DHm*(HG0>}>!?0y)#s@1RlS^qhl6YHd_aF+eL
tYjKj6O`UVG`|?161l{~g{<z8~a&VbA2(_k+`m^&|RylxKLz6Ry1%`gyE>z1O)fw|64fckeukHD2>(h@bOSUH{K{Jv%<X&ma8u4Q
E67BJSt6yYlF8jkEfOWvcM+6u;1SNNJywUue*W%&te2lb%=C!Jq$sdXT@K!7m^0`^$rT2fN}u-uQd>Z#|vs=&jc=3l7&5D_1v%d-
NTb{^IKL*YcovJiG9>xE;EyIhOvtD7{C-CuHxBCFe5Y?{8|x`OEV7etk2ixb-pF{Z0e&hxnbA>|IkFcc*I3u!q)c+y4!tU*wZZ$~
`xDg>^l<@PE_#Qhs}m{>N`%iN0Ul;qQ{Py8m|V?_bQl_%QXO7pyrw2Y4*ROZQppK}q><@~Z>N`Jc#^yPM-
^FPgu4(b!j5u?PP*uuO|!_?$IwJ>K%{C`Vm?es=iJ9`{ZT_e!ig?%EUNfe+`;H%Euw&BgHFJlOkn($IS<{Vr~6RXox=q)c+}XVjk
mm;=RrxHq4TN52-2`+uD@_Y^Zy-1ydGO!v<J;P{@hre2**yqC18dF?3AR6Py4TNdGRr~bIXL>#>9_f9-
IOY3*N|NV9`_vdtG|6Z<Y@7q=SOJT*5C-
{g(*RO`RNB8tz_kS(Iq}aw9%T@Kyrhl_OEAzogqw~4(>uKxNTK`G^@7q0{`FXacJn`<9?(pg4u(<_B@9L7?OMI9=p8V$ZdqB^Kv6
UX;V%$IUPl{vr@4p|#_cvGPz<mC@ypHMjZk`o(^Rfa4h`!f{_^gM`ytX@ag1=7~vylI_I9NZ@`oCO<@sI5K{Kw+x@-
7dP$Jt~2dUmkfV%HGYb8nXZZsQ;FzrF`A>hCFcd&6XHdcezrKNx`@*WQO*e{ld72d-su4-
jWAtqvy_>0xy3UCu76%V_TJAD%QEd!V26i=Q=~AbxmQ9ACD#V?WIwFYmW!4SQsHMf>W0kMaV_X~up`cfsE~fB#5+=TDsowcMt=b{
{^2&g<FXd9%Dqx93Q^fAD*!^Lo=y9Q}&h;_>4i_3Bxey(}M-
Jvw8XwY@|A&0o;7=pFEWfW6(=W%+bVXJmRb{JlKb|AY4vpSR70yr19ZlaDwV)NTUr|B2_LuX?m^-*0-fyvq-87SB;{LySkykDn-
3_HT}s_schoV<%4e@Al%ogqOfG{J2s6`NO`|yr=)PkAHN}$A|Ak=e&8pXFu+*A@<iAwJjMJy0vFoEKzTL<h=N|$`dJm2#Qb6H@;U
6>?Zm2O+K=-He?IkImrvfWSw)swWsSB+;w+LIwvRX)8o0nmnP|b=WM0^-uV3TB)v#)PR`Thk=BX)&pp|8`6~-
9f9(GLyxL2zaVOoMpPX0shv#%ZpKSWk6qj^-
Iekt{e;3m~=k(8c7r8%rq|Ziu7i;~LVG3`R|8;wG*xmv+z8ca$S*`eq;sx)P{6dEHJG!svz0x``Hu~}OV%VU!avhuu>9bUC`QeVf
Kiy%$Ws82r`{!=`F5P8}8>cve_6Or#$d(O;{t!5=0{h16^q5uN+gvr<y|i4u^$It=D)?C7aJpyU&-vLtm)3;#@!<<S3-
#|`*Vxk(e=HC8UdSf;?*Czbmy?&1O`n@Sw_P4@d=bTdo7j?UdHuPu=WhF*Z|VM3HO_?d*9GFdYk%*<yXyGP{U5;6=ae78|G)FA@9
o}KIdT1C<6F0Ddarsy_<o1}HR@sbj`y$p-
8ru$pYaFh+Qmwc9|2~0`Tl#}T;G*9*ZXu|?onJ>qo(zoKho!}fGs*%D8I2pFL~RaZ#Ml8y#G&n`N)~@yZo+NitW7Xpr*Sz_D+27`
TF8TUn|l4x$<AJcYqyyL=XMCyLWc>2>Vz~54!l`yC5fcn|PtMK7U@&z4m9G;=ZIa^12-FZ(@Jd-
{Et+#jJPlD~g{7+MY_km~0c9pdJD|&L97e+~`ByMD-RBJ9>J2HpQ*T$*$+G!7fIDKVK6Q;qyO@ce?vAIK9?j7yk53jxN&S$>rqo2
l>!%mzU=W{rPb@IXsz@52RQtc<YrMeC(CHuWy|MZ#A07xAXCM{{xs*dXIbf-m?I;&zHxyH42tL;M4QtOK<x-s0HHZRs8j5J^0-
4KKZ}oy;*bO+R`ohU(V}}xEImbrTb<ueGftiUUtyfbOK}x4C2?{961{`2)k;ny}o@;oQI0CjgY2hlkLcnQYO&ei0ya8h(e687*k~
5I99q3(Q^71^_|&G#%X9ww5O##pvUC(L_Fir+OD#|KgpaqbeXcT&*Z~sOc(1`r*R<vNBL||^Q>>uKba3?*?T{KS?McQM7#^ND{qj
?$}S4>`A%4OA;0gQr%uJ7@p|Of!M-
4SwgY)_TLjBxZ`}BrXD>&3wih`kZ0phAp5!}2CX>&M`N}}IMssToYiAE^vSWw#VCrP1#o_1*eJQKsB!*7Buc{C8T8CvI&x89`>mM
cFZ-
@GwMSyqjqh@CZf30WLy=Jgn!2gwFRCvJ9N48DWRPA9mMs#LwA>)H2FEdS1XGH5xc6zOSe53c0KJSwppZxujs<Y)>NFTBh#SfBBT4
|ZS+}z3Vqce<E5*|3`PR||Z<e7}uvbZ8gR9TWu!Pp?ub@K<;LJw;h&oyh}nf$%vbD@L&!o7qJ`boz*neWz2`aNrP2I-
yy1ACC}t8DB;E4ud+HVVmn<r4+ar&=Fx7CwHC=5V8Dyj2zQh3xk&o$no<sm`ME1x7ix15X38f5?`)h!~;y8Np=(Z|ez6ZGn`m{qE
c{X2UQc2fVp!z9Wt`K|Mxk*NjwHzHbhj)7!uIv(xA18dh0ad-
J@&=@iy2oz5MdxCsydF0v2voafStD8%I|tO7L1N^N*=rDAqAE~A<-
i|R%C9A5MeCs(cxsxC*fDtS7)YjG5C)ghfQu2Q?z%Y~j@LKf)ca`riZH(uE;OZk<k03}O~G>;Rk0+OJSYBU?qD+shhC3v$YnbLj$
Pfg#y6|Gcb&#`e5(YA|}aAhDR&xnqZMq{J~BHU9taimdzI9t!F^gmg`lkDhRatB9LGa`dV7UT`z$In1m#OJL;Qo4ipp&c_I3A6I0
7x{&Z7v_R?sFJ#?;l4sUqCq<^e=gCQ)M<rPMczEuZblIgByD<@U3|A(yW<#x`e<ht2bDIwh~B7dcX^JDv<gb2W!+a+dfmNAmIz6i
y&KT3oX<$RHE!iYq?!@d3Nnf0X`w>VMI_J{lJZItwZqkrWZ@MSfvB3)Rf+H<*t>{S7~*d)k@q`53evjLyv`3Vs`_z12O1?(nFtNm
s&+DOx|*`{H62g)?I65Hp^w8TX~CV2`-py>!bmAj6tBhh`-
su{6sg!#CrU=AXii>@$h;JaI*M5l5lK`RK8kXp0)?bdo+Ev~5s_W&?dx*vlIPV|7S1zk3RncCf*6C%&wxiJ-xKRfRs^aQBx<2;?M
_?~n}t<F=O)MJ{fNJfDvgF^nElZX-f72b2`@lKJW-L=Hlby@Sz3cqAv3En3jNlz%FoN!7n9D|iRR%%d+2LfHP1k2YtMLZlT29O-
W+;1ohx`!*#GmOz!LWj5h=FD`>O>>K(dSx{mh_hV7mWB)^vsD)g<||FniYMMthw+XS)(T`>ZYYsG`-
9p0q$?+ao#f<`l_uD!dNL*LJgvYS9s`4eiT4#skFDAP`n^0jMXwKJvXS#<6^fy$j!)#_950$|zRTqW2(6SN=}2;1{l^b%AHB$F=K
?3$!n29<Vos##eH}>t@R4l(fVQ(OceI%Vjrn<i9CIBkcpSfKF$LL@Ordx!Bqd#5-
8VnfAwy&+Kq@5Od$pc1qehZ2r!*G~efmBQlCWe$ki<oh_=yc^_}#(cg{XKo*O*Z!`QERbtmOXGn5n4LXge9@#;5AWB1f=%ynw@(i
Q$0G@cWin()dx{A2W=waSFkFPm;cxH<3LUf%x4m<UEq8gX0vx;;UezmQakLGqIbqAgS%Xht=9NNbrS@%6eNjJy5LaX9;u126eG2h
c($W7e^_O`TWpgYJ4B$?Vqc7$~nJZbXs)n1XZuCSJfj+Cl!+Q%}}*B5KJUZA>!JW-M-WWjVu9yQi)LwX16)D(NKa+8%}WVx8+IaL
C(Knj>Al37`C4dn8m(5&X^Z{Gdia-A)GCj-<8=4y({f5?(eVjiIz$kTnR+Q?>zsu$N}U5t5c?e#fBq-ou%=6%{D>*c1Pbj=yrkqL
S4lN``Eon!Jla&7a7*!QKLzgy4m$I*N+j*q`Oj^QRbjtZSuA=jFby+c+y<~QxLk7ejFHtpAM*S6Vm`&bi1b$C7A_BP41c4R%+n)c
^+m3(=htBm4Nh~rEmfM^crJ3b<VKm^bjJD=b0p~`$-
{q;1f?)<JB_wYm6SwD+;8ocW>P%$@ipo)UE{Qqv=n|A5$Z^zltpz&SLEwa;EHGcmy>8t{nK}fc(8R1r1YFkUL&uK<BAC1RH#9^Kt
7!%m5IM<a9ys8c9;V0ON6Rr{!=Q0r`))|z+&h3)dSrHk;f!#L-
@1#c^*j<<hn#0u0iJT8!*Ln5AGKcID&3u5U99Qy1#vdZcM#v!FW@8#VvI2aqmK%mdZlJ>Pqgl!rZL&3{*}N&Ll|6%z9z#?^=0BD?
V$xo<ffOBIZ?sRgEUyl2Vbj*g#>%?FMy`r|AZ%%+x9ttt(PXE<#wp4*EUqV6tO<OJfd{Wwj_*9N3|+-
Vb}zF0*VcG>CK+{}ZNtxI`^aZ%-m;_@od%doOkHtSRp*D#&TWaxr{V7IyHk-JFljD6=KC`Jljwxf;yN8NkJo|5Afjfk#@7V49C`Q
C(#d7Ja1~oS8C^>-
R>(P#{!b*sDJs)q`%#Xc(bsfl;pK63WEhR0^np~+(U0yX5*@3!#X;G9buun848u{zez$gJcSOGr47=U88}I#$J+#X%ea9|?EoDmH
C3&#!eBW^$?Ex>I8X5A%Dv9hwBI2uUSCxI(D_wfgpZ#8jVV(FsdDY0OlN@*>9gPfTb67aiSZN<D-
9?V<t9TS))yN{+YQuj8D&c9qLBwQD`_w)=M&o@BWRO)!MhVUnL~XNTztB1yoQ(JI+S%qVvk>lyim81~CkxgPDaWE&ud2Bb{-
wQRyJznn=FBkEd7oCzjFS@)!+CbPcM=%|xmUfEs5=l|?`rQjIVHpBZ{+t(c|3{igm^FPy&HZ01s|F|dl+@R%SbpKoT&?E&^W@sWS
@R=fWLfonSse!<Nw!smHqHf8b8?u7iRxqzrF^W9RB#Vz!?CJ()43CWz;5uUo>O6Q6QVYn1hd2uMLg@brxp)>Q(K(vi}7Co8Ix0?t
QM4y<aak=p3}w*$3Ov4&#b26Rm8F#c7b=Y36ViC)ukptumvNkliICGY^a>y5@`H7S+i354)A9GNm)VStR!h^yCH6y@nyt+~wm6Oi
toG=)CiK#_VZE3WCu`vQWVee3~*NR5(|7SGu0&md0PDGaX1qC;I+~d~UE0VeV!+LPgiH|5$92PWz&Jtr6QHokO;qeW9^!-
<0ekJ37w#r2J9Sn;-DMK<+BmEZXDnLxGk)H*%SOB<kAD-Dd~lvaWt;$#qdtxDJqat78+<ZpT2D%5WXym)RRG-
x0Z{`@K6P`#5?AMxZz^+3Meix7lYHE*l(>&@j}iAdCZZAu9^0>6lktTDH!5$;4!Aa&fpPo+!JlG#I72SP7D{JOV!vVk#5lP7Ll41
^BCjl`;CM<X1+qV(qZSJ85B|&M<Sm`+L*!0DMB=+M_LV9%oO>-f(ekT)b$=<*;Dz*hqzY{sJkM2nCTl2_V-hO1w4M{6KhBK2-
*#ze9HQ&xCIPQWMGHhaj~JgVe~Zn^p(!n8zi%w*6xx$eb7q_xQVcU3^o0_<Xhh4y{_lT{yM}_pxUSz|1$}-
q5ilSNAGI957$6nxLv@k-
NI>fBW8~&PkLRTYCQ2bU&fz!_*#`I0sSUthQCZ{&#?ShBPY>+G_t5z+M=dlp$fbi!#*6gl=)yT$ye5JBrIdz8CIaZPLm0Z2QwdkX
|^qdw^dm;DSui-
WZ`G+D9@O)MOP7H`c#(DrN^o&yLZieN&)0I3Aid69-)th#CZVy|G9-F#xgF)*z2Z0MAEc7F^^*_j{0l`j)`r0od_pv+qX&IH-RRB
^D8S=a3Fviz2lhRG)U+D#hZ^Zdg70qzF(*<+*_dlmNV-
i+`p7FXU;?g~_w8_+)0SXCyBghM~Zc>KvFVamVMwHr3xFA?J><tePa>E?1K6f&P6n3P8N0L(!G#n#>J1d^a*x;%N+d2KBR7k?^n%
!%YtiZrS$6bOvt5^K7dL+&(l(M1)XCk_i3kjpeuwndi|~5>IUzxP8$CSCW`!wn2fh_tD&Qh)gH(W}B-
d@|YU)>h(SPockh#qA04eNT!Z6$7b~?h=(>Fht+fvvwBp8S^FgbIoWmypb>?0AHBVr(|b~$Sr(v#ve^M}e`ugE`V=j)ZYi){tr$E
yD~kv@;vFDLnlieWfWfK7;PE-
3J?r`@3Et)MM<8ot9N+GD73Qp%oTmBhvuT?u94*1czi~zt7*vwUkURYIGk+lZ`3<6*<Xp>fuM=|}p9emFa&6Qzqw`<4jPUPSjDPh
<ggVL%Ze<@6>hwo>S)5eheY2pwAkS>k$rg~x(5`3#v~<C>?5+X`A@)ArMadok9-
uW;<hDp5kc`R4_NGXI6|K!(=z<9`kiMlc{_AIurOV_ovoYJkGG%c`z6n5|s|#pLYhQ&UTM}?IDpwjKx9vr32y3`|#`UVmwpnW{Vh
mq`wEF##I~>IcH!Up#CDASemrCnxbErV%Jf1d4-
qbZsfLNGt&d+r5bGZ+aO;sTOiE#id)V$R{cuawxQK78Xp2Him&<!C0c7<FHMU^igl+6!HOc<6$cuQUnSM6geLyK_X$v=QA#pyb$b
QNxUl%%S(1DP%DO(sv(1qR6?g}!Ap6d6xb%V1RiaEaL&Ogzis7hyZJ6699;JO|RYKrtG*j*I=^u4n+E$vDv=+j?gOm}Qd4@NZuzG
y;)?TKnekzKA^@DpD?}&mfC=?gjE!fM-cglbxVLvi*#Sboj7u4;uE)ejgcw-Uz8wq(!S!e+k*7?B$#+Fpm{XT>zjH`^(^>+E}6a5
}{Bz_sgsq%yOI}Rjw}E*=fMMX?9`01q{aXx_en%=VYE|!Ik`~zB$a;<z{txNGa^9^~U+Ly|<BeBtOV_N9bo+S|6st?s<4K&MkN9l
CEXD)X9>3BDp-
H&jzpQpG`~m0KTzh@cx`{*6H6FBAi_~(RnI2hZhh+UQ@=J#aNNTZ&vf?#c*9~fz%d1(>W%eZj03Na;u+}6`$>n<KctPhBThTOVBL
){)Emu{fiejyc*h1Y|`5GhlQcAgHOI=ovIj*BwZkzg2o-JHz4#%6f1r$Z$?o77_S8#(krd206>YNh_=ThyoQ$7@Sj|S-
k@_9Rr_5&=N1A51&A3WNR0@n5TL#0t^FavgM814VQSybNfZsfZFQk$&^)wN5kAX?SjZ_Tj%3V%!%7QT6jm?$UxT4pmZ@?8UnQwC!
f_l{+mqe{nK^V-SX>!f-}Z`i&zNMs;~_jHb!A>db6T5XmBVbWd9%H_tWeMiBBWN9i!guntoqkzdokN?{W&r2<2ZX^!dfl@wJzoe-
)CU_Xf>#<=(~+!D-eZ(^c;TAIr-alE|3#s;|r2$B=g9p%Et;j-(E8yp8S%9fzNLsLd_jNM;nhmJAKZ#AVyt3r4}>RAS(*n-
l)=T?oS{9S~n%>6^JIAujQ}N#t-
QGLwW{^D?g^S)n}*V4WoZ+ZtEX!L;u#?wLkiS2|M&g_dDN{1+sq5EDrSU!DAhbg1Y&>{jc871tsEM9P&2LDtwtpX^B0W6X|;LO{F
~zfTr?aPI4btb|il^@O%8aewX1@fLR3qQH(845&%-
LU@2{Q9WsyGF4julBYHNb@w4&SEeRqndC#o|rgD+MNzPsB`~4R17J7lM3(z<qBxnW^SrTA;m!7GN%bm)oGH6(tLeZ+2H7C>QSrxl
uxt;gns4yDXjd6c;{ZFQ5WJ*NF6I@fJTMpg*Kj4!mQZX{reQ$pQj41!csUQHsLmweB#*h$GUYB-
%_SaRhP^17x6f{LXpXZA2!Y{S~sN6-bCA-
0Ia6!dD6fC%=@~=6K#5O`{sqGy4uKqc7&T}0Q{kkaF=|>wcR89X)5#^LrQ;Gpn89MzJv6)4BgHtDlfFtqQQ?~R)lQij&d`+CwXzG
yOnPZ)RFt#?!Siy0+Ewwu@0RtnwC1O2m-
UF@uz?eHl(xr4=>B<c_<_EHgH@nY<aebT$ckOm;zi$?T#G$mDb;<sUo#*fMCxhCfApaPcR^B5DrcK&)e<SSgeQpkmjW=^6?MPzL{
gH%Lv)0_sKp_o?GG_;h&<?bMYY(2_6x1Zr8gJwnJR0%dD>r(B(`0`wv=}6d#M0mk2^?;VP(`AVPUm5_f<+0+6q@O*0%NIUA9=KA(
JG}FdeN)n{|Old4Iuq*gGO65O&hQ72O4@>EBjqpQW4NqEF!DN9$VWm6B6;L)V)<pn(&^Is;w24l>q9^bQEfrDyk5a(?;g<+}9a~L
7y`kpd|bz1EI!E7HxpCj2U^W(_~riLtv`%7#{&sAAHY|Wr|}J@lO5z-
_3l$yEHKdF*o+R@W@sVz2%e)0rv5k&bjd5ORG!kwOnY80jOP)r--PPiO5``2~FV^hr^NiKB_c&q|Ghzut6zuU;bZf9OrjYe<h98?
`fs~>sXm*_;+3M|0q&B`i5c{wD?gv=Oh>dQ3Po2xrp$vc45%z^p=rSx!e}Sk{V`PufzaCAuv~fvYs@MKbv3mUP1j_zH~L%zo_Ukk
r{<md8@x(0LZzvwH4o94FMXiN(=V2{E4J{cUTPDEupOu$xX5zpjo$MQE)_*fn0lzszDR4CkM7RAe#lKM?Isu@&{2*5)l&xpsTHOJ
^Mr+%2k!7_;K3U7n)li?IXNYs^HhMkJ84bo%tM-$DpF;Dk^_RK|3UGg6^fVIB(9v919OBl^!-i<@tRn-|#d?gnj-
~S)rzq(B6pfK0(Jxa{=0$kTUUj>R9bx5g^qSwBA2cGO)+U-sThl@-e^)5ulx<t9&b6_i~(1Gw0>_R$FkJCbIf-qVy~VUeu*yf;!*
Mx3a2r(wgqGgC`ar>*nXN(mvvhzXD-1g*Hd*T#*Tgwz<JG$r=%B>UoROy08qc;ymS+1z0xsEgZxgBkM7BR$ozI8zPq>?Es&h08|-
2czhbA@Z*?;PLd#Rl9^ePJhMr(<r8Q7MJo?M15bJzmKV(t$>*GXqxlRb&hFTU4j3=upkVA70JTXcO>PWib!i;P>T(3IAIi(H?C+0
(!x9WXyn<e0J-r8zt|xbY`*98xs413#1Gq5UqiXG59)r}Yl><tuL*O`UH3ojtvsLRVvN3|4_j9&Wx4P1imjw9pFH-ThFDX>~2S?L
<v`PNxbChjL8tlfcd=BsVa;15R0xHqy_mC*>TTfJZb4`2L5qc0IJ855?L_4XMBji!*we5FGmwe)^3kqb=eGgCaJKjc7=90b(Y5M7
1KuMHn$Mio*wLkifYG3V@XqmO3zb_}KtH>67HB#yF?FTgcVqPQ-
e>~!u65)VX74^jIcK~>44_?SC12B?giLnkrtoFP1Vr_9g?|_Wz9Hd4K65h1Yc<;OE_ZjW#44&oakt_lI>DdBZl>~97{ge02R0J5*
P69b26#e=PUPTEs$*=bah}y2A;71_8ti5fZfQe~GP$22F{RF@eNEPKfdXZLkWEZoix+8mDp-yN|lWf{tH-ZBFx^c)aU2Kg}i*1^z
+pL{HkMaZ^-z*uOmQ|;*U4l+n7zV1#=SDQTWWa_kybkRmqE*F_(WzLYMtf|VCCjk8gG%Q=3L@rGZ~+KsFmo$gf38;-
s$Hiy1)#I)X5K7+B`CwBzeH#2ZD^p)<Yt})6%O|4NFwO&fR}MPl+sdu?~2HfuXLUAq1Aq&GvqEnJ6F;fRaxd9B7Jy&4CTJ4^v{t!
DEG`AXt*S@x)}v5CRxzn{R&X9%I1RVSe{3}LH9w+9DcWo*_}Fw>=e$J>#0)&Jq)dB0ucT1I}Mk8$UR2}6Z;zbX{VpZ`>J9__Ff|i
iWYnB9vB@0T{GegE@b;CQ536V9nhy-G)rsnwb-JtwIDK~&Xfy~wO{D8RUxuE6S@#tW!dYs!58@(Ow+{0W0KON%f-8wQ`p|-
LF}X^=jOmIQEws(%W<0nBe8T8O~+Q=IY#kni1L4#(NtL-
l>5Ve1jWh}_6z)09o=jzM1?9&y3n~@)4qBVZQ<C)VKgQAjnd8%cGXw{)|;_bnTeJ*V?@5MTUnqZ3UVqZfST9K(mLBZ$aYVpdlGtn
8)lmnWy5_W*|ChU;P;>q6YJPKXq4J-PzA-Gr%@Vz^gOi>{``5VEtt%-f(5mQfB*xv{O_V+{*j1lgj#-
tcpS+e$b%T|fH7!T?u0+PmrVthb8U-
tX{ixhwJeI<!;5A1B`t%Bf}?FEj{%e?DqECO@d?A2*9IP<;Gm=ksZj(Hp`X;#(I~G%Zbhz_vMgfPB+)TZI)=YYkMQ~CZ<gm+z!&T
TwIXd2-RnRqY2$_iD1vqkcae2>%W=ggfwL8e{LzYoDpI)%6n_2`R(`-SXJ@i0f>eCn*L;61bi>{ZfOD-
Ehh4T)Dhf`}A>Yg6LwR7HR|rx-Qi0-EffOYm|958+5SzZnd`Z4ObYXvDI%u4-3In7fWfci%7jR$-
bxva!E`JMZ9$Cj$N}pvo4wH)-Tf>DxO9x8Lc{s;$e$Rg<fU5(5i@y!^)^PX-fno)Lru#6bH0@)v!RfUIsy7gHC8uib&TB7bgOtC5
%7R-
H?*;|R{m2~~l{~UKh~^SJ)m$xN29XNcA2?wRHLr&#OblruRFcka?TnK_hx+3C=(f7(eu3G4ESUTs2^3341;EC(g2T6s{wkTpO~Bf
@7Ym)~h2}slDxS^M)O9x-!ps-@_17JIJgKOod{E;;p-Ij-_iu_r?G8T&CKfAl6yf-gLI9JBM+Vog6`kz>d}wU6RVxLoUkV46Vi<@
)z<whz1;z$%TC+K@iz+kS<K8yI&t4Q1{(75QUivk!#{KoOO8GAY<z=vJVon`~bfYBbJyNlIq&3<qj?-
>tVuIIox$$HlSQYrHt9~~M{#*@%4Xz2E`WQs;^>l2N`=$!`Edo(i5e9p&A}C#+c<76)IFXP(U)<mnGT#%DUi9q6K|<6nF`gq=aj0
ElpNBk;%XjIJJt-LWyLAGT<J5Cbrs`oH5BR(=e=ZrXSvkHC-u)oByWIS(KJn3gBlN-E-
OgAxEbe%77b*Q2&_kj(jPgwC_ZD2cuZ51{ZEBW6zP70$9Lh!@d*SJRF5t?vGn~GsJvR+fcwMVyGYn2~GT@o}h}1fwrv-XwOHSvIh
i`S1Y#ztSupoJC8H&%GfXf6ox;P`p2Yr|FzU-
G%Mj|8<_<EX*JKH8o!}b|eyl0#Hetdr+T_1VBh+GhGABO*{QUXqnoK=556>Q`043lLG`Cq+JCZ*pkU~hxlI9T%DWBI7&o}qc%OF@
+xaM=OM3q((FRl>mUlPonj_jYN|8+_6F`=UHzE#CP7pL;h~fn8w6dvoaW3BeIsZGU$LK6=~o(*m5;=pUea9(N#n{+Zs+>4Br3RdK
sk#%KV}L^h-
~91ZOMFtkaRNrYABO5R@nkk|Gu;rbV<&JmobNZ58l{{JTID#r6?YkTo`N*<Cy7h&h=dEv4*ve7g2eCE09KsJ+o{=^PjMFh5#|3c&
U-
uCEcz{!(p%DbMY@J|rb$x0R)malaLX|_v}t$?J10Z5!h>69xrHM!>+xgt5`>#zC7P#_I}E66?&(9Yz&lIuTkO)##JjBUKnYVL+P1
>*rVvPlQ)x#-b=v!(uiMWE;Iy>db}fD?G80>!%2Nb6d4hC@#EyZK>0eHTzNlIw9jQe%GI7zZl$`-
09wl*vhP1S>hj&{t+C5MUKl%wvD(fcC~UrCfX$y(*-vs*!VkfQ`Kt@*n-
aMdDubymq(si(_Z*0(U<%0tkrRd&F*IfRdDXNOn0oD8BkJnM&V{RF;c%{61*nAAXll6M?u^l_7BFB_O{;|KL=^WM@4nmZWb@ewn)
?I}$$ijrZ<Q_~GnZj_m+oFR~9f!Ke~b%Q5`3ior|+<$}8e&+n#~qx1BsdL^PHFv`LsSxN57UIv@pXM1>M8%+gEqc$4%L(v?OoGe#
?k5t{!l)X#tZN+$L#dJTN<2j^v!{FfF@TR2{Nc_04)5)ZpA@^y>(4y~!o;AWI3H3$A$JsrR&3l<6fL<}%Du5&4!eMY(L4FhO8RuF
}23vzgq-6DPak(NHdxPKdwn^K2>`VIeF8-AC0*x=2(%elqiJ;t%d-
0A5s9D;R+^m@IBr{L6r{76e9~{HvAeCeMBH1i^z4VV!h@!uqd2jz-9NqK&;3o+RqG_a%tU&N-
riZ~>Yz3pM7l7XJLemgZ=v9SOr(Jwl(k%7KA~VUd!i?A)*-A)q@+b{RC1@GVBNUCOg{eh%J5gL8|7SoK|L4gNUj9-
9YCC6^<zkiA!kgDL2?9r^Xs7W$p`9kXzM-Qid8}k5zX2X0I*QSn*3Iemq`N0horwwV*r_G|w)ai)KIPBy`*cF&Gou~<*3%k&P8OK
%@+Pf?R+X)nL>D*N6)d3pCyON1XSa;mPGdpe8Y-%wi+}X9_C{WH-<{-;uDCuo49V<okVUkulNHq_i}RRyw-fJ`=sNt!V-
npyc>dHp0D%13CJXgJH$Djh=ZFw%6ox7W>xTtpQ78mSHCarg=j__l9nk#e$u@IJd>%wT|1LGZt(PUgW=+DiLiqEmDkhmQAFp97P;
?|cJ$Vhk3!r%4rs0{t#@>?UfJh_B3-
gQQ5_|izLzq&ZM4>t%pD>SWGQ4hD54x4B4sLo6z}n6M>cdv(F|yZv`7_3oZB@(uWRt>nFQQ4{MwFH@QcxX(tQ<G8zj=SPYP$QTyW
CuYyTZBH=dvU4p6<0Z!k@`2{pUJ>eGAKd{)=$nKacGG8KH^RO@9^2{8lo~i75H~eZGNGqo}nt&OatXDgASh=5DTk={cz#C;kBr;0
Q!o%_~Q#Gw1@S;lpng^GsGNNNheMe8Doh&GKEr=9F$siS8n!qae9LXGYSPD6jCj<EzwpL-
m;&S8zSZZfC))df#<Tdf(dX?q=(cuDSEj$G74V5!$ejJW|~B`j4cmlVk+uZ$vi~+~D^~6v_*etmW}^OnU=1hz-7F`n-
w^ice?sy6cTV$h1Zgc<Vti@+W;(dGHy|QTf4Vy5qXN{k{PCEkKs#C0ab~waUKNHFg-
k51BX^UeB!G%YCo)TK3WXSk7f#7bce%C}h60H|sHqlWA=A5elVMXFOeWTnw6(i7GlqWbAoZS>ahycHx@xk$%6Dhc_05&h+n9N7tE
Xz#5(sXJqm`z*!1Bz_mU`(8XE3NAgZK|JhMoll)%wv+Q0B&Q#8>(X-pF^5BL}<8(h-
Cw{k$=x*(~B4byGUtbf^hG@9}is(sSeNDNzR70=V^U(^Ob;*0X7MkT1+eI`_uw}}<k+KojWwNVnaG8_LJJB2}JM%cKy!f!G<aZ{K
@6^Yo%faSOkn}fu7e1%56Ly!*3P$9I)y{WbPsQFymn7VGHq<2y*SoV2Dd-Hd4<Vew8kQ^QBr+U~I`+tIkRQ>hI0pL`Q_>M^gSEKG
as58ua50<Y?#A!w9IqmxR5+&*BdB$5{|^u!%=h_ZmmJ-
d`>spiKA+OXn*Fc6@W0kr&pP`FqrT7UUb^xc(^&S<bIU#VOaOnduwDD9o!rm!Z9eGkc@IEGXTd?pXG;14DPwcn8(9Fo)oTuD$C-
;r(SeEPKlVM6Df5kgO}Q5`olk>M=G0r|bwAO?mOHGcWnz@P!TS$O!fwRRgOaoxN%qWA?8Zq*vasek#Jj^rWLX7$6yBTcS<Gu+*ng
L6t9nf7nsn6HgPdV0)@LI9G$vk{BMT^q8)Bb*L*h^kNgT@lTiUb9rv#bKYz)GHiqGU{0*&!S^QNQZBEpBFeD_JhKA*{FSc@*%62h
rV6x>_l8Jp(*_%U(|AFYz$ri{QxSJJN&T%Hmth|FodT955(USlQO%M-tiPU;(v@6BWpAhNpa-nlU8GhuJos!+9m9BeKUA`SGzF|E
KojHnu!^xg<VBh!8j$y6d;v+&$FZ+2Q|K~ZR{WY(*dx!TsKU@;Fcoqv0Wj-
H9mfmu6GzEy@}GqxEmSnpcKAepgAE5O!vI`nT8MbIjx5MAB8|0rBAz2N;GHrU<A37;^wd!nbsQ<AJI_5R4D>@uXs5Y2D<cpmgOAh
l$xBl7P~OS*HD)CHFVVlGR%j^^OZziTo<mTNRdnW+hNQVjl^;wK-
#{f<2cf&q{XY4|?xcd6$P`Q3Nuy^zgf2<(GG^!`fN+f(unTvtZG(YHYO*pWi^Xs?<?iR**H^P)W``6lM3sQ6;_8pNJ6zWOcky*z9
V5T+tSE2HrdIBx#%9+gr5NJlSuhVhQ@?=n-
{Dqr76nRStLDxD9rZI6sD*#aM}lI+@L^;NehNsJ+2i<*Zy0gvo3Ifa5?zQp;M$zQo6sQ6DujNhYlwtZ&#wX-
N*SCUxJ$T4H{xwp+2?d=O)!=0AGC{JauenW3**|i0uog?xq`m4q$CF$T+B&IR!X)BoHk0{`t3?p<1T-
2Z#i1VPZ;mGieb}LDNFXWNHkgP%50JLxNO<P2kBgL-Kf&p|Ep?&U%s7#$^lMC#%$BeEf*RM(TL_5>m$C&PA-
}V1XBhqy88UW5_Vny_S5PeqBY?^!Y)Gjy?s?J5E2wwu)nJSIOV9a@!i@vS(GD(H)F&aUBM==J96`Wu#qGRQ}*|ErzN%Vf^&vtp!Q
jzQ3#k9y0?7qG{%Lw1FXWwC{WR&}80w+NhS;{@@7aeVVMc%%1rS~|Bt_p_we)xACC2#vqaD8u8e*HcLY)X{yZ}*3nv>gv=VRi3#T
Xg8yqxbe5J&ee|GM+_7FNHN`F1XJf|EvoLr8lQ=5`RWX`6tvgcUgjBdNISWY-
;St@6kMla&1`DeICE1;FR4|dbTLiOZH^MJk3ZWIC_7q%vsb5sggDu_sLs*@O`p2H9h2BFxQLs<?kIFJM+vv9#J64k^f1&@Pn@f=C
6!vQ}($i+NbfS7937<4R2cUK}m+Q^VN0@?j<YmZx^#|tu*dPoRu<pBaAVeGaX=Q?K72E@GFo7yqhU^(jkw;HgvD&c#-;Aon`Wz-
54#OJkx9azVy8K{!1^mm)~oH_N#l4XKY-K6h*4PRpy{FlLfT_c@HQi|3X)lSpr8V@0qh-jk)}})GqxBP=Fu)?#XqptjAez*_6+IV
+vf7CFGSLdi6Wwc2eZT(ioXzc{cmomk&KZ_UXeJdP+`x(0eGF-
56=W<NHhfzcpm>3S*3KA+@Wb5Ss!onwdDR&$)hJz=FqeB<Z2kJ}J<7`-
Vn0E>C{Ko!Ihzq({&hXvOEh)<~sjmH3DC@@A;<b01uqGo~9-GLPxC8P_U)m&JVMTP~w?jGzX!jOX|Jy~xx=%7(DHzG9Gv-
7tj5W_Tz%MX~vP1VZ%CHfgPLV^Qp~?1EB_Jc_9$C{qPl1B!H%z4oYodghvPf6@1p_OEjv9Z10rM$hH$QHB%6s_AF*4r`i;?L|%1Y
I(t8!(O?Iu6wk$;!L7rBg+yI-JAuxul7dBst%pePU&=td-y5uT8iGco`Sy>n5>Zc^e#fC`_)1oFK(X5<VVIk&dDM?fpt}K-
An0#8(TNX4Tbq}hR1L|Zsn6)XQsqbXNKt|Q{GqL(c5hEF#T(3t@_>yq5v24&;6s!#*htz4p@a7XwiV}x_@uRg~rAf%8jzu6*#>FU
g>V$KA6%gQ1t8eNz{jonBH#@Jls#~o+IhRL@)2>`Tl6C0?8=d*i3d=Rk%TiYcKfcPqIVi6FY-
$Q0e<ajIkY)zf#6p(0$)$=061mG00UerwJmjhlwfZa0~R_YCqV(3g5<A-
=Db|ui5`5i_O@oQyX~i8R=s!%cZ`CztB81viD~?lvzq<&|a39@Vh?D@T!+_xz?EruTxQ*^89_<#~mH0M!QORI6_3qMwhBKd?NC8S
@zx0w%zN{tLV=3jSYjy*l@W-c23(;hYA-O;%_}i>TkopIvVj%e?S^@^-*LyLx(0sTu_qa9ns=jD{r<-
vH6NU_Ya6X(4~jgWU27AR~a#7l94D{M`Gd>Qb){RInPn&gzxh?b#^AN)$rQoDDxe~=*i_Qsv7rR(3K+!#dOGtztf&_-
{LkR=B(R${gHY!`fi9gab}9UiR#Wox}8B>|CW#BuaRB3J&{b9m~uaGdj`1=pIHYgTT6^-KN)9$v>7!5k|j0x{MsIhj$dH&Rqa7-
d1D(4HH_}5OMc%6ox@bSXvpMO_iYB0Z8RHS%v2jMbNpm{zWD5^xjD*v#r?*l9fb8ol*cYDo<xnwFOzJ;Cdt?P_aT`euJL%D+LeSI
VxMSlxO66@+^LC{6HM(5O#VK<O1r+a(zNRPSgeIR^M>&iDHr1?F7nUiJ-et`QoeULtJiLeEWG@AlgI$nfC*j5h#|1U^SynT=q`vA
@_QJseBzc$A(0=Q7kiId#k!EKB5MGYkfJJH#eJ<g>1Lo;-
g2>huIe%_GjYzhk8rgrGc?;|uHD=V{qJ37t4Fre_4<9CNA#Y3a~7o7Xp#FZlSE$Cz991YUN?O$YM^rWkJiRmx2omODO1&7K}~#Yj
muus7XI84U7AbsJXOT?&0OD~4E^J@WMtU?3%~cdL<GOI?$Xa>EM3>lV7;U3g|Anse>68M(uMe*yZjCn#^<l>`}5&d__ySL)7n1$N
azCjW*MzkHS;{>x@(d>6}k7vdaW4=(_~o~*5@>{Y@1!02YUa*BDxnuox!W2uD#nQ!?;aMa-
^MYm#$q##XMLK%<u4ax&B$}k7*!r=;+!8lAkk3_Q+;RqmMr=ZpOS>&G?bIpt*_o*u&WVxplT>QD0SBV-7tr_iEk-
_iIM7dKj>*7TrHl;}@(ykReO;U#kW(pv~568yNj-oR}%<2bAMPcDJ?<nb~^nd)>Y0L`puTwy%+`6t-
3QvmIQU%><2l#Ga%54n#EGOWx=9=={-oL(k-xBueU%!F*zQo5=<?MWnVXD`O_o<``rvr}-H14uQZL2I#s<dL!k16MmP}ON);-
ovHcoM9<oNNjmvfYfSgZW)uzl4YA8`E!9~;7u00SojVyIYiE44=eR8b??841h_sYnaF47NBvd*U+B}5uks;4VB(^|nEc~+7QR*y@
&i=LKs8~nJxMW>P^G0)ZV124|W{t-NYJYl$oFC;c`qF<u*W3rXS=lx(xUZ;P;Z^|k4-
h@ZY^^xque7=1^4?PD%v~PDoyx8RA*cA+t)u;tiv7l8g32b9HeDmLI>44=l#R+xZ`NI&FE{RsPHQWzD+Q^?>M*GB_fI5a7+Dj(mp
6>ZL@W83(>8TXOFdu58pvKO!FJkx{%{RYKc6y2{*fHdc+bxfW7>!@v7JME*%J1X7oGcPT$=3gRDUti3hKA?@Po6zYt@8YA^FL*K8
U%i_g##IU(<bnBxYo{mA`Zk<Rj6!iL|Twki=W-
=Fq$9bD`&N!Sg|SZztzC`Q9IBkI<~%&q;(t*bLFh>Tk$6y8G$g7L^wXKOHe{j!6Z}I<oTg?D8AglC+QfMi%STL2bIQ#rN(Lcjk6>
$ns+i{YH-7Q;>4O-gD?47^@#^;iNj>BIjnuZ9-fh8LJsbOxQQ(q!4wpi1D2s)y=lzd4^Q~P2KNr)ud@^b<Rj9+8OC_GkS`-
LvprHHjWtk<sWN1*?r9CF+zKwZ&2C_LAHptn$$#p<X;5HB{A9fo-
1*pEeQV$Z5$txGyl}SaSxQC=4aUDy>4#etNjl@L*^pA33u7Xe4C%WapP;Ay&RWYNwON`^PSDY3*YY^fzuyd+d$h4%J#%DI`zI?tT
@J?IJ~QU=DqnfQ@&`3H00RGa8#&_Y`bWc-O(6-
8@X++fi5it!jIdZ*zeJ2TRU@<ME4|WI@gRsaHcMhakO3;Cwp}#PA6=eu*>7@gM$AH$o83Qu9p?mw^eS-
5YYnt<9|!?bo2HKS#?*p9Vd><q83@M1^w;xscK(!>%c(PzN@@@gzJLlLz2Ie+}af6&zDFG0QklakXA{ey#G?0j7O~^q6nL4Ohm+m
M2j#HS3oNTf$Gt@3mv;IjzpfKeuwO7alN&~UI_h<n8FtPI|@}N&~r=>>`%EaH^h6ioEWwuCfg$fc@GKk{!+cJb&{yowIFQMoB_*a
t2R-jUj}oJgnPip{SpW~B^y*c&U#}MoKd0kl_48L<SVnj;^7GX3d-
jA_WquW6k>{=0jC9r`x$bvVX%`EFMx~}GjX$Y4pB%RbnX_7B^7jJe9TA$3s?<<z^VYoGtiq$nn44?4a!U0agWP^rQ7v}5P7{)eCJ
MfwH2wo-
D*fjz}fJ%pKW#_)`7FFdo7ZT^B_r$5_TQMm?W*piYbZ!^vhm%{A`4i_lCEuF#rsW>|F(+`L<UBTxh3w4U3#A+lc~g1=nm??8M>kP
sc*>jB??9sFBZQ*!7u?1+C+LdW(JUHB7?^b5f+zr-
$~_y{W0G0QUD(C(P6LNn25GFBLu$R6bgyNh%RspQJ8f&hIRnDmkW0IyRlK?}I8@oNlgb{SMlNDT2CS-
8@Xb8*5mqUs~f@@6odW5DwiN+0`ib4Mk7&5k=3-w$3U3vI$r~>jrLD(0(91S76Go`fL58DX#f!AKFM4#=yD|1-
&8C>zqpbKzbdW8JoB^ZZfYYSt&vUlt7lhd%TYnyr8*}_u6>3=1p{&oNsn1G(TR-{W4d)GwmZ1S7mlz1l+;9J-
W~Q^*)Rc?wJdHKXXMVIodlP)4g$74Cz_1F_u%uDBU-GCYsd?xqDY}y}lRU=c8HUd4;)m4k>E%-
of`HYv2D5t$lF^Sd?C?%Q5DTMaHMr!k?D7=Y?1=TIWS@-6h=B==;j`Jsu}RPk%>t#6!4e$DP}<^>8i@cm~u;d@keb5zb-
szIqOE|2R0Dshh|>N{mhImHNm1yOz~BzFiA8Vc?EsK|f*Nn$?LfQ?Z=pL6M9|ZCn9CLJIh{xEWoN|8BSzBx!emUkZx7db#6sZ-
pvC<?Q~FtTw);pm!nHU=b8YBztY{j9Xs1`1@pEF_7jWli@Vk4^Uj}wU|;eK>;FD;*qqGmamg-nPCu<Z9TD{iiv_4(V<nO%6BN(;-
anl9to<j9GsqHR_@DYTTwDaDUP<M&14&Q{YmG^)Q~R3wqXj>dp%F~^+a*G?W?p4&o`<5{;kf>)9bofpRw0kRW9J+d&sj)fA9PAjU
S{HlBiUfEqLIi`?*%*x(EJ`$rUWERk0ZgI5yam6Z)r%+L5k@&Mp}U5&99mA?DOQot>f71u}FZ=31r4PG)?p^`KR)Uwh;FwS_bCat
Emk=Gi55z5;Wf8x|mu=wu##)~x1zh9>Yi+ui9&+8=t~i_WJDz2?Ik>1h-b0$P(9<njMER40c=p&%jGe-5p4znH86sH_K$YC-
*Fa6xUonuG-%W3sGM66d?Uxz|m@K*$&DXOb^p&DZ|N8_BOX83H4BA2Or`eZxATWMo?b<ks<nJ5_FWqHjjzUQ$-
^y<|7b@Y;LXS&{b!RE_M<312J6&;4o;mZNu&oiEFx=oj*_Jc`KN=r#3}YkVR5@Of71%HRTd_Z#CZn_6eH9ePo^|4YbW{;ry<@*B%
+U+B<kIqmP_UB~6$)6JHl_4~Z^JI`kQ{VC6(oQFZ4=h+fANcik<zYl|JrA60i`?gj&EkOlI=M-
=ObzPbcc*`D7ZOhAsa2d(@9jB+_FsrnGuWway(@X0;3Q{BTnZqaOz9{<<;Q7z9O(y8>k007@)f9N`B>mk-
Z(A{C_*cD00YomWtGF+X3XP#S-A2(3NN31Jrm@scA1$l>gplzcJPV{5UN~>XKb^Oa&`wSZA9Hwt!?D`-er-gaq5Oxkxe#-
DiM+3`yNp)r=E7O?_tgLVeRMU}G){7Esw~&nt*Sx33(4-9Dm*sw;vdc!?7Lm$y+fK}l9lw_m<>>!u=}d*xK@kK=HS(64Mt?&1-
s|5Ww1{)Ae%9wPs-
{!U1MS*eAuk{2;p65ZY9*0=BMmyy5OE8_iYfq7t2{d#ZefQYd`5C8lzDeW!$n2_)o6FU6iL>*tkm;q~6UTcZ#-7J9?hjUzO-
w$MulrBrh$81H020RBZIJkhG*s>nU{+bT&hccPVsC!d9@1D?hLH5{Ty}*ZH@eeVK#q@W3gwgM6m@=$YY}QTssck2=|nSC<Pl1-
)aqAF7dlJmDVo*`AiPUQHA*8ccBpyDo5YunFBSkby+@B2tR$=Fr@PdriYAj&l^Pm(Vv(lZ~tuq&<XSE9%Tx8ky_|6veF=5*mY4(>
=yyFFR2?ev^Sd`Uw4=Vwv>5-
#ws%bp2ztJt|5|pKOhQVaqCHGxQX!8UK^~^_J;r=gSxQq=1f_seRn^cwJ?09K{%9Z=fVKsZLLux$pY`k&aXl{c=B)b517d4}iiq^
v$@}2+7S#qD-Z9J-&?_Tpln$pQ7wY+fJcvK6#3-
F^xx^*V2{dHnPS@PggHV+UI=}{Q{G;f7Nwiav<ID8p_@zovNTQOtsba59UekEv8&$zd_o+v2pYGl&vIn;B*t}z&oFz)_%f$Lh3p>
w%;o9j<4~6-zoAe;r}tcEcpRs3wYUkIS<?S^q1&uW2t-
Dp_app|31u4o3FS3XYs%OzyH+=jw>ry)WO0j*YlxvhgoXa(WT#A1QbQkPBS-I{gF|DK|B%79W-+hDn}QAW+6K-
Y8;^Xs8@;x8OLB<s#;~YYnNVbE&7}eWwF28J(2JVCIRwR^)s3<E^>`+E6bQ-)vWDEj^=H#Z-
3FG?VTK0bL?AdzmoS~iuydXIImW&%khZrG5DgflQ2Qt8+CdW@Mf+ihuvzhyEZJh?@K2n%La{VmJ6nfy}QHrz&E-
a7ewBOHb_&pj$hD$qtE+qa0s$_QU6vIc{5#ME-PDUJ{W%{n&JR!!VNm`c^C`ld;e<Iv#P<<Xw{=}Oa)uZv9~&IRbxsLTEFPsNICs
F&tCI)-$Cqq8r**e^?0+={oiFU_WoYgDX^3Lcf{YPtYoHNBsf-
0*W?<%<=)<knz}wY{N@?PLTPX3IajkOX6Iyd)GN_z5m2ZAJ1Fk6x%zW7NwfU$8MIaiWIJO0X-
{_E5dfcOfv2#;O7HLPAwOfRx(r$__og>3y?ltnfqD=++~GZ##SlSN9&_pFbuXU##`z?yZ$Z>Hx+b{8pXeE1+<51JMnLKw0y{$U5y
>B~zrC**Q&Eoxyt?1d4F|uY*K>YM-Wvg*Gg#Cn$j{QbXo<OuJyU%q#=3Nu6_cxq)pylA$?y70ZmtO|F4t+Mud$dLGQO_wZTf71s`
}ymxDxk%I2Xd0e7H7$;eL(V@2++9d%~Fe&y8bRb+b;+_P)F4{e1thzq4fU3FqRQaV7Wa<9mvl-og8nWcoB*LwcuUlXJ;c1UAGOMJ
{bN9=JX0#pnDx?S1GI`u(|dU>Pl(BJTNt=b!kw_436hBi(A1^Ur*?YTR5j^Jbmo^E~Fx?dCEous+dzGV26-
L8x~^tqDG(YqN6R!GSC8PfGqRr!iYcwdb48<kZ`94cDg{dvmk)$;mtQ-
1a9K8_)0k@LA&AlMK&7AFRQ0wW4c%u`WelJ$Dhf5u^C>FM9udV}JS8!}E5RedEv;e>=2)EjO8eje^Nu2A}0MeLR<Isd28C&Wn_%#
Y@xiwe!%dfp^>fn$nng{f1?;Tf6?E@jXq)=3efr5B>MoOSV&TwXxNHmG@HnU|%+)a+Y(+rBy)AlbFY9-
uzJxS2=+7EREiGA#<nh1iaQ&n=us#7Im{U{%U^Rvv%30qu1ur%}IR=cAH!MIku0SmvCNR%e1F5O||A2&wOv^nsN;+wf1FZY6$n#&
{bno>u17=1=dv5Ldv<TfHiC<##yRF##rpyqiee>lM+}z>(yv?bG&Zm;PsSkSp};%>Z7@JApV{=n`M!N;`P4qH5X3W)^;Z9@6q2Sd
QWaFYZ=k`V;$10@%{9;=stWln$Bs@bzHRxGgQUKnlr-S#@27r-V*1k#`hK9<M(}`@ws#cC*TKvj;%H0K2T#O$2Pp;*<G-
5h0it266e~B{2k8Q>-);}AR}Jx<(rm6Rp3I%z&|kChW94k%|jzTu!-
TjFx2DwM89KF{|O#y<t%V>v}=?R)Z+kiF4L5<SdY~S8`FMswzZ7j!qBF@hvtYG^*OjEVrMk%J;s#{_z~bdW3I&-
cS7AuvP@musv2vO12K8p9J=et9$<i#r}m7j!!zcUUjfFzwnLR0{rNKK7Mm9yr^S0gy$8<&C&9m6Gx?rX_rQ!?&WRl96`DNWSbpl~
g>uFM%g}3B7jkE7#NHQ7J#J=!zDCx`EFFYw67solAX|!jjFFb%khKXNb>r{t#W>l{%v`i?pz(%hfzR&Al<&sxKPc(7kLZjd_Ieq6
M#vIAH>kG~w%<4N6@A|Q98LE1ang>AuGvoO0bws|J2D(&7S7*VJ=erLX?c>>I_DX<?DocmBdv7F4SG4LcNT&F*&Oq}<#QFQUyF~;
3uSR!F2DC9wt>_w5g>}Ty~Fv+tNGf|d?oB(dfo<@MC_S?w{%Sdwj?>b2x!I5HP#1yY+o=O?!Y1}@nwwD6Zj_`tav85!!>E_r;2`i
Tll`q>M!ugoONwbtwH{xeOm;1_RErXk7QJA!|stkTbSGA95iJOTyIpct@4HR7h{p&2P-
>A_KH*fQ%vs2x$@I(nX$NcQ|Zs)@z@CfGVo;m727kPvxH3}WuUx9>X@Vst&sh6(ZQRec*oJcvAg_I@7~x<t)86EQJ~NMbJ&o5EuJ
xS(`*9y*;V{Mx_qd4Y;G5!j8pSGB3)`tp7mVQyM@1xQf!#@xA)ci@ij%?zJl>Fw2zi0y2myn=l$q$P^Q*^d?&kca9X@ZKf~El_KY
7%T!-hi{d)4%ypb&On}P2kwxZTxaf7aEt9iEQ=g(%KY#5o~m1idgnh1dFCA&ia8vr!fbuS4{0@-
J;sm_E5hyeiQiv*em%}8K`1cF$8jNwi)?yt$`2=_0NmEh@MkdC<5LX64#?QxI~Jue+m@8N^pR3-
=i>>kXvO5fkCqkx#_I0ieEO%s(gi~vhwpKmS_4D$FM%c^l{r2tC0S>+egHIk`N1T`-
i=;v0A_D@o#J$z4GdkKLl)=B%y!cUFQLx<LMvbkpFPTV*9W-a+z0F~6d|L_jRUw(%qxJAB8>U(T{c#oQqCSNiwoa2jU-pSl5W8^m
zr=x9P25!lpr*}TNw~pC&cX6O{Xs2$|&-^s0qsPCgqsI{)ov6c(>TB*76R;h;m-ZfPPK*=m<GgmTxddib*n<-
WZz&tBd^fi#I)j<a-
;}+yXCR~ed2$zXn1p_pn#XL<zK<IM1QSUFX+6mAe$a6NzxQhF$tG*l{CxscbSE>jVo%BI%4u>_+uqp_%ov>qvSG3I^v(ri8rzeTA
LlCy;E0_|*iZuW837tz6LRy#Yt=ZG?vX$Gm6TT)H`%>E+*g3eT1j~bz|Z5cLQnh321~oQ0w&y#xqdh1L_BIOFxY)R3VgV~Py6mZ3
JCUYr^SxJ!n)&FK+@jg8kU@n3-Pn%&-=R=*uJc79BmJ5)9it=mS@pDHy8U%`Sj1=t(pq|Lew9QBQgLrDExQQX*Y4*;PrHa?ti-
^&UH1#Kd6Q_IL_G;ap3XjS^I$O=S8oBTz<Tt9<P%CYqnB!Nqi4|vtJ&r^XPBwaRtt~zwhM1eT!y#JmYee@=f|wyw-
>r@#lKKD1C76|F0**yT5HF8!hitj8pE1!U1xtmt~p%G!5u)NTLea{xAGKcr}I0+Amn%M{MZm9$WXui%=#;V**B~$9j(NRj1D4i08
Db5jh&l+V5rZCOu9;bB}kA>H7EDH4%?lh4%0!w3W&8{W+$=HE7K6EOpfceMX<}|GuET!7(Jnbi-
J#bxN}ZvK)WR#elPSvBbBE`326gW@rZpZcEay%aUH(gx|z#N_yvtb+XuAdaxF}7fSw-
@Avxa(glk?f4~3PtU@34|KIlZ2pJw(bN5Yu_KMGTzpYcFYsdaG<QT_b`F@^~mC<<?pa`w!Std-
;ll9@emVcaA4XO&~Ri2OhUB0Th7ogyl$a86M>s#C(R6ZWt1I<jH=KsR;J1CvHT+e=M>pdmMvT0ie$3|QDd27UDy2@s;()~evr#D>
lS#NIKb?9?nNN0rp-
(>ic|Hqu7;KwC<C4XuS<Mv5JZ<%5}3+^(|?|GVweO8YA9PSh5%*cBU+E*z$J_ImZFW#Gwi#PJwX?=EJi)SEo?^b?lZ|?TahMC^2l
X=&@YM8utIpy9LZQtt{Pqi+9+Ht-V1{J^MBK`vB7LG>-Mbj9W7cBNU-A4eY1)w@&JB0eQer=A~=FdxAvS|-
d7=t+GdPDX%?{}pGC)+x@Hr?BeqBd?mcQYbhU5&gaYRYN~aL?B~mUY>P{~^Y+Z*eR=HWwl`E8?3QUXyLzoNUX_0LSCZs=fQ}L}L2
Ydhp<^uGt?7&nlgVNM1n3Bb*#SryLtoc6eLGqef&)C(d8HRcZ6MW9L2E$xp>C$v=?S9PV-
e`^x(MZ;egpbIGwu*(T*^z_QbA^O~#Yr^wr@lCkZCTy5XW()9yf=r{LuQ|p^?m^<u7V`Ryg{_uBnC7rEmW0SC7NH#aV1plv^1G#?
@1LdNwliIUc=tAt*G+RfWy<{#(`*kYExY(N?)@$a{VsN6@O^s!W?l5H;%k<^%^)R+6<G!`V*GzGGyC&WrbM8iBj7i&R7|(Hv=QK9
cHu-X5Y^BurB7Zh0rRS}996QdV(Es@l`9JCBG@nAei+q2<KbQ+Uz2I-
X(dAj*!?a4!F=hFCKP~<!#=Y_6|2ui@D(zbFyreD~mmgkB`Y2eW#V$q8k=CXWJlxBPnC0S7|E>K@*ZHH(1@-
l@d{#nN(4L2Vos8)>F0Ds?)HZV^UHA+0OLG2G?}dmj9o|R9kHA;5i}*jG%}Mk2Ip26;j8>o93b>@s&^ua34@F$5eOqPHe0Yu5D22
LzGCZBb?_VB1x4rSsBy;nfQkw4-AM@hyl0IgqaY-3-
u#oGZbwEGOKjoN+nAiI_(+AEtc!KGS`Q7aCQH=TA8(&ViPRGO#lTa2q;;cq<5CF=eSG+tc^j>sUQs!30RbuOtJ$|UY*ow_LxT1{@
6i@2;eXwTgzU1dUoL})>*8gW2C%eNgwN#uT&2NsbojBK@^HSRS3AxhDUc&dneWPQqNjZ~-
ldF<$6lXeJ#vNXK!6TZg^RZ8Y6knHtr_6t0n9`T#{@+Sh$8tZ>*d^&NwncjfDJLUx;5*w@=-
><T4C%2x#60ifC*Q|7nfqfLx2@Z+WLxuo&U1|Lw_+Zf%SGnO)qVXx-rvLY_;(D<`+A>yXFjZoDR@8c{G*J@ky`gT_-
H&j;@>;hUoz&P^k!&x=6=BZ-
1#!vcmIPmOT@ga^q3d+)%>;4q5X6t8!iz86LD(+y1vF@+A<dr#<UTu3gra9^RPtE3}t2Ny68ev>33?txN9D?Jx{)ens4qLm}WOf>
{H4*N6%Z7-$-(ThjAvomX+_~2Ey-
4#&W)oTcWU&Y}(Lo&FXz@{eyW5=g#;1Ax{x@U+Ze$v46kzDSHG(NzuFp&TjH|y3ga>RP6mTkRPXBt^GV7Cf_3>Ln5{g`NhXYV4Rv
m&RO2D*J)0~|HEB8cec4^zt0;)<y0K^Ab9+clT-hH^G=BzL@b6{&4}W|$Q;T0WxtEf{uqz{`3xMGi&e_HMR2ccen)>q_h&Q2ivHL
0N>aCQkw!cYAIXWt;_O=IM1Rlzc^o_R?L<t#GfSIaANBIUMc*D#$Zw<TtsB-Sa8D+5-
V5HWNd|nUi+#bJ*V^ZLWpE^WAgEUr2>^}b(8l|@<OgD08^ND;M9-
yw?BCTQ`%7{F3I0kaSOqk8_5<hH3F$18dqRO@ZCbUth>Pxj20v$icP)-
YKOfpls5=>mXKwQR48e7T9x|fCIo^@E)pGq4*E78O@RxkfVT&$fU(*`-
p0zgH!jtT11%d<adBEMf`r$P%T+gweXG!1YmLQzj&^&Qpr-
k78b!E=elVf5mkiZ0sZh_2$4{TVVasE3RBj#w;+?92FljgwS;_#A}*I4DvHN5t)i`iU*-
F4&`jpCr}PU==BAU#>8xq7!om9AYe%fr!P-
LpnF*kjZ2(p}2;BRg!}8%@C{*0XkYakR57I}QIElY2YJJ+D{IKhN&u9%3U`tO?dYj~7K-jPXto-
>7pl<8$Nxnr}~^oZ}+fW6m)L6vz)~tPNlG!a)c2Om9?~&xYQ)$^7%{`OL^X^D~&+@1(Cw#K;QcEcmGD8cSjlosQzeI=<N_&q-
j`)Oku`isNf4JL0)oR;8}3@{ja-
?!l3#*ZI)W?@7MAmKUrKt5#(oxb5u~tz+ZYdwEc@DrToYDvX@WpfL!_X2<IMdaq7h?zk;^Ac5;1?Cf{DY<35u3W`QYF^p`Ae?8+^
^AT(D!E2FS&Sx&`x-EFiv5sl};|!SD><-
`ak{G4Cd&YFCUf*nQJY_qsPisLw`zQJnNE|cC5{+%lMzN!MkB0UG?ajiWITqud8YtF0WxH9~9|*r&2ER))H~GCa&cUu97?a%KUG#
ACk11!h7{(>Twd}inz4nWHJmc4NKZX4g-
3zxRiWZ|bdwJTXb3E*i290s4Y_<>AUxRX^?PQFi<qqEI+}G&b8|@s~^LraMX(0Jgy}D&o2evt~GKEUtZd67_KW&dkb)JVco>|xP;
!oGImU?bclxQZ_Df+xme%|eRCK<rGGAg6>ywubh^i91#j10~1U_RRjS<ublY%`znr<U8Vi9Ce9--LOVyLb8YquCpq`{{w~wh}!@;
+M&8`B!h4HyWF1w#WQ&(LH#|0w3E><UAmo>)?V@_}JPcfl;UNIvw7p7|TNJ)xD@cnuPvG_?;{3Y*nOrct3vbXYRijZ-
>*HY`7RU*DKJ?iv`i<zHm{Mz6g$!aUk2BUzvqxT5AY)oQmnks;|d|OACahj;P#qvK(A^%&_xX_9NFl;U42`VM)#s{hvRfDS@iM79
_p2aEknr6f{5Y0HBR|YnIlc%_#@v<=DU)5@S`f{Y29){hb73lw^R2T?;lkS*4vu?3*{iV8<2V_vHHYoWY!wGTr04><w2}!5qY`o*
z|<<9R1q>|`Z28sRi)L6;kU5#jb5WjPeS7CbR%_<4!){HeO^)o9y>tACpyT@yAxKG(~Fav0Rof=;ml`q>-
8^kibualRH>sKXD!rm3wQw|f#MTshnwtr0lO%+1X5Mg8!YX)jlbev$e3${jKX8-
)e!uqAl$Kz+FqA#F`BiPo3pO4|YrarRo!?G#X2o3nkSb5zSAz^SeMFESY`Okp{VG?kr+mY%rx*A(U-
%~xr!+fIHhE*`JAll8ggxmhC3WfxOgW4`>*I+H#ho!a*;H$xt?SPM<V{B(vdX1(;Vjb^01CsS00zcY`?=r`JF>fg_3IE$92Fqs#+
b!G<?nuW;sZi_0pe`20dvV2i3ITu-SA8I>pz&#mX57F<?`edhlc~7V|v?4`=?XdM`q?ISH{X37{2EFSNrOSc-
euPs*s8i1se3JRdJ>(uk*aNB~)}C`fCV=8j6x8XC3|%<JFG-tzSy|*_jDpK*LO-
KaaRKhG1Xq)!weGZ3`$4zu>z0=rTDx+_uUF`A)s&W;`|GX#npw>cFK3)hA@yE-`VRPnRtat<`5lkHBcID0Mk(XL-los!`Bg~WO4w
qf^m1$NzPmq}6c`h?=aOxd08ez=Dc9y#y<zyhW|sLv^t;7dI<!{<*?M<S24@`B<)Y7L{q<sY@ZOwOy+kQxX?>O`!&#B4yjjD1oVT
$uaM^S^*k{QpdIKK=N-
3iEX08Zvf4`l{c=0wWg#hmi&L;~n3Le9WX`$usemn3w&7m(_hMZ7h8%$#9{=ypf;Oj^W$o&$7JJTM?EwCr(%(Sq#bAwx4YZijE)~
SolMYm?;@0ZpAr{ZpPw2ler|NFH$tn@xy=2pB;i&BBkikVp$kux=1pC`kVeQ;QWYkO$SyPGTX^+j5x<(s$4M{^G?D_X{e?SNJv`k
J9Tx1jZhm#4ILkE2q!M;H4_p;<X$obGZ@XFE1G7eBmbT8qt<*w-6(nKp-
`3f|{MjlHj0OhV_(YaQLjlIF^5x&5^ExtNdV`Ky;UCm-
{Y_c0lFz9xGYq4f=O+?D)uXLyy@*FT!ux<3NE{b8H5)YhTcPu_dVI}Ld59>_{DAD({CS|>7IIVQlUtJhoFy3EwNFoz7nxb_C+aPz
G3PO<^*c6WekSi{{%dzim;Fb7dN#xl%}K9k!p00NZOa&)R>)q!Mt)kb(qj&VKLvd+lR{H5*HWnOU3=zF}Y_g-cJQSh|vY;Mcv_Uq
_Ft@rHENo&WNdlT&xu;yo+8^=&B+LnjbYy2MAKPmTUK^{a}YE}}zmlv<h7by4F;1u!&M)`a%f~!Z(K}x%q#m&GN*Sg)z@M>{dKPW
!+#<JWY$Q$%~Nwx6ky9qv-
*j_))=ar1vcm1c<t7kcPTzf`od^`GW%cJL1mUrBL8Jvwv(1jdzGpSs9kJ|hVY#Nu9IpMn2cH}j8e6OdGkxB9pev0vxpKzw)V+0SG
&(}rn@z=&vEAm{(vZAlB#7VRTkz@H#x)Sq>If>1WbN^Y_?JQGT9x+dpYUews8vN{e>6a`^;+8Z)xDHwtm&Vx(c|=C^Jx?j0UHLP?
#}#Rf)<MhqjC=?GEzvS2<oWXEYHW1ImwZ;a9mD9Dv=>@R?gl&m%{^%wp-Yd6+Fj(%(shH|qh|vGt@i99SM(8He~a5K;y%vgxMZ%P
)V8zAI}+#Q&{)3>*K@w!p#3%yEl}?`uWFvRD24V+tGYl~?`)Tqtyhf7rs$Xs%dJ6v%R1B-
v<K%ExdsO{H`uo^nXjMq9@oj^o>l(DJ1W`IB;RRZ@iXN8<83GhuSV=$walsfhu#-
sziZE!u>Y+5wY%$o3eP{(?@Hc{v)5%`v{03EaMi77-}de$+)tf3ouy@~y5#?xw0~Rf;N?!2tLv;vTpn9I7hKY?V7UE>?1?3y#n-
o2<J#JHzQ}Jm^6ysc_e(U2K=z0?3tLR*nkj9%74KGb{If%wIVSJ-WtrxttZbzKa)E6nL^d|-
4+*`Yx#L!V?;LG8xJI*jWDad<Yo*Ap7rO5eywJ*))AzfNOkmxP|7t&KxmP2*`DT!v_uV+_kH@+BW}ISgU*Coqw1!+OeY${LFBiy1
w3lejH``=xfZv36VVv(7pSND?p?w&$XWU(HG&-e?U0=V8*?T$^H_c6advh(f=pL<F*<Uy-
`nU5JFDk0VoTWM@p=4OH<<`WRnA4p;L(V;4GR_BDOAHEn&&Oq4ZlT(99hQNfr_J%By}H|jUQ5~xX>Fn)o4YCP9m#eD)mo&4SCzu{
<91!x!kujl=BAJNAK`nAvpY4%R(G@Z_<AM#jEou8nT{=Vd3bNqn{>vT<li*+l`Ph6W}`i{r^Xs<O(tMPc@tw5E$^0TYaQRaho}$G
{-
Aa8x!wCMb5UvasGY2N`QzV1sq$BR9k|y+ROhMoSLMFqXkMkYc$2*95&a0B)Y*7opww5k(0xioBM+_01e8Y8*dA4_?)IwvJJ}4WZR
L~=t>P&CW3yKNm<A*ZOMoAd%yxI5i=k*2wkYl3$9&kE-Ir>ghSnpI^Pv2owbli-qaWc}RotmbJwI-h`~G-
%y|zf^(7!^f_M+x(KO58kwRTeXU)ozEI<Dwv%|rxP#VpkRMUR2!dU?frhT$P-
4;9m4a^1DR1lptDJeQl)mdzY<Bpqk|#(r$ZTb`o*9j))syO2yJnMwajMv5=$g+92mOKC;7Q&H}C%W|#P)1ud%FSJf18xgSj@C*l+
<7_DUO32t(T3bYJi-dNq&8n%}E{-
ZE$dhGr6w1XG+5(jn_o#VkA&whd$q(*Bo;_{}Tk((cT=9ms*{v{6P=b9S?Qk_dwtZWrHO(jU(lS&c;`4Zkc2J3b@_TOdd$#zV`pm
#*;Pa0851y0KI#Y0ad#Zh0*bX$j*N3)o*oMz|{V<-P-m^T1&-
6{p(B($Yp=zu5s5N~Z^EJtuKH9V=Whlqzt7Z=JxH&A0`dF_A^QHQ`%>P&y#q9R4<xTIq&)B{Te%N=Be?#{KyHdYbWPd!?JEe7QK{
m+}wn+6vHfO{pIq*JBUC)S|6YbZlJGX7UAd?gFOJ}@d-!N;9;Hr3?L!0>l*K%Y%KmUS$Z;rEmR2P57ba8M|?|+`sp6d-
)+TT<?UdXpj#u&mgMZP%ez)d9H6KjdSQuq9QefscT-dv9resshi)$MD`#d@0DlNq}-
x%ZJO_bO%cKX02)(I$65_c%0jFG16tcnnh=dSm+A1-
{38e>}qem~HOuchW!H!fpPN8aw#tZOf0&HjVSbe!<_h<Ky;n;@wJY%csUj`91;Jgt?dV)R`jpa}e=LS_|68;`2+OWak^{^l?9BFV
nd79tcjJV;Ofg4EzMudULYbrMBH<yB2-LIQ|?-
t(T7;IQnJlwIbkpv#No7=yu>V0>BL#S;ztfBPljRo998x&GIqi#~xQ`ABMco6X(T@<n+#c`gtiJX?<?HNj{E}1CQHf%JzU8(hGZ=
6rUTQExfd~zG<_mbESt?4YZjf6L6Ila%_$bc*m}1gF<tpx%43iPy#m5<0P3DWKM#&zTziZesat2nbUBmN~WPi=fOQdtB5v;kK2aU
e;kL(Bhx+p=-D!76Q2jzwB%>bYkgC<POm;}cY2#RQ@1q+G_T>kl}P8vTy<}_yrHiVS_)zujey~qhsDjnctm?uhLSG9F|K;Q-
N@$jCMZ3Zt+?A387jFp_m5+JlH>CHBmOq3G#Zv+_D4JObzpZaK*z)0O`xJ_WO@$gh0n;j&vOIr6@wBAYk0K)Lq{9LF!y#9Z8s0HU
89sa=$R*c*6SD96-U{2Q{{2JZWeuonA(~9>y3luwqY3D2cVm49OpO9_5U@mqD><GEm-
P!==2te*94q{yS6HA+0&#Qv)4I4r_P3Di2G%i(HzCWu}+8a%{!s>A>XT7KFc<;^EPa^SMeF*ak0;6yd+!J^xY0<PGsy<uFVp$yo-
Y#P9hHpdh)QmB`DIFa$Wf2i=gPfRXhH2%&<<G!{+Pb{d;Qmd4@Ki+5B0R{Ht+`J`inXFUa?7A7J-
6`n~CQvQyNxN^jEMFV7tGdqMu>x@pOFmvX<;njD4S?3(kb;Xie^b)VyCwC>Bj?Kc5!H~edNdknN4TO~gkH0Ot%IW{uS!>#D&7454
qbNaH+fUp_lKB4C>Gvuq^A!VjpV<%$DvR_E;c-
ISODCU!&)!iM<X{iwPH{(7o=(lPEw6*`5*QSu`err5Q$Y(Q$Hn}v`LziTEtHk{=ylKsbep0v?`fTdYvw&CYoEZC^)6MRK#-
Q>=Ub20vY;C)xa~dezij$SS2++=2of8$e5PbV2@2;82P~N-xC-+{WtY(iExAKf}9-Cocaz1EJ?cmE|@1PYa*~P&kESqH*`*af-
8~0g=jLSalWLyKZMRAxKxBoSRw_)hdV2&fLQMnauYd-*@?AGM??}NT7p}zK(uTmE63+@tfYwJBVZ-
y9;+UL=|TSYAR_|yh$vsAc&mXV&V_Xp2+wvwGXN3|~%9_X_{dvsAd9$M9y95Fc;F>aH7U4Qi)$gD_j6?vxkp0)`@S1@x{aa$}X4y
WUWF&m@jXoVr6pb{Ye8oHYy?aM6L8YMy753CZ&2-4-19Vp+Hz)?XT<xrYm+>ksuOr3tL59JVNXfLrZq}y?Zx<RpN-
*C2;1<sR3eVN_yE8Js7dak})X8E9SJuR%`X5F-
dWFBS;+e=)_dnSHX`Xd@gz_Q(a8;_3kT*P1^F}K+La2@N@H`N+@uUdlp2LXSFj+JXwKAJ;K&oh9&r)PmiW$L2+cW+eom${W0IZyQ
a&WxVjSX_2oLAg?%Wy83DHVx3v49jj0lV>CGp7D3`NT%p<I9b>efRdIYGDZHar2Drp9R=F;@;gTQzoMia_@-
oQZ(z*^cB9eHRN79)>{^u_+HuG5a=30*b2li%O2Ys~bk{5L{cld^ICUnzY_SX|K10y0h;B`ZmmDmbAB*J5C|Ep^ZwZ{>Zi@EV?uq
*-(VU}fQT?26+8Mu*)%pZ&t<}$H<Lv?-J*}brcB<`i!aOVveZRT!<hfga-
`+V`An*SLTODyb*!)h8>7b9|?}Z((a3t?QNde5A&n+~_zJdMO43-
Ogx0{naloIWs)f%Pv@_*W*dG&VOznwk<3FHjQB&0e)D@%so#zc>d)uIOH#5}hzXja@HXN7xdpGk4&QLChSVyj?~5IXF%4BHIWEbO
tVxv{hA&n<eBc&KF=kWo7$gBJpan?bLRO&iLezN`AuPtlt@Yk#3ZAsRZ<J^i;~el>*hr^$!oBn-;Ss!yBK-bMP)XBtJTe2LZS0Hl
X|mktBe*a4hrku&N|_fr^D023ObE~e;%-$(XeKk6}VibXj3VK4d-
IE@1_*7|Dh*r=(vEuG?JUfZoEeR5ctdj!4GFNuCB1Jp190JEKC?Vaphjs~Qnwz5>*Oi_EfA7Pxd7WNnVuVB8>`(;TRuOym~M!=fb
kn}tf2oV4#y=#X-nvuV;vQz-eDH&uT$W32UU2tD?nvazNNaC<^U-
%FZDf+@Ue*}D1r@rhxpsqu29G@FA0+^Q@<Tc=PZ=>dggqod)qZ9cK1RLsEgj1@<CHLYY2%Bg_fYKO^d0#id)=nGuIoYcks0*IA#(
adZa@~-cd#TR^SUCY+NNrw922%xxHqw|(yhDVS9YK&tqJrm3^(6A|8$@SRb8!wnz+omQ@djgR34!S}-
UV;#FYU~8O&NWUn`BjWFpry@w*n|sQqm+C_-`w%0EBZt<odlcb7qUi?ME`^R*h`5zD{sj&BkQV@|yBoL8!sV<+Y*xOXmdp=UQk4-
#7XVd1tR&^V_Tm4t*8Kknau9RJbQM=<%`6q%;#m12;Lxh3MRR_0lhOuQND+(Rh9?KGS0f>ma6U60&ZK)@MTZh&CM;0gRDak8_M)y
tESmTJ?QeyJgl6=<nZOcYwl7z0SW6ye+}ouIj>8eVQ}wqeI`vn7W&nL%rm$SQ*?mSr&5>o(lvCGGdPx-
X}S}2OEV>R*t>OKw}>=o@7f#fRb^B`hF<4E~^m$%~>?aqyKYoMD!kyoV_I%1oXC<Roj}#V7B;MWB7voZq@--
7RJq*<kl_<yq9uc7#?b0l`j`@P87#`ebpKk_w+oH$Jo2d5T?Bkt|aU?G62DSj`xf1Pqntz>&vRQc>%Eb5b7@^o!qSAR3{lz;Pu<P
w^>OA=pd`<95K*Q*MrHXXEInh6v<9iL-SoDQwgLH^F<C#J!}%^f0LXzETK#HT%SsY$P`9aR@OP`2EH`6@p&U%M{~AoWoSNW{~-
9!MpDUaw?!fp>k`)flm4Q8g849@r!2bPBHN*R44%R{EqY28wGKru3_{V|1DweY!$|&3fzV0TSM43|JM3H1u_S8~%`pWiA>Oc%_fc
xO3_pu?4Z!Nf%WUX*tt?+p^3={RO7Woj8w08rAIn(n*b8J3IYHcrF6vZV`5nidP4o37B{_N&P3;aT2{LidOY?ACHG?Af0_VE?CJM
#`2(?!JpmBZHBm0PJ1!D<#Ax{MGyo`HZTe%kx0T8mq5`YwWCbg`J_W4?Q*!y!hZgPJpJuB+1(IamPM}f{&JUG4F%eB3ifzjvt0A<
m;XXjN0itWXo2m>+PguONu*U9T8M<0G}ssaEjJAnP<3R{!;>byzT#hE92h74cWX<W}89Y3u(&U>ySdfQdW;Kx}Rn>!Q@3Au#+fq8
Y#w)I-
)t6uTJDdx3qjV1IT@67=H_~_Z9#(E7~Rp<u$MmA#w*U(wH%(Kh^iTC5$Zw_Kr0sd@sb$|)=mawO5owcYT@2}X=v3ymNPBu`3i>2b
SOxfeGORoS?(7QwCFI{?vm2{SL08j)~8}FEV*seXuOIc^k>ru+Ed}z{{WpL<To)skzX|CdXpvX1n3!SJaR@%I0m3}aX`tO_Q-
@OBDwL3jQGQBk#(Yea6+K}P7B00K{GY!}liFYTRGlX6%kWIGI@(t^Wu}xf)#@4yTWL<d_w1PFsHKT$=Bh44vdd=PFD*k?i4mb@sI
Tm~VTKNdLXNqm3=TXg*(xWX$-
vjf0gU)QQy{>H0xIC3>bHMXsHLRuO0nWCx0a@oS40BJuknf;aYTxncOg>4y8q*VG$LTZRu>2dm!xmIyBximlxMHpxKzsb%tG7TA7
wO_R*EA56qqTqHUXvU05uBF<=wYe%TzF1gwf_!X^1npSzWAIaf|G~D`KEhS{CS1B9bmI;B=^6ZUp*fEIqtj2we{HELpw<MorPvqC
B0A}!$JFZPC}7?=a3$%Z_69fA-o3UxL-Q2VbV<&#>pO^p+7Rpx?CV=!6tJ$7t$53PB`tCx1QY*oDrkK8jZrq&H*?<B|pp&YL-j-c
L1TuuPeG}V$A2rFx{SW|F@Rd1E#dc6#r!AtyEyX6)rB?j<QNFENd&8fA(W`T<G;$R{LAslXcxd`;2)N=oJ3EZ3ggjmat)m_jZ+@$
6Q(1G;E(0+-X*xW%*vAe9-bl-nR`|74~@GWLf>^F;rN_i6*k!GW!DU?TZ4%ZD~E<qyI#)nz^2ag@ktrse9X&_F`%MLGN{yv5t?1R
R@QxwDl)<KEUHf>^qjV2ojRLj$Q>SULtzY?%gdn^RBhEyyL>aDg%)2=AAzKm$a+lJCN_*@uW?tc)}C9vwsKyc*5?F+lrzI^bEafb
u(X8!hBh!ybmW@==y*4hA%hBG||NQMab8zct$8smF<~oN3WWj7d-
n!`_luj%AGA;DrVU>thU1j)1qPa2k8{r*Wf@d>ZZb&Yo!D97*Jd&?YB8>4EkQ1WVW=uzD90=8)~Dd8QiyY-VNq`DuIizuJ!==l^u
=?Af5#sj(7tX9&eBOIn!YMfdZ3Oc0up8GwB(kFr*{^8Y4FkS-4te*R(z>E-
vo9VxNikr9Bt4RS{!#iR4UNr>l5~STi|qzsP4he#|y$rRS>~%}IcwNffeReuQtQZ9SEoOvqmHUk>&TiDWLg=JU)tdyN3=Gyo6i)o
*U@_Axgf7rlDX@3*+s??dx5l<_vw9XgRQxs_K!&Wi$2VIQs0&xK^SaiTSI_1;bRZp$k3q8+DV-
`|!m+Wtb1<P)8bOw@L1iM}#?Jw0bl^ORX;f8F&!rh8pP?9kjJcF1wYu>rlAX@$ixp-
*O;(r$|F^9}4TnwtPcsI6fr`&vP9$ZL^$4=pRDe?E9eEHY`|seKL~PswAPA?3U4;CMyr^%Pn6|FidIy^3;O+vtD!PTkppJ%<R`0S
bbEp4?GTQ4mp7nqR-?nDpwZs{480Jo$D~E2-
34HZYmZ=*M+c=Tj@~$joO(wt)|L7{D|AlYN%QlXG2PlP}135tPs8!11e!?N``V;PXyqKI~mcCgj)t@bPiMjs3!M1=&$(+z{J6RKD
wF&svL%q<oQJx8}`sWx>zqa{%5(t(Y3-yR`w>hjg9-
%;lNeeJ+LhFR|}iiEkiVuC%X<H9mggtL4q)>3#`H*%=n=i}o+<VQgy)nav?&Hhn!or9s@^fw9!=y>@N9HmpervM|RsWGY|GPu=rv
eloqk&CgV2?RJ=#y>1s*a{|>oM6s@;X;j2KSuRAf6YUi`5?Q*Y!wfS0+^_W*@UKs!v`HkBmH$Ss{Ib}$g7=rjanL?YV^t$c5er`$
=@K|!dW7xVZ+_Yu##VhUhNzt90glJb+S(K31Qc(e>%Ys1N(|uJ=L(yl9Lr_yVyv??F9Q7F-
Ub6=xXC)tv!FFb>juU3r7j&qoM#5S^@lCsBj+)w3-!!w_y=4I`NUL(s}a`YthXxPbqQZEa=ARXR=$7Z-
6=GVm!Ca3!L0IKQFXjZyf}|{gFS@vJCOWE=K|@#;<;@+Zd~j?fFcBMoBF+P@ozWD^998|)#c(|8<wW>efBS6eho>5!kl8C+>5hJf
}M~x0F32GQtT|&`N;LeYjtv7>(AJ}BeG#6Fi<o$iVIu&E$2|N!JxP+-
+NR=Hb3~W9P%wWZCF)E2XHB8DHi7$=fEo0{}x}x$yGPoXXj3c#{@E<jd@Z5pdq(+Jt#!}u*oJ-
`@n`208Shx=(CFXSbKo)nVtu}UFz=44jWj23*U0QSsOS-a~WC8*)7$7rOlzGwi@Iy-RWos&wVeh5mWeoUhPot@=ZEJF<U3IM{q*?
n8joqG}izU@+{Ba9Et!j2tdu(Zexx&68o@>#i~SCUuyPYMcBg?ryXQxB&s9iS~$^W7T0}bw3dX?8a*L@hWrfz^A>1S21J9dH^PON
Z@zuz^STt8cP^f*Yw*d7+@av1wN$6%yeOK;edI3o6$|ccu%$1yyT=^3kPkh+#{oWkw53w`>BVd2TYP)g&iI><jD#4)ESW|^G7UeT
9c)K^6a(g6^^BHrjp_S%a@qT4SCsPsG4nh=k?GivXUgrAH@mEec|Z|XF@{1vzsFZHS>F0;Ta{z@YWuy<S7F1|pR1kbnLfr+*m`f*
A!n|Uj1J~F0^h$4cAe-_IPQsTf@G_XzQl0q=iy5Xr_kR>=4SR7#H;e(YoEXI-lwhfHvbCV-
!1omi&yo0&XDXvw%h8=6=SnNcOrcO>+;k1($CYLsM2VUAzOkm-
`1(rDNtCoyJ(3C80A%e2I(W1<Enmo8*{05+7^1YF2tgd9W{zKE%#aO*YaNZd+*~-
aoFdWe*@%o7PE4)apgL{m#ueIrdQ)&Z%z3S8`lEl7v=FWTuj23IlV9|BG2L~R{FQn9TvsQqqG(Q*{uHCcYa%JKFx}y)3{f7{8D_L
=a;g3{7^ie0tq|{-
KnoUAuTFP3%?cfU50%9hxC46vV@oA#H(DXP|K3*kYLKKFixJ)ejs}ioxKTx{OT*joL=IY_KnN+RxO%DwglKIm6$aY>mz^Wdm(sUO
bE}A7P4!&{vw$ETv-
2`ImbRgc|BYhj{%e}YXhx6OT;28cgjWqh=GA0RLuMLBJ+Izuw*5!niYa)F<zl4Zv2R`23f2P$5`w4E($8278I$Y@1cL4F9o3K{h7
$md~-@XIrpg>J*TH)@1%uR%<Px?b$W_2J-ysb-
9MIxCj;$Kr2fD+I2bJ)*F6|$?j(giRf@AtdF(iE;K;BOPoBNMpB{VbpZh*IS<kKe&vh3(?oab^x_W8pRu*o)>{5EMDwf+RFKO6bM
o2Wxe50MF<B&;x+JFe10HkM%WmT5G0Ms?P%iO4<)*JT}BD12X6IJ~hOmmJi2g|YsR~<w5ruV_PDV~f>M!^2#aJ_x@`3}%MTMQ9Z>
$`XLFjOoQwW%M7i9JjgeR|;gy!XGOBLu1rAV#nJBul$bFrLf<=nnP_nU3#*$K_-C*HHldkdKt2i%8+gv+Jk5Sy$YzsK-QX<hU)T@
-y)H{RyBqor;T9nWubdAN%_YE$De`qVI0K5>XKsb4*4gI;?S?2r3<_d7gZNBq4Ms0YV)F*Kqeor3kOmIaEPTL=zz+g@ZQ!Yd3Lm0
SpMRO0{MxfIYE>pjab7I(3fA)`*0}=^9tzqs>3b5~d|FJ)Z(>&s;$-
5|U1q41HqZfdT(<@bCeI1TZEOs+4g;&qfMweMHX`fWr?ClI&0`1-
i`)2o%iV^&XRVkTAo%LN~!ha0)oj$Y6yXq{}tr#+>jOf`;a$1aI9i=(!B2rgbWS+P;sAnc6cPV1%IS27M;qp_yaR*(xatWbPmddI
q?BDh+&W^Z<Z3nk$%h3lo%}>v%&F%~w{;SE4cQ+9IEIyZ#0p(vpzCT43ODl3Hjh@}P0HvRsY0Rcr<`f)tP-dw<<uT%ZdG31Vc>B0
~fKs;ODRd6h!Gic*hK;hLg9254^}BR=xie^40sBi8F1x}(`10*QdVt4OhQZ_TUK^8BwPo{*9#09I)L1%<+R^Drk|{+-l7JBt-
G$Gj-
7sPIk%?lD@@B_brODN=4}F<a$+Z^@zj9_ajm(+EkA<)K7bK*n2Z1`aOy3q;AZFv}3jjy@!rH<%EOOg1H&XAyX`&cE&^+!=F^FB6=
|k;VpLCHZ4Nh4O5a9lmHUF7?rQTS%`i?A2!)P={a#R}1pg&Ta*f6*{e9oIEb%z(EvWNQ+j}z(`vIqt`VP@+*QMuLYr@KCYO^1Uh=
5+mj)#cx^o(77!nzI_*@t(NbrIC2?YBSCisF{y#|P*CI1~_md;;G_u+z{vV1$taJMP64@rzOaMHM&a?-
G9Z+CV>xjld8*?DCeo44pE6h1kn+Xszx@UfDeijLh2DPrH1@jHrXZVzi<Fh;u$Y^40ATJJgD%lY(<=h)>I(_!fPFDwlIWRYS#t(N
Vv=2d(O^!$-Vp7bGq}Uz77(NAXL{H9hr@PKa@lJy7ryu*<u|w^d$F-
(?(|wCR1EgkYat3{FkpI3L4?dqk@vmE@TdqHH==gERmsmQOwbOmHhNN@r;aZIO(ZRJzI^hELsV-
m9^&27+7LE}VV<VZCY_sGKl3&5*L?R<O%J-;O@9@Gv?7i$cp7kW|@tG1<BV)}IuQ>39{)T&`0Uu=aGh~4-
niUU%T*G@jONN}#nZ=!mvwFA7bA!$kkoRqj^#DBwy7m&f7LZ)Q390%#K=K!NKxr*Wx9c5f;|^Mv&-q-mhmUW2=pDrgf((-
0xxv0b*Frjh@P*j!@ZJ$Dse6{Z4T{2<OTB<DpSz4CBgP%*-
qJ?rB7vl@kUGG44)W)!7c17+cp4AK*gAwn>^KjurG=f?h5=o{<Xw?z;c+H&(0n=7?vi6pxKcxFWyGVL75d{~6gXgGa30KKO7erRj
qHjpk}+`paRFqypY_ol?3BD|LeSG<_gP!4qsoq9EuhFu#6{;j26O;8=SY5zwKz|pmfhW5TRjb3Y%^sAkJui8BnlL;0XRLnj~RDr1
Q(gS470?92Sm8po<5?pnkBuXYaO}AL=Mv63c+3L<hRgy1UYeoHQ_%H*-VT)VZ{TghEOy?a-
*=iZ9qb6TNMNnD+cr<JSHgEBzF)b&c;=G1&~-
S>_ZQ9N?u@x=FZC#xOKa8hOUK^t|TOHx5galT_EgA(Qv0@DEQ00h&)N2%L+gkMEhC=G)CM#3I(J{=2UcAe(qWnbZps3K9@zb=|0D
W2^OG%6h#ePtOvl!Gvi~Nb@P=7;wk=mlyyozA?UrsjSCcZ&c76vb@oiuw!%W67jtN!?}81BJUjTzqVSSNG}dXFicBx{v68fhwID=
zty)CeNsDOhPEDUp(05yS9|4(C2YsJJ-
%t0B;s6;Wyhc=C+mDF;Iw`$J0gyFE#0SRxhlj^?zT?|Z=!!Rqkv=lwNF<XoPYtaZ_U!QAkQ{>Mi;wH9%IhGH4e31+d2o@TkYwh`^
)05{r|@jNx7-2ZpJ2fMvu~)H=c<R9kvao<Ob3d1@pmziGxC1%-{=|&^{icIRC&G$5VBRqIa#5<E8a9TL=a;6_gMV!Fm))(Yvb-gB
<u0-0Y(gDd>cH{vRMnQH)G4fXccHo#PS*eHs=}bB`Bttr9R-s-u)4xd2|NCUg-1}#?t`#oP?PWk$67V5o2=n@;FDmDv*ZeC8}rs-
jqV0^MtIk{0j<hfNaJ9k{kS_L^#J?_$-
?59R2n}1(Kf5Nr5oKggH`q%q!oK$|e0BJ;zrUIT~b+%=J5D@^Lqolp~R%M+0K(^j@HaqrU}Kys1c!&KWFk`a3{@Pf@<>Is@qdT*L
}GZcGLHw0Q^H6B`{01ZFrX3ypK&k6SI*fr4Ko|1b*y4n6~UlwpTZR1F16pyT#$DC(JC+fGTavH}}qJ3+_%d%OVrVB|*w;#Z|Xs*8
PS4U(jj%y*;f_sGYR7FR>@4g|EJBN_A^eXJ76O|cEM!9_Jz+87AW2}QR!CSoC<9GzFt&$UkFif@pjvqLe!Sq|n5(mm<?-
d3@5hoZ;tsOV9Fye8?EZ6RG^RCEELsS6xL(&lcl&%9$$AUw0=S3hg5M4!k@1zLHIdbG-~v&zqeoRHt-
d~x6OnYeH0*NkL5f`$9o0dm}q@mtyX&k7hm{LX9IFc$iJA@>KdFqz)aoM2SO997mlRZwL;D1^t?4QkC8c%Rq1__J|c^JfFHO8Bf~
6mcWGMp@E323-t6^Do!nGIC4s^{;x4qMgTlFmhQJy4aCSj*23``Z%-
m+={F^PfUrv{R84Vl@T5T3c{{H1aI5WxKTk?i!2~;`prFW^#+!TJOM-
`jrfXcj&yFD_h4P9Q+Ay;TBi?$SgT#2m&SYzDK1CkrdD6)(X)12K)1yECMyn9qBz|*TG3Po1(_KNz5g9?7?9CwG8PvY<8z*nCy4u
fc|I>|tjkfd-1KjJKk#=1fm;PjmK2sN`MUXr-0rTweOD;XtMm2Rqw@V_CrAClh*A>`qk1jtK5#ZKHB^1veO}D@SI(Y4SoZ>1aI-
`6egkwl@tdqF5USEb3!bqeKmf|_4=BVR??VA+uFFir$>$*}wm5p|HLsLw!?-
}n&JekgT^!H8qUF<ZbuU$syCJDu{d<qjVm=04B~y}X9S{qu^DwQW*ulJfnFBy*MCT#<3>Q?+=G$6C)xRNT6cqEMM1MX8jrg($etk
B+A>*b6w^8Tk?;U?cG0estitYoA&o2<_(7DR?3m}C)VvrHw&mnuaQ=l4pqmJHk0+3a8WYbTSdR?nuf0_L)7}$m`&PsN@UtTLk(i~
aYXY+j*<zsn&rXSGea=8+kWRMtd<1-
CAdww$JOSX_`uYF!KzaJo3fUl2r<>iYk%n;VM8o4t`B1iqJ#p>SndZ{PlnxB)QO}Q5T6FU31Gk&4kX1majRIYEffVlp{but-
~yz`!6mJp4&>#<!lLO>A>uat8B{aW?r!aQMW4Oh;LQ?xm2keF?1GmE1+dcNQ{=l%ncr-
s^Jk+qp`ae2%5f!&`#+#G!OeJd={=F_>p926k#MeB)t-
C8^gSi=k?D`1_y2UXL{<F~oT@6p$k@HR^QC7AQP;8XQe^54lE?+vsssP!kJW?a?zWwHMoO4QppE8j21_LCgIjb8~_GQ?y}hkV)uA
Mi@yo4>?U1o9wAk!36(Ukouz!8e50tU+|wHY@%o6jz2fj3&j{Ht%5@xI7aRF<7U%urfD9rAXGP#73Mib1`x%u_L(mcf`Xo$Ag=Rf
WNMg-
8nk8i_vjwOedK=S4EW0bY6}oZC$te{Q9=vZq@yk$&B+G;<deDaeM`xGqa4Xd~*8TzOk%8>^f`epd<z9@5E1If@cyMKl+=?s9>r{i
9sLsI@kNIw%eYF=nLZtkR@NH*)stej5(Ql3vZYfDC$=rg1oGek5r(6rj5t_wO*i;uJqRRA$~y^-
atbV_7&apmL;fJd(^3n8zX~>OoWj?7p;xG2Bd$l@(fCWDw;R+<~Dlu{u;i&OQelM=T4Nz3XAuX;g_?M#_r9mXf;PT#AyH7GXq~@z
Lu$tp0O1uDMC_FoL!x3XAX0nd>MQ3zBnR&x371wo>(tuYw=Z9U{YB?sV-wuXkPyCJai#;4f#~$v#zeS^MR4C>oT{<?T@Im*d}8eS
bkv}Smt}h9U6;PS}9`u?;r`ce&vU(4QvPB4ed|$uhZY3Yv`>|panAFW_{ipSFHe;2$plBM^A5y4^at2qhKqjAr>bYJ3%h@YGbJ*7
{9TGamVlSA&!C{?Z8Wg@3e|OU5Qs_GP&^S^i~km=1ut{U!_`Xe*0u>z|UOUgG%mSIP$IT6K||qtbwyFbe7)dc?!0lIQspXVy3`%U
%1%+Xdl*@Gd!a;3wEvfJ>Sc_w_NHf$>pcm-+4$z)b|gL#l6`r^{S&R=8fhD=~S^6FZqq_RlUy7tXbT9i~-
p$=uG_1uFPdg&UPca^*K`#vZ^b0V1MAfu4OD(?jwP?H84SCuj6Vh!N~8A8Kd&|Zv4dGnK+J)bL#i(diVT#mG|*JDz1;2wEkz$vQ+
EOA}HmUi~IwwJWI!p<MHv4;JtiI)$u@+KcKl=V9)$K7r;Umzu!l!-6vx%Bi`oleXf3z9rZX{&Y;A-
<sZ0ZSeKW<HJ$spm9G^ZJJdTAtYUShuj=~#X3u70#f(a&ZvcJ~y0-ClE;A+oN{{WTuZCo46bPINj0V-
$qxALQ{q;C~ef9o&0<QyV?s7u=pG;BVXS{`5KEBTt-lvaz-jJRQQlN{Hk*&Ue|K*xhSZH7^j4w8CHdob($&Y76Hej$E6ZP0frAjl
C5h^-
2`8pon<CqKLNc|8Oc_G>O&VHEsfo(c~Gnuky;B`+KCBE3OU>nrrRf`JW{CZgjdxj*z#;k$j6!QL3&f%M$LNXbAX8$YGQKnb#U+sr
K*M;~Vx&88EYz}lW_TRyt_(ZG!pR!Zn1~B$bMrSc!y@l=zj72c7z~F&wJ@~!if7Rx56&KI*29kth!9V$YP+SeQfcHvF>9vJA%h4m
i_7jYe{$}(2%7y{fw(Ix#`r$nNG)LGUO6wc2Osm=`=yxRFG1J3W_NdBuiQ1f?v$Md}zYk<%g6!l13q7l(Bi|+bx6k_BUQ3@<ep@4
_r=WWZlcmLHHD}oFN?9Rq#qS@_Gn^JNImVxUwTsZ+N!hX<7Ls-FJjZH1>5q2SSG{bjIBrDPJ7lX8#Tkl!v?qb_r#R0R^Kq@Z50W(
i0Fw%u&wM<{XRF(7%kzI2E6y3rvK+~`b7`J_jMby{IsW*){kJ;3bd8phF|D$C;LmH?;|BTw*5wzB8q}&};mq<OS|-
09MZCR`1?lJX?C+n>_8Azf%%t>-
^6zg?ew;DlRoHKqX>375XW|ED;oL9(CELz;*}?1}rwp|0RIs;Y{yhou<`)e(Im5`Zlh5IDVrO$fq%m$h$6_(ZG6{1$$8(&&md3Jw
n)5t&JOgl`JFJ@tO*;w+^=`#=v-mQ)ukY;XpJQ@-LX@ms*?o)kceB4Q^B4f6epst<wl)-
8?>lR1MLt*kcWzw)AI(sIi|&q5n6fdX%{ziqHUq7)#v@>D_z&4Ye$Qgj8U-7L%xk8-
Z)_lo){o!M(a*jAghgZv=<~pw(XwA#9oHQ1W-
Sxy=d(DVW&O+X;3j7aUDKMl;YKBah3P+<7i&y~|08yjUon&Xmf;1MKE$8dNua(O?hPPSI(h~#-
8<=Z#0u!F_ypu^B;T|6Ul=VE@&!#?8)FG5{jap9&xY6JmE%eVIaE|)K3b7t0Qq@zpGtn1Akn@1X+6jCia~QGA{x(w5LuD{U=aZr4
=)svqKg+zhGjj{1hazFL4!XUn9+Ve|L_@aeg@Ek@^yD7j>r;VX)IGp+TaT{6e%0VSPV8<E@YiEom}u7qrFrhuLBA_zGs0Vo*~1dI
Y4`7P33><vBl4zE*+imU3=!hzBSZ`lGns%H4-
_vNqYSeg&Vge9X&@2_hsPxEv|V<`!aGctNcu50Fh{Kc`mU@<Mq$&SnF)YE?U1iQ37|SeH**7Q5rW|i&gMt0GrOv<K~<(2DfniuaE
W~fQ{!2!a1@!I*aZz1NsC8iT+woSvNO28Db_H%sw)@0K1}v^f2@j)fi4w{cmpy*6pm88v0a#>Cv!V=-
0@4p$?d_0BT<J^%LzewD&c%PD?a5Tu|OC%^9Q5Ky2)Z_Dlxs)=is`C+G|#J8Z*r&sYW^UoHiTftv7*zaPK#MgRzeQ37@$84bNjm-
=`yt1$qH!Myoq0muoULm2hH0R9EP5$SXQc7mMQv0xNX@}92_^maW;5H+YL<1#?$C9Z9**2TkTF>ukib6j5lAbQrFpMlXzd#qESOS
Err?Q)RU;cn7i6EqgN08ZHH6ab-nYvhQnHR`#D>1d-
6P=lKTPeZ*LvBhi^=(^Z0P3>~D=V1KK7R$Fe1|=6x!_{`YD#5a{CfxU4u5SSADH9F`pu(V=7`Oz<XS|QwKGeK9NPeE6emJiO&uV(
HJ)W{j_-TFu*)IGE$)zN%DVilC7uj}5c009tVF7x+6o_2`P%Z|u%2_pvwck%nN^i;E^0>|)<#1b5u-
g>=<lny5l%UT7ixJdA8ueObsHM(<NM1!x%Ea`+PL<LauqWy(=&kW`f519LRW|RA6-
VXSZCf2AqcH1BUU!(UP0sRwWElXXzt>IwZ;S=leO^|3UiNSmaxn0$wu2dI(7DMQhkrXZ$fxdDa#xOL?emvxEJ`O7Svvd2d3laC-
3!x>$e4b;&TjN97?Udb$T#+)%$CTRv4Dw~PHR-vcOa<<>0$Y~At|(Hsq;35Ja1Z4pX!<iI@dDf61`cR<+DZ)C$9kld7btqqVIjFW
ijI@uLu0}d0@UKNLMRAvAGi09W!{rIa$TnkH$Vi_KbHppOA~(#08KqX8hsNGr)Qa@gV-J-
8O+u<*MVFxsnkF+jEe6L^fQW7hFS(6N3PKHuR@*YIeZ=5*HWSf7!l!l<SP-
1h&u7vy3n+^vB+UIE+xR+&ejNV~zc>$isijouY9_SU%V;CJk^Y+`|H(ah3ebXC4vP#^T<#3<Pm?TW9BClh-Ju=i%FR(Y^_NUMXuK
Ki4nqhk)^Y0zsEL2Ln9;6Diu)>$c;4sf&lYWMu21b6Dm*`?D6_mmbvE6zj)ed4Xj15xpKF847GH;&1j00L)n>BhQH94d{_-
&4GXb$-a4amiQ@93VIfhNyXe{z-rK&S$_^U1Eodd^HRWAY;Qqdlkvvj1I+4gEIHa}rY$vUtgN~-
jnfW_Gh$U@Hj`J~gG^AOwjviRk{YSbTvW;VXo-A=Ssk1Q&Oh?&(DR?Hg-
R~b_cTT0Ty#y1`wmcH6@FAcrv<P=1#CCB`_P<x1M{gd+2r5nm46HBlLMm^428Wn`!Xor8&v>?E_HhqjeCy9IY<Ai=zkUck84EH?^
QcG_-QX?j6KEcIfKuvh4y`0#(V6GzwH&ab!_&^-@^hB6kfN+?qj2Lfyw9vOp;q2Y-
ExUCp8)Rof$~!wsB9eMx~?`Z_GXztpMx<h$pgu9uRoOxKlq{W$o2Wb(f=+yBVrz@5?LXyH#Z(69s7Azz6d{5AHKN#&nS`%=8}Yf5
oL7@K=CUXpQ#Z9{Im$oEZqv(XZDf;PVqB|H~Kf`8Y-y;8($-
Bw%*>pfYF3pB`@l3;dAWN5^C}xQ7IjY8d1I^wa_J2I$!i2Aby&5RBLU9_;_w`o0^NC<#k6Vu1dvb}HbmfedyNy^i6qOGE?;^Te%N
E_&MVfx9;$S}*}C&GvV=0(e;PX#rA#n!}58AeA#(pRt=+t}CD%ny<KMq;aeF&WyCHpTU$rXQXW%+>His@)&wP=Nsz)<xv&2AwMk-
3!^Py7)0c4ElF(crVz6>rXZRCZ13DhRyL+)+O$TGoz7(t^l~51f$aMgF4@(trNQ`#eM)r%(7$8~6VK(4iZOH#qiZfU2D13|E{-
x`ZJ9yV!)G@h?)*R!0<Ri$34Wp%c(AjbBX|qQi~D8QevSl?!Vj;j6hzKm2kuufC@lT3KpcS6aNdH%uUu~h@K2YykED7~TsMUquU_
{7JZd}ijIbluSUQMDCHJ1xS~bA|VAj#IqurTBm&e$%Ppcg>FCAM9U{!hI*RChEtP07ij!)7m?QY5|p;uW3Ag{_SI*u+T#dAbXYjI
oEG7=dt9-t90cHzzE-<8#0df&jITI_kS;1@+V!;#ux>-
h*gr+GC_SJHu3)#~DiM8=g|>z4AY&RZvS2U!4Tp!3Kx7U+5IssdJG5WRPC=hvL7B<%4V-2{6=X+|&SQC-
;*vY^V(M3vv2BerDojvOYhZs#bzG9KambIOmO>*aJ$GC-
+~ZDi>!{WXz#u6%`u58(YEvWGlDG~c54**QCUqItK4%MwQtrs?`PIC`KQy^QLqH7~u0yjw4S{<71EDLR$9&}s0SF+OvTz2@0x`!_
=}DN$4^k<hnl{{nsD7m<o`FDMz!(eFRo{qou3I?|c;voYfR3|?a~4{9g;gXgb8o)^|E<^#NFRpgp4Ylfjci~GWPLz=S+rwrp5!uY
WlU+`37_|kmcd|vG!t$DpI*xzx0f9QkPW(>#yGjcPwKF|-|yQ-EfS*#;)^JecW-
?}Go6yoQK^1Lc16u7)&@;8<3<m1F&3NHA66`iP8y<>Pa=<KkCk~*!O-+!&tA^_PwvD-q?`E>kJ9fH@fj5v%r=o}v4Djvp!2vsDW-
p<|Icz(~{o?F2AS%Nd>CUDNy73k}9Ok7oV7bs0X$qdM5<zD<$C9crX2^^e&aD?Uscd-4Ee||iIOq>7xv-rJ+q|$z^3W7O;=M?}4^
dFqDiX1EukTAC?`rBT&Z1-
#D&}HPIb<TDD)jB!1d`*NiT}E3JGq1EuBSPmRMBcK@dIqDb1!%mM^=(f<<*#0$;mf0XvxIw=5gi&jsP2_L5ieM}5_!V=-
p;tkzjc(XB&}+j*k|a9F7^NP+u1#B60)#K-l2kv%4yxot3jTd`0;>fNpW74D2q0sd1p!};i|`<tt&(V(g;-
EY3fX$MZ^NKFh51QzRl?+?XpdwzjJzq97a2@EFYcq(w4dJK=&6_Ktw@(fyVViw?KC0TU4!!Qe(P|;N_Th@T@<sXLZk!Z)ifKSa!^
%5o@)~-tJC5Da1&=l@;Sp-ou_u9>It68Jgp$TX68^@`zgpnMZ~p2ti+?^A#YS<C>7kI?HcWF35&<)@gS&_6sm~GEm_4fCkFK*~EA
1qvD)#Jhy(WPp&Jpqrt|A2FQCycHim={!*<ICbh+%IlSx_yBjh_)j6y3ACH9#c$8$$liOEW5@(peXEBKIT6&o>(wWX%)ym_!@G@N
sw$%mnnf(;lLhd~4dV&sAChh7!ymhQsZGFK@x!954V{gHynGCOcW9~!78PMeN@xDWMzagjCkO4+#i4oBJuTuoCM{c*G{g(Mnc7J#
FTS9KPLznC+N4Ch$A$NR-hkr`ho>C1W-
vj;|PyKFr%DR@Bh=Ay0E)xq|M+=GwYxbJTw`Hj0^uKmtrwBb5WdW)t(f7VqBE46w*T!|~BHMb2E6w%To)&9XMk^ok>9gDV`}iLf^
n}g}Xw-Ox%4Oq?zjQLW(5a6vw{>&m2JM|!+s(3pBczK)U4Hb)dForjh4eSf(SMWS7mWImW+%})4Iwj~jji*6E|p?m)-
s7;o3%FOvkgD8gJZbwduA|4xac6c_mMUHoqkR4%|ONq`_AQOAkyz`kiAYl)5-
$#`!l5W_g6a>qkR3|UT;CCzykS?=({*J0&xLM8==oL8r<U>ZD5hv#TiQ^&(0ar(KlNg-8YR|0q1!(riQ4}H~xJ5-
TdHr*|m`ka>2BLn7#tZ%S%cz_}zZq=nf#=fX?a&dSM@Q%ZlG4WD;S|^tJ|l-
JGHa&}P)_OU+B8`bUg%w8^WqE|$I1NgL@@xPEaSc8XK($2f9@G4av8zt+tFjV;LLprQ}+YtK9$&_C)KsJ8g=d?J-
~h_v~W?edx2%3?-
29C7~Kj|x&uTNtl`UFF%cy>743n72wg4^<l@zc#W9ZXi4B_8LGf*Yv?PjWVONyQ<KDmVRat{m*=UFQ*X4`jic+ifrp`#~L6q`Wv=
_&=T93?uE)WBsV`0`)b*;6sa!FNDOkhuVyG;W>VZwU0hQA0Mu%H8oBL&JyurFiFc?RuOp(RT^+E7i&pnspmcq!RAkUzoTOBPyz-
f0O83dSKzG3BsV(~7Do^)kve<Wf#<^v5(GQ^5!4-
TeK^1eyWEsOZ8q;#VoIzoOCO)!511hysul`S+c)N=T)!DHBdvzNU(BL9ZTCGzwy%B|d1^zQ;_94sa*+0A|ioJvpDpOk7-
nVRGSv6o6c3EzlLr0<BO4svCS7i^z3e;A`nnP7jJADp5A>n*sxwStLk<d1MA%AYg`ImdUTk5+nYr0K{Yqn3351V&0$xro!(S*Ksn
Wj}OoG-EDeR1KcomkoVb)nnkj?U5}|LnI+<QghM72*w%0?)xYmw|6ICz)@;`QI~~Ll0-
wbaY<xxlH9oC?L67p~gn%W)59s6znOyXU1ZIM97b|Gv5Yz=sYvJsOy(`PZ0^BdlB>+Nfr99>KCuSz5iR^ANE`kyUFqoxliy$kvpb
{wH`*24pj;A9p8_A5IaDDV?m~*ug@9(408h=Jo6v-O@W~IM(>-
Vg6(4qe`l8X_<sTXbiD7)Ubctw%q#NqtwT{wm}gP(TtG$B{NufK_TCRwwI0qD00o7<f!Hk2btXVfno<!gUuX@XngFV$NT4_Xe`=F
b8DvzJX$9V#sefnwi+g6W%tQXz%NkK>Haw?4K>G<-
sidDd|L~b}R>_jBy>=)e>NO18zQGh4=^S7^XAu1V`G5Y8w|$&m`+v;q{%~lQ*($X?EXV@nm>R2`yU-XQk_JhKYb##nIXGq#KJ!{O
;Qaya6DBdX#`A0Ly@(ZzOW`f^lGn1OILmXQz*z<&1#H1qvL*0Zj&(dvF)J%xAV>v_qx_2u4Pfx_%mrQdOrl-hWtUte@+p~1nhPCK
KzJE!H0l6(P_PzLF#HudG1>D#J}`|=Kh4&_!|3VWkTBD0o{jeA1w^$b`v|ZWZOhL!5L>jm9+JKtAQ`})Yhkj%gNdFAdt*Shs$?}a
1t9>|rn_wSTp@>PO*E*#-
R;I*&rqW5T9B!70%TPpD<AFri`LFRBa9=Y`6{0qA&+jdgjxf1J+#x2)Bsd{_&mIhu89e)OX7~BhrQ)CWC6`UNBhG(Meu9^zWxL~6
S`*hoKRPcEQ0JiEo{Mleh0=xR>y(Kn4nJR&&EQ8o-lfZ)?{X-&sRSCGQXco;Coe`v%ql8ub<5g8W-
e$=LGVK4mfXJnVU?aR_<5(Tzy<Eh@NOR)SPF}jJ`7stcgwJ^Yk|N9iv6XMqAFVKdsE;(h??cjY4|l-
$~%yAy2IMPCBP(T<%a(R^8Q7n_l6byz+J3i!r0Kd)|VinBdwHAV&}MR%K37%LK1y4OicV47G-
96^nhAJ)a8Rl=3m=8vb7~|M>YLVn31b9HI4w=c(+UG8$sE%ScRRf25z!>O1m1P_@uL*E-
#UpZBT~2rlit9=(cnbU)TD#SO{sVa6YyE9Mx<lg<VcSC0s|&)c)(@np~PewKf#1Abd~{9O3&Z`Uc-A*=C4=QzvKgNBP<>sC-
)@7p}#ak};MZ4_DOH3b$Xl7}ggwvNVx<(Sh4&kM=2G|GT`xvgZ;g6xErWIYHu-vIv>wMeivz}RJdeOyKxRvy&-
xR1@M@T7AcHIyCanBr)ICr_f!r@9C{xe8{ej=ap@;e>`l!TV6JA1uZ?p^Gu8y7oZ(pj%j11g^q>y-
46_FtV<8t(*_zYep=T3_6eOhB#U>ai|>o`E9J||ES3Dztvn~3}s;VuqG*C7WAgg+O(IS<;4ZhF+L|74={%Fj1*mBt+6DQyV-
r|wCZ3E5sd4uC08pBus(*GHncyGg%u^jc<p~;&Ess=WpP<k`xsfu;8k8S>)NQ*Bo)t&<R}p3__)RkT@&N$E35c@E!KLs%a21>JaN
T*<<UhU>(|_z%Kf9I*@H6rqr>?G;@hr=tY9GX%g6ARMOahtd|8ctp=bHDZYlV3&kVmP1Ps;W+xz)=k(|!&`H8iUt__}>Fy^xFl^K
&S*d&G5kk-
y&Sp{{(R}1Yc0b@@^sWpr|52)t@o&@Zz<WaIwnx&|C3K_<EUMZB3G$}t|9!=KO{gI9J$G!SK*7r<x_%A(~vT~qC5WY-i-
}=Vuy`FimVRr7LTBe{FPlnt36HeY+w)t9lHm>O3WSqw?#nSzbCH?dK6gEtGtqAXrMT%LE)<|=IxLyeO!o}H#$UyxX*rw)@9kFM+x
TcgpbrKOUij(6{eVT;nIlY{N0(3+wf02G|jR?Sr7LfOb*200>TweaEPuj(q-
M#9k{XfMuHo!}8t!HNFZ?dKJUI+ZIqP`Qr<wtr4BEL{!@s@e1@11Id#zpT(PH{%-
dmm>RGJTS+(HmxYWnC+uEzT+E+A4p@O*o4o5Q8n4?~wwNEt#(J=v~c|pUk=oFU3EAb;k9Psof3P2eh}lKmh;R;0Qzgya3@U@_M_O
{=fvN$VSX{Ncck~%KvO##)a%D$mHJe%yPW>R#iuSiO}I5yEpk$I}hKYdgxr>%DF#17yrMTUmOVwF^To=&*VAytdF#ZF_-
D(p3`7%D*CZXx?Rb%R%B@yR{G1(Gkvqce}A8>YSK167uK=6L;ik6)&_5Om0!bgOtBV=9=r6jU@zp@1n7LmcBu<mDITHG!Wr-6m-
i`po6%W5*%#>bT&qMRjHi^S{OTULA8CVK7Hnc96Vf<^jrI`uP}v^Jbor^S%LN!uZd=HHhFdU4`)dUmA-
g)4Q00p3E09q(*kw6^CbDUMIp_Nk1$`UnT)?xVbyO<4Q|m<eeF1dsm-
E@S576s^&If*0h_Kb>Fda|Lf5hXB(RjyG*zdUv0K2}bZ{NQI=h=gMq>(eu2TrkEH)ZpCs?TqAEbbnnmUumjN@E*W*lv)|Q}(SFXY
*VcTh>pGK3~Y>;ZxGF?RbWsWl6EY558r*9)6{V^+)n;WJB*TJ}r(mu4~Wp&bRQse$YR^#rT_eUY^Ll4EC|Lnk850S<%q{K)%h2C$
lGdBwztPjJNqfV|4*%DqEun)+P1T%D(?%o+f~E!1b(CfhYV)PHzywj0C=tY|k1;*stg6KCFy8*aIfR*}w7LI>+fLDs%+QYeqtqP=
Wn$P(n`wIhT!hui*8o?x8%k0{86$hT;Mk692{Z<z!lpA0pDf8^8Ly@w*gShZWc$>E5H`e4g{ZWyu)Ez{8Zi4*#G}JVJX5{^4g7zH
o4)XCKQZr~n{<a2lOsIQ#JL1p8l9La00}c-
~5$xbO;bMFCg+Tj0wl(kkZ~$j`!${yd*!$HBf7aLks3J}0P10!;5aWOFy~xanN*?ell^`H`f7T<O;QQHVn<SrX*J6IT*xlmi@F{8
-NCLI)cFJ^$xtCIR3Afd7%<(z+Cy8zI+Mx(by<o$E54FAnK4bY4mhv$aY_JZA>Qvto?Xa;_F$(Ic~vwdG86w1cUe-bWuwI?j`103
U~p*A~qS?A=XeO~D3){%YtCO3cK^9VCF+pgN<KqHRW?w;*et+OyFG`FP3p4R>J!V}|`TD)!Nzk9|x*h7Q>pqu{6OmpF*&`s6yPz7
H`z4*c$*J>cVcZOsA4z^|OSyywQh@BQt4|IcOnxSygjjj>8w;xZaTIj7*d?jXc*`e>%fi<k3)Gu$+TZgtw|O9#RO=-
2{f2s(|pVJD|p%y{aD=d@LGg$v@ow06U`?4?vENQ48t*w}@_8&|mC_NufA253mfZo*u;uS!unhQEOK*G54vl0iASXGqg18EGz1s;
qIFdk#$vuFR<TZbt9s3P&GW)M1<%97OouDhXjUppJrOB}nQ$fxap&Fv(le(N?-Z@d~J%RZ7_c5W5CEZ-
>W)d?h{S3z}iD*l%gwyjWKyNZBB|nyOJNWrU%*)ma>RDmfgf&P<fG`8NvDxk5xAucKoMP#r~Kk=}Z^d+mcJ6hm=T{)TxBff^0w)G
X3Vm`bRcI>K-nNCd(?z?^l{un&Z?xUQfBJ*kCM2pkJ4HM_>>HFu~eE9$Ts%_N!7)Kv^-
5~PddP%<z*=@ZQ3U3*y+DB^uqh1_7Q1fUj-
R*=j`)Lc}jp+Slrk?A5)dIeDlE(#^8FqUJ;T&7gkm~q9|8U@}uwk&|N2gnj!c;*4s9F?TBCrF$m_<lI7fXs?3rY6Eg@}S!1JLHmN
O*5L4784V`fuV+rzx$h(N#*z3)Tl8nYtgdMH7qYL2#3N2f%QFP)}~D?8ir=1&^6LfFfR0lupau}37~C%TWp5Ml9^pufi6HPpwFPO
L(>{|(<k!~?PpxrjpjIoK*?yE(A@OWxtSew81MNSqqXfB3KXnt+#R%$j*%EruRYO)Jn|J<y>BITvE4)0FreMtYP;Bt)RSwP4$+94
a-tk)4#94Q_Q2s)GzS*ii@$B!(Bgkv#Fn<f0|oPrsnRPW)5pmR`Ekg_6F^OzYy+7rWw`05qI?b-
L;h7b?#HG@SOd6^*&4Mr#ud`5Hrg*f6c=tZDwoI4oj2?ub;3)lYfy0^DGi55(rZa8F2GG-Ot-zqg~$Z@+e!b{@!yc5E$IM8Lq#R+
nYtRSmKrrjDojy;Pu<agTU~_~X_;K&)@NK?f}T606MjFh4~wNgXaXu~DX_Qx{-4A4UTFu-
06|Kp)j4XJ(~2YyfVyPH;0OR2f*nI<B@j6XJPAa70S5HDXu+;MbcO%>2$}z566Rl%CeMj|A*DaTd=x_CiXwuG1}DfhT3QEMZmT8Z
H2|e!K~jjzCHMj)Z}`6=?H8>wa3mq=J!g;q2~bqIwx3`|SbO~$pcGE}zFQwZ6BUh2YIo{>8pmAVF9`XE_hf%TI`AGgkiUOsg`{cc
xkC=#k|~{x^q%WqfA_m#ZsbO$g0!b_!3N}0aKAVO$gtf3c?&Z7!GH#!edLe@unx!pHfD)$pmV`N$<dMtJzX(-
I&$n3^tX~X(5IlbeJEVO#P_k;n-T6p<1|HcMxsH?ByH8@WNo%V=WVF3B5CDP=<nqaESwy?000@jt;ZW+LGgK9YJ|ZM%wBP(Fd-
5KDY)Vy8RmyI{u7`C44#4K!UN)wLk$cD7s3RatRy}AT!m<)7F=CP09N%aFo&$1WkN!^aXpX*)(;TKByT|d6ANj<V@8%|q0c_jAS^
3(=FE>knDy3zN<a+nyD~^5rU4M=3xG{E&<_?hkdew+No5%9@{;SU96B%m=j+$!_>Y8-
`wK8lC|^HP8SyLz9)R*WtppT7`@MWGx1^VoBgpa%ZZXS%M}AJWe2y7_u6TGxr0us%3M7UJTVlumaZcWn5BT%s<6+dvWPh8$OH1Ja
)N1tr@@eoU-XRJw*aW}<C}vh*5Cy_J(Dc_eo9}kWvdohq(2AqPR)U?`_6FJ$a!(G3D9&J^<oCj0G)z`vsnk6#3ylxTn<20${6u^O
d$~f2fn<w|th*FErd1FcrbQ}QdEPS4TWYZG2xes=N>6X&0A=f~H3R^V65|W-
3$o0MvutRO6vRR$0XROvgcxrC7(aL<VBvg%hU7q$8g+ppw)|{YWX=C3hzO&S+G5F#6diervgV2^IrW509;Kkb0DL5Z{7N9f0uTzw
YQzB1Rp1Xp`3Ow#*a9C>2fVK|>Hz1>ASrAM7~}v0zhGce`I-hCPM&%4w{B_C$;eg~(n8BlHH9%9EngdB7$B+B%Tq0B!-
@+qaJUE@tQZSE1MuYxfLve*HUP?aB7w~A0Lo;X!O$hw;~wpp>1ej!or5F5)k*p^rSjG1hb(k_T)CZ$-
Zum7$kRN?QiOtf?1vlTk!Po`)ycUk%45VUA?$MOH{lRc3;9!AWFviuX-
!km4JxqGW|$mA<JaYw0JGi(I#wsQ>d^JI%jPVWRv$Wj>l`Q}n>({&(PhQaLD9I0S8R^1Jx`FuST?V+e+q;#&7{E;Q(%a18YHLMDQ
G`WMKf2?oG$6bwepgkg|tGx^heoC7T#BgNOFiDOHeX^mxpB_D|G@E1)i4^NGNz7bdp*HgyC58(h|v9`Y@7=2eoL^)SrfwKgvwLhq
k|HSF~QS9SO+qu};oUu=4eWxKnh)B@>tIyW;@9+lSZ^KjF~X3Er+XO!g|-|D-
vCrpGi5VluxhgUP9CdZ`t_Rq4=><Q1=G+d=+q@K|RQ>ek8cVK}yveHV0qce79YW%`xI(QLbqHPAI1^KJorG9FN=7M*uXN@v^8Qas
7Np6(q<dKLn0gNK0UWdw7YHgiJ*(6{DuEd)sHdgF3U8;t5r#@`{-
$`ZDmHguT0r;(@F8^v*n%DuzrcX0@9Ot~hqO0CKDs9rP@o!ckStbzRc+EDMTsEVAp>clFuu&y6X)!WmTa-
B=`%FpU{?0nJ~<?rQyIU04sP?s#Jr1T=kNHEHI_&V>-l-jp{M-88YXLOMFRcXo|4}P>Pp-CLh?GF~LQ|$G&^MjRL{SJY=rXc1o@-
Iqd@Sb__YDlTSw(9U1f$<6Xca#vFV@lx_zlF|-0ub!bXbx5|-
cM>6R+>A$(ApOiBTr<7Km+}kd7fcw2%j0GOJJYp6n@aCWS!ms6kvQm?Dro41nN!rb&9=_(Mp@+^O6zkomQ-%S6khxd-
hEZo<T3=Kv-GR3Q%|e<R7F@a5-8DtTiksv!_|3)|5kf93bwMN3e^X=MR(#Ho!Z6rOjZ-
@@$N`XRb4NCOscDK!8cwj9$<f6eSyC+5DeOzcl|BF}?}_7r<>VG3`2r=ba3Zy&!^Jf%G(ZZWIaNTt$OEGen+$9h~bO002sMk*AGe
x~pS@v9Ap+unJnQcgigr09h*KDqotuy>CtN-_JB2N7me5_fFmCFB{1wv#S|b8e;2>Xh^pc6pS^as0#pQkxyU$ECn46YI-
$q%>SbQF#V0B1&=)4ZdGZ}9qoXdn_=$)t<N`)6w3=7_lM>#UrK++*M(fm8$DXJDKGUN@pYZ7IS)5peeu=`O5)ZRijvB`mO!m{my9
+4Muk@Z0<BJdtE9P0<pX#b##^}<hU~j6f%>s%<lpO^9H0Q^6KsG4jXyNwoQ?|9E0lULe$%JWpv98?T^^BQzDEW=fB}qeIwks)S--
T$917X}kK7LZXdEuR^n4BRdj3pV^9!I8)yF=I-XbkNAzOS(L*pCYOY-18LA41j1*(v9JDN$$&iv~6huHaje>i#jfA-PVd{p|<(mL
%&ijV3h7(tQix)!*qFwpi4>U}a~MMxfOAklk*<R1DzMIOXxfMkk}2+jv2SzE4S>7xKp6jOvlbj`S)&_x0ajIQIZwJz|ya~xhX?jS
>F0I&OSAR#1>8c)cmYimf5%)7YDcZ{4C-
F={E;4PddM~iG^=w;a$F#1P4JZ*F>$FY1s2O}h)w>WuRCT#173cpCW;(BEIIs*jA(YFvkB`;T9M&(B8*JSMKA%4E@^ngPF%~5M>A
ji&q+zsS5iwY$03dgSG?nvGL+zEul9In%<IE*-
~@cYE<f7JJvca&G0(C!5cjkO*f^3ZDK^UxD@g4$!KF+l>%10jd@LQw;QHgj5QhZNq{sMVlh0f566_`MnMtok)fc3hWXhiEUvI4PU
e3KjKxld^xJG}M95d49<D-XC=LVk09?vGvOU0&+-66Q`b5`93Z&&XveT0v6EVo{%yz89-
(%o@<xZ%n`nT(=xV;d6BaDz^Gs&D#!S};{MGtjRL|a?LJLkf8zOU<FM{^7I$%~XcpIn8xp8#3JH?g`ZCG6Ao6SA)X69dFG2qTK?J
LWgoN~bMiK!eqF1q1Q*7&m?5DN7SLBT5b?K!ORo0{}cYq>hD5aBGcScQW4;}d)gzB8MJ{b6@RKKY2EsWK)mb-FY(=+OVzpUAgBTq
;Z((oMdc0BM3Joai)08XDB^Jh*`GfR|A&uB$1prdY(3_){|qfi1)eP-
~A5Gd$XG2`Fs4C`3x`Fy0tzUAd<5IhfA|3MY4ES*mtKYM{Y4&zKiex;KCHeNriH`-
9|^=f#2()~9_#y+0^Rg8Jsalr$uIWneRaE<><d4<3M@HZ39-Z5Xl|BL$;c-
8;OeT(|}A9#ZRlbM2ho9P@JQcUcUr{)j1ZvJ<QWBx;497xaL!Udy(#+CKzWY@f;s7oME<ebZ(vL5bkMr^9`9?)cgqp^y7nB6yDi+
tYUbpjb;b7UaR4q3XgQUn9F&6VO8mGkBCCM#}ncZ(D`BQDOmx5oE0U23;+gC0D`;yevR)mJfRD?00t`sYFRfKya({46_?LR_KPqK
=kJ(y%60!7<@qEZ}Ep<*ywJIaBsx{)npN?3sUCkTQQk9X8rCH6*2NLWKF+RQj=kI&bH%P&}R9hI|xq*dz&RlR0{PDklP{k*}ftl&
Ff%9yk=yncK!efe=#V`$T&Rt&4xwaWAcX;~|xlT|d_&6_k*BAy3gdU_LkXap#j9StoT^_OVsP&mZaBh}A|Erz3kzS)~PUOKmoj2}
mQ)N2<G2mKv4f>}!;~awute0=tdy(7p*~B)X0(2D3IgCm0jne!ZuUac?)&eHPgC`MC+bN<D9hMPI%KNE(&3>mIff_XON+Y1$Tz0n
n>(uNUTtz=4|0<mmI4%H9G_llPQ18tXnyY2A?CENbpcz4>D;w1=K!r?;?Pt$Z&JhR}dW2Wy_`T(fjwG&0vI-?8sw^jSdXJDI-VS+
K8N1KITZ30iObde;HF)Qqtc6=0_Y&8wtNeLl9#vbT45Ue}81kiLQ-
O3U(U1$dyxl8h%u`ICD8IogZ9CF%K`ul?%zdDFLE)p6XktR2jYp^^pKTw(iF3b8V|nCpu>vd?g#p@3|LbxRCt#eFL2ZQ=;*6bNFx
iaKBDT>`#0VlJ&*<TH@VnM!mIszWI%q;S*pWX)$YT6TBs&HPQ?w+}YlTVWNlH~loZ1F1jlU?c=JBdG&+>Rsx9_C;R8lRA>Y$$D<x
fBgIPyf+`GtC#wdrH_Ja9Anr`@khF0ZqIJBf?DW7f&xN*jO^es7g$V$-nXD9v9QtCYQ1<eO-IT;=A~;x?-
pL${#pxq0z0&%!Uih}|MF{=eG}vSGb7Lu5%R6BYxLe4^Ktuxpx7tq@dobMZ2dcE58f=MkTqX|S;x3Grh2(X55B)UJ@9pFHZzQS+_
fa-h>@Z&H~I<wLE6^u2s)mdTRJ}HmVUkiD31>aob0mi<kwF5MX%-OTq5Q9zI1T!OMV@Gg84T;dKT7c8aCMPt$&<$=O2-
55&tLy;{Wyh1TF1~3)mq;(D~0)9;%~_ZZwOZ!Ga#jbiGCuwzxB-hcq3t(_#8eb}AmZ^w-%O+-
6yqIodi7`!nRG0foyfxgKXpbXg#iY|2>RQbHBM)4(nluI@Q5p(>)ag7>rPJ+n7uj*)ogf+>59An$rmex~{Sm;ZRW{AmTkI-
;k;VK_d_dK@p$FA^=Q`|hJH8hewyF<Wi0p4?`kq%z&b-r{CEx;1%3{kue7MV8&n-0^O@@IpSMwjI*hZQJy-
(WhNGItL;xOvC#YIcBerA&$+)etEv_=wv-xndjhk64`6txL+Gye3XUbq}P6up)jXKG<}!NYW*aJqk(Ji^X{T6i!J%onO|MrrPmYr
LWZhy73te;I+9QO+aQ!qQphT^MlhlM%aJ_BX817KwMoy8-Q&fTd3L;~?U^CY>1}&8@J6#BB-oQ?#l2Q%yOi05-
R%uV%Yj5+Ibu0wm)mGCoCn+hnbKn^94-
xOp^FpKre%5dm~hcDa@gQ_8#EHJm4tJ~<ZjzGV>apIoFx*X;opKG)7X#vm6$AKX*)m9y;mU4=u3Mn9p{fQ5!v;~FiHF9%|c<wkY}
+Wn<OnfA9{ylp7Cn<BIH$H65Gp=-5qwZM>Na{Z9W^@jl8f(haEOTf94!-
R=5y*>|~&f<_FpzCx_ExGbadkb!;ljxYujQ)5&%~nzz*>p=~lzX5`grakRqS?`y7q8-@I2bG-
=u{c)z}N8Rkv`m{r^o!85G@nPEu8Mp5n<UrmJ=@xUjj>EY?2FyYlTdUYqd6{9See!{9+Js)B9o`=b{TngloY(SfH}!SMZ{zu`**;
&FbU#=`sx)u!2F!g+DGW2|>N2xWtf!~Ul0LnZgsyKNCsTrznA7E@+`@6l&&|0-n(o4B>H~JT3^wPu-
&iQO(P{D2?^1H^3C5h}I?v`~F^cT&RNtzNShVkZ|Ll)n{XyTEMx8b@Z63R0ZFlZP&3k_!nwB<{?uLX;MoXvn^p0<keR3%TQ|@%`P
7`i4;+Ev;^`PT^&^+nMu@Q2^gRc)aY`;f0<%_lKdM8O{%@?oeYk{ZezdwI}{{H+Iei-MbDoJzDAzqy@@LA-
2j!(_K6i!K+S)Tii!!G2U-
ToH5+RRd3n<6{Vo6NTD&PNj0+EJ~3+nB3Fa(@xS`K;Zxcdtt`IzOV;{`DM+!`rYCIpUdEgwnq8VAslXD9{HX7;dHg6`2t|jhoU-T
bzd6rcDngF}q(iy}hO%#vwBz7{ZYE_w$W*<O$Pc21*>9HZ&4L_rrdyk5{y5uA<h{4&`t>UiQe|*-
_f`@#xOvpqGf|@H()ri}+<);e6d&Z|Uxd+0digI^mzK(VQ6ChO-
O^hJMOo9BdY2y`iY|Lq2Z0(se0`483yc_Em8n;Sf3XETMGN8U2XlWImtoB!^MQ@o>o`p8D#{MmpI%Xaq~|^td}thO!XQ56)uS+C?
15;(1BPGkSNn=<awZ9f+2*5b0@WOZo0O=!WCTlD^!#9o44!%TRKH<7vJc8lg`0U2i=IIZE%$40mx-
X<K>OGR?gthkbN*_i>}cnIX4eM;aAvRD<3bHZquw#C$~?15>&7`|40?Ca-ux@XIqxpC_}%k?fy^6)m5*#W@~_({QnCH}5Z-9`@-
6K}-66>dYKg5hAq_9Yi}6xMwGkkY_)quYF={wFkpSe=yX2^Kdiy@YQWCG`_!67IJf8v8ztsN;-
YyMt4k^8t%4IJc$h3Z;@u)lnA3ksypGCpw&4iMjY<1uW-U#lany;r_DiwA4_sP-
}eXe?o8GDK6#Rwy3^b=*0!^6Zd%*<@gh9=q~R_`XG$bY=|$0NRpDjlMK=aYw3wWqH$vzvU&sCN@f^P-
`zQ^Y#F4wU8iX`JR={StRr`IS(~BBIYxMH1p=I?~Btth;@h0!szS!82yY*nQ9-
Dndve@PQG&n@J78Oq00=*j?j|o8&@^N~cJytK7rF)?wJ(=rY{q^_f@6Uhd=X!RfClyi0S5xlyg2X;dTg`>z?+K>!xc3`M)Lpe2hB
1A$2ffJZ+cMQ?a`)~<kvrqTuF3L!`=OppI^+f4kNR#uywkBrMSjR!xdGFdcRQ<*Z>~dnc|Urt*|X2|-
Dro0?fuM&j60;%#&gitrGdET#cppFJ!rNYF{-
i@_!UD0kC%1zh(I3E;!+_l(|APRlV`FH<{=xfYkS^Z33Dz)_Pw_sFQZ<f(*Eq~YN2tO4%p@7Vf31(!9^Cv#Bicd&xuQScMofE@&s
{3-|utRcyy0;I73Fe@80wzp?UEs&K}-QMEdKoT~om{e91K17G0vDo=N)ZH4bib-
)B|~zv%a0*G|w67gM@%8qcJJrI+U;dpNt#IY+OXx27=GrliaTt8Q|k9!#6=cgOtWptj~Bt(|(!__7?_WcDWPIPM^^Biae{eT3AiA
hNU9awPCA+6}p6GHGvaOQuUN`z!v|SlwxkRp*MjZg<vxIA6Zz@%ipY7HvPRLz7eQBZnTe8n!;($w>bs(=mVDERR0joJ8T|VLR+<c
+{nyy5G^eaM&KJSJGQ8U3xK|4Y@nRb0YohHD3D_aUIIz;jKA0r2f9q?9hjXfV}YbxoN$+qZ8S^FJIxJ7d9q`{lIL7lV`k_kKI?l`
SKg2ihQ|53ftGqy?2doN|Rvj5&N_sE;5FK<@o3(JoBR3?F-xT{0q_Kx6eNMjnnQ8Z*tu+jquo%2J@H9*mL2eG-
sFLy7$z#3`;Q^n|*H8BzRq(?094nm!Q*N7M=EKx4hl^oybz-yL1~bq>Hg>o(UJ(7LCSjwL5gDzM}RQp|Rr+1mV7X_O+9{&Bc*xh|
Q~ICyz<%-nzU*k4k1rTauMmLmP3{W=xsmTjH~ir*$W2Ul6V$>m&b*9;kyge`n;s`s?q{-
=F`=&yb6Zp3EY(^XgmD`6w%mt=^PGlWjX=JrWv?!_}qKW7~QqW8XVcBH3h`&)e|QU@jpoGVAShLDM29hQrl$F`G!v(xCf+(F~E~9
1j>O=-
FfU%vmA*^de(*_0aomsY^A5m(%Gt;!7fFlg)J_PZpvwv4^VS)B2IxMuW%@2%7Gx&FeF|y7Ig`5nk<QcxW_fYx}xz9E0>rGZB^(tA
8cKajfZ`mf@Ywbi86O{cv-ha?F$nJIcP<Y0JZ#I`g_WDVfvV^?-
6;?tlxJuG?rZq`2;cv;F!oK1ysN&<pk!5q2Y(BA=4JhXfa|y7I6yXWH$dHH_%}lAXw{XImVwg467*S_%<{((@vj3%7^-
yW<NfsY61FE7qRh?Re3rjZk9FW2$$Vu`InJx};@K1M~<|)Z5=3)x60IiH?lH>=g;L@en0bYWAlA{T$he<SOfpOkW01j@+J>OWHdH
&-p#DCMGj~xfA-{-
A59|diSo$O_2Utiu<^;r@Gu=xRUyv=Wun4r3Tv`w)M~tDSGm1oDPbejLhLW7WG$?SgZ1MM0O@5=gA4JGTUpUUQL=nzifKpC@|WuL
2w%--Pm~sO|eJuyJTs#cMXcT5<WM4iBjjX+p)HO?(du7svFOklX_(-
<zNqqU1u?Tk!S8U&?(yqo9)qg;7+%(qEe5sPf+odoV;Sj4_`{6ve#zkX6W;-H=gw=b|UsQ#}pN*yKbKc$L`~BYjj!7-
qOpsqjnadr@PB|H+lsV&Y=3U#@1}uDz%6Y<Hc#$SsT=Gd+a}a>9|o8|IVCOr$%RTYqW;T;q2U5-
k3XK#3uW4Uo5+q_}PM{ltwHG$NB5oZ-;H;Y?*_eF0E~q?X(~JmP4)Pe0X>f`=ii4Zik!64jgKee!BFOk0<e8{q^_f@6Uhd$3^z-
EZ**yujZ+>j2&yYyEG?Z+uq;KGP!G*#~H_|BQ<y><ngvABDvXXO7SC%TKt?Du#Vrg{OOj{!o}`(pY8>2*rwasSROQwr>V$V`uINC
bk^IDZJmhLN@R}{y2Bwo;a}wu$0(1^@;+Y-uJVLrE^g3YutS>e9v?SWrFd?5THEx!-
{0LNa=dOQ3_Cr&XumH$jlJ2Pn?p@gteu_Ej}WP>?#&Lk;gHsehY`om2J(NXv$3akl9<Tz=D6=}7Ai$IpW0GBFo_`!=*IeB?5C4s9
Eysvv7S3GBx%B$im^<$<{V=)OXH{|vLkcrMr$+mg7{2Nbhg>FW=kPp0=Y45Gel=8&j(3xl<g-
I(c^*fXqj{WkqijIljlf_dLcb{p8Lq-
J1m+5d2Sj0eLZ#Ps3GVf7YTEz(cPM}$8KWx>AOBnxL$MERH<2iYmScYRFlVqGP6~_w`6H+aTL9$dTs2eZu4P|yJ(4IiQ(gceAAD2
+Lo1BL{3JnU1Pc)?@v=J6lAV1(-!kMEG7D79_Wrjzc_-u&BBP}mw^;6HV>I4=|tA(jWE&%9(!us8%eLV>fGG^Luy=-
@I2d`9&wY{c&lbxn#OG7D(w|k*B8kvd2NW(Dkf$@lU!}|{W$3z?*qBZ58C2tev`WLE3lYmI9fC<(QU@MkM7shx~JVO>aT+r^1r9o
7xfw*o62RnI)q{}6q@&_H+pOX=_&dBn>UHoXs$PmlQ(^ur~8ZT8y>|ib)L6hXZvw`xIOJEH^fPUn?7Y_bMLohlDx6E;aEBi2jYN?
2C?3do42dgTn>k9XWO24ZJq6(UP{=T&cq#cCn$Qf9NLeE==NK5FnsXmLv)j5Hf;4-
pK5ayEsgq)LPduiaUASAHuu=F$o~>&mtC6}kN@hgzdwI}{yX`v@v!9|?>qhU8g#lRVr+8arRi@vp0PhpyFz0jHKhIh{OY_0<90Y5
t{M4E&(6x3b%J0d4v)_BB=Uo+87@LCT6foDW<t}CMXy0G^~qq^mKQFKJPtXW9Yjm&N!-ywP6gD*KBL)+<-
?ihHICCzmW+T<`pu&f(I<~3mEpnWI99io^WiXBIpIVT9<nFh6Nzq6{Y`rnk3^Afs-umYNC)TDmd?hxJF=1f8}^1rUKZ9O!7`3abz
cJ{-
^avc)tD?>OhWIy=yp@to@g=;;^Lg?%c1w`tR}tJ;<SvrG$+kGo?@mmVi;Ycg~RpN>u~yHSJTDx%G~K&bVI5n=yrF_u{@!4${)Bg-
)IW-Zfu4T%}Cwha2Vc^{ze*nce?jG^Kd3i2Ghl{6}hzBi9_UkA^(Ox2(-6GE-X@F7yf1ivo*hO-ktWsII>sHp=Sq5mQC55gu@Pfd
59<K6*rxk&{@1*Jv2YwcxNT57EHr=5Oo*iE*5XiiE1{6T);5|a}tw&G~GC>kh`~+{H#5XG@9xyRq@%qaprKYG^Ba=#7*V-
E@ZAupMABO!JxY{&FiS2P_I+t7U=W7_3BdFt=qKp!L@nQC(gK`_>Wzqby&`(Q;RuD(Shu^^q@68HJyj$EINK<s??dHIyZVB>91I^
9#YSi*`PVP$otrykH`H1v9tRZHonKw!w6mSxwzcThN8>OJtJE2uBW+b;N4n0B|X*o^CGOn-
lY*Ri|LWmBq!-aYn>X77k2mcBxjKyoD*`;U`^dLyMvv4@A9kRDp+&tv-BdJXYbjT!$spTrB26fc<G!8xjQGA*Yd@@O#1Os7xsvkD
SFI?FDi=VGg_dbq^>5>1L>!ZKH9|Ig`wynJzuJKM&A*%%-bEt81!B;8`0~v?0c8L`s?q{-
=F`E{vul4t&*&_5jx)Fh2Do#YujuI^P{+2I0K<!G>@)up*l>+k<YufdF-MIJ$~HO!EHy31A2M7j@A)*w9yw|Uhi;uDHHl6^!I0#y
N^YBzibbZR;$TNp%XEkctgZP`tWq_{_)BQ4z1r;?pR_vFPXm3r-
)k%LyDekZoC|e(rCawIJ<l7C1Mn^0@2(}&oMipuSWMebB_0s$q-%HVz;A?Cv#zsrbL=xXY`7-lf&6lrYmN!OqM~TIkiK&-
|Q2_@XWGwe<sfu>Nr5xpO{^4Ggym`%x{y$^++!mn>O3ah1R65)V(>E{T3a~uWmTE$y3s1T6CKhPJ?hMj9wFmzAN()XLiJuJnYRWl
Q>b4O1G!})Euq5TtG_!)uh%p8Tn_lqX~n9c(m#Ec`7U%)8qn%6-aA;X-
TJ7>&aZ6;hh_fXnQkr7Hx7iH0jQUZMnl3sn(9Rrf*GQ8;xka7xa=|M`OhydcuWDtCyV=t%Dn{P)yjRWqY}3tl7tCKp$7VutS*PTI
LttcByue;H8B~A$9SF{6;pMv*(e~UC|*ekDqsH{cLj0)9}0^v~bYbHQW75lW)w8h18p}&EtB8b^~%`M+@cB7+jM9PcPIXvucPhl9
DYdl#}+fx!{cJIv`Z7KWOgbqtaD~p44Dwi}keAA3mFh8GBe9bf&5HmO2`!6{+^?x;k5}S>qU(4V$Bf8@e|R?wx0Nxf72evzH#^k)
zqhdb)2YcbRJUq?gI|mlu6xpYN9bdOjI@!p;>oY^=5eZ_E$fsnCCtJ#oYb=1{tg%#%FTttSt$YkC!5_TibN1--
?!Z>K%lfPVKR+v96Y(L(3di64^_OVDk<?NTjXe96NWr{9v<v_sL{K7RSk7~bcFfkr8_9nxR&T@H7Tweweh{r&m-
^WVvTtq6*FZIngh)jZt#ugPV+=bI8|G`7Zh(%233=y}#!*Od^C4m+dKkDki|t<zJM)0^w5I1Je%Z9Rz2IUGw9g;?De3QKF+-
0OB|emI~ftjgcdbg0R^I_eRLX)!*%=jhHlvR@*{ur1b~cY?u1X2zZC?is!ot>%_)Y&G}3=LgIJc@A!TK@N-
XY>1D`|Hs~WBs;1@0dzqO1eiD!IR}%BXBYz}Clgoy@n1xb-mRW=sSv@h?$J?1i^G9Ef|G$SiE_;!61T6<6YefYM8cR$>G6SEe<wA
$-~<NB8;${}2H#E3hm>*+`r_+x-
l`k0fGl#aK^XVN3ObiZsGB3a%#{IVr)FpGuxcupFPxX}^BivSP%ZrZ^|>;ufO0KcF{y;|FSLr2_ZvE!wTe`E%J;hiHJBMsXLCf6>
(_G7_`TL#<(sc}p<Z?ensH=txsIX+_+~AQ*0LD5I@acD104w9Ox}AP|Mb9ME~g1SiJW6sw9+pc3gPDgsiePY_^UlmHsjU-
$6YgWg>}n@RhX{#<DX1}exFdSh3YNen){P^Z~XF@N`<}ecUVeihv}@%n=sCJDZ_W;;>*E&J%@Z|E$BaBc_#XbRg7Mz`RE!xzY?y6
Wn<at8_1t;+{gE}xpFtrY^aBR=u0_6;G>i)%Rr<zum|9A7Z{UXoLeN;{Ypd+?c~IGn}OTUiWJx;{UYd)mF6k(EoUKuWSAc9cp0CP
mCO9ZGJ$S8257G(44hK1UX9{MSc1IkSL?pH_+C*+kdK+AqWfBSc(i_M=AI&!-
V=8ZPr(Z%W_ym3;P!E14p$S8f21~B@TFlr+ed%#XVv}WJCaueim$6-
|4xsYh0egl?Gr0$6xy6pjBqF}K9LVxWg|jnp?S4S4CU>g7ynMk%#xR0e%1xPXAp7r$FINmi+>VAry46}0idqvDW5=of3pKH5%o5{
+5#DllkV6qk*dG($}yTenSKCF;%4&A;jNiadp5y>1arMPhaGg(o##5ZpGr(>`i2MqC!D)lj&bA4m|#$~K>8fKJzptA(bT8~%2<8z
aYyg2sYvn36M1?0K@_l?{CJr&M-Y^z&tgAsoJumokVb0_Y($k?yrB$~e~Y(Rn<sH`#hX~a^5L|4FwLPgn-
+EP&jsoB#9Fu8Y+>#UTpHmHOS4<+mTB}r=mf%7;#IX>=gk#2#??FnE{XZ{YG#vXVMS*R7_R$toj!xYEsE{~v?A+X&08wX+#xsKyF
SxsQ&tsKT<GotB#6wP5(D9D!6f*CI})_mY~vd?CiA)grFaiPkNmqT!t@j0Ws;h+P4-
J*`%&dOa6kmHN~&H9c%Mn&_@er1vvC!_t4_0s;PH|OmIj4-@l#deh`XEH#sQ4)w_`XtXrgYSGBDQ}L8q#$-*vNe`Mf-=>-
YM+U{77Y^&F_Y2sZ+(<Suo$l_k>z>zs9Q!3HJNm?j!E*o)cPVWlJKfafJqc68Tu5cC;q&YDyTU|Piw1|n`*&q!P>H)AjnMEQu{VJ
}z)V_|cfF1Z>wR11{Hok~^@Ir_N`QZ`2`>U|8imSf~)o%;7~by64C$kSrzm_3N(Md!7dL#O0Cr=T60HO%8;)<X^2o6-
fkPgfDL5UvyZYh$D(rar)Byx+RwOVD@3>t+h5xm$-
XI<XLOJ^sOyl7)6rhSrPw&42g4x9R2`{^egG$y5_RsF!~guZ9)A&kBWzpiEON(HGx>vuZ1;6IrP8HV+pyoKT4C^tP<hcJa-
_{oP6l=8s>0@fZJwU-JFAvuN2zu3F)ZCkye}K+v8f#498a`Qr@ws-
W4z<u>fJ)0L1L_%YWvd++TRD!A4cnDQJBu0*X4kvnu9!lppwrhXO43_~*@+IY~IO>HgYSlj6V;4R<^Tt%u^%G>iqJh$$>yY`~xs+
YLx6Sjp0#yZqLqA-cb%Ei{!ZScicLXY)*1-
T3)K2<6u!!4ZTerA=(H*wYXS!%+bg#pl!=jS<=D1=F&)RSj1n@uj7!%^bkL&p?H^`>$!hChyh%CE`-
m%Fj`YhMuc4KWX8mndTEi(hn9h4)}|Hzn(fiw@Rc!NcWOFgQ{z3Y)&}wklGO&51JvqsF4o;ez_ehaR0S;PB?6erCPP%?>oLS_NIB
p`eyo?h<GlaO0vqp2W_Jt|k)FTki7FfLo`3c7vBXlv84Fc}B-
>Zq{aeRP9to0it@(`QMfs16U1}FN{1gZmNrDW`x^g2#=*bw~~2xDI7_JZSiiryQ&dnA8XlF<C0a{|E7(U){spUQ%2Ff*ktC|8eYf
i0Xp)kNmOK6CXe-r>9Ml-b`4C<5~`dF2O^Nr(0iUz0%KYHnn7K#R%AjZhmXG#1i|-
Er>wjF1X%7Zw$$klheK;4*|BgA<qOlj4#;n13ZQf|tkbsCS{br)rV{Ix0(lpgGiQad8)RW-TLd3b?ySVn17fGU3_%F02=77=_{5f
)YxI=oac%rhCZ6V2m`H4@L9HR`ZNj0GgjidYq~mh3COr{d^VrME`!YGF%D=%vQK`1Tea97K!QSJ&KiER{TUe$|cJV3Y8@-
g|$ccHZ`B*YG*sSYp7-M@$arxP7s8L3I569)VMEMS6Yya`<FaF{m^&he}bdEPtI49_H>6^`r3S>cxn;U%L0-N*nhtZO?b-
<yJTj?b$1cNIyNQyIz4_x)PNu4QN<+1~-
OVd~$@cQaL`&?ydHWHHdQwIgViO_3PdCLI~R?8p}LNJGlnRE4c;rj(bRT|2mADv==v0<m$Y$a?3#=FL_3K4Ugki44b`3QFb0%`C%
lLlAHY!P#<CnZ%~8%MP{cJPk`Q%y}egYdo+!&`4l=N#y7I+<*tUn8y$n_bF>OV`9eF!+-8Ptm-
)x(pmmceL#WF$4=A9$!f&M~g0ZrCMma(hYsP{*C8C_)<%ypa6T7XFR2bd$qZnHK&e1srZh;(;$0w9b@!F%1O>znDoUaq#4yCuC_O
@M$?Dtvm#%^xK=JwYihko27U{PQZ6Mpo2e*iLEh2Gx+53&6{6f^6^k1-
d>k0mk{|}29vL%S6n5Ze(HvZR$NH)4=0kzY9j@xF6Qux_wrus2Q!5+y_?%j#As_{{Cz8__a^!?ywEf{2ee#^`Yjwl!ybT<X9pN2I
b{l*~s`U|A1!AvENi}?fG&d7q6HF6dEFyy)sG97~!(<%7i=XHx(C-
Ksk(2A1eS`wgvD%Fb<t*0z@z|L!>}Uq@Jg`g;lj~me5EPe9c3;vdEM}3s{2fLJ-
&oVdn#lA?7lEuZXSKf0Q13@~95a`7&3wp(L|Bd6R+TQZG&Wq_OP|S6eVrGd)J0L)<^H++YLcj8XW0GnC(}S$4Lq&}j^SDrIE++4;
oXQcLSLjGe@eIB6B)hy%m^xi#6B0lW{Wl7^7FR<u<ph|N0eXxB9w81OFljdJN+n)ZMpo7ry8t63gwSqfAJUpDA1MTZcyYshZIJ!a
?`;u0lar-U`y#CAf-
Q0%|;ucgUtoUe{RHk1K6@egyV^L1?bWOAd7v@LAb?T3dMgX;6^VIKc55jV%uIyyT*Ub>pn=cI|vBtfzh7oH4kc1U=Sg~6T5U!=M2
qzM1?ETgO)s7Afp{&Fpvn;rRNM{z2*Ibc|E1<02pqXR8uf?#U_ivfHM|oheB%UgNr&HgKB1Ix+kAt0t@Thq+8K#D-
tg5_TsvH1A#lgg+(`!3WS_XFACQ&>wyZ8ME$N1pzBR#T7M`gaxa@p5lc2X*TFYu#4F5wLE;s>k57LfFBVZ+CPVewaTWc6sFY=WOE
90A)pf5`H2F_#Td&F$ZC8<`4ZO4{55UGcVVcyZG{YAycqfgBz6%wnelrPWdBEJBtQ@``BE$Ln^d^imE?iT4l;zBmr2xy-Zr0F#$|
%%3rZ!QV@iwQgbJiQ%;t5GDMpW{FvNTg5&XOH$-
a31pO>`OVtPN!U9qH5CT2I93!mABoEbU6ln9IA>qbI<UJOHwKeL5jN{T<F@8$t(theTz_-
5CLX_igqgoZ^W*Uyrw;<ifhPFAp`|hcUZ|QQgTD3QlPd0!csTfz!6NJ&8l;smt_{$v8U$VM>3Zo_V&)!=moaIG{QUyq(h#$v9f~Y
Ns$49|E`JEB#?y{J^=C?y%wFi^iL}Iaqy#Lf1xZ<h|3EUjdc=9^G?fp$O@rLnrI<BVJirQvQCga`za$QEytdfDBmQr&s^@^n5w?E
HM|qE(=Sl_6)B2QDDx=^H=WZsx^J?)OCM{0!q>k)Wtuk(Z?xluII}aR`lMHaMh0l3RAd5^2e{g_=|tzU-
6#6=LaPzXB&%Qm1bVsz+;?4Vp@e+U`x)?^GO|P=ceIyJg~b#0ImWFgOb)PAl^sKUyj4?D_T5_pto-
G0!(6maGD#T2D8hLO4?}TSWzR5I_JhQ4EX5NCgI-
+ubA@LQZ|Osl7sLJUNv8lErC;sFXQ941dULMOVeHL;VTuqOS{j{r2y6VF=Z2ClmH69LpU?{vlT%R6GXA&L?9T1Z8=1HGuT^8QA(@
`*ZWC)aJF2M)u8Y;&kwZ}ynwQ)Up+%sbY;cjvImXcIEa0ms@ec#Pox%?HOEL-
+U(0JZ>r(tJoxmt%~?l^NBQAoKR)4sa>YDvLcNz+obb!p?;Cr=`2fOUFTVC{Y!0>L1eL78-GGMLcpswJMG<Zr8GUU=(ASN-AG&&z
ue=>I?{gg$PQI=O+(^a`m|VqfREd1Fhj6Z%-
LLCLNcqJWdzQpE&gFxAYp8B=bg<ov#25pTs6e^UN1wG1cRjSM4iox4&7gc`2><rN;l&DZGZ-
4oTnA~MYC;B`l7P?CzbS0^eO$j!VcLgIeuNd2jyQY+^C-aT-
C5F4PQgF~2iG^E={DzTtuWbAldOy=w1Kt6`j{)CM6S<;ySTsBn2MF$_)%0Or9*41-
+J&OWmmBG(TNwQ28S(7YOsw+0W;8Wc}n_Ne-@ZiZ;rfr5P#G!&DCbMuzE%h-
k<v7Q(#|aj~tQX3hG@>8&A3TqfRO#>TCZ(;qG)GO{m}ctn!32k@e=~PahPEMf-X22bI4_C=B!J3Qc2rwmzh6p?r$CSB4*-$mx-
!CZ%6~)#J}n78T;++ttpX2RXjVE%K%oV`MrpG(Ayu=HYMs*I)d_zX^W6nxjtcw)RTcnaHY7am2x_I(ZRm+-
4vIVR@5|D*B4iqDzeGks=`Dan*C2>3A`OgkK4^8}pTBW$$fWFk!%SKn%0r=j}ugt>rdYzX}Jl6ta3!k68rik<a^WcoGI8*A2(dZ{
@q9fcq}f+GR2@r#Z53nR4adtubU=Js!Aodd9>UZ`O8!bwXbzg*!7L!SFWV>wGZlO`xmqM=ECm9DFj@zkPgaXvSks9$DTyhdxouI^
PQi)`z9sJ{fiSNq583k$d){D}E+B-
Ud6L0U4N6Xtz3Va$MeQC$OuFzs=a}vEf1znt^T)O(PNpYv~H!Is$5MQiOSKtvuZUhV|SOZ<l3GmTl`=eK4E1L4NB4S(Z2s;zXH*d
^xT!mh0{6bWz6LM8sQfyZrq$5b-
U=PB2HFAy*{a;st%^st3b~Z`y=6n8^d})fd47z740_K_SMmQjt+8hnm_d=oNR(29~<o54MtzOwA#*v&n8<#%DizfRNvjIP_lSGo#
R5pTK!u??*Qi0yJET0XfzH!kx2UtP8&hmeujoLHudOz0m~;V#;HL2dRS!B&#LgHfxh~t+)RA4@XA_(s)Z`Q{4ITNhm+uTuHz2x~5
Bg$7cVcjrTc-
;hqudM5*f1a12oh&Qx{J%6OBR&Js>iI;)E80tzcm_?%u@tS;9&)wGCe$wKaKQ1YjI|JG;GrbOHh_2P?1eVlOXQ}&X1to+;~@49}o
cU%ph;je$ud+}K!UVj(XRuH4p6c>L)0Zfy{VOP207!#~?{Wm_g;K#=P`WG4MxBO3cFTd)`oWi`mXCbexj2D3V;v=t`%jE3)RZegk
pGG+T$FINmi+{tf{!@_Xq$ig@CASI@KI5AQE<ehHk`cs<?fUTaCs!F)V%F*OROqY)X;6-
V+=bZ0ys(dwHXoyK5VqUJ$Fs`=@MN>F3akMU7-
WPuFJ;cs*=QxB^4nvTL0+b>SFdaEN)WjkNzd1buPh2B)}2V30iF@OUlgHnHI$g-
aL+e=b4Uf9K2M}^D8P<bzQ4W)pYkDT5@THHhl918ipB7<C&;}7i#SVw2#8wTyz>i0W3vLdqNGb-
{3@_7)3@$TxRO`i<Obfmk}G|to2_g)C%_}|=R^EjU}DSW-BWKV4qOw}1drT!3kTH2aBLe$$rMPc!}Q5z?yf<ux-
Ibj#lIr~D^k45i!g6KW}hMlL-#k%BJ-YN@?aU3`-UucDdojtqiqzrAJ@{5XV9qcQh^xZc;Wf<6_Km<Roe^&`WOG`jmn<U_J(#<-
0MdjB3Jt%QB+Bay56B*fXwap%0?ht8|pPz<>mv#jouJ6<+QSDYAOq?H52GQxZ}5bmQAd4!EFh?-@+jZJNe9e8+br>7m-
s_pbH3lJ7p?;#m0JALiMqI)+Uf`)y|JHk*GnRlS9RPjU3K$rtP`M&%s8ba=(W%Q@jP54_ag+q;IeeT2Osu1_&lH=T_yc6)sM6n@C
LTDEaOrdq!>YFqt@8D#_C>8)Uxt65<{z`pIv6si>4Ndj}MIeE{z1XW#e54-
r0@sBfmrzqI$abE=>JsFmS5VHI6|rZi}rNS?F0aNdr}*KfteKjQXV?^ybnyY{skJfr)sf6|@R*E?2OSLAQlbl>WWk7sXWoR0_>-
x^9G=8$MFe(_RpyYY_`g$Z5~408FG%b8;1eol@5<JVvO#Xkwbl(SwOB;c<^^%~@_S6zG&?<X1FS`nt45?^px_CnbdKW_8Hv<m~SO
N)m5MD-`=(CmxR3ZuDFSupAd*xiD{?&Rz!Jo%ann;8wxuW?&%`13u4kKg*S-
0pDbYl4(Q8J|LdIjYS8WTXzHXnl70P=@9<xQY~T$wf0Hp<;8B%<`2F^H>VdPv$l7vxAv{>TM+4k-
l)nh8`dM{^c}?GKl1x;HAtQ9)Ih3K>Ftfcli;}4DunN?j~GS<Fj1zbWDB6{5L;B&3DBRyZN_2{-!S~_Et1h$U7!-
`};bt_`6Q`hduK-
M6p`2Ree@b;lq}rc^J@fWrc=mYtzRG+u*2pR!()1W14duEf<6<3h%il$F|o&yjlwhoT!QNI){z(@*vPn`|85E?p?(}0YFI+Z>Bc$
J%gi%6Tz2zwe5dP(c<j}DHJ6+3`v2&!npZ<F!eF4n{||xK5=XS#PmB_JM-EM03R$)S=-
V%Y#7$^TcUajh#zv(qB}@Wrrs(uPs`6^WiWnG){d-dkN~%rQ<au!q;IU|J((-z%%LjVaCloK;yk>#2%nFyK)C_lN66$^>*Nb-
(0WEIBDqVZVTX$9L<}5g@3~zYYw4>)Bshu-5$y$*V4+d+bz@4w;+sTJ9q+?x2Up_smH)NdP#hnut!@x1&ZDBOb4@uS-
KW7AM7EW~U4>m;zc5(KaU&U*5V=qc8;z^vnk}6EASK!S&EGKVGMqjdxcCwbWY(0Ai+`|J--K`e{A-hXLK~jN>haQhA>-
$7ej=pSb8Eb8!rkxNIUmjPo1d8G`)pCqlr2$r%Z~ZD{A(+m+9UcX`1MaN_#F%I;*Vc{@fZJQ{L2L*+N&wOI3TP=O;O*)0O_?|eft
Szk-w9Oiukhna&>(wQ1f@*6vQ3m-
4v%TF#Mxj4e|)%X5;plDm<d|eAt#>v;D9XX|OyB9`U0<JJ(4(C%<FE@r7%VhEGJG86WgEA&S}Ae>W=^q+6{#_!VMv)o`C&mrxj?4
@sRl^K@ZX#z8J0cMeVu^B!8NXfkk)9R7}+Vz-%f-3F8Stt2?-
`rEwCje!a>*MuJ#V~$Op0$;p$ydc0Z?GE%DPOBCOW&gf%C2d^@aZA3dm2g6yX{SMXm9XafvmvS9hWf6g>=EN%YF5FPXruEpyi`Vb
eqGZ3+7{=^MqZ_fkoz>mG?WaYxTQ`eE9g~S_!+n=BT49E8_)`-
^S3Fo#`XeU^goWJ5O;C2ExLB?M6Gt%L|^nS3H5J(tPUyGs#HtY76b$6_^>Mw!8&|bSOlDxYGL*3l?%g)Y0ZNUcKmCCxvnz2Y_6Y%
eMgerG;UcrIQ(>OM{q<5Tx}DX^h&=1LQ@cB_2cQT_~>wpAv=`_v`f`YKHS6?i|Ro<-
1TX5>d{|MEn*oQA#Y48X!CpYX=53TwG|U#{p!T9&bxs1h^pN2=dCJrn#Rj#CgQa)I?47mo}}EoU6$BoR-
{<uFwnI58oKF6hm&&Dq)z}+`fq-pn>i$sU;G&tXx9}<Uwks1Wr8BPT>eGst%|%ae}Z_6)#;Kw9G4%i8*FEsuu#9$6Sl|wg+s3(Lp
475H5MLhEZUnIUwkP&(+obr#V=NWkdAsMomjB>>D1KzDz|RImKR$|-
=Kxi#WCaeAOCXLzNE)h&SybY7foj1#SyXn#~vTQGa5;RsUFnd{_}tF7yqdLP-Sq7n9Is@P%D&hvP-fJ%(^!$KE&CI;WF*U-
fqh7oLM3exg=ROVDe<P2BQTuL+hYdY1ZU7GhW2%U?ZypZPCa@c@sI2cltahX2#TALE&&yRJmCN-
{mRhCyYgt>jm3FkvT9orF?djLj2}WOngU0U%!=V4wX+cGMaO8z^4-
_EvNSi@+dV+qBZagR6fkNMQSy6E!{~6rzY<f3|W251Idw7p+@)jL45k~s`ggb53=1!c!Gy76kRR^!l4w3riy5_!IB8kwOg_pO!3f
kSXQbichfA#SMj*mID(PS?W4I9yv>1X4ZVE%)yEtxoV}^_CdV0X3$tmdfKO5CWvrbh3OQf;;S|r?X4rCyyhd>Om1B18h>gC^2v*)
q^p?$~%jxZHpp|8RK^W1klv@)o3cT?;T-Ka!E1}p1%y1_Qz(56!F_i-PViwEb;c8`+gA1iKl&qE5Ah=nFd!9<^Gjp!2@haZ8m3;(
+L&Ha7f^TsF5(mEZLI6<n^u*!Axmjhk=K+#u$a5YIY<YOtNy%~^d@F3ct!-
jU(%~ywiaccVo4k(bO;hz#u4~FApUyD2f>8+XYC%jjQH>W{C>7a@V+u-wfa@eg<K~igTfF!{9T`h*>x4ow{nptR?=F7{Wl<!N-
_Bk-6;*S_yf1!j;-i$ew|@Cgq4Z|Vs23mf;gyC*URIZ1Nuy+J+OoR5eg?90Y8U^6yAdrgn6COyWq-#M?p^g4>Fj--
nz{H`*ze8nAI7b~gAI`c+_~y!9^5pEWWg5J8bsJo{^ox?4yL#{t+%?ID&jhd4L|-(85KFkZ+{MI`R*#-icSnYLJ-GK@;CqRFaF{m
`By=dkgzkpbdJg#ICSvz1>7egt(d|lCgi5bMLjdlZQb4#l@dk_1*if0=BnSEF^~_}qfc3TvCgIj4#T1BM}iK6CapI8j<_~_b#>F1
4_4GTz^~o9uTb`Wr!QuKn8GD5-}QYEy-Ph_+3r4YUV@TVVUSNbLO>F39913!)g}|fKqPPG<3MjK5y8kawH96|_fWLW%v?^kYN=2V
&w%Npd(k4kDh#xu<_PUa(7K}C`a!QmpC?ohwZru~Gfd&p(;GFR)9$brG2YT%l{+L>^{XQbt1*}Oo#tKLVt*4J+K9;L>y#i5GCvD!
%t-n1tFZ440f|F}kKx#~_#k2W41*aD9NXmk?7SNy9TTp~K0DjCdEbZGP#ToJQ##7&F&lZB!W0{9xu(=V-
@61y%>RC=jfE+H$T2Szsj@i8%I{>YgjNftV!=5fEVdJAZbu^$`Z2AzJ3Q+rUur6#21?93_Wh=r2AfhqSkIS3vdp4-
+uKJ#fHhujD4i-Gx$Mt*Cf3|a1fMxJh;@ONKQXM0?D{$p*V`y1IkvG=n!F^QX7Jz<V)#wZNpMRbeS@+T%4Q0uo`UB-fsM-
$#i;1$As6r@4v`{?HM)&!D!iPn{9rS2@xxw2qIBnrFN`#dN1eHsKdBj+B*G0|{HgXg)jPlW6Fg+mjQJqH`4QNA!^KC$LQP%$_qTa
n*Du^5R`c?__*5wbW7X7eej&%x7OA`q6r$oosnh%S^0(qeyMh&6^=rF&gw-@$<x=I+Zy2S&{R?x%kP`AL7pdW$txDxz(h6smU|V-
h;U~Z*ll$>Yt(0XJyXbnpaH!ScSon*dFoC;<ozWk^{^BqG4ZnPoLRkSG!g^wSE2*sWL;#lrP4o=yk!DP<JH2R>=au=c0SsKA+29`
a9+nXJC@}pC>WDYlgtI@AJ+#~7B?8h=6caV;eq!mfQEP|B!Mbl>0~fjW<pBXYOQ3GUd;<D0aF*ivf`gyQb;s;W#6T0MfsWQ>HvkN
ik**ROU1?E?kCKyT7i7<eP?!t4R!nJ)j9L^oX=QxXNQAq~@BkrVJwDt1@L5hDF-bc;+&LuAUZv4~^8m{p;lw9YFR%hNy-
*ULTn8(B_W8lA6bJkkS@}UD^YzbM+fo0%0_ReQE_?`&uMU{F_iJy7YXLE=8)|^+<vClVjH6~G77j|AcaUIbZkNBlp?);BAFtTVS@
KC5Ul9<kx-
H&A+YR<Z*_!S4*YhESQ~Ph$&=ZhJ_kxXMuMvRoRPUQ&wQxlg6<ZmQL_LV>SlJkI4``Mbk<LQgn06418b0B4mNF=WfLP?v<0|Iv62
4l~&bUsFhj+1Fr3BK~W!)SRm<_^mu<p(d%iXCpDaqg6*2#!j=dODaec)3@t$hjim9A@@Od4P8D4db~>q(gwZ6tkz!;m9p1Eh-
|O?tOkNP8DQ)UGI*c)s$xE8BfyXyW?YpCTRW;z6;6mP7)ceCn$_GK>}fuos`8_MEbFr7nNbitR}a*yr-Augx|lsvB21G&HTwetu=
^b8*4BzWnUb67I+Q?Z3;pns8r0jI)T!ZUg}yt&c)_N6yDw#+P5Y-I-}6_S=7huWl|Y1Q)+50rsAkWmo-
k`4Fp<z%M^6#kuyr=~bSI4@yXX^EU)<X~r&jUVJhZglE0Dx$dvXd6j*i=f&R;5D%<T{`wF9;xGOYzalSOl128$6_pS{@9fyLL0M}
(TKMikvtbe4oJ=zKmDF#c?mS7_1?s8Dh&V&^M38%NY#VyJJ6n3M{lf=W{w=LHq>)O(CWfIu&%t;o_m#S%batG*8G}gY9P_yq_=yl
i$HfDZd>w)(M2_UK?*g2vxlM5uo-gFZE_~4NO5%Vg_@vi;Ef?g6{&^DT7oS)nl=>-
sJK=idFAT1dwLq|^njQF%Ju9F+R%haxsa^@4T`Z#&Ul0h5cC!XABn2=>(TCDH@L7?#U5wWJoj<b8)<>qkDdn@x`w16g@|zX8K-
N`Frv;$e)!yLxJ6W;4fB(RyyQ~t>(2aYV&PDLG@r8QEI{iYpm(}u-?N<&nD@MqD@oxqwT-
8~gcQ3x~<fz<~w@s{PYj#UU3RDbKJA31*>D3c5kY{$>9}?}52HBEE8sj#I2IsOC-uHaqS(-
O<F|n@nIphy~vF|F#8P}@01!rg~Pe=(vvzzaXuJD;|@;2!Rv&Ty&N_H(!vNt6mK3T&$-k29!d^=P`(qtS<BnicdfUR-
w(gP??ETrVv7f&;|_#`Il7Chz`4tFLuEcED{m}9mBoTetTkkd$PrnlzjR|-|-lgwTIR0x~#9<k-
}oAXH{kuYB6x9U{B6XpHp?<u+Dev-
?7bbXxn>eK$#A7hbGieC8R*NplPLd`C|Kw34Wy!3zkd)?o&ewFj{#DTv4tsgc|o4#5q<;9<*eK5yds=xEQhEBh!4a3Hk{nU`e{mm
~VYs-
4Ka&hr>jL3`6>TmtBJG|Y#?XL0*wbfEC)m0t~>{8HbalQZEQ4Y+1{2cgD?_KXVzXQIpw6109k6(ZB7yl+Yg1Rm48^1fWlZ))wrbz
+VWO!!_9!@^Ost+ni)7Eviz>L4AMNv4&I<4Bs2l&#L4?Or-{f@;-zmlp(+w^6ESA3^uG-j6yN$l+%YQK>sl3rYI-
+KB0b&j^Jt;3N<>W~OMri=&&Wy$V#PP-9+XYI^k!X)1pYagj-raMKhXuq%H<Id7C;99usCqFC#(-EAoja`PUH}?Ik-Th9>Ajwed0
6V%1AhkZ@ouMdoWd?{i-jbLRkgYqNSj4tf3~sS+@Zj6oLCb9@Zatok05yisIHdc2GBucAN5OIQdN3T$yN}k)05^EdWcV^#v1oR-c
M7HbmBb{AQ&2x;!01mKNjBU5V(~#&&d%UT2jd5)N`!n|fL)&WYvk*;VkVy*26rfxm2w^384jy6fpmrp<5k(iVA`i0rjr|r4tjEXd
FyJgy}p0AzS`Uue1?c0b`Gj;U90``7G9e<Z^*lvw<ME;o+dUw9jWoWzGxX9J7P;Zh9W)5$jj7zgNYmo8U4=XhB)6a3;kBtOAmQjw
R!Th#tW30Wmarb%CM%~^MN|ZI;U5D<^d=kX+r<zuUia{A^hq>FEz`SB`<z(u|-h+UK?l;6|TGw-
f#bQ7e$d5jIaE!^I76GOnmVH3MUzR;^i-}=bnCU4>b$bLkc(?*1!3IYH2j6<zLsU9|Sx7@Ty-deDp+(=XHOk#F8(L|NP6Y?u<nZ<
yC*Nr9nGXzx|;swdwaL{N2CfjnE)3{)yg5#&^H@oquA!YK8uiSGl-|dPqHZmJpJnEnZ4@@#!?WV0j?v#aGcV7sk`=-
}>keV{_@xA7ACyw2JXJ|FE!AgZQX_`_KQyU;Lwpzuc$#(BIR+GRKSb35^TzhOeez#Q0M&v}8zKZe#e0#(`Pe>YFTqZ0C8wz4OLk5
`qD^J>t9rW=!UiO??soufaP#R_P-
!jGf=;g<0bDFu6}gJkUW0qtb#ZgiBKa&%2{6GvSf52QShP?oe9*CLoq`Jd~D3*n0!a$w*4)v@~9A!h$3~^?lYs(c<I8DBGKB7ZnL
t5K#|J?zxu=n5Wl=AhbRcbIQ{_52x{1w`{5jCZmnZzbcfJ?Zs+NRx(ImqdlHjchsTp!AQJZaJ<KH6fY|@KpekpjCUe*#l*Q8i@jz
bpvKafC7;*~P*>t<SGS0Ea3gT7_&{GeaPEPxeX?w*Sn^08=@6Fj3N)`pFzqB#@P4j^RetLCiy5{kEt2>B<Io4yGXjSP3m`1>NnmA
a3E;u3_7|(u_vMe_j0vbyxFD9<Xn*i2Mbj(k$m98%JZDJI>05EZ)FKl--9Ir+^#XnDPwrL9w!Ds|nO=guM;r3>q|ajHP4J?|!{!t
9QDDw0%%fB9=ch!VfZQHN86YQC6y%FPFyl8q^m3fri5VAPBx8|;JRL8;Aq>OtIwbz>zchK%97gzW{EAOYefnJa9jWeLuUUTnbeK1
VBIAYamFUQRrx9Fyk|&E8lO(?U#uYS(PyOX*0)H$bQni<#mGU<`XIZ%FcMadE2K?fe)2#%8jKfvGhn$)+Bft7Hh#pPZTzt{e%5(O
6cU^zzJe4WG@iX3?6$y&J{pE#I1ITFo{HqZBkg*!}@~42Au-
k2DFTRz5M_XZbJ>RR28}}H0>zCEs*j^ld`IQ;2`1`Z}{II@%x{*Py=NBG=_SDBG`p2)o_=|rMykVlEXqwuwQsc))@948{0oBUvdc
UXji|Np0QarbnR>T8Ab3dvW0+Z%<acuG{|Hmf?7@5~~2j!D{Ckq&<gC%IiRL0M4V&@Z3@DsfWhq@mczW8<$gCkqw7xg?oCmRvnE=
5Q=uDC#pxBG~a2S`iOc$PPGs@S<C9!EderNc7P<74piqytuBFBUD2mS)}}tuO>=aR(on@gcefk$~#S*~j3%zcl;)a@`BN>8FFkmG
SCvAsL`PryaI?vKs8f7H&RJ`pwxxx-Mfc5Jupk(ecP0$zmYZPDf!DO@gy4IW@QDZMMPlGaHRtr<;IioS?kV4~4Hp7OEP+8mb3VVl
6j+bUT9q-}TP1b89%j@mk$>SEU5I<|nA9nNNXbsjiNK?_jS8^VE>bQ_cX)-
lV!W%~K3UD5mpV(hWLCr}}eUm6?oi;FNq@Bvzj`>pY3@m#(a}lZfDQOC>^{$%6Y2Xr>iaoi8vSiS=1aPiCa%3&a`8-
uK*zBgv#G)uQxI`zm5*bYaW~l;z;8s+c$1O?^VZp}`%lWdrWY&qeVt?0KAjenVTx(6$%96th6-
QQNNkK6_cnuFvw<zxN$CdP^?8SZ4cJGVk&ee&JtlZ%(owpB_umciAuhM|xr2leZJ`!&mA*UsYraF1y-
Cdp*7`f09}gvpo6NKUaEl;DsU!c~5YZ)9HTaADe5k%IxRj-)~`HVCykk*o_yOQ0OoINFxlX3i)2;#F3`-AzjaJR;-
r6w7vXlRx&5Yr2cyTn(`~jiG!>DDzEC-Qv5&v(M_7zIxoLN9H3DiHD2$>OXcH{R@eJer8qH<_I^DdeN)j`f2M!@`isB#H{)Nl9a5
4z`LVNo_~RLVQUnED{GJ+Kq^Og%^>kdgL%H}x_sfnG9`Jx^=7iPIDPu5kz-56TRv(AWy&yZ%1r*?6-#lg-G^}DH>+QM8G~HIZ-UJ
b|z8MY_?o&_my<vSs6|KjskRGRl*rscAJ#-
R~Y9Gqt?VO>(Q_o^iSv$&M_4<P?{WF`v`GwpG2@Iwj^QP}%fabDu!+ot*@TQPp7TMw5e3Re>`kuXS4R-
5Rww<L6`*uYLqr5tK!P?-=iM;#$?o+!t;CEKcN5-
KBEB0^?HTQ&+qof)fs)pJwr}1~PzoBjgJ$kaXrVwEO^JupU69?$Z+;a6v5sV#x1dpB`^GUH6Lai-
(dM+(E^!qEx0K^mmZp<mN+AOsK@>=N`>&lT^apolpIDk<K*5&5jx}Nu6z>CN``#hQ5p=-
~c$o;`x{ERHr3rWBVgbvCgX=No?=cUZHs~KRZ$eQ51`@*S;roc(&I<=FXQ&NRdJ{7bokpdch9R%BP<>&kHY?xgkoIC%pu9Q7y8M`
>h5LuRi{`%i?W4aM7dgbqUD-!uL{PtJkyz0C8<;9QAQ7FE$f9tR0?y*^S4P{;UPO=nVe&-
Vxc69cqtX=$zt&Mnh#KuC^nD~e(hU@xe`C<nZ{l=f<GH){bw|>fUl~PLCPlZF1C0?jJ)@#hCO>SnZ9{l()KjHBTuIsmYj+A3;fAb
4JaIAOj_+5{`s`xQn{L+-
*enS!Q;*(8(8R;{?%ikv4021F$HyA0d^2D&;_}02vB)OBn{eMSRdn)k9XV4>|SS8o{T~bP$;*_Mn^S}K0a_r|-UckF?Iqq-
&`ZO^R?fyHz`7i$BFaCvpHD}oz8;*<)>F;r*x&A8#Xb&m=rRcfObfMWG+oHggP+9&RX|D+Z-
t#dAaL5;d4W4(;Qa!_V*h2N%<t&~m;O-ucyPl3th(WYpoatWtdZ5uOk0qHkK@a*l%J%m3S(pU4aSC0q-
fs2wsB_8UfkZN;yka#jfQ)iqAA<E|2Qh@mdba(W0>)fCqQcIHicM!}iR`<QJD9Pw0gGtw5j1+t`ENwn4e$;g=h|&_<?OB>>+is|d
5{>PJB`j!RS4R$y_!6g!okTCif($hNAL`DGG;`cIvHypRV~dxv)&X8UuHsm6Cl=owH5pK^?pluHn;6j3C>wQ$}W8%v=00dU1`-
pdx5EaA>WC7G*)D}x3_6~D*-r`XE<se{g{x-
Z(HG}Yofyp_~)ssQaOUhbQbYPy$L76T)BVHtbAYB2jjfT`23p43Ohb{J=X7wK4i;6pB(>m2EBFs=6YWWsVB(mw|5_(G`fo!>L;4E
eqv(jc9jw!lE)EHk=Bu3v`c@x_-b^JPRdD5+Tj|DT)$+w<{2k%7k?JhRzFE|I5GUp*1mQc@f-hAMe$_>7ynX~0299d#;-
PwIB(xxW}(etJ@VH6&+k%Ksj<df{DaOXAKm8SlYP&ek5&Kr7kS<wMKZ*G^D|&m&!PCMAD%c#dB5`^<waaS=kdJw!)xxl17yS&a^L
CMF#PtPPfUz6Bkkf3EYq{UZQ5`Ch9JI5!;P=|n`Yg<H|)5|U71Rs>f_?CRWQuGNq*;}JmvADfB1`Uf>=H<O(W9Z_*{F#*7$i|(!N
_!K$pM%Ls9*0YyBHvv%U3u^jLNIBP&pI^EiIvYxb9Yti)LV@#`=C;@^ZHd#PMln7y7k<0e{*TuplG{w}e+C2E>gjdU)gL*`d1k0y
?!QnCg&n&po8srM%k&$c}`T0>UEa!z8M$m9ST!KEJ0==H>41(lV4f^W_(R8MX}Uz7=0JgA>q^qnV$*23_*K=0OD#Esv<&!!lhAzW
AQkze^=@~Vd?_XoWaWV$e@=%^cTbX9qD-*Pz_#DveVR?6E-
bq<<9yrX1rJl{oxWyB`1vHJuv8r#eT6b+zqMn)(YXy@dDDOd%j_}Bs?+Jd|?x<jy{_(@ZMjuie`MQ@`Kv?#Q}yd#u@NhHE%4|hbs
`(8%=4cU8vtz5YY<s)&|OO=Fkue)voyXY5|_g<bfBkXN1Ggf$a@TTeg;vQBl;7cQNo0qN%NSMlmwv4m5Vqubn&)}J*h>0+Ed!F@9
lLt@Sow&9er}%c<#5`MtLX_77M!`+<PP)+jWE$_P;#Bu&&!pxBTLfwdrTO>w?aJ?K<~<%*<vRgXVs9;P7SBSC4;!JJ76IEr@Efc`
-j{zkdtfkfa`}<|xsmsF`}tL6(E}p#`Nf~@llH+$L@X2z9S}y8|K`81zLGYF{_`tu42tBpKcHDWLki!1=Q~CVJ1Sl_UVZ{cngoq{
`3(nYKJnx1dOqrSM`+ys{03_8_s!`=7D}Icfj?k#U4O1d8{PEsx_|xc`C`+4>z9wlosI72M<rG*w3ZCl^$(gyi)Qey=hKbQ$C~Wo
tJQsY930W_`6!Chd*Zi#OX#!|bAIc`3WwuvMHBz}5B(gCs^O|%`D9_A!Qc8Y3X91WUp`lPOx)^oBmSR%654Ls)ie&1@~vV<_WJd&
s)7B@pMU%J{>5MXBmXM!w#>?P%vbjIPI6A=XdYykqH*so>1c*<KqA?!H#-
168gzg6m!DOS<<3^?SQtp6Cu8`SMrI|tZ4Tt}nM8nm>-
YPo=hlj$jw*ZvbaXm+IMX$!KMVwbIP36dTYe`%k4N;)&c~HJG40?Y@HQZ*i_*1`t=lK&tKsG(go){ZryAxbs+%#;Mt9G%pxq|mD7
9DLzu9+1MpmJ#zBPL=p36qo7QRm`c)E)haLw)@PViY%UcC6k^HX-
~Y7(8;<K`woPCq<n=ihN(24PBpZzIyoS1@(~Xwi*)H)~0(q}Kb8E-
<|ZLo9`rx~=VmeC_wUgO5aU!2Pqb&L@4?;5Vf9kYB{ZXDB<4O|Sn-
>&6oT=@YECfu@CZ$7zx{flF%o1pU4+=ldj7JW1}~7U`>uTJjKCefo2!fntb9xt4OqCTv2h1yYpHgDwUwooFaAcUA13FJ}?BJ$|8D
?IE`6gg4SW4S@oKZJ_>Sdg~;ZSYf_mCuIw}?$q0M;1?gp<3(pFe)$jgwVWEt<Zu0LfxF}gf8$fnA@Ii{s(<@mWR|^}?Uny+_&(CP
Z2s?G^Xwr({560%H82yUUHmgP>Oc0bBiU7K2`-
2MM%W?Vdk}&dNC+oDc(eNEsQ2(jw<i4~2oP}JuOzFovXXScKNmiQ(!N8S4g7Dn?63m+d*y$lrk3_Q1OBoKIi&ay=wG?A_0G!}_`B
0{SLS#fAgtT=<*np1pkKe8n>cFhg^ylN6!%+uT|c*?v51EX%$Mczlp`^~uM)jGH3#(dp+hUNLJk*y9OeK&p1@y9Jm;ocPoS@toym
EVi+te^+l8BH>jmg<y`Uz0fajZ~4>SArdL0jU>4{T>3Gjb@E;<UHZ{+$jdqF<Xue1VMCG8)6{l#DWBm5dpa#t9M3mt@S-
@AK##fva;GZXSngyzY#@d7UgD}C0z!!9EATx1?rX+MR?Vv0^?rMx$y7)<Su=-|d9w@4}6w}^O9ejSg@vN%qTN1xK!cWHd-sf&s5$
IHDI8uQGc(}&TWCZgR}G8CAKiHL`L@w-?1GI=bdm}1zC$8)=5E3|ahXHTDx7{0#fxgF}xd(C{T@0pa#mFt-
o{0+CwR5lpmZ+LQ&ieoT4Vcy6CE2)*vYpYZ32@fy$++<d-A7#eOC&ge<O>z$QygA2R<&_-H63pE^vq(?ah=WFXt>trt-
xb3d(tvF6oWy8G46r@I98%sZeSUV%A@rSR-QJ!L^YP*)wdk_}^yTvHH6*uj9V@##BWbWgsEAgpXJ6B1;7pu~?v+40XC)?|dFZIdL
q_PMR-r#%H90g?;2m$~xz<OXtJAVJB2;`fcGB9fX5jsdkb3u;<O_P1r?qJabmeF3yT9_r-LCwq3bNu%(iiLpws`Teg8G-
r5p;`mz`xd2FNR9&h2yg7a|`tQ|NNmfZls=H{3;Y=>HSPTtIM`?=geo?gY&D1nzs7lXSf8}@Nn3mekhs3jwCjy&n3^X)1SZ}%CKx
A%41MJe43$i1N=(3xYiAQ0emEc1?~|3`h6acg5nY5A<%b_c!_$zKjSHjuhy|{*ZH^a9XfIx?APLI8k;X%Mp#|K{Q*C~d>2a*<QU7
qKbIq*{UGw|c*-
fp6XJEi|4L5C*Zag={PcwEx6@z04`aNJ1Uh>?Uo78CSc`$aKE{+3{_V#cL<6hU9O&cwx1X+iya4_t)XD7${G(K}W!v|!zKIaohIh
lC|HfbZ#XrI?`k+Wv<4b<seK@=EEr-hR3Yn<EtFcQ#cCu%1HN0d8e#;~}ht}PM`*YNjBHgTv@uhfAlH2RG(k~)yHcRCOxCmx)@r5
iAn1D6WG_rQq*_gZuw47@f7=Ap|M5Q0r2zlE3+w+*UImeCQ-1kF~WH_(kwN~TgX~5kL`Y?j7%?{<OTdOecCx(|MWX8-
oUItv(M(20McXP1pxfrI6ohp3#CKif{_{^AOM>j7nzNACEkVrP(OxMDdDD@Vi+OGg|N*OO-
{dZnzW=2)7h+7r*pV%yU8htmQWrU^at$_YioZVkKY6?31lr@HR6H*c2JmjX_yt4d?VWkc65W1L<-
^O|ed)aK@g{;_OUoOr1HG2LoCs7(g-
y80Pl^?YkwRO65m&#momK}mWK2F^tNEte{xgT>J;83L?fjfBmT9}pDsw+{e&>>GpXrPvykr$}k&qJ?aCt&S^@scYsGpwG>$UxurE
B`j)n+fZ*xbibgys=^LF8(A+S(H>-EByLX=Jb$ez_0984V1^lpBw?{-j5$YS<>8d?&)^%4-
>bfK<~i*#;Pn!sR8;3S8G#8VV3JS9z0ZI)I^Zqn@oM1U_YeGaT=$$0l+`=W3e2-FZsfB`+f)Y!Gr%g?Yd}J{%3DitA{`z;uMP}-
?8z!|3&rW2NiXIU(F(LX#w+P!V^zEYH{8FN8Rz)lRE%@JwC5c#DKn#J$9>s?qI))2xE^?w!!``bJ@M_YXf|Xef7M_*Y$hB?<$GAo
{tSTD2E?lep)Q0*D<jz(1#e?p-
8%Y9jD1~O^NSy|Hd9^pY{Xhvt6TRh6(8J*$q3HB22?S{Q8T(_$MJ06zi>o5seOM7QMSkI2FPZ{z}Fu#$ExP$X2+7&_b*?KWFxdJW
~uFc-`X&w4Q5bc_|?;mNMdyQO-GGVvi}TK9A!1vV|s!-i7i`jc7zU_);e?zv#&cMx$cc{XyF@dK9-l{j3*9pop#i5-*w-
VK(m6J`w44g!0g6;%A0+D|z(xAVumF!}f)Dnfvay5!T*;js*&_JA2?Gr!)t&3Ev6+47SuhM<#cwnwO-
}aTvZo9hgt(7WR*LP;7440_N_Aeb(CxvhElhZ^<_wVmSQ3!p94~pNyH(O>n=7EI2sUlVPQ)4<7zvkXt<MDH33wW^c<))3}xR(ujo
-(eZ@eufX#18z~r!oXwQhX7J{enqRRDL0d8ux+0yyM>+-
ghr=_hw{v@KS%xXZ`>l;31?w~m4|j{gH;G&e4LjF0;MOJYpJ4xp>x8^K?k_6C*l#3?VG)4&r=TwdnHs_TR84NfpaXo#gwhhA<$dM
<@H<+cHNEn$-
Q9$Mt)>f~bmvX+2S;D$<B9P|(iqgo4u)GS2k?*5fO5_Q^T&K#M|#6(K>yBeDQgm7{x=I|*7JBUza<)d{*m?T`U+2(g%^YR8f!JS8
|u$1|Es5tqBz)(CE||}c};zdvL397B7{8vK9r)e6Dq(rp9z}%3FgCgbAe5yZGpZ+cqq=?4;Q|<c@dftsPB=i{mpLq#h(N%TsY1oF
8-ysRlo%%&}XR962D}r0{RQVXw;NcFMQ*3VTfKo{>1f|h7RTR`*^HK-
w4c4YhP*TB;$LXUzSzd_bqsSm4_AdhS7}cP%~X^;Q;nu@=geGxp)2kMourDR{r*<{Ka4VBmCm66oVq1rXBj#V(`tS&<GCJD74@8D
>GopL#lVn(u#ACR(&&@s%zkhaU_Hntt6lkdq3Oe`+`@h+aX`k<14=hhfTe7(<x47zL~yBCrsy1Je;Y!Y{fa8ziuAKL-OOK1BPb^$
nj-|Ai1~qeAKuP2c|7HzC~vS{dzs~@vf()gGyO05NEDd@DpX#uZI|R4L=0#Vk+&RI!t7uqn=#|3V%ul-
3F>_PG~C}QG%`%x>9Ua6`w~H$MEo`g6HXZIYqY*H&4^sXLisNEv@0*eGYhDVVajG(hnGeomq62O=Kmpk4JIo$l>q|)ppc`JU2pf?
=!x6(J!Y-
GaMOBY)+xrd&blUO11zmKZ7^Xr#xNYlY1uD%}ETg`*o*OXA~K^Ftc#azue%IrO%#ZH{Eq8X^BYZm&q2W&HIGtiqrYpavfI2nzX6V
X5XwY*{Q^pzneL*CgUMo`~!jfj~eS2e^AaG3*oW{`U3A>orMqbziWNaV^1!AAo2Fu@wfiMAEP|p0WM=#ey-
;IzTSz8pUL6f9!(t7*YM%f<<PJJ{1{9>R^{WuA2xSK&dM%)a-D|axfcWcH;PBK&jb(jA3StFxEJ7eT;aioZ-
M@jE<GA8aj)O^<2f+k?|I>8{bD*5`v89oK2#r;aq%xrhw)lGz<gCGsLkh5;@9<&5zik;dYv!w6Lm9&<hp)iL#c}Dpg%S(U!^|D3;
#6VnBP?e`eUk{AEniHp#O%F<v4uApZ{UCCuaiYzwEblye$UwuaJf}OD($IUsYDTWdi>wRwK7vwX^H_WuADGUmf7@28sMP0rSz{TK
o<J<T)Xm`cGlrfPUpK{^BqGL2&D*s=LFjjFpJ)p@Xz`lEPoFa>TLs9~8{IH7z_)J$0D7%8FGQs0fUmgZ6rVvk%3Hw|nB=OVV4BSG
hI&=lLyQ)12Sy97N>_i+4q7*ZO#^NXUIe0Z$|vhF=vS;Je=ijJ0Xdp1tzNy5G9v_0A#OhEvleX<E1Y3qPd!GctJoT8UAEG%u177t
YSR`%22Kt0C(=Le(vxem%YSE%@*YS-={3DECfuz6M0O>%Qqql{pmU)X&+-
zC7#&RjLbzRRqv|PhD&&tbIipSCrc1F5z&=yUM+J=6*)U43bLjBR-vNDc=3eyW9b%&B{?G?XV{!E{`5zTc=xFMj1*KU!K>^h=;Rl
YS2?SUwh|mIzrMJJRv`pG3ZpNf!Y^wGnCXIOF~ji!$=-Z3EYsjuNvA=GYLhtOQ(Jk>{BJai#z#i#U7Mt4)hu_u}*sm6ou%O-
@glfTb6dd_(iH3yagFHz^|yGj@Nkc1KPA4{)nb4{||6AJWAm2WC)n_@>{UqQI*srV$#>o|A-
+|9O%#4y)z{U2K;Bet)tfJfFJc5+4Hal@K2Cg>b4ab!b(#7kQf{An{D-Aw!#mvpIFq0sR#V+T*snHNb|ynN{1BOH7ZcQYsUwrB-i
m)zrZ(aW8j~=<RgCoe9$tycn@8F-JjM}{%ifs2S<Yx^i~4)FB4UAoelgqHjDUH>Z`f%smKSXJ{5o;b-
^Ht1MrLG&UQM~0pKTjQ{NGK@h_=Y&U@U0`k<rgU+!2m;Qz}r##r?@m|t$i(Wn4ERmz7XFa8JWqbL>~><H$^SjIb=4(LyGZBp)eS_
1t&lc=dRuz&dV7k}|@_*Z1YB6IYW<{+ErWW{Gv5E$JQR6{hR8DS}7>OFuVZN*o;8@XOc8n~FM54U^YMqnD6C=gt$iWS-TX=WeE#g
F*hy)FDR{9f!T6*iGltlNq-
D&*CpuSf76iE7E+@xF$0BgIYGstkulCMz^QsXoBjbVn!e<$r6M+4v%*x0kh^X!}ug`%F_<mg1V7>tPD$dTLDdBaz37=R;{3J~ANi
P<8DcDygqQs|lkWmR7~isf-
0Ik6}N+8a6P)n<Mf7j;kca+{9~F^d2DS5!81T{z}~IwPLAro!_cP^m^fqL#wd*ibI4w;9=SIf%7@KCTk;xl-
;H7Yuk4GfXYuwg{t>=Ql9$q%t+QQ`trN%%(^@T8MVmy@q}b!|A<Y{U-
&gN*GoMz@9vbThMjskBRte#R2!OmteuqG?`7$1xV^Ug7FI1fIwDh8d2ezvivWJ~P6W(rNuVECGM+HL=9T|zDN?teKLyT?_!ohIKE
0^=VSUHQm7h7gUV~Y^@QHL<8>N;I<agZ8;TM<>Ryg$*hh=x+Bg>PAALPN6-
w~)*JW9E)Z*oIXq4@LqeN6OP&LTnmEcT*kw*bH5*}zk|2Kcv=WpRI4<i-
Dl+7nLPBCw0UaO9W!96+B>slKWpO9A>{7d#4?3|;rnEyZx3fIh_KmV}B+2I$j2+DVV`b==Arn{g#j9}E>UtN7y$`g?&EDPMKFjtj
H=ik|?Vba7xj^T>ccL`5VF1@%R_<d+`Fx(ojX%Xr_BDg*osVj$=Rj+^!4^?p3S`O_laRT}8?`2vDrj{*Ml5*HCQ1DDtHVFF%2OP&
CI$|q-zERp~4>o5M|-{6<kSNZ*}Nz%H*pN#478`{E_7H1-{+xo~TBN|#lAT`eJwr|ZKv9N#@JuE57lT!+Q)*nCpm=m-
j77K|_@%<2CdLF{jj?i#~+T$#o>#KiX_W;S<uT^y{EM~1nzcK$F&<FpxrB$F|>&Xg7S*o3)!q;cFGpLgzjj*EaAP;KCdTWH}QxDz
^fkhb;Ysd}WBMiUOENOcJcZg-aew<(*G92LxQ%7x;2y_Z_hFQs4v@*;M+GtG{V_5OpE$+nCG9agRklp=Er9*$h*m;cUg-
@_$YFek>nVPESsbaI2@?HnrX;#u<o+h*h-
PGL@u^$OUlLE<!Si)(i&J{~Mz7<eimC=n8g(pR@9}&`=>D4%&WPR?=%zkVLv9gJ>g4C%A+{OAiG~ISBcmsOrgvrv7>bMy6(R-
T0wlH5{I(6<>e#eLxv4<n@-{S|8ifb_cdvj=dd@S{a57(cP)o+Oo@+Yn%S?yf;w-
H|Baq>^FpQ@mW<nd^({4Lx&wB>+*5^h1OetI(CUpGb;KMxk<=k4yPCg5MVGDo%6g8CfWxtQgBF8-nfkSrtWPrqQr6p=+h-
!N6kcU?vw`0HZt<L!;t^<yy)%gS~^{V`o`XDI=FJWmEx`%Eu>R0-
Z|@8t;i&tFK&%jCtsB)1nKr~&oGLQo@FZgqeU!5UZE&!4ck{;MLuU$@|2%6g#vb$_D_N#{6R{FC#aJ7-
S~=zr<mV?YKK=quX%+nX`)$KXCih+*#we?-
a4(Q$bF?r$L3?&lB8=Ex)N%j^Bg(kXi%;BUy9LA`V|@ZaEtw>CX`pl>WJjGo@o3i#V7PNI|i@vp!5i+>Zms)bMQG$q!7JVq;zSrJ
uuLXQl4B%3wDnf=HG8u!$dM!66@oro*oNSIM8R}=SyN$CMYjSvPaV=scpgoNP3E1$mk0SnXsPICUq-eFgE;8ld4-
!H*pFc}Ku`;8k)O+RTIxAej7S1P{GUIfu)4DSaboOIr5HS=NhcLpUavBD>LJW{n4Hh8oz`cjILMZqTdj1l4~F3zcKT;$DMWy8qf*
yJ8%(#gEJhfnPje(^W$b)?Jt;i_;DS0|UT8k3RFJ!RFzbUsdL6szxd3gbgUS~X}JO`AX#BPn2GxqR1t)x=MOPG1o+I7bl1gU<~z_
vW!U2B~yDxU0H-
B_a!?JqIG1?7|9g#MuJX70hxSSc#mKKHYlAWp`Njnh#Cg+%iQD<Ng5q7j=wDynVd*h0P!33csccKMHL$QYjfP{!#aB$#LpW|IS~3
tN`fWLxEdv2?_9};Eprl6QE!4r@fjIz%P2;uw0vrz;P|g<gy3;M^$g$h^z<v%JN2{ip=Z!xnU4qrU89}532(1fc_Y(;-
9DbeF6QR>^7-AT=`up;5)%E-wS_snXs!*1?H1o^&=0OlryY@Z{)*7X274McJC$N-
!8ZxF>0Fc#gF8IdFmzs@RQ=Z5jkw&pK+u7r)>fKqD6d^EdGN2n<{57*2^=%&x*UPKOW14Po<sdHw7I3%3*ZNd{Do{LvJg|ZwUOI_
WoX~{&oHNG|5g%LI10`Nl<|fBET=_W6yjH_PYqYj5t7_!MXGiAtjhkvpE#*1gp5-&!)=`^+<N0Z<)R-
N^2y*x9?}xw&42x#Tr6twoR}fCVCpx{l@>{*I)d_KjL3fy<pR`pq$$+fdl<9HX&Rs^Ig1=y-
vZ9M|+)}YwmiU)}2rrZn2?@h?R~7;bFjZk=A&T7JpXwJ3@5Q><9@n6yLh66M6#N@Q)X#HZ<Xod1f;lMI#3+$M<_?sFr&|9IbR=<o
2P1HaRT4Hd#zz!WYRLS>K@m$C54@-8=DC`sN`qranR(E;Bx3G#B<VI*t;}3+~tTu}brvsfiu~jD9AAa_n5LA)MZJKhQ*dg$1pJv-
fSCAgyVO54Mt2M$*JoSK;!`onC*Zce3uM1ClqvCE-e*YeL2=a@^W9TNmn0cked6T`>G{-
bLIi(TSt3+^k1p6>EJrZ)efecNYqlcTxC_>>1>$3psl*=H~P)ln>oI+gnIg0%GukI~$O!sF(0~r@A%dw5Z&Wk=}s+(WyRLYzF>IB
38#Q8R*a1eNN{{M1K9JF0UUz-xurp^6KO_zz3&Y*0(-
@{QJ~C3Ip_YwC%|xD|aCO2j9ni$A9x((~^t?*l*kz?Ps4b7vLKTwNLsXg8f!l&O$5jS1*jy9SaQX7e+`saB6+J@PWN4=Nf_fUay$
vbW|zO-
@P1pX8^tmmHJ4x`lmnCc62dups!acK{wkk*#E`T(;*O`z9@3<{C52_1M^uNJH75;{z~9RwqVHD2=o~!mE>Lrp1<WYcBnyrilcFiy
Mz8)A!SYc9-8a=eJ;Ydqd&p>`&Me;g88#Xy&HSxgZk-
~9Z^Ti7e4Fk_N@A<zV0tlgxb`Oi~q4=Ck$9j{`{}L8evZ0`YP+#kh}nYdHhB0TJzJ7R8yCWZ-DQ#F>0>TO5pv)k4E&>KmXpp_=|r
O&!$zjPleJBfzjFgz3n#<M%8Zeim&^oV2@eKIA*@<ipDzK<pL9n@V+lhMca~V(5E`b>ss0T3Z}Nit(!U=-
V5k^CJ~aH5J|b36?_kQrS6R3K+!8UVS&YixTPa&q(z0~9{ZRJE6yTTLUVVOhLzCNpQHI`3`RD30#eFIcWz-
<)XxD|W%zbXgQjuVD`5ORdQEk)cPqNiDqNe{J%;H|;dgzvxD;LDNQd*mv^o3oxxW+0^eULO7fkcfniU}YobbSB9`)K`&bbiwXL6z
3D<P?G$lkz}K{;YRxff2sWlPd@Xe2@m>MnL^dC|q+4y7sxL{gkeGq|Uj4YdsQ_B|F8{v(|@`*=vNXzHl-EkM%=mHF%E&va-
=hAdZp#qCm8IY<ThFTKGw_3eSbpyw3B>RkEpX(S|MMd_8_Rj#Z>4dhpajUIl;Rbalh$RzpWyCA<O=7cdV;1@hMca!`8^G`O^c&{`
9^HJjJ*$$xs{-
MXlQarEo5k8kH2m<)U>Ycx9iU|5suct3;)pdWqIKw#O2jKqvSbB9G*gsswEn{LppAquHE;CVhT_1OE$1LkI@b|60jA?`YDyE8|sq
~_Nz5$cC?x|h;Mig$zZ3=-t@xrniLt-1ucV*Sa(%J-
$Q&rPvZ?OMFgl%c^FMi4D>ALP{+JO0Hx`sv#%s0Ezq}9m~fcjw4NtFWhDRL#;DV6TQ^P70<?>W%#yDQS!cN_=!O9e6Y0{)2aTk6u
^^x}^KnU&M=CQX1}igUMz_w{^}`Zb%y2Hy|v?UiubHwXBaJC7Iz_>S|rcod5a_#bwTuO|81|MeGt@sIe|>$D-
4L!a1sYa5Z4sT}cP=gZ`F=g4Xelacg5-
xFs5Y2t0i?m=zC6@HU3>}&WVq`sgN!Wlw$4l8+>b`9|ed=a8%VGt#}@QJ``>hmpa2Yzmy7A&&;gmQ+n?l|=dC`j-
jIBmUe>`<%Nt~b*{EBGj%QH<MWc+#ueGi&3%jFs$P!j>vo!@|1tb~^u*%#2<i?6^(>T{>hZYVYRJU(D%QiC*NpEL4--U4f0=T-
$YwF(Wk>V~!!>K~3oWO4bxXQ_j=r#esAdN~!T;qsaw&E8#pZE#96uIlq@GjdE>m(0Pdww0MM2yL|)>Ka1GFpLsvt{WMXX7QdN9Y3
wHtZQL`Wjnb6@ip^<=CBioW=3|krF=yuDPv$WXb?^oF#XH13VDb;B&s7g;{SLqRT&cDU4DgphpC64k+=0LP4I6X_%qJ;s|6aa1;A
gIC_W1PE#}^!I$!rJo-Ry%vNgVhKidsmfhz#}<v+w(cW5A!5-
3bV9_@6#rY1lIc{6}y@{YyCnnE&OoHC*Bk$p5k`1~Hg_<_haJ$3OoGk*gWc7r}lMmUoBge!a%)_a9imkAVN^98#R0q6GWBSOwV>8
Tfl_jpqq8aR7aWEu+2!{GCMmP|#s<fIfp9?^x5fKmEt6T7SRK8mI5uF$AuUBlG-Gfxm?Zz5C-
mUcVm;cuUK>2k`eDAduRD`X9@|XSD-
;NW~uW^9l4JEDL}87QOxSgNxq}JJ_FW>eGlhya3+stA1<v<H8?fz%Vo*e*4D^?tTnI0`{+*dtVk{zqG(AUV`C3-
<iraT6jM2uj)(cv+XJVhhKm37yqXJ^;Ik8%KN0}?1NBU`TzcCU}M$qPTIJi45ot@kz1?eIK*2N7f9v_7fy3hj8F327?4}jw-
Jdy#0sGr$L{^66)@!(*3vNDb$)6eN%_D_**S)XZadbRgfQhlitr_(eMX-iS3agRDxDi{*2LrW(GIw1^9aF*xH%b)R5_98No7Sfv3
=Idy=&kPI>EH5AE^Pse)f?NSBe}wPf)gj1Vo3oFYa&@rt2s3ank9tnp?19(IQ6Et8^x4d6M>F_Y+Rx)6NFUJfDWst@m()<vfcZ^F
^QSI*WZkG>{o{%qkmek)~d}nVb?sX(<W$yD~2PN}o5>JycI|`ch@1icfe5f>qXzqazhhie<-
`)J*}q@}pRZ0s&c9e&vYffURu>`Z-~mkjQ62|HO<w!`wp`epK{s$`;sPrAThpXv>fPkPAcEkLt?*B~{Z{433AA`8J;E4)k-
5wVYN4=D)sj3OiJPU4N6l4ld+B{RL5%YX1QERWnU{%R&FD6^K{O^C94GGt`@DL<4`?Mri~K`0s9-
`|bpf2KNUC!G5Sc(BHQ(pOm0Kgu1C*LI?0yvek$)JVXBJD@ftB|M0~&ZyW6cfA;Nu%VHepFIX<2iIe{EA93gQOfIkULwfQf75FbX
)w;oV8}PecCdwosL4T~U?1%LEg84Fzgbt+p=@V`KvE3QydVZ6CQhb|S_h$_{j$3g5^Z$6~8OAKX`DX)XIWXUK@ux?kc>S+F%II!o
jo|sTMnPcEAC&5J-
nlo}uPl|(00%m_Kk6QN<u=Hm|EQzXdj<X>ldfnUb$r460Ft9vq?v#C^%sBfZ}3ZPQN}swqFrI`)L4woP91JSVUY1rG)_jUWXncv5
q0ngs%&D6gadw{pYJE4MmD2S5tVXRy0Z>-
l35u~Q6s}N3}v}!c=8E1P!qdcgEI~lkX1&9Xw$+k?(D^in*174wUa7KjgVHT8huk7s~UmlNI{b~lA9xZGvrdxF}iV}av9PaDeV!Q
U<vQJ=)#^5ii*%6wC`mta%{najGRU2#W1A7cydSK-
E6c?6UpUT)z5EgeZQm#MaDC9I5Yf=#B<Y`wnk;yS(V;^7_Ye55N<3PI#11`#>HF7?{$ibYr%6fA_OYmK(30jw@<9{6wYD+EAA^bT
=^?U!f)KqpuQ&@F-
w0}kiYfdAw96|!VlBMsb^{Q0DrvjDAmcpSUu4lIOGk$FNz@Qw&BWu>Q;yC#{v9mQU(1&quGgB{!Irk{=N8{E!a(by(+-
p6j&ha9QX$!zWVlN3g`zaGm{?K0OqFzt9i=9m4Eq7O}k+*{40Og8_kI`@Mk&{fA;M5bLD^0F>SxpfxaTR>80=j`i@v9G3TiRe~pV
PhHV4<nRGrW`ho!d6O4mRY0qD5NpNbn)(F7A44&$rC^UiolQuo7E^k48H=!c-
!G1@cXXE#494JsfR9jm2u<QOBlM4?V_+#k8+azTFdEI|#hwV-Qef!0_^37P#2KZZzb`1-
k0QeuCdApE3@Xt6uZJvVqpAx|JO6B8qeN+DI4n9|4e&DcirW}Air4R?K$$`Iy>WH&bVh+$Zw(CV|mFxLfp=bL60rl673v@ey6j1-
9Ok+-
gKGNaf9Cga{x<8gZ#DtxCp#Rjz(SCma{5SsMFa8mJN#Wpj*qh@WG*qDQz;q9RlV%wmeofsBMx~XV&VBki7=?V%j{)&LtlLx}6ol>
=49E9m<YhQ{o&QwaLxW2h#+pxQtyF7|kebNnTU#~NIc}0tEA@;lu%kz(w>G<XGPZQ*n>CB!m8|^zR+W38!YhWo8~gjv4EW`)mOAg
#-GSRLJyEO8MzD(VP96p{ed4u<-H+`Yi*+G<Dna*RQlUi(k1P9GX@C!XAST-gebyR!qgnk#NE4D!{2dhDr_BhGtg!IDEV}byk)v7
(=2k(Gw7FcZ#EF2%FU-s9nQ+#nyy2tm)j<ql#_O0uVN^1lHQV%l=mqZ-g4-
dOc+UZUh^K%%hV9C4Ik%V|BEP|W6#=h9mZ+dUR{J^B0)Ao}aVnqHaOF=Lr}Q*QT7XZM?`ZD==+n8r^@PI${_I?LvC8kSzhznlmOO
v@jv4wO+ywZALAf980p_o2&(g;Y>@R-
WHN{qB1?qPkm3kiN|5z*~97+lLQ!y)ksXPb%hd6=nFb?`x!s)A@Ljm|VaZBR#Kp)5#o;h!%3h=qSp5^)Z=@U7^F{IQ0$6@?cbYQ+
%;}cS^e){&4<7nvxf&C}!%{HwX>@RVIxXh*%9B-
7T6*t%u=od@3EO{`$d_nmF6)?~za)P%PTS9^QDrrL@Kj^^!*PKt~1Nc!PJe~RZ^ZzZT`)ew|{I$(0>w6b~KcZkOQ|kThKSV$9#sU
8<hh4J$g#vv&&U2;5M?AncBy^~)2mLF-=f1BE>>qRWx7pm<-
}QS0`7k}uf3jcVwFzK8?#pKkKMw%^IVijl5%ACYi@*4bf6@OU?mZNehKsK>y(l+5cpVjd7in!r&B?9luAef6Ph)K*7AQ$R+S=$ax
*X?GbAx*_ua`nU$6Ym7L@Y(QQ8iJ9^}6j{?lbuTZSdMB=yOY1(UN@%?cg;RK6%Qn8isEhbXmRfCni4^=e+NwLKu&OhhK@@k|U-
F0et;$NMZCES-
%9W>MuuPOsHqyuexT7&LHVsKVRfRTFz3F&W#kAA%b4KfYf*HG1Nr%OonEO^3PfpKIKMY^PM2#x~FEI)Oy4_@!pM5g3`|XvGi>-
qPBt<1;0It+79cBUkwYF(=55x9O*WrMe-t4*w34-
VH7t~8;1DLh^WUa|7kPZp3H1BtXMzH;C`Khu#v3|_5}O`g)8ZuFB<6oWWH#mnFRAytkb<H7)7uAhZFXOPkImbbHv+IdV>DfQ*a8k
Zn2*}qm+FX=o_v#GnxDsoS#ZueT*`gKkfz8No5`2BZqSLT><`vtW+uc<Knkh{*Rh|?ll_Z-
>Fw^C%*VeY?$`6RS$qKP&D}6;DY?!V%>WH$1SCTD7UHsK28feS~AG*oIFGy-UIW!5>7Ir4*UZPNrocytAgvlUxwI&{?@L%G=T&Cx
r@IMT8Aklm@md>{4N6gskk9==kx&nQLns+p)>~gN4dNn0eu83(9*c^pnoUEv1Q)W1Mo9u+1(oW<KxcBqc462?{~AI$p`yW42~h3v
IF(UM$Rm4%H5xSo@DK^j{*NW&R8?L8oTh#X+{!LuH)*BiS?g;#uV<MlfD};|HbFjKH8xF$2P`$yMz9n!{f0XCxCxGx$E5x!%shx9
lnTw{bqmh7k}|D_*d(ki+QlB>g-
`Ai!DyFJgj3kB)FjtVo=5Pok`PiY&%r)HJF=Wdld|4_jRN(i5KAaHU>(m)2;)RTznpQ;YToHZ|7Um-
+I7c)_dg;rf*g_?~fE?L$851-|Y<U6LJ*fWNno{=X!BQ<n&LjfhQa4ki*~KNj4d{vyUCpj>qY=oxB~Sho&tQ7b-
(PNWH5GnBH#DWa|FfyViY76byetGChj=B7NQ&xqs~Ze5CW{EE+6smd{}_lv#9qU-l?C@u!bcc@g&H+LY2{*HT`&(8kdjPe)H-
qzY`+kJ`FnPR!rRT}a*#=<o2*JW0X<`cGD19dFQo5;p%O`EUKVzeBz4<?T2BB=Rd1KmyRO8zugjqbq-_wfR+S5zObh&Mgt(3e0~M
&0Uc86wLqfJ9d|8;9o?ts<TBlz{kQvzcmi#m&8hk+3qoe`6!Xn#Z?CLQDKn1gev{@U&Ly@LBOAIQ>C<%ZQw6a9IyN5AZ<|JBNFBq
fPY2IvRGTlpPxU+AT|3p1^pe`zH?tN-^*$-
A4=EzbNT*e2F^5q{U&EJZMM+>|9C@V_KpAPBZlP5N;lvS#c$A?!!>Yy1wUvMydReRFvLqHaG+0&tzbui{;+bQbh4w*|Na{&!xBGz
KYzhA3i!>_(FrAnK>g2^t;D?%GU#97I)s1U*ZZAo{L@N4xIY%Frvv)wGr4UzySM@OuW;m(2L8T0Yb7fybQk^`tP?G02kM);KsG9?
SHJmX7`tV14EAT*?`><r`J3#r82Q_O<}UAkzP^9J{CAd06$AQ<g>Hpw5#52l^S~Cp1pMqT{^BqGMKp1-
G54n5*V7fz`jfV{3N7ETDw)@62Fwz8tf@%-xE@J^ydp%NTS#GX<-
9MfUPG^Yp5<LmA1kH=_7o*)EyCk)^4*|Fdd4*O0nVO?S~|D0eY}*@;Zpc*wdwKRTtR>s>YY**UvMjiS>I5uSI2}NO(!OiBNGN8JP
wH<pHAS+Uq5gP8GiCm-0m4#>?Pn=A7-Z<Dfib8@?>D74!an7-8!dCBj-
L6Y!b~WCE}aYbDoT{M!j75MY@GC=}^R#{|=TJw$}puTc2TE_stXR2RR)kqRRcsUw0)l&9{B!M*$l{ld4AG@4y+d)FX2Z{As^hlIF
mF;z?)rm0v;sg#Sd90|9+OEYqxl9Ra`xsq(Ob1o{g8AZx{FfAdSEVdp;ZU&58(YrTNKp2=D7h83IZ`cwxa7jyXnei7hbTu%moFL^
1fLHV1n;uR@ZAy8i|?`%rP!2ginW^XN8F#jy+^0os13YH~#o?s=QU*tY>W*$J_hdEfvp$G8yC?q9yEl__G`LjU$7WgA=PGX@M|Eq
tRb6di|zry4V&V^#2zZbYimNgL2KWycEYyI!<{P6t|5YV5(xs&n{68I|>cD;Tdz~5HngN;6FFrRi{x$vI-
2H@9}*Y_=L0sk_*n=AtV!-
6Zq+f)I4Nr8kFHIcyI*XLZ}qP5rWLqblwRh6tEr<f)dTA)A3vwn+dU!WiCS<Lt6Jo@c_j<$3M`(I2>h#!np1OG?!3v0O!_D{2Y=T
e{c!e_1+sZd$~zddaCO+5|))HmO6LGXcoLt^jGz_$iazvK(eCcXW4el&lZ_;3H$U;M>C;$MLkYt{5MvlTM!N;8em&cpXX(q=d4v>
LjZxUk;f$z0E#FQeG@OAOA~g-k0()oU0k#xV8>_q$S>xiaFu@*+INObn9{B~q}^HAfw-
i0Dx39eFk^v$l|?GlOzhdb*}6bYQW}UdOd+0*G1M4pO1?UGDvy^Js=YGIZq!`6fA?M5v8uRg?}P?4x8+p=?jW{BG_T(-^l-
*1AI~d5c8IRbQw0#!i!>SZSr?J6_z^F5Xb$h7n~9ZEUfBva{eaoW+vs>;3x}ofk`SRz$x{us@5>N40)|{tIh`w>r~*^QqfnHEr($
{AdqSd;@>Mm=~Nc!M8yFm)wy`0{(fHKs@f_2I_w}R~9V;>T5hpyWKv5`B#-
Y$U>BV^GhQ1*k2Oz+rJ35EMG77!Ux%;3$FY569p%eqU3LW>70WQ?6<dtS;_kz?6>cg*MmT+C(z%)nfn$qpiejkn%NC7zm+>TVvYv
T-(p?J^=-`s`aSWvs{!zTQWYT;Q=s4A7Z;~X7R+ZEe4s@67x1fCI-PZ?e1MN`>~O(vzZGYYS)>Af_OxiChKCE^I9+-
;l0pK1dDa#m_o)5(gM?+d{m<_Ty$cT=<ah4*Jc^<M?^ofI`I{sFU-
76&F%$y%KmAZ41^j&r5nkzOVSoCT)O|2Ozpk?E^KRxqACD_cZ5|7#FBayBJ@B~s;RkUB**tFSofWZ?!4`1;-
Ki*${_}UzhEE^?fB8)_PExi(f02DX808K8hYb$>zO?WQ{COpLMY|O6Kiq>JPfcsV-
`BtCJOlV^VSkn<dVQ_9{3ax@$$a%c{Q8T(_&1TNSQ|h67w=$5t4LZtATq272G&HoCk6C#kZ!rNXsoj{?DJuN*bss<EV|N^jfDd3B
4J*8cA~GC`c_Fw`i3GLud_*x!N;WNn-vuvtMrWnc>;YGlezR^1+UY1PdhGvv#9zyXjR|VwiAWX5o!Ag*&qJV2wH}YM4x}_-
6ajqY5j2g1hYs+kd2P%afsUMBt?oiR^;?1=W{U0=ZkwX2}N8>XCJkUYpPu~_vW6Qw^sYBqUFjLHs~oTz^<>+F8qR`+H=3I<@CZa>
!17$1Ag`TR%_;?Ab;|2)e|AWZ`2irsILL^aobUi<pA<qsA+6j`oMp-umqHP6JS4YmHRh~1Nkv#ErpyweN0dn*xlcNze&7S4`>SdC
$ccaJ+?SMe~enz5}+?PxTMxmWd`5(wku~Ae**j}?-_Rhe<hwbzIUVt{t+8b&bZ54fS-7t!zKfN<yS6@+r$R=l!n>E#qtNh-
)3)n<^TSSBI@Y)0{RKgVVFb*{zw-<j9>r9@2C$?VAOAaqc|_}D(&F@;^?)R!-
Wrgg?0v$PM|+!*wNV!Ccqa;);tO9M>YiMk#AY~>%Vn`yWhe2>O^uBKZ5?8pwH#}^LJ;tyv6RXAAYB4ICvcb{GW13Z)~8iXT?1$*a
YxTb-
^(F0Qm0+?8l#3pijB59yP2q2l%7CvUG`m{OTRE%p1IaQfk;djS}F$5!V>P0RF`Zg}%bS_p`~VXL=RbPko^>TV&dAew@^9Y*qf|6N
0(3)9X09WdoMO1MuJCnc$lVVE>rPmv3W0!G7xPPL$TE|M_qH#b5lJ5MBeJe6<+a)?KqHzIJWTh4H9|qTLO(6SlfqR-
{+4uJl(OsIj>F6ATMSj}=g^jtnUplAmgQ<UltMd)QCZC1KuiZy9-
Sxf8M<v0wG00<WtH25_LK!$RVN(%;s~A{60brqOx9fUYII>|a}6ryeR$@+0&fb{M$FBGXdE9qX*&ZR7fL$#m#@<bu`uX<t*4J>R7
*N!@j}rBK*es=MwT`^KB{EE0n>neg@X*Sq1&#n1*!W}Z6Kn)v<I>9kbiR}S1CGV`E7{ZGhV&y%4UR-
@9sy73FpCjh&VkpKCk)AwGmfxm*mH%^>}#qawYrRN|`e)<NEaB8r>Ugs_T)}z1viB4*I3-
s|k+uX2sr7qw&g{;{f=<j+3vZYe~`SW?-
#}+=o{w={#TG{Tv{FVJEZVUDT{DK(y?*#N0oRGu5qXT~>mOl$dyaWFU7Fot7dVu~FyB#rm&#&_%iwHyw)aQ8oW*}w{_@Th&3N69k
pFYB@z8~O^!588q)_B0b)DpWtxCrPIqe>+i#=icfoU0+;V+Q>-
UXZxZ(n0?Y(NjO`mLBLE+?sb*73dp<STz|9Jb%c3QYM*EfDgVNqkRhYhY2};h~|&qa^tzh)(YOQp9kcoEkGYQIQa92pATWx!dnIU
TLtrC*9`C*^TLm4!hnBq;h2;`Bp5iq(+(j8{V!G!H#+!w;Qg4-
hHEOo4>#L|yO6l>(NWLWks!bMXk`#$F9Gw*?8J}u2=;5LJfsIW+XDR5rz)2JuWueGU*AA~OXoDl+X8@JqDYM&9n@DjRrCXB`O_c%
#b5lZ`e8`=-u<4@>k9Ae9!hBD+Ati-+0GJot7hz(uY_BQU@Mt+vgj1=3V~Vc;d<<*DF$<|-
t(vvh3ssq(!{xi7d$NRanO~K!q(8U``8(SJJ7n$oPNIYab=;YiWn|c6C@+b4L6<U)=BI4wsx>r9J2}urO&wWRwD+XkF+~ID@AhJl
-@U@PmCNIpJ8DUM)<8si?V$BwYA|oCgL%OuZ!?N#!(PdWx)wW3=?&GbI#py`l3~zR(TJ6sFd=|))G$^aJCkh))3AMzqn~)&~&sed
@%7>M6&1(@*9f_Mn1&9`Q0;l_kbU10=3;Z0?bcI*26xP0eqjcT=_r>@`qo3<ODCEKX7$64ze%U|KYy<alZ}uPrs0_9RAx+C5&z=9
t+S1Fm;E2h+qFmE?>z9<j+F!bB2?_aaI|d(gyl<v97B{$pHR{GTT@&set_2I${3-`=>-
<Do&TKe)y}`CIR)JzsAq#a035yuGFXU_`m;VMsH4f0e*SWMynnbpugkyswBRE-
>E$MLMsUP7e4XHXJzcCuRt(EB};&RY#3KxZU*?-mkEX8z#oczZmPrre_>ke;~U4jPR!mu+oW;{@TcJK)g-Au{-jDfjRXHCo;6-
XNW?#X#d}VA63}<>S}ypH{097`)ZzkiFdwI{7Q()^={oK!H}#3j2jHi%L=U45^ppH^(#tde^;=d_weiS7{ZbQrX#o0rlcS#~1cCi
swlsHZQ{{jk&f}ALYAoQt^T#r7-
F5$nl3Qb#w_v`Ez|z?<z<w2OKC1~GfBqn}k$qDQ{QZ4*AiPKahhKm37yl;Y5=QT&J)Ta1?z{6=E%<;`Z@xW`;e@aMgFmw`{WM2<t
$S>P!efI&h_X;~=46zl$TfR~oJv!<Q?gIwzCD`hfJ|j15uUiu0@2?vuR3Y$u{NWG;wQJL6ZEhdIXQW~G4Smxc1A2!uG5{>Q=+)LT
0xaQ7ttQzZvmG-
1TPWXeO^Cgs8^PFu^Q;5FnbUjig%r_YR_cf@YQL#E^gdz@^Yx>4_P<)kUeoW+lV`_+_o#fkh#;pa|Q?bJ?kVfJFo9^**<%J(i>3!
l1!1k1AU&!`uCdjTCg8cyosNCu7mt~;*HSUe*SkuvSV+cFW~j(HVO;y|6|(;FCIw*@-
MTS9G3@RzaszM51GBr&!GgJg)apBmu4$x!V%yT-
?kr0|9$`8RmZ7&^~#?S{3cZl_+u1C^2F%$=bs_^iC=^L$tM4%CByvr<J!w@k}ROFC}_w1$SLUGafCm-(BJ-
H+2ef?0{$5NQmHPT0e&GE8oCT`FyDJUKzy-E@cRXiyWAdu{V8thwIaZWo-
;h20seyghS0ZV0RDqUaX3Tu^QVfH=}y%7Z@)>nJR<u0>t8jtK|GotK7Q);^Sl1GKB5)}{`Opbv&^*n^$)F-
I&Kl*pYBDtTnEe#nB1^A=?VCiX*?V=#(wi{$v!<^5zrqNH#&T(gMqT^d#(M5{NdBlYmKb~{wX{obbbPT$>!)?SPnp6!=@=TkvE{P
VUusVRKWjflMX$DfWHa15w4T1+QqMUTAtV;0Q)g%2N5YA=v#yW+0<$w!TbXooZ(!7e;++B?immK6}f^qRh%dO{OAATFa8n#V!~;C
%nu4$OK9zjJ8wHQ)VcLD>_w8v$a9fPZYZe9X{6gTjt}T{KyXoKq0UcxjqjaFQOa{U)<RBVY!02lgd#fFsCPv)6xls429zp0eeoYO
8VG-tU1+K0$$1*ld&KjYoG|*3V5i*3+AG)M5kcn4Tp#bzk(^Yv^plr8U(s4sj$x>N)ws~aazc;0ojH<iMs3eZDBe!P<p|9_m92#e
o)R=8IOr?CEH~U%bHV!g&#q2P5rAK@I&&*Ypf6Z>l+}G-0r*fyIB6z7{h(Hn)%vR+*)5g#-Y-
98X(H1<|8&l;Hs`00z>Ru&p7L*hNgtkFgKwaIWfgwZ{LioQQJP=fPoF(w+nxB$zap4-+!Mf$6zu)-
Frd$7zx$0?34ov6WXXsG@UOLC^_Ba--
+wD20t5YoF1+n@AiAHvj&7cL3g&BB0df=i4)_PVzeIlk`f}HZcsjwpzx+QR_vwHAAN!51wfW(v@HDqdx_&>_>hUQ8{>E{sF-
!r_hp_T`>s6}<=Rak~-
){iFxLc+@AAtWU9S;mSYA|0MidZCp{g)RMd#N<1V1C*W(eC<p0N&62`F&QT2>7e^zI!uxKg%0Jd+BIE|E_P)>;&)E<n2u)c(8w~u
qqMiA_L$H_qo9_m~YcL+6+Dz(EsITIvsTW1@EWq-fkd=;P10&%YW^CNz>v;ljeV^tJ)gvOPkF>`;H_82yrRXj>MuBgc$4pKH<u$`
l#+c_SESOv$V_vV)t+l_i%rFldk!t6*v2Qkp2hvkI>^ddi9TKg0s(5V84}puS~rQ$X{KpBsvEF`-)-
HFa`a}al1M?kl;UgodS`WQqT{j>h7Pj^BP|elyaF@Fn(UE_XqaJe)v;<%0DE(qPZN7?5qTSPqf|O?*cByBrk%bye+|T-
GYstVhw>`vwB4BWGj&|=b1g9+eUafG&>e$%AZb>KLr@k$^C{4F|nQ9<k~p5hQ*RIOI3GS@-
OCN%<86%F>EZeozvv6dQV5^>Kx8;zIk=NT4*ZopG0h)HmB~?_NRfvHu|QeUT4$4RF*r`O!CpOSr@buYsP9ri`o;rV{QZZse!iNs`
)@d{;bQBcCrcZ?`&+`COPEKsxoEE&SwnXmuwqLuAo2hb#Tk#Wc81Doeegz!GBH0JIOeO4d`cM@}yaKKWa0-
*^xc?XDDy#wXGmO$1DO!vAzfUV*JLUbj5eAAMJkXR{STCK6kqOf&06>G!MCh_#*M-AUO^G^`>T8tq?-~kgBjIcVt$4y-
iV6Tad4wh_qTPi9mnQgR)7PXtiJYR>H#jS?tIyM?`?1R7qjgNl7fwdXtEs=rRKSu60fJ=R5Q-(#N}-
on?rB_Nq?AMyM}$LWZ^$+Rq#P96)|aQSv$E`h@qtz}SrTP{bg=-
i?y#_g)aUGW*194)mAIytvw?2K$;@U{8Sr{0^jhMu}B{{3|?c-!%HX`iDs7oclEolt-
oh0dr<CF=FAuK9PKvpZO*wKRxJga`%`cA%XWRM<}C-0es-#WKGXa0{-)rfSs-(__qW;E(O68-k)OjaN*>1jn9jh-Gx2_ewWzn>{I
~!`$PKKcAsDVBRG~gdwBnv%`)Gc<eFcZK6|~l`VT5rA*wClbKvSO+fNW5CS8*#x=c32=ZW;@g1amJiF~tP(zM2x6Pinx=O6sTpYl
`wq2k))Mvn5m@tSOlTW&i(o3T%@NChcqi^GNeEk3)tBKn<@@3%QCBs#`r@41Uau}e7%H*(!zm)Y-6<fN1-
ZQn6tqWV6{+dI;q`0GbquB`Uz<+2!unbs>z)A_w_KkU%qW`Q}CG{KYpBOZzU?h`8^X1hAyX!-
0aTxDZUNbCIdbrW~?r)l|jfQe30<KwvzIa++<BvKwJ;E!Q;P)?s5@mCeKV>B1QZ(6K5dOhHNE>{}}Q-
k*zS8<ax+XH@J;2tw0vDf^LTzRK8(0_DsBI`R3@+0sBBX8sj@c-
DN_uHt2_x+GDgI&A&57fuamCYbN%HI_sO+$X;>b7ag>uO(8buIs_?<dv%Nk<&`_c?O^%DoBnpSv0bB%Q4C!H=|r(cyltl#8#{;NM
VL>|48l{-qo+yiq)T#n)>~$1?%{9gR=pdvEn$jIp5h0N>VE_Kz~=LBFwG>^ych;5Sv-
^Yt#le^HU5eb4KF|3};9WZ+&1^)GkJv8Y;@AAyxBL$LZ+80W|{o{(Qy9L-
IYF{}T3A`Mi0TJdrBZCU=p=U9@Xe%Dn{$82ekbHHzEb>F*EwhZe-GhJ!5fUl)YjX%xf8b9|Lmou|~estK0<ZOt5Pk$3>U(Lb(X@w
R>Tf`b4ttbNjiD3MS`%;A!pV4_bwito`<SeEQw@p_4HQN|^nt^}46CP7^6M^}4XJ5UM>-*#8Rusnp?jMN8EJn{?Yy7xZ#-
M*2GIqI$We4_6Gu|#ywBkqYl#`#ZtAF9Eti25M!)NA3RImhSeq+Ti71{sz&;OL4@(<}>zWd%++$1xvJNeq&Po<W*SiLLCY@6F}hv
tW%WGl=O{o(vfYr|}N7Mt_^`kr$gIJ=xTw<)Nfe$PJd$}}(uiOJ8|N~p!{6n6HGn19$J{b4|&vT7+NK49Byv=*z3vVj#XGt@jSFa
1f$w5x_6@C8fkTQ24);VayH_ZeFA&FAaMdMe4Elu*PfJ2ju<6e~!6wb#dZmmI;*l%qg|?*-
zMb;+t!J0#ZpjDB!NQV{VcGqjYq1^h{sl|uL^;NOkwO8UkjzlVIYW>L*;z#o*Jxu};Qe_X$t)$aZQe5Uf{x0@B;LXPkd-
>&aJdTKLf5ByKmT-`YxA-
+f%cHBz<{bM$VOP1Uxi0|!ia@zuahFR~L%jp9651HIiG*cWA|21!CUK#8ae=ojlV={vG8>i`uH@o6b9QgLcfd9u<4ps9Qfd2^X6D
m@;0N-
7#pYo#s|L?6h2DWw_SN=`qg09n`AMUYtu*NruvN?^0xrO{zQetDmil1Q)$whyI{vt~8`z@RRKO^%FyWyFrAU{Og%kT2)e~~<z3Tx
o~$mbvKHcY_2m$w}LNx?r+zBX@+0sobYUD=drga4-aX1yM_(f5`(;iR(d*ZV_p>R-
JJ^6@mK&sXfi{OXQXIfy@|&8XFw1m3sA{8~l_od*02Jm<4Jybp@@ax4}S@Q+0mqZj-fKz&=aFdx=ewC(J4C$}IUjWByNB;@}(*R1
p6AV0Nb6rb%>FKc|bo?MPC<o}diDw__VpX*v8R}40T{$ATk<uYr2ON&ZE2+>B(Z(mVX1HPh2D7Pi(#UJ_gQ+~=nQ=BS!KggT1dp)
Pkq~fkQsn|(EN(GjZ@087qhwG*9ko9|gU*+|t?m|qg=-i~-
wBy)FuZgfYCbM7Z#EnC;4(VUKblGjfE_>{m{{CSf$4&3Ny5$~hV$LusY}2%2lpegZ!`;2y^*^sX@UIJpDP;NCvzV$qZ<FL7oIPD#
N%D{pbM~r~MO<inH(#+znMkGg83FJy&L{4v?JKa)wNiAq_$SCOPWP4`^rP9#{bIU9z?aGSE`@jzy1!Tb@R$?uPY^X;Ir|0J@7gf9
6ByvTx^m&E^SNF9(^CS|x8s^0{&V*T7T))p*!HhFyf4j8ieFwm;5*Iq^l`Rq1o6d0dVG@u;(sswv3oKk*e^wLJj|x4f_`V|UEDlY
{e__)9oWA_-
g`+!wdVI#8v9)HYyRWyX3=SgZx+Sf@;GCU6`u+Bbk%ae{^);(de?*h3Azhhlb~I|K8Rgo%7Xljv8A(Z`kX+&xW8O4g#2Gx9oQ#vS
oO#4nGB_H0RAop?WKzWze1jOKAIK0A9>DT>L4HG`Ni)WFJ9%>B^Zc93i4+=DAW8@fq$opP{=Ld<ICgYE%cCIWOjH`k7QVXe5j7y4
eXb$!k_B%4Eo_{nf>e0L;SZG9_c8sApf*j?egXT`Hy+0;<Q~jqV})Uhac>|hy5X_!|?_9jI()ry>#*f^N-O*D~>?_QtT7=!ok0=-
SW!zwZQr!S^Iig$5lSRns-B`VBb{des-
)4=x?v&a8o)F=!dlN69@hqfk7sfTr}(Z;>0yiD_s3!l1Na7RX*0~SpxiD5$WQ2j?F**hd<?~{4+(_T1S8Xs+;<CmzyHI@%@&^?Bc
+fT-
q)i_ozein%u~z|1@f0XcX0sG0{t1YpASgVB;lxxx0D6{m0nu^U>P%3&y=oXUD%!?Vh{)<=|1K9KNO$dmyo)nJT6cU9hQgC*c^o+R
Fxcm_om8=Ioq~o?>IOnv8y03xYz5f-_6CRZ0F+QY>uyFajA9jj4X0yq-t=l^MK-(I0UCz0URE-
v!8@vFouox8B@}U(`!BIj{MhmU~+M!oO&7mu7&!n|e6lH^3*C=96WQ1>o1(NPh{KJH+>jrfe{QW~}#rFUPK+zqryMQ5zcG{}HdAl
HlnAfArGJYYX^)rj!hwv)tf)X`A;q=2?RNB=g3At?&EFb@y<u>-
S!)s`FAqeR8+O_RQ*kkq?_Bh4@`s>Nvk#QsAG>2b<sQ>c5!syEv#gBA9gi5QW79$;a5K^uFa*{cjYG#2)+?s_o(uH--iN>XP|Ayz
9bCa*iJP=-~Y)uvDFnmk7RZ_SgH9UgN8W;JR@k|48M@(W^SYAwNjvZ<87FkNC@$^t=ZA-&<4pyr0Vm_)6P%K)(9bei=B7;sU-
t?zKj8CmWF8w_5UI_+FIxUA}R_K07J|x7j~IJ_O_4ihU03tBr4$y*i@rP4Tv1&FcRro|2~!|MKtbQX-
5&{)@I5DGuNlOQP;X^~(hNU8A$X&KlSE&)!M*Ea1b7?D2A%z<)-Rhz(=iAU_LIbxYB;*6$x;NBU8M^tZQ{$w-
u?kUxOi9<O(ZKS1)yV+M#{)})($I~;q+KW*9C;hL=W)7|}m$K+4`<)89X{+S{b^0Byh#>VigJ)RS){7efh*p=tnGOpdgoi@WKxuy
4yKa6ZaIk`R9*a7GJ`lA?q!(7HtQ%1bVU-eOCM)Q-IE!I@T!3exf;c$^;w_RCJo!<r9YR-
^ea>vT}l)d7v4;8jD16Sc(`tz#fP^d8}l3XlMX>7OE_AKNtR5E?zz1UZ*EQsgfuNUI~MrM{Y(gYBHC8V6M8YKezTu^G&&0)blNGz
vBEm!%Y1`K}#`6ZrcTn*`!e+uk1Ru90RZJE27vJLv1LYj9YMfYp>UA<|x1OEik<Trb(_u>0%rfnFo@0pS~pE4HWcMqCq8Bww37uJ
cZFs}JO#Q9xtJ@_YzO6lgGGx+aUCZn?@;0KC|=YH}X_y<%vGt{SK^$#~046$!-
&5yDfFGkgXekQTg#&dvwJ1VK3tu;RtV+dvh`6FqwI?^An1o@WECc94nKSNCEBw%i<|GLIv^AqfQViC({p9cI2N#K_o4gQsZKfFck
as~bAY%bIm<f|=v7Ekgkew4``dX@}V{j7Aa9AyGNVP!w|7vSH7cE*gOjYIt>TUU;OLH#bV8ye(W>~HqlP+wsE#s0FvKt7r>b%^u_
^lw?)%~p?^6`%LUZF<Q6r7ELQt7llB+2}-
kyFh*uv1crkWC5R2KE5~V<q7y%GF|7z0{HfQpw;yj;vZx&90upG`saJBP!!M08XxD%P7LcK%l<hoCeV-
Ptv8Z1ykE*<%TS&G`DG+2=ysoFjb9LN&cYHqxL=%%)BXOqg8#-Ao6QvVpEij>*y?M3fwv#ub--W#DL>_>{1f_DcB}WXHZQ#Ypj>r
}ad{$Rf!2pIqx7T0WOEn2izA8q-HVO9>Ugv<EF-
P1X*s5CSkuBEwP4u6>oyY|UFOsy#&}Lj3PZxrDSL{Ih`Nx+%)fl7x@x&t)3Nh)Iv5Q@276AFE>EVvi`}ag4b^`|%jO^i+CFy;x)d
8$^j$;C4x;>Or44mc9~VCsDp3g!S8ibj@b9zV2Q6LWvou@#C=}wq+w1V2`qlrimCuo(U?liwcy5=*fRF1`r)Ugsz@IC(neai^q5f
l0jBC95cNlK(sWtcy>bui?Ai=&BSVU`YxC7Y#u4FK#@V?R+B46+|;HS@@X}4j({wPWT7myc_UzN-
}r+p3hxq7%4wxwf(epkOQv;y|aS$uqsx94u<@B20qOd0g6<4YUta?L*#FxPC_fPSbSHDeF>?>16p6pZaw|2WLu;x+K+xGSC04E$4
4WXV21+SUKP$*OaggM5rsr6)Bc-
<>)iwQ2<aJ<(krewVNK70P>lMUekQmyr}FSN(=|%@i#+<aeoz<*}Urf5cQ8tJ8hJR|@q}&4&c=lLGG@lT$x}{E&xJ6#~9gYhy<zu
OYukg*nE%h4^A!ky_i5`qh3*J^P+S@>j~{yFG7`HGkKxnC30`=eMFdw#w>1W8zMEVg?)RlX#b;Ddb<7mAl>nU`Zgh)kX~69_)`F*
Iq^q-
ls%o%B}km{71!iZ=F@RzsObg+?^Pp586Cwo(=eh(oB$={73xQcAF0e(9Z(x?Jz09!~5sV74r_>NA3FKFvb<+CoRV_x8ifi;>Fg<;
KcvPub=W${*fX_FJ3#B=#Kts&w*7Ox`CRps#M;-
YBKr230FSrdE$usLp6Uq+%F6nD~O#qJ{aSyFg4{xHy$Srua}bS_ueAnke};)u}|~a9ccG~Y0{=_E5A~bQ@vHVip4~SBX)P<wrNOl
n4(0#y*^03gem2XDF*W6OxGPDkcfZb?sXg7j8*>_9zK?y6L|ku;@zDC`&7F%;*io$aQ}T_IpwYRx4|*$#u?tPXybU*lp+BBd~8&6
1M#V<?6h&A0RG@?J!jm2{1-@n>2dX9lB@srQ`Fr0LyF=hkZ%O!?~r3pb;w}={9gGO<5>mvx!Eh}x0<x8{V%86p<nTb-
1q+0{_?NiP0Ax&`J-
}UrU39`y@r{dj<ezyX^VSvr8WNtQ=MZvo*{o1emybO>R)GlFvF<9|D%;{iOvSVFA}4Qxh|{yOf>QN0QNyeY`gPEJdZ-
`$@GvF6TEM=W^XW5w7w5LqTP8mR{W)>(V2%8-$Qhc-p2y}lo@+(Zl)PReyff-
7f%@9!LQA6SYFURj&;u{S^e9q)9G=H!G7k`6uB=xsQvhJv3!SG^P2_kNAm$czcMZ5X<Cq9M)amTM*u#*A<=2RJ+>g9{PwVwqaEN&
Hsnckdv?W-lpiMx@ZT$uOUX7|_s<){d(W)-xeTFjZLr@~2A7z_8h>2H*Kp_oe^L`QLHBL&@AS-oLCW4LUryxdJXjgLukDTCl)?Rj
wuGd&AU;4A=N&<|zwj5IShhqk|IEB<A19ht`DZnPkvxUU{EW?;ey{#BW~Y*bZLj{R_icjz;P?KNpYl)XU;byX4%79i`aRbzXFC?#
9<wBp8S|yPGz{yS&bb{f!t45|YUXm--CL~Ic1_owmV?8X8(bMT@l5))%q#b^G)X;@PjgbcIgjqGabrf$yXbHHSi<(@&K)-
Je*Qd9$74-
H{*4ziCWdo_{Ea7?OdliSPcmc1yP$^rC4qP2WRt`I|3OI3A0fR1f0WhQKSBPD*2T_Y+_P(btuYrrmM0)Zf~Gw44EaqCntHXBdRX&
^P{i$NgmAwP@wU;gAb(sd31n==fASvX>1?9*C9zS6&RX>Y#~8zlw#K(k9@XM!zz0+eK1~(Ce{G#;M<q56<0FsNAe|BaHtNu2-
zwyf<fVt3-TT#kcD<j~HUEaFkhq0S-
ioh>FJiGgK!0hD23Pd=H9nVOt3B8+TYHovy9Rv2d(8B*@1XVZ8~mht!J3~^36EjU4xpcjWAnLz{-G+^-
rf&@ALU9~yz%bNnt!W4hHo0;*QEV*I`d#(ZLMyLPgn{1X?0Cp5AZ#7_bM*~2JeG`PdlBi0e(~E_ebNF(4b#gMXCBAUs{KjS-
p=z{?)FDL{%?T`UBgagap>t^p`S|?F8m$KaJqM>Q~CU;f4*wpNSUZpi!^>@%-
(8I}aQ5<MAPd_PFA|A1ZzNg|Bh%H}MYQw?ujT6gCO?9-
@ks*>;VOtA^v#X1aBKkJ$Z2fPYD>Qa+P};VYAO$EACBEb8A7nb}`#kgvFW9d?;_gZ)cR9I1eQXo}Beu1lD|sI$^A93g%=(62Gw1H
PiB%*WdpLj0Z4>--
?xFCd@KNm+#VAN}j6{FHx4e)Y*GRtHPgUKgZKbm^WXaV+CWcC#_;OyN`~yu`Y5?q1z7^%cWd)C{Y(q#Il++EVD4(YY=C4nD6&dDK
xcU*!=qy`1jK6RV}1xVOh0ue`wi^SXRISMk6<%`s<kd9r}teUhfsC?WsUY~aRKPJ#c+{l}X|u&)JL8L46+1OJUavTFlAk1UU)U&P
?Q_R=+JA1pJxUu^8yj6i;9;$%G3C*U)^jLpNNZFv6*OwCBC9_&Lh{yJUGkiTSBN@KWoD}MaDl4KI{E1F_n?@bf%0k2-
8MgzOXZ#~)iwlP=y2``jXV#U8z(;Cm1c8x!hwW&;2d@BBRWjVmlp#AYU)@%y=tq5HH&ct9JEF<?+LH-
S<o0c{R*Zhwgt??{+&2QWZM&AH_FTTCe<-uO@ar;0!7!Tn872AeJ-mU%*%1b`=YyL&=-fzVt2J)3g%Jc~Mgud;ni{-
)iMZW4d42Sn0<-
ndVtNtq5fp&VzCzxL*Bzb&Z<FC9^eQH4d&^pFN6}I}PC}weFjxNZb8o$sNu+LSda?m$R^~?X`V$>AyZ>4?EhvoqI?~WC`bJ75OE=
kG?hh5{F@o>U~ZuPIcga_hGfPZNDn8#;&SmVbw+Cc#S3u2(TPajdx|L2kkla7P`{M0eE5Bjy~ag}y_o?-
vyjW!%Xzw%^n^U!U`KPGNJhsM!X{|k?ZqR;^Un>VI1yKu!X^mdxW9zniVpZoQ3g!nvHIZn@q(60H@$d=gL3yA;fjt+k43K+jZQKu
KgNAO#%F7XB8536(SCQTa(2X#~=8UO2)nSqkr4z<4dtMHmAA%%5eo|$o#(0xffh{2z4(qKvcRjjRdJP<(?sA678oJH<#8M$4oPg_
}^_uZ4T(UkLhN?CYz*PbU*SkC%!{eE}X#*93`_n$=9=5v^_rd++<#vJW%uF4Q?o&3M{$Ns((PpNyPc6l0naT<zx7T9o;bB_Plhnj
lBsItF3ip`fzNMrMyX|HGcHUI0=E)D5`J3or_tNvEKH>L5kAJ4D)N*vO0Eo^e(yS}_|INnV6>bt(a;Ah-
<U(DpY{{Dy$_))Z@@A^Bt2u@*UncwxbYv{L{X$06;ed(zt!9FdU&8zy?r-z>G`Lc3(hyK@xz7-~{xObl+_BGN}^X4K}H^g`S?1--
0S(G}%SO3aT*fhubulrYh#lSN=Ho6n%f7O4Bnn~#bKBZs%>&%;HHW-&I-
~G>MRk~pQq~HB3PIe5pqec$j;}6{Yc^^gr`>xL|PWZZgoY!~#Br^$bj`fcFs=tk|OP*$Kr+(F!#>eO_{I*WM$FDz5i9>Dl+xPle?
-MT(;n3CJ^Iz^ImsDBNe)o@E+@w+u$Mff_zQV=jNM7HM`MbW^#&a&uXYRYcUXXTt4f6QAf8%mUG{ejFzx5wK!lc~pcf)u6W2eeT;
YDTN>!);P+417%{=NU=G761q$UE}8{w!|A<`%f>{=5Hc)i&CvyF}mhJ#sJ<g*PvMTR+7<d(Gu8e%E)h@bqLR=3;*D--n&z4<UYN|
LXvEyW&Har&;`_A8%H+a?y{{-|AOEyS?^dWq<d7&9~EBUz1;$xqqG?Y~!*)jg5c1^KZ7K?@QNZ&1wJF`JuJ?Axlob|E`}GFP}T-
Z17cImb%GuF-z{h$A3S6u9xku_*;G3s_tsiitIP$pR#)&vqXra?RWp<RdS<X*&M#>%bzLV-
o#q|_Boe?o0%s5F)#e1<cM=H{p<It$j1C}^#3IZkk)w+4XaJRWI_F}3a0q~PZo5JED8UMGT<*+pzgYPsm3_Mr68PD*$Ldgt-
;|P9dCTKh=F3dl`1OL-
*2UrsIGsX31K`(`7OQgmU9T}bNe6LBfFz{xk060vQrBFTYIKEtAEJb|GABIU(D*SHJ9f9+J^3LQ5zXjRh>IC7ie##ApY}kD(D`y_
U!!{`~UgvKmYBw@sf}X``dr~-`{?p+u>Ra|K2UX{l{-
YNw5S(G893xJd>7b$>4OtFa<^Md7cS4n`Jap@;H%_ImIzt$_wZpJd@E$$`a{s|Mpulj>SE_6~AZ2Fx6$9B~$UMah_+1Bq>X(NK3N
J*^H(Wj$%nRCvmDwGM-@zoJ>-
NDl(R4(}Lm)A}Ohy;CWP$g2vzV_&fUP)c!GGicR@6r%9r~@suKogh?`1$P0nXOE#y`mn4r<1ViB*ktZykuqjg%G*J>fOW|pP+DzN
$BOm{qf63)&#%az`Nk*aH2sDQaEKcVPnHP+Z^E~>VB-
1S8QHwZ5k_DeppqB77S)%5$<dN4oOu8A{2Wpd{xjbiiiY4$eMZ@IK{MLEVMNSAMTb4{tq<O)ip`~1&WO<sP1tAEENVAlJHT|`e%k
RbGRovRH_+zvwU83d)G9x*jDhMi}$bw=7LSV|2FVL9FJV^@F7*`N1>a8Skf#Y$$pz<syh2pE_vVPQ4@%ufQhWh=-
TA=MIk*1L09GUVsE6`;|B4S`OUZB!M$k4K~WJ=OJ$7VTOa%q{d=zkPis50fUuhy&IA4T%Vj-
@$6XCzOSDa)57i&{uhilI_AEeVdKGPDImihd!aum}Z_r#YMOJe{X3%NJ$&)oeG^kF4&J+pm_Bl%qJ7LlqM$XIU;KGg!+arwK|Zd4
XWET*w&#C;%-
=niC{hmMOu}1)ZT!zgixOvCf}=Hq4W#IcO;3k^<2yF60D5rzy!W9G;>7kSs&x9Lwfxnq~}{B0|X$oX1lR&4fw58b;@?Lr0^%J@1b
{c9A0mf}jO9ArQfnCCMV<6|#aZ7y_M$tVl_cW;hN<M~%a2BFk|iBRE8EbVg*T|Nqu{`R7v8EJdODWpIE<l1hOJOF^K~F-
~$cZz7=yj^ijqngrTX0Z*6$hD<UXOQ3CqmRq#s)E_&C3nk8@fe2{Q459~~6mWv%QYzumvf^mJC>$Lg^dp=@x)zOCL&D^gkWg8Uj?
G`q{r*U%`c?dUh8ksQj>wQ=jXH$dDUY_W%$bB`3${Qcizo>(3kp#|ilb9kFl8nX1=`DkVM><zHO5ET4)^4SSk7bmla;YdE+F<L@I
`?*O_pa#R+3CsBt=Fr1kNy7ic>f`bsUWt2s-NEURY!aBIKgv381sQ9<x8@o-n0AWEsVfTn>B13Fx=EfR;CBC^XoFV-Wws(dUTrg|
a|LE#dfrqtJ=r5*&_NRkZhF8kRp6lNBg|;0YqbX|zR%?a?@5dlaIstRN5p2&9mZR3eZB$I~f{m*Y7G?H5nc6qln0>&K-
S(5cP;BG=#Bbex7~Hr4IpS2u{&AtDlT#L^P9e>usawo?|74pC-
^Yonuqww}*9CMVJ2qQ=t_&&mYNl0%G&U%NqT`a+F2N!F%y@<+=!kBAZtk|dKdFX6|iAGCCM#;}NFIf5Y2*+wS@vG@Wldk#cb@@PF
0fkNxFw)`rFvG_gdy4xSiBH#s?mPvuefU^aU+M~0KO9hyCf>xGi89vX-f+)~NAWo0tKqV=k5E-
x`Sm$5F_4_yF;&_G*FokCvL$gG|rbNo*WhxYC&kMvP3M9MGF5)GUe>jWCzf39Mo@n7I0q0rNYBv;JGW?xGQXEy5LdK)*LlrYLX|C
jW)IMKi=<sJLhYlc;q-
jRy1da<SV)uy46LeAt42_px&Hk5@o8VkV2zbdR=yxfQ2_mO7O&I~LD+6pc%U}aYf<`9<abp%ooEmWinn#ql@`V4w98u>CDe&vsr$
vgRF(Q76WMhJ-bV9NT`W)>WIwEDlq!fjSmgmuKFlE6*>!`({KvJUky?7(}`v+r8bCM$Q9Gwe_<8mfNi;9R8$#Eg)5(dW^G*<zU9Z
MnMnXfa+@Eq-8L1yWC#{MGRZfKk0i*k`fMYNxA=$evoXl@ivQzZx^mda=$$%_IVTf`92iDcM>rGWrSAt}(QDp@iCN*EDo{C=hA-
(7;le-C;5-yhuvHC@7~&vM{}XaPwih#8tH5F5rbKFL`D5gwZ&Qb97m$kCo6s^t(>CrH{eXadY{|M{Q)58RJnG5'''

def need(ok,message):
    if not ok:raise ArithmeticError(message)

def main():
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--workdir',help='new or empty work directory; no saved receipts accepted')
    ap.add_argument('--output',default='verify_r3_convex_certificate.json')
    ap.add_argument('--jobs',type=int,default=5)
    ap.add_argument('--max-seconds',type=int,default=28800)
    ap.add_argument('--slots-file',help='optional live integer concurrency limit')
    args=ap.parse_args();active={};completed=[];root=None;started=time.monotonic()
    def interrupted(signum,frame):raise InterruptedError('verifier interrupted')
    signal.signal(signal.SIGTERM,interrupted)
    try:
        need(1<=args.jobs<=5,'jobs must be between 1 and 5')
        need(args.max_seconds>0,'positive runtime limit')
        for key in ('OMP_NUM_THREADS','OPENBLAS_NUM_THREADS','MKL_NUM_THREADS'):os.environ[key]='1'
        os.nice(max(0,19-os.getpriority(os.PRIO_PROCESS,0)))
        data=zlib.decompress(base64.b85decode(''.join(PACKED.split())))
        need(hashlib.sha256(data).hexdigest()==PAYLOAD_SHA256,'embedded payload integrity')
        payload=json.loads(data)
        if args.workdir:
            root=Path(args.workdir).resolve();root.mkdir(parents=True,exist_ok=True)
            need(not any(root.iterdir()),'workdir must be empty')
        else:root=Path(tempfile.mkdtemp(prefix='convex_r3_replay_'))
        for name,encoded in payload['files'].items():
            need(Path(name).name==name,'single-component payload path')
            content=base64.b64decode(encoded)
            need(hashlib.sha256(content).hexdigest()==payload['sha256'][name],'asset hash '+name)
            (root/name).write_bytes(content)
        (root/'logs').mkdir()
        import flint
        need(flint.__version__=='0.9.0','python-flint 0.9.0 required for this frozen verifier')
        libs=Path(flint.__file__).parent.parent/'python_flint.libs'
        matches=list(libs.glob('libflint-*.so.*'));need(len(matches)==1,'unique FLINT shared library')
        gcc=shutil.which('gcc');need(gcc is not None,'gcc required')
        built=subprocess.run([gcc,'-O2','-fno-fast-math','-ffp-contract=off','-fPIC','-shared',
            'coeff3_native.c',str(matches[0]),'-Wl,-rpath,'+str(libs),'-lm','-o','coeff3_native.so'],
            cwd=root,stdout=subprocess.PIPE,stderr=subprocess.STDOUT,text=True,timeout=60)
        need(built.returncode==0,'native build failed: '+built.stdout[-2000:])
        print('REPLAY_WORKDIR',root,flush=True)
        tasks=[]
        def task(name,deps,module,*argv):tasks.append({'name':name,'deps':set(deps),'module':module,'argv':list(argv)})
        centre='candidate.json';seed='seed_k34_M120_S80.npz';matrix='candidate_matrix.npz'
        task('matrix',[],'prepare_matrix.py')
        task('residual',[],'certify_residual.py',centre,'--native','--bits','1024','--output','candidate_residual')
        task('taylor',[],'prepare_shape_far.py')
        task('principal',['matrix'],'certify_principal.py','--center',centre,'--scale-center',seed,'--matrix',matrix,'--output','principal.json')
        task('envelopes',['principal'],'certify_envelopes.py','--finite','--scale','8','--output','g_envelopes.json')
        common=['--center',centre,'--scale-center',seed,'--matrix',matrix,'--columns','principal.columns.npz']
        task('shape_0_518',['principal'],'certify_shape_columns.py',*common,'--max-n','518','--output','shape_0_518.json')
        task('shape_520_618',['principal'],'certify_shape_columns.py',*common,'--min-n','520','--max-n','618','--output','shape_520_618.json')
        task('finite_matrix',['matrix'],'certify_finite_matrix.py',matrix,'--output','finite_matrix_certificate.json')
        for a,z in ((0,200),(200,457)):
            task('near_'+str(a),['envelopes'],'certify_g_near.py','--start',str(a),'--stop',str(z),'--bits','768','--shape-cutoff','121','--output','near_'+str(a)+'.json')
        for a,z in ((0,44),(46,90),(92,136),(138,180)):
            task('jac_'+str(a),['matrix'],'interval_jacobian.py','--center',centre,'--scale-center',seed,'--matrix',matrix,
                 '--kind','g','--start',str(a),'--stop',str(z),'--output','jac_'+str(a)+'.json')
        task('axis',['taylor'],'axis_factor.py')
        task('shape_far',['axis','envelopes'],'certify_shape_far.py','--N','620','--output','shape_far_certificate.json')
        task('assemble',[t['name'] for t in tasks],'assemble_certificate.py','--output','certificate_r3_convex.json',
             '--shape','shape_0_518.json','shape_520_618.json','--g-near','near_0.json','near_200.json',
             '--jacobian','jac_0.json','jac_46.json','jac_92.json','jac_138.json')
        pending=list(tasks);last_status=0
        while pending or active:
            need(time.monotonic()-started<args.max_seconds,'runtime limit exceeded')
            limit=args.jobs
            if args.slots_file:
                limit=int(Path(args.slots_file).read_text().strip());need(1<=limit<=args.jobs,'invalid slots value')
            for t in list(pending):
                if len(active)>=limit:break
                if not t['deps'].issubset(completed):continue
                log=root/'logs'/(t['name']+'.log');handle=log.open('w')
                command=[sys.executable,'-O',str(root/'_worker.py'),t['module'],*t['argv']]
                proc=subprocess.Popen(command,cwd=root,stdout=handle,stderr=subprocess.STDOUT,env=os.environ.copy())
                active[t['name']]=(proc,handle,log);pending.remove(t)
                print('START',t['name'],'PID',proc.pid,flush=True)
            for name,(proc,handle,log) in list(active.items()):
                code=proc.poll()
                if code is None:continue
                handle.close();del active[name]
                need(code==0,'stage '+name+' exited '+str(code)+'; '+log.read_text(errors='replace')[-2200:])
                completed.append(name);print('DONE',name,flush=True)
            need(bool(active) or not pending or any(t['deps'].issubset(completed) for t in pending),'dependency deadlock')
            if time.monotonic()-last_status>=30:
                print('RUNNING',','.join(active),'elapsed',round(time.monotonic()-started),flush=True);last_status=time.monotonic()
            if active:time.sleep(1)
        for name,wanted in payload['sha256'].items():
            need(hashlib.sha256((root/name).read_bytes()).hexdigest()==wanted,'source/input changed during replay: '+name)
        result=json.loads((root/'certificate_r3_convex.json').read_text())
        need(result['status']=='ALL_EXISTENCE_GATES_PASSED','final strict gates')
        result.update({'status':'PROVED','scope':'Local computer-assisted proof; no external audit asserted.',
             'replay_workdir':str(root),'replay_seconds':time.monotonic()-started,'completed_stages':completed,
             'verifier_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),'payload_sha256':PAYLOAD_SHA256})
        Path(args.output).write_text(json.dumps(result,indent=2)+'\n')
        print('PROVED',flush=True);print('CERTIFICATE',Path(args.output).resolve(),flush=True);return 0
    except BaseException as exc:
        failure={'status':'NOT_CERTIFIED','reason':str(exc),'completed_stages':completed,'replay_workdir':str(root)}
        try:Path(args.output).write_text(json.dumps(failure,indent=2)+'\n')
        except OSError:pass
        print('NOT_CERTIFIED',str(exc),flush=True);return 2
    finally:
        for proc,handle,log in active.values():
            if proc.poll() is None:proc.terminate()
        for proc,handle,log in active.values():
            try:proc.wait(timeout=15)
            except subprocess.TimeoutExpired:proc.kill();proc.wait()
            handle.close()

if __name__=='__main__':raise SystemExit(main())


==> anc/r5/README.md <==
# Convex five-dimensional certificate

This directory contains the computer-assisted part of the proof of
Theorem 1.1 for `n = 5` (Section 22 of the paper): a bounded, convex,
non-ball domain in `R⁵`, invariant under `O(4)` acting on the last four
coordinates and under `X₁ ↦ −X₁`, with a nonconstant solution of
`Δu + u = 0`, `u = 1` and `∇u = 0` on the boundary. The contraction
argument is carried out in coefficient spaces graded by the polynomial
degree, with weight `Υ(D) = 1 + D/10⁶`, `R = 21/20` and shape scale
`σ = 30ρ²`.

| File | Content |
|---|---|
| `verify_r5.py` | The unmodified single-file verifier, SHA-256 `b49dc914721b4f62d5e6ddda2b9ee81a872ed0f77d7a0a42b228dc2a5b040851`. It embeds, as a compressed payload with SHA-256 `83816455a7876dfba33d7fd8f7fbbbfe360009d3c2c934cc601465170362ae5d`, the exact dyadic centre (SHA-256 `c672b3fb2c33ee555903f68cfc2d6b2fb3701877caf6fc27ccc604af1a805b40`), the frozen class parameters, the stage programs and the C kernels. Nothing computed is read from disk. |
| `VERIFICATION_RECEIPT.json` | Receipt of the first full run of this verifier (`PROVED`, 2364 s with six single-threaded workers). Only the machine-specific `replay_workdir` string was replaced by `<workdir>`. |
| `params.json` | The frozen class parameters (radial classes `s ≥ S_ℓ` for `ℓ ≤ 160`, angular gap classes for `162 ≤ ℓ ≤ 254`, uniform class `ℓ ≥ 256`, explicit shape range `163 ≤ j ≤ 599`, far class `j ≥ 601` with `N* = 600`, `N₂ = 1000`, `I = 140`, radius `r = 10⁻¹⁰`). It is byte-identical to the copy embedded in the verifier (SHA-256 `9ebeda4b4621cdecc13c170dda559406f375ee9f486a56e830bab9dd3280511c`) and is distributed for reference only. |
| `SHA256SUMS` | SHA-256 of the other files in this directory. |

## Command

From this directory, with a new or empty scratch directory:

```bash
python3 -O verify_r5.py --workdir <empty dir> --output receipt.json --jobs 6
```

Requirements: 64-bit Linux (the long-double kernels check the x87 format
and rounding mode), Python 3, **python-flint 0.9.0**, NumPy and `gcc`.
The recorded run took 2364 s, about 40 minutes, with six single-threaded
workers (`--jobs` is at most 6), and needs about 0.6 GB of disk space in
the work directory. On success the last line printed is `PROVED` and the
receipt is written; any failure prints `NOT_CERTIFIED` and exits with
status 2. The verifier refuses a nonempty work directory. Check file
integrity with `sha256sum -c SHA256SUMS`.

## What is checked

In 23 stages the verifier compiles its kernels and runs exact self-tests,
then recomputes at the exact centre: the full-support residual; all 4698
finite columns (4617 field, 81 shape) of the linearisation, the 59
exceptional field columns and the 219 explicit shape columns
`163 ≤ j ≤ 599`, each with its complete polynomial support in ball
arithmetic; the approximate inverse and its certified finite defect; the
weighted boundary Toeplitz model of the shape tail and the column
profiles of the approximate inverse; the envelopes of all field tail
classes; the all-index bound for the shape columns `j ≥ 601`; the Taylor
constants; the geometry of the whole existence ball; and the coverage of
every input column by exactly one class.

## Certified values (outward roundings of the receipt)

| Quantity | Bound |
|---|---|
| `Y = ‖A F(x°)‖` | `< 3.19608e-12` |
| `Z = ‖I − A DF(x°)‖` | `< 0.887235` (attained by the uniform angular class `ℓ ≥ 256`) |
| finite columns / exceptional field columns | `< 0.0585324` / `< 0.496612` |
| explicit shape columns / far shape class | `< 0.753050` / `< 0.605269` |
| `‖A‖`, `A_t` | `< 104568.72`, `< 16.60796` |
| `c₂`, `c₃`, `c₄` | `< 1.540189`, `< 6.608341e-6`, `< 1.582007e-11` |
| radius `r` | `10⁻¹⁰` (exact) |
| radii polynomial, contraction bound | `< −8.0788e-12`, `< 0.887267` |
| `Re ψ′` on the closed disc of radius 101/100 | `> 0.981143` |
| `Re(1 + wψ″/ψ′)` on the closed unit disc | `> 0.839460` |
| `Re(wψ′/ψ)` on the unit circle | `> 0.984794` |
| modulus of `c₃` (non-ball witness) | `> 4.45696e-4` |

## Relation with an earlier build

An earlier build of the verifier (not distributed) differed only in the
far-shape stage: for `N > N₂ = 1000` its uniform bound started the
geometric tails one power of `ζ = R⁻²` too late, so that edge terms of
total size below `2e-16` were not covered (the uniform bound is `0.41233`,
the far-class maximum `0.60527` and the binding `Z` `0.88723`). In the
distributed build every tail starts at `ζ^{k₀}`, `k₀ = N₂/2`, with weight 2
for the `H` and `D` sums and 4 for the `Z` sums. It was rebuilt and run
from scratch; all mathematical fields of the receipt are unchanged.

A second from-scratch run of the same unmodified verifier in a separate empty directory also printed `PROVED` (2355 s); its receipt `VERIFICATION_RECEIPT_replay2.json` agrees with `VERIFICATION_RECEIPT.json` in every mathematical field (only the run time, stage order and work directory differ).


==> anc/r5/SHA256SUMS <==
4fc95441197fa6edbb83546fcd945d07c499d7ca3f5132a40def8ca209d5a105  README.md
5651d9ee6922946b20d0cd9c283a5b33e3cb73fc6810a526acb45c5d36493c13  VERIFICATION_RECEIPT.json
9517bfcbef9e03f981c8a060d7f66017a9ab15a3979f87cabeb1eb5ab88c0095  VERIFICATION_RECEIPT_replay2.json
9ebeda4b4621cdecc13c170dda559406f375ee9f486a56e830bab9dd3280511c  params.json
b49dc914721b4f62d5e6ddda2b9ee81a872ed0f77d7a0a42b228dc2a5b040851  verify_r5.py


==> anc/r5/VERIFICATION_RECEIPT.json <==
{
 "status": "PROVED",
 "centre_sha256": "c672b3fb2c33ee555903f68cfc2d6b2fb3701877caf6fc27ccc604af1a805b40",
 "matrix_R_sha256": "1551bdaea3f5f469468b9ac2323490fa0f8d33d6932e7e5b8be798b8b5192981",
 "space": "X_(5,10^6): R=21/20, Omega(D)=1+D/10^6, sigma=30 rho^2",
 "equation": "F=(Q g+3(Q_x D+(Q_y/y)Y)+rho^2 Q|p|^2(1+W))/b, b=c1 of the centre (fixed dyadic)",
 "Y0": "[3.196075467905586137638122043208830862344507207193006083100503155347645563555e-12 +/- 2.98e-88]",
 "Z0": "[0.8872342236672183358879649466371655207953202618347106357788818689709310734049 +/- 3.37e-77]",
 "Z_parts": {
  "finite_columns": "[0.05853234962486573096974481197913065077766141502972356757050307211565184247480 +/- 4.91e-78]",
  "exceptional_field_columns": "[0.4966113832478316854831086290595752546730102987621941040780140271889988153563 +/- 4.03e-77]",
  "explicit_shape_tail_columns": "[0.7530493092789975801893164651741433790964851124893897349465987645089626312256 +/- 2.92e-77]",
  "field_envelopes": "[0.8872342236672183358879649466371655207953202618347106357788818689709310734049 +/- 3.37e-77]",
  "shape_far_tail": "[0.6052688880666625872344664735983528488368999777101197011465707563304660409455 +/- 1.73e-77]"
 },
 "A_norm": "104568.7193904140440281480550765991210937500000000000000000000000000000000000",
 "A_finite_norm": "104568.7193904140440281480550765991210937500000000000000000000000000000000000",
 "A_tail_norm": "[16.60795208133481236409844576731233180428145163724278547614351590909972330619 +/- 2.15e-75]",
 "c2": "[1.540188694769851153793587319669805661748185591014201116149054740148241383617 +/- 1.70e-76]",
 "c3": "[6.608340457915294072701262338473521374231974220462943602747006407464206849319e-6 +/- 2.46e-82]",
 "c4": "[1.582006474251761755865813093669600610035052580735586191715769247554738062189e-11 +/- 6.44e-88]",
 "G0": "[107535.8422170864130966534143917073763318662452876489686610772678395557538808 +/- 4.29e-71]",
 "C0": "[1.079741801494291520367521326218846969024321887920353536386310438317483670290 +/- 2.04e-76]",
 "radius": "1/10000000000",
 "radii_polynomial": "[-8.078891609778263506555713594385833533207637351708593564843138136819977622224e-12 +/- 6.55e-88]",
 "contraction_bound": "[0.8872664347791046712350685976007418409440066443039121664992237740419846029069 +/- 5.69e-77]",
 "shape_ball_radius_E": "1044359479949477/1000000000000000000000000000000",
 "geometry": {
  "eps": "1044359479949477/1000000000000000000000000000000",
  "Re_psi_prime_lower_on_101_100": "[0.981143582883233 +/- 4.92e-16]",
  "Re_1_plus_wpsi2_over_psi1_lower": "[0.839460085194263 +/- 2.58e-16]",
  "Re_wpsi1_over_psi_lower_on_unit_circle": "[0.984794141557288 +/- 4.17e-16]",
  "nonball_c3_margin": "[0.000445696458168667 +/- 3.56e-19]"
 },
 "coverage": {
  "finite_columns": 4698,
  "exceptional_field_columns": 59,
  "radial_classes": 81,
  "angular_gap_classes": 47,
  "angular_start": 256,
  "explicit_shape_tail_columns": 219,
  "shape_far_start_j": 601
 },
 "scope": "Local computer-assisted proof; no external audit asserted.",
 "replay_workdir": "<workdir>",
 "replay_seconds": 2364.4836375555024,
 "completed_stages": [
  "selftest",
  "taylor",
  "resid",
  "shape_tail",
  "shape_fin",
  "rows2",
  "rows0",
  "rows1",
  "rows3",
  "rows4",
  "matrix",
  "profiles",
  "def_rows1",
  "def_rows2",
  "def_rows0",
  "def_rows3",
  "def_shape_fin",
  "y0",
  "def_rows4",
  "envelopes",
  "far",
  "def_shape_tail",
  "assemble"
 ],
 "verifier_sha256": "b49dc914721b4f62d5e6ddda2b9ee81a872ed0f77d7a0a42b228dc2a5b040851",
 "payload_sha256": "83816455a7876dfba33d7fd8f7fbbbfe360009d3c2c934cc601465170362ae5d"
}


==> anc/r5/VERIFICATION_RECEIPT_replay2.json <==
{
 "status": "PROVED",
 "centre_sha256": "c672b3fb2c33ee555903f68cfc2d6b2fb3701877caf6fc27ccc604af1a805b40",
 "matrix_R_sha256": "1551bdaea3f5f469468b9ac2323490fa0f8d33d6932e7e5b8be798b8b5192981",
 "space": "X_(5,10^6): R=21/20, Omega(D)=1+D/10^6, sigma=30 rho^2",
 "equation": "F=(Q g+3(Q_x D+(Q_y/y)Y)+rho^2 Q|p|^2(1+W))/b, b=c1 of the centre (fixed dyadic)",
 "Y0": "[3.196075467905586137638122043208830862344507207193006083100503155347645563555e-12 +/- 2.98e-88]",
 "Z0": "[0.8872342236672183358879649466371655207953202618347106357788818689709310734049 +/- 3.37e-77]",
 "Z_parts": {
  "finite_columns": "[0.05853234962486573096974481197913065077766141502972356757050307211565184247480 +/- 4.91e-78]",
  "exceptional_field_columns": "[0.4966113832478316854831086290595752546730102987621941040780140271889988153563 +/- 4.03e-77]",
  "explicit_shape_tail_columns": "[0.7530493092789975801893164651741433790964851124893897349465987645089626312256 +/- 2.92e-77]",
  "field_envelopes": "[0.8872342236672183358879649466371655207953202618347106357788818689709310734049 +/- 3.37e-77]",
  "shape_far_tail": "[0.6052688880666625872344664735983528488368999777101197011465707563304660409455 +/- 1.73e-77]"
 },
 "A_norm": "104568.7193904140440281480550765991210937500000000000000000000000000000000000",
 "A_finite_norm": "104568.7193904140440281480550765991210937500000000000000000000000000000000000",
 "A_tail_norm": "[16.60795208133481236409844576731233180428145163724278547614351590909972330619 +/- 2.15e-75]",
 "c2": "[1.540188694769851153793587319669805661748185591014201116149054740148241383617 +/- 1.70e-76]",
 "c3": "[6.608340457915294072701262338473521374231974220462943602747006407464206849319e-6 +/- 2.46e-82]",
 "c4": "[1.582006474251761755865813093669600610035052580735586191715769247554738062189e-11 +/- 6.44e-88]",
 "G0": "[107535.8422170864130966534143917073763318662452876489686610772678395557538808 +/- 4.29e-71]",
 "C0": "[1.079741801494291520367521326218846969024321887920353536386310438317483670290 +/- 2.04e-76]",
 "radius": "1/10000000000",
 "radii_polynomial": "[-8.078891609778263506555713594385833533207637351708593564843138136819977622224e-12 +/- 6.55e-88]",
 "contraction_bound": "[0.8872664347791046712350685976007418409440066443039121664992237740419846029069 +/- 5.69e-77]",
 "shape_ball_radius_E": "1044359479949477/1000000000000000000000000000000",
 "geometry": {
  "eps": "1044359479949477/1000000000000000000000000000000",
  "Re_psi_prime_lower_on_101_100": "[0.981143582883233 +/- 4.92e-16]",
  "Re_1_plus_wpsi2_over_psi1_lower": "[0.839460085194263 +/- 2.58e-16]",
  "Re_wpsi1_over_psi_lower_on_unit_circle": "[0.984794141557288 +/- 4.17e-16]",
  "nonball_c3_margin": "[0.000445696458168667 +/- 3.56e-19]"
 },
 "coverage": {
  "finite_columns": 4698,
  "exceptional_field_columns": 59,
  "radial_classes": 81,
  "angular_gap_classes": 47,
  "angular_start": 256,
  "explicit_shape_tail_columns": 219,
  "shape_far_start_j": 601
 },
 "scope": "Local computer-assisted proof; no external audit asserted.",
 "replay_workdir": "<workdir>",
 "replay_seconds": 2354.7016483871266,
 "completed_stages": [
  "selftest",
  "taylor",
  "resid",
  "shape_tail",
  "shape_fin",
  "rows0",
  "rows2",
  "rows1",
  "rows3",
  "rows4",
  "matrix",
  "profiles",
  "def_rows0",
  "def_rows1",
  "def_rows2",
  "def_rows3",
  "def_shape_fin",
  "y0",
  "def_rows4",
  "envelopes",
  "far",
  "def_shape_tail",
  "assemble"
 ],
 "verifier_sha256": "b49dc914721b4f62d5e6ddda2b9ee81a872ed0f77d7a0a42b228dc2a5b040851",
 "payload_sha256": "83816455a7876dfba33d7fd8f7fbbbfe360009d3c2c934cc601465170362ae5d"
}


==> anc/r5/params.json <==
{
 "sigma_factor": 30,
 "Nstar": 600,
 "N2": 1000,
 "far_I": 140,
 "env_threshold": "0.9",
 "radius": "1/10000000000",
 "Lstar": 256,
 "radial_S": {
  "0": 59,
  "2": 59,
  "4": 59,
  "6": 59,
  "8": 59,
  "10": 59,
  "12": 58,
  "14": 58,
  "16": 58,
  "18": 58,
  "20": 58,
  "22": 58,
  "24": 58,
  "26": 58,
  "28": 58,
  "30": 58,
  "32": 58,
  "34": 58,
  "36": 58,
  "38": 58,
  "40": 58,
  "42": 58,
  "44": 58,
  "46": 58,
  "48": 58,
  "50": 58,
  "52": 58,
  "54": 58,
  "56": 58,
  "58": 58,
  "60": 58,
  "62": 58,
  "64": 58,
  "66": 58,
  "68": 58,
  "70": 58,
  "72": 58,
  "74": 58,
  "76": 58,
  "78": 58,
  "80": 58,
  "82": 58,
  "84": 58,
  "86": 58,
  "88": 58,
  "90": 58,
  "92": 58,
  "94": 58,
  "96": 58,
  "98": 58,
  "100": 58,
  "102": 58,
  "104": 58,
  "106": 58,
  "108": 58,
  "110": 58,
  "112": 58,
  "114": 58,
  "116": 58,
  "118": 58,
  "120": 58,
  "122": 58,
  "124": 58,
  "126": 58,
  "128": 58,
  "130": 58,
  "132": 58,
  "134": 58,
  "136": 58,
  "138": 58,
  "140": 58,
  "142": 58,
  "144": 58,
  "146": 58,
  "148": 58,
  "150": 58,
  "152": 58,
  "154": 58,
  "156": 58,
  "158": 58,
  "160": 58
 },
 "gap_S": {
  "162": 3,
  "164": 3,
  "166": 3,
  "168": 3,
  "170": 3,
  "172": 3,
  "174": 3,
  "176": 3,
  "178": 3,
  "180": 2,
  "182": 2,
  "184": 2,
  "186": 2,
  "188": 2,
  "190": 2,
  "192": 2,
  "194": 2,
  "196": 2,
  "198": 2,
  "200": 2,
  "202": 2,
  "204": 2,
  "206": 2,
  "208": 2,
  "210": 2,
  "212": 2,
  "214": 2,
  "216": 2,
  "218": 2,
  "220": 2,
  "222": 2,
  "224": 2,
  "226": 2,
  "228": 2,
  "230": 2,
  "232": 2,
  "234": 2,
  "236": 2,
  "238": 2,
  "240": 2,
  "242": 2,
  "244": 2,
  "246": 2,
  "248": 2,
  "250": 1,
  "252": 1,
  "254": 1
 },
 "field_row_chunks": [
  "0:1:58,18:1:57,20:1:57,38:1:57,40:1:57,58:1:57,60:1:57,80:1:57,82:1:57,100:1:57,102:1:57,120:1:57,122:1:57,140:1:57,142:1:57,160:1:57,166:1:2:d,176:1:2:d,180:1:1:d,190:1:1:d,200:1:1:d,210:1:1:d,220:1:1:d,230:1:1:d,240:1:1:d",
  "2:1:58,16:1:57,22:1:57,36:1:57,42:1:57,56:1:57,62:1:57,78:1:57,84:1:57,98:1:57,104:1:57,118:1:57,124:1:57,138:1:57,144:1:57,158:1:57,164:1:2:d,174:1:2:d,182:1:1:d,192:1:1:d,202:1:1:d,212:1:1:d,222:1:1:d,232:1:1:d,242:1:1:d",
  "4:1:58,14:1:57,24:1:57,34:1:57,44:1:57,54:1:57,64:1:57,76:1:57,86:1:57,96:1:57,106:1:57,116:1:57,126:1:57,136:1:57,146:1:57,156:1:57,162:1:2:d,172:1:2:d,184:1:1:d,194:1:1:d,204:1:1:d,214:1:1:d,224:1:1:d,234:1:1:d,244:1:1:d",
  "8:1:58,10:1:58,28:1:57,30:1:57,48:1:57,50:1:57,68:1:57,74:1:57,88:1:57,94:1:57,108:1:57,114:1:57,128:1:57,134:1:57,148:1:57,154:1:57,168:1:2:d,178:1:2:d,188:1:1:d,198:1:1:d,208:1:1:d,218:1:1:d,228:1:1:d,238:1:1:d,248:1:1:d",
  "6:1:58,12:1:57,26:1:57,32:1:57,46:1:57,52:1:57,66:1:57,70:1:57,72:1:57,90:1:57,92:1:57,110:1:57,112:1:57,130:1:57,132:1:57,150:1:57,152:1:57,170:1:2:d,186:1:1:d,196:1:1:d,206:1:1:d,216:1:1:d,226:1:1:d,236:1:1:d,246:1:1:d"
 ],
 "estimated_chunk_seconds": [
  1903,
  1903,
  1903,
  1904,
  1903
 ]
}


==> anc/r5/verify_r5.py <==
#!/usr/bin/env python3
"""verify_r5.py -- self-contained fail-closed verifier: a convex non-ball Schiffer/Pompeiu
domain in R^5 (computer-assisted proof, weighted graded spaces of OW5).

The file embeds the exact dyadic centre, the frozen class parameters and the source of
every stage.  Nothing computed is read from disk: in a NEW EMPTY work directory it
recompiles the native Arb kernels, recomputes every derivative column at the frozen centre,
rebuilds the approximate inverse, recomputes all interval gates, and prints PROVED only if
coverage, Y0, Z0<1, the radii polynomial, strict contraction and the geometry of the whole
existence ball all hold.  Any failure prints NOT_CERTIFIED and exits 2.
Dependencies: numpy, python-flint 0.9.0, gcc, 64-bit Linux (x87 long double).
"""
import argparse, base64, hashlib, json, os, shutil, signal, subprocess, sys, tempfile, time, zlib
from pathlib import Path

PAYLOAD_SHA256 = '83816455a7876dfba33d7fd8f7fbbbfe360009d3c2c934cc601465170362ae5d'
PACKED = '''c-pMJ-
L4}`a;5n$dVm3gWB}8B#~!j8QOF=c9a1goMwp>W>>_I<U@`~s(=R{%eam;&+;6`qWSz{t$@p<MH(R!Bt^f58|Nhs%{pIIB{MY~W5
6{2+$FKkAFaP>~Z~yf_{xbdg&;R(>-T(If`Jeys5C8Qa{<8de{kQ-Ar_I0p^Z3`xU;ljiANN0<{<xq2{rXS;?Rx+Gm&YIX?!W!h>
7V}ny7{L|`SXu|-u#!#?N6V-
{`f!s{QnN`|Ln@2=kn)#ejk1ge=DEyzVFK4E&u0#|KI<5`P<Lk<#wOP<8?D0Kl{t^)1Qw+_v3gf|NUIg>$Uvd*qv|Va{1Hd=kOo@
S$^l&|MlZ`n$PR2{QYS<m)}3Hr*(XP%6B}s<8hqF^5=PdESKYJKfWLH`FQC0x$^g$^X=J{pIgh{&E<Rc=k>4~-
@{a{W0&u`@5c4Mj>q!%w?}t5-
pkKC_T{>k^SgZ4?bBUu<F@?VRIb_U`X9@tE1%b$*Yf%A*LGY_{pI#5*LCm5BfnFw<2aOmE1&Z|l>0rE>v-
(T_mtlm*Yf|D@iz27jzjscSGo6LJKjF!x;~rp@wz>idmG>P{l#k=%C$ereGldL%jX<Fo6BvO%J=Th@6-
05|Co6`<$e$49?EsT%XJ*@-FUmMm)oJ-%c*?Mq1^AMTxWR>Jd<O2cDG0Qj@QbwE8np>FH`xqdwB<U-
c7l#p<K_MYbwv^(2wuaG9J0d&%`r4->&_58~Y2-f4%R{$AA2{AAkD!t6cl8eCK9dxsS(Eets_B-
;L{IQ~sXMDZl^f%X8p8m){@CbzaN$e#-NG^y7Lc&*fR}<=OFlm*b;6d;a}e-
ot4cZ{>NtujSp3<z1EUDet8`d%mZ9U%BR6Swne8JKkIQo$@YT{9f*z^;7<?JcAwoRzAP{TX}!SQ+ZG2_gR;>XZf6Q_v2XZ|M)8Jw
%qS}C~Iph@8Hvw?_b7sEYEo?&-
YnA=UINgtOuTZx&HE*<sJQt&!b#Vc~4KSVS7H7YvA72PkEL+|ABifYlJoS<eil3Iq}>k?x(ze)>hdcWj(CreID<8?>e&9j$`@%We
u$3RK9azPnC6BzN>uRI&gnwt-V&BLDtB)<GRZGEbr|!mA$u~eKuG2K)I)(+~>3Gp|Sis`{&@ZE#Fo?>s8k4=Vw_j<sPr)-
^$<Ju5<aj@@~ued6)gkTDg77HJ0a9_O;KFeaSj0>#M$#a{sK2SGo7{Jl8|{{SSM#?BgfTxcnRcD{HL8h4PMhKjrfWo^iRq1F@pq`
)TKXyRi;@zUBL_<vRIUo=Mqf?%VQ=d3NPldvCYT!m}v*bH_R=`>3pkQ`vi`@~nowd>?zSyr+TBDEBgywQypeEUdZm9mI(8PCh@&y
WVC!mw59oapPwEDBn|_jd7!_)puFjtdZljti9_}-aVgJzUP0kHhR`e`Q5VCU#xGgfA2dhd%V1ZvQLRG<$171-
`ABmQ+}pg+dzCMF`>MZ^-<Q`lXz5~^H}!5kb7}o40+Bsp3ie)Z<p^cYohG?TiJi>b;I*0|G#|Slejt&Gt2Mr9c8_g-
!0F(+*A3ivD_bPojr1x*w5v^SwH1|?mtVMo$}tF>>1W(`JQ{ZXJVZ1ynN=f?ECV*k9YRr%3dqar9c0ztPSGD`YP}Ju`y=eN-
W43u@KYBca?j)vkuCdDluU#>-
l!wTsTYCvBlcla?h;6i`Pe7U>_4NJvYi4Af60g&!6W|zK8qZJS(y6k7*&Mo{hDvZ{7oOs_dtCiK*pxJeSHEDA!Ydw(LLR>RRG{*$
3xbM~QhO-^ulD%l$3o*=~v9XV%EAJfrv3xKrMH`EO!gxgO%>?NFXki8IU85wFU6FYlc9;yNtXGL&~q{2-RF--v-
PK9^Wb94%}AW4tKeHxrl6#2nVj`$?QA*Id?7IoC$kVfo#QYxmxH)|7S5dMlrsGyVN!&2O`2?mhQd;#>K?SBW!so=H8=$}?FX?6+O
^uxAPJ*>jz<l(T{JB(b@~$G4wT_7&HCDsi;Ls&{#YH{u%mxSWUY)6bE!!I*I1JTC8rJb|-_J;Ud)zh1tl@;rC!>+;-
)#by0J6EBX>a((5TFLAj%y_`3mJ=gMi?8Bja=9QRTzPqgVvVMp|<=;2#kFl%^*HnqgBYBK_s_bR%je9J6kGOI1?D<SSx3aI#oWtc
^Cw{Z9%bF!#m;8k_T%JL>jtBWfxem@i-r3M|X0xuydpO_9yD2~OY;vBJJy^c`$$7AF-(_#FobhE1k~fuST-LScNxA-
&T<lIfEbp!4IPVfemhV4{k^H0NGR9nTyRv`AqkFvkUODU6>y+3;Ja!+JpDp>-
%6=mTK3l}A^53VjUf2)DTK{eItS8>GM(*TeJ^5uhPg&3AR-QBKy~%l6&bZaQ_sBCUXaDU`*6)*dx+5O2M!k082RSw|#B-
pWQG8~DSm9@{C0Dt<xNpuF?twGCJo_s-
{$hT$mis9G?dPwF6XYuH)9*eD*BUt|d$OFVD{HRgz3dOx^zlIc$MusV5UV)T%R1p6$sNo4xLr9v$)kGXoH;~!wk3Zh7a*>C=G?f>
6Yp_vjX|DUV|Tf~j`&vI$3l+6b1+wVlaq5c<orEzA1iy4yn{2BpDX)dnetxDYd-Ahat-%#-
{rH)Ug9~Gci#J~*h3}OW$$zELp{$=<b+%==QZ)D<BTEpmi4za7W3TK@*U-
zDet%E{gwaEzUAJU<XI(VP3D(JY8ciI@uB1^C7zbO!L#VeJIPsj&pd;(c}a;~KI?J);dAGilaH0SnzOT9%Rr9MnS-sbvVM(gi)Xl
dyyQYh^Q^_Q_;%v#-I7=P^W|L2dN1b}@$yDabD&1qm}eYIjd^2DmALcA_xH#T-
aGkYi3!w^++TUV<+)rrgUbHkfBd|;Re45b53JN(><iAO(@*N&vpJ>b&SIRtT{(Yx)^7Q}P1bLDSJay~>IUkK(~>j2+!HlIsVP`H7
xEYK(i`z}T+R31-
2bV>$`|?RWUThg8+Z=onO|pP;*EFlu;wVwoji>7xA$DVdDd^KBg+52YTJJNTg|hK(<A$m_mCQ+<XNn1>Th%5l6U(KN-pY|P2G26T
@0m;C!UO~J96jM_qUecJGy2TYku-}V@Nrp*pIi=nS74V;^;GC{qH<8>-yk1vUkhxmcM(k-#I%v)-
=~zes&?hD9@rdZ(dnHRAncwd*w{!Y%0&QoL%Pd<S=`3iHq@#m{`t$ztwnAKF{~^9;v_f;1vG;%04&WpT!Nt8_1J5N2t;H@3GX%<O
7_UU<lO8tWjzj;^l+fjJh`Go4GPI;I*u8p3P&QdWdIjeOcZ&?}R$?vG;sEmNVEj|KU08#a>c__U=Ev^N(rgnao+sntyX%f_V@VsI
>>yO4;w!t>kLde9u1kz^SaA|C!w4$Ub(DFUI#HX9%&7culTS_QCN$jz%rUSy0w6`Jwf%`FG+Sxu0=)CXcy*iyU1?d?)*9F=wLIUA
cGm8_)ahK5-AYuEx|=U^*q2Ctg|`vF<#(N?k`ywhmKjS#rmcBbPJPJ$gKRol#}qa*nYE*k63_IOYA6I=(z}_O-
RV`OjhV6*JD%LFM_EXTf?S_ZI6hH@7Akh?&&+J7X;0Sz=>}*DH9}2nOZvm-kfij`A$avv}@22g!er#5H1Z`F+kV@d4sw$zRQL2F`
KLnmzk7vGPTY1Wv(zE6=&ygZKq|g|qu$KAHS?BnRJ_GrkXX{c~=Ri;R<J!TU~K19q{={hU1Wh=XUbtD)w=+|R%}wI(X>ac3=Y<2m
vS$xDfUtcMTJezA@t&Vk*L_pMjXP~y+t+?BoYrrs{^kZ1E|PnUhZQtKUfM#OsR64n{-
yJ85`E)U`)_tPg<UHjmNoZHlSpPm}YI!&AgTq7}^`sm{MWqjEBp2}Xnm^Zq&ty{*dm%TNfI43#gmFKppbrKj;XZ{X;$$O*@D)DvX
d2+shAC&uGza}nG@AI=@ZU=Mn)S#Sa)Jx?ovL@qQn$PWm4-
rR<vt>OTsPB5>g*iNbnul>d@blD657tRAF7j!y4)QMI40*wcvyW%8;hw=6%C&632hB6M-Zy`L;8`r}-
_*uDZ}2YT+@5pGGpFP*oX!6Eh0_v`Ig^Pw;9BJE@9W0*_vTz;fAKEGh&!=|mHMN^oj)30%W5vg&rlbEUu;|_)Sm3Q^82Yh4#a}3=
O)-
NSi_Cn)Hp*vyde&VE0*(%T&~;?agbaEEGy@6sc*{960=wFV*mVeT`ycCxH#tpwb~PmYxaBJSK}k+mH932t?cPw^^dY{xnI^2XM?%
i3TAaSkL4^YF^WBQ6u;*F$gQZU%m2W!_|sa_8o|8t1`Y<^P8=m~q1G*X<z3hPI*`BisozhW|79(*-i=$H$DC(p*Bg1Om>9Tv&-
t4i=T6QImN^A$%bAnhgIomMk-QD8nmtDC@FF*+j$%E`iLt!5*W7Ubf_IkZHFoA!Z}Pt<-
@oy^1NV9l;!3F<i7CUbVK0N&$n)NbTM#R_pOv2j10yFSu7X`ri&J-%T+|$aT({;`p55e-Lnq!y-
3gvAPGh~mdA&F1UBR*coZQ@=4$tbunj;@2_v2gvAK03IzVF2IvS-V4Bk!V~=5vFmQl}I9x1Nih2b|TMB`4QT^704wL0-
MBwHkY*e4p!Q@>!SoWK1{r`*=<f+ec%-^Cx*8I1iX_>YOWQ0CijW3^1f8IRp4*=liO)VtJRWqp~+$_tY&r@Q8A6JM*U!U#MBB-
^yo{bxzNQyszZxf3(Ua2Cz8e-8on*Yjg5B5i5*U1ACt}M7#mFqdu;64Ci;*C)6+CcHoR}>IC9pS+_T_KJI-rSIhqD&cV*N#)&uQw
e@eG{B8W&GuyFI?)HQJ53vYbz}kZt?Vj6R#Q9iH57y`0s{dB57d(v^xc9tq|FPFj;K01E#kg(##GW|JU$|PiPI4viX4ccreh2HQT
obu+t>?I3YK`ePR$c!4!aDVArEVuyi*1r;Swmc!u34~$LvkYC@hZN>`|MJ8+>@WKuBCEa+#fNQ-0surIuh^8es<4-
8zevPt!s|29cQt%Wr??*E%ZrN>$q-
gQ>V~h<80y_Usw;+ZaI@#<JZ2f;n{kNJwm^+tOu~hQlqr!vzE^u%sI}f$Eim);;Yo);PPTxJZts{dx-S_u3c(@r9q!!O%GXo(|)4
$(oS6E{mdFHIY)V};5*4{_&l+Xv1?JcQVZmHf!B&#`~Ug(Gc_c8>Ig1!>WrnUXZqg#^d1{vz~sMozI$=~(vvlZq0da7!!viiQgh6
%E$T*N>*@P=BWJWV2R%5R4|{(|kGs6{QS2R@<PIhVzC+GNzqzcLu>qdM`o2zHEB9{wEABHJ)2R>L^W<XSpXAzHOF4_k^KYKDoc-
*@KDD5D-
ZpW?o*Oyn=Ik0Cl8^IT5(oP{Pq6N?2dP8Lb1<LdS(8h6c0P9Ionq7E|Kx?k{?Z1|TGH<!N3$l_(kG_hOWaD$O{^;KjK0g88vaEdO
pfL?d>8NiA>K<42tGy3ByXaYW4)1|nfL6i39NHn+v3o~$`-x4k$ycGU2@&UT8p@B%~j5AzmpmVJkcDP^PT;;Y0-
ly_q_?GN4z1wHa-
(a_UsLMxTF2cfn1)PrK4sY&8J)RAHYYhV0csdV8j^nj9q$>+}EAjBlvbWOiSvP)AwT$edENNJvnq@9{DSK=WZMv!Tjl0f%VGo82H
@Y{@^n0TwCTZkJNLkb$%z;ikb`jnss`lc6@QRkY|?nQ|n4{Sa4bM%o1<umA}J(xPY^o3vqp{@uwV%F`vJ?G<gTF+7Dx&f>Lt+JgC
E{fyo^w>pS*e$+;4{IsZP?a4mWbyHR}ME|vn`;hGlH0`C{!mzQIWwqE5%`8>-RcxlpSAchbh$f@{w^DS}-
`fsymP02Y+{E!baT0;{fh--4vzWWTe@|48f?c=WUwajr#4n}VAwnif!5g%5$V)kDiTQQgKo(uBw?i=y!n?JLPYtwfV{}bonoMw;6
8IvQ%nkuok!87<}ttvju?~UTeoYUnQ)8p<vKddvJ<o{rht9|p8czbHm8z#plFW=eoH75giquvB_GG}HT?$cwj_eJix6YFYmHiE&3
5tmxid>K9)pLJb~(QkTRoGq?-@(;KQ<~-D0P55{0b@M5Bho{MFkypstxK7rh#yR?8*V*r|ANirr(4sFrS-
;Ttq;KGP`bvEVE>C^Qvvr@tW#!qDzdfxFTJ*Zg-q_PKp(kL?PcIt0nx2ArDQ6^g7Vqh`sdxy_WrFwDfa~^4%tFqX-w&V0-
?cUo>#zpeS^t&$6OU!jm)Mv6Fo?6u_W_?YZc*nL&sbaK`G!l99s#w%*ax5e$6!t5$6|!M>#|O$TfliZqgQf8`fbCUd=h?%xa@2W+
$LAtxRyP)!Oy{OhE=Z4jXom18ZZVhyXVIK2l*|$s<PfMO=6=w!map-xd&_FL(hX+7@RP?Klp#)E09aAVy{Oyu`Rf$?gcQ?^iPg*Q
NW7RgP=xqy?xRrl1oAT!F!|U$(jL6V*k?Tu>N9AP_wiCr;FSL>K%AqT=OUW9{7BD4ol92$84=>jt(ye+;Nz~6Cgk1IfBKD8%*`xu
8la#OE~SsB+ikKT(VI-
@Yy8~AVv}|<%r5pW&axEtR2dpl&i<HBp0A}L%mL}MW2rP6F$zX*5YvWh#S;*&x&7(o5PRUCr_YOf!}BC4_~3Hx#M1(kUGac(~JJf
Px5~IIQ0xHzc0pVPXXM4cXV`p+RqoGvPTX!Qtq+#YDRm{FF7EiJ;0BBxNt{KS<~Xz^f&m<kvfyQb2_s(O6<LuPrC2<tloNr7)9=L
{Nkt4=K&iaX9xdeEtP%fne_sL>Fim)eP@+(Nlc;-
@(dq<yb@lfbr5+lwK9D@dIaoYa=Vil#|Xx>(n}<dAMKB&XF=cYuo}BrPvk%)4*bsNxtC!3tb>jC2Dlb+cx7#IhQsCHSyJa-
S>K#ZlQ<K-IIxq-XCyv`uXdR256bzyyG|1GiMKC!a+7#i&d@GAmDeuZ%fZ?J%!qg(H`;R>9Kc>s*-
PTv#Miy}_01Uxa!}r#yw%_hkK{ci)&=YJY~Q;lsLNRE^l;u^xh?UPGkCE7Sb4GOgK&+!Cood;1#$rEttEYgM~PkHM-
x4%^c0AnL;7@Y;=?ugR(RgCSPVZ)?q~mC^v^F2V)@M4N4_uCo#r<1Oo`p>y<ru9=2`f>`Ti0gJxlC8!p{Q>o>Nna0WIN7iet^;Ze
M$Q+TeiV9QI1T&J^%-
_Trkn!M+H6S#UD;G#K}kp8d(bt2iMs+4w=9{JFD#^5$9a49I`Lfxu)R#)RO9U~1&LPr38qVtjGVSdZ5=cqn-v-
+RqFIT~NVNM`#3YvR9WM~S^ZzGgtgOoqI3YD@dd<jmx*<jX@n^WiI9vp4Nuocy!)Irj2*naOdFf@6-
kANy5s6YPDG?=nvW|A`)WtNjxG6gZ{lHfxeNN=-
~H2(QdOjQF&;P>EAN$RX%`daiza2i8v1a`tpjVhVEl<z5V_KjewQ_Z(~ggT4iGQS>>$5?Ooj6v(gPHl4z6^1s19%5!cOJIV3s_i%
=Kt^MeF9L0m}VZS+Z*#~e+h?lKqpsuyw3a9JU1(OBuxvt@1*y9Cj-sJ2VTlFNi_KoR@%k$znk*9KgID^)uk9rqh0ef%L=c32Pev#
v|_-w2%SSw;3Tl-P)e1bJ^o#zpQ<~)X5%^FS5J$xr}$)V2Wz`d~-urV*MGaA-C_6`qlM<(N@@z$Dc6K+9?+e@3=<Of`&H*o}PnH-
znVb%eTEpcp=2L`SKj(O(nhBqcoO>YP++n*)2nb)Q-K)>dbzLkAX@UFa1xCQnR#3#vr<Xushd~u=ROtkvGUzzpsES-
`sQ$tdtlZ$XI%pRTkHheCgGv}~elGzzJ_MJ0Pk0m{!k#oDzIwb}<A2M4@!}Bs9q9;dQ1s42T<r@=UtV_i;>1D0%E%AE#+U7m%*Ny
v0Eb=j>9yx@|cqAu0dEQ>ElRnmH`CM!1HFX1hYB^B*;N#Brw7ZVCx!*qd`#t^B^$W-
Ngm2*QfCmkUPyCO*W0U?Ic@%viYF2ufug>|(aJu2$_)hGV9iQ?+Msru!@vaH4RIWF3H1OT&#}9H9nEM20DreLxCos6Je7SOOTe%I
lXN#JjGi?)|nfVww+AcBYAjV|vd%PzfBVWi|+14CjX@P;A7C9<!^F#1xdxPxri!qq>L~J<7y>*_<TH{4-
wQJCu2{%$s2KWC;?Pk44t_NNQ4$3T%xlQ7kIs0SVq&IVupRyA#aLxyei1<TIDIU4Czb)5_dPeMEXaDNf1p5JhqBfC>nVg24ni`ut
Vc^fbYn?S|-uf_avTxsFUPwF^9{1B8EL>r5zvO}TE9P*?saNji6W-U+9#Yq0F677UlQY*fN<I2=1|_-
QwNDNvpJ(scA~%rdO5J<^cE4C&3*2|+mB8p%zL%clX&b&Ev*`B57kjxrXMcuw)}UWbtqM<v_d>sx8dC1@-
hLGvIQjMD<WFOqbvOCNoBFZEEDHDz`}Drg49;T-4$9he*0DGKyqP7u^8Po$2E_jw%n=e}*yF?wax-
|U2iGmv0H(q$!^QJZegXH(nu7bhw&{)Bb1u@Og?sJ1-eDgcjl6|A0?Y$WBRC~_(bf4W*TJ_jdAJIkea!YUyT-ofdC{jPcJRzUy}c
Vbk;LGWvHg-
f?E5i!rN(0aIO|Y3*@s}IZ}Xz`j;v3(PjUvITX$YstOMWa)|dna#q|<9<u0Exe;n*f&ZK)A&b_q~^S$3+2jjbPa*ex#ymfoQN9&B
eJUwG6H6}R&SctKLchX=TpuYgWnE62R*^`(L@zGkGT;b*{`s!X$pTwDHW_#ua>)_XDEzL83hMVQA9GtbQ=bzv0j3PbNI(sLFhPrl
WgvVbq<6vD2KcDr$XD}<ud5ShhcmvM9SaYB^z#am-
_;#NzGxYLoU4!zh$uE6h;&r@7Fi8KTS8ESNoUlRPT>i|>dsVk&bZ+{SIK+Aq0|b9%KYTV>r{F>0L(eunGWV$G!6csh7Wd`Zgul$a
S)&mX<hZH>5lrLLB2Vf(<K>Nz8&W?EV2Yf>=<2L;fXi8#zCIX$n9{~R)6zu$fb}}7%VB-
Z*}%`j8E{^goCN$mu?ww~%o|P4xVF(?kQZWZr3L}<q4pr;w871#XUiVtGtD35myKe1-`|s9=-
|QOGv1y33y%7dFMYO#w4bt6zOZ@9DBk+~DL03;Mh(AO6I<`d%^}_&hv_U&?fJX!TjvPMS_v-UOdvIB@=fM7=})iWwhYmxcstKDIS
==)`aYf`ZL~?`#vj4n2Xlq9Gi7&k2J|1`3j}X72c4X6V!p=fdp5a-
AJLH7IETngjkp)H|D!d7`~`cK;55W2;uiW;#L8wk5jms1*pb|yxin`p*yCs}J)M1#PxN-Sc}`E1yr9J8rO}KgJd$I2c&VWd#87bb
Dc=bu@QMDzn_eiNeP88!ab~xfE0~>a;mnrL3Xba>Q#j%B5ZNDcQ0Z4%Pug1{Cb#3^@4&*~lw>~eRWTs$mD-VeRp)7qu1w|unXePm
F4u8!-BA-{|2qq15Be~L-
_3r1)^l0hrB~xb4hMTLoGWGkF7_;_9o2Z~<&kF=0RGMFbALPMzY&+Vjw<Wnj|t2?`f00cf0Man_%O_+lXG0x^zO*X9+}OOXT^*^+
CYE)o!j#}J~KIZ?8!myVR+!gBF?o#dY8$m=ll-2{ipuDefUmHUHs&_w~s1!p7W2jLY)ThbhICAjt0j!^LF99$-
Ad#0^b7+N<3W6r}Txa`#0t);^t518(Yqpo$ZH{|A>dfmj|bx#dbYsd9J@_5x40lfl=C*YS$~|dGej~PMpp7)Y=owqt5Y?YjI6#p>
c*VtH?Xy-Iy!z%=c>HI14<c|K_t9)P5M>Id8=Vj`B!$_Nn~yEAPG1bLxB+Z*f!bid~%t+d4BVb_wsn`AoIT<N}$Ofa5u*zSxhmXE
j6zW*sW7aNR{~48ARWA)Xie>iUHT^m0Dbe<O#o*I02EdsTC=Zt7uj_)mI>?Rx9KGN0%7fVc0GtC3rBZZp#&52Clux;aM-
H*bk98!^(kP;j3**EHBir%y5(ui*ZYgNq9-
^8e9F2{t*oUOWRvXYYdx4sxT6J@&4y(H(GYoLcqGer3NoFENJ$2dDTsdrr#XW`>Y6;IIiEaA-HP<yw4l@2MC3S)Q?4HNhUmeZjAj
SGMVg@O;&xiT0rLZ&&fSyuVlFTFXzH+w^?k*YW(-Hc^YlzKfhw&daOwQCZXAd^~HoqSoM@+`(}9XLCOD7<D@4;K#1pt^LDthWuT-
VBFWUo18tm6?})YzT&Ta`fSfe{Yi2wFss^Y<@)4y+`H@@cstaO%rQ6NZ_SzY2ERr_;57vgW^Iyh!^H!8|4ipb{m?Pmp;MiqkG_%h
AkU86iCq3Vx8jEV@T^cbOC16CNBULWIU1JJnEqW0t%+$2_k=n8iYvkKkZa-
$m+QiL_*R+{?DxSLSkE2j6`fD89wZlFW~g1<Ic4^tYG{NPau)}b#}h6cbB*gI`D35CbbB^!)-
BH)jSHU<H6=M+^cUT0>W87}M1AoHry_Hg;=oPn+hCQ8yl3Jg7+uc$K3bb<=5Et#M04>O?U!3(l>19OiGC4tMa<UA?b?K&!ZW`6&Z
$E@&+1uObr6`9?&X7t0l-zEt|c!e7ks&{gVh-8=dW2t_f-
=eJMaUz+vN72<o49%@>A$Vz(dPC9ksrC6X6K%8sXr*^Eq$l$GYfyaLuo9W}?p&O=UIRSof?GG0nM2KZJYYJfMC#Iw#T9Sw><6J%~
QM!>f9}>Q@<y%6@6m58>Vi&z4cF<QlD*qt_2+%S<C0YIC$l>G!L5vzI^BNE1u_U-
|g1h0H73o2Le2rjvEbb64+%oOi445cyn_egO3ld(QZ>F%D5{+&o{wyqu}>3@3j8BcMO5mI1T$>b)#-
bm4!=yRf&usC%d;O|9kCMp4gbr%q7qlf&({*1cWp93{CYI%MjV(F0+Am_F<rO%Z1%m^Yf6;C|E^taod`yLcCQN4O;7&a3fdJ#=Eh
?wKe1$^5#-en=fftm14xI73T}&HT`3N#FFVU*a{)&fKCq(xgYsIvToM$4h<RXiunZwbr?UefA05dwbPexsB_iO<zdv%BR-
f&&tJDGlFZ|SH67KzqzIO&93%r8}x};<LnpmCHUx^d-9)+3zsil(YLegaE`6r!h3$S&{@s-
1?G}|#6EL{))8y!KDB>)u|BU8ZZAJqVs(?5Vl)k?8OZGq*6GnVb07DaVPk!gyO77LIlD`4`J9_*&H7G!Kk}!l7WfivBzuH#$vKZY
>uu*|z`4Y&8_f5!emEarRVN+HMx8VGugr?5BmdQJNt`kEI=|3FtDM<9<FfCUnw}bJ5i=$>xc<=mRf~3U_SonBn%c~ktDmwL^8!mb
I^)clvSxpfPZNWAF5u2^Z{gDOPQlUI=!j<C!&qK9T4<NaZIjzSs+Vny+5Ya;sR?X<s!2^ds^QDuF(>rghx5<O6zh=uSlnkL=UJ`I
`{wt|N~vjD%<}yRXQ&Sj>-
ni3d3qO|1Dx5f^ip{rRcHU~O!&2lc4p>r;Hh2h5l8dVzEjTBqq?s<we!Oh+Qox`_cXNecM#uYhMU~{xlwEIW(=a=5KINk*q-lam-
`2&$MfL1w%|AZ;9ZMT-NVsAi_5d~Wc`|Rk62~C2quv^wvs=#$X(?!zMtyg%jqWuxmVRT?4seu&pT@{xh~#tn9F-
v8t9jblfuE~T>fN_nkRvQGFQPl{!C779uH>$+}PP0b=;i06Nez?oYajA?#cY8y3Cs~HNoUOKUlNa2l@2xp2L#)M0)RVXuxB+PI;B
<*K8U&lRYx;t>)kKDVtzV@FzyGa^H)y<nWfB>EWpBHAEl6ctQOPo~kzD+=@${yr<5!dX`$R^tt|#d)Ua0IA-2fzKh&*_^*v-
`J8KcrB-vccu)hu{)hDqHJAJedP-fiIjD<R8{|)IIM{feq<`g{BHxKm54^WcI4z&(F?*iS+dWjg2ps#-
4D(T&Q4D=h`&te*f2W^^`Vjl*^`FF}&*||-Ct7T@71m|m-RUb+eJt$Tn%jNsp{U<32kp6wHpL(Zu-sdDFZ7rP@qy@3@h*8E#(dt1
`X6=gPKkYLE^No>8rE7*e#b5|i<Q%Iv`?$ns9YMj3HJZ4YF3YGlON>Bx71D*>xf?LJ~_aFJ-
9?m)j0z4SAJ(}oU~@tYhoVT&d(+ORvmC=5-
wto_w;mq@6Kw_AL2cx_OUNJw$%rX4g`Czw^u0t!M<d4%gisS3Fy(PXY^Gs?Haxt^+3<$CU5(cnNL&q?X%We!Frh<6}1E$mD;Om*3
Z`00vwckCGPrMh>w1snw8Yc(aktiP6E%N5nik(iTS2AIX(tr)PDA-
a&sSYqT*k~yvf)~pA&xKq`tCs#kJO=ygx89;`24VK(!}%{#SFGM*T_sU3gx6C)ks-
y5vwtJ;XA%o7vZWv`_CpqaFItuPHry`JLj1V_i@3^56v|=k4{|0#k8*x6TaY93pm;)9mb5P;b9K6%XNDK?4n5PLnx>oOgP2Wi~T<
G4yHSqN(lNrDuzWMx(yjve~B}1lNi@4$g(ROc(9{XLu9nJ-
#^?Tj(#G<Spc$<SA{`hzbvw{&(eHiqSRdNy6QIsqd;LsCl+=WX_DZy0h@%T4_vdqfao1BmLIJGM3R7<QnL4+?)6m{ZKanY?2uDii
d?YHhcqcIyLgZ?^@-
&lbivyoAiZ>20YlDS_#CCv03l)hnQe`h|X`xdDJHk|2q12`k4I)H*AV04%a+x!{Z$G;e>pu&NiIvL48nX;yI_mC#%M0yi)8PEj35
6-
y$w4)(jrnF5Xm(js9bJ!o=CPz20d05^I~qR%*6WA1!FL+;^UB#3pNN_;kE4`A|#rkiZ2_`<!nLdVn``y2*1Me!F}2w8T4d*rf&{?
_~}~Z#pqPeT0s1BO1&ostff92lDnzPdoVVY)%`_8M#Oo&Ei+iZuuGaCK{sk4BLvY)je=lZ+#3`Pi@^pw40*c6D&>s|F>~ga>y=P+
3F)i-
xn^kex;oC*NPcl)dY0C6Dz>b8{inh<ezG$1UK}3#V^NmmOQb>Ke0762K5ldJF10t;;3G!ocCz+i{bbl;tS)o@b2|J)F1F1p6g8h-
9{se9;8|hT-
!E2Qef@mmP5GNXoHh~s#TS_jp!^i@#mChozK%FqmOnNGjPNtumR>I=)b{tA#bPuLaexU=QjOV;$$C9Z8Y@cAvlYrp2ktEvwAOhzW
13)Qio#KM!%5vuAkvjbFtjVO})mg@yvY!Uo8Dxdjy=_O>jMPuCD56&(RYaH|cpi=EVO|f5vbM(a7RjiI+{hFvB^OXUw`~jXkIE=;
;SO)Ln9x9$uF<|FzB)eB$}iVrExwrt~tx^Ol!AMN|8urkxm-+V=3;=wI;u$H^X;HIn>~T7T-
#!kNFQz3+X<(c4>hnUj(0ea$I)rlpn_W524umKw`Ee9~tR?<RGEUg0Y;m(!s45+1(%<i)uM&(*tn@76y0)I8(=X-
}HxaTm9+5BhC>2xqaiXCHlg{cyIGD>+5WlN?OWmvhYO_GN~CZ8IaN_FaDo-)D|qFWg_SNAfj2Ic9w^$xm-;O!1z2J*}NXKB=P-
?)FE1H2oOo8ql+fU&2m49p{Zbi7$@o!#>6(nq<*fMzcYj2hOLy26M2CXJ$X%a^2@>iGDvvxj2)+zVdwEL|giknGJf*N4OB4-
|As|wyB#}_D_R&6rUFMKF^&q&$;O}@B5Rv#8vGXFdyTEvtq0t@wyhh7VAZ^kTE*)Yv$j4-
<eOwXB6!Z`*ersOxT+qrZ)T#@>FMJcA3QhlY?tdj-ZC3v*n)Q&a1*pyH>BD>%Ns=^WQm3ddA3wSKHV3c<sWMyt=2<cY^z797Ln&I
gc&0*U77lkK~DmXhlWud>^hm`TMo%^gNQ2lB+mZ^qAZ9La8s<duqmti#j)Jug&>+xv|z==E6K<)}8UP5x1IJ^R9;!b3<zIiC=Tg`
lGFx4?%lDe14aD6AZTIOig&@)|wmpA?CcEXI->k$c1_K%!bJ^-O42rSN3e^8eux-
D*COd%a4ZNJ+oT&U&vwE=LcsR>=8PHg(m!`4TpHyu;)8Dg60jcdUk@RuwJiq*2X#B)wOOsANBIMH1pe$53<eK`0CONpq3xhCycfT
xq<UUduJBc#5ej-
t?=W_>!@clh0Dq3iKR~2kKh|u^@pRQ2hWsvKz`Y5UhkK=h*&%NaByqYnhKvqoap4fPLAYk30Ur=XN5Rtlk131quNj4h44D%oz%HL
HQM84810drvng_ZUVSs{rPNvQVbs};7Rd6u7q}iW_ii8PQ0HOv{an;lDd$Ez-y-
@+W1soXr@fwd$XEX!wbxiThfT%D_7%^X@=ls@@K@heGzMp5g!A6i(06fA`#$oI;F+G5<TtDxG`m{$CE*{ir{P}ff4Hh|njXL==kU
W^JF|&*ebqDfImTC~m5<`GAs>ZzwZuaK4Myq^;u!aT-
=^2EKIGO|x5`h84@yfP#dS<R!WzD*p`BSf`ju+0lGDroB1Y%A+qa=^Y3p5>d2r7l^(&cKjCS#$uaEr9<X%hazb~z+rrw{O`&k`N=
1<|G)j#1a7)Qu|z=q^Z&|7GwlkALuI`Td*&N#6U>dn;Gp6{>8*#`X}(Cul0i7#@3^%)v{zNs0AJLKzQG|SabS6@KAnudIieK`5*3
6sk%RU2iS_>12H*qoSX=4o5addu^>I?KrHw7J}BY_>LI{@i|s*x;ZxRx^InYHSWB7+spB>Tgg3MmtyT9q;_wH`5z%uG)M$vw?8+*
*n(3uC40P`O?SeqL%VgUWYN)Iv5@YTD0sZIPIUrP2Uqb;$J$6UtBJ|dWjFyZ>=)o@_LQNL#<WnY;+4v1F*}DT*=k<+9y{U!jE$Aa
}GF@-lz|GuX{l*N#{(Tp5x#qUN5{}VnQRXB)uCj6fhgsuO6Q}HTTv0ke>#o-
>#pm9_^vdwdnVdSiu>($}8E3SvToJKGgdTFIpeasq!!5324vo+Kgi-28ULV{_%&(K_Lf{bGkEr$SZ7;vr-
$^`s7vjdHQ8_HV_`?&zw64Yb<ebb&lXgT<dw}+F7Ho$!sB<dd`|dyb05bVx4Zs_$AKKTYIMeqz)|{uvWcQaW*wl!kJC~MqCL^AH8
!bzD|F^zKmE1Ic^Jmo2`3ry~hhqe|zQ-<*CLC7p{vl{$SwDXOjD=J>Q)h`QwP&XATo>fSq|fpY^up6-
P}Ekh*Y)ZV1}T?@x;vi@D-l(fQHy%lre}UacK@Rq!U%x#4_d-XpV+%xyQAu~?(;cvxx;vkk{h{$u(&VqH~3L~H_WF!+OGi+)d+p7
tra%hX@`^O3`I-};l(c`xS*HulS{8Smiy4LrMEVhyYnInrv^bEdiGCiSMoiyqNzRCk>-
NG<9XJ>Xv#c|YJeWA#*3yLSrzP|b>+ylwycI#mycPVKE0K1upr=)t_Jx*G8}4ZgPtK02yL0!P)@B)6P8g4oX7u=85<WjE;weS(=e
uj5RuwM0B2)qEiSRQ{zs#<k{!tLHmDY2u!|d-
6oCn?6v*WaXxkn?0J$xiHI=c|O)HXCi0exP;e8o<*L^{Fiek;VnjgfcM;B?hS0je)f`n9NrpmCwc$G)l+7CqQSF-hXF24jR77&4S
VRKb0Y_qnmIU`_z!3OYaYMwNBJ^5!!H~_oS9kk*%?dyV8q6E@z%7TwpN{Va`oQ(qPASeHvOiRbKua0->T;Pr0%8fV{pzv>>xU-td
-8X+_{$qJ$SY4>9L;raB@z4^{R*uhI-
b#^K0hv;Kn#tf~H3cJ_=lPIC6(*hf_CsCaDX*2FH*C+M73k@vra!^oUuT%)rtUAkP;2&>Jw<Z_UsCQd=|mM117p_l)P}(jp$;Yd(
oqkTW*aSn@8&7cP2pxF^M<)8DQ7xpJc#_|`?^v$N;5s*$|O3^a8WbszTxPhsq9Pjs$)L9p}|`UtBYRPei;^CM>R><9IN#l7`j;oj
s)*^f{^UQOsGdX&F{MSs*fjjszoqel=u1pN|?v&3z<-
tH4;0jD+|&qIC|?4Ikk$E9{Un8V(Fj{T5lv?1QsuHccAJ<v9KluPXwa_%hSSFg|<fmlL(KBz%ieL%jj+fI$&V-pX*Ik*P-
F8fFg^XNL+Z$B)FXUyK26LW2oa|-Z2o9xSLbo<L$5P#Eq^-
3E&vqtrO_&0fpYdBoQoy^pn+jy_5ogd!__A>kYmAYGP;^_Qcq9wC+jlI=JUBf$Q#@XJuMx2wW*n!xg9tQSR<y3n%IFs#Mu4n7fc-
yLGoRSBLFZb?ua`*H!mh%^1L(afe3_NH0VBfhBMz+WY((6>OU9f4r)$%h3{ZFaYol{rK<o?Cy=o@K4WiNXkP@^7FL#=u=WeyMRt<
`rt2Umlqz<Ga|+u@Yyb*o<?hI*Z949>m~cX1w0O}qFckypc^0IQ`ZN=<*L{r;!@YCXI3cIJJ3ob!lw-
+h<aMxKcpQQ<D>sQ{N7PWIPc`|Q8;isca6k0<t#(+qM)tU2G$cARQ8NV#TbtJbQ0xvkn3%m?n|IHL7W-WvZceYnVJ8_m)1%-
3K8a#W}Vmee%x%E9l!;>g9RYxFMeFZzVs@r-
Jv6Z$JN7xXwj@qKj;@EW}vHILAgc==w;vBf>_OZ*7#&3Y)KIwQ<Ca_;Lrv&0hvUV-yiQ!wXiwA<kMm>Y10;sHvI0OyEa&?CJ)p9|
N|Ipy!~<129wb|xOFuFe#FoqzegMlLz8?2D(yj#iwpM;wgW@mVo0axnBriIdN!nx)ZQe^q?g9@kb+Nb|vu>pXbCD7F;72lqL4O`l
2Ti{wAlneCnXn_7h0+Bp?!7yj)_{~1h=c-qJVQ~eY6*cgvk@pS!J;M*+0sD|o6308=P<a24r;ZOr7`kT~S;8fyMi)Z-
To=doYtC;g5|7vM9qcLWmhx@b-esGm9!<jA)V_k5lKE<z=7=FC|%)h~Xz(-
h%;oKM}^_}Fr6th;3ycs^sK2Rf*p9N!JT|Cv0iY^xG;G{-6G4s-p7x4q0VrD@X`$_7q@vh-
E=*ipL`%{03xO;EH>(g`l?X%m33&Qsg$!+AYp#cLo4;|lAn>jo=|MV&BGsDAN<LAd7(QifH`0xv!crCQ(xy{iPzQ=z~tz~+s`b%!
btn`Yd*L!MF%l<OQa*p_#bsc`(KK_2x?ebjY4K(U2&T>iK&-4nx0o9<${NCv7Tg54Ftu$AubM?sXq8S!{z4-
g7g`%H}eicphaMW}cpB<y=Hb;|*IVN}@$^XvHv`Fcn!G#caQ==q!;b$8@_p5r8H_?|dpERFG(?d?P`*F3uC|-
VO*5eP>XimrVrf0?X$iHX5zwiZYb*@#OsNO$|vkdR*4R=hv+o)F>U72VjZN$8-
H_Z2pWsPFkoSAU+EQd{SVd^V(!9Cic_EfL&1Tfzi)Uc}_J#Au)xz(X+@(~AK)ywFykA5W{c;u7RJe+0vws!UtZ)g%Vzzx;x8P$CP
!%CebZWga#d0A+a!%e<MFU+;5FWK70(}=Sd%#_$?{<^bY?fl@N$D8~;H6f|d)q35f|MYC(uk}mM2WQF2gVZpclK*_<pvym$voqwq
iW@!To?Y-
mR(ld0ehi)w&l5d7<6p>`KweD_pwGZo9{b;_ejsZh+A5oH!Qtb3f1Q|E{@mp(0Z$?JasJ<#@%_G^5ndQ;)!;e0Cp`B?b*k7;)bKo
GJqc4kAJsl_jeTFwGkWb+H)@XW<x>x7YR8M3AY!>o`ckK0c5mi4;2C_cpXa=YT4{PXbo$MyiFKNy(<t6K$ywCL5FHaZrQ)=kc6mo
MW1L4Z-@L0gli38$Yi9@g_*|i-r3c*RlG&o4^5oQsA*P_M$K2tVykn)G#MuQN^jZ_IsR8Lve`zT4Oe#-
HuORk>So)&3q;cV4Z@uc3cgbUz10t`@x$cYteK6zGQ=Z;gZVwn@c#2h%q*I%=)Ph-uqnuj3PSp$JGwA!^H$blY3jgnxeA=4ZxesC
jp3Zm#(lg|HPF2SZ-6pvRyJ%F7wT7_&NDnhP&6lpMeiizVQzNEEt{$-Ay`#b4S-
@E(M|TWAjlKB&88UrOto6wY*32=`3v*_uYPxXEdIYN-nOsN>uidwwf!?EfSl9zOr&r)iXL^XAs^h~sM2|zAs!itJ+_Nou%Zcye<b
EHVFlSHfA*iFncQDuWiFQ6S5uAl!R?GM2Il~ng^$HKKTkn<q_~qxqcilL1$bDX48bREfT4mpkiOXh_UNN(APv4)sVP~x5*3a=Sx>
qbfZT8N(jM|cZ);B#^#e7yV404NF3yE1rOVYjtXYvpq`}A@<W9zE+%eU8}vC6)Z7)qxHiukZRi&Y&Twc(i&Fvp1xr+eu8JOe!q<#
_7X)myhXk7Qq`SL=vgiWnSy4`Ti^J*IMAwpa&ZudBY;o<V2#*T;E=T$8?PyJ+GZwmA>3+wc!Q4ZL`*X}0k>KIHm%7vf5Aedsyc*H
7#ee~Ly(=Ip=y47R~j>5+{3&xfz~+0^qg`fK9)U`px|fSK&{X*o9O?Se<s*PQH0$+4t1Qr}~Vf7j5(&jWu{&MNDx#pm9nr}<E8CH
Ee^m$PTEI>!4;bV;_(l7j!sKLTrnLwj1<%yKdtGdK$;_ZW`7vppX*Orxzp{WVmNQ0Ek8e-
@1Hj|N(z)Ntk_r}VhN{OC(N|7E_n&p9J!leoFH$8P`sBQLR0%?ftD@obQz3a6fa#KRfYXi}JOP0`1=*E#-
CpMdZl8uV4sV4#2Cticd2ig5sL;%OUf$NYCAx9k?~?m2v8xB>0FlE7-
^DSYfh+S{snIbx#byY>&`ovL=>=zK5vOgmimsUF)!kEw%u(PzZo2}g_`$0l>W^q}tXYrV-
AnAHPl<J&dMJ5cLT&c~e3Q>S6cd=vHGxP-54e{de-
qt@%)u|~64&j)9@^a0t$^FR)$a~HwuiCd#sX=X5}tM1#cI!7;Q-#<AJI_Y{9&*t0mW)Es7ioaQNkXz~<(QbB5KEgBc-LvFT@$!d!
is+x2SIzO4|Lmig52hOZ+eW&PS%W@rbUCA?slN{zKj1TJ+^C0b4xG6x@HBd8?R@{#t6<Jk4RY{5@?~cRH^zq5dGvj1SI_Rw^=k}i
;<3h>o1F2WA6aoTXQQG&tH(fir{>e@Y(~TW)2!DUZxL#+Yx?uz?boI9K`Ix+K6UmUHMx48_>8yeCE~|QA5H95??d(T#n8Y?#;T2>
#})5lipNc>*)?V?-J7*H$Se+L(I=i3o*C7DNbjBK3$^-w*O7Wr&b;r{MPQCs9gRogsao<6eShTcwDU>brha^xdtHpHpL$-
AbI?Q9e`-
^6&_>z}a4^^t_vloupD+K8ebrA}^6WWR;+@tG&!>KYuS<PP?~}aDIZo!<!MyuuCpsg#YotY?7MFg+a&pw;nZu=!SD%<}Z|2aB_ax
6u4kBKi`ar9rm$PJzR@JoumNUi!LS6vt$91`rUl$F?s=xBuG~)XGf_pC}WL&>*>fXw%NQuMgZ8-
nlrl)5727e*%CJurRSM4w6xWNxf&d^3bh1`{QZoT7~kXh~leO=c4PW^#4J>MO1I(iGlcApPD!m4HK9Cz1FE41Pl^j{P2w$aT}hjJ
gh>C}oV5&fd0vy^f*<g3s>Ki1hWee;^cmU=CmyN^EH9XV6`U~kma%{Zpf<TyUQcy;Pg$RQ0cfEnB-
`Zea^?lm=P7X4<$_Nlw{Q)$Fkb)ID(el;^153x(vv6!G|Q6F56_rv@_yyxMQH{i7IqF=7IBsf5Hdi8gtcmEV8)w@~_?NeQ)QT*+?
Ht`fP2Vp<cchHZZ3-8dpZKvktI%Ezoo_G39J15ve-%zaFnoB((dla|oZx)`k+OPIY<N{vhRi5n&eY+p9Mwggp>@3x`Y8-
+kbjgLp1=4$$L(lc`9iK+piu7Sl`UjDN#^;J2h`gdMy<h!e_Rbx?<I#*C9ecZl)@Xc4@2RD&o1NpSHMu^Y;c<uuu_s4;0OiHDc@A
57=$W6++`WDvA2B2D%Xo6UCVx>E*gd@|XT&~U_Qvt5H&XLFdIe(HhuT|%cgK4FsK-_PN&0BqP^W`YU6a2WTjU&1>Fp7x^jTOlXJ<
XzWDlB8$e9)!SmT9E&zy7b<-PE3!hr+Bpg*N9`qHE)6~6FBFGa7FygvTo;4SGx=o#H7|BD~J9#c)epR*u7a`v6{g@Nm7o~-
7t@mK%$d!4bDXUbY?FlUFJgdTq2EK_s?PrG;~c|JJHpIK9$i8<U_=T5$jzhBga@l4(2KFOQui-PT*rf9#Ooac~ZFE{UGzw2^rGh1
bh6<5%cXA>XXSFY#HdHUL<u5{LL7fea7vrhe|@9T@MVwvhbJ)&zbk5`VKTsD6v_?ny^@(<_i)U0dZKWh!adIQ&u@ABw*^N1%pvks
Yg-lsO_89NKTj%|Eb_hL}T^da?Fb>5C=%-
SJWP=9?&{HIp|@9iTmp^5)2dhcq%v;R1A$qVcYFM7|uKkA+*H@#=Q`#y=$pS8^lJZpj8(j$JKYGJ&>lQd30J>!Difxq43%jx{7+=
~{P5c_CsskKdByGgyk+{~kDn#qFz<K7tm^}hsXCO>+%xQ1WuTlYKX9(@Y)<z4z*#D=R}!BLNNcwnyetvZ8xZ#MAw)8EuS%Pc?L83
=rCo!2l{jbf$G<lFM6<b!V2{A!~AtmeVi=NmrhHhMX5<>faq8(MROmva%pGQnb-XtH<VdOy?vIjf_?ccWKHE$4gXU2oLT;XQz<xd
+SMX{Cv@e))QEwvzK$U+ogR=&yoh*e9OEUiGCw6N+BYy%E=!>ta9BqcP`7f0e#t-
Us>YF6X|w6w$)g%X@4!7r@?_s)yf3T|jfdPk4H7^^JHAv-
2SOt>|&KT0gA!MtVc^kifb>(S9fPdtM#nDuheLeG&Ve=if#vfgbmBZr2ZUK4zbK$61UuUM1wi<QAOi&v+xtanxISNla^|?K$V1qD
~$5;fk5NM>|CQB{-bSJKbxpArDerf$Whsvu)%smw5VYaz@}SMDC@R5}GmlF+Gn({-
}7?XAXZ;%tS5ac$Vm~zDYlgnMvP?dahZo<fS}IXEo%i__?VsmUBGXm-N6-@n0l&bw*Xc(9Rhb`)=xtRvyNw-F47YcUGO=HarG-Wx
f6dnVZ=d_ikc0sk!a1z;_w?hCR71UJ0zv$G-X-&NXM+#s|~03~XmnTLK(Ftoq*ac?45>!}~c!r}^!S)+7&F-
U_jS^~0R08j8Nhb30GDIs7Z<`L^Qa&U(rP+cVcyajVYQq+b9!K<c)kr5^1)&w71S`^trg7n&XgoPXDP)-
mTweEOsgVUFSNn(C|beZOZ@^iSW(6I9neoX<<Ntao3UG#52J+i1T!2j_WqjiyTGr_|GSuZLT@OFb|;!+<VvD}TGpMt~*4Go*iDFL
kva2oDr&`Y5M&le6rwZ|A|}3|qXCoK<+JSHK><sKv#zwP(KAYj=H*?fmU-
_6VaHub<yziSEgeoKg;;e7udGIP1NUKP>qkwbl5AAJ}J#wkGcijUl;6y|b~$W_b24YenBz{x><tXphP@Q){tP`rAvB9@6aolV>dt
m@{&x$JH$}^zl&`#F)l5-}%egWMlQGt30jFTn(((GZM_pn7wIqpL@L$<5junlj7XySZC_#_k+uo&u)|#yBDMLvP--f#VO+>MIH~=
OrMlC^O^8gR%04*AN;QBXsX%0tNOodv)&_^lXXYcG+y=LGRDP+L_N($8lh;95;MqC=)X8yOg!6;@xPs;wcTc3%bbB&V%_3=fjMgU
rqP3JG;6w4ZWFo+^Ch#)a4ov%P7Z3jHuK+xKmE2h_oY{qUMlfiO^H(zugAn+d8_OXdUE8+`|zuHX7^^j&G_q{?AMHP*I!F|BJ#J>
6Kc@|WSxNpu%3=;-OavpxkTl9n|WoRUm%{;gU`n^Ma)T^p6HTtmXe3@Uf^)C#~zzTnBPXd-
=nowVx{v2%wT|{+J9Ki;rn#a^osv*6OA`}Q1XtMJ#$~uS8)!S_^Q5Ka_e}dkF_@k7x2+F(b>CM?>f)t>|5~8eKhCPKq2ntJT~sJP
pDl^)Qk<@!Cii>+DNzP<EYcmY>9ZKGk*GEf@z<l`OW984QA8S0)y9?IcD{6%ng`5t98;OPeI>5FwVO@Xf<iR&3ix9vxi=Xz2-
hTvqPPClQX-jVSjT*)o04ge9gtaISWLsbBa&dQ7@~Vdbe<J?KywswBfToI<uvoR`6xLa=-
ii>WBC4E4e1%tYWK`t7VUP6U`U$WBbXSoJim2X_GqbsqW+Xm^0z*vlm}mob`Q+-
KNj9{`N1Jye|02?D==J+tkynm{#gE;=oh=L%pwALk&FTeyBtD3a+Nd=`%d-qdt0FJoM0eQhyLEaf!a-
;oIw;vnE(@bZ*?6ndMy)hYs85lRJmHix<l)ed^<>#kzOyyXurNcf87#HUE6Xhe+-
fF<D<A>!V=8&lYi4FNkPSRV_m`x9ySk@%X*hS=6gFe{?2^LuC!Lm<u*1_~`#J8Xv(*;9*rRG<;b59?ZM2CU`dF+|{T0`#rziZx0F
IIco&$iM3!YzT_G{@|^8ISvwf(+jy73J+QXdr>c*BBl)l%S@Btfmth@$P-
9q)Mmbtf@{n)8hn$66C%6iG3eNE%o>}I_oPS_cS8;zeAIuLvoq4hAh<yD~b-O>A-
?j!DqJJP3{**6cUrPPf8i(wA<IDA>H4WA*FD4r2cp0+pqF=%pOKghA+Vbu1U&Ch-zuLsh20qj^vkUUzyx-
`s+4BOEqJJ@N+h|GR&ob0l%`^W*7Y^Kkm=G>&^reWU>VR<`>hamN(tDN@Y2RYph12v@FHb!jXEBF($*p4_Ue^7$hkF|y(A~2kb<`
*RL-xBqc}HSA2eE|AoS&>6N9XbGbDP@J86Nsre9k1kELUFbEBaXb^cWB3D)MBGtWV-
2dM|C}zMO5B$H_Y<*Exh+7M!<Jm+oj^bJ6cUn&@lAL%&_q{m|2g`}SRIqSZ-{?l9H4^{NF;T-FC-d(OKh{<iYc00-
{vt?JXEj%6@ayuifB<5gZUGv7nzbDs@0xOlhp5U%!z%I9s;ccynK?rV-
W#><WTK7A`<(T$n;>Xj2cN3aGx9>(}(?K0y{AAQh^f@fmA670y{Or3qBrl2n9ga4|Rv3l+5w_NROpR0CDe81GZVGp;{vCK@aXHeE
2Sp5*MK6)58b@{Bz#_(t7<Yj7?HN)%GK3tt4SF<Ad&d^0$2RxZv`!q+(=n<YKIU*Qbo4Lr^Cr|@@8?GFCSbd}FP2@d0FMY9oaBkE
YzlJ@nz4Pb9eKpHG>zE(z)Ph$ZgnSbo2Qx;z7veb_mc~6k`#odMkW~-
IC7iZHxI)&L^l~_>KKjO8oHHNWd7{0kA@zt~<JC^iE*?d_Gs~Tf*2TttvFGl%X?YDl{2usvPc@IDpU=J`A3!rg-
;m7oI<vx=W3RepuXD9WXsmQLYjN*It9lb%d-
9f7^nv6KlKYMAdRppOM7PKs<(Tuj@&|jl<wwqwljmG!IUCL#Mk{d}?!zgwb(uZ&xrqs>Et$_Wp11SX+=wNEo5^+4vqhio#3#6hU$
_Q*lyEwmofp;PQOyFbU7h6kgk+B18NJT)WEI!wT5)6KNZS_x&l@r`uXccWul`2o_!wp0p^+}1>rbugQSJBW#8TTikK(#B=R$w!Ha
46)gR69{-UmE)G2AJBL5HQzZEw_sYt!Res#XO#z?}C*{D+ft^?%|x;PA(>4M*3!Q%>|g-
qPwHZ{yp>+8}Sr9QF@;Eo$E{)vJSk+!9=3OrP02+c>kYvruwws5NRoKC`80<>*6zb{H5i{1NiHv5z+Oy^)vsbyKxeSsU^Xz2=*_1
D}&wsAHSH39)SyyVFya`&jjLvc|nem(RK5?>|ds(0oQ}3%u;3tLLI;#x=9#^d;K$xiY7OZc=8s7qth_M=~!i`9z!V`W2r<d8kY3Y
`O2;8_(J`-
e#s%E;jrqKDX2VM6LpBh2JgbXdAuOU!$G`_Wt*ms?jKJL0^b@fq0ZR(Z#I3i>tYhdP9dP8jpwMl}kfk_?vN0O<`xa#5cxh$+gPMy
`Gnx$n1Z#fSj52Gsb4UJ3W%;>Rr5ezUnQkKjQ4{<xQQi%HtnbF(dMk+h=YwH%m@IJ}t)R%%J=QaeL0>Pu+_LeVf8>5&Q1Kq4_qBy
mO5lzv^?n(5hZFvzg?2l`C0&qb|<%nHM(k$+BKNhR>+a=Is=nLUS5=7S7a*<&427(0ogs)S!pTTvU2SkE}P>+K@gexUu|u_0ZQ~d
OqKsv3_ZxuW4UnJATbpc)k(i(dr$hV9{#6!hz}4n0Uu)Qcm{wdl^$^#j1zKTMi)jz)r4+{xr#LN3oK}8h*uH9n2;@TycV{{(EQln
X~!HlbP+(Z{(3{GZqiluij^qUe-`&1Fw2kM5D>Ms!4x|RUN}w{+>7qm?rO#I(q!Jw&f3VbZ{?vUht|s*H-
uC+ZlIeCAR8K!U@4=MSSHE9>}+QDa>OK*RPq4LzfhNNozE;X%EqK)R&50w;Dsy*1GAv)1Z&<tZMuu)C)XCZ&l4Gbp?Ad>(v>eF23
_>H8fd+=^4taVHRYoFNB(4_F=bP2k%thHuX}1Ys;g6i%m~~IToH9SQm2)>Mk#tSyU&q50~72a^*0N@t$;za(0ntQpdn6Q8Tj-
R|Z_|YL8)ze=PC2Z{gi4xALua{cKKs^u42Vn%ed4n&{&Fq$V}zGv{a5K*w>GKcyENG3I3~k4Go#@w29%J*M9ZR{91<yxM0{&-
0u6UmTQqFmi=>Fn3=XcARx`^u#xbt?WDMC}&!yCNrdHSz1%`Uil92cdnOnhMWT}0Y7_hum9#8&n)MJ>uWJfFQ1;CC+8e<xDRKk)m
0KNd_`|sjX3`Pll?%<zBST4r&sE10XaV00JLV=)58=k#o=q-t&euy*oRLjj@;rJHa=sprSz{C<NYd5wu_fAJdsiUP-bMrn!xR*Mm
^<K{b;$|@SgQ@+UsdV{;O}@VH-^})`<Od=RmAQmj)V&*3r%kMxR4nQF00UnY&A{o=s++U-DuSYY)y(w&*9y3uK-
08S?9h`_HOl`;sr7JY@`~Bp-m72|j*mGOHHd205sisaeHi;#ccT5qX>bV^#O;tLHkbt@zi@K!JO*m(|i!%OG42uM2*|VHf@4QJ-D
c0XR`JT+SIQJtE|uJ1Yjaj5T`I=PH`R&gZ9gaORnRySKuFf1QKJ#yiQpP@dH`eT!k^87@Y_-
X>2Sql2r*eY1Io&UzA@0WW*|kgw=)h|vvdkK4Bk?%t)&)i-
Ze^Pr7(<S+fp=})+aAKR+?BF8GT$DDC|54no#WUr@}xJEk<HrFq)1-z2nL%duc*;(xs-
Z7fXJ_GnUdQJrw!#~oqirQO$`YF1X5B(bOCH8a3$;8i{$qW9Fy(UlW@7@`Y%*io_ug)%gMt%mY8=Q$;;$&akJcT{Ozule<H3Gr0?
VWG!7pS?RN1wa|=k>@LjZH&6=N|46I5Cap!}RdDB&XX}@0L}Z#kI!S!&>{qpWgTjKh`{`nXc%l2lGj<NcBnLC%asNXLWKGsV&qC1
P2;-sr8->`*}}i5A0PkL$4M9*KnvB^{@1H>8*NJk|z(HXQ}(}G}ZHIr>3F#8-0nFc&K=`I-
%g!)cR_ccFv@Pt0wo+K7%v<`e3H#<N8AH6RyZ(NlfQGUeTW0B;O$}is$cZY=OtZ*)d1+qUx`k<B;R2H4<#8_PTRUfmH>!Q;){nBV
NJQ-RchGwR*6(bY2>Lzq4t<6h`&gh--Yupzn$vqUNRggl)rjZ8RgcY&x}k<f5o?+(%QAym(y0JFOb;`iUO4&H7n-)i@)v%0Y6b-
##Me^<I5aadqao$Egv1|4TkPJQreq^x^vYPIC@{BYQ5L?0L1p*XbWIGfJ<5=YLge)c9r|3is0UmL684z6j5P+;EJ>kiOX9;qnV>U
y~lSI=pTAKK2m7Kv^$`^moDeqFvA#!^OKx4EUqf3?6+*-WRopI$rpGPx^z)*8v}-
H~4JSE73n_le+)2=DZYVKm&P~I?ywt4R;U?a{KhpsrF5_@t)#bK6$>`PiT`<iyNsS;95{?eUT>z7Omg%Cp?BGeMxdQH5Dggre3-
C%!;d@qnFp*Xz$m&m0bD@Zx+AFOr0Jz*REZhA@^n0%Gs*z-
!)9+h3}mISX#x>Pk0dOu&d7yO=0!L9(rK4(%g++qw^Ty5U581XV%;%o=#1AUEu2EiOy{F&c*w)<a_sutF-
c9y=OLAjW~F?&gu8(s!`X7JA(F|oJ{ZuwP5W}-ks-cr^#wx#W{<3QL5Xr`cA%dj`+K`ntjz<793CfeAlLTcgno6x|e#gP4Q(%XOH
tj-
>_8=j_Tu=`t{DN%G?CAW^EH|<P55rg0|AeIZ^c}$d}|+I%ngY(^1bjzOP09uy>wKF4nVpNK%IqXRHaP%dv9fSljY@Pr+98qx$wU;
5~Qg6Um*#GjW^#vHN?Uel^eF6u$y>D#-^AyRk|Cko%=}5NDX8d;CbPrEeqiVS3n^e@44F{-W_s`2Jc{uf}s-
ZA0T(e22ghPw@vzZmzD|=($QweA=~{fkZPzZ=vd`Ok4r?K815{Y$fM+W?GLbpUY8x@V9-KemIK-
2Tb40O|;4%_8<H?>v{5#kGj`#_RLj?9rqS~nKgbta-
P^f@?G(~zTVA}m^<h@A1`vbxZ4&z%y2@`02Cis^3D&zl*IJS8|Td7!54n13j%)IW*(5Zqxa(EOj__r@zC%v^mk$|$2?O`%X+Oi_G
j0?t25qPH!*c`+o~@ok13eDvuVyE?p@n*IYu><oAi;aQ^113ruDSnoYPygf0bO5x`yXY{`gA1wUSpi(ZXGGeu5o|bFA{i^aH%AQD
t4C$E{q8@I2MFAReF8SdG48IONWbTVE5apV9U-
XL5#fV?Udk{!i7b6U|@vv2t3;vC}t?*V98Daj=|Iup4y2=#RV)O*~_%XRDvjR;^=aF1SbVdi7|~hnl0gNZt6f=JTB_-
`1lIH`e@x7;}v$$4%TSXW22>m)9-
7Uz~Su&*Gai!Rk97pXptxL#21pHZ_yl&(>o4g{VKG_b1$%__TbROCpbIpP3OoD0}0PGaMiBqs;7Z7Ql5MsxBLt@Uu}~M&F9_<*-
YyiaMDYApH=Rs_DFS9z1b<ieBAA|B@f-3328zcl7Yue4p+;HRGbu&$E$-Z;fC-
;ZpUm;!_NkICOFtve!Km&SI=}W?Mfc*WXrOck1u=*hu>my*#nijr~3JHp!{Xsi|4f^E#zhsBW1vFP+*nw>Gt}JO=b1^phDgv*FAY
^O3~5%nzg{g8L4qoPG~AL^J$P4aeLUagSJhpOOPT#17)Cpby!U-ku&V;Na7x-8{h@E#$vrkI7XZ`jUpfDMkzLe-
}RSps%XBaZ4+$Fy>3HspHf`<#&lwc+Aj;QvYaGJ5Mi#A=vt=*KfOCo;`zmpY=J;(XgkV&a8(T4Dq#L9!t&#{dl-
0o=wgA6KAnI;sN=lHRJ4>;GA)v(4*j8kW=z~^u)n!)R}8Jf3+3oTB*n7fKKQ5g|hE5mq!m<e!|nZ79NmuSY0#!HGRFP4d}=483*+
h^is5kMZL+p7BiYJ!BoFANgMWTD(B;^cF!)eDBvKR;qa)R@jqhD3U4~GOmReU^i~>+&K5au7jMEbnrqA=vgVfPi4eEsDldAEGkd<
Y?DL8h&Z&j0ue#JTYEJB2lkVe(xu0`O;N|T!QP~6f&Y7c#W7PPlR;@l~YjoMJYOpzDw%!}gt%6xI4+|&rpw`OeXg%0xc0ljrtuyx
FZGnx=&E~OIXLE^V`{23c86WlcoEN3;m%lGpF__Hz({L8=Ub(|3xwm>8d&ZCPBvhYQPT1EuwrMsCr#>@%Pw-5h895O7l>0fl-r_6
QeRL*Ht!C+ejp}tUa|xe7pNFkpQuJ@cg!Ojqt)<1=TFtMkW4{~2^_um4b58xxRWG<T`n&P~z<8Q)j(#|ItWL`&v-
)c3^zn@5T%(R-Z_;bJx9W*RL#Jv3h@YF|lCL?BPmI_14$ktWRbPu5OTFNsdc{=Fbv59}<h1%Gf2MOAt;da66FgseFsFEDQctRRE-
uii2f*IZN8qzfUvaQ62oDS|hxpi%Ly1}1L(iPsC%U<n*IBuu;dYuE>vz117S_wStWLupZFqa~HTBGWMFUsAkyG9O^j;s#IkmXAS$
>OiGNbw=ax&E;X3w3%A$T|819C6>uO4#v^~7p=0@N(_WXX}6=z+#V$j^j#w8_~+PHUX%)LU({9=&IMmaVD5d5pE0HColaX*K7%&z
uo{^)Gqc@k@fAL~i`pw9~cMpKlYbN4Oxo^ZOJXeQL?aGB%q_Q`>rfj%L7Ctc%%FdYNx)gGToRFX<E=c65YpdcHg7AN|E=t9rHfox
GoNY0l0p(hKpt-ZkTNrr%vPgP!`Pk)!Dg(x?|rP9OhHW@4P75c|92or0y;`$WHN(3f5vO=_H_g+E-
?;3Br0yXwDQeP(@D@OgL6@`Cj-?-
cESbYC{f(?9WwQg7p0pXoFD#O%Yj^%u`Mp1;TBi}Cvs>oo5<`;PRGaDGdD9_AP9$Bfl8jhy0;{`_}!x$MVN>wcm|h`wPwM;5&e<Z
zMqaX;}2qIOdc5iO1H_Xe5QaCXA;MXzS{5qVbJ@0^}GxjFSGv0a{+exVKKN)~Hta4dVY)Huvnxi>ob?BdPn1IkyZoc@QikPZ9+r|
8vyE8OFkWZvOya3?+yetQ?~E@R|Yz4Q_rzW@E|W31MF)@I<o)S2XEV0zZN``{}2V$R{Hs6EiPz~b$3WOguI&u}+7?_b_2F=yPyt4
!QNEy(nZP7UVj26J=!LT_h3rtAskdtOz$hFU&+1?yQjp5Ql`@%?sx`W*cMX2rVneLqujg+mu#FnJ--eS#nCJA-
5V+BN7${Hpxht^F(YzsMWZCLsTuoNXb0(JSl|E}owa?sEFJKi!XbQ?Aa^>02TvjTy==-
d}Lc^px(5hv?JUmp!SE@k5>m@Ay@{ne`6bjEQ6V_Czm<`q%YB9=%g@`EOsdjj#AQ-
i)2}p4RmFUYY&A>1U#Mh5botTXlSgzD*qB9F&7jy_mR3>~r4M+7e80U-
h)+^wrcl>b`#t9rWCauN&|DNj;bKtftbJwnOzG64%lvFnk^NmGe?n!|2*))`VUSwcKOAeAR7w-9O{Y@>>^>ea-
V@|8lSDm}I6MZ0wk`*PeZ}i@Vfd;Cat)ufNg$DRX7?{y%Cmdj{*z>Wt-T4^2-
@>OXi;@D#`a8)yVmC#f+YF1OV9KGj)QH8GtFRaZkV-
OkUjZ#K+LI4ZnX=Ua(I?1$@=+V`aoiT?HKXg`Ao%g;Ee&CXn1gIqvuSo>zir&r>T_&C>8@ub9F>X#{83_YLr=N5ByYrNy-Cdh%aH
eJP}IJ+`$y^8Uwn@!%#yA;P+oA7GYSkrs1cYQHOg=V`t$mFBWl+J2K%b%n#d9O1&!_*4vQA3d#-&IZScsZ@sK<P!N#-
7Lc40L1g+HfhF>2JJt>GxfOAyS))#}C_RK)vkWhHuF8dUlB)>Z~{Nj}fb!GsA(_pWf@UJ-XX79CH2NhpH>YKK?|v@!d>ktv8OWoQ
GnH`}9QU4^i{IGS|twaQ!~*uhPf<(#Fx}`aMjw2i(ck#uG^XC3C#@efkD?WXmfhzUocw98C4JibpdsT+NkUA7eEb)gIVp?#-
N4euqAWa{o@vG~e6{;8OB7hiz)|A$+x?Sk$8bSg_umd5U=PbxLjQ8E0?&td_-fQ#oa+J>0{GtPy%+_A=Bt+r+c{H=ijpziJ=pa~>
XsyancWp3&;k^WDCBr_Qyrx$U$F^`>Ech~d97o9#R<-}R99Cg;O`%O}1#`huO-X7g;!4^<q~XW=^`@3-
Hu70=Um{FGdCjc%v;e7ioFUVHX0^^`#u;1#XXc(ACqdl6ebMKjZ0Rm1sH^OmRFQu{4(Ew9^n5fZc1BINm)!$iNW+4nEzoAOs))*Y
j>CSt*vy9urV-
)WQg@@%9hET^c>+k;)u_x$o1=05NMafT0l(k16jGhfI~orTO5M<>&>mU@D|Jo{N6$klt$50U!0m42{$YRWw_^Xn{l^g!f!l1G!D`
7XE7BWcq6N}kVmq7UMH)v0RWvTyYEUdLcVdojya`eoJyPy3k89jR-
C-l@6qT>V|<;7*^Voxjo;4OC<2Ct6I-3DWl)<E<i&$eG?sHxLhzd%Qev>MnH7C&~wT>6x8+6zm?3S`#h0wQ7%T;+Z$>Dqnp{o&
---AK>ZSY!5q=y0Z=v<FmiGQxBh<3cncVKMuP_eUxo_ZR!ShV!XZ=HMqmWb56o%`fUyTcu?y7us1fdPL5yRhnz3)U7ky{#ap~XdK
}j3ytmn!Oa3?c_fy}~v%c4@G~MOvPjbuOa`!lE!HzcJw0c%<8oj$k52Lkez;W;95Nc0MIcp#GBHH-xu@4^VI^$0<%1O}As#nK_Sn
)@r`x46(lW=b{kKnB7>dXY%0(~<NH~j{#wIAhKPJC0dIQf7WV~d%!y&P=k#-
5ptbN=C(7{WQZOr01CXID7mbzX=5i(1sZy(BrVa1GeI;)=|&=$Be&uO{oTw>50$GUB7K31-
)7HjeZ8xrYD8IrQ+~oHxI<nLCY+mDtZV?~|F+G5$?$&a^&!EH#yOa)aa&I~&o6FT$J=`N=i@c1O+-
o;w(~^Ju$h$Ji&`ikFfvFelSw_6Kh7LG4}R12{GMFV+X(ZeW4(ls48<da8?2pf%9MgN~S_ex3YqJy5pde#8!VjnqZv*PONFe#H4#
W(EIf;Q<4d$o<);U&NA+nGLyQ2Ht+XTqZrMJ#%Jpzjq5SB;v~}IWXs(zn{5^c#48uxW77eDXa~^W**KReE<6^p0x%?&KjjIKJDWD
dw2FqUI;aNc<Y_o%q16UasF4G_FZa}L-KpD7d0%^Zta|l1G8|AR^D}dPruh=a1D;>sjkj=S1l%Hj}F`Dv{O5edcK}-
)dw;4_D^Rr#2&z&UeVL#8ts$v{8>x%8(wS9C2%P6;(w`e%(b~j!%bhG%+l!{I@r@bhp(rvw>%Ji)~+pPZdmWu+86x^h{bS}s8NRa
VS|bJuE{syo*y!EQNFK1f2H&McmKU=9+dT~w>cb6aZuxOG`qwFUvmAM^f{?H$RDXCIIqQK;F9Z4xKEu%e7Qzf_U)V@J(hX=z6VyF
uY%h=$c4!)Y~~p9xy-
5^sy5n7j0sIu&)+7qf85hcEGc>v`kaA3^v?gu4gUlOvetN2tyMMYzuo6ef9PKI8p)BK&X$g1W~@bWNwulw%;wzHs-ef%z=LzPhYH
5GUNhHeZUzp^n!5JEwm;bu#wGm*@M3H-0}bYnCawKAXAJ27@qOS2YAY}L`Re5`M8D7($p<rU4bHz;axQWWbfo2T!eNyw-
6t26U(p4-QpcBGTl)Op*KOQpW@M-uKkR4z9d5pTJ~%M)<1Wr4*Zfo6^r4ZKw|<PX{Q~E-
#JGC#W$<+Rn))Bu*JZvrv3V6IZIRE`{+Qgz&c34ifZj6o&(&U2wBjFq&dbj>+S=6MP5ijG=k-
fJoEU^Z@~Ah7`fjUp9Fujcnzw31O~GpqtvKVexU$+1_I@Y*)rpVx20nB8{N#q$HNH8{e&}6EJXBZYjizB{yq%x0Kg4`H`}T`N#u)
{7!2a_#x>DtNe)WB=pExI~Uz4@lBe}ZsfA&&V`HAuq)N4R@qi<9fF6wDHmy3q*m>z_2ft=){CQWp=#y;}|cY6TtkyiR=YH*2N+j}
6FyQmX$-$yS>ueGh39`?jvsgGAZ6I=EAz%0}+(wE-
z@#9QS`dsdbReeCQH#loU)uFoETMCX$Z3H%A4+(5xQa|XZ2j<2+N6gXw*%EIMaLt3BHNW#kd$-
IPohq;Nn%Qvrt*gDEoqYsn)rd#%6t8;FwCr=Gzva2H&z}AA4z@=*xdwe+@e<XG$$st=eXDj_h0G$kU+lN8<Cn(wThFU58gYlNau@
18V%`cbwpO~0Y9~$M=#axuOFP#~ZsmNCy423J!sP<<Kbglj?8DCDc<MvK8+zJ1R!393*w4;PwP*GaA7<jkA1!-
r?4d)Q3wx?PKCb$cp>xt_ZR+idCh|738|~)3GQ+NhsIeki9AF*y@N2{%<S$GWCv1hK8MhOYotL*CHQI+GXQ^0ixS~t^03SU2R<Tn
3$#^?I#5Cp3I=iQC#?Cx+bsxn4#~QK)=5`7OYwp8-<t%unr>)<a8sK0E`}DC-
&PTWMWAU7_W~RsY(UU8@$wRpC>bzXTcR7xYJY&gaoekJVx8k1sTl{Twp7g91I_CsANh{pWoRb;jDRl~5Xy@)`b4P3DyEA&^T`h7{
_@mJWmNO9^{yTFSYG)gh=-rBiHtMf^Du+b>%3b`))WcmW=b_82^lR5-=F0i*M>L-3-
@tE+PWY;x#>#ic$EuNDd#|2=oMmT2(xZ&uapyhAP1NtY!Hie-
z$JWQ=TX()_PIH`Hi>tsuhoRJrnY4E?I#@Ocydh9e?<dBot3po4Ph>?FR>h0eK3w<+?}zF8kIb%#k`!F407l=lXlJz-
9FXNo%JJ6vyaEi_xD0H!0$`-oSM_;!}po*Mk~Z;*=XN!z8%)gbJNpcPk{-K;n%r`#zwPI`X#}c+{J6zS)1$|&sp-XX7f=?dN1<p!
g~PM2D8w|JMXI%KTzKld%Vs~?2Mawq};!>b7%FB<r~?T*oo)5m((=f>tR42O&yeb#qxMASNl)ZUu_8vqK1xsD9&Jmb(Va-
)!dig5iOZDe(1!0J_DSwndYhSMXbd&2rq{oEq$am=jWLCWeyV^6Et<i*;`>5oAht>lmu&<?5V2P{>+S;7=Yi^g+oN1#94Ih8feP>
s_U8e*JXC{_0`AN+tW37ePoZBFX~Hd-F0cw+oO&e!}H?4sF8VAYR6xlp;2dn^-
0YvFW<eeY1G^6;z4wB{`ahQxUp&%{gS7A`FO?Zi#<ov>9svK(DL#fS!;sbJ=WA~>Lk_oU|(uU|AJcS(M5mo)MjqMvj~ke^0BA$Am
&BJJvFr_{aN6>M5i@8$UmC+;w|<v<Xf_)hdM_^58$bWzjc@XEYHl2h;bZR%*?FzQf{Z{Xsf#ehJV@yui)ChdR+JZQs)VcU4MLkW+
h%TSGD|7PoLKG7F`F6y+CUO_;~h}!6v}<*6+_N@yze~PFknS^{3WX$8|5)F#Z;cb1Hg4QrC}t6AeRf2l`KHWPUOqoU?uN<<m#s^=
qa~3{yV)XWyomggzC|Yfuv|{u$&IdfjY-<EYg(XFeL75S;3?QJ3O-
dmcP%FJ_(I!?tRKMrZG+|97t+AZsIfW^??S?+xY^#dOS_qTQ%&H+kG9{gTH%Iy470{hj@Ae&aJWm=#=7UxR(ajk3-
LGuKmEZ6N%7oKHOT@!`~;%NfQ-
K9CzZ5o%^}Zm>s(UGgnGoagLycsp|Hrsxfwwk>!Z@vpL9J!MuGuSNP%a$LZX#L3TI<9*GurJjCtEjR>V(_^#;`|9(z$qcPCC%b3`
GAnb44!ZqQ@;q{$7P^JeK*=?}>g>Gp`n!0(Gmk<3sb}+KPf@Lrac<%}rcVhu&k!#oaSZZ;s)fV(<Lu%|O}~r&8DM@d&)h~l*{yn7
&ZavfyA7|)^E2LvYB#%=_iBIR@o{{$>R+v%kIn^>SD|x9t)Mq>SJ#)htlAoDa#{MS=qa@0z02|6s;R|%w%W1u57>tfv6)~x@@Vwu
4PJHV&y6s_V4Ql*Zu9$a8(0%h>nVLGZpH`oz0P%=qY2*bIdBe<bLzdZ3kF0?_(Ug-GwjQ=$KETLrFiYqP=Bl9dwN8X>vqAXeTKVe
3mxPD#CPqK9xE}god(>m^j$vD^)?sqT#putUX{<(tLAiLxOVVZ=#eZfdseJB{pULSImB)GFZbl&p1IFFKXu^X<-
iB|wCYcAzuU{#9IgIU&hboDk1qXTX9mZrGY9|c-ZktKb@79IMC(rv6Zuc9&qZw&;-
OlxT!%Fn=k2cHTv+vhgv<5pqhIhf2gZ9Q&!EnCcFp`=ov)?Ynp{%5vwz{)SReOtFx8u|W?xdjP%B64BO1G{bP2E34_I%#S)QkQH}
;ssf}HL2`pM7aEVi1B+NQ2X_uaf;3O`AHyZ%zf>^#HxG;&`pV?ug?eR5Rr_UkU(+owF6=)FIqN$47&U)#iM<X3zQ#UAJbY{RW39|
UvzsIjb;w$F`y(o7prZfkT9dB%hJq!@<WJ-Co^aB9zTSexk~(vw^tRVPKiZfaxd5BTNF`S+|SYw^Bqq~)}cbE`%(=j<!j_l_@B?*
A!P@A<j5n$2Q1i9Fc7$a_@RqQ<jLw1CHbomuYN^dE><&NS{be|6O(!o6dE(KBi%kM8|xqSZ}KtTr&ee>2Bd`#5|taM8QI1=L(k@_
cY7YpP)i@5GtYoHbyG@o-@dqLuDJXaC%pDA(l_y${ZrtN2-
J)$817rbrKE{i5}E1ScA5zkkeLu|CARzJ(7RI2z|PF%Nzld8!=f`0zN3mK><Ty*U>euRZ#4@<MvKziJ15^r0Vbt>(_i3$kZjr}ER
u{nT}zt5!?bW~PqZ=ajm^m~o0;LU8|$IPv@5sQ(VuLcbp#{m1ztF{faMbF^Ms^^ur&WR?Mb6?|jo^TSg)>i@R0$Jop#IXot3P&hZ
=)Lg8&yR`>%;cf0q{1a|vpV+7e^xk(aKlR?qziibvgnU>{cY0&gM8?OtMNCBFMee$N4eAbi`S8uwc7A!`pfkH+Zt1?#w`y&}Wl_&
geRlOP)zncBdowocA6DN>by$og;aNM&%k@<)L*{Oi%TCeHDCgrJlXyE=SiI-tJ@(-
woi^2*LyZA&ptHZnx&8R^(S?7Ro|yXg<hbh7bitIwVXX1-
127JRV=~*5`JTVZT>ZAmp*Qh0IjFg=pEKIJ;t^og;JWg@7ke0BQ{SBNk;kWwjG7`lu_(3OYR-H#*Rc1MdJLRc94|P8yf|kxd-bK=
&y^#izQa(Tt=vNJ9<Z&ydsl$HALBJ@Eu=>UIj?>IYAeP=0Ssh}UJ$*O_v71InxkjUGd`f=C7*ce()V?Z!PCG?1gu7VlrH$)efRBq
7i)$Ci1rXQ3-bkcz5P6^)0<tY-
;Dh&^M|7|3P0mlMsHm$O!y|?8R|jDH_m<7sV}S!p&F#yuln+At`GJzRDEvs`}9_lmn$bzZ}e?=gWL!Bx_G3ymOUE1Ego`rsl}WP^
US0NL;M1>x<?26eW-Y_Jva5KvW~C&^nmR_gd;A$()xOJj#zE>CwW}%M=TTG3v+OCd-rt~X-
ym@C#0W5UigU~Y5HJm{BU@;V?3RXkIX_v?_^HBte@pxY}vlkeU85Mx7PcTv+|m2%D>aI-
9}%Abw`{9pCR9)E`_J*nw6`UI@+1fy=QSarL%drd<(e$)O^O|&Yr|En4|cXJaVw@Yx@5B40vWO)vuPkYPBCFZ+=Yg_xty5yp+3*7
lOSW^SyoMx8R_vvC_qBfc`S|1as}^a>3El*S?S6CUJ`TU;e|Ao|9{pb+NP8&)PD+qigWV466NG=SgShG{shl#q15RX8HTu^hL(*{
Qdimwu#<Y=CAd=>g(A3)_hsjrizEkO)XJ;NWOcv?87fXYtWbqR@bQ&c(b?NRUYHUI?<epxu#*8xr9@GM_pmw72IBG9BL5obomP8#
rx>vILG@nr_zbx%B}mvlgxZ-h*lnbs`v_4KJcTjIN-
j8cjNfQEtE%(4hnq#SMB$k$IjK8r_1~kTK0n)_ig&kJUcLEy;}F_4N}K}wZfD0yBBe6-
T^Zr#$eX*vw>&Yr>}hRy|{|8Q7pHMU+6uaM0!q;V}eDHM?V|Qu6lp*EJdF}-
ZeGdu*9o~zTYFbuwEQ$dediU!bu+0bP}t#&*hx>@oT*WOV#&+v%*^C>ASs<%Px(4C{{SM<dW3!`h-
=!)gv72%+tdm_N@2&jE!x)4YKFxnH%rA@RjL*sEM+VkDX_U>pnbEv^`GkIF)bv%d;5lG1m~C)KMOMd<x(un&UB3!2S6ye;j}J!74
Y}8LO>&VBvT7nNL+~S04Ap98wK0&duL`ablVD^>5)@jNw7-
#QMZ(>_t!JTl8J<fH)4#uHgrHh0l;!3%>ze<Qfjr%~_ba>I?1UFogfv*?(w<tEYyQGvb_LCx^GrY)3ntnIGykG-
c>H;dgo3UH)k4J0+JQz8mY%*BOaT_QofknR@GiwXk-HyUroCdJdd%b9j)>kMGRM=t+CsYKL3n!M9aI2%hEAa27`nM*0@cT8VwXqF
ZZk)4dn3346oirkz(Gxc)0TXnG?A$M$@C!wWE1>NB@T{21GDpW&m3ZP>%xh7W>=9Q`D)CB1WdF?_Ky@E7z*oAh?(aLLsn+RBBKgQ
wmd{E#K_k9kewF<iwqGf?r1+{dRqzPI{zx);W1x6%h+)z#RC1KxyhJj>(o{JX2yqZguje?vIPa&7H*+QV#c_ROi(^?9OCBd5t(Q|
4lw8HiSUe5+55yh+tumODqDDPDLqSD3;pdt?qYet&Z#Y}s>t)T{77Ubn;_oO<|>bMB_DA^n%G(L3$aqxw|8Pc#_JttN5!qk3_Rnh
4^*JY)6I#XfRBXfZz02VC`PkjtAnDr?|A^CbTm{-Sg5`g|leG=Cn&3!*cOo-
B3jz0JF1UCJAS+h@<c*P9KzNKFLm+$H|LO|%oY>5IMcS@!2oYt<NB^y2|zU&mJSPy59ELv$jo!FZp<Okyt>sQ#%f-
XFQ?MonS8SLJ+cgRMTIx3)S@)2g=<?E`(ltw+@-@!ZzG5Z>r#ZlozVt2eO*SFo-
}A8J+eU96e?HMY_eT*aX_!AkDY$kiL0Tyl^T(Wriyqx%fTGj@ryFZD~q9aUGenIB>}m+~~>>dT?jZ=UsdGcQ<Mox!8C32J7-
lUc1L)$syv*Dtsgk42vnu`M|T@vqN*8TIAWi=svULT;0}{HhlP`$v5YbL2+6g_qc>eH?XQh)L!U^lV!BM5;-
mhYb0TTus*XsYM+670e8c?fVpd0G|U-51p1KesrwCoxLP-
f4P|A;d)&+nki4OBEOS77JW=|ATe5J1vg@D?p?GL#;*GJHo%td^09tvs78Zok;Bi71N<cYS?=nDUOZz)G4Airk-
V1hu*dLq)IJ=7E$BDH^}<E0IIA-
@&LFk$p4u97^$pPDau>}E`XB65y%pt!XO02=$RYVx6FtUL^{V|uv;3`w;8rdNy>PYK?H_^pcG;sZHM7R=&yZ{?4zYwQp{^l#Gd-Y
L?3w<jJs@kpeRz`PoNF+%X8kDE>m0Q+Y8O2#*{{yAgLyCMNAV8mnW7`nVt&QG<*sr;sXe#W4e_~)_E&V!@(!r$=_{1_@zP*!OT1a
X#AnVAxu@}Itn&hDX6W<trXIYiGZdfbZ~IL3sheJTKk|I9;RL)hFQ;~lm<#xeypFwo(=G1Z{;57T-
iNw0&iBDHHjZz_P@?O;4@c1+Qv4pjr$M-
=rIa<*%ZHA~*xs2;`iFY`ay~qk#JW>owHUfaUUOpZ_EXto;%2;exqN!grO$j9zt0R0xf!*=vxx@X*;yIl$*J-
}$+7gQi2kj8HGR!y*D3Qn^2zWSYoUP-CT(5NRn6IbuyZsp#gVuFe;u52d?)wnkhFOQOZ?loC-
6sl!|(|?$Hj5`_;8UUh_S0znmh!rvlcphJbUtfpMNig?AZbjkG_k&Y&h=G0u#Ff&pK>cc#e9e9-ZObXI9)<&FK<PrEO-
}*k8oeA@N_Y=0~gh-
<hMX=BNGn%k%ek2=|fvS)B8;2H!TvpTu0=ZRY>Izv%JP+Y&=V|IND8_(}eyws$mV<j&kPQ`}5X2uuu)8E2q51hd0abbraa<k0NR8
^EB_--$nCE3OpUe)0t1qv#8u_IrA~)&jfm$l@ih52iel_`Ws4kTX*^sgrQ595rWG?d?o*7?^9!9C2^FP;W*2wN-tmS4hQ?X1!3o2
e5dxP`Bwzb1k1aXI<)6Is1)xk?9Gso}Eh|KgsNz`M|JG{7zmuQcLkp@Tb>@vQ2-
<8ZW)$K6<TaR)|B*!9neD<*Yl}>*>{WE$_48?2z*ru01&z%xbC$#SHK+-r(jaoD1r=sM*JP)~>&_kFFY@LH`*Ji`trX*6^Nql{2-
E)`xMVrPkhJUg+Ep@9?$8r&>&H6)#msO5R>)4Pvc#X!kDkmw9Ej-
X0h4V~9q${2BIb_(l4}gWoX^+py1fv8UraSf`JrJQm`N8nSZQ&+#h+JJe^r#O9xVmhs?F=Xk~NR=-
OfEqHR^ZT0@dzQMHA?BP7w$D{PrXQmw7pS8dqPA?wry)#ty2AwhO<y^Jv@%8C7!xdEr%sO4)4*liiK2f*Q(~M42IVT%=|IN|WSKp
-K4A0c-&K!Uls-
3=1|DW9PIyao(o5StWyCJoJa}H{??#0sW50b}!;zPAG(#N&mKp)pN7Cl(=NqT;R`Z^cyDQmWs{?QNT>UpN@33791Wp}PsXGN)T>3
^_SpRKh1!pXeF*Gi6=ecb<#wR723TwAv7FWDGA00|06X%I?WpiBV?ZtbLm?XSPHwLa$BA3*48>+Z95t_1Ayi0IKDcRhmCmiYJXt@
Dd~EZ69w9`VEquVkmED}M3TzIq){e^z07ttT1#c&<}RTr+R-pQpFJSpQdX-o-XI$+(Aae;1E32S+{?`@PltWou{}^3UZoY{TuN|9
!*@&)g4cJh(9xztKDw*M=Asa}G6etSPyXi~I?^<7(zY;*@fE<zq5KWRFnKt6Kr%=&H0h`n~84c9eG|_9)kT%1nZp&+R!EuF-
f2!H@QC<s9E97gv44wQA<o>n&})N&U|K$Q=%!1^%}g7=6+2T7qvsH{pjfTY7xtbJ*96`X^TTil>MA)tiFj?7dsgdTPS~HruMmgF)
}>&;R_<z_5?ar<T3VyuQZ!SAW^{82z}M2z}XmvxzIS!RVR9Bm5qlXw2dA@994a@~*|dcV@fClPrC%p4?UXT(vD*&shF_HRy17$7t
tDeE#5$QDYy2r6)&lC-<>tjyC6<nKCERU-+u8)=$k*l$oY~Ri|&N+*))**KJXz-JEB1+~o|5uZ~&XnMVz&Ihh-
q#j?%b0wXw9aELp57JYf(j>=_;2Z}s~y_t;i?Dd3<XIyyFkAj)Q!)&$8SWcNs>5+77S&Y}{3H?5)PtW>y-
{A=scqD@BIzQV)>jIWV|Ajv0kt_f`jpPifEr_?@m>J`DxIcT5xn{7`7nlltBljsfN6x9M8f$&RSGBb8?E4b0G~XF|G&F6_;mo&V2
H_cOzWun$eNyv%3Wps`=j-<lzv!Mk0ROw%4tnSz+EBGlpG&fbHlFD(``f-?-
tjM)!_h6MHK!i3t~e#v?WQjvn9w2~43`HyM@{{=vnFSz;3DExXL<X~FTqQ|pC&O1`?xjUYj~EP#Z<rdru?I~oBESJ+8oYjawEu?f
v<ayhX8oB{2K5rF;MfKzV^m^QR^Ok|7r%}xf8E#eLu{9>CIM=w{vV5!l@|l>S(6nSq-DSiO(2*^b)=scQk8R{qaXHJuwsOw*S*>!
QXdp+*x`}@{7Q^_3~j4iD90j-
PtxQd^!L2Jcr;*W4Hxkr<rN8Z^ZVyWZi@(FK*5pq=eUCR&u8YlK!MTd*+_;eF>iNZr=5$c=FujAI{%%3%ox+a+Nbr7~-
4l8e`tv>3PI`Z%$X{Yx>ufa0^)TC-YvwF3#4ZV(O_K&9-~))F<D-
aM571FW+lX&heZ~3OR^qVs_p~;$wJ(%F*VI+Fp`@JS1!APF_nvU1?9&aGm&LX6DcPux1obFe5^}rW&F({MIjXCh=s}_mJM#%%mlF
2K&KW+Rn@d=i5)`IiC5{uw}n}Y(7TL2zvWz`foGf?a8C%l2gY$uReFJ!yb;}a-
1ERn_l~Po$;NH$>0>TKDIf}F&TWX<a$?p2mKNAj6O|6yhfjG{^VAFROfqgJHa-4eHDJQK1=-
4Ppy{o?!~JHZLJys`1#?n`W?3MM?UIbsE1dXFQ5F-
ZSsn^$IUy112K<HzneTfI5y%ieKeXAwO^Nc7&V7?2sj!2#5OZg=U|=BikYGFcj{2jlhj`S&G(-
6IDRhQ)!#r(rPe0(5V;Y0^d;xYcUbiu%xT!i<MpO4gWt$Ko{U{Hcg4q=9+o<nvtito<|fJAr$+)~p$-
{`UoTrVr{<udr9uDVK854DDb#Jv^0b|Mz@GpMIO<O<uTc+k*1Z~oP5h0W?d<CGYj~lvKk3KO=E&=%w^_wXSf_rrTCK&qi2YUP$!B
evd=}1xDZb$L2>1AQxgVbTw)^+#B?~VWd|ZEv=qTW5zRcwO$lHIJi`KL}`(JMlbF$zIoc~v!&W%F=7fx*yI!ZG)IiERW@GsF9$1J
a1INDdeX-B=F-d(&lsHL9G!;xAS-
c+){<Zj`2f%hcd?63G$#6$P3KFhr8m$TkYv=zt9uHAFs4E7DwrB(AR_c`agyaMw^u1maVtXo)P;U%a`HY2pk53!4;%=O><8}tW!u
b23X^~oQ3w;FW68~>K^92Vx*+;z>vNgjpuG@K6o0k4_on&noeRa?ez>W1_`X7P0T6}iSHIUV8$V(iB%of=*gi(Vqu)|{1S{`Bmf_
0QK==D|AIRbkA|2k|C&iAk6z%bhGn_G%d^=Au1{ycVC$N0A;KobTD6Gk>H<Z2mcW*H~SRCH}Xn?;-
!iwX2`&F4>gHn5FKi(KLY(jPl>T|GcN^jl@yajKwDdOufoS^6vc@t&v$CLp&tf+SP0M*i~tN@*S<`vPW-
E|6cpHb>Fbn=TNAn{KRX^GqrO);2)_Eg+BV=Lp6N28|Ss0=RqEqvli}2{n3(v{;HZKADhq6-
JD8i=kXodnIk7AeXa5v?c%k;IYaiubB(u0JYFx>VW+Cx#eZ_ReCGIraQ-vHrJe!%gDWR)S;RkZPL})#Fl1+R&WqK*nyFYaBWd|H%
>B(3(`%5sbdJWj>YO|!r<J<@MUBJXA%CV9+pqGl^K3nt^D3?&_NKlSZhaAdbkdJ1`P_UL_~X_SeUYY99~EYj7crJcW-
?~Y7G|PRqu#>1P^+bP{k?9#$oIbY@ez7@zv2CME_>I`JBBv1jt9!EN&|j0^HFRNUbuZ5>wvnFGZb8s8X6pQ+{IT&&S({1|6lTo_s
PPuN9Jx~=3^Zr#*-
crtsvZM=G@Qbu|HMl>}KaPX67B^y|&87{lw2z9;P^}e2#E~mvBSh1)3G^?PIb{<PK0n>XYBepGoFHXXZ7TEasA!>%3fQvVOp=Kl-
=HMP<G1qsvs+*my1aznzALA0&h6Z$;kC@z+lXOnRq>zg%d!i9E|yJ+D60^gaG|{l32Sy-
K!*o+Z4GUOt3(RWjm7eWkd!^t#h0(+sNDSdulPPv|S!ko0WkzAg<5-
{p7R=iot);BeOX_X2$&m=2sH=c7DVW_;XLgR^6ND$E+<xpHn(H|b+rF*E&_Or7Mp#i#KuSCyJlO&m3k=MWn5cYL7Dy4HXDJ1@(Zz
VVxQ*XtedNe(=7x|6+$c~0Ch$!=Jf@#srYGrRH*3cq<TPgg%bwTk>RW^wwSZyKM2xi{GBrr_DH;%|D-
P;0^wB%6b}9DN>p^|6a?0!*K53HoZY8@`{L!Sw}WYWZfl&v*xD%#W_&_)F@M(U~=MQ!BUBWUDzla5kscuvn}<dfWKRT;n@vmLB{I
?j!EVsYD-k)`NPA_DFv*eRj9vV9sX6X4*N-e&f7#cH;f-%v+x!zq{J)i#;K_ZO#$#z)kcW`(Mu2?tl4KJe!B-
YSS!zk{L$bG3Ff5dtKi({03PoT{y>Ietxvho9G?%b__lht!$@0hb)Q1wdt(PjP_mEc~YFZWEkz8U3yovo=`6-&VTVKI0fLo+-
KsEMLbft;PKDJgVW5y%xkRU)1Om!w_FQ&W7Je|Ysz$4YV0@azdQ@6N5QY0X|2h#7f)OA9pLro^<u_b1s}`)i!(?p+3bk;Nju-
WwoEZOQy+Uz@FTGjFvBWNqy7-if-dInnUR}J!DP;xZR~7xHG``4rKhrNtIUtl<R9a0g14!9P-
Y~L@F?K@>P!68x7vF6_O8p%iNES6Sam!S?2(!O*!SZR4j%+gru$!R#o0csMt`E0v)NhnHP^0r-
tDY$%wXn@!EZ(0%U1pg`?U_Ur#_6%NnJ1;YtFe-
^OUvL_}EL}$Du#izGa>ic`xcK!<j&zX1)nNQl0gYbCzRxMfg9P11O)V(037@9OnSD6!{n4d-
fjYpPbAR@{WDQqhAmIIvrG(jI75TeWvvQ=i+S7`SRXP_64(^aIA+y9a67XkZ1SQJgw-Dz^Yk`U=e!W>;0K*PO^4uW>&eIIGb5>)N
-8l_m<iCo8zvYd(M6NsLFQe<E779c{@wcTZ=n2`ap9M<VnkEJ({=uCmOZBaUnMG0=u@FbnncFvu@12ATLcmi9WhleWDwGbxG}KHY
xMTHF>X-{6*_gvlaP!sIi`F6@H`6PH!*HKKD9U%VHft-Q${et+^kHJ{Jwz92^hqee!pYxwm`wo|-
70oqDgLdtYy5J?fLcgQoSVPCeRN^ndgL^h58eoUS=u+}C6>n5T_r<nP=8?&LduG_PaXdiFk&Pi7srjh2NoDml*bM)A5X!|AL!KjK
JaAi}wZf3@n-nY)x4zh;)x#g{-%A9KwA>MpbW(qDi9SLt;Yy&T*R%=wwKfU7+`8-l6(c~vuyCE3sLiQut-aZoc;8}OO<I=Iiu^aq
|%=1YS^sdsMAl0C*bHT7kl1nQoc<A67wa=yLd0jTDida5SN7mSp(KgjEr6Aab@H<LP2E<l~u5o}L?9sa}o;n;da-lf|1zL0zN(d%
b@H(%m0{)`86dk6XGRlN#4CVg4&?j1ARz}fuXr*P?u_ypdg^x@{EPT_Zf!GJxjRdW%s&QCmwz{>evVA^OxrnQWxa5%<a;pQHk&%u
58Pla#p5Y6Q^eFi*0&-`gqG%x=r1|a@yPTmr}Ib7wkyHTxKdPg;aYqHjAW_ZDW;h~IvruF3OUgeb>?dI$8%ehyRRFnS*ZpS=u-
@Iy$jTdo^PDqX<=b4<MCEjXa*7D20)s^&(TW$6j^MbSd8hdE5P`#<`%Xk-$aQy9e-
W9rz%rZPDpKbQ9hb6rS=l_y?UFTlQIXbXU%Tlc1cjxS;?|MzChvoh4^%08(6VDm`9(yEsE1Y3ng_ewrBmJt(Qo48XRfQAIUQ-jd$
``br^3O3(r019`=3!$pZRiQM!9^dLk?P0$Zh46Ms_pc9<@5BXAHSc;$eDSYs~tX&I=LnO!&7GdznNs5n>TYcKjC1hZTMD4IJY~Fd
CcOoc!|59_1)<ab<mfB+A4q6-jDjNC<{frXCJ&V8C~0C+U-*hChJ-)O=gaI>(L*s-_OLHzdCP9&-
(nuGuBJ$d)ChqKIB`@UoZtZlm&AkvlE#`%)gnNWAMaH{E??6T#BZjJnX|S2D2@hjo1fm!r@obxJ|~KJ^yNMW<2!LPl?Cy{Z9B7R?
H{dTV^OHqis9peQvVX?*3WN&x78$@rX(eN0GNVz9iJ+V3YdC=!G17n)8&}k$Y^^=lK%;JI{H&)I0-
fglGfwLx#t2*H<93b@tFx&)D?;&uzRU^o*+DL-gi%tA{t=b{8$jFSi8Ut{xa`aEALX9-
n3@*6>o)wSc$KTTMChlWF*AINOlCGq4cq0B|++7e#A;J`C-
sJ(9XMGlY}1`3X({wl1DGi|^~R^7Cw}=2X^_oIlshuH(l=4LEowuh-@c4rg`jlOY9<rYz@tj@K6T%04}n-
0vy5A9@)ztTI_RefBI|=SN{bgugcH0sl_EuUzo086-FRuvz|KywF!a3;(#H-Y?#m%s0e4de0nn{OVUeYW?)Kd3V<7&JD@9t@F(D-
M`++-
4v%~?}1bA_2Gy|3_ZSnZF*$Lr7P1G;ROTk&b`8SP>1iiA{Om^d5sUcbE~6XKbN}M%sg5Ls7<k^)@SP#ACl+?*<)j$nNfH)XY~bD9
&z+?IsY>sj#piB>Zhi4&Try;zC`bbpLF4T3SUvPh&r_r;*ZaGO(X}?c~CStoIz&YRr#bfk81cit|fR=y;)$asq`dd17${<c~y6=;
tGpFsy}KT&w7=9;x7t+!gF%g-$TBLIYFHns3m*A9M?_mxA-K+yG*XcR(>S9GV|J)Czzkk`?rQSD`mAmm$#c7TDfeS+_%B;y`R*-
KGgKv_x{c*!X4@Ki#mucw>&6$W1aP0&foBJ_?~r|GWy3w9X&d0J^S~AxQ`qo^wlTl-
@$IpqABzZW&ZT*b3onqb}t4uz(W^&@GkE@`{`Zgn+lFIsxxhwlyaM>i=TaToYcpAbvHb_B2Cjj*W=+gn<@UA`W%RzPEC8$_>y(As
Wv~x1CnP+t;iV#w#MHNMoT_|^TD;ui%A~?xCz{K+-dk)jp07O@GxL5jpk>p!LQ7w-
>Y3te#>YrY<|ow|4y`dKkK6|dmfz5{W5x9>Cdt;>vmO-+PSV@$0FaRW8=Dw@uq~^r}s7Y5&9c5<hNDaDs%8wYIb}{#@qvPi8zb-
T@SMZYj{*>iyB8#o)-BlyoV_n#O8bKi*n1@qxWRtQs?5~gQoP>vT<I{Xo_Z0oCU|^?=bh_9Mr3b^>I(GQB7u&-
lg#}2NymiPuTkv{*76*MZbxjn(yE_%Gt7}{-
K7H@4Tzxwk5xmv%ndCH_8t`Ie!YKR@R%y{k&LjQ6H<rT(TZc&DX2O4=;5hUeVr7yYyg_nbakIB4*Fx)i5So)wS{n{|;Z5rR4nEn1
mxo4KDvR^F7uo^RpVy%)$AQd!2qA+{jscU-cV2C(tf~LF+Y!k1M{IHF;m*WMy7F>SJ;>L!)RW*Cl8BDZYO8KDK@;(qKBr4L%y(>}
GsbY535e;k5-Of#!<yrz$H9Z#eeYsgKtr>xf=$ijTq?AEWSuNAo(Pc~L7-
Gjq}7I$0%pM851zKk?rV&)}T87CxH%g!tS%3cRey%5aXx9g?|^_cmNNaOi0X9<3gz;rHxYxo=--
G5+W$Pk*j|M08kSO1EE6X4bcw5Nh(B{1cwVs<-Kq9>!d5JaRwI<h_e{zuf(1UvlR1d%|}={PKUzIqh<Pp-
;1iTAOBgHIF;<ApMp`^-t7lV~KZPYH4fQot`Pw5#WvTQ01PfeIGs7%~V;;wIP?nd*z{S4(^)I#kETvgPue$zRt`IxxMfBKmK}-
>)o_(nd0DJ)TVp=lXF*c&T+oTz0=Pm&-
$k(5Le^(aW_7k!JZHI<|_l<Yn?zHIQTuC*`tpP_w8ccEuVa+1{9yfWG>*x+O=$T>VsW!gyj12+zUJlgB!QKMNI-
$KX|Wjrf@Eb>vLwXpVW6Qa^t_xh(bpcZZ0@|u&X6mIPB{w`GmKYtL&_rnh6e6$!}lA^k8_~FXxs=dr9y1k$Wyr)p;@)755)F{m=a
a#zSo{AHPf1(>t{ob8YV@bPDSAHqN8{eZQF-qu46z9X#1y;nn=+{anuhcoVxZn(U33o_Fi_bH(tZd>5biNSMtlmh77SITNk>^to<
l@d^fUohvedg4rI`JdN?-
oaG^?xq8YoY5i3n?d@^%KfXqVXWc#84r>x|@zkXH@WE}MZs%SBW98XU3&Vr>Ih!iDXgL$Q%<`U_%qr#2%<%~29HDRHJ&LFGdb#`l
OEQ_Z!BO_&v+@b?;1PE^1*2V$@<_s;<es7Ke166<kKp$vvlH$^zgx2M@MkoeO1^^`b*Ue&4O6c2isrvRgPAb1H-
}07Kxf_UGlx6Jy@&oN{z%DtDZyO&c;Uh4+HZrqgX7z8>#3-
Rrn8Jw%MH}q796$E2U`BlC;SH1u{oXe^_|(E;?;7SHr~1PK(BFE=i3fOYmZ^?u2)#Hp=Px>+_lUblRvUeX4|yA)cG{+<jUz=z`c*
&4*tEG=0UwfdJs7O(ZIQ9j{kR-
%ZV0)H753L9?qzCg?p2^n0@D(+>+c!jg$GwIzVrYri?x>oPIx3zM%OZ&9m*kB>M@hd|Jl8Wqy6(Q5^0q1I>BWMt!fIfzB$rU_JK0
YrJKrD$UiL-fi+Z=y`2@eOLFZ?%DavsK>27!|HX)GH?FL|Io9QwI-LLkEg<2OhvtYa>AIe$O%9jS(m}(oabW>>r0<T&+2g6;pv0F
zun(*VD!y?4~1TZojC^oc}!imtwveYqf*D~Wz3nz8iIedFVi0S{Pon5m$C7#V2+P2eNBdm{1ER3-
obt?^l9s?9Xt!=@eRRS%r5%qqoBuzp1NXLRrp+dO6di_Rah6yXsBc1$WTvGXN)a3hdXXx<_W0YQy$A(d?@EM&lqik{N1g5&&($HE
mbq5MIS}`clM~Be?#Nbt)7GS-KQaa;8=xGuD)}<fAwYG$dlCzoqWNEKK*Ec;2d76-
m!f*UJZH@fApP=*TpVcD&|%Xb<lO0QfjKhRXVtDomYA0%H^S7G52~c()`TlWczmdu$#HcJLfat*O@B_cGLymEYUU1ehzCe9Gw1FF
UEZ?Mr4onbI#V_ojcD^_v5qu9=K_bc$S)@xbK5ORp7T~#)9R5Q+@nAIX%4V=i<5oAE<eM;!*MRqsL{Q&%X!f5-
taOW2&09{7Wqd=MOvz9^9y>(5T-
5JU#H(sY+MCZy(H9)^~jhM@;=Hcfw;6ZcLGe67Ch}GqZiL95fl~=Baz`sTa#U<4*B7)|1J5Ke@FxxruYrX%*=uIa8+K_u@djW7qx
1442!nN{6~TXCB>oFUeniM59HogkGj(4hMG;U)p`+Oxt66$KxkZpvhU)N$Y8RZ+!W?T4wH~BHuV_!T34Jxif=c7eAA+D$g!HFz%m
s_?|a-`PL*usb6-}X{vMcyn4jnq2~Nv?922t0=u}!!$_`vML+-04^Cfo_K4p5?;`EeL!NSG8{om}Zc6SM&&dP)l&4-
>))Q4V!A<Vo8h_QP@m3yspr)4-
FN@yW3<>AOgIfNtwKLBp+~B)>xU;+xY7)3YJl|;u#_8wJ@yma2!=3+LyAuDTd%UWw;mrQfkJUBByxcmLUe(<1E?&v#luu1>!~A7Z
*E5<)tWQ|Z{PnqQy#i}$_{AX3jbD>&L_8kBl;8xu=cZE-
&$f^BEI;N>F|!98{(CREcm(QExDlf@N0%A;Gg+h5rO~czg7K<B+lsv`6`3gS#zSWAs<+0H>=*UuJ9Wl4eJVHBDf%yfoBXVy0_})%
DfXTiF}252eV$y=RShB>$RVEb*PPANQfgYid-l$Tvu`<<yY$x95Y7qXX9Jh+9({`*7R(H;1wML>d(Gbsw~~AMrI*H_UO-
*|b>Q3lb!wE$|MD#h-
aDK`d*42@JbViAm%nZ^=X#qFNzIiU?RVybw|k9V1+3eC@@jtiMQmsi&k25R{rQV^$em8VXBI5)clGavhvprj)@v895$1Ag40p*gp
nf<u4B)+Oyy#>si&aiyc&WE|M$~-NLr-<$WAk!}p8qa~peP%*Ycsk}@)3XQP56-JvCZ-
Nf2x^tAClGe^Zys=Rpds*N9UN_>em=A9lb-rUd42`=}GwCm|I+zBL2`2?3KCYq(<`Wz5-
u#mNw{Dq*lnkXGkXYy}y)X0v**I_?tYN;4*j?fx~U%>!y}0bHbOtvhfNi(u&Iu{LOh(YxP!>c}Z`%4X*#xKR<hL@60%}{4e)_9PW
p>A%8#pOZMP1UcLGk(X-
z5GYqd>4t7}{(I5HTk2yYIE$94TKJjWkPxL!2A8@bd8yFuoNzrWSW1hC&wdeuWscw={$Gkv(`7V3RwaR^%Y=NavqhRhJ+#7UL%$e
0Bu?_}vdYOrER(TIRlj+WSF6)ospukCom#|On)oY*oMt{*$I2rg%u2Y}fv`2D4i@5s9<l{Ne1M!~Fk%H}mZJR-)e(c<`lH<R5-
Bo#m$fw~Bb!Ncb#XY_^rz=^|lN_PZj23en!Ohn?AGK@dQ=Wg!)|jQzPpY42{D#rYIQ@lP-
*vMkFpfMU{f^j=K2teJhj5my_iin_2k+0NY_>4NInb|Fzj!!x^laCx5ix)6(PMlm%q@A(by~G49^%Zy)Cuda#pf*gRM3mb1vq&&p
UIpp^Vd4bZH^vE?}$zxS@o;Taj)UQGYh&!tH^sVn(3{{ZU?uSvUkLx^zuzsw|Oz#jo=d01%-P)yq#6=X6_2^6!q&5^&-
?WdIIW+^={sgC9{>@*^0Stk7ULioDt=I=UtoitX2#BWhm3<=obeT$lO|<LO7J}H+!o=p3N<@;|lD;&$2#8=b&!H^)$-
GqxO_1o;;#k+1z0XPr!_m<V)(|#{5){${?1``Mo}?YHIkiy|d{<@OQW?x$EF2vOd@!&(FC|pEE?OA}6lD#FI9?F5HwGycFub8m))
>l)6$sjp$>jr}W&XZne&TEOq)L>bkwp+nSSF<Hi3@f3TNt+5D3#W*!^wYI_!HvwPbYPip|?&$&m(Dt`E&CI@b=wZFc9J8K6u%E9D
{`YrZr{K}h;+nDFYyJ`6er%z#R9j*;IeDD?Zr5YQafR2pk`7YB{!8MTk?ma0dVykDTGY{+4ve}V&2XK4h=L<J@_1Wm3WUacb;(l?
KL?0r4wCI(=>;nES`%+xI>UWv<yNcK9?fg!?iqH5ezF)D&cKMyro6DcSnfoZt4;EkMkC+UGzVXr2H>A(?{nY4#)KTnrt+(f1^zXd
raa`hA7JmXUc0IQ~>d)j{md!(FJ)7}sK&y}cnEn0nQ>E+tBhK%4Va<d)77coljz=z(^R4Ja$v2-
W=7ax|)y=!aV+)=w|85n308X!cL+bwI4_DnUy>p0YFyKXYW7)j^8Lt`fFSFzavmeYY1;c_r=6e3vcd1uu{-
@t*G5(DW%eur{9lr1EGn5O#{Oz|^px1*}%^VI~Vk*!hm{siEqjo?qS?1p0^z>k6!*w|e^q`>^*K_U<d!4*-acSN;z218p-
s!1nCBfQ`!TQXqlwbJk=h3BJeI%z`z6ls3^*Wyw9-1DL%xly(@O+=Uf?3&MZkYb*>J_-
Z>0vj)9Pv=$+%vm<P)B6{I7J8Yt==p;A<pMbJpIAwcyHVpqh9B!qnsZM>Ri-1?KhtF-}x*4(+eJs8Xo`lPV}T|j`G=hgv)_-
uO#ye4U_&(-)ce7>2`i5wbDz?2OJ3MEi;_-$I#ma-1#KtjNjMyTDRX?Z`_5`D>mLm*T5MB_QSK*J8~oT_tM*IuE}2!-
|jqr<OS;8y!*|P6(5zuaCJWigXYZqxwmWP1j$lct-A+(RQz+EBc0yC`fWbq$Lw9eEcpue_3K#~wE}tzv(ME@I-
`i@5Ihm@`s}4ueKMTygPBVuGm7T#?+jSI&cS)nN8DFm9X0B+wbW{FFnDL-
;Zwo8hxc#Z4ww?2#`@JT*YIo}^`c4MNqPoqv<KcIWNuMY&X;%;Hr>#1le0$87_-coxrlpFGsW|rJ&+lBG-iFn$T#{8i=SM@H_aWw
6VCj!$J)Fj;-U1t7xt2R%KRhytFu^{nj$n+eR%HRw&)@`3wbA;_uRc^gDi5Btz&ry&)}?Psq2|A#GB8&YrS?jPg}MJXG-
o>a6R>%Z|{)sBV1FRUW4opeMx@Sc~S45wa!@%4oV*Zw}S8e*6SfSn?9z!^M5_HAG<1kuDPh5wagyH%)EEORh-
#7Lq%tMY_<0@e1p2oqa||`vVOQnTb_}8ck)5^(PEg(WY(?cAQ)Pa=Ea&)uO>ar#8zAWA!itPq!?}1_NxB}ePWUBiGJ7l<C=XpCG#
uU!uCYz9nrf#;;BV_Ry7-2(J<l<b<O#DaJ_6=rr~VOFBb?eENTmIXZ*dU!ki=OcJ4d#|KLq*$9PMsi@lgtZx1s&C-
n@T%H~4JqPMO#w>)+GQ60AX#te088}o|ed0jUj_?LSJ9@3-
f|KX#FL9Wh(t;;wMujc<zBPC;|CgVw*n)5#T<JAljxpF*LeO22mjNXmDk>>%{s_)-
cev9k(6f8_0jh=8|!c7;!yuQt~%&Gv3`}Niylc{pcTt<&TIs4Y_JlBn9d@$xdePZ3`d;VF^Hg7fOC3=k7Hw6n||Dyw99$JCtz4dS
tH#%4^e#GoKH(aOUZr%%E-
SH4Fnh9}6tY&I5ciHM6#`mKKOE#3g1oEj1{c`jVc!@6$`TnChR`|%`i<$dIeP3PnxBiS{xVA6(V6)t9&UEn$&bm=Ov$c0wmI(P+c
o>}2Rkd}un%AvYsq-
4n#3~K%_R=!pbMEWIncNi47yA|V|9)FENB9>`jGiPr{pYzS;05sK<k*ELaMtthdmKq_+)eIeeE4~8)cX9pFZ;DE>sb$w?|<K%TwA
_(W|ZpxoYlh}U{7)9982)Gcz&>#->rXS-
{31c%3pO2A6%amb!U9$^e_f<q8@n%%OHcwb?Y84!swXYP<xnV_%S>4rsp1ij{9t<mi~K>?8WRZ?^fr-%mmkXO>u^E=iR&W-y-
c09C7hAFe1+2Qy)J_yy2YFI7h3gQ%`OFc>07_skij%@7Es;jpe)Q%-jZ-LwBA!LX8Dyj(3rBx*9E{I@~eY?euBzg4gi$;{EjA70n
pd=svFTaHsFrM~Zq;4nfhqj>g8B)!KSba4+h@k7sky+5`8JKWom1o`;?1iRV)dZhuZT)yA9+dvg6BI(?st`rl+%{_;T3TkGYztHI
Ua{ZKbD7e>=T@188gsx=kQW4saeW`e@g!b7-
<J86vpw&i&YujIN`U_O8JI~Ld3>Y*;5c3R7{VEUIF&E!p9<kVO3LFDdx?~5;Ny*t3B^rh0vWE0GZ*~PO9Cynnv+5h1At-
n#@(_Q|<zd7TkB^l)0f%nE0VtwHUL+yRa_oZja`9N>^wN^qr6g`KSZ+u7^k7kKqnVe~RvS3}z4vvfZf4!&QW({P9dTc&9@{g@U!p
YMgezEqKUv<rAdpF3Z?yXtrd*S5=_v)M9gPQG8-
zoiB@CAaig&)OE@37S@qGS}qVOP^C7HHoMKBNzN!z(WTc}VMTHaMSM?`A)rJ!|9x!!OITROd;J1c#RAu4nC>S=O^@w%*PP<U)#9(
r-6@TIOOqXQ=pV#Qz9xHqU*hSCO0tIGL^m&Za)~t$ocW9>mUq*RMZYogo?!HIi_ghIlAm&2mBq6>mT=KQQvEGxzYNOXf{tZ{gMR-
bZr>FVWDVIoc-QORsD5kAexq$N2iU!&hnAsC~<#JH{u=-
c<}y?9+YlGXHc}<29!yWEPKd?U^MvsQuQv!o2w<{7~vubW3uP3!XU~1pWWvzOKm$@Gf5C!%M!UI2nEa9AC7(IV?5jKK&W{++OXIo
{;BbzI5NTGA+~BdUe&u!};dd^*MWeO>Pak3OJqgsMI?=*L(8?c?ail4S|8CrYY#NS}vM*)+cihG{c<ja`B_XQk#TUYv1}6^&mxlz
UW=1WJQ3@={+)re|Ip;n)_zeb4~1zwS1b-
RbFR$s#|MzP3PDAHNh|GP55VG9MR_Jx%soMs=UbcF@EO$y`?vapDwd%coFDe?&;rdZH<Dn*I*Xg<V1)|ZQ?2OOpX`lzF0DxU_R5?
-$%dM<fGR3>2vOcW3-
8nKYb3|WcCU?68?U;^Y9YDLb)5jklt1JUuRv92J5AEX>QzpIdF1}^oM_^_OZX@e0t1v`3a+bp7G}7EC%a5^?Hfu(~U0iIcFa4nK$
SIQk5OF>fg9aACC4+p2wOwi$0I+-OT-bwxgPdx{O>uldQ1C{B7zExvSJ>>?ygw+;OWs7=2`pLtSQyc*r16!x^LJ{4SY}@Vn_9=_%
zo45`!2EUC)OS?vw<JrNr<CrB+Y{0cD(>Wr)VAzB1yo;6w+`Byn>!!dYvO{WKDJ2*eVQ<rC%dTcw&t*!FAI(FXE-ruafQ+#`xw{F
Wh95M%N9>+ymn5<EJe4ctcniZzE-
>GqC&@!TvyN4sWj)lJ)Ovr2?_zTvTXK@u~zvkra!pr2$k!L(t?K!na)*RG);v(|!Qcvim$Gy7?=WA-
Yi6y=`bLJ%S-#X4$_lPwwJ?1q$EAwOS+d4l@>Mzzl>%}@W{1Wd;dYZ9iR_P(NtMV8->n-4%x_M5}3)1VMCzFpgMC-R-
t2Dm$2;x^yIc4IUE9d9l9!|a_XC}X)h7&!<qZMuaxHHq@c8wpS_m{lLMIWg{4cD8qK_A2$JcxU8&*}f=*M+;Kw^^C@zBT%6FUTHd
2CuGST;h%MjJEl3EYfbUSC8=vK#!X<XV7az9S8LaJ?L2EV{?^na+d$VUe<eHXddFLzV$zMZc)C2SWR+*!C3LoVNNZlRW7FfwnctY
zn-1hoBQMevzEb?@cxo-@UF@mpPO!%-!4wfZ?vbSE|K5K`yY!q+1wA;;7@Qe)lAd-
b3d57#(ZS1s@Kh2*4GB!4SSDlU(OPJ3zA1%)0?cW8@Y%_v*IpI2Y*r9$37rSxvB=|`&{*8u>bUP_g(U4@T#ctbYh-
=k59PXrdKoQ*rR8A@3J}n#yNaE&U$MaxxlAnL04s|xUS8vVXf&IG&XM={XuK=5}u0}W|{IG-
(oChJ(C_~IkKKr$#sqnIOja~UDdhQ%NYUZVlF6;iaGbx72z4&vt%BwVt9CZm;rOG^0ZrmUE@KiN5$O!&Wb!`J;go$S>LQ9e6N-
&UMb#^{QG8m?ZQK;%0h#)%506#6th_MQmv^wGDjdQINFEdT$6L~n^~xDvTOI2ymroDeOmPenyfeUJJ)mlQQ(7h{p2ij&PM%|jG5r
6tM4YcZq8ofD`Vcx@cn#)Ue2|@&391KtY^5~E4}ug&e8NuY}qFC`xWzzR*x^P(;M}G`8k{L10MS3q+j69f&;z(cz%4J>9UEZ+r4>
fiGvO9p|#~OH+<Thc=sW*+mTGNuYK44$RF3&p%a&}E};hmPfU*>pVAp08ZSK>&5bRXsWqPl>gGo>N%3zG&tV37jTZ=f4Yg(9)%X<
OcjMopxjX-^YtGDHGBp=<O5z#sJTLwXHGp-8c^=<pH~kBay^mgQbtbU$-lA@@<_1$~Ua|5e_Rf-
j&b^BH!Xk!(CW^V<OCRxFydUvqIHlee_hUB0oarqN9KXGa+JR@IXDz<?{UtotPxF<LgEE?FL7i}lAD0;t_n~6G6h7BgE!f4Lpkcg
tMfjh6w0keTxIfPO#FpL_cj{u+*cxrJp6dE5o|0c<ufsYpLo7ac_9)3OsNg-E%?4`uMQXLEy{Jd8L-
<UdUuI0CR)X{L^IL0pL4%q>u?cv^&hr+}9DF?wEsN(6ZA>!G@SYmiqF!*LhR7Mj!@4FIFLx?E(=pjWa>(?WA?u2FR#H#pcQHeM{L
UBDGbg9)s=wXYy5ia}bF?<kstm^^-
kF{$X1upNr1&CxrtPCU6|3J5ZN6LORUPe;{^*>=_WYZif99w}Lt%b1^_TDHqi(gx1K%@4eU$#9OEg>h4aGZty_%hMwqEBhfa_tcU
gIxDE|}{b%wC-_c&>ZlY-aDYjrSnyz)Uwh`scd24twYkFA&zMeo3rZ^LzVC@MZlMnRUkReHzY{a~*tf;$=Ta|9kbWY}wtrWG2BaF
jsq<y<d}^lD^>m%ctMUz2ctMkI3AIF8N-
}{NOh0hgQUo1+yT>PH%xta?9nR_Ht6aGg%k(Q(_N%)?DW;NAJlz>8Wn4)n|RyVaujen*+Z?kMeEZd)LEaqb^Hb1N_sIn0w}o@@F=
g)9`MXXBYXY$os#yOi+43u#m?Ro-cD8o*n!DnT+}}{GEP_f9}lIS}Z;g&t15FoKa{NCp|Xney^A&e!<)aYLB8rvR8mh6Kv>Z_GwX
1d|KPSN<JX_;ih-&Rvi=X-Fh4RWUAsSum@-LUpKQIk{|!FhTG-
&FrUAhRaNMzG{=)JUZ5ABck844zSKQWwfsNNtp+dG=l$)h|02%HeDvD1LEiOqI73s-
=h;tPyYOos>Pys^oA;&n0B1>8l_4&#$Xw9lE*bXb4&Z69+J{@yPgVIl+xW<w#5mx3jGk+Ied(eXVoqF@EzWrlx0@Q}8s6S(Y90w!
z4W6YD5>#gxv6Gbm~pxF>|u7pI^YaaKUcIae`jp#HU0|b(9*lfAsh5-dsX?gF-PP(%l(9R)Ti&|?qQ$OGZ$$w#D1nBzJ+M}sZ-
(JJ@p{<S>Dhcmhp}B$T3qQeqYo8OE7}b+@xUlHNKbfDDCU%L#-L+^f}ahQ}h`%Ib!iZS>f{U^_>Gl6I(dQ-
`G^?8S}fJW}>B!Weva8Jv&=0JO8N}cqaO#C5M=MKrM|Nu!=J(+9uaEJuo@z@L!V=P*kH(8>Qb7ABNj>O}-
}{8n+^?7WypaYR<~VdBBmyaVz{W!c{_(k8d9H3h)U%!fP-SW@vic_}%C5boRXG3U85h%-
nr7hsd6b_gKY|xHrEP@Z(1pzp1Hc#sc4hyOT5RVU{;JqXjt0KXD1xx?GjLnW8mog+4=mIeTOX$Do9>-
uZo<)0{m2F76d;crXuezFl&p`FqGQV9uC)vv0HE!=-
3`zR43&zph3_FEGw=GhyX(!7=0fPlkYA44fZgprgI3HAeD2oHLkr>REv9o*b6{{K!`LMS4TU+wmY*bsO!zeLHnQ^RPA_&kUZQ&)z
1_guf5ZE@lCGoNvq<fxBQ|K;5r@7W|XNca%Gt+K3s%PX5iRFHPTgVB9t2#`NAj@#Wfx*RwwgyvV%wS@&WU-1+-
Ya6Ntt^9lXSKjE?8KTYe@Mf><|X3%v}4-
{XnIT)h)=*&Sl2lPbZ`SAVmx!xzUgYV56ILMoZPu{ijdq}=EcZvK*?*DKSIp_aho0oHEa^`>)#2XhpgIWXMkX>d4zO&@XzvQTXDr
Qz-bk1Dm60#?l+n_N;r||qFvxEJycOAMu^x~1jv4sB!XOizv{m6b`2H~CskLjXk!s}#gUMD|y<}Z(kTG!k~{vBqp<C47&CqR8jvd
7iRP`|Sm@xgjmXj6u0UHP+c`ShRZFVPDR$!dxRlsqxco;BGibvk+0f?hJz-
K)7p^yc!x!OX0?R%c>*rh)D9yGrzrv)q=KxpBMp{@|YKnLoB%Zt^>Vaom#`zwU=ikq4c#Icp}lsVxKeo>@n<T+Y{`O_=n(k>^v!B
lY=w;@N9f?iw#c@E3WWpKyNRG40#g_bBprR{w}k&?meK_MWpkJ(rzjF{gc9x4G}kgl3&r;rHDbpDErAUUQtOYyAB9kC_F*$js-
^w@TeW9UqCgGHcj6a~M;9e4-
h;FJhbWpW#$L<BhXE%d|P_(DjyoME7HEuR3PFS1)F*MuT?(_I(}V2ULZ(9lOk=bGP9E54IP7AoMZTMT1`dYUYz+QkR>+`-
Vdammkdy_d2ueqrNI~Wvok2;jHLEyRYig<LT+T+w0*eUZ5_8Gl)Hp{_`HJQytZFsp~trJGnEdxsSOA59Se?Bf<Lf3_qkk^<4hhFG
asy&ZXFkzEJcs_`8c^>$!W@`$q4LO)}W=+O2u-7dbrgKEZzQcHD@Edq#pKaHmnbP&4vb=&ox#q4Y92WL~e{@^I~vK}Kx_Z-
z69JI{Rj@Y`#!lO=U5wKex4{VIA0o)tCbL)}}`7>VIjX>icuiRZ8M5Ulm<@62e?zla_Tjm>S}@}Ns*^Jwd~@$_d_c5fOep0%DiU9
zvJ*O~b}3Vpw>>X@y|^i;x=<FpI6XWS<Dh_$T$U6nWfCz-w{>fGpf%oUYm*2SZpzyD!2Zb@HlpUB-
$O{y=8oSU;64Y+b($Kp+&BF^|64pp+m!1ynz6K4A+`&2og@DAoG3|!1d9~f(Jd1}sM%yvX8Nj<{dSj7p&KN1}#T1oCdvy$OyW<K;
{4(oiXj2msw^^(IEE{C}~=G6`MYwoT6T*cQ7SB!Os-t6e_vybIYhzHqlu3I;&c^-
OHnti$?_t*W<XD#ic`LEF0*r)M*kLu*$BiUzx4d^#^l7~{X@2%Oyac+%=B|h>t?=bh{y-
2eJ{_{wdnp~d!Hu%h`<sH(SKZmmVl;`>qHxmDfmPaq-will2^h^8;)o0+tC`LZ$CFq<PzU&l!&EGQ2pZ7iogFneH4)>aKciM%!@T
i*4aDMS_8rKKz#F)8bJW%K4ua(poJ9}L@)P834bMjB%r|hfFD`uZ&Ic4v_^AoS!W!6=74nKnjzw|BXnrC2_UKJf+NzT#E%wpG?dh
A|}k{svbP}uAB$?X7-WPWyyuTg=YeZKEA8JlXLsVm?mzN<LC^KW*e*elPLImuxx(rk^vdG*DiCN`IPu9y+zS%8mnzrmGl-
j5~PEc|`%$y5FL-f)jf=1A1L>CO26XKUXY{Sr0A#<};ZztFbGQ=j(~o-60)-wHgw@yOSG)7Bk#;WqPb(JfND>!*-
j?IsSrF+=D}zb1X5sjEF_IY-H_WSyDm`B4`q9?u>HyS+#IuJ7!(+8uZnV&wE&pWr@X$MkIRPQK|Kz#8Ahvjd#;``@kSw|*D&R!8%
M;tAvb>&#N-oO0fau7y07V}Gf5-^mjL_lYN?9%S?u-
seO3neZvN_o#)h!3n<qY_s#?S8z3#TYSQvLqFvq@0gq+<{0Q!(4;)qbAcCL{ISHXKk{^`Pw5}^VZj%CioVp$roGq;HQ*m-
nD`CI``gN;VHRqw+Va`>Jn-AqnyL5xI2>EOCAQtpO|U=wm(csr^E|hn+2$DHuR^cS+Ii|1@$G%}2cC$2FL&`L^V;S5noFq%RJ_2=
Vwf97Dz~8|e?%YWac*Adi@!|`#k+BinSmXXLqKjh_kwp#P2YZYO*0oh4z2!gS%g00jT*UC?lk`R<Y9GsE&Z*?h`(C<GM6@!9KN#L
YBWQvb^2QRP3O(qHrs<ISf$@@ds<JyIp?;%SJvZZ1Iv}?>}4*h|AaHdI{yH0XU<A+OXsO;t4YH7_A}v#Fh``1)T^kd-eiugXF%|6
Fn2X;Xvxj;o$W=$#F@)+e%zNbKQ#Lb&+?6DCG&QAW#>8Uw`t9tfoD9JJZH-^SLLrHV?|F*&lEG~5BFrIxhMF2dfR-
W>o9ww8_V)vnANgI&}8k+Ac!v^d~S7yn`i^z2ib=^^Q@>v)ic`P@683%SJWJu)VuB6=S(s$Ky0`yE0X)|o=iPzD{vuacX#y}IS=4
0QfKJX$(`8Od0<WM5&QS#<aO3-
a!crA^~3AT+hT@HeWYHZX67JYBpib^epI9LE#{x*2dE21BgZ|<xy_kZ=7BflH@%ZfLtSDf12cy^-f+yKn6-
G{pUs~s(@9Y`>ZzW5EAA@l6mTVQ@_Y81y#9MMYcI~)8V@eDU!1FQ0^mPUD~MfsKFPiFjN|-#yQb^(LC!RpFD%wyhnB6P-
`6DH!gJ?l&%-
&_SABNY(6ect@$jN=Q1jjCy^B`ObB_Apy4K}eT{Gv=bDq2a@Z53Je7&0on|J6?;pJ?O6Y~c9U)CS*T7I)y<4bru(Wcd9teEe84sS
$E&HK;Zg!7&Am-F}$4rW=#3S1O;I^--
pw%Mob33+yA(x2r|p6WhRAH#dHC6W~=MvTswj8yIjb(V)JJR7bs`}7@OM%N=}Hd#m1H2jBux5lq0S*!Hdqna`I%8UMmb&qH5xXJ9
fB(GgPnl+HzF*%&O@H)A(I18!89%auGPetb;W+v$UytPkIr<Q!VOBKibfL}NFN%MPEM>?9*o<8p9Sr^rjdfdS+S39Y{fO^GvJiVj
SI+STeICBR3Pv)uCuCC2N&k6lgi@eN|-
__e!I6sB21|JhGsdeM0kORW`HQ1k%M`9KqxO4c7@<3|lZ%gJkoFzVE`Lycg&0eDhE8}%FJqr1K^ul?bqkb50O^<8c%t-C+-
1PsQe2wJnCab0@cS>v@oZ_0?4Y3wKuQLO<?DuegJR0AUb<JLX>P<b0eH3}jso$j@ne0t`N6sZ4;k%URMBtV(1EcQ%Pk8D@KxX*4E
|aD=H;|c}&lc<e+^)o1#rq{#f?V)HJRvi*n#_`e8NB!q>3gYP-Om~>(!815I;wG}x0c(s*5$~uCh6bkUF?O6^f~OUs~ESvH*3Fw?
`xe6c80FVT(=4=Z=;u&^Dw!LCHUawzZ__=sIjln%G~q5d?s+r&4As+AIAQFr_Y4*RWN9{QuI1gLDmetAy@}@0`KbW=Ul9r!#zxv5
#N1k=fqDPQsB>|&TCaC8?D4EyhdkWdcLd08^&;#X6qmL9N&L-&M$i(cmoe>7Py6H{dn-
>2H!D*BHmd%7wUNZnECtnVsSs~d}*GRdPs*8>0DsQT!1qRJovXZ)8l_>Io4~q8u}8f$$00VvA^Wdu}8L^!{7gAa1rjlWQNCIjQJt
Ge;4h8oWo6cGU&qnv-l<G)p^l}P8@ir7KPat_si;D55}NB>S_4(?>Og7+KC^$-~lo-q%Iv(U#`t-
1y6gmNzeFOqme9_UFkn3haBA39+<Oy$^3(L&fH&3%hoxZ=jF4jnf>q0uamb0pV3(swYym{AG3T8YFStdas~A%sqkIXukxC6*$g55
%6XRd3c0)Zd}>eXgngeJ2s~ga&NS))bRz7J_cquTe@>5qkF`ehjDs8>wer+hQ;GMNxV-g^*$wcNn@0cY-
D7RVb5l!Z&!dLEkX!T*{S4nZxti9VojiK^e0*mzCG`B<#6!UTb61xO*ydz<q2qH%j>yyeYV-
~950JZ#W^Fe6nsfMXkuS@ddLo|lY8MyJOF2Uid6RmU=>If%w#ha8TjhJto^n>uM;kWfTsOZ<AC<wiWyXB6yQ8O>s`4yX_lH^M>?O
_}b6h@|XX|~y-
~0LX!3@uID)a=1hlzQC%uD6SidljEZrd~a_%6+tfm8b~`u!*SjI(o6bDekbB7i4pZo(ShOa2*nBpB2k9Y@vshcozbM$e36Wj>Ftz
#L*V2I)_%#b@vKpEI+F>kj`~yw|*5Jr3{IG5WxTCt{6rkwdAkPG6QaL9cJ00uM^wdoRvKjgt4poy$CQ&Y7Zqs4Ul}eKzl~kH;Q&G
dSC0Rht@*g~lzTPQ8P9*Ja8$<FR(?-
23W>t=*gps}*OS5Y4l>)qmv8=*RVG_er070Swt5HQu52*<^^*tLlxiiN4^cR*!yfb?$c1Yi;n{)KmRo&PKB5)$w=gE7wO~H&^+^+
vQPgTaCfKUE{gN4D%uHP7S45ZY5{kEN?}PB6A!15;fbu>uuZC5&V(urEI3+JQQAH@D<<HGr5S)%EeMxxBQ+Oe@Ap@u2X$u>>JGEV
1KA{7N0?z51v=%0bwp9cs^K`X9UmJOrq%0@Tg<9RpOCt_S=xm7Vt9qM9&L3Dd@f~<{?envMg8nKQJ|CTFj)-
S;IYp`=sV?BaZdA%9Dk<NM6N8tk*so%<ed3A96O`yCO|-e8V{7eIH<z=-I`I@ciED|4@T{Bxi{4VNL)wH~A)<d-
PA7ziNuBW&k@i_tDCFhjS-
ItI8gsubVzaUOIR;s=t?CsYaN2HJ(xM>8bO~Xsq(>>DBhX^q`=3&1~E{|EMqfrG!_k7fom0Y&(xy9>d3Zu-cIVeqFL%*Yp$4gJ$)
Pa@S7!RF+}ccpI4`f#)OMLEOhD`J=yBOPNN?y`#r)bZ)G@gB%()X%{@^inOBEVlR2G?1fEyNS|g1U23vXXL-
i@J5uAJJr!>TS0Sfmt@0_(+?<|=a~*%tQ=c48X3RBnYd>?f-
rFSG2+RmyQ1;1K=vnYg?$Arjm%6ffEZ=J~Oo9#KpZ$@GB(EIag>&Mfo}GL_F}{!bKXJNid`&9!9QyCx)xPSzu7AsWuA4pMwFJ)pG
)EI(hB2I~GR>B~lyf*dIq~^9fteI>Fdupw#-
p0q+oQxgExfpE^uPE9*JK#~3%=}m&pyF>uYdy%mP~!Y8r$#Ae=Gh@IBsx>^~GN8Go6#+CCT2qCX>+L!TG_nMbGq34mj`N@XPaiFa
Q0WFa1Y`_RMz9e_8uzBCKH_dem@UjdFTfOW)5;>;d&C(o3>Gr+ygX=LepE<}SGgdU4r{JbF0;U(QXUy*Z{oRJ%W_<7e)DX7;9M4*
oIvlA?X0w!=F>j66Bg%s1tFhTp4x1a9QmIGR46ofr}4etLqf_XM?_nox8w>{GdmpK~}!Lvlk$^^?>;;z{3oLM5-
^WoE}NdK5IaXb{w*=washV*LQl2%l*D`dudnSikm9bVlx5?lE}UV(QM%#7*GcJmm9Kc%N~%at^w7Z~FAk=U+d2XHPB1^z}CX<)>$
oyZlF7^AT-^zD3Row(<eNQS`ujHw=L}qc~COqSvnn3_3`)P5M5|Q!x)5?!WqQ-Zl3yGcb8?mx{f`zlX=m>P#TGocT<gInS2W$}AA
Ckar)yKF;Z{vvU547dsc=?qr>NPi)ly=`$d<f}XaIN7Iq)yt&F>Gd$;KavJn4l=s|)zlDdncO>(oPdIo#-
?QL+M!RL^pE&^3zT8FZL)ISqlkf5v;{DA$?MfZL)7PP@u9kPO&wcGIhPsK`NdEd(4j?#S^PIXkXMNUaU)nv)y0+fZlfcYxewR3~H
OdPt_5JJl))#$t=UfUu%2h0}vv+bHCWjaAz|8&iFW#%sDCF#NHc>Ms7wo`Zr$&dvKZ+IPK0S&F*nf#BT&sMC^sSA5-8~t-
FV+z6S08k}t<0BGk43L*u49=m^u-
)jdOB(m?ooZ;!BFYh)D+NLbLXAqUo#VsS5uT%qCX=wQZ$b1$y{Iakl+S6C$x{>B_o@fx{Mc?TJvD<y*A7uvj)ym`aJO6!@cRv+|R
Rq<7FBQ_|tniVhv*?Bk$ArokPQC;_<@#l-{l?GlRSybHL*@r-
!Sxn^;O`_Q3(pk8^ABEqUEb(Y%8Gndi!ybGEOSf_|gkfj$rJSN)3C^ykdUouACPKdrTx4GsFH^LLsfHzv<rJ|lBT=1t5b=pmc_Mv
UxaW-j|gJef1ea|Uj~+xj5fO7_fsSEoVYv$$X6V-
D%r>5IX*>F=m<%wq(T+||tus2h2n)S*Xn&&Tk6+3$<BJX$dKirl=CnWVW6)O~U}yx(}QJpXtNi>optW>1fm`#aD0;QVJ3{{sA7$$
NWj)3Y%9nzmK>9eN3o2jlGNJtQwjO=YJSt$UlkXWX63Fn#VXYPHckIk2^}7>r)6yvre;zOJPzo&(zcVazO{v!*$;*=_UtJzK|@d0
>S%rv`S6?}1rfcjt`qpS?S;HCb+J_ON{;|I7?Yvy^*tJEKeO3wUDx^xwIumEJYYqBtnCYBPiNPAlU1X6-
k<D>VbY3U|4CX7PI09xL$Ne`h%b+#_hC^p*q@n605#?i}*5rXr6mH1a%WIHlK?XXU$HQ}?SwsmlMI)7M<}$P7P~JqCB}os7vtjSo
KDIQ`W1EtWUEq`y4s4{UyT$@9Br7NZv<dfK<|HTnYiTU9=<tcxX{>E=m)lGDi@NMF8RYG%2|cx9N$Yfs<iOJnMi+ceba7tlnAZ-
L+Hca^*<*8X$7lx2|UKWl#Y#W@`K$0<JK`Y;#0ALs33>U-
B8GjMo>@OFQmZ&?la*rm5L2XKzQPalTiT*e{5OAQSv_r6%1ek9;EMS7fIL2J{p!!KOnul&5zDtulKIC7G~_u$Hzc}8yGl68%j8#R
%C&$eYVap#c%m&{Z7-EdV-
ZPxni;sM}#iRZ0e5b)QoRo)u2eb4XQmRkCD>WXH^+xT&S0n>BJYbx?F<;;L*qE9^DBSTG&2Wx{Gith|YSEJ83C--xXU;Nk?WykFF
JESK+kYPDhWv_g~#Ww%6DtFkqXYgqJq$Yb`{i1K?CCtvO_13^gi+KxJ6Wac7=L7N+w`PHOX2QM37s||%#>1s{27lDED_LK7bA9QL
^#?w=-*?}M*T6SPMq0R*a!$!`c!!6dOiy~9FSAit2VjBR-DVPkE9t?>dT4!HpG?eqynN{E%?~`T;l;zlpkAl8p_bQ2%&eKl?Hn>Q
;#`q8z5Le)9Gs!gV(|z3nW+EO6_aliEQzdl_nvqz9M-
QtJ2e*A_ZVzU&x}dT`>a3sV~%&zQT>&(4Y<flg)bL8A9&^aWGBB)!~b$3%-Qbcm2;<O&1E)L;t9sggV}>VvP<);>QifjGrT+TD=-
)}RVVL}3U97x1@@UGIbWoPIH_YY1H<>Y&paI8E_ll8G?&bR@J(P{g9ppEq^543>1M~kYo_n8o{H|5y;POQq4&Y_BX^$q$ok%%s@F
5axe9l@zNB0GFMd-IcMl(!b1?Yc+R?l$>PKs6ISZ)^=n>d=_Wk{(%omp#T<Tmi*ADjlear5q|3=>+$L7-ZzV|>;?-
jiL8Xhw1F8?0AR+l@=|KOkW376)+spH)^>)pudHS<V*bst_A+8Vu^qBkeI72W_m;MY`zPychC-uP?g;84G*b3M($vp6?T<_E@~=o
sHO^XyA-+Ks-;dgr4%Fhd-
#icYUS?`QU=`X<hut@y=ytjW}tUj>(359p7xZ*bgO@<GxYF$ZQA@2p^OUgJEtg!j{QZhB<R!2#%9)c9=8AJ#7forHL?x~of_mWcP
Zky|eIOs2LyfWDN>-Sx&ZmnObdKhLQy&%SveQOD@R6<<mHvT~P+eTVBJr&DaZZ2bpc#Eaq>ulQs?nSFF7N7(-
xJ=xJrP|p?dm`9s!9$TGyY}yyI(Wobe{3h4%n&*ZN16+yoY5MhF*s7yFn6GASs=h!?2Kiv%KiqTnA+wswIz34+U-
Wcx2kvUt<cE`+p+88xx!AX3_<%*;Y}C-
|vE}|J`^3ALKDAT#>AYaCo)1oU(SG0QT^$ZbpUgcuCUe%w?+g~b$5`e8D4%DYTISe0HL18FwGIAY;CAl+ZJpN(y$Ac3{v5rxdtA?
J=P%|iPz#y~R^-
8<4k=nM{dKt)xp&2ASF`H<eEfmx@(|Pw$yuWAF@t1vwg@NGUSG~(6<*Wlem<_@Y03BcWIp?(RvY9oFbAsi9f>zJ_iCTB51keLKRJ
nTlzwWd65k4XIkNZU9nGE{@c<4F4O}0r=}<NI@s8+|xqD2VK$c_j)Mq{HZ{|N%JWJ0NH6vs$$z$WJAN3@(UO`V@=Hml?#a*OV`{F
sFpZ5D>ZcZ}DYw-OS>yCX1_lot-c@$k*GB~HcY(2`0yhnE{erP{8d-
lRndEIw4v#jt0oWa0dHb0R&=N<3&+gQbcCx;X46+e*h1F5<7MjD;})Xfs)!1u|aqNlru%LmrOd03R26wC%ag1o!r!qaQ;Ox1<fWF
@JK3O|1<uM_OgbDVmkYWBxjJE?DWo}lj`cgbCSb)~*ISvtq&w|LF(7gsFGDMRyO4r|V!mV*XA_;aq(E9hm&`h)KSR>(d&?ZyfZj#
bS)HTxpZgZst0_E?ntLEV7<A$ho|NB7i46`oAyPP%5rU93ZQRsLFXv)~PZrMhRwlDWbtH+C}fY*hdCESgv7RkTUYEgGqN$;|1Gnb
7jt;cin$*7#J}r-NndJF%;I2J+sTZv+0%6~F&M-KvgfG<&{eeGS3Mp7Q7PZwnr}xVO!7WY%$<+l-
&yAKU<a_?$VzQ?FC%^>7gBKj<&vpEP_TGYjuleTLlg*DjekPx~tSP4C8gd=@#=#idXBAqB&oz=yxh3vXwOx%8Q<fRDfU{rhBkX5O
zK0(ZFCx<7a7_j4cCnE5@KFQh&IBk!X>rmtkpo~*6(`iAoWHtH<L9BOzEcoprEyUE((JIl%D-
gQosyN3JZKfc%8cy0K%uJPNohunnI$!raOGoJagi~rQIBAaBRCd67!u796?ko{$D=vJOKn4a?h=2>s~lQr5W_iodMQX{wzz=fS5(
36^Brk<EN7<aMrmx^ro?tdP5U@-EjJN3%;ta#4wtXK!hr}uNed)H?6(d&-Mqx}T82_IHm7#~`EhLV}Q6=SH;!-
3&_E_(Rx^@SIE1^41v`Tl>s#Qn4E#jX8H!9A}gK_09+uQfRhU@fD3O7Y)ty_!eAp0!2XKRrg;-
llHgyQ5RvTN7JTMdR5=%f|iiUW+&rtC<t8<b24(0V754=sXA<2Cg2w8P<##9esa|Zu#&CXFyEuF*H4tep=T2hlbyvz4{-
v(iiy$;RVaN(K$2M!wtXQQ=fZPTuAM{v)rHi$k`=Wt1~Zp1h9u_jL!1bSY!K7yd}X6s2|u*-
v2wjVyIW;CI5PIaNp^Xy|E84_vCHnE1cGgd7b*oY=6)D)VC#=zrHQtQOVh6c8Nc?c<v_Lf=7CJ&#I^IsqXpHhcRnn-
@c=FQ^%#Z9W#Z_y2W`8bH{5L4yvEPVT{gM{j@oGTk9%4rJ5J0+EG3JK4qBmPj46O>KRW!W)r+Wvv>EqtdY#H{JZoecn5bfw*oJYo
MFifdgw9eSq_&&OrE=VG-ty+27Hg%tC=^zZJyg1PX85-gZrI#X-
4%B4<tEe+=XSi7=Qe8WF5Z4Q9j7|Xc^$lz3#ae%?G09nAWns+8HLCg6Wg&ANGuMPU=OlzD|Bp^pea@>N3z*W@7ta?xq}U&j;te@J
4uV@R#|&Pi5MtcsQx!H!BlNOl;+#4!;kd3tpk$f2h)cL`TZ{0*CS5T9W@|4p66GHCZ6etjctbn}$~~-
>@e$C)oVFc(J6G;9foUbv)y1_^O`K_xL$EZ=(jIzobUwet#BuWL>Q*_5Jg?!&`x;g1_LT-jJG?IZT=MLvP9ED{B4**z3E?8Z<YS{
k+Re{(Fy6HSpYTX4jw{0vovMnG3#=o@DH*yg{rNozeNZ%wX5}4{*lvXXRqeMc8#0t%n+@XkpC*p^kb)UoX$7D#vzg`c{4;UQ4`p&
J*TxdR{N_A};Xa@SdmE)B}3;nXuQ@n1LsP?N#MtTpLgB7;O->i#$6$31_)xhoa0|a{It!eZTk((&O)&<`wS4wJN7iOexwuds=G4-
go9bcj~J$-1B|RUKsR3*Rxp-*EaL0W6?|q{L31k6GPG4;5n#Amh)UR(@^u{{WxTnZf(<t%kiws-
*8RS%d+lIay&;fC466C#6>zvJrZ^~N5QFh#+<jli@xfvR$m2Q(f&uD>cRTJeO#3Zgl0V24!z;+T}C}6Dli+ln`$qTZK~%goZ=e4@
2#AV%sxD0TK!ryUleDP<D5A<_w*QFwW4$KqRzmK!<L2csPcN`&fHjEIalV6KJAJ;JC>%?7mL-Wtt1PU-
)FvP_~Y@<>cT%l5ANJ;<M|7&Dfir(J#|;~8lT@j@N)Yvf8dk7b9J@~AN%X?x^&<JA34S9amFHj1a}ahNj(gYxnhQ)7xLnHiGOO<o
Zt02HDCWnmCl#^&8`0Qaz5zy?>YO?oRS|QHw^Dhe8f2`sL#iOoOL~(+V?Wcy|cG-&rgkmt(WP}8IN;=_i!n|^wsV-f3c3(C6|-
m4DZDG#GDz)(fokuwD1Bs>X(%>Qf#V|vnbCEKCHe;Ip6icr=Nd1vu=DIIDf0TF^6Q0L`Oi~_8jbgISV|i<N!8q-
Mc``!S9uOHCPM4&180Q5Nr8dl5^B0ztLGlr*FXb9#eDtoah~%Sr1}<&P#gdb!scX`PsM3b>I*_ncsXrXC`Y24%o{+ag!|jQE#vCd
Epgv-?J8Ycbq$FFTeK`)8CKT)-{>S?s48dH5zN@B-cOLV&iWXbA`_owN4kW+)@5?eDJ{`m;pY6_sIv;S8eBcRx-
=bbKcpMcYxR(GoHH`6m@m>3Ev-&7w1c#A{__ZVCJ!F`;Kxtz}@hNKRe$63mTo{#A^k=pQ`he--
>7JF*u^W1!K$AH3w<QzU0grz2`Wus`x*iJuS~EYxpkTINIn_^BKc8;A%E(GzB%aZT#uUKA;~xb;0YvbK$i<k~hpgQXeRfocm>{@>
lXMhXVi>Am)z8&Pm@2pVuv1FKf4zJ6`U|TE?HZZ&I(aY5dUD`HJ3!{Ik1!eV#+|o#aZ@c)rA2Jbk}h;z@t{{08qd{%@Wu{^uJr3(
ER4Fi3itd!F-Qzhn>doUK{KRerw9RvePq>7mT4waY!m--WNxb7=VmauwlZn0KjX0R0U*gnJ>5&vU=7&HJMFcc^*g{KlJwvy|Bup1
Wf0n>yY;7=HTH%YPgJ?lk`%-
dV4X)LA`RqKWgpYJRgMxBFxdaB;ry*554NLhxD8CYo6>`0p2GuAJj*w3VL>=0J}^Pr^IZqm^@D^3Eo+p;Vt^&Hvs-cl*e1znRxT?
K8_Yw`P9e+fekmJV)v*&SB=jcyk@a($C>!_pL8rHd^INv6JVUtTcHga&YzRoy;2(k7!!Xvir+(g#S&R+SXZz920)OI1IHb^>`I$c
9(nYA+IRd1ir}h3-4{XW@-
zTDlaGbxzw`GDqK_Qj`Wo?H+jEgj#7s?;cFX=?%41r&ZT(!GCK_~@KlsN`iQQ}X9xd0^GWzSW6oUa(VbbdHQ5mSedbu6-
J{kRo2(W7J2enEYYpD6-
`BxA){MJw9^~E9`%pV~Rav0s2+2nmi|O=gIUJ)we&OAZuT;rrb>jHe0L>2(oCTjHu|V(TDsC<uwjueK+%<Z)cgZL`sW~a~zktURK
8gJTJv;ZXKB$}Y@m0Dfd5=4_?efX-_Hdnj<aqx4o&qoSS<N*wIPMqLyBO}TkKkCvZQTTCqyH2C-
nb6DyWr&=%RB=!lh!+=PktQFz_X)-`#gqA#JcubtHa@*R8#w|>pkS0FlTEXTh1xWU0dVtR+4|U(-
T#%4Lu2%&1}VNiaZd`;r^}mhw3re|7ebDa(t50$9G{piMcM$EbFo%)FYks_<J`l*>hKvInMKDP3Ha!rouX?x~Expn|KgT@?psKDm
VxAwea3>9%L45&3R;fkGEnlmUD?N<k9O<jrMP)rz^>^phx0t>RbcsyT}X5Oenle>in?uY!FM}EZkMi(>)_OU*Oc0ofl?2+V@nQ*B
7%|;fjOb@!okpcXJf+11B3tZvV@Bql<R=TWp*j==AH~MIWShrnSEMr)hCEDc}EU&dTNctnMy;%Xd9&?JMQMqMe?iEz(06PAa{d7)
(Vr`Cv_;ckNXyUtTR<2<EgOoxfO@9dZ|dr~XN{Nph|A1c3+j4mR|wtv&o^PV-!Nw<rC3ezjzB4)iv7h-
+tdFt&VfJR6Q{yg#TT#)gG|J9E)beVcsuM>6K^g~3Y9RvF^Sf9f(1eay}^N-}BSK7-
BkA8Jn4t8=tI+!EFq^@KgXzJt`h=l^Q2N8Y{jVD4eg71kB&P!AVzr88bt!7g|I)mE$d86W+RbN|fYK8@lL@>`s19n~N;o$$BwEqJ
J(=#p4})DcH(2sG=N;i+9;>}{M`JU(O1j5ye?nbXJc#9!<Mytn9mnVszWc)qjG-pP!+)o3M~#+JGHARo&*&p9Ub-
6y$ztg~n1+Th{zF3M<{%;%J6zXnUqS!{loxSgB_yo2@90V8?OMHosSudvaa`SW_sY|5Fk&qHoiazD7Q@cI~QKHH3vV{#$g%iJB-
+3`)e>0^eDV~ytw&*xgHA8-03HFI0@;iw5YzvY08YrKQh?9IX7Pji{KeX@d<_$7dqgG-qgH>chJ|IpW(8KpHz(R1gl<emcG>cSgy
uK9^y5ND45cikoLzYq`Q9+|v@;-ka;H@3cuvlvWf?{jRKKJdq?e2O;mwLNR~@8Q0pmTFm~@+iOz2lLX_=cm#m$!x4w>c-
{?w+#kqo^<9pFW&E!=jD2-nr|@^YIXW29s_uMQ#&%-zUB^*+sgdL{PU_APcrE6|C4_WZ;`&roHww(A-
_)yurpuJ+?tZl&YV`>9)1d^_)?(D&^v?~AKaj1Z(rmOmuVL8LCR;L$q?J5AL1OM78YxvX4rVImd!b);O@87fYkD6b@iebgS<w|d5
f03#;Zur_#t_EoXPR+5u27X0Ji2k=QmX0PuukT?$J)4Nxfn2*7MwB;Q>$EqJC+SPx4ap`iZ}{e<vF4k8>P(=*LabtN|WCG*Q-
y^kD2CxQ5(g&s{w2oEeqiy5MN);CcRNU(~>{PmlTm>kslO^1EKI`T*+vOP<)lecp$MZ2o{*S7pB7_PVEJ*{Yr5ecab%U7L%i4^xH
iLk=%>Bfc?sk^A?9m0DZsWl{CJ^a${KQDf`3yUq7A3wSXjr^G{CPF*~Z^tZiQt6g&5n0a@p@zS349h0-
b`c)^>>+fUk5^HuW%DRRB3g-
ZiKh7I7Nb#PI2XoQq{E;I*x@K}Ff&s$~1i$uNE7BvM#4)T_x$pTNFS!(am#ThY&3cWGGv}85oi+HeDkoTe8=ivt6LN2}r|=D6ZP#
fU*Z2_}<ym=79ZqvNUsFY{3(t{yh5F|cU%ivLx#wsGiZml&6L)>QoGs~L!t*>9&4f?!N``0X-
3kwlx@N4>@plaiYx<LYbi22y$fE#$3Fjjo$>fc|E8c&~yy@~j`d~$@KR6{*(HR9F()_Wld5d_4)bMJ}d@%>h|6NbJ0{kDWR7@1_@
!r`}K|WIQEuYOZ=23Ikz$snzerdTg-
}#=H85hn%`oE=0x5^m~X8RWJDw<Qw=_^h(?>+Z+^P)IbXi>QTKFPv5#?t}qPdo&d@W<%Q^i9$)$o}Z>mw63KC+;SmY{vUZO}^N=-
$gD}uzdY>uX^W<-
}~37&E?O9>&%)3uLm2$$AkI@KW#POpS+iGsK^VKf9jlf3b!B3ExqV27#Uonx0(a{bndUe1)uBvt=@2v)2a?fy~)PA-
`NHC9`_~BOfQG8=SA^v1cy6@kDvQ_HM8zzb{^cvB|cGN?C5g;PfuFU5cb}+&BDySnZ?i48G-ZZ!LKHw_3~ZYBSY4^-
eNoXGY9>;xtn;d@f$t(y{M_1k3vCio__ZaYs#~=9{!xqT{t`ZKJrlMC*eNppTl`vv5(heXN=)jBqOJDeuPK0cVn>E^htQGp{c3L`
vEiN96z#ut-Z#U1>l?m@9&rAggk0^-kk46brX07xK1BVt$tAYkzDjjkA7G0YPq44y<3fM9{s(uzWJ=zu%6L7XHEEc+)m-
PyJuNPysxU>K5Ib#cQwXp>1NLc)+RdGc<c`Cd#RZ%!ZCXL)R*VT*16YfA8gmPcAAs@!0eXHZZX776~CD}ME#pM>pQjG?Vf(gd8s_
|#r#FR^P=IX!<d;5vH#(5dj>WCPu9+(>G9y6vv=V7-{&eVf#)f6QTrNZkK;D{qP_P=&RVjnnGbUIKl-Ac6fM^0951GA@=mztr|_K
3d%ecX{^rbk$Q-
F=jzeuR%2%gnH$N}l2g$nNJD?ld>RE)h&#MmCM_=D+2{Dt4{{3b!#B0~Hhc(A%gF}<!Rg=k{S%KXB?wp)}^zAom7<~zxGpS+NTVq
#w3zLVM3=whW%#EGJzs+e9<5Mr9FMkz>Pyf2J&w-
kr`MLEAI*HT_VmoSIm$FP~vwOsS)Gc1b3wU1oylr!jSwn2juR0&1)K2I!IFI!`4qx$Ro_ephrafsHmLXrp=jl8QTmwv)T1#!|*51
-PbF9)WEbasQRc2IrH{f5xT}r;@Cce`0N~%0dcHxo8FDA37Gw&B2P@Z8Qyrs%xM%`HR`F=X{RnzoJ4%BEi?oa(ym$AV6Sd%Tsy!U
C%rjFS2;c2f><JA+5V)A~_gMvM<{_yx@ZJC2r#lsV4kb7d*%&*Vpb4_i=3{tP&3Jf&wz#7-
t=r+7@H2=JJ&Sg9gDm*Imrx@&$?CW_?-
1F2{zQbiK@;f>w52~F7+^6CooSo^7Zl@|taT}d1Igk21(7$qr&h{*Nm4ELS5q{5pIJdd37{fu2)#P?od2Joc8{qHkt>@+W?c@7eg
=6A-W#3Cq->BYkq;{fjzfDE65H%``^I!c2m?xQ=gy-n4$eVLk4|y}QW9RSjjNsYPLq5tf&*V$mKg(I#w%VDxvM5i3e*D<-
tk^H?U(O5qgDU+CS{~-?WGC+%{zG3e7I_1~<)A*H&gFCDKEem7+Uw3E=|%9kGT-
lTUyFSFqM;<i51$jfndrR^RlauA8D_9h<L#QR{A(;)9j(0wJ*RrNB7dAot#Nu&@Up2dIY-ssS+DnMe3lYS8eNi^<DPX@IxgqltY7
Q-wakN4EK#iLQ|Frq2EmLTE_c-
#PS1nJ>^>KGo%}N=4*nUsmT$S!t3Lm;K8maT${g?Nhu_~?NPQ0X+k?3v8iDz1?zDXbcamPzog7{;4!s>u`nQgH_g=$2i>K1oS>89
f4&*KBnd070HkEU7>QwF(K8xqhY>Id99Wi{X2ar>DFte2Nm3;7xc$>Z*><?xDcmt!Y2N(LeV=M9;oSjb%JD@&(njekc!uf>UA$kF
Rs~PW0f#($7M&Mv;a<j$xIj`2UYgJz25}z$_H)oE00dC)Wmd2Z72)ABbbBX6OnwF!z0DT5N*<c?fd(!$|3<o@H6MQ&6l3*M9ZP|m
+=Ya3+=ZfrZdx+Hx>aOK)E@mr$bwqEX_QHNVIFVVLWw}E>JGgFq#@NRfZCv6Faa_U;;?I~_(&^8$zKdr4)Er<%a6*}hfPaCn&@Zt
@snhs7on^>lU_BJoP`mg8Gn-
)VnupUhkF4MW^q6K5Pc5r{>Wa9ITeY6z*w19sWKQ)lFWVV{UJ~ppFpH159)HU`O6Pd6aOSEt>NCfrhPgTyv0mg1<M+AuPIIOHxN#
D<!Ht=nIOADzZ>eMI|Jw&exgo*4e|{5L)%KIl*?*t$tbZIHwEFwOVY^rLXXHkRk;o+!A38=8y_&739w9j@a>QF!cL|2uM~4VEg#M
6PmAQ*N<JtUT&vvj_aj~+zj<eW5GhOF^i~Z$#`pq3)%}Y4QwTdSN_+M2{26F;%V(MS>67*-
aFV%}8UbUb0{MNd)&F|5JxQh<Y9(YYo&O<zA6#IIMiH>EnDAotQs8ePK2Q_Q1^-
;W>JJGo)bCbC&6U3Rrsd2VO{dGq85X_ORKdif`9rW)jo5j4$!T2-
|_nf|F?_HgK)*KgViLNdenfh+(;+^&so4B~w=uscmKIX~5#bL%-
qBS_lb(BxJa;LTWiaOaleLshP@bk{f@a!q;jQ#ntw_U}}<D)rPhf-%R6`7E5eeiUo{yetX9kqrt+(Aw>-
{DZz%Td##t=&iaj2`}WOpdqwTRbtYMOlW_s+?VSd#_*=W)IP0%)uN_Yf&CT%m1M#Vy@%&`KZ03M@KKt9;(V-
5Yw}!*@<It)|0yh$IPt7J9)GPoJDGNa|Q=9Ptk_LEl=jpY#&jS7w`vN3+MAo9Asl1iH>P?&+l3;cM0Fy^I5*A-
ul~|TRaDz*Kt?4-aECe@XX|U!)YT&iFY7QTa-;JXKYSxC3i9R7CEWc=G*x$%Jb#kcqY#eJc_eI?hE?LGJf{#dH$mB#e?>0o|^vs-
0vk^T<?MYoOkgNi#Q~^+-FdiSvF@TM6E~t$us49TzP(FePptV-kG1vGd^v8Yn`&3Z81?ju)&b=Dc<_u%kpHd;n1w7^q<yokIng2l
}94((2ut^b6@eU9;^I*{-wr$bibULtlytHs;b6RUn5@D*_VrTm-
yZMGeaF+oNK~N^^%N<=ym9~?#V*^S!YGQ`9pZOU^e7TGsi8M3&<0sR=+2!sYYWq$lIm<4Ii-xzoG9O*JQ%otNh%^5_R5imM>Q^?>
{xa^7}j%Y4+rYqnUd>sys2eWVehJ`Vr1gvw`9#&7U2UmntWP`++kCTyxT|)H(Z7fmg$Qr;a}L(He4IQP1EtL5-
c9P~MFhBzkWg|IZn@c;~+PtjqK3y|<D-MbF0BpY!b{*YIbJ`Fq7ute@<m@R>A&anT<~e=hs&Ud-
NJ<*_O7Ci-{r{@OR*>D}LL->UyG9CK=+hBb(_-Is!#=SAIXa^1J)6o{AH8+IaAY_6Ue+v4Ewek{@ay!E_{KMH-%ecNzKGl-jB1bm
O411$yr`&x6B!wYz}Y%TO{Eys&9h4&v1;64}vUPt%7Cg1s_rsfjQY1YFh8MkUk@JWZGxT;xK6L*A5P@@A|lZlmV)2o;*XB#y{p0z
&lP21$%(--;h?VM++MLI>BVJ6Dt9THxS`1dyR@x6PpNJp@Zj~Ez-
`baXSyLgm<w=~ZKYocTDszX)Aj`@>Y@d<S??M&e_xR+na!5CBHS|1hlgo~Kh;oW8r;$ZweyWA7kmcejx{&x|tF3N2bS7ruePNegz
i~M_i0=B7Dubh(`_j8#Kt$LXFK7g6=yI;+Z<)zMs{$TMAHs^+YSA~m%6}txU_U*+xz2~WU!Kd{;+GZ~w#W(8aFXVDFYgY#|%RyV6
cc{IB+o|7xeo=bmu0?q5l6{2-zR#UnC;lwFcki(&T!ZAFR{559zdBL+my1}@Ll64Ym8{*T`@PLg>wd5MmGjm-aC2Ss*7V*TKglIE
yJ#1FX%#N+*)fmto<Rd)4iET_K5=@Foz#R}l5bI@$I<U;C$=80$S&(hj^-
LaSh(1D!(QjYJQI4~#hK#EwL@RDZ5V08f{)Q59f~}ex!?6@JXzQ3>FWErCd1|M?ot!Jn?AkB2ijS=JR0?Z$zuoeJhr+<ot4k82K%
^wf<vPdByVd<2D^BLIW6gh4pSAL!<_(r*N?3a^q!Mf#cw{EMQCPc4R*1}89R7?ZK7*^=qnt*s%w|?^*vPi%X<F2)E)HdJMeIdH!9
~uGOmlV9H}SOR^u;-=g+~OW@EmOe1mBzsv$fxMl-zdG$K3l-83en^YlXQ$YTE@2Ct4*T!Xxzi@vaaUd?B%-
~q?xUx$Y={~eAIy&F8CN0ElqocTGtTF!U=Ja@HuP+L9fYS#OlI^h^zv)VvCyx=D!n|7(fec)n>!)D#Q^vB&cKhYw;6lZ_SIdy6me
>t8nbIJ#r{R++u_ukHWpFLz9Oi%8+fx}dFzISE_fMd{K`drxC-
rYk5#^?G)PsVvphT=gUVXsF2FjdWsSG{V<G2vb6qbASY4345_mCPM$h<EG5m>r8dm-GnUnR>RnHiu+H@%L3}#l(ZQdhV(rXJ2y`9
g8?e`fUtmKk03I3Rk~uR!{$X*Xu$3hj`OelMC;>>6bHwS1LGnjZeWveXrVMYIA0UebwF)N8wqBubqnUe(|i0{*~&4rW%~qyqEhn9
Q%7!ZWBHbIg^<&mhd#1Poe$rqhx)Zvp><A_BDR|=Hhnoh^(jw)E$Dm7G+J3UHl~BGss(`_Z`Ch6hr*T0e0Q$57S**W*KK=a8lRJk
bO=c4__C&8*RvQ&Mf#XZX%zaTHU;hpL4MQ-`6KS_ZH6#>_X4Zvz$@Sdiv;%{-
nVuH+g>iJ$tcTy$#g>Khw+NGqcL)p5yJtEZ`cA(9gOF_M04}v$M8I@73sSxvSv6qeFQl+ZMc(Kj%I7-
RH{TIq20g>y7;~_ZZB?Gc6hgW_Hf)s9EVb;USnUtp9t{vt7(zMCXqW1~vNFdTGDo&fmg48C}OJSA9jh!5SNr4`%JhTm=n?yllDT;
r@M}bN$D4j%FikLR?Mlli6~;e#I+z0a_nwM6jc$K8W9+G3FBQg1@?V<nhbTjjnZ0?Qqxc<6<WD@%!9kw6nZdYmZUih~Q$UZ9Ez7$
+q~_u+T4-_)yuO#TN-Y#q4e{Ol$T{tB>@@f;%a%@@G#M`Y3|GwmP4_!0#U~kwa=JaXHVEyPo+a=f3#VeU1O^-
Wg@M{mxCm_&;OIH5|pf?|oGUjJT>kYn%brR3GcG=<PnfD>2|_bbqTpwna5L+97@e=Oi<<X=6{9`O_vf-
*Fe*AHRv@mla{{aAx2>&(XrT7w|a_FYu=3ihh&xqUjOpysN{B<?p{n`w%~}IlfelJIJ0lw}e`#%o82H@A8XzpV71=)47vRC<Z}|i
>J+g2#0a3(o4_I-_;VFT;tK$U9(>G_>h;q$qa<OS~cI`4B+nH&&k+^TT6|>J<8{!Q9Cv-I{NCdPV2CWaSr0ze78fJmC-
{x&p&!^F~hc}`CG%!j#iGlb{`)^wfy@w7uQ>2R==p9-
Ki=c61+`5ab~jI+stvCPjlyX?iV#xa3IFMY_?&|vk&(UT!{IR8a8@y&OY#e@bRY^pG7`7_ImhhQCm@0#zSxFqJhH$&H2uJj<&mGX
66j%r59#$7}rVur#@9a^SfuHyo<k8e1Coi7?!hV{V(H(|4{Q8{Uv+%+7)?H^ztC!fcZ}K$m`@ktJgwzNIm+qUaL5R^pozJYwl@#V
rKc|9qNC+GXt^a_wCG>gbR`x)<%z0@A>B4j#uKViqFk+qps$kb7xXNJ%*f5@EX({*7%~h{@7d0ikV?d>^XCc%qROfN6uB;GjJF(B
lQ?!rr<n@o{&5Ub7E^eh|xK7FFjjLrpG!y^*hhHI=>9=3w282{isRp+*izk=v|8P1K<-mcRR!<-
VAvCZtW31Rk&g_ETcRr`xbnHtuf`L!9A<U5L=?3Q#&vO2cVyLc4C)@vOGrCz{-
182hLr<{E@!awOyulqMz<F2O;Ogo@{G=EPY~~j!RDi^6kd(59!@IwShV7YJB^Ar{WVEwVx}sDl?`>Sq^J@Ff-
=yNM56l&`Y^5^NS-hNj|F>c=p<Au18Id174DRAN|?YW$nx)uFBVVF+T^>c{`u7?}77CGnZPDwKUm>>j7&Xb(vqE&yKaGXQn)?$67
Qm?)7tcSs!nrci8WWJl0$@o{{=P{+#0_e*2^Rq};Lm*=rHL&zb_ix+Y&~t?|wo^*Uky<0~>2@!7!*IA=Nc9u;>z{<MP`riW9_j8k
q?eBz3*eQE}J_qFExsk5Vw{{9};*Zb6!<btkhoVKnJJ(ou7kTbngW}rJWSebvvqn`b~EAaE_#W>K&L`OaZLr3=uf1G!Sm-
4Ck2|mnJEa0+txo4l59lWOg*K@=kSl!w)`B?Hl@ryuHCWZo@{fXbMy4`l~bGM8+Z|SAi(;BVl-Tl#e1NC<CEqo+r`VfycIYHJF^a
toD*xU5Bp6PS&b1`{+oYHSk>Mit{KQtUFSo|(Ny+3_WYF)FHgHOS=JSJ~9o-pFA!MT~G%Z2LV$?)~e=pXsAqr6MzWM~J?oA{XX>-
mM3H+Lo2Jm-}8oZsgFP&?62>ihQ0GXq0|lZejS{A|4Vz(@73;*1(9Gy}of#$-
a_(<(3N>MUFSulEppRow{nP0@X#FSi*J+z;8y*0ju^s72@KL8yB;2h}uG+&S!vZE&z~_S8#LQ|P}BwlG@HU(AxGzmoG%g|}{*p`G
OxAJ^m?OxAJX@|$<*vvBTheo$5J*gcqq+SjWXgF11}*YM~+!T%nOJ7gVF#8ZKz1|RN(r-
(W5YGCP+;8Jss%O|1^)AMhu$7q=kzIB3mVevmiAAiyVLwwG2Vr)DxzT<m77xh!YZI1ENgzM7o?_`YNTX&C6o3kx`2NiWU*gzj|F7
GS#U*?F=FX+{MGB;<`KNx?VV->Eyh*#)c!5ysE-fF#;*~K=xNS>Q{-srSzKHHv~IX6D&r#4?;ew2MM%0a*%O>9?gT-
m&kIkQ|J=DWNz_+|7G)FwP@Y6?85Iol>`gOdJApLeq>;2P0`I}2SsV-
9+3eBytvCTl44wxN$h6V5#tUXk@3S}b+ecr|iXf_3yoI(Oz#gMIeFdVptQ-ekjO)^PL5nSEFFn6uhw_50KzcoBGBQB(EFJ-
{1FJpou;38rtZguOWD2R#d1fZ%Ck^D*(y9Ntw}#x`2aNBC>OZS=4{tJmO;*6Vyz#`AUkh`nu`3%%4VpdJ2X&yuHg8p^Wy%>00-
#C><)gu9{+7LE>iiTY9%%@5{_bMpPC-6N}h^!j5ums!NWZ&i5yH8ZYc)Uy`0)<g6`^7ZM7O0<u2{1=%^oSJrN+WzwP^#aik`Fl>-
#eC1H)u;3k`u}CFr$*;plM`f~EjcjwlD)g|5Xc!FqhDTYaGx{%-wWN-X^lS+XQla8t9dD9yj|WWH3r!+`uS1c@f-
EWyoeK2aNDVsJ^P3F_OX||JGb_KO9_s@ktgK2OUA-8XP+9F<4}};i9alTTyl7CW(#xH&-
(eV$11<UkC{Gt9CLrMHjn5j2J=qqX0zZ7YM(vl!R_@8)l+LOs(BVY6XnYBzdh_f=`qImlayq@SjTv7no+iuyZckO)n$RR{*T*uym
A(?4|6Wp<S<j?zT*KH4@>&WwJh^{)e~ZIeb7h7Q<$^As;1_>sPj?#&;DD@GphOiX3ueVG2?s(hpNf@qmN(g<)Wj-PrWE3g}aJ5&s
9DqcTUMUL>;KNt$&8QVkq+CY5u0ic=aEOvJk*P;hQjnX5Lld^&$p{ZtcXZv0^6jNzOX=)Uo0_F7a*!n=0|Q@w^z#Jp9_Ldrp4iaj
lsvaMtdN^ao^og1g+CUq3iEcPeK+YfQh%ot#T&&u@R<*IaROS>oTj2?v|I6Hn=PyuIBUC%ty8x#VZP*8)Ajd=8&*P?xMv9`F1aj*
5QyYQuJ7h31a#cLg(ppF53Nket%K;hTN<?rJOsvj~|Jn)US73#P#D$6Sd~FLG)m&iF~K{LgP={th0rOHE1Lr_a&w^~}KctH<qPW-
FZKHJ)a{J><oIoSj$$dDj)pDm-Vn12%dKs?V0wkgR0h%Z<7FJJ~CGWxgx;_~40~<YQT1!TlGDiMJD6UbIO1&#m!SD7#1SWu4;(u6
F?I6Rkm)j0iaKV192rwDd25r&rT!$PxPZ&d|r*#3<JAX7zG~*Gj+kaqa=H`KQJ%!n?pH*f$^le?1iBE^qSh<9l@7ww#R44D!Rfh?
`Ciz&d`I(V=f7@5enBj(EIa(C45-1T%Tm@Mpk4$Rf@e#0-
>q)9Snxp4LGhvaNGi?>^pL*{tMW>VD=OSGCe3J^szCxZqme`EqK_!PC#|Z<U`T^U=wgH_zR^)11%rUcm!1vw6=owaVm~$X?LjnOq
FLT={Hq@?A0_*(YXbuXTDCXCRyK;MrT#tiLDc$<6b8BezID4es1Wl`s5G9S@$&>qD$lypsQ&yV=~$yP7rUHS1LOn^_0!lNZ=e{My
7F{k@z=W}SA)0G+zJnGjqOeBoFNV70twXV+`E_|A0W4|7N@Qk0cTjrB<uUel+E3%>QH9uMX-
4`<gJIUi${pOhJyXY*iq=3oZs)9|shZquKhUQKVf8gJ*`^U!%Fn9}28{*X8tT)21BJL*YSbY4<tIbU*)dy#+7IskVuM^?Q)bwUyM
v`cPcGL@p^oS3(;XQ`#B(W6<a!L;=mXqaNtSUg*1ZoD(j&SH*3U4Fay2z@&*^}=VKtk(tFH!^ZcxJBUD@+^CvoBdt%IG^M-
!KEQjspP%&jsKAIUmWe4%sb}<zK;s-
+8j?u_;Am7J<(gg^r71NeP3X~CGV<hGyXMxUhHl1UFF=v>mJ6U96S3o=L=8oqTs{Kjz+b(RepzRYvpURp6KHryI@8q^|@u45^yUy
XK&`sEY5-BA-z>&S~LHmkJ&{Jj{br>rhUe%`8n0_O!QWXUn1wA-c%ns7e6(_rOYRgSrPg<xnInchRj33p{wQ_{N3E!d-Z_&{$-
XwSO*nly8rq0Rb|%jGFwWW?Zxx13WxT*o~@t3VboW1Z|{pd=)p^QHdk}d%n_7lRn-R_<5_2KI?nPp#Mr8Q<lf<a%9R1DAN{_UDnC
BC_U3dnZMD59cTmMy)g|8=-
Xc9Aek8}`TsC7EGaKhjfzL$GS(5WW&3#ICy4sAN&#jr~&7LQ#8RF)s7UVC|a}0UD%x=vNDDk7w8%}(ap7L1aqovRH$9t-
#miR~CpWN){u7-
aKCdRq_=!<yu^k2IoeS*26nf+J1k2e^9iPtxtVrFQ4|4vsktT?;$XVJf0t+umpGhvxePw6%FE>jy=fn)x9(olnL)l5@69vW8892q
Yc{S&#r^;fCD$7k_V`K@>Jh0Pfv3sByK9?zTjYaF-
n<b8A{xV#x`aC^ZT$64PYa1}NG%nD9s!Zj`P;ym_yTz*b%50Cue%*1sa?a^W_(7Z)b6VmHHx(aXjKY0e^Kzv-
M&e>UmU`hH6i=VJo<f?!X!HF%w(%AFXpI!2HSXZ2d^mGsNs^#O{<N}-
FhJV}FnbYw+h^8d`oh90fQ@j{??>Bv2l6fgt=2^n$|091I-lh208Xd$#-r%TD?$l;Mr}T363-
7x8(1V%N;AXx4znm$0UimC|2lg>zvNel*NvT!vs6BfAT=W3ucbGks`~|+d>i`^?HC9&BG23&779VHVLh?G@e|UJj^-
9gWhTrxm^38>liHAn>y;q+zZgQugO=3UM4}oFxJfF+CtoI_nQha}xvkv@~J5+xU_W0HuXn0P+2RBvRCcPL~qnsa}tza4VS>A?wkv
SiC2I~`UaFst1TuSmZ=nwh3#&Dkw%;}kFFn0#uq~`|jE92#M;a1|Ia7s3=cQyCYmEOH;+O3U!cJg`u&wEr|QQI&2+M=g$7M%V=-
w<$r&lfaG&eY<^*)*``3NmkVMl&Zz@z?VM&Jpzv9#~)&?;;FAZfDo9r<St;X3e_eGr^keH8;`0S843;?YHwhr%n3(N&iW4rj;2Mb
0PD?y1M;zOdV?OoOz}jJ)`w|y5`Q(3xsq3r;htumW!L5F7?^)^hYyWNBdEASLPI&4e%PPJaRVnhH9XxFU(h-)z^7$-
{T!frfU&5T6~Kd?RJc}-
@$w6qbGj&#k;JlM^&c7mOXd&j8+Foowj&K@y_G~{D0QoWk;1Y>!N!lt`C3&mar;F;erP4(!c`u>PQgr^v*G6WR?3&{rXi^=j@#c5
#MF4x#s1eUqpw$tmaWZX83*1#nC!V&X>$r);pxcFJ^x+_rnVZ44HF-+EXu&b+T}7tvuC_-ilBCC-J-
+&A@xYX*SOht!1fxGArSe{7?FK<_@eIc<a=uoLMCdTV5_)6S%<4^~|1p%WGz~-
|6rE$)3NdHA9c!tW*4)KAxGzwShlPId{(=b>mNSv=@V#*{d3;9^aKU^vd&f4PG;|F+1b2?(tILcgpV>Q@0L!?daoGnK$7De@Oo)M
+$66Uz|w}WHFcf$IMH5xNCfv=sB`qTUj#yIOoB~N$*+oe_)YlIr!NvE;4#$bkRHmY8i0l<0kj@y@fOL{olcAuf9uW>cJm|S}kdhw
x2W6z)9g>pf7KET<g#2cUcYdtS6e<M(!He7xfVJ80%FWWGvyKi}1i-
i)f_bW9oUjtZ5hVlGWeS{^T7U^1YK6HaRDL|K$x2<|Z|`cg*?09l)#QBW)@kKs-ls5L^>iy&O89_aH~j{FWzw_gK<Uz08dauc702
@-
Nr>JvleL`wExe*&W$3rP}16r=z|UWERV%;SR%pBK!3uH`0tSac+C@i@7$Vd5`hY_#dxuPbST)^uEvXs((7(|8w0{sezKg)0qkUBj
@E=(NS{0a5tja25Vo&UrD|8sLzXDGVnRU%;=MbikFRiRpztl%iePDF7ggm_LSmT_qj&L=Y041`uFPHV@}a0I{fV4Q!+~Dx(u&P>&
D>z<69hk&?n&@-
&+2>{UztiV;$}v+&(>TMl(=Y!}*=mWb3&;P}7$zN4|$#H}mDm6g)Z4c>TxOL$a={$C=Th;YzK+JGQQ%Zr7`3aBWZn{-
1N6{4soki=Oy$ckR95pgUi=d2dA<a8>V9@vqS*2V7N86Mb=ff0KB{BAh^YkbnIQz1O|t;}zU#&Y<#srj9lLR8GcIZ)v#UoNui6si
1ZFhc)0lHdrtFaT`xj_TyFVIqTec$<yAabYH-
4MPvDhUy<J7+yV5i{2hFa%@Sk{z)5|#GILJxO<ksLWS!9i!+Cvd^@2iI!a8G*>%DwjwQ5Q|*S%ll8!pY7aIetsiGic}FbBe3MW4k
^?zy<*(@eN+_&oGqc*X3@TR6@7(_x<sgh4Fl5MC8Jfy`*&zKMyPGJD&IQ&4-
*+nKw=xl2t*owA!}x9lZn{~Pfe{Wrm3>AmK9RICl|bF{rJ?+NQ5J-
@)HSQGZtlR1hL{h?W`tDod%wX*W`aXzWRx^Lo<a9;bY>1UqiZmi|R>p6H_Sd(;S3)}dNF;`(taNd#8K?dAC+@<|lzkV{cd%u^AbT
G%8Gn~1XoZ<l){wI6|eDd|Czua5g=v6Z2nVnqYCCdzBvc56%13w)-
IN*u2`oq0mai8R@;a~EIABN|c__lfz@ymTJ`*oSRp8cc_ZqDsMD==hsMnCZP?rM5?eYMxluP^M4*E_jj+^yg|^!xW&J5<YkU8-
5o?+PwDo>XZ44(fyKAME+z%09Ne-
j;hMzT`fKCwDHjh1!Tu=CGW<uM+RinwK7E9UKSVC+7+GH+R%=%Kde&<&)~8=Y0|WgP2?LpyRDVAJoe7bj@9p9cr&3hQ>^pf4-
4##N4@tZ$4%$7;nX^yc{_LdQniLaNgfbwFDZ0+b8EBpVi!ng*_MNpjbd<M!z}betHK#6AN7D-
5#m$m}wQTjDx<A?ByToJkCY^*qJdLGP5XU<=}&m9)M@hdP+?I_a)Er+Tm4r{!`EBv9dJ>^J0y+4cDkOa|N@#|JBip=(KmMc$j;JR
AxukiqU$h8yT!6=nd4HeQI^nUX2mh?IyWJa&7QJ;_PYRxS2^`)NU+Y_s$Zp@m}lcwm#yC<gweA`FGR*UZQ`gc#heZ!&|?}O^;s|I
aH5r%`e?dDelC_TaO3xv-zDR%__Vn`G$C=!eyjhz9+Y+G9Ng`r;=xcF43$N^MqPIKi*w>fbMwbZ}~i(y6=;__dI(KP$z&Zv}PygI
U|;H9iI_2!xdb8YfkUp+G%tq^sLM+{~5%m=~=Jua4B~cA9D6hG#u=u!@J~DHP>=_{w$*1sAP=Lf6TqWgY%^HS>Y_fMYwhN;?Ju(@
}El!vj!)F`$BE{H6BIp0xzw?Ydp!vJ$%nco#ak$JO1l<cAQH!q4|EBlC}+ec<DKxxoXY?=gG`)ck;6beP;OIuHkR7-
gv&6yM@<>xV;{`dPJySXFa1O0v|-1a9uTgW#ZpVZ;8L}-
90+!fvk@<z5sfYioL2~yng*%d2T=E|EVL>!+{xn{`Yy68HSu<y~KZe_b;(~^j_)v)efj*kq<D%Tb=&<VD7Ej{K<9vy&pS1sL8uor
mrWzP3&i$bHE3=&YF32*0Udfr?2=}V|pj=Hu@=o{WvGsrPjvB3OqzUJ@xEu>dY6JJ)xxqQ+dTdL63_;tZ(L@dUnJUhu>A>T&&{r@
zRq$o)7T!`2FB8`mJozo4%4Kv9D#l!dn`DQX9XM&9~FPgfj#zEIC+ksyY9xyK4DCCu?^6)9|3U&HEqhhnc(>xA!!-
`pFFIYpM5trAML`(o>7Rg&EMxJ}l4K&%B6lc!xWv&VqW&x&UsE{9WgS<~mSQkv#_&*6hSy#%ua3{Lj_-
Z>^;#GiKp<Q5(*61U>MpF&mr2{miQ{M<7~q_rIAPv;R4>4f<g)t4=1FI%v6{oRRwDEX1xSXCCGth=-
74{k+$B+b1zr&T5{k`pYT5k69)dC_PFv$R!`?G5!MPhvJ7cnh%*QyQOQE&z>`-p<5f{=TC2gZ>v5cnTP#-
Uw;<!q({puJM);Q^VOB-*JT$^d%3-=kK;Qv>u##ytdp9&WpYr!rrGy9_qD!2`(1jD-
{;Z6lGziS*?7h2o#Gv@@4DRZom_PLkFl3|=xhdzE8fy8Ju>!>F<J}!%&3D)d2VJNG8?k50-u75woX2s{iWwqPrJ?R|1s-
f;G>gEd$tEkemVSrW2NVveQufWC-;EA8y!J-EaC39*5_7jguVvwBFrycxMwc<Xl;g8j`4IIqx+7355L16&^#jZIG45erN0{-
8+7sbsJ-T_V$K?PO@|V$jP?T#8TB-?dwNTs*(yJ4DB&y2x$t)~4`ijz-
5ESMpjwtsd^xH0n6utoW8ja`zPOg=vz6x}cbz_;wX~h}5A-4H^mXvQ?)o^y8%CU<^Id$8hs<g(;>7XNluLhGm-
w&C`0i0hTvz%^s;{Hp0?Vk?L!7^#%&>Oi#92RZx_)cz693%!=w5$df5u!BB&Yg$ZE1>@>Y>dZ!SC}N|4Gl1M=SG$e4&kboHI{dya
8XBn#aj){L37Zo9S~zUtPOjKYE+O&)>UFw{ve%*&jciH`G;}%iJ@ERWt^bUTHETOs`Gw1MsHd)6(EY?{kemj(67iGxR*p(cUbQpF
&@Ht8jvu0m|)jUP@lud0XOJ!Lg=Bn9Sv1k5n}IcfHv4GnkHGILn%sBRramd>zh-
j)#i#K>j?R>)zoHKlO`ZZ*=l8#DvsqPNf+`{IStVR%Y^#b!wPWKP^^pZ{*8>2Xbb2bawi6*1Ri6*JI`R`}gM@bZQmq5B-
YuSutygdPN<j`E(!k4`%bi%^u_d=*5~@IA`*d+6H|v{vmLk=@ozLfdBWecjQ^`%ogOX{YjpDxVUEb9j%kh6^<ACw;1(go++F)?|0
5yunqRl><e#=z;g($b^02k=JT=!)gVqod{syHEBCAC3i*aNXa3xC-
}C6*KjV*g*IgbLUXsqepTm5oy!3ed@mzVVogIfqv^fQTVO|7B%$Wh_sQgaX#9hCA>jC?~neSq5pP9v+8~pvXb0zK$d&Y;}oMw>7B
fO&dESzuVB8Gda{|$Eo=W+7Z)d|Xxm9L~Pb$AzF_7vm}>8Wv?>jq{7hiRVqti7u)+@okI_3_8|q2^tyZUE10ea*q#)kH35-
JN;6`r1Ch4{z&^X6gEle=K)1`|`+Lm|83TKlB9260m0Y{jM!O6+AwDky-
1vIS&qQ_aXRR_QNV(C;Zup1_$2wDw$Z;4{%fQXncFdlQ(+NH))aFE_5)3EDU+Icv{m>!JDK9;@!#XUs=yR%{zUI6}GaDnAgQSY>^
s~{m7h<&wdcEiBAz{`D<I6&1N3$T};h=R5J?plePU4dlmD5?{sPP>YR(_PuK_k1Venwp<}M9=N7+%Goj^u>fGJ6Wd10*d($HxxO=
$-Tjx9I;{W}oXH}m^t!^fiT+-trx{kBoH}h0_V)%@Ie)_Mux2E@|en#7*ztya_Kji+-jB}IB-B-!`!Tj%aX3yYL-qUO6DNp9r)?D
;E>r=^ZV%B@}em1#}S$hw?>3n8;x!WuE=-9&HZhGyAb?oP?HgYB|=1*+m<-yN5v@pi>L0}*HR=wn-
>&ruZW_Gf^vn@>xICsw1={0M%yeD(NI7b05M*DtmWje$km)-*JZu3Tu-
X&%N<4tCM$gwuVu&=j{0h8dY<?nOeQ}fc_a=(`_)h8Uy-
N$`?@!3w+G~(dAJHBr*v%xt9S<2LK)Zom#cJZp#*Z%w|@wZpGo2jqqiR3>n)MV*l_j^Co?ux@QwYd1S^I?4x^?tg(OE~)?91G?kW
^l8AK6)W}N0Bj6$%*@9PDbx(4$qhwJNMjCul$ZrHGRs#XKvkS_O!Fsm20TcN6M)-*9UIX7=J8%G{H>$d?h^z-
!UG7=z^_h!EfbqFI)PjAN{B7xsn@0KkAJ7_g&UBblkh@yWXka58i3RRP%;|<L>8>zv<orANLuy?%t(YA)b@eFq}nbv})gh`VKy$z
U|g3YQuhe`_4S&qd%Z?V>xOc>-^T<Bcnp!Bkm98kklg7aMzZ`;G;fY+|V4LRqfeN$5pt6aM}3%c&vP{%TDGPbCjDo0L(Bd-XBkEg
;n}8>iJf`&2uvYZmHI0zne;)_}gIU&b{BIb9gnxpZu+dai#BvCuu%8vyYNb2KW)@VI|j6Y>H=A_*p(@bdeR#gKK=Z=*&mxd)eO=Y
-92q>tt}7r}%Se^~vIBrF>U%Id0abo~;-8NO1VfqSq%w&t-L53+F@PlFWm-
x7BM+`ixHQ<w^e>xxwIzgJ<~3I`MbU|JUPr=iDf3kbX$4VN|;_oy}1D(OYU*&3@V2ud_@iW`^_zoDb*lzSNrSl9MftU_B4cYu>F~
3$bW8F%R>SW}J8#Usuj8em^t!!<-2QUoQI&{=x5ecaE*M^FG+$kN@4f7d`-
U0&+z0%BMb}R($It6E6D95n%o|<Sc#a`8|b8r+@9tOXZ$~OQ!~%&+57t7XgQLt#aQE@(EATTYQ`C@Q=QQ@=@to>|K`eKRB38_9H(
6-yCX1I2qS>NmDWV-RpC<h%fss*;C2AQq!!5A3u*Xt%GlyOZH<9$;~t6WG*YX81EF$)6t*zV?9poRpSJ~@&4#jv)2!1As%QQC<Ye
4hdHl?Ia_C*d!6UbawtEk?a@md^+S@6!L#3sE6tvBoouZ5S+SqxDs9z^?#;*2cVvDR@8p_3mYvxvd=#@e!8t#k$D9ZDqT(T2y~>?
YffJNw+|-
hLIg?BIjNYeUS+|vWq15lsd{;1y4o1P>2WRGNQvV;E3a<{la_rkYcbDo;Yu>c3sYT9Adpz=woVB8BCp(z^9?n!t6V43OvqB9qwR<
wI&5V#Q1lIHuZE%AVu+=vLY*!r+nkD8$%xB~aZp4Mm=DRj#^X$tho<{r}=JNJZpC2`FX0VO%FL<nb9z*nGyJX1W+2O2>x^eEo@aL
porrvDvj`ru|jDq2Luj6Y9evgLi7~d|Q&E?hN_P}2q?f=c&{PTWv-
7wdk=6tYEr?=o)G8X}#xW<!T{Vsk!>=ig}2lP{4&qF)|^qz%R@X+H$jlFw;eeaxoZ24!zE8%R7Ib6I~;G}_HF5-
Q=+vwH)wO8XK^A_f_V4&Os__*m+E!P>$y)=iQ$EFvSTW!_=emQv;dU%*$@>9#c!!OS@L#>9t|0cOJhj%jSj@ypbm-oj#dDRQ<#~O
us9J7@n`>%sHjdFpW?)RCGx_f)?qsiSr)}0wLdA;&(@(ko9$Yp`!)57Ebi7yj##`El}z#iuwMI$zhrQd^Q^P`8o+B5z7@yuWk;)h
e}JJ~zz0q`R*JbEP0J3WR=@86o)xsJYz+*9o9ojpzKz1WYqhUk6xd%r*1KH}bb_aFWK)EH5pQmdj9KnL2>sfAwwRs_~Y-
RapKonu39I9>D4#Pd9poD~nfTu17@k8@5u!aY|wlMW?+EoyV;_+xaKaL`)wDg1iTds46C%}!5#E@7WwD%|6@IjdRSOiR14m48Xyr
8k$J&5fB2e8O$=Ne+4n47GU^{zh=ik9zsG_Gq-
y^lA2OrE~H=*ENIBv$NLZPOSC+F;~9eLmzCw%#Ko@qZf#0b|;thAH87xc@>QXyo^=N7u(!b@cF`QW=b|_sYluBr`GdqVr{QmbMR#
93?;1O<y{4yNcMC5PVrg=XGEuSP+#nK23Po+vy4UpY!AEw9uA-XnoMhI2fY};nK>JH4%bOt+n4;|L0vSt<M1KWTdlmq>DAQJz0$}
07st`x;Y+SGK5JsAYC`7qA1?)bJTH$wO*}OYcgFJj-
$`$Qx6L(rSG_XuEjpSv!5Sd{DVbBZRWe1y`qlXaPiH+m(l_B}lAJSjZ_NA#Fax#9$N%OR=mQh1IJug9FZ@#QRY32{`ri*(D`LmjQ
hqGGF5Dpeb@WJH#Aio7{4$;yc$|W#b0)t!S;XG;*Es{xxy$4|5TE3a&l&Giy})l~iB&Xio@rnRaM4)<Lvj%H_}QiQRPPD~34RRj!
E6ca%Ng_9Y!h`1>{qh0X0F@>&d;nst>kC+A6*aDuxS3z_TfWjG7D$c;!&I(oY!VnH8M;W!TMg}<a%hjZuqWdO`;(*Cs*u_d!fad0
e1kW2NME2-n$Pza$Lp3xM!I8;ma^AJGBY;iZ%Yi8IC-l*E+t)x7lZt_f8%4m^xmiylc*;-
OSg47p#xcTAn+1nLR)M`#zQQ`P=BPdG}@suje~r<IF3*3*srgSuZu3`8{tliJV!oZmHXuDVjgH)#JOA{XS$Cn)~U`vq)Vh=RKd}K
648j{%YsU&B%k-
yO&wZ5Kn$R`sf#Lqx#LU_5F@|fF^@E9EUkOk@?~_b6IKtJn$R*!b3dZFJ?wBQyVzXao()f%Pg5g!+&ecJcaCrYxr}ld9eqwB+fn$
W;rF#WuKw@bDvy*aJl}n{~p#+=Jr;4me(}bdhFt@`RDPscaLzMJKHbKr_2KppP+X&FTs36JaYW5@RRm69@W}xOT9+y`BOI~_j_w*
m2-^7n)E%{ub-Sd;l<&-G|qQdF+Y?U)a(<52Zy=V%-ZEyZietI3b|_FPHNcR$#Q`Yf49FNlMau&k`KV-^VIK~@1&L!z6<@-S{-
ZS`@rd^=9OEgw^}lU)fTjTESN<et=Hx8y8e#l%&QOS?4$Kyj{DJk;Bdz2m4?iGJALI^k9jo7WB|h<^$z#>E=%)jJTKVyEBi|KGtV
83#Ccuw4!9&&7%nXS!p@7}MP0xx8#5|&$#SZ<$-4J^8s!vqp3^_^)MVe8)tI~;>#-
8ATD}i>F15V=Put|P)^KTY1kQ9hTT^rtr)TS|=l7evt8W^7`h50^H__WHW9l2vxWDYmM&1f{5c9~Zey!>QTWe<TxjH7hi+4XvrTS
~@@71f3eKfSV@&BBXaZBEeYpXUFkxR#!$^2amslh{KHmK)5J>k&7Xu~h?o~>nHQm<~TwVoZE&|U)Hq0U`1`@orHT<B%Vh`N>hLb%
7z>sqd-HT-dEWr6+69`>+4wKP?5Rxh1wO8t<ZuTuUdXYjC$53Sr5v|nR*zxvb799wy3|6z8hZ}3yyuXB5R(uVjI&Hf<Z*6@MD3;y
~4Wh%(&nbco_|1RVY(gV^X>NO!xW(w!*`k&ySX2-1cYD(@(a_5uzVZNjHlH6I&PI~V7toF>L_cVV4ZVEN2_m=p&-
r4s>G9>tH_pfnUaqkHZ+hINXk-
)8>Pl?y1^~I3hU9K_nkHeJQS2zXKo^YAKr+NNxryh$rGi0r9m}jk~^e}rwfqk13Gy7>C&DK8YwR`q6{3N$=qdyAzj|P4SE-
c1!R`-
a<0^Y)|OZUSreDJ5wXK^a<q<+*+a3AC8|H?fe=LfzA9Cv;6?1#X+3R$X?z9(QG@KpHup3^ro#n|)l*)_Xqq0e#$<KpM4v)8ZLeiX
gG+~GwsFzJt(tAz90!4G-nVs}{!WZXQ(Dc`Og`#SUF-
sYuWTE4>ce{k-H^uwH?a`(}=+6Tk2iifJ+8KqgPpKajZ#pm6ge~>S&$0YyGOa#4lI`_QXgR34oKlZYE-E&@=<t8sKzLV-
ZI-X?YYTlCtEY^Qb9x=Rl@dk6T%{v<^^@90uA7^u}4Y{Gqa5VWWcnJ-eWm=O}bf#N<eDTM4lFe<tRel%m9bXIYJiU#VC5+0u!OUB
*Vf=~2HrOlh_3)p@)A&A?<|ku#{kQ1O^)2Qs1Pj53i<t(Vfqeg0&#Ua|I$0!ZR}I@%-w6Go58|2VpH3}aTD-OJBHGR~1p0w(^i=S
QuOIbaJ+IWY{gg8=v|Rje=1<)5&N^4>YxbqJI)P!rC6+h%&YaK;K<cM$^f<Rgs|J-
9Cw|YJ!aR|T9kdH)vwh9w#$V+^zop0LC$){7b?S+=b7!B8+6Vg2&k!yvb;3#=o-
>O7D?L{{@wdV9c~1P?Ydpu%n{m$dJe9=*a~HFA?1`C6e`XHZcIZ6I<m66|@J-B(c$r7-
I^elgG>>>Nc$ba(Rfto;H|IOT54twyFzm}!-Z6a_IxXtb+d97Za`r3xnOY?}h(|I5oW-Ca<eYhIJ2PJJA-
L3>ht%hHaT<M6etV!6_NjL>d<^@DSA1AzZI|=0iYLQet)Jc)@$LGUS)p&-
p_PmBk9phTP3CGdQ&D4?EX`Jiq8@AT??<zalWj0&zYitPDr!AyRMsOHsGNpT-
@IpslPdS#eXnQKQVlHk{d6tq>1WNP{|Q&Xyh(7T66OjQ7`&Bp8LbJu&iUQS=!iC(JB;%d9qwUK!Jfv&CNq9BW?3H}`_7V<BQqY(V
6XstZG7=M-stM&Ztw8V@Ns#pd%5v&l)zoCtISF6Eg$sRGm-m+bM*I~YWWjh%tcGBfZnd-
<%VvLdt{Sysne&O)I2iZJT5C<ei!g7&c7Faj~&kjYOhPU%$@l(+Hmi{3YShi3La_AH}z^phJ1#~y}{fX9ac-X5WJ@6D=&|ADq-ad
`|lDyHK<8=mDUM&9ex?)Jl)lWfi;17qIb($RwulSCg5u?>5nr3>TG$~=<hfSxi8>6l4ZlQB|q0p^C>wd+#}#cWMDbp{WwR+{B`*g
{oI&*xBD{Q$;bD9eb;?Y>;ts%cupMbpXEbOH+wSA7Vk9u<G<vB!!Pl9FU+fQ9)btb!?P+pEcCnQan`wytlj7{d1tRNJtJqt<1_o5
fRE2LJU@#W_hY_qj(>iF?>U$Gt#_o{U1tI-vo*wM!7z7oO)KtHz=yBlsWE>Dwgj(7AKt;7Db71^H)?{1`NgH)Bbr0J0GL<9&4#yU
&&-;@L;5`Pd%@Y@wKno{!O_SH$GeSwhCRofWlk#3=gqp*x0Aa6-
xXhx&pfZ+2J2!@!k?vY<hfDbfh8Q(!kg#S!4wzCWW$e;84G;j;g5^Iia!wAe%|qJ(aVn}CyW^YeGB~{I;T9RU;toXoSzSBy0<uSD
d$|D82xDZ+`BoCjq`_@6+Ro(;$Y*gc`A1*H6mG|Vq$M|C-
nTeCNt$C4z!Y=+RDCDH?SM$XG>jzfAhwfn4Ys&b5I67x`!5jW)j1~!^BwzSlFG~;BCFFkF>bT6kqU)9&;2g-
h=U<Gf(2od+M>V3Z{F{EU$!ZMw_lqV)FT#@32cAvGw6mUs*kZN<5iC4+iF*>T#F)G0F{f{y5p6nCU1dyyUZSQwNiKjeF!qhJg8;g
EP=s177o5AKt-O)Io9X$-
Pt81rC2P&uuJWXro+{c+EKD9pDh+t1jmsjQ)<6V_nj1FT&$wjSS*UsnI#J%?u_F?QKp=g)7H*WxlB<aEvD~voN$1oPF}43SL~)YS
(4(+TF~J#;=4sB$}7bT!`Fxa>K0&wzJm_cM)8ywe$TBHp1QT*5|^ro4VB5+d6)?)U_4AeQOW?O#I7u*N5zBd^MinpRFDbY(^h{@3
X<VtQwC+GSKfOjwu>CcoEjl)cvd<_Hgikl9$uJ?5EDj)4)3%&5GQP<0l%(@9*t!0`PA*WZogK^1O|I%eB-
i+k2Rotw+t%dBGyM+pFalu}+?k`149XSoVY&A%_w_l$zk4+-
tpP4#{n>pL=|IJTm?s=lg3Dd=3uLZodET|54ZY#FHUDh0c!bRUhVd`wZtCLcFo{Jo8+Dclo<UGDl1fqVrJrH)d6C?VC&Ys@d&efv
)jma*if-%#CwpYp=oQFyC3vx<yI%^KmBaY%-
YyzK@PZi!<8{8M$5dYllw>la{LmW*1+RIU~KIMb}4_JM`_n*?AV$>T=1F+t|wrkdKFdA-as?)ar5kp41D}!ku~TRu1Iv-
E?wZ)5st{%gKpm{cBI;Rq7&Y;Fk7>Iv0Fpm}>lbG{0bYp2K8rQ4{`QJopnH;PX=_t({$<`{ceLgBG5<vl@5}<g@*8_C0s?sxHk(_
?b)ljnemapZ`AJmd~Ny8qboyi8V6w^9lw%sWUC<fUV0qIbr_{!Gh)6g1I;cd^*D!!=KYrZ0393qdol2d-
)R%GkhO%z=m1#%M4zA^Fj<njsbJ$*L3<GgZ>1kyO}ko53MsRyd7?f@E)CMzk{)wZSgfPdN50wHGU(HOz+<zbr|R0YR=ADn0t5;zu
bQ9t3d9ApGp4aB0T2%JGpD*>Kx>-=|!ezG+0kVFAisx^+A>cb?(7>O3xJDp}9BIj%RT;Grv2y>{36H-
&)C^;S2?iH2MSjDE)EeU7nn$KNcN->wB`0%x^q6&(3*>=J1w!;JHgCCz?Ao>m8rd;CKA|Yy3DSvf0Qn9ptDD^62H;!mazBGlfnZ-
kRD(`gS~Kz@3?EADtzhX0OS-^FuBF7`~&qIeV}_uutAA+%U4aUePS;`v4DB9(u{^^14j^+%V@3fw`&+S*9-
lJH(TfezBD8NB?CHnz|zx9=v_EKJ%I7>})h6uhi?P2QfoHeks18i+H7TcHv>pUb*T4IOvgBdbj?(-
HhkzpAAO43g$zvqxMn{)=I88>s4=H-
rHf$zcdq*S^X66r+7V;^yuqw!QJ0ze!^!1_l{TiXg&1w&$RG;e1aCqN<_0kz8!gX<Q8xb;YG^-
AKoR5cA9l5dY{vO{fHHSOX#_^m1o4yC}}(O4-;ED#Bbd_2%i&7L2sFrm~mzP#^>T32OGnW0i70^3!KjnpTD}f{k?=YIp<#c-
uAa`u#ue^5&GmZL;n3cmD~XDyyL8s$M1|;o*50(ocYANE!COyIJ;zouufQuV$k4sgTC%1Uev-
`a?d=8=P`tHu5S)CHv7Evo!q~N?3vVUYcYX%nVKhE%g_Y7fMciTkDgf1<SBi`p~mx-
8|e&i=h>w{2j>m@a6f!HxGj4cKEN*C+n)Vkec&_qmS4k0{{inkHHYu`JDXQt@!s|fpU}kPZ9lA|E!epx8~4?}JQr@!z0Daa$>E7l
Tj?H_3m-3-+d`h6z75<hWO`PxgXoZ0L(C$lyBY=Gf6*5rdOdhW_9E-d)ebc-v~%s}BeM=?BX@E8nqDP(t&Nxf-
U!rW&qvE!g#Ek@ACsIgdh(W!*27!^xm@0ra%iU#=NHUr?XxA@RIGJamS$m-
GmU3*tx|&&IhJNZpgBYvep}aOMXYP_Nj$KQ6)x9Ful=1kDtJYY%c*Z$cmba6g^Ykd%@KP1>Dtq{z}sa;{**ITs2$POQH!cO8|9!{
Pw<SzmGSr5#`BThiyG{fJRf;<oZImJ=v!DfzqQJ&Lr;BkU-jnCaDdRmw)B(CZ@~O(waLPByOO6ue(kyDb;13CuYZMqZw_0@cg?xU
x#a!Aneltyw{qz1;rPt>^`Xyx$kmJ|#&za8l9O^XyLirD;%<&MK@9ymnd2Le=Z$?N+$Vj3sb9^i8Rv}lIS&jDvKrfUvYU3npv~?%
|7qL6Lbzi%AJ^6!dUKKA%QL=BdCvBl@AyUYnegji{m!1cYWJxP#gIpP>`QVJ<7>(1KZ_qGXXjAx;@~-
6&FVsP4xf1V?>z1<*EuyOdNJy}*VkSg|I(`%41kOi_6t4NYxWk<UyyygGLvL~R!d#THe5!BE3Ym;gTJH43Ex+*#?KJ%75cJOL(lR
rac}TfuxajX@G>wr_!+)q{coKo;9Fyz{{5Y&4=di9>=n8HJN<;h4dyJN76p%0lU2MI>|@{-
hqt)5M&0_m)CMxox~i=n<jtQu=RNPhb<OX?kL{eS&hY&>uX#u7WIHmaXnE>0t2=M~JYZw^o9ML?UcG)$dhXcYgT;2ZfckBKxpU9Y
bHKfSZ}xS=Yn(aY&hL1t@m#={@NRwZ?BO=8qq#7*W>TXtp+!-
%fG1=}Blu)Jou}lc!hs1MbkYO+o=jVMP4NGTKD2{5583<iH<8!(_s-
09mQ#p76P)PbS>qyaGA{vlrN6<K8$O1)^Xv4ntl<ZK84ZkdZB3$g!wwALlkCs?d>_z<Q}5}o-
t=W;zbrG)_3oqJ+hmSMZZO}4JL%r($DeY^SN@sjb(6b>8V&6odjmcQJ!S1XI!o1WGV`EiyuDceYLHl4zK@>I$|3vY;=YZ4g}A<JX
M2h#Ln}{YmHl;C$US@>qkrNV=nn)h=g{K4FsI%`zs9+wZ~Rt1@^qd#hP!o7gA1pIxfwMSHKX}r=GUK`38~lVWWI4`@6|yq;_Jkn&
Ws1IEY5*i-Z-=LkG1eco-
j4g<oPR(e`sa$S^KN$W<CyHPED%bXlVAJ3q9nX@;q4c%mLN1i8WSoI|t{Qo`ra_Ow8_&8#7YjD)fAI!Cp3VUOS$2Yi2FZBsy~`>a
K-
+7VC8Tl5y^5O1w#RJ9zso%>td|0IxC|zL$8(^Ze8Plk=Hck^1trX=RCJZZe<0`$1o~f%|<beFu1pa$5B8U&kX#9)Ea5mFHx>>suc
zb9Y$B__JMmK4SQ^TQhJsncuPL>^bU4XZy4FTzsxd9>S|+C*0#N&wI6ZuVAgCe&W<F=*ITWFG~H5IrO~4kDPyIV6ALZa39`18MfU
0mzJhO%z3GIUwBcCIV$*wSwMsQ(pTy1;#t8z04E#PE$xgxJ75UheZ9Manrvb2@}=cJG^~QJUB{A-
zq1|Ai;|bZWFFyVXn8#@#Nj&Mb(uMCOH0k?@8Cds_B|i1Od<Nw_0OfJ8E1xF%GI3AA#35yWX)5HbLRT<@K=U=25v%jAh_R6j|#a`
`>%P<(bVB7_7t;)w=pK$*c{UMyH2?m@wolk_re}rKeMHMjTw1&ao)_Fz!A)S2&XuF>;DYl5r4#!&`PMexZ8u_KM~$UbXfWX&vS5a
#=kyXF9x&mm{q_}KF>Li`dlycBm=vGLv^_qFlX*A&qMG8{T`_0GkXS$-
^K5O&!6?XE?~|ddDMDJa(6S=lmD<i<>xK*N0XO&%#1JEy2|`Zzsd{#3-
l^*Czu1gW}lDi%%fqxaF)wl;yI7eWWiC#XVon3k6L26<ludrXPmEij$BKgOmI@b2zPQse>}sfQJ7)f<y3keOwoT=&V9Kf&WyJDu$
qg*_hkkJSLrC9+;f{Oj7!bOk7r>X3v;9sn67$8b1ml__W|w2DAsGvaHaP`lMBB$d4%vb(erygQdi5F+p4#pYU_9vufJpbd-
w2BZp>uXKk;52ox{`PaJSUFb<bqHao^1uVQ3_&BW`-
}|Gu;2_nDXRYT<>{vs<+qV(<rW@{e9E`o?n)9?`PGLn&pdfV0YRre|5Zclqz=U!Jokg}uSB&K+0L7H_QuF6s-
#sqtt5WBFm82@XO}0<WaxG59ZdQcrkH&c9aH3UKA(MYF^&jXCJ=da7ipc-
F<Un9t6PIDT3Dy^H?&nY;YE_5GMx+`Ok|4Kni=a~|VCfOebvr!{}NZR5MDKlwt=iFgw4Pd@@a_p+wdvkqjQ;eD1p1z##2Wb|#HP9
EuT5x(|);%u=7cJ|GGa;{#@Mlaz7pZGrO52bg>kC|aRJ(8?P_oZ_by_ak58jotZm-
u<?<dL$!Teb6voVLA~(#$)eW;nZE<+Dy5d_l}V&x2l%{&mt{CYrVB)XEtRXPRfvxwWv)m80gotmU&I&r<!f&zIVV9t6I^@AIu`hs
lS0IM2!F;5_4Jo)<L_9zChh&*4Ww-*k&NJ!`9W-Z67xR%y-#wa64t7qm(6sXHF8L;AH*JllGJ{^Mm$-
_l9bgNSL_Ti_FO@SHjAUp2hhXHMO1P5?iPtnmA%b-%)2A?rlFDO#e5n&MT{Fyi;2?hM@(eW~Y9DT7eG1ZM%~5bOT2=y|rW4>-
T@En&|+rqbO3u1|fkp0Saw+>*k%itl3dxAggst?RJkOB?(Fe;@J@_N}?*RX@<oE`IyW%Dn98Y)mdW`oFQ2H>YkLjD()K<$;Knc54
pN{?+m^O8qfqCRM13SJ8GKrV<tjc8337MVk{%-l3FHh_A+>l-DrhLaj{r-
}CFIkTLeJ_%yADo|c90RGQ^58!72v^bfa3ZRtFi55D!aQg?gSvy*2M|0?DP=4^v|@L9g)F^|D-(Y*Va*72lapTZ9X-
^3RYtk_&1>gI28<%RRK=fRo`Tn|s!<c8hMLv_76Pj=?El1CwK%e#j=L~jmXiQWsZgo9e$U~GeVb-AC|@0klGhe+?S{5@+G&Mf*FI
3l;V8e_Hk1GDOahw~$N?<HAN=6A?{Ld%_;jUgEXTeK(EzhdIxormai^`O(A$6U$G8021V!WX9xq)zyM=A0P%Uj5DRik>w%tQXF^t
MljJ(_p!S*{dB*F1Zq7u<PKz18333yb^f#c!=rq3I7L<W@T0vZ$rEj;F0J_Vix>Xk5+hR<{Dnj!*$lxxvRPN*?;H&*3nh_zu}9&q
fr8{HxmY(&ZoqySja2)@9u(c?&X2WLE<i<hYxQZylg0C>0D>7JzfJ~nR@k&_VLWX;5<!prWKfEjZaJ;f*#u1Ie$mbX1r`Tx4{<BN
x<E_w{k%?a?&R?QPGm?S;%?zTBNUHzc6#UI#cZAoT!^!x^GhVGl%-~b6q5plkcJb`?BWkC2pg)#AvT*RvB}%>zpS`&-
Tc^?RYM%<k}}Uew7&#Jo#IAlk%(&a~AHQ#O=M#>t$H`tS<Hsz6-
xEykc?QSBv*QCR>IX&v}a96!#Q&4QB@Y@<Cld2_KR_dAiKrJrgr$@4Hc7UNNue!dvH1yr{2W3*b3#*NGZ`*Kl$&pDo{9?lk;!)P8
QWm&^oM%X8;m+jl(7oZmAKm5*xvus)9ieDEjO2>YdmEx7-
kAq5kKf40eejR(_tDtR1#;$a5g!@a=l6m0_EpMGfl)A2O?1ZSdF<nCsTUY&=TRp+_Z;`jP4(1vgHC}r-
&c_%OS=>1sIx(DCiqwyl|`sO(eUw^)rTKT=Ja6O#|i=CtM9_;0I)6mL3)vJx!H2fO*6RYGO9X=g?H=cWF#<-
Vv;dsk&Id4mPlz4TSRe7C1hu)#!;k8^p@VwcR?PE`42CW|T%hsKL5}S(V?c_PFPb>VGZBL^_Z{*!Si66^N(x-1-
^YUb!QdfAE9^$2H-b2IpN}twEvLbn|WD}gnQ!QuV`Zn`OjO4gXPI-mHCXegn9Ev%=ywQbt3H|lOnE`XsO>!QXBXIVT_2ap0-
|j3%kC(qpSn7Lbbk1m)p_TlH;0~YX&$U~}E4VUSWQOGah<C-
gm?L^~eKBXIcPQl$E%Z2x&bXydnms`|4}ZVszf1nv?kD|q7A398(md06eV2R#)Vp$KtUEqq_spiysdez!amE7+9!u<1GsjBayoYg
Uap0H<K3}DbBWsRj=b7E*s&)9xaFdSP&d=g5xK2Iq8u+ir*35HbZK$uG=QzHFZ|@QBYdou1bKK=<zUed1;gjm!C^q<!OKg2Y?>gj
u=FV5|%6huF-
r^ZR?ch1PiVr*I86FLsv(zVd>kfHu;IN!=d;KxC)X69K&h|8N+_>MT)PG0#Ynl7m^FOBl&2_<i!9REg_&Dn=$ameQcYh=^T&(M`K
2>mH-kG_3<gdTsCMO?={3YifzAwF__wq;z^AhfFz7sq`aa}XDlHqcXE?KXRJKEVd`rU$`{b-NjyPNY2-
J{^|XYovYrRB_^Cuhx!mCV(R^9=k=^lsz)0wd8YiaT;EFH+1={JhhbT+p}S9Sw##m@61x7(9WgXYmU>x<26M_xd`sn9L_rw`ostR
FCReF9+|OY#?*KTHX`vna7OF;)N6L#}Ge}WMb$GtZ&P*mp5_MPfM?5vEN;M#r3dskAp>x!4&DyOE{*Vmp|*B&%WKtjk4A=H+Ye3g
m^5Mp7A@_3|VvfS?g~cjy3$F#~)_39!g$tJ`4K-
&*%8qv7aX9fO3EIU<9A|kso*rXGN~NUg!Mzl^MHWcly?wllT@}*Xvgv!rQg~d*=P+29uv-#*-KieZ<jP<|jIPyl&*){M2-
3%x}2Q@D#cEtdnUbS0q@cxD4~1q4r(lA;5jeo%4I|^4|4wI_sZF-
=Vg=m!mj(Hp#bxSIQl$4>D(%9ASFwAMf$+dz@e|oSE>3$n`^;&Ap@#|0iA|L#_64uAI53{)qSk>WyU9z(F3-pucU!=OX-
7bSoEp9}dBY)z-iTo&CC7`dI2B{;u8@%!s*XxQnPscn9D#9lZF2HrdZ-
?ZiDhdI#%s#ycO@JzNB>GP)$z;F0@mr8b9i8&8&&e=m9*_X?a%X7G4Zc^80-
z>(|W#Z$85^=^LN%@X4M{W!O+@OwULs!~5qVp++~`OF^lJ#S@juxIX=lQ|8q<)43to_~dB#yg;nj9)otKW7V>DUVIdw<UERb&vHC
&s}V@I2)t32u}}O)I2afF2-
;dJLmUFUNe~eFeVd^ykqLj&b=QGt840VxNUsboNwD!4Hf<+YsGz+oMf>14)=f53(JgYeP!OMu{!(P*^;`GVa{1T#^<r4soR9FZvP
t$y_F619O50Oj^v6iue9!&2~Zc9U6cB^rQx6#1<O=331-
!LhiI75B~rs4r=jMlYHz*F`TeNrbHrbry)XxFaTWM^)TQ7#ExxWkfQ#H^l{xuJ9$9#Nm3?q>ztW#oJUh%Dg+E#HNnp;xTIpcU`@g
JT-U;~30o-
Vnbv*Zx`Zb#oD(?`Dk$F9O4>0fi^CI9peYJdfN9XAs{2DGOxI!bB3vb_r*<uwAuzsskZ4RYI?q1pldK9#Ln8tkGKOQgmxLH$j=$H
%t#5<X}GFeS}ym7YkUE>FUE*AX+XBKA)&usn~lQZz8{<izW+*`5^=%4X?U>?0QKPNm;Fx2y$frHk5Sp9sT#|IaB(&N}{FXr524Kh
!qc2$E7j=iuRz2Mz&5c|z~gTDlhz<0%817C-G{6d{|Kepa6;0nLzZ)Vc0C%!Y@5AdC-
T@PYw13Fr>w#l#e3{kh;nU&~qy0Cr)pJp#ke{~e=03VLSl+Q5Np5N!Sy<G=l&4akaoaekY6K{IJA?J)3&2*ct-{=3C4b1!%-
`soFqrTQWJN7th`LLY%irj@$1tXqkDETaWhlBaDcqE(qr*4g2QJ;^g<oPc5(skr_yTz-Vb!;t5jtZP~&WmB&!r+r70S|$*6g~kxg
c;#uG~wz1Cu`GMmNd2AF}2h_`$CKjA1wXQ=DNvz#a-s8rHli5f+1SUw|Z)3$oewh=5zEKKOgF`f48#5Zg@Pu!)>M(q(47|2Rf;-
Hd6+UTnGCC52n{;Z-
TGu53$tq1a8OvI(y7M>{WX??dEYT;}v6WGj+ux9)|b~;KR(^&OFT$HVo#=eagI#%;@C&shJT2<xH1zThhogR~Lg`>j6LwWu46$Lb
o1&mzw7qYgYem)*$!`_X77QeE{6LM`l<(@580O+-OPEy0B05pQlb?t!{pDPnUWU_6%4vI2pAmfA?-
?qxu{0xo5}!i<#d%tA2|$d6%=!>BXqac%D5UU47>F)K<6XVfNJUNA3yEI5Npg{w(x3Xe`chL{H3peWtAIyXVVkf9++kq)q`#|EPa
Je<%+YP0DN2$+;mHk$<l*Hn__wexKACSN$hD9)DntXw%MWuYcVC;FIE%9p3e%Pc(Hh&v+Z(Ao#G4mHTFF%~$xISG6=VKWHh2XFX8
!m3o^G!t9n=gLwjvc%`;<Mr5^^{Xpi(HF=eI)$;y3cQU^(dPrw#_?@#ihOs!yv%kjYME>l>yu*(@wB9BaKhCY0sAA49&cVq%6uge
d_fj7`?!wgZlb)b@%{c?#%2yT>803J@d>FYV^yPmUPI7se*`woBvjQKzGdtIB*nSPq^t*oJ=0#OFhv;A6-
O8h92Di|kxuS(*tz7MC<U{?|ogM5&A1%-
1`0n5x^EJn3_Dw{m%Xi!9D^R)*GT+JfrC+V^Z_&ZReX{OC3)te{d7qr+FfdcE<)?EmvR4YadG1tsI?S&-y=AyIXf-
=H?M9C@W?L=K0cY0-_{#-vaC!}S>)-P1|4F6_eOUvyp|&>frqR2PnZF;JUdNx#88(=gRl-HckVJFZd1e!MK~1YQ=V6pEcX&uO-Uf
Me_&b3Ez$G$IP`pE(X8aG<nZdq3dA__i&Q0<)!Q#xKrr)1Dx5NeE(hk-
x@`ms<O})PLOrCDy3*dopefWO(QL4{&kHNDQ2mLMw&umdMzQxVVYd6<JABly$H0~h%n#hLxj`tkh7nv2{qW860aOW>aGmWjE%-
93}0DrlDkGcM?ea@xd^9{UfC67QaL)L-0ebla_dJ?@mzV|@(-
BL4O)N!%?W<JhA?9KgTeFQEWjelWZ;;Y4(0Dkw5C&;jhPwa7C=kb{mqx^ktoy>6RljGb|vQFt`!N~M-
`KWIbE2f{gmu85}KGgD$!S2<uZOpwRJJER$m<wEh*XpNw9-yD2XJdUbA35uj%jbz-Eg5w1*B;xBW{*A>+}fIyyXUR`N&i~@p0lTg
`10ji^ox+I`Oe%yzfmxjt=wwnQtH~^u(7`ntsFSKm8r9xWkzo><eZs&e(3$*Vrvs~y^7}Y6Ymx?IQ1%@bBN5G`|*sG`wf=>%;7)5
fvHcj7wjAGDPdo+mY=hKhn@wl>8+kEtPk@=|JD=priY#ha=P`QhriCg6z}ElQ2(~{gL)4oCyMzo&jn7WUK|Vekl!`6LT4SJ!zDlJ
u}Ib^_yPPn=3v)#@+s+A4?X^`9{%hraQ4@jywjU^CtggPFVSx`_9tFMw@q+f>HyXzv&4HiY;uv!7_8-
B>KT~5kB9TtpSQ<*ApU%KnU>Bx`(pbV?g-YDeoxdseBL8`iCXsX>0+K){HP~0h*@)s%tXDbTE64X)xA5T-
QWybs}WMW%g?^n^1C??^+oX<;|x%nKF`P=Eni#q#Tbp(W077ezB}BtMUPPWBWs_*tTVL=aLzyS6ZS2y2>468<RZ((yp5ULa=#C&8
s}Us95s=its8ST#4``h-%EHevsC7yAHC-Ele?N-{JR!PSlVO$_nbBKtn}#2aqkUo)R^aQe#IES82#`#XDahudYhB$Nnh}F-
Z^vTmUkz21o@Bjh}4bFtK=HBa#m0C`46TluE?3Sf3@aQaBJvAsr9IrN9SOrec%~;;Ve7P{u-}k>0IYrnE4-
^=k$v$Y}y=|ZM+2Osji>e*#rJBzDloH$|*~>mN^jVo6l2cCVOAc_c48R$q&^$A#;(*`>yE+F3Ed3wfwBqK~s0vIH2}fKLyXq-
*a0o5_98LcAj;6DPzp~_TLpw=^~!n9URrQGaWkbQ~Ya~N}dSLB1--iOFiUUo@C%(|9&scKunhUTl^2d0PYFB1<vj*G;VS(`98@)u
on4mt-`vh<-4J0J+^cLYqeU_tCx+wPd<$KQhHR92ZEj*&)C77V?9^(`bY2Z9R{lQmi`fasJH;N-
$Q=j$(*BII8gW=PLHp>CjLe3&pMV9iKaUI+SEYy`yYSS)9m2!>#RGxAb6+rROa%4aWMCW`%LY^-7thdq_1NI<7KXkznEU-Kk}aVI
b>(4Gv0WYyFT~~h2Kf7s%As(=XOXg?;;u`xWlX?&Q*CgQ}_zspJ!rz;c<*Z_Dc8!>LSnctdu<<Uj6QHZ|EaEQ$ERqedrZvuGGX#o
w^O*HFJB$(!6y{&N$Eanps4Au1Eb(e&0uOe_4<BcaNI`C+iT;MLk&HL0Tgvj|R+N+=F-
ZXnD(t?+(swn1|uPNImh=`;Gg98tlLPx)!I_IX=7;cxQ*LSiW-xFf4O~mU7^!_4X~k&0#)U>9P6!a$~HU?7i80^!?&8wd|Kqyc7=
HDbcUV_fx;lZ0oJ>`^Bsm&Un|Qyl!VKa8%7J8N)f`o$K#LEf}ntY)U;X<2yWK=#!rpz0G8%%qLz8dLY87rS4hieObco^#WFJah)~
iaQpeaybnGP_dhd}8s56HPt!B|K4y;$_&<Ddjxj$Q<O#HV7*G1Vavz#w=lO85ZaJ)@ZO|9K(O=9SlVDD_oE3Vcat`_|mf3GD4;1=
fJxf>Ojm~(??u5@}Z3PBf$|KYhHyEUA6x}#`=IxpK+>!BA!a#5F$ViU(I_Ey~tk-
+aFM|Wqs5e*f=#;BZpG#fKTx_F1EBATnZUXn5J>!@5D{30$`!i!+l)leLoHe-
2q?fq9S)A?HO|%Y;UY|OU^A!ABZP!Mwt>^G<Rr)Sl&l&V%7qgr<X2)_i(F^^%g=6KO|4}!^`_~6}Jy=UudJuIA@j#+BphmbZ)9=B
Ts?3z=DRY*Z+sT>1+R}Tcn1Slrj=vG#k2)1^huRGJun3O<pGnRQ>tj5B#^3i{;npTo3{0173VNpdBA9E1Pc&mJ>Saf{9M9vnq~Y2
G6W~3fW721E-J5H~+g2<le!QDb7Be*}dMIib&Y?pu&l1l#f8X(){_WMl2=zcX=#`|dqvgfqz9WMZtmx6<>^`Y$Zt|6^-
PE1VUQ5qE3`zb8dc!f8J^4c1=kUDfXU@@D>KBLK|DS*LF7>hg)fHdn(fky3gB9#=MJ}=ZKu0$}Ca3aP(G07Vgwt2j^y7=!%Lr4~(
fC{&eSJE(FrRhR@)x#0(`TrF3#%0!N<P=%#lQQYR9lLx)M{_Dv8ERHIy%AzmVS%wt(H4JOg<;D&kOt?-V+(c%)!sr9`ZlYbb!;L-
H=BsUN(t6s1LcT&y}OG*TZR~S51}}ye09L%-x>Whm-Z6JT80Bbuv4S$zf*A`aS5|^gkHI-
X}0ZxDBt=P<$6_M>ITmt5O@uyOD44UtLRhy5x?7d9Iwvi6@JNfO$^g2R_!Gq2Krhqp4P3ca%#U{{Va>nE{HKkM1k*C9sCEk@I$l&
I?YZSuyfim+48Ub2vZv?5x*lTE6|A)=^?$U=mknC-
`29DFg!oLt!m|os@J8)K9EA&SLZxe5XO}x0w?D4!Gqz_RqGX>CjgVTyX6k;Q2n~7rKu0MHaJWmd>2(Yt7U@$=PNv>N!1`AFXZ^Z5
A_-$1*e0yS`5y3>Uo#=QI0^TFD&1#SjfCSj^~|5^vI0&dD-d*=zh&sM&n~SGhlf`HY--crv~gr(Qm{Ses{pnSi^k{g7N8&I9&89(
B}$yViHbe}OY#OcvLf%oz8hUfZ6bV76!P`{Ca$9VK@e`u#g~@iKR_9)Wtun#pLEFtexMdQ`9Ioj&f#n}Gw0?vgtmPTrt?I9@e7^=
v+qy_t{i|LI*`i{MA>b3BQuneqE$eo7t#J@yN3Vgr{45Ba1YG%sn)J(0YwWY_UIcJI>f`zN_-
%u;v{%&XA6z~@&tpa%&1ul4)FuY*s@o?y*dKUwqYF*KR^*712|-
H`z`;gievxozc{;k*2MCj8`HX=OQE=frFOKKCBf!+IRCe`c<H#h>IYmJ{A@?lbNa>RR!d<L9T98B7nn|HFpa_w*y?;cdkt8@^<dS
))^ObszCwbyj<yv8`I3I~@3ro}y@Fz&x4R`1kcyX?dl}uldQ0z_sABupUE0(&85ndRqU!<4v&qS8&hFyVfOKbu=UCqV^tLDEd$HB
*+^$l{ndYZjlwp`SGOg;Jq<VxtH<?Id|@UKJnFy83oo-C5|TCShQl>`7U|;jxX-
T3a%G@2=hv2Z1mQy56;{Fn9GcgZJPDBa(wi$e<y2IJbDV31E06#7;v6D%bIo0gSlNVbIrt^(4mI+)Tteu;odx(sE0D!zE35ezK>_
O{!4HaZrQKT7S9@t&}@%4nI7?mYWV<grt+EbY(98bw6Zhg^KdplsSP=YcP-Dxt?$PEleN7oWmCaHz!UHuec``bKAO%}-
r?bvymmda&dDLa)Vz<Tc^#lVu3)u8_!isFeSHmfce!`G-g%#9S2gA~*QunbC7T*8MTx(wrn2-M@19jHE~>s{r9EbzYYjg>>-
AId2cMXQ3@shhf<9NCatE_m44HdWdMxpnYKAMl{IG4^(Pn+H-kqhRk*D6`IWk|S<^ikXXMi*QzW-
!!gEOt;V_@yJ45q?b5<dYS3Fe8;-
ZeaDDLt)wzzrsKws_Hsq2lLo_$1Gn9&uRze4Dq%jDWKQ97mr`aHdE8zO~!Y+Up0uMRm+ydg!`O<Owe0GwGiHI3tql1!wUgUzg`7_
9UL|d}OI_*PfcyOam}a^|JZgW~jaWx%e6Wd4j_ep?>9Tf<LnNP6JPy<epJClFPL>_p_j-xO<lWBo}Wr#9I#hWvgz}8O|-
<n)}zf=2gyK*k|vXGq1j1e@A9e8}ADA#CWF42d(fGbB8#8x`l%dXIsvzJ{IfDa3AI=om$@h+z-
?U=7Lfu4#@!vZyG=I)sQT*sm4>V=5fxc{>w95KayQC`zGt3wb^=Ra8>d-;*smmf%j&ez1A-
b{V)7_?sxt>`=>UeI;P*!3y%3c>m9y<=g=aa;LIX;UagEXJx(@yIKW?EpTcLJXUlnq`UH+W&A-
{wliuXchM2w5htg|DPX~{kdBKmfVP~uJxd?7e52W|^((iW>H(^b^{k>0l`5WhlWL*4l<yiZ_`z@X;?5Sb)Jcgq&tdbdgm|FZMe4b
}6C|X8+!=3x>&6M_gIJ;`$w4N6{Q~XFdd*EJx_w#)8ZI}C4%j7_Ba`AVr!+|-
*&)QnjT#ZjDhyLSwlv6$YWtJqblzUsf$i0@w6&@;>3BLI^IpKPhI&b8BsqqoH2hADMTN1tTQ@;CKtVU1kRxZgcS&8%*(>eW&*%)d
<*at1|=21PaIUZzwnF)~nt)KI8Sz3Q%yo~wYFS&BoZh9%}<I&I%Pr)(ao4w|BJ7g}T2X%{s;lD@Q{_#8Owaz<<rlyqDx6Tagv6$~
A{Dk4bFIw7|)8F~V{m=bthVI#Vq|{Tb-8*=H=#R#EjgK`RH64z9vVo8G#Hn{!x7^DuuLrrotMu5fDcP9J)^<gY_(S+gJa1-|V0-
eLT7K}<2j~f{f2q6H$&~E)e99wnZu`(PNv%<bLz+9+Tom{>zjx!*$$Sr=2=2N*xZ}(NDV(R?LCc(PXxTctXY`%PdZ5PIElM8Td_J
;E;se^zE-
&o4lZ}WTck1mEW*2`s_KmDpK0kAn>#~D!^M0@NSsi>)ZpF3ZjY`cfkM3UjZ1!L!9wLAKFx7H^p4Wyy^grr0Cw!JF9@Zc4vyNvgXU
npNV_RPwT0XaGvRnDcJhPvc=MJ8l@F_|jMDWtULyLIA+w87R52lBJJRt5qv0T;yn3cWGD&Ed;O?DgmBfU>qO9MLhMf@6fa?esb9H
*JbCBFHi|0wI^Psa%s2VX&6)>f_rzGzRlSqJgSa0k!wp})j{og*f<_z*u_-vPQ#xK%szU(^r6;ro_5i%x9MJwgr^|L&fAn`8&Q;l
jaJI|ZXM7xqg`cJ|_w7eqfx&9RDaFga$-
SKw8t&wV#|vp>nVp{DY^a=!m*Y@8SHy~MeW%;O5)B=%~n<TWQJ37=v;36gO`R^2rFOnh2dTl$@I7wU%!MvJ$@5H0n7=36}N9ZTF`
>Ji?(ob^rm;PX0saBDp>=AEOpa9H_-YNzQ{sL$bZGJ`*UvX{VnnB9Sym$;SG7+`pM_3Pg?+RyNO$OCj9;(J@hPq%`t|08D!UuS*l
;e4H!`Y+I@{nq}Tlip!N4J)*+6qn}bQrF&mXVJVdm$IkkXKs_@2;PZrN@@%_l4!OsW-hE#hw^vW59kN=qvrQ7%-;Jy{xqJyXU-ID
zL}5sSj6*WotZ8?^n-P8%lCkN4{!D4oRL2RM#|6QPNufU3s#@;7H28COwL91-gv^Xr??ZW)fS$Uy^Qje_YeN;oLlNV@Siaw)BL-i
aP})0Vt(FXp64-}XGX()_3%u>@3o^lCM$8biT5!+I@}@Dl(%ipGS+a7E9-1U-
ng|j=OR2w`Y(FjYb~=`JXb8>INv9%Nqt{enY)(w1?uSG6(9Ahmj6#)A8Rd{SS1eHk-
r<?Rk9e_^YJWQ#RIW1`+Uvo`z8mUwQc?K`*cp~$qM~1_pg~`dUsH-fR|0lUF-BJXk_C-HhfaU`;7Rmtr_trzLsVwcsBm%kIwz@Ds
lI2bA~HgC_X!$$Y{ULC9g+4W4EahnSaoKz%yw1j>m7ue2I&9%ghrv);wW6d-
vc<%nezG)Q_*Cp5EGK9S^jZnY%*?la6;UeI7plM>9ccnGlotg=_cktaB@Qq^`ge)B)hfbJ5eG!5=eEZV;yjZ+RqdtijVXlhbU+Me
^`k^PR!mDs+2#ZeJ?iL;8vgu4($rd+Xj^s$b&yUUscnG1;&yKO4H8@A39g{1^_?*ytMvdaPx<1`D$QX8?zShaj8;*5F_64S0m}3;
gb)g-b?Fyu-+t7X#rQWiEdF!_c;=Exyw;M|*oGd$hux^_;wPux;;)ioTeAcc^*jTKkvuDdAr2N_YB^8m5=cfWL%Ue--
}cs3z}H>m}ZLG06$2^phWFl=As1e6zLZ)nrcBBH9jnDQe+Se@D3?dcop__MHbS&v$>GYi~5U)a~qtE7?Txy1l5k<7bTVTK?_~Qs>
LN4BoQ#{5B_$cg0MF8i?AAEH%yq>I^Vq-oaf=>$Fde2X^eU+F$Jl#e6&qIE()LJI?VcGh1s|ho7jQSn!ZN`<VT)oAb54$z>z^V7J
X06X)T(EzKfkEqIUUi3$cwU%`Fg>>Q2hd`|v;7I+4%0neCVCzqWW?|(Sj>A#xX$EYVSoKrn)snL$;;a1KK&Cl`QujQBd?>Rrg`H#
+_lKTeN1kC(A&q%qW!3_?<KQ6Ox-b9uo7#!F#d(OG!<bA-|fUm8Yr{b!Wxi21ryeGb!eVU$x^yPS9*mo_QH3$3qx>p;#3(x8iW{-
@I+|wuD{r-
vmkh8)bqBZjYUju)GtCw?HtQ8!OHOtI|dqFN^=lnv0Z@uz}UlG`t9Po4e0N|jT_jL5W`xo9G)&s{s{RO<Sm3|^mvg+Y^<4?_cr+z
xjd7npfpSeHhS*o5TgLv858B(}BVA<S()Y@{>)-`=T&)>cc{*&);nOYqGtm~Xh52u*_-t^L<R{-bX|E&Edy$m>K<h#DsnSY^&>v-
4({~dB)PVRR(BKl8@3B2?Q9ctbZ=)U=k=Dx1X5jV4j8VGGWYva-L1z_gj{d$&TZVgWzz+J|gQs3U`xqqBJ%9-
2b8L5|8#&3lg^5b)A%~mdRZR$MHvwsn8Ip-Pvl-
F%7Uqh^oee=7Y#G~Q=pjV*YI<9+Jh?zxYMvU*Gb4TvRPy9eS`5tI(e=hM8=H1PlXYz#UImeoBsM>IRB6x<>Zq9bz;y(MK<n8BNiS
@b;mrE~Zc<G!2wTy(H=zu=nDe>IIYsEXf!!^~bYOWPtoAg`P8MkZU6k@3QcB#3!s0lFNv^5tnQ!{l7vsY_Q-uF*@-
78sXdXAv&<LsUEpv?Zibm|Lwv}8<DKjSsV=P}>4)(f%E(H7_<{$#d>j_ugW{2aY6^oT{vpmwZxPCbvacf~Dy2)t!lIs$VY@w3u5*
*SiRWB=CYXwv5y?m&xc3EyC{7k}arLRMJ^1C3|7-d3A%{aX3p^v$eK`%~-2&gVUU(pxhhzRf;z-
`7m?j^*S&#ule7^TVsNvyO)^y+(KhB^)gM<L~DzaUYXA-
q4WGT#V8@WelgRqCJV<G5!g9mA|&}k9*|V(0|*PQ8St4x%D}~Wss9EFM50WAJ^<-&)VR3s=3;g_?>4x;Y$9a@nY-
v@7mk^)ciWk02og-U99zGXPt>d-
afVbjTuj>&2Gi2oF9&vP3^`%JwtMv@Ct&jNj*)?%{>Z#3tqNZKVD%QdWD>C%!fEjy_etOk@TkWn0&W*n6b9-
188JyeWFq0PT4KZffA2n_LIKexeMIni$0j&@A=;vmL4n|$YJKLnKMO}Q1p{xBWCRsyl2f0TPJ&o46#3K`Dlikc@dM(mA!#a#3!>R
`kaAhx3<O>({+Zvale>f<=kpJ*A1UPf0^L2yjz|Xcb@tibRZ)<U+-
Ga54h;xW3FnW<@J**!~25kqA%(~Tt+WJxQRncrvpARg=+>b$+LvV#+gPPpr)652%O?w@@)S{9<Z}@bl7mqZo%!$USc-
!Ukw$rvc{dl`IXw!tS)}HxhBE*^vYmuF%!AA`e3j!a-H}r_{wuHu>R$1pVW!-ysoQa-
UZ)l={;j_OitKYjy89V`8vVVH$C5L<}AlKw}o|uetyVZ1((OnwCnm5{d6aD!~Al6+dgXYJ-^Wi-jWCB9R#QTMgCmpOlQ_A{v&3J2
5g;s=jgpDr`2=+l}tgs*^Y2BXD$FaQM`xiN_?9-
0dKA76*y~h7U|i7&;RUmqF;h@Omm8I$1*3n#w+=9wXUgY?&Y;}j_u41%p8h!Xnz2Xx9;UKfy>JYUisY7;#_7OwD>Z-
;ugp0Y`*$QzTbJ$BS8%=zBH_*oj#A9nG1Jb?rJ<A;uj1*<+0Aa$Q-
TZuK^AYR~8Q#&S@|Pvo$|IIm=6$EACt7GWuci{|mh}z!RVG6Yb!wSNqp^iQZ-
oFgO_)#gU%2RNtBl_cw=JhQq=7){9(?RH1jC^c8tN^b7JHkdG@)xsv}?!7AOK@W<Dg#gMB827lD!yyW-GeKF-
(nA<9s%~@W}LxOb$_IEUkasVf^28+*r<9+;OFKn!}xDT99@9>Cf^mOa!70%iFVy}Gf-
*?~9$ZdT#(|zWk>EW<)RyWo(8>4rnGdAkw+nD^fYv&x+s~k=TdscjXG!M7K!&&JG@9bAik2BZKxnw_MP4a_Jd55zf9mmrwtI=M&m
3wV1qUIo4txJguPCf;F-$d<nUbZ~GXa5#zGyZ!iV^UwVwKE9#>to4_+AJjI=8sZ-&z$keey-$f-
16+rJ+I`@E%ceHWJPi2KGr3Ur(A&2&+<8N&Q<cA%rC8Ei;vd&B_6A@Iq>7ccT`urukfw^$v<!9iPAs3&@?yBCiGORQ!N|j6&-
hvBeU`DuKhglp2xfA#mBQg>LbzdygTTL;h7S=Z4qw%?wt$@d_lSU!6n46`JHQh-sz#m4~NuP_U-V4sfU<LQ+Kf@@z(sm|LbGp-
i3=H4gsz#M~L%eqgEfiv>q|&(!RwVnaPU1!VjfK1&4dPHqDx*9#jtr59L$H^qPV<>!HT|zqF^MuGA-
y`8~bFUH`CCfdiim^6R``>{YhmwxMCYZF4q=$!vzs8ETJbUkB$f8Ep9GkACJ0cp$SKJgwxj7Uq7#I{M3-
9_r!?);HWm%<bU{53`TL_1)t|u~yLLzE;-b&Kam3&}t5Ha|X{}_~I3804?1zTxao(aLdGx-2-
^@hRgeV7q|SST~lQEn7yR0;p~MAh6}Gwzu{zfjJ5oy$*eiEL8wPx)?@IQ#pRPViC5sd=TU%{2(uyTUCx$+-
n7xg!n2|7qwnDCDe*k@={H}>o}c%Scl>%sX8?zmIto5lN3;JgJ?ofZa#wRUx<2M?+uJgC1@*~sQS&E|hcKA!lOBh2<)Kd7nF}@SK
3w6>-
A`Y9n{#;{&OqeQ@9F6{Bl#ZJbqOn=7eY6!R~1^+le0hYwX@oYQ%iq0;eB%Sp7dNHyGtL7181$8xfXs9t>fdZHaxy0a<{^3BzMnz+
yX}h&av~`_<&yUC3pohbk_Q)WyYH)DR+s_eD}YHi_E=357o+!;qyIKxvTMTH$$Gif_6bJNN1hvr;pZmoBToW5q)974pyZcaI$sK_
kf}N;UwHM%wayAKEf<$>QwgT#&eF(XHHlp6NTT0ht)Lekf!**;$Lzt=@uVjvNgFwc4(`X`j75!rOc`0{2n+f?|DvqZ}`zIUjFl(`
~m!g#nSPA<Zix}{6?w4)u(Ju;Wdo*4K?32da&y{vnJLKx|>}Im-qbHnlY?aiC(?MedK5H_nGm4XY;vAc&arJy$CY}`i6>T{hzEU_
7vE|xyFGEW{nQOne$khM||S%#{R&o_g2#0!WH5C<TKruB@YT_Chweu$4|%4l)CbqT<21Dx%m*u>-
t)^ZyiWYGgh*MJ~_7@CEpi3K+Yw<H+uVP$<LIz_pOu*#d_K;O1>WSi;LF1D!1$MDB<hmDZI9&b%7^JE62?IlO8s~xm5FN-
`eB#&UZL)pO(j8{0h&_xokK|6PatTXh|-
+d5v?9J=k~L&r5k9`uw3=JWQ!QsH^BPuRQY^hr`ER&!t83eWEATKSAG{KkSZYd;eN9ukME$<7s}vHuDFt7V^sJd*qOz7vh<J>$kc
L9}Il(KI1La!Dw615#8SIXKSE)aLw=hPyb0)srLwTsCD>aoQGF^9>pMi@A#ikqoJ|kU9&#!@0^9nY|-
ysjcD}0U_@eR!Oq9I_Tw|mJsCCgPW`ZX^LR?~T+OdgPr9ynOv}xncIKQtjLChm9^Z<mGIIcbG}r7^;2Fa$wBC+R+RPpNC-
|AyMe0P}Au}5Iwbz#Jj9!wAG52+J`P2+*DDl=<nz_C=V|!WhIq_^Ctp9l@tQ%%?aBS#H^v_tNHo7lLIMF}xyD|fS^C5o1;(OFeU}
NxOIj3*yp*9z~>lJM7l;;8Y>+s~@u;Z5q$HiH(+L_Mmh&cjSv_86Py^+ln5_jC{<?FsaPbJ?K&Z(syi9A<54D~fw{mn-
0Z|Dnq&vjw0@$cF^nN6Vo%{!i?>~;J)x!WGgR?dMnu6!!iESwAaIc8FDZ1E(aj()9+z5r&Y%RkuDvr=zxUJc1?1h=D~FL9jZEUBw
_E#pC~K51>g;-9~-I{6l6&4KN&!&x|R$8oN0<snb-ENgk6;2rtw7rhSN_RH~6Uz`2g=^JN1W7gPFoPG8mSY|zf5x0Dp)MzZ?-
Fg;-<jz0Yi|xEeOS~dxq28(V!e~P{_kXP4`Dd@1P9ho!o-
=wMdAD<R*m+gr!hSMarqAJdvmV5WsR1@6t=lK{Dd+7~Uu69n!Oxy*KpWpfk9o89*eCd>FjwY0pE^CCck%PgIk&K9*`G5@pB|qU$M
(nXd)1%E**1LWOD)rEX)fv$-8IjK{DiCX_8LFK=MATpJqY(%Z1i0_i{p*X-Kkz*Z|F`B2-g*Ej#-
uVV$a)D(^bIxMyKX^=65e?_4(b@C%fp$xtCfTQoM<t>;ccV_fL&ychGMx`97~sHqyj;RyXF|U*eH%oXO&sMQ_r%50{?lQ%zqRPdq
(?t|h%Lvt0RqjdOFE482>)7n}_H^QM(c<ZOIj;(V(4dVSy5kBhDIfDZ1=9C=atS>wzBDcz^wCHK;^_Z;hZ8OUpE>GFSne$AJHe2!
a*bAA|;(Nn`q^!MfdEA`HJs!#gO@0ktCG5f^#6a0lc>1KYTXUJ1-2AIbuenh_Gl^H9}F#mq0x!Y4s7b-
r5mg^W#d}r%mnEKIz&yn@C)!S>|(E2lPW(H0@KIn;u_AmR8J0GkLZ`CVaa{8c_@Oynf^%;GlBeqt7$7$Ubj@HY*7A)Jl^4oka_SS
Tbr>J=r$4&Za@)}s1VDrbdUaauYzs6JHs_8>XO$7&aEzgv_2tG<p#w_uoA8p5Hm5i#VecsIJ^X?Kyj?R}_TTj_{Lw~{AiIyLoGTb
S7eJelz9<P+lGuY#&+DxAOF=h~QpQr2xXX*H#@!8jEOX)Ey`j;Vh78)qm_~1Ly`$L~&`cCxJ%xGG83VT5QDVmg(b(VQjXs_TBGKV
<29_Bl*p$}&c`4RW^Y-F8tAK|O4zw9P{qWB&-6EE>5`P^Wda<%2bg!8$Zv1iUnIo7O&-&(<YNZnZc0rb+F?A0&oRag4bq2-
r5BbR$)HW!@i|7I(4zcN?2zU6t@3-Ubdi#E=oxbH4apH=k%Z+)@7V{W50619vy8~^P3uI11(yOS$-
@UxvVOZj;JqK|dWA8Xz>)FkTc*>CjX-b-
^m!Mt2uaVZB$E}*{AWAu)kZwK=hy{DKhjitK^&BsKo!97F00uOukuD!_juH{)o%V2E=w)@U=q^2{UeBH_c3|_-
b@&>;ed?fjbtV!l3HIKflyhQy=CcMTuU+CAVrLG+>Y&;*>hh!<5#YGLIt_K`tRr5$h8!y&OU5V$*5MLk8gQ=yB$HRhsg3t57=i{8
BMqUI%s%S))_6z3e489L?(&%Sfe81e0p4sboMeX#S1^+8?HWujtc&3~|-0Sh}J9T^o-
}ZR)DBzEro0FNcpPt@sNR5Z54cUcq!C6nQ*36JR0XR@g-
{;<W{=1ePIB_?V0Xu{@LOt23xt8+&%_yg~x_xS#KC{i3je+l3b2REw_&jgVEOi*Jkyf5O`;7VyjzS6F&>v?T9OK%;j=?4tnK5zh)
bc4m@t*=;x^6nN(QD2}`iII{0f*$EH&00;PhCZ=*~uo9@AA;&*gHuNF@5m2=Cjemsk6Dx*aG(e=L-
Dt8OQm<JoGslrVjpkloQ^<Uw`u6I=NWjGM7V1zi(~P@{`3Uaq8r<z{z@)KG!+teThSPA`ABSu5J0q4|*}RJh`rm9={%Z@KDpT+WX
Q&|GVZ@_woLFI<wpQ&giX!zk><FBUsrxduJc#ObF_5_S$P5-
$ycI&a3~<N+$HmWO8=$TC8LD)M2l=KVx6&@xF|Xg*mdk&sENwFEW(C_4ON<p9;3H6<67-`=Q2J>(y?b;8|0^6Tu^R-
~9aB?9E6%G#Oa%VWP7)XM8V*VAc|Y$D=zvgX67(#eg4yPYiR-s2@34Pxi#$dxw`RhBV9=%-QqOo@(N`ac-a?HiPcl+$Q=?e!e-
GsjZIjaJz(e>gP6Je3<d4?{yT`@nRILJM`Y?O|p#0^TjU_Oa=`6p=Zt4_mui@`r+N2se|`|o}s?ClQW6O%oRPidZmvXGyR*+<m!+
|zX<+y57$k9C)QCT3-V=8IOOxFZ>5I%aZbct`-
(>bexfa3d2lD*1O1K9n0b;o;m7%n`+{eEUkuH&(LRy&E{AUujyKN_?343fZ83dgk0a@KhyMw$TrS9{$06K4XI5Zy{G8qF4GE7E%<
?d=3+l2n^P;!4t{k-cGBr78p*|04U-1ROGw6RhA$9j_@q*`3-;<N|5q<1AdCOv^9o{q;bMT^<y*M-3f%9J;5!nA-El^2oAy0D9Yv
ufzbD|dU7~w1h1HG<KHBJokHttMnt>cuxtG~y`+4x?+<PshO&y}7>jB)9Is$rmSL;G=Ema?zn=>qR#lHaDrHk?!Lk$dKA9lUg!_x
&<j3TmuF{L1x|JWeGHIKH81>$A7s@dUaql3VzD7Pc@(do8dy_AwfCu<a}7?sl&G3)zAAWvI8A<T~?ia(3u5Q}g|Io^y@&kDuZ3F;
9+nBlg?COIeGLcV=7kwDc>klTXQ4@gL7k>IA)y&`faN;`@7S<*HFLtes_$q4kv4suqUcpp;X~bA0=`t)r=f*pt_Hi8K5Acg^xNvn
`(NYQi=>uD)8bWxOXi=a|L1#!7gmp9^i*DjMJT>6E+;tdqn0<(xj(yh`c!(_b*_%`CH3H@df;&iW?n*b<kCHI|%NW^1hJ7Dq}S-
YGrRt>q;>#U~A}4SpIW4;3|xXSp@K>=yDY^g3sLQSudendhp9yF5I&E7vhPAbnW2`okq7bzugq^F{Un^W;Nn5V$p$W2<*ti1YoPQ
H?v%9uI!O_nf~`o=7Y2#$1#`g^Ngy#0;ULSyyjH-fjas)Wdn%(UiisJa21QD>&A_OBqe{bkA2S?;x3;H9b9<I3@p8cvxteYdXX^-
>z3jtip}F_P9OHU*#Gsa+dPveJ-
2$2gc7VdKPp5>YJCDA;7UCM>BQu|FSB1=FXHVzIcQE9yo}6*E!1*J}95z5U!A)o4W`+@wf;UDxUYw99sS#y0oqNP`oR0>wS-ZYxA
~>)<Zto7~B#3?zRcng!hDh#?F0I@Hu_!<tiT#oZ&F*o0;>`yT4}6D1Z0<trtMFTkLJ`Qs#x!+N?Luq4fQk$;^4u-
{GS8rosW*2KOd+WS81=5_4NQclf<?!QNZhbn4P3Imd7Gn?HI|4#`QDy93u!4r@V|e-KY~=12zYB-atntUak-gZsm*mp`=fZ0Wb&J
|CV<cs$FjYik#<1bCNv&$hIl`VBty5gMZp1LxV9_l{oj$2o)NWocG*RP$$T6t3~;Oa;7`+HD^`D7aS3uOxfzIL>=~m72`;zn-
~{Q|gDu)YFZ#Cd??&6WhKIp9TFyUS?-dcZ1`$ey14`WJB>@thedgclZKt#5UpK{@!svRUHFdWIPw~{RMx!fj4i1&(V25^aC#azA-
)y+`s3IJ}VP<8*>>lRn#0TPvOfqxE|=N-<gxb#ofgZ1}?L6EHtvWbxGqlI){-H;VfWE-NWZGGpOaA3Ldf^auz#-
h>zvnY>HL}uxGY2#JhFXkMH8Rh<`Ai7{{sOvqp_}{seQlEyJDO=|wFDSMwA&s;&7UZ^V6!AM}uUjvfXj?8Lg1{)fHKzoXwI@9m+6
qIB2jwLVx29`%|{jwkE7#aHBRL>EC8Ai0Ou?<>8jOIq9T`_+{%orj{2C2vMfXXSpBYjaXpf}R8Iiar7*pF3*a>twyR$1Cx!*9W*l
1!HBuJoW#a=W2JoXqXT7yug0<r5-8x%kTUwr)R4^Imf>yT9TC+CeKo~96B{}+WnsF;p3v!yC$oF-
$#Al;xl=Ue!LU;GvoJqDb|np7;A!Di4I3}_E<CD&g{O@UZf}AM3aY}=-RsDm-
c|J`&$pE_MSj@bT9d(aGz1*baD;Un#KpGge6_gktyJU)DT}|yZ_RkJsye`Z8$UP5*~G$e^w`(-u&WHHa-
3Ht;89YbF%E*lV`aVJ?{@a%Su{vdXV4qvgB9yqfT~L%ac!j#tU9kD~EX$hkBMWK;-ou;yF3?_?##3h-
s+tIsYZ@2R~+LX+A%4JoR#-zEJBui4&rmr>~aFXbr8u$dDYUWwf~Tq4>CimvE1BZ{6jv$+Z$M1TXvh{K<Za&-
X61^HV+#XU@zkd&nK94*ebjWlvvoRz1Ob^t7MmKZl3s$MfB@^7=jI>N{u7XioTQ<_uEr>Z>`3t>S0kd5>?v_a55OAM33c9uaFO8l
+(|J7<&3m0gFc>0WugvybE}u04OrJc&0Lb?(v(PxHFI$6ob+<NVy~6(Dy;{;qqS^#U&_-g-42njD(zU;UIB%U-
^ndTq50$!1vAeEj0i>AeL1IQKFb^U==|jWSvydYj7GY&~yAtejToG8?@oE_#1#^xT+sHLUJrJ~#i)Im+ZY!MXT6FZ3vI#(C8@t%r
kNlN$_AT<(Uvg|)b(XR{jZ_k6~c&T74!w{r09DL6Orxj3qO@f?*8yj!+@C+k@+0?usCZ#lM{dwe%=eBSZBg=tS>0N%^PJJ=of4!T
ynWzqVa$6>5_=;Ar}mM@3*r0bLSDgTwdywo?TFdvAg%!BW=Fem7;Qwt$>pPazbOc*`Fd5SL!pG8lLVB{A*S4%^$CjjRwHN#48j%m
ou_VSAVK!Z;k9G-
cG*dgmKb?htepv9qNE~yUrpcZ^!ZsfT_M$W6{r$6RQc_g0&|6OxL#DTWzS32*8`*xB~34S4GZ5Ph>zLSAH`<!szZIU^z-
U4kyiT8p}I`|3Sjs4FI5nk>=-=Xxh;=JsqO=@xGLHFbidA69dxzHp2_gMxz<X*X^7O`g-@-
BYgVGV;O7yD`5#LURrL0wa)m(oKME$NSaHaHdg<%;KaDKpXBoZn}xM-;XGQhZ@-
@j~d=*wedkmF4+a`^v{1@UxYlboUO{>)#xO^jY!zS8LBR{L7_TBqIQ?!D~Fm#vW%!pA)=+<UzH#Mc@qFuUB&wxN8b~(>$FawSu$t
5+2};UM>Z_TFE>A<bFHo?XC}F$y54wU$Qng@=yxdSDtO2MXwSjrI+%el6gce;k>rM>+^ZEvVeFF>ao7p!#itZzF)~ZVy~65lfv`p
a4K0puaf5~+`!+SvNQXLUaQmVk9uR3yiLUlF0J$U7TrUwzqpEB_4t`Q&-
21upAJU3u*Tirig+St9Y3>%C;lVn@p<cUd#nkD9w!QKjVJxDc>X$b5AeO?C$k0k0q5)yc&pKaZj-
;WlSehr^5}7<thZw_UBK9)HUA%9b+2xI#vl)JPlB1r!TN+_X%6c2ZPvW|7@ep*NPH1zZ$bKDJvhKOdB$)phDPo?SkuB>RXLZ`Xw1
Ugt9o+io2K{OW32d_J6i^;P*V)I_Y;g$Z%F?47!OSJ>4(zXlNmieQSi&i)FFfXm|ho5#XJOjTYmRm<vYUDyU$ss_h8n+vERYSSm$
OW$TMqv$K)c&@lYpfuO-h{&s=Jmg?Zt6d^Eg~nDcS(a;D?6OMS)}NneOp1n04NWn=iXojH%bz|Zrn4WmW|qoW6TtfRle>u<-
sQtHpnvu2qLYA{-
`N4U`XCye4flesGEnm>tkIW^Mj|A&9QG9Ojv%6h`z;<oJZJ|BK(v1{KS|DH8zousGM+z;rBfv)o>I^iifKY9*-
JpZWYrgQuQ@CLCaV6AW;vp3)l&KP8Rk+ppE{hX(WrYFzoo%`k9(cbg>^%gjTSFC^Hoq}fAnpjVVsg}dOH9OEfY#+Fhs|@CEUBNkb
=-{1laNu4rTXc>vdq{)LbN_;iSM;_^u{wH1_|9Uhdb-T>*P6G-
^tVr}%V&<celOO8aDf|V7&8ps|Jm9;ToLA9{5^Cq*B0*+o&6ZB<(xb`dwckkyH<a{&{zGU|2OZ#=QMae+}}Na2Wvbyp4^kn@>cqx
JjE|MKDg$vvyR#So+GPSAH8UCB)sF3dAZ2kTffkC>bM5i3=e90MS4Si510?V?zNRww1|cTOpQId%S_HYp^~*EN110TE)Nfyvw!Mw
Ho!c+i=$Qg$mwor|I~L6o6PIUY~78mxq=@3mzQ`#>gPi*PkxWyVwmfg!&Ev?+0%=8kItSOl^Sr2#&GalJN0HNV3aHQ8+)I1XU$Cq
aUu0jzrAY7>+X|T^uc*d1^-
m1IP~yOdr$Sqjh{CqyKLzANSYfllyEqD*j*=gLQYf56BJ*o>#C%=Ug+Ikz_S14oaMG`eJ=B}J6Iz%GJme6D`#HTT4U%)xl2m*lp4
NGZ{BxPQ`+;V;eCN+y=s{p=>g~c(9xBzqfx&0KBIf8$tS`e5uIj9!)Qh*GuWdU1Sd0aj{1wAtRKjWKASNv9>AGlZ9$JqtvIAUHvi
oW59YvAIB9TP(Bb^esgmpCXNV?s?wj=m)%!|pVb5&lyZk0+sZaev*U3kDWwyd|gZCADb*V?__x_y!*oW=o!6b)Oj6{!6?u}_kEeM
7%b!L7?xD#MDt9UCqJ55IO^iqQ(X8gN0OLq_0<@#i18#oz0miQ#<fe3eady047yW&|b$6qeg_!G{E`aSQF;B)YnCcPT=t@9mUzTI
1IHZXIsdHPawwV3_P-VTS#to8R@&;ASCzhH-
~ZRX%&Z0d^bF`n{VIvo6G>QH^|d505Pclb8!GrTk&@k6cQo}5Qld>MHE;xXW4KY1Qw_B8&BB`qDg6u3N`CwsV4a<ExPa@SAhGFYX
z`cLYh>1W2uT(f$CG6RAKgU<$k{?VLWjhQ=eK7lFo?(|dUE<+RXo_Vt+-
Nwt>8~rrCB+NkU=gj;V7J6RvGUu5^j;DS6ndx1fUH#UO@wYQaqr~g8hFT{ddoWuI{8s#$oZH_!uY=*LGavmKY7t-
HC)@ZdpQn~y+rFPOmpK?bUT_6G3_a(0_Z@uU$G(%k=rN|oqVDkAau!y?rRWux(ICU8y+>bwpD45HPTf3uXHMS5@+i2o<}+ej^N)H
Sl9TxaH#EbN=fk-^wlb@{FE|INsmS}e?5Kq{;RRJN`;S^5=S%v%tE2I=S8{ERa-Y@as5eAgEFXQ{`ur#Ja_;to-hcQ%{GQn*oRi<
_>>|23&i7Y?A097><d1=Sn0;Kzi)6-%SJfwX&8y=d^3*SI{qyG)@f=#3&~5M-
u)JY9wQ|^~d3Y~obskHZKlCQtgJ`m@%c17wZjHq`vb2V2;Bb0)>GiZOc>|*LW36vXKAS7&YxHv+jrcmVf^#WD2;A?yE#X27`=k<Y
&lzFKZxdg?)8*d6GMUAZH_~{Y$qSuYJYRa2S7|St<so-?tJhV|r^-
6RYp_*+{PUx?ZpTx6=7TJI{R{i^_3726^a;!wI^L6LD>7#;dTz?SxvRDBWgWfrc`kl$aQ#m&Bi{OZeTtvdTCMk!b;A2)w#J!Y7T5
ZF4ZG`79Mk@Z`G<Hd^@3d3RlYAdA;b3>N8@4@y!t-
tjhV&aA#+?s1I?ZwWATyM_jj4_TXRsJ@YDDiV(6n@kk9$O&<FjVLEqxE&Oz+I{BDz8bNWE?GpHl)i&;01uCz4AJifzu;H=jFaT&j
Lc&cFLkI7t^&YW|Mw=CZSP7r=`)Q;f9XF0tmdk1+?txSedk5)D7^0xRs+z(T59DQcNi8_2PW)-YM`vJI&{2aJ-
e*U)}023a3*50i%ZgMS7>>JNcdh<{6$iOw2QE*?kbOvNk3}fzno{^bji}-4Br-0c|SHTBp>A1by*o*0nC*R5YlwN<6ImET-
r*e%Z-z;=LuV?m2uJci>&wF#Ky+i$F;wPkME`AQnU<*7y){e9HR%X(|`Tz{ge@9IX{tmy#OaRvP)T=w-
1U%wB37$C}#SG&M2oLwx+J7s1U$qF#XKq>RU?_5yjxGKVxQRT_AA4%F1v`CJ#q%fbg9=tN>51oEf-
f(%=Ph2f%q~h9Ni%M~8G?;2g7NdNIAc4Q#VLLdvj!8)(6uIhR^XR#?@|xE=M0k3J;}@loW7=sqK^REeyFE)4eay0OFT+vm3rkdo1
O4O;G9yU-qM#&dMjT%3(dH;R@zr;ijQ-
4{f&3)*<*e5jPCI<s85zZ*;_mt=Ok*jDx5ZSE8x~}y{T)dr4J?V&+C*N`rTZ=$|G*{{hN4xaK?+TZ+=?2LC&-
BX~b(CZ;6tI$e9y!-
Gd%monHQ6&21*rQ%`|{XD+o6>y^5Ew=DTR|8vq4hFWd6EX@s;%*@qnmNL!6zv#`TSH*uY+7@|A1+JZSne+L^&l-
}4)zFQ9%<bxUTry|fbe<PA%%P+k=MK4Ve>yxz_XRmCr8)zTu99!WRn0*yf0nw<9MTd8-
9D$q5vRtyZF;rRS?zF7KOWrcROC&{7t<4e_&qN<=Wp@gm5XHlO}tpRhnR`64$aOTGRK~*k=OEuX0Hco!}%STbcD>Yhj-
B*hkf46exLNq#5=d7nb%KLZXmT2x=gUjE1z@5IpoEUr*AXbC;c^7=0@mK4~OTVr<vZ#av!gLm+$dCvxnX}OMll79!tT!z(tqgUYJ
XrEKG3|dHy^{Fvo3jqp6dw`q?GV_7<O3-Zy-%|JLE+ybH5OF3!s0ap#<i^~F7ow*B78RKp+C^X@7S3O??S{-
Ns5rtn2QH##*hxGc55d|rL3-sVrub@=aDG=>L#UzfZ;*8Vf|7(Fv)Kg`2AepzxtK7}kNGoMd-
65bcN_c^<FYHZ{wJ`b};QcGJ4r$T+Zm~1$~*Leou-7{HhU6{Gy$;MvV&F_P{11>7(HP4jKO-
%@nb@18RJD_FI7wylR0ev!=k$B>v{pO4uavnVAbB3S)tnm}WrQ?3#Ea2H#tHBRC%3%s$g?GxF0&MCYKCk@%HPM~#{?1yxlA+3Zhg
RD)n>jzT2z(ije=~7s8gg#-
%(o6x&MMZA=cGBoKRqvK{uy`ATaMrpzf`dGt6FJmEV#AN8#V4xwR^#g>DTGynHxUz@^tRPdad>Ue0KTrpFi(A_M;w)<RzFVSIQb<
R^a@HvzNPvxd>-4&-9^BWMeL3UJbeAoXJyo&?o11=%^p9dT|ObmRS~`lXuM-e9$Ynp?|Wc$2)ey!;yQJIpKBIwx6dG#+$h$*dS-
3-
s9#PP0<uo>i(@9Sn5Evc(*^FYVu4w*~WUuK2itZc?aI7hUL6%c{s6m<4MM!p<dAoX4%UoX3voO$NL3GxO#r*@l?5&^obmQG6&u|$
9FbzEzJw)&z-
k?X1`^1Q+QUCa!hz`U<+Va@Ax{K!&uZoQGZak;j1j~fIfd)+H3Rxzv~j6@7dX#bIXp#<Q;tbu`xS`Oo5g!Belo=AdkiRZ>(_+@dV
g-PnGn}Cv;!Y?5*U<cKGj$_+3*&zoyzON)0_c{aweGg!`19EI2`f!@6)j$~{~0ouY@32VdgA#iQgjwzAgH6SX*v%uudV%fFGmUYc
!u=+S>_xzjw`L(8XfE7sdtyIW>)rL}?Pl%AmFExB@5)5>Dg17&FGW2gfc$w#T>^DI4wdp(&xLih+4IfJXrSMNox<d8dKEMkLtL=Q
b3x%{do_mbS&-DtjMC+7(Lz&oCkU=iH;^nl<M;zF}#@iqN?>!-<D!;2ALC-
d0&OypF<lM0S$zo6$69Jhwv+8)Kspm=VYPc+H}!z+H08%g~D&scoRa|&)Ieq-jmqm4%=&l((NJwEs)_2n)7LcX7wu_yiQ2A(lz%t
C*ZWSPwxso#Cwz}?97rRM_Q4aa}wUUzTbx3f-v>v!qQY}ayE%@sb1Nx^f;-
vh7Vt`Jw=lsrYmO!(e|^)R?Nb+3E}&N0r{b$GF_QlHBn2gkd4hKBcfOMQ@haqe@xPI^3du$c5J{JeMcdV`v0W;)h~JhNiXx4K;Q+
~g6R<CV2{u8MyqpJCzM+3M}(A)^iStn$3HCUPD%XPA*E<{X-
t%kJ~Hmy^*;zX&gu8WkSleagN(Eawczm3)Hfx4sH@Wpq|;zBU**wG;21K1*Kt+uou!?<4n#dMWxO`%tyddLV3~|GT~8kJI>mWOs4
SzdSDn&&<d26r613pTF#ioJh{-TkalkvI$=8Yv!(V&Yw3mP8l9$Pkt`Xk#&8b_l6s?G)MW;!fUuU;FR*S@7~kD-
)oHLDV(iC3l|!*{=s_XPmF)KN_<p1zefxck25$c;-BC};MY9!>r|>=SM%@SS#6TdZO$J4maX1>qn;v}hFi~Z>lQdeHGfuWtz-
z&C&jaDBktYu3Cx_~6JObASi%!+tzS6F%rDKmT9_BcUEASPh07{$9o_+-
k4&wK)?pzJd`g~BYJ{u#A)Psho<^U)deU5*eXF;$ht)qPv!eTCPgC(gF>7b*8R5O9UqUHY=e3yq`o=lCvzDn%e-
UlnZPDUilU@2F|Nhm=xsw0<`>ftGx1e>7us>GTwdQ3uo+;~}S-L#r0w<K-
ke=qXJ(cp={T|dF6>fyM)W&nM!l}dKYFEmQW`1!WOS<mg_x%88Y;Zu|g?x+I$GMdwcZ+A~_nG9Qcm1VwmQ3!sZOiZVC;W%TK3dK-
K`)DodastnX6EwL>ybDo;Z*eSwagh0$@DC7VA%8C@A@xvuu45}_lITCPjcz|>v?ESa$VHbl(K~I{-
s_o`L*Fo1MfThInDuan%6qHwns5N{Gz>+zQQT_dFV&(GcOYkJi1iQ73SjhEa-aTgZzCC4}WIk?3c_;b#3G^qW{Gg?`n3hS+C=J_B
7}0<TJ|g+eSZ$7LFVg{yytk4k&lf=nU}x_^Sn|N#O60^Gg4VW(KU{j<$In&fxXyJR`Fw$@0_pZpgkAw_rW1;ikTRgB|uXm7evir|
9!i^RMQ+2ma8?S__R@XWlpYd7kP*--
8|)WT4zxr~e;yZ`PzX({zjem+$sFu@7Rf&5qa?41%UXw3&yyMsza|exMtqU%zv$ED15RAHSa~;>5Xd*ajh$s<N_jSh*7CH*lR<;K
MviI8yYoRc_P*{4><^vwxE6DwTJ}j&0TcAlHf-TjF}5OAw2$X`B(~BxAxe#pqe-
)51FVl=4iDv_=ne!kjkoxfzXbqdvq^pE8_H*bA&F9+_ULh`rHQV9klv*Y#}aNA`fC{>S}^Uq#LUdLKMl^syas4BDxoK64%E2V##R
ma?MV0$-SWgmtdIJ)9-a!&;jC(O_qnnNLYKwLUGa{bDR}#IZgPI-IfBK<z|~N#qjPXG?qn9&=IT*T~X#CSC&Evp9#~PtI)d_T|(s
M4k|Gh4T{Q!FscojIHMc<Oe7-jsv^K@R^_{6PSNnu}Pfi$n|mW;mkNGz6pJUW*K{2hv?G<A8dBkvjs8=Om{7`WEY28-
_1DHnOxc!4>6anwKdUNefGx#zKcGC#~7F$JSXh}^r1p8AJ(bhj2~s2*7|$WCo=eG=60B8K#syvZL&i=UKzY=J+<?wi(Ok-
$WUwdSqnm5B7VpDu@R$WZ&Bpd9daWuAKnV>?F0C%h}Xh*gdfH}uvU7aH<43fP00v85Aqqd>UYzMXJyTXW2v7?pd3y(<Jj}q4!39M
D`pTjWyg|UQM&~F@zAF|XAyH7ur7?Yk`-JU@CgoU4DE0f603>0j-
7g6@;2vKqk{Mnak4XV>uaALJPUaepK&Dhhp~r!$ceEdThX}{a=%-
`Gss$=n;k3I4}5P6|A=?A#qGeng{7E1`U64#TEep;<}<T{h2eXWAHWXx7i~#v{S!0vZ>`l@Lk<gPd$}n1%Pwk!E!9}TH>H1ViT9h
eP3Q$|2dlxJ?x+J>*@}e$vy-
*klLtN5Y}R=Ii!=+Gfkhrm=0{wM_)**gd(KXcXoGtSb~?^2^zy^{vA2Wr`qMTnAQl+@ZGATDy@<hq4y+M-
q51^pD{@ZYszL8m+LXY{1=MAzdtMT+k<z~Dj9q0}Lk_th|D~JLKA*BL;(Q<C3d(86UcjuEMtm3ZO}@%3@oI9WTEJ~W9?ns3j2G?;
_!!vpGb209b)0Bl1h%+v(dUF*ggM<aI3tnQ2JfP$Iu>?4`@-
4apT<5#&l>j01EwHr&Is@^I*PCIiM6qF{=pXVwMLEHNIh}{vMwCFIke5x2C>2?58nwr6d?D^k)rk=bKE*<ovN!nQbW}I)U@88`W|
b@9s*gu2l+i$^jEmv>`g8A1NMlqe_*PjHEf+JlhpOtH^kjQN8@=Z<t>2yXelp&cp_u@upQt7^1Mhf4oqE!c^+k~^{_;2068nhx^V
sj+l^QZ`*}gnIP3+qbglUh9`Oz6T@2rUq&~l_tzM6FM|)aX^jA{k{Gj~<`xblEBhINwU5&UYo@XWY8yb9Eim^#zeOt`kGfzm4vRc
lTe6pU0JP^RQv{Kr;z-
4a)?RVX>gv&w9lU&N$yRFN*hO^E)&dZjydKTK0(2d9e!4~Da`_yg758J7|gC0Rno$*iX8|3Q{Q$8uq)k19}v7kNnmgAYEam@^4o}
n#1L)bPm?W+a<6*a3%_GiQIEXAntd-
O~J7Z36CDdxUVw`i?54*X(1|D@a$c$b#F_yX=hdk|+{%h=Sc|F^{<0(ru@DQg6K5qbi?o26JZWSIOuv~hFfI10g=;Ms~#!j^QH-
!ND~#bfxEa&RMHQ!qyDdxhNevSzL3LHkev9|gI<-
t_}Z@k!KC0oRN8HsT>TZ*A2nvo9uWM#_BH%URNGl!X_)7xb(xJgM4=+F#OAejPDu`evbLi8D~{M_%O@a&B1ZOU@Vp>)-
6ux~5q#7WQml+d|?nwI=YdZF<_)?2~Mv7dPTy<bt+>o6KmRc^kdB(VMYlX<XpeCXU8VeHv^<*0kEFX>YL(%u=iqu?kCEY1F5dI4a
@q7S6UfDz*QqwYrlO{o$@>jSq%rdDpXr;b5*DeF81kWdp}x5#tHn0&W_6b>75Gcdh2bz*Qbv?6Cu%5Zpx;c{%0W2&~1QvxZYs{-
$r5Q#`p3y_qGhy^P$s)|b*YB}Nd~C)gpZ*CdBObM1(ghBZ^egBT)l7TKtWAp6a9$@j<}dW@YZKc=3Yz!J)t{nz!@*srKR(RyTuJ)
hA-mG5b|`9e=~%ESl%WiKCMF~PZ4V?P$k*pm7oquk&#`Y76K$wthTSSF(*Scic52()H!bXG2&8e{B#pXWpzd!~E=%snC=#k>pb{}
i#I#E7meode3{k3Oen|7BIyTN#Z(5QlVz3|i{zm|}e~;uf@%!Rb-cnnL!x?D2ikE5@_NU5of0{3bu8cx<ev3ta*od?H>Kx_1em(@
HGMAx0QJR2h33`>tTPVxe<AgCE13TEa~tccFEBh+_bA4n9tvJ*-
CrHZHW+LmPG_*GBuZWY`Nr&r&=`aRX&*?{{X*i+YGPS!ed0AwMAW4E9{XmQS4Gy73G`joyed@3D6*dm}+kZN&~Ulv_OmOiy|C>`7
@o1i8{}#EGykP~Y#6XPUms>_ogW_p56w-wnNvevR0lsJF$r1^ut_$nwfguMl9YyNuB~rVlC3@-*vvE!7iJw-
f)1`+M5|8+;7l9t&;NK4TBEo|+s#$|op$A!NOVrT7>6vnlqEIVI+wQ7cEiWa&M6ibpS_1{3(0n&wwvFWbSs=Xh`8(TR7$`3e66^<
Q>)=b3weUPO;Bm$_opXP`&09h{-|7$lAzeYune=WK}s%waB%yqdL4<coRipKT)siT#E=>`ZHXptCG-fi}o<3B7{2&WO6%T7N3Wzq
nTdV&2P)o7&KG2Dk4kZWl2(JD3;b(xK0=wkbP(Xm}=Sk8b3F?ZkE=CmHglGY4;HPCdr-
Q1dae)JL5?lF!@+7UFV@Pay_ktA7cxm3Cr=<XuN?g@yQ66K7JlU<vEMec;%LKce2M$rzK3aY2qojvbsU-pvgy;WiQDgU+*q<tEpg
d$!{%qK>K+Si;~s=xalcKRY$o$k#eA*0?5p_LH`=2C(Z3_Bgee>-WfGWY3?QY5v<H)>3;UTZ}&{Ut-
2y%oQ<k*Ot$J)EJ|^x^39v>T6o7rw>_sjx#+3ZV7RJyf5PTu#bAojia`yseHHa8*|L_(6$5yj(Lkf`(4wo$PxdvWUS6$v5*_ka~|
<a;`l;x?uRBf<Y+ye$id(D+CK6+<RsWrg*<G?d7U&rihj!MqY=;!&=}vDF?RF=Vot{A-avd#`-
dprOMB_S&!C;8*c8T+3Mt@k$iv3Cb<4!)U5y*UcGmi*zwKFmR(lEcx0rLtvGx&FzYYDU*~2JnBld_hmoesW#(1CFx2&VivhJKbOB
jQ1sn0g_JGjB)a}_xA409dWr^GGF`C)_GSo|Z#`ib)-
m%vFm0FbZ1z60J@{MgVZ_kykb0edAyHTh<)m5&thcwlz0FIMDhvE!@t*f#*YP0-D-
cbe#Ny#$8Y54Gp;OmS4!`k~d7=Zk%#fY}Fk0`?+e^Weq>UKu@<t>ulJ2&YF(B<rXV8$b*KabC=K>+IReD}g&fF+FMZ?GeB3r3|-
guBmcp3s)K%ye?v@h>wF?4z^~Bwhy`1E%{qZ_ErwL&-
pBz^Tb{v9(q#W#7696mcd!U+J=z$^g!nraa{Pcws1j+9nf~6+%o=+SRpt_(f`^`t~*OR0X{YMDB{MZ#@QC%zuIrU+R?-
kd#2YF`;pt?+ywsn%s$IJr(yGqxCc?AZ>QEAx{~keuxB^p2=ph;O>1#GU_{A{i2a{Y`4hX*T75IQqxC+l<%RE!y;pOr)d(Y}ukQ=
KXy}YAW9OFYvUq0VoCW?E_7V0S?B|ZX9-Eq<fsSUsAn3fTtsb5pdxOztfz5U@To$%s@L9D7*-w#uJ3K3Kw-)h_P1fweU-
2#W<05|%>>%`$u@%!ysa=bDR?o2%&&2m3{f3ZoYb%xxYzxM2xJqsCBxr3m^Tbx{&5Mm-2QSyt{HGnxLbc^Ow)(6<W-P@XHO6KG--
$ELu`^$;j=y86{|@~;OZ|7c#5!aw)t>_|l(Q2P#hSEOTWqHXHfk;z@3Numa_R@#Iz!;&6wcOqV6%T?%dv-
l>764k0Bbe7OWLg`i~XR%kAi(=k(&`Q7sU50)r>8%_BO|d*eUV*wzwmqn;lE>Ow{_(*TnfQ?|w4z8;3Qrz~GVlk@d$}VoJ)eM}Xm
gUVvZTV+`(M=hFWT)IRVvC)s73hrB-Q=|{U7wUgTK<Au5wF-
<(Xr?u5f#^hiloV1R0#Qq>&ltZPC2d)fu!bok5(1W~&jL)!tqpWN2*Zs1OjPZ$o@WMJhj1@ADx;WG|xhKZNiKisSCdIfL;|S<=&3
X*jpC|SS;y6}DRxpN<j+Z)@?`C?R^wR8o2>T1Z4s{mpQPbYlTD$nSn9ej~x8Sry%`UmHUG|ptwD&Ob0*IHU?bu7i1OZ2?y@y#F%s
zU?--qAAbIGxkmplQ7fmr7YYiE7NRv7POEEs>U$UA7O7KVK-AmdB)jzZ62=wFjNL9CW}ms-YJZ5MEzi07ft5%_M1<3N0e+^CF0As
%gu|AT#_iPO>i2KB;{dm^Pd1H_@_J8S2f%f2g&yMco&B!0(XPgCp(_(!&4Si~pb3<n<td*)>5^D&m?lXsQ!Z;uxvq)b6(afV`j@N
D2o*{>DP^{mxHV?Dup-
~oSvxJKv`f6V&<i`!k<>Xi{{&z}{2j2FfRTEt#yybibnEAo%Jf96J*bAc`o$<++q4*l!c>u=gRDK`{q$YINYCv`<`g(iF0{k?z6`
tNd0v7zOH!EU-K?G0}W^H?L-A@ene3DVDC?P=!48s`x7q!0TB`xCMI4EbC_JADG^D=}6Fxq`n)UPZ`~ot%|&&FC3{-
crcdLWV7I$D{8#YBTv;oIB))wit`YxxPex2m9P(J{Ef7Mfm}2?7M)x0OWY?k?+u>z2t@V^6aoLee%oF57oGZEj~!i=OD&_K38SbV
_55TM820M?Y0%M&DJ;z*%!#uy##%2je`q$Y2;IA)1<83m)tkV|1j5RrI(TRf5DmTJDwe1{7eoR#C0w4%PB7vo@0fV4|xOVPD}iQH
NDPK{};{uxRy8rfw6D{OZCD5=b>y1F9}<IWvN~m_SP)$?8F*F<uL8pS<j`%_p{`Gowc9#-
`7Pq%W98XiVbRyiqICm9q}2l>#f;OJ}_P>d$~K}Q3B5z2PE($G3MG5CnEY?*vfk&9@4VOhnS-
u7})Y@5&!O4#C5`kq`cVbQ|+*~A>;ax`&!@`oG@cHh;x8f9(^jhB4>zo(I%l@$f?~!Uo&T7XzZUtyMlc<MPC@-
2YQ!WP~>Mst_FGQUTAs=oXGXYI()?0&<7yma0TyNA;ml<dR){01r822Dr5_}T=)FfeY<$}19!|g@JV^Ae9oEnt3Yq&QDEx1iCt9w
751WK&qc)o0Sm~U!&&vs+3zLA*d%%=#9X6@Cu84GZ|4-_3cZauYb~X*)mnyeO=8<%i-6;-
Ks>17vB&x1kV8`C+0i=knTa3NQihkFd0<(`kUdA>yOKX|gt^ISeH8v!;bOsh2lNRH4wc-
2j4`tRPlh#kz#7}&y1`y#y*IFRKJi(~CCV6!$|HJLhBIq*k&0npoEv#|#F^9RNlYC^>^iV)t<;M(4s+D^0b7Z_r{G5)Il6w}ki+>
5J+3)TTYMA5uMh`GTyTbdAMV3`LoM3iFXW=J!xt#)l2Pt6#I2EcVV~WT=6XluK!q-
`*z4=WzMa7HBG&<%5_3fR0R0bW7g{{`I4>HHLLD3WPw>n|eIjDJ*mpf!@y1Ax8{DbO`~+n`>MgXyxnwEc2st5c70>fc+zq@8?AJv
uA4~Wi<gnAM3Fwm7_pJO7h-
;A>*;d`S_V6J$=8Uxxw59YjaNODJN5gr>**DVjkbX4u7GpSnox7(`#MlVpLg15hH7~+^o}GFf=Hl498ukTy@&Uug9w?rzJUZ7Km@
L*eKnGK|le^ds{*ZAk&TYt=wv^Uzz=pKNj|f`<+;Ol|P%j6}KXiW2621|3Dr^Jf^;}0|{-
~d@)u*|}x_sE3)V&(_4~c)V(_<RC5g5CWHTuBI1IORBS9e5SU-Dc)=OZuDBSy&*mhDUovFxuVIaQe#w&i;we+-
`DfH5m#$1U))vM)AkOU}$;2evRiwKLadi5R$V3+ofo2VuO+RZd4cz41=b8~~eOsfTxtJt>Ldu=DN_H~WhXtRHxtXy04n*<%l1@+M
j7148>MwA8B@eE!yYSEEO#n|ra=?*#U|r5G)-9o8_a&~F(_T%RemGi~MVkX!a``Eyyd9c|Svv-eoqmLApGmyxylgeLQw<o&dSHGr
>Pa6Ef4IITw}R>xLtuuHxIdwh(rpQwlJaUGIV*|pdkoBVhd?}s_`Y}HaC4ri@Lj7J<D{3Y4r@c&T5tNZ9oJ07t>>KW7|!{4SK=uq
D<cZ6D$0``#;$FQh3X4>-
wF<0c0$zuWe^QZ%xv}>5NJFz|*xf=AcMr@aU0Ap@h+7GA|rG0_;o!BU4(+2{2nEd{T7r@^@jWp`VY0u<%)-
t958<p5T`g$5OXtDm2F=+J5CiZMb`-T`st`T}lL^b0$hYIQ&Ku0mQfmlS3SXhy9^-ECO@t3vLavi=uX?-R18RC_Q$D+p$VrQ_Gp-
XMW99P7LHc_)pc^)Yb7vit1U&Wjvuk_d4B?0@0m+5ckI2TLA?9dko=MVfl_KC1`4kJd0c#Yw4#C({%8GX8t>x28)upt=3QEV*Y)y
S0_E&}%V1{WY|tkAo|4z7{CC)ncxSZM!bu&EAnBh>3FVk~XxZu&&n!(GNwv-HI&Q^aF|>(pV~DzJp(M!X$<cbDgDsCB~R;9yLX_p
}&i#QGAK3H%rM)rj9jFAVs(u&=QHM~>n|u_iukE#y7O;h=iuq~`+8sDjozBVP|bvZc>H>4;Cko;BP|8J-
p7dO*AYx)nKL@=XNnt7t8!20h}L91rU_)9g70d^Pz@d|Q~qfHjKXrUl-
WILcZ|_lKWp+KKH4hW}1=P$+VQJxA;~YW#r(v9`~0)N$++4O<>^Kx{hg6-)7_fc7eRjL8`YE&=Q<@)X*62KgkE--Lb4n48Ryhr?D
KGI&wYw;LQ)v@@Z@3*_{+gC9p6&1K$*wk~U6iH*lTv6Q=S(Fbk9cGBKmq2ALPw<>bj*ryrQ%h1&`#1-wyta8l2#{>@w`<p|KEv-
R{H7&GfSH>>n{M*W*rD(eW7t21~h{d_K<{oDTY8|xB0XAOQTK(Hudqw-i!#2r_ZzCRt8W#`#vU0-Mi;JQ*6n;Tkd-
q!5MmuZ10X~NBSgYM<4j%E)5%MB-`YV=kKFgX}>b;@Zu7Vx@J91bvW@IJ4#r#`ni^~u)<K`^!-
@!gUHSKUBAIZbk^>Vh}lXjN1KGZXCuUM$V2LE=;4nISXLcQPFLQUS$#IXOGf2)CBs>_zWe997W0c*SyXZA%cuN-
^!C42%GHkc(lpJ%_Rm9XU-
p?*`=%U;|LF`JVmUTo!R4SN=Al6g)BFZODZ&%`@*?eQXNPq~$?xMDz#uD}vLGVEowH;1*lX@~J^>T1-
e5~Bv0Kny<R5etcWVCLjP^|4X!KSR7HP0l{Z5Bvm;{b&s#_ivAV^h~@KHOuUaO+S?NQ|NgO-aPixhHSxJ`|F<B^vBuD8Ql8Jv%!w
S_c#;NsvB3pXR_uR{w`}K5KmZ=J1<R~$P(C3=pN`6jtMdUfaf09f@d0J0B0-XmN?Iv<g=Wa`eoF&Sm7Hn{U0%R^ewZBZ-Gt+wgPp
y@b$4yI3I8xA*a<cu{`3Qz~!0IvzoG>Q;tGE(u*mzk+A1o#%?L2W!6q&?zP^1iO&lsOME4v_BeORrLH_r*gt%SEIC$|KKTvp*!=j
-h!|-0Tj+v66m~OX+KzIY`Wb87_P}N;#yU`Jip%o=&m%_x&IrVA!<MyPCfZMgXHt&wBK9VQ-HWx?ei`T|Z7Y`*#g@U7Kw01!fwjV
!*rR^5R&&n0EMy3|AJ`E5O-
4D*fY~L7mo43mbDMjFIuyAG@<zaKM9#f+vghNDSQ{()QR`!g&&L`9TLaG2m7Si!=<@`ew(Jquk1y;8#e9%M47#OQk7DGZmx%wyo`
f9;EFmzF7C8veFC2L|;IhO{U>*f$B6%|`)y$%YH+&Y<9~92YUCo%_xoNG>GR6xTWS`%FJ-u0n?c2+1z}9A-
ut%NwLXKMGetcW;F~idbpU)>>C1dc2<6E02>U^AK8O6OqcaF|B@>-srjb>l7XBW<&uxTy+2|E+-
x6<#*<RHnBbJGU5D|3Xal&Q1Gk$=1ES>z{z%||=U<lsiOaIR-
^h;*S>wHMZlrQXO5<X{;$r|!m{wWCLQ7DIN4Z?(~5gEb<IZJ^%DTD=_R9QZldF371^!4U@9%bt9Jb~x)oaLm`vcDUhym-
f##xcM00TDB~40<pJIs%Z_Uhuo&6I3{>LtkqJ(@0w+-^n?!4ud!vRCreM~!w!BBc4Lmcq-
@l9YmKF2tsV?q>`P1iMQAG*LTi{|){?rG^gDRkypu(JnbH1oo-Mw0_}8$bEcSAS?Su2kBHtox686)y*1yxy-gZ`MJW#KhZU#1EhS
;0-
{6xgTY+(oK*M|1`vUrpu*7G3$i#ZF`u11`*rg1OmYUBZs*H)YG#5@3MSlI`Gy(!O^`BSb2k1??Vu*zrlI)<!uRR_K(hUm=rCi_I<
yaNX^VoR_e(C=l%oCi5c5nCia2l>#b{t0vCYfPE-t?(5P`$KG>wP~T&GyF9lp<*|>h~pq;jeN(9HLS{o-
P8IXVu1g$=QDUC+0zC#Hh3gi8)f3q(5;Ar(MJ0FSRQ$|Ys9hPY-6mZ%$i7GBQnI9!$z~xTiVkaV2wKmj6-
qmJV)#Dp~G5dOI$Kp<tgXch8#nP*bI6F5%aagKF0gmiO*=<hx$PKWrr)%W1?s3>~S8<?AX_giO#fV4Erpj|1t7J<N-
zO$<gz+XRH6F+Qnt$br8=69s;===xgFE&*THN#qogn#*#dFIdX)tH$)5EEXXT_v=uDo*qU4;^!`ClV)z$`HzS9ExFurotE{!&X(4
%Dp|6;qpuJQkej556Hn#I(j|&BLXJ_RzfIh>R*!$aI?Y})-70$O4&O5#b&T-
K(*oz`38O1PL!RmpZHOqa*z6Qv*y2KSJ=Eq9C33EFy%x`(@7lIrb;vSF(J2)<%Js(hq3GBD#MzQBwT6<}SXD=W&7WqEr0^mzQPoP
h`H7>s_asK221&<>7!?f5R%u4@Ma&I7B!oK9Ng+ki=OM6^|^x+uaLe0c1r+v6));K`P)d-
)3ea$>_fLh}Ul=&Aq2Y0ZeebW##W4_XsZe-tkV%&)nBrZE`G2V%uXldmtAde`q6IQrHQM-aOjk!wJf7|L8jdSlr?h<lwTj36LAO~
1?k32b+_*5BhMXUpMnJo@U)YZ^_&b(N{LsDj_qfmch0}BZ|wnq*GEAfpk_2<c6e_g~eEyTW{pO(HY?!^=HV|L=TDdn+pE%7+cm{Y
TaEoA(qX{(3u(mQC~8f;bMOvMKyu7tS~@L*+|svjN3b`b|z0uO>`M*NMy>9j2MNJd_#XR8J}R6E}m7YA}XwVW+}75XtDcztd4L37
EOZI5FJxTu0n>>fCu48Gl350FrMU#u+lW`UpQT8tIq-^``ki|;Y_wzAkOnXy58@j{s!d-
Z%cqseP;2NM_~MzKQP8@&$^d(Dzl2l{4N3seUd0{X+~CEC>*6#7Qgr?4~8|3YlXxF#RE(ofU3?lL!_eFym7lu6U0_OCF8jD=`V57
e$PpBixe5&K}=WOPzrpLtPW5OO$gnv9EpD^~eYUbJ6wKx_<j&yw-A)1|lk$kZ@WcVkWw-^%iA;aP3`{J-
u00xlf#DQev*&Kv6gkbR9)wD(#2YNdu4zk?r~C1!(uAL^?S|3fV{=Gn7>WeljZxNnF-$q|FC9EDldP2*W%&k{EWo?oNB)xJN7Me-
~IK0L$qU$!jO0-
_caK7^amUJc0caQ&zQUT8=6LVLW3=)2+)YonZVuseX8flmis${x8dZDHUUZ)B}9aYM*Wq$wA)R|>2LQ2*DKe+oUd(wILnU5INIn8
)zS+UwjF??2*zI4{^=fV{Hwg}^D9WeguUWNSU2v4^nsh)c4M7{-
gdIbsbdo0v()x`_D$?=|9Aj5o74kmlAc#B#c{muM?^;Ms+4T0+)+J%?<@6lkX)|AY6WU5flEur~H;QOJeK{uNrw*2TGuz0$Lh??0
<O2OU8<NK^J<6O$9lj=lS$yp)^+gGHi!;@RqxiufS>Dq!?!qmq9ZwFH)MMmUq1^8m+RN;!iOx3v}PVc!$@Cdw(YB-
T(l+^lf#!9IsBTB-gB$zhPTS5J*tAZ_d{>$Y)zc1JdI8Ps{oKY{(+vdEK8PMDCrhU9s8PfIn_XZGb`{p}3)-
q})44)yne=3Zf!+Ug6;J}u<@&>X#`d=1Vg_&I#%m9-
vav}tG`wj4{jk_>Imvgg=|k06&YJ6Vd`lDov~jx6P@J=$?LdQuQ~LB35pu|eV)EcG8IJ|J{0aX7*rYFX+(48MIATB`4bzr(&?c4D
9yn{O#b2rN-
6)wI<cneiVh80TYCKeIAtFVtr(i}k|5MEECry*ALd9KPDj8n0Xfel}tj)@qvRubi6}>yKZQAH`<8kuq!#Ke@^%$D0*=CvaHS>Z4i
D7W(#h0~LRev&L%}A{L?bTeJ~E>PUlgX_**TfwF@4@>CYH+Or4OVtrXRmooeYDP5}>^#|kxehloACjCib<o*^%$XwbBbt~)?&Cw{
Xk@6cV&oXc<e~BXmXLDEUZYYb`qhUd9E8-
YO#8@@aj|R57*8iN@W13uLjE6YNxrjZ@J<HxM;DS?sFvewLk2=Kgp=UBV!7xXN18Y1!iX;3b2L*e<@SdoHhE2<uHf%xmuEX<l*7}
_>cI&auJ?3-7nL|FRmHPYI$Jm1XxiaUJ&z>)eJwm-X&JXA%)Vho;;hTVM0>>ZE?Gx=k+So1N-
LlYAus^Kzizp+%NzPB`aQL6v?^E+&kb$$c*coGd*mKA=G3SH41A3;wzJd-
!KN?&4m;k<|?vEC5eQDYS&?D;0L!X}%L)}t*EA1u3%#rKW{zw`}r+swNcSRl=@daR5f$t=TY7k*EQGc)8T+nT<{-K_N@8FWN-
%cGLdt0Z7_W^bWHIB?b7PRip8ZR{T?kHe9nX*FO!hkW{5ZAl5;vi>Jn|;<gE5sq7&%i-B%Gs(71z!NTUUd$LF-
@6s2{L8}2Mm93iMnaztI(@~x-~R@g{7XL=v`C8-py*gK5Sl3dGYOFoX*PC3hoV_9}aDI)Mj_A)qe-
%!eH(NIF=eQ@Yd>#$qCG}TKjN;qjhPMJE(xzS_*a)^Of3jFto%MskNTuEC9A|meU$+E4T!VD@R^CV8!9H$$4rI2aGe7^^sX}xt2Y
fSWWUid+<463)<RG?12WGphm2qwf;ZEk|O@V-
f$NA@DXcJ&O_{ZJM|0bAIAJ=XiFD1P_GTU0BdgpkA$<BHT^3~u|RO;&~~&G3xuo`EY$)NN8)(aYJtHMVyO==c_Bs_JGIyzV|2FO(
}Tacw9|tHF?YmPE#dNj^~hMlkfs&0<66owv_k5Xj;;P5z?InP4?~U^Vk0f-
PU;}v9_IyP5F_X}J2^GVFfgO+scsA7hd4~evsw>~Go7(jTlK)`qZ?YpN~Tz^W^Y|GtRJ*i<Hr6jXM6ob;LiXHYb!3u+A8vsTf+E-
Jm2i~ZN`1hv>`&R{{`0_b4xgDfNKJ8rl}9px}=r%jiXM5t+TRLL#=g+&{b}rz7u{2j2gI_W{S%q<_U2>*f6y-
<57qYmTiuspqS1j_KIiDAjI@)XRY5sjbn>F1YZ~vt!0{e&V)9{!Lx=vF_>?4xOT*v!8c$}QrMFzjn!ffU^8$&z+G>TpAG$|scXP*
r&t>0oPs|By;?}CeuCf5GsscwS<N1wKnM&b`d!060A>a8Zp;fXoj79|!^kxi8<|z?Wx*kaZmImac5u6hFJi3lCvn~ZuZg%OF{g~L
le3q40rq(zOKc76OrTqA<)}Q>PsH(#xCSrC)!;YSFI{qkoi$g8GY38cu0zbrwI-ttayz0Q2iHDeZxPsaWpWK==qGna1`~_@i?bNG
%Ua;s<C*}kTZ(-W5#z)e9+GP^M}L?2Bg6xUyH(CNl^vXWHhEsbiHev8asas(<ulBxJc82>J$zUP6_R@u9C3(EvYyn-
*^>=&wQ78xHR-Td<qT$zTVPgzH9($&{eW=>I2Z?F#o!aMq&JSrv4{9tjlHp6c($8&4-tz6)(2-BaJ1n6tEo-XMc+GHbHR5GwZAv|
{<LUoz}98_0sWiU*9M>YwD+Jpv>p`oeyD*&4%Abu5`0d?Jc$c~j)Q&EGduvwzewH*t}F9IQSUfo6Y+c6J*-t+vWIn+7;o~YVGa-
<FCc#8kjGT9a&}_u>_b34U&NoztU2zoXIPH-dh9LWvJgW?|4eXoFehh?tJ!ed0%rny8~F)0M;x&BBFic_0nU^eZAbPpB0k7YZW{A
#as;QQ+Iq0<$@|N7CjN#PVZ@>WwXwlzW^Hc(qm6oC*twX0wJ-
2a;1DSzW;|nktVf?>M9id&CueUCfO9IOnXluSHe$?~c47$3KJtddk|Q2X40scEeAgalj_N?z5i5uB4#*?%t=I!Iaznp#H9m|Q3*;
EF_bl4Kz*@ql2pOYe-
#VOCh{Mm$CRQ7r1+e|qHZQx@a1y$QS;Gx373TUOLz=55M|y_2{w4WQfyqD7KDFjUp%>Xmc_6g5;mrOokk623F=8kDE&B_Smj!&^o
;^8WU8muoAV)819GI)mklTj*=*T~y=OOAE@DAR|rXS>yA02fM;4R@hWtArdJely($ZzOSzvBESmx8r=zZAzp*@Mr=+&}UQz*r(~p
*-QhdSK5id2Ui4S@SiR+a+grmKd!NxC+`h+Mkcu5pdfgo`Z7(`OBI;-
<$po^BSSbD{6dT_xZ+__7E4&F`g}JMLl7!_K^J}$%W6ogLNdfPVvo4Vlr~n)2i2V%;(sXKjvQ<>n@u<o9Gi*ZfV~@;*1r4Ms6M8S
i2T|njn>8T#^0jVV6M`fz76EpELN`6zxTxmp*)5tIvlFA@@xEiM&xbBTnOmoN3rU?n&>*9&qp_G8UgtJO!{9Ufj14Yk}A+V$#^dS
ZB;V;w01)j>W#S4)a5hE9h&*kDQ6uVxL1-
d1zp70vkdOl$FiCx7w=_vAHfWIm9bKK7m7hVa$aX{y_aV#4SCW^UoZmr@Uv_@5~o54*(mHcJ&NA_aSjf@UyL9GtqMim{i#PuJ*4W
?+Nfa)O*;Q(Ba^T0ER<tAo9sU*SiMm#NJ`(qjA!B8uk%<2)sMS4U8b>3)m#&|9a_5PigAVQ0pGZZ<EzMSA!jpV?KubV88{`5Z?t(
2EJ>`GkFM}+t5Yq>4E$TbO>#?6wd<W5O7uim&Djn#LEG!7sdrYL*@~=R>bas9i(jloDKNjXIh6#EViW{FznyK91Af<$Van=m**qo
9=wO}LwKFRDB6l!V86glN1PKeYxtzd=OF%$-
VM~hSZm#n;uBcJi{>;(Lf<c^v3}%pxK>$}W8fAGwE3FW`r53RJ7}`M3(hy>wSehE+yr%UuyedXYr#fp-
&m4!$`gB1Bael5W>4uH@s!L}nV#Dr=Pl6wS$57=;1g*-vVQ^me&!2Ps!uR>`1Xj^DCe5JbslBd3mZN|oF8MZ$K-
e@^QL~67!r%~4eVUaa3}KL%p<&L-u1*-
M#$RsEaM;cbV}f9pL2(Mhke4~yP>~rO>?dxF{|)3fmgJ+uUcsn*K*Wuhwet~2jlg%euX_Hkmu=<|J|1Vz#iFU=Hy{NoBRak3iXeO
6U@koNE^ylK8<-
j_T@@xz8jpji2D+IYwC&MKOr{dTZ^9%zl<0K?01910QOk*6Ye$BxSqzktjRR7=g4m^$$K1XY>xFY0ps5A)!|1V&ufe4gz+cOAqNr
t5%|COjGVC{_Y-8CJ)3ReeDOVFQ90rrkW*n?V3bj8CgL)%&t$Ib>B*z|yq@NI;D;j4h24reaOh0-
>+*F>9gEM!`MM<Eh{_)N6fn23f~}p=8YI@IWM6DP7qWsp0WrXcRpT5&e%&Wu2JuAbi;mv}R&6fCJjszrJqVkH?_AS*4)*3I-
>h9*Z;2QrbPa0-
0_J{||28B>4|58R7@U_jd1<=rw*kBtI2dxo!7<K&y@T3w*uJRGU*#<NG%3{wh|@DqmnQZEbAmO7zqh14YH!~HqfAV70dZx6C0Y@)
&mKyQ|3II))^aRb;{lzu;&^~*XYHW&?K<oHKzF+qa~Z$^qrRwcCg*lpbp|<Wh|@!U$>UzNhUekhK%RjSmh}sfcLlZ;J|^NbwCAnW
K9GwW_fn4Eta6m&{Dl2jV4rB<!tL2E&^g3$u{MCc-gp+X_9CY-
T9>k8YaJDnN&cmb`t&{R4+t9q_%!BnYnc~&I!NW3wXN)rccQPwIxyrH;H$t!E95NJzJW(4qcLUnRLp@d)gxCG@_{|ZQoORgUZmg`
V(&a)w-hs$W!{sR3DmOzSJJat-
=}!=C4EQe_H&c_1O4WR$3T7~w3+vBs$XMz7~ow|Q;2_q8w>K$f^1k_N5#ssmJ53uew1?4psyZmNZKbhbEU|AxLOZGzZkKx)>-
F6Ib1#M_hd;2^iJAa0DEJU)83rA9?X4pS=Z-S-
5bQOum>W16><n`{T#SQS$k<S&Iqic@&@wUM?V4fgvyfJz;G}$SmWlwMu1!fdf%0)--O;_eNIaG#;~V=cR`;D+=E;O*=Edd30n%-
2hZSmfv3k9QOCq{J=A&}=pmojbl9Sdx5D;gJ`(5ph!_smm!WS2a+FISIMI}H>D5xhe(F%$q=I3(c^nOAix=e2JEw)8?ytv{eE3>r
E_d;=sHMk)_G;XHUXC}F6?#+S|1VW9JsR}Vlu5C_$AeyOv;m*qcr}uJIfCu6EN;9_Wg%DMJWP!?BWGNdb(KH0#c46w^fS|H{$rS4
r^dtQ`Lw$JoGfbJ#C~18R@b3?7rb?9-v*h(;&s?w`<qJYb&&t4EqCWe=~=$-
pZM=(LEhzgJ>KMlaX+6K57yh)r#9YW^E$}w<+^u&(+^(<ZD%w%$-
5Rl$kWMqChC?@gVIa0|6aK#_o{5<H^DG7UB3>dJNfr&m>%yZ8yRO`o-
u6h$4~wFq*VLX46<j|r4svw+&^^5e2ti$jPY`<%;|JkJWVpsDH(Hy{IN3MlR+grOjj1ZlV8er!FbTTyd!H&uve(>5Ob1!fqNIya_
{AMkW0yXz5D6;9M~E8%>s2vWB9lOS%X1k$y(t7^qjnBy1i)*#!JXub2B=P!7(_192Yk)gZAR3Jl!;_m3gz<Ucqi|Rz<F=qKkv)eB
<eE4T8U01OEdU0roOwANn49{f#>*a1Sg-gE3^{eVXp?$LYDqSNnauS$|**!_4#APp?<gLFFLNb{b2@KCuT=S`#h0Wzz#!;-
R*^TszD(9sjBL>2F(jK5CM3@(v>Z^Y_u<Ih4I1-
#xEKnf88?&dN2l55&Y?)UGDq7iz#bMv>7`y8khKdY17tcO&rsitN@l?IpPF#$w-
$yR8sw;Z;T7RD0)9cfRnt#kn_tzgP>$sNn;5@BlW(bma}iZmYtU>M_SYLN5wgGm+87d*}SUwz=OYen!?r<k0J6Px3B{@nHN3nfU8
@`w#YjCwqYLLG2|IY9E^M8Z|9{xd+0=lH8Brv`isK%QJ4-T%+I1d*8{IX8-5^{MY~UU;ggx{eA2FuYK@e|NFmci`t?+oX<y@*3r-
OPrm4pX{q=$9!%Ghjm+PmA2fRV`6!)VympFnU*74p>a1m6m$j<Q-=Zl0@6BW$Wv-g*ajCfWhkY~e#j4D8y|n7f?`N~ubU#-
s&DWFa>EH*e*|^&Om|#tUVldqF50g@HJPh>v$zrv8E9HZFr`Qsid8?NThw<QisHd}^-Xe9bcV>aV&IY18_Kn%ThcQgjxx-thxSS5
#pX1GF_B!-
tqd|5y9?nk_8LzA>zEAnv{>La?k@arPWWSxJ!`3X4&zIol9iNI=leNDcul>`0E@PX?939>UxzEX9Eo)kg*QvqxE$&A0+-
Y^bu01v9lR<Cxw&@3xbU&<BD`CwYzstO2Ugh0u6_;a_F{DLSWgVXnW0^0kNog~d-
=t>a&3QlBVw{f3LbVc%7AN`KIr*(!y|fX%u_(&?db>%cpK4SOhv{PVt+Xi2YNg_*%*Eu@N#*(7X1bo1=KnOxg?&9Us+VT_)p#(HI
cl%!rTs?MB=Nge{w<TL*Glq#UFS`$y8e)VhcC0;jGte=`={|F^NqP)P=6i$V77nRRK!Y~<6ei?;GC|v^migFsp;_fqxN+C=Vd#ZK
@ZkA?&4nN2G?^BPKMr2)_*VWCvwu7P37Jq_upi$KI^5m$n&l)GPIF-UXBLmb-
g+|j5_f<$hx&1f0LcPr4QdmoqhUuW0iN4_se}wONAY-
t#`h7R@KSkIg`a#b5%L`)%pDAV0`qS+}&i63dHW&n`<|dOl?+I`H$Xr(}12BIH7D5b5H#<DLYvE-K4bo?uYts`CUDp`%-
Zs?<mhY{Uh&x5<BEO_SDb8v&gRdkGI%|_0UaTU;NpbAL?Q4m$`o52xdWjA)lpn-1W}tdu!=zCd1+x<McYK&w9D`Oa2`_V;`-
fdEa=AagEnGhxLxE^~#ms=s5h~Ap12hvX<Q^-|tmq&ky$(*)3sguFMVgx8B1K9{+Aq-X-
2k|BMFBWxbkrrlph2S?b()^7gXUzgmmkZX_}{>KwyI<9P5MN4`hs#=pORhl_k+><Rfu{r^}#<{}^bO+6!XmzF)aJT9WKVh+Sd(a&
dJ%77WW%y}m{??24H4?%tF?dxfgsVDCr%2zcxp4why@M=s+`Do~G<o^4G$Za&%$M?CCQ`z57-
nVNRIfpzyWQ}FdhmFA8Pxgnr!|&JmN$j3MKa{gc?7X#{Ve?I++WZuoLjKOZkE`orqdFG-zdpQmQ`>&YKlo42pJUh+886@6<Uhu-
t}2MefBxx<4Kb3lOLSCuBI^WObsDHlyjJtaNg8KzU*_4H^-HH&zf;7uS7&v-
dX{HCuSVUJoSj*@Z>=7`KlNL2DQD4Uyxd>(V=SAs^UvWi|B|i+_&X_+lMZDu7!7jUac2%cXeTy-*s!C01A9&W)Vs+&Nxi)p4MZ-V
R{5WuY42I~`p>Sb`?s6Qdtxh0o|@}gx%PduspY+^_39sRo%m75*TFgW6LZ+{zu~=J($5RIPx4t}GvNK=`OZJ5ynxR$vg?UFP9S@o
^AY=+_lWjj=OE{1O5|pBeNP$N%l3KxD(8Q#BKLmkuiL}tK;~l?jq6&*M6SxtT>Q43c$;D?^mY@>)6zXm*7?=zAhmBm=f>w1bVV(Q
<fYy@9c3O8-^+Q%IUY|Y{ggSQQaroN+|R@&3dfz|_xI~Pv+x#Yv7eoV=rQce+jTkloBS3&hS*;7$)+Xi+Y7w1tVwyF_--yTd|po$
+}r!R^IPO4-Vg4v(k{)njcRru*$17_`TpKLRwz@cb~YhXGM8c}b)$18d-N8kAi6*80p08S_^b{RcEy$MIpxKEl6gGsUu0kL-
}1ZrbLMo8*V3&7VqffJ|BB7ktcV{Y`)Ib6-^$)_PO=C0qs@6;6Fu#3oKLai#n$z=S8M&W%TG$wWsz>Z(^;M1O2^1K+WPe-
a`?8uS+Wutq~2^aqIWGhX`aX1o#@6L<Z)l`9<T0Y&LrN8*K}5wYwyqHin;d@I<qkx@!G`MpNgN=xjd`gG0(yoywUUOt8vBGnzK^B
cXWMeJN(NyT{lm=VX;sA=EmOW9!v3FEuGFdOSqp)$LKd#>n(Bx+d=PR-
p$Ol`$oNgP}`vDKKfkeYT*8v&B15Ye)BBaAw08WoZor=xa}<0rR(ynygci2)^vh%r6Jc{&YQ|{Iymjdi}R9uOnmR@llT?zzXr})Y
}HU~)%{p(X1V73tN2J4+j<w-63c`wq3^WGr)p0lvA3J=^iyPiiU0i3C{6p%VoR83XD7q{f%+&of7H8|vqOBOqxeVfe!3sL%6W)u-
qJhqi}%0kfAIX*W%ewx`XPSfLmOY-_3-
TUWbdi3;t$vV={$rlVq;kw3(ggpm&kYWtBx}%;q3Ql^Id$K2lm0!@t3Umx7S7Ni~Nf8+bDSCixkr`M!Cmc?(t(+AEx9PC)g7Ei(C
|f>$Nd5T6ObgY^SU5J34Ph-WETHW^HfR`1-
ndz3D4f<vbg<cB2Ka3&oc{z$SPr@y`Ok;~&@roy1&SVp_X#!22Kk&HS?=KDO94@Uz38J)E=6b^IRg;n41!-
JiY0`Qohd9EaOGB+uD)3FCq7E_=`!=`~M>omV=YL}o>o*LGe<*3msg?=_eAS9uDq-uL>93~?r|Kc=PGwzukcJH2+l)jPlY1AlAIN
Aa7^8?g_<*Rs>|xBYc|mSvvj<H#l$&iO1EC!f`Ls^mE5m6e(E)x}mz%*o5P81P&xO*`#=^SNE=7rPaVts*u>U&iGhU@z9IQ?bulG
WX-dblBYe?6-
sIpclQ<I(k>X{LH`mW)B(J{ZF2KLfmGum2+}%isoSb)f`;*L}b@gR^yVKDe?a~?gM<GggmVqPtUtaun%6VKg1_Eog3-
q#1lK{;%klfV*jiVi<IXcWehm$IG6g{EBm_gCTF7TDR-FmXYHjs8x33HYx#2h>VVjW-19UZ<W`6ki!CSj_dghm(fM-_&-
*z%=y{irC-Z%yA@bNRJB@a)wVNW23wbniFzBibw6FJzo7^XASH$`(x=v+hz`e{dnDsi``LM}9*K>V-
Q(fRjzm4?h!0hunbbeQC&%*BOdzRucomFQT-6MN6sWbj{-
JY7e(XhBqtlO^!*WusR&EvYM9#>yW?6<wHSM&XKahgrj>(s0GI9{i?k^TEk{B`PA#^b6Yvzxrw?YTMfC5>66V^kNzH;Jy3{ho#$I
NczwIGTB#Jnp#{dwD<EG!N53o3YNfr{V!)m{!lZMr4;>WM(xI8~Ankds!I={{uOx{E>b;k3&b-
O6GTbwa>Zd%sq_mcU#dlN%>e^=_Xn8QAX@#v9<NLMb#-PUxP-qozy8`$Y@c|B=g&g9@5`Nb1~Y^@{!Jrt`Wa&6`xs^(e*psjV=Da
o>$3ttv;_VdqJNe&x`J-
=hqi|A$jJ|zxz+`d$;F{pK|tph%GgrL}!KW_mj7Y=2h<*uTT7aQ~c3pXujVkV@}aH&G@$eqHmKro#%3W%e}a7l-
<vfb2tx^=Tmi;m;G`bkIM8@KL^w|j0Hu{|LWY=vpT;Vgq7(7{YSqwvK_`xYnhkzvi>xR{l8J?3?Ke5Nmo+%ys@c-
!?c{!)&3UwFwMV--PAo^?3dy5q7L6DU5oD><$uIR`#^rBQK`lLdi1PGwQ`Jo5dH4TXB`dP{2-
0k{OnxsNAVQz{Ih?I_T@AgPkCJ=<0-
RqqnblZ1%ATSoXUMaL|5`$5?wwA7s0S2zK@Kj4m(@?rPu4Yh3Ki=+<z*Ht`nILE0ac7=650f+vYr<bZCRh`|l!Iam6n`ylju+kJN
s>E_XXmWA2Bah#_ruCdN<@S=rA={o}8p{w;pXe%eTT=Rx{Bz24`K-ciox;70&I@x5bWN~NpsIrseD%&FKB-zVjLI31*RvSz<}i`}
o+C>|D^=gdbuJ%3IUwzJ5y&Ub0GH#WA|1h|IJaxXT2tczpWcrBgXi*1qn^fxK^5Ff*|*z%ooM`Ro8n-
>4mX;egaLYBbOC~E+0V52(Ejke-@l%48`a~8*d;~YjZ?xw#lMC-6?xUGCb78zrkMDaJVIW+$wa-NXS+xx#htrv23trC8bnZL?H?k
Qv6@33C=wfN-
=%>^(Q_bBGFcs#GscxC)YjTdU%%Y2{685QC<f*JcIuX7(O3|}^g%O3K`FJnK~H}lD)lKRyz?S7dUL0G?u5&G%gxBFPW$@5fQzDK)
qJPbQ`c`1$``7-8v?qXXQ%kg&ZI`zf=pW8grYqb(gI$z9HlyhBwY_^Br=3H0sTc^-j!|@vS4Q-
>XNBg6_OznD|;<g@oyIwz^t+}m#>Xpj-TPL5Z_gDLRMs&544QiFj5C7@>=0OiRzKkWmXox@iv)lU+eYcQx2*o$ujXT9^r#}~;N^B
UluU2mZ_!Hi2<or0({?+SZJ1WYNikzr_%p7O`<25b5YC6l`iB7Nk=^wN9g0|AU_Ed33%x!wNc~g;Z=(pTT#w7Ayq@OLep(sktAy1
x|N1e<6KSe&egR&buXJ`X{lvZl{C+A6?BlFfz%ifb`(mq?g4vA4Xymb#V#MAw153y6R-
<%J5W@fnA9dMR)7l*UVlOytkz2Nw>eKaq-
N!s}w%e#*U@_A7FoNRhW#S#>ee|La`5SwuAtByI!{K&a~mUX0U80EqjZ=GV+#1~R3|Ha}kotpjZApf13_51l_&7B<}hpn~zyPTT&
>)f$c>Az1pqPu9THs#-
iyy(3*`K&yIUdQjmhs5uC75!ar(?fjz<8?7V)jN34)E@cf{^Eq^sx7@fW`>LT3v})f_bkne!&G)w4+>%3&EhPQas1eInQt%1eMhs
F!~e@!Q23`-
uI;*vWr~kj&5O(xTk?CHt%uTfD*ItJ>y({sB%AL~#UI0E4P%(~mnq2Sp;qzpowWQdx^G+&xvt=|RbJ+5HO#DL{ov2?;j+fr(q?@$
d+DP&IPXV`;#}6mgH9i%WlxIiw4yw}IoGM{EBSZgZshN}$ls(oI*3gs>o&_jr<<^efYUj8>-
@)fI89B`xpyzf{qkjgpM%qEvWakDmD9LueBW#R<~26(Io4^pPe}bQn=z@k#wD45_w+HT=I3%RgI5yUsVe%QbalRmBKModHp0=!@2
c&|bBwE*UY*5$x_=NozJyG?rFY-
(46&u&dG?5ojpI<IqS4WEue7&K>dW`5xHsqLW0Y|rx8mFEX5CV5_14dy|K@(<=zihD`~7o$KmT9v2m2E5Z0<#UJgywJ`25*P?H|k
$WcZx;&AHBbg$+EN)*sCQ=05s2?c)c&j@T=&!}%>P#@O72-
B{0oi+%g(Ia|(+uKT8WhQ0h~{G*|d>sEJh>nr)Zk71kNFQ$X_K{06Z|0g-
4TTv{L7?Zp2^>^3y>NvQ}iP+znK``CQeBaCOievQ}>+yON<Z#9uVQ0x)h>vh3?^yeF1Lu?3Bb`*=t;^q#;n%@9C%*0e(Y*Boy}rN
cFB{Y!4)SbEU|=3y-!6T5y*&HD9$c^V9iWpI^T+Sf5xtCkEw-GQXIIY1nJ0f>hd)@yfssKuJF+|ZdoUh&ALH%w=cEstubDDF|4i(
QZ>s;~tRJStr;NtsU*A_`-diNsMfOH%myr7(57uXve79)L_%4Va)}uKV-5cqc=)LrLkLIfqz1w-xG51_U*BUv$UU%xO=-
yX0ULfa8Sitx?@LT2lY1b;F*$Y3%UMcL}O8BmLs+A72`cv!pR>=ZO)*fbNdJfL+*S}XT=sRzV!DW1vfz0d8zN}=U_js$OqIGR!E^
gkz+@o;5SyRMxqVG<ax8!$I#Oq2IxiQz{Gg;$;*eM0ZxJ$`1>^>H%_b-
Y6BjdO^j~GYfnGnpQ?~Om=Uh7l$>wT&*&Og|zun~u?E1B&4>E3jEU+anMoVRP{_<p}s+u5soR<8DKrNQ&r$=2Oga(@3v78&1<&+h
dH^b+Deh^2}DzvsQTm7K`am~wP|-
xKU;l{xX}qrK%GqTep>@C7%|ik~TdN;{zZ9ZYQRP%FFghxfsA^#5P$fE%4*{2<&rigyu%BeGoj5uX`#Vi22$(XbiTDjL^qMfP<V$
(&els|b&a*lj*N9@b)eT;w+ppGWPZ4)7^wXEMlzu**>=*(mo8jYU>`{qcU(iT#xu+gq_NQQQ@AouQK_26rentB&^+`!F~A!RR*+Y
Z2LA$?v}z*@|Li(KR0()x!_&#WQ;nJx}zh>}T<PHvQ@4TCqpPu57>$0M_F1c~F`{cUO+_Gu!e^;)nW=&edibV;w|xYbOV}dl8#;J
$!KH^-9<G79ALm^TAl?TX<J-
QSs|C?N9lw@dp(@`_^#~g9;`Y<c}&TS=Zg`u$dB@Jy)yd)?>ua%e#bsak}^x55~zFhf2OgofQ`3+>77OegFFU@`LNg@7H$C`)JS>
pE0)_8=ZeG8_Yq7PnY`d8Zbg8b|pUMA;KFW@7;j(UExwv37ai-8|%P4=4<7`eeA+@&o{EBy2-
p(tA98RVN=AI!Q^jizyIxaJn<^96AIUJtm7(s9n~$-
e!n`WM6L#5af)?nmR8B%F2yH(tIK%I*_*08&F{xn(KFD<Q5k3Al^#XB?163C>bgchiXR_DW2xXhVqGS4BDS~e!^OQ#bu%xbGa|cH
_SG75d735u|1bCP9^I#WbDwf_9}^#()e#3%e|ax{^C#j1uuFgmsg*Qtrr&#e=+?T(j`-
l`>$5`t^vVzBV_m$Ok6z{L_b_8DQb(lRb8ItmPMzs*^iRpVo~zUFclsygCGM@V^BeusO5D5k)wPU!n7O&OeeP_YUk~<h=Ym<8U*c
;E6JJfYS90EbuT>q#mos^^L7b?9y!xv4q_GU(!{l6?`|0(^I1nHAcF((6tj#ac6*KP^dup)d-9_QQ6M8}8U-G-
>P9ZQl;Tqqjb1Uch8aTgVvNj>YBGUJlbN4D{IP8a0;D0-
aZ&#eL=w7XN$lkuk=eXLMiC$jGnS6tBo9<o*=XGNKf5=$xb(Z;ln69j*o65&1-
P>L37Y{h2OwHxK&C8khB5PEFAN#ZS{9bpnu(w3+WuDyZfB!^&LiEwgqWCc$$o#uay=FnX4g2f=y_OI0(ZkwB-
>$q{`=;DLF6;CgTk1-
`Udy7f2?N|u#$onm;g@;t9ZpQwxNv^3j>u^xZBOROYDxW!T0^zls5j(Zq8HqIEHh+nDRQ>F*O{=>lKzI;ZILgMUk=kb<gSblI{Kg
3edWfc7W*IKkNqR-bV{t#H^>fS#^!7lncFsKvpMU@;CT&<Gi;uElnd%QFO9CjD!atqoKO?<*1C$*nXx}Sr<dXjvkpuCHgZV$PECU
1@n<jlO~#l0**}(tsq7&hYiB(bzY$}>^Y<DbZ_cNi{z~&pMz%B9N8|Ftxr(pR-
wjjENo+4c7pzmrH7+OB3h=gF#$kHVUTt<q!|{4tn%{ix?f*4K8QV11F&N|&WH0aPo!mR}p|8XCyS!gy<2^bL-u-
k1wX5$f#%~TM*?X}~I2fj`?drrne-r~sKL27{&3^w}=V)}IGfmnFJZEln$@uB{(+56V-W|4=?BxS|2;?hJ?=|V9f-BoX>x-
!S2I<4q|L@<Q_L=Ot)9hvqALN<Z>&azbg<MCmIR|NR;ejm)3dcq#b@wOo)vt0F+tp0*T$KZI;G;}G5c!fhmiH^A9^I!-
9~b+l3T#?&KN+%K^R_lDHNE)w7k_Ni&yK`5u06Gmz%9sm!WubXUMA`6B_|&4W^(VAoE7h;wgdVr)4cht9>`~%<Y&kWi0*pw)3r)5
eC_|ZV4)M|Ca~w!hpU|1>7`=3d;*(;wo~x{TM5^R-c3=bpQ8Lf?12d1FZ#H8!Z<#}A3yT9f$D5u{9@F-
#JT##&F{p<jqNc$JHjIP)T1Nl`agWm7vJl+b)FXZH`k~$(=+ACGiS=(@Bg{^eKanI<63+<u7Awjh0(b+!Dm&mHSnH1Q(F8!nv-cb
!aB@v$My&Bbc@>%**MAldIzk10`n#I2hM@>yWe>rk1HdORm67MVY0TA`M5<fkyC??Uw`;dedG<18#LFgMK8AE{9c^TPRN_atf=FF
CCB)`#dDa%XO)VG3%S3EV=YY_sRI4*rq_xMqwj%y#p}Smt^+MOr~${hbYLy0=2t%=oY`wy=5NzKL~HWqa&LTpk1;01!{alpn~-
sJSMBF6b91$XPZ-saojK3InAc3My8Sf!DhJQnC&<-A*IKdlS9XWlms)3ak^79wZ&E+DG@p2wTx2oA>dzWMA=-
EPeKoE<Opb@XzRDu5`{Uo4npV_#9Uy~`?CET~a{Pxm&!@Q?*Tt61yrMo<b=O@@2j*0D#R>1dXI@I?pw;2HbPnbFXin(wC3Q*y?{J
Ba-PAC~^Tv2x$n&S8Ybf(rjOM%%6d%_{R!`p^*Eh~~SldRYa8AmF+_OYI6t644dwBn^@1=HXJRe4{MxVoWOzPkPb+^WG+npq4B$4
am+B~j(9Q4ilRaPJ4v^b(z>u4VX`y+EUjc{V=^BQ)6?3=@A;4H@Sj)*;>E*S40)gMQDWL&zz;>+i?uB^dR>Q>i@P1m1`9p8ZNHqY
6~9%Jm*d^f&{k%EU}KDp9;safx-xgQ3qugpAzKf8qkdcHME*^h?e2UO3QoZ-b@Xai%nZjf^#1-o=9c4;uC-Sua2QQ82a4<|SC9N9
q7y|E9mIbklN&khf+2L>Z#9KgA@9l2I<j@`T7n~}e%cyg2HMm>PcN%@pV{pP(a9=NU|r@Q2{AH=s}yY7+Cl=Ne#sCf!57`o&f)F0
<8zDNEe&Xm{SIxqJqj`LN#E3!LeUcto}oy)M{qPaidow4uk-_ht0$YLVj$M<oL|4@(gFL9!)&)2EPW2xq{U*#N#sin>2s?Ta-
S<|q!=YEKMOycI|ndV}({{j!3T<Z(oG3kSD=dll}*ahFI-
_(8G`eWw(!eMg%xoUg&Hu=m;0<YcDc<!BD9@R68>}j1&C&DY9jNU*UZ*eVt-v_ZhnZ7)yh8W9gJe<jX`p@zb*iT>NCgOFQU_D~rP
xfpw9$&r6VSJ2E58`Nj_evK|6~lp?Z2CUe8U03cp1_@sHgd*2jff>-
uIp*UeAOep(HpKFKI?6e+D*U8mu{Ta!)M8F<hLhp6aV(B=Z2U|c_wub>YJ1E?`LG*29@K*k3PzJAYXU7sVzOO-
_(xz2kXhTxr^)J8iT#O_>=MTAJ`rden-!NVRHgr6g|t#XPx=?XUE-
&4<5}&TV#LR8_upidlOyr>{N2k;VwDfvJa=NtIwVsdB*x<j2N-J<L~xNG&j%-
<KcSxFLBn}yz(L8yC1Iey(ie72V*nGcJMIcMs|4pL7eP*t~#@AujBI_jLjC_*StbkA%E3-
U=sodk38~8>!)wx7DnI6Z_l5I{qlaNyY+(|XkzdNPaoZr*mBgRjP{1Ngx7-OMeF@dy?dlXIbPB6I8PX3EK+}(vF-0-7_<u$b|-
8k)RKN-Bbhk?9{+wGMV27Xa^8QKGdZOH86d8C9TSXm+_&@b^?ZNne+)Wb)Nz}+)!O;w9!l*f<G|S^)}8lcjI@}(mI3Cz>C1BNVRL
Z&#G^6~YH-
7Gd{n<bsqOt|@`QYOaFx$utpw)I#Bzf>T+Nqr(h2@2b5eM?e$&OneRRPnCF9Ofy`ajp!3W&OwErhDVbvFH<bU5s;C9OR@mY7_87j
o*?|A#X9z!qa`^|86PZ8U@<X(85{*<|Eba5`{aOMVaE*bNbuI!_H&IRME`4-lv-{ol4&Yo%=!i`?`KB6%^-
dF0Ym>PunMC1}2Rkf;v`Bi%~(=xUs&M9a9R+^o#_O!PG)X;xvho;mPYJ$57>qogYSn_Rdy_j5(<XvaxKr<r)FIr_GUP16?qUxII%
I2G$;)P|dRP2t@^Zj@;W)!~FF8~=HRoMj^0n7oRof?6WO0-
wqovwj^9&M0Gs>LVs&#nigmysmiJ9<tiZ<_R0>Jh>*X}Ku++XZ?z=U2Jf0j)oIhG^5zDZkG;6N8GE)%k45O0+k!(j`YctbE9<7It
*CAHbuYY<`G0g)CYALuVZof7uzLnk~`LwI^lrKxC`Csl33OdxghDWacTs7S_VQm*ZiP3~PRjM2=C$%jwhlg!uvE7vAxLN}kXC^jx
${E%Dhtlrbd!?*L&OM{#A{bPQYXf^K%l!N@SY#RzDymu1?YlQb(rqOlzOZU0?Pt)<L)bWbo@>>v|~>st6s)|*Hwk>bNEt0&{{aRM
Q;kb-
p)MUqXFDPJr1>Rq?eyhLVZp`r=)O<C_Q(IMTDNO{3&2EVCJWwypJ<jK1eQCcc4WIdO!r+vM>TE8%Z#jLpdyZhYUOHr<!;;*0O6gs
NmUX`v!(k8IxYZnjuaJPG1%`Wqu%pNkR{!676-
jfj^If&NHTB~2IsI|HlO)^hj*VJe$BB*kjuX0a%U0=MX@pHR(c4giW_2v$5BT}NCZ@1%CT8N7D)`@6exyEq;ZPZOUm3FG4*&4EEq
ti>F-f{b#HZ4h_*LUJ+Y~WFgr?GF4-
BGmSriaYT3Dpvl?WMwwDB;rl^A#uUu(`c33B+s!pRZRDtKVm(d5=pLqI1!r#hVJKnnuaWwbO-
7CV#9~Tl=Jk)=fL2gWO%aw90#(quU7G({MSO)t`#*%`Ol`MElQWtz<l+KSc9J-
q%gkhE`T$4yna~@~tyES^U}U^`Bb(d^tHDza!sAb8@+tiNxlc?cTIFOd;x5Boo(|2+sKPMD;T&e)>VOk}**cG@Baz2M<{GB<}S+)
=^I$byfq`{Nf?I(;iuUvEt`I#i?fo@B8`$Bcg+!&tvP!tiLi&MC_FvM6wFo39MJcj9IIyUVe@v|3qk}8(Z^UaRnGo=GJbiOnQdd6
tX8?OBxncyl25QinC}v*|bj+RB)F3JLZY$MV7>xn9B7s_Inxq|L*<8YnZ10NAGXm=a1jtVWni^9K-
wi+twpivA&txg;;E;JVLf)&U3Mf3U5S%h^o9_gD20N&tSi7&kgI8oD*PAYJO^E8W=Z|a%fN$8vQyMFG#$-N-
%w3fg4%hneks`FAPfytGVQiy<R^??l1f3HUci+|F^PneT|NoKC1XD#B(g?ueZA}X?{7E%6=+#$g9cX_<Yx--l2S$`JF#t!R%eeTr
Nb6UU4;LT%`;qwWWB6jI3Rat0?p2+>8zLwjW2;qXT%G?qNh^2D46~$Pmy?K{SuDCLiM`(ebbcN^`kSdxv$DYxSOYnKXC{{RQXJtR
tg=(YjP?_cA<C_BZ@3mb^1s7>`))bE&+I<V|F&pFe<w1Y@ts{jSf0+`0j_Tp+Z*l2MWMpVeBD#e*5Hs0#c`y}{>EZ^Y{nG3H!;U;
EAPYq!6To=-%R+@Fj~kxl^vk?ytH?dOQ*e8`@O^vBKn-Rp_bCjU7p&F6@8%kwYnJL&nnu2pUEJYHl!wpTwQhU~hrAxs6@2fU(jCB
Jw>mVs5SIaDvLUI(JPGOb<WtT&aUc#revXxQ4lUC#cj+K%z(SGrPUQl2IHGS<KI>;rwdL6uxWN6s5&UEWH$xsT}TwhezJ7-
p0KI@ZZIHh^X$i;Lf*HB4su#s?CeCid#r=!{nN98CN9rTkX*+njnYVzC;ry6kWz&-F5VsrCD7kpHI^qui5vWR$Q4-
78)Bdd<%G&rMX0h|H;G<h)idMH|H+QTGP<a63Pj%)RTKk%9fv_9@LxMs%e}SIziFC}WxWE8k>i&M0&5w#-
B7I`WEWd|LGBAh*6}dC6~TmG%3i?39P;^V?e}bGA)=ww(N7xIKi8@HvmUk-e9qPaMpT)OTR@yko-@yPG}$qWJRfQsKmZ^L@llm-h
iG^EyLy^X`}G{eLjWb!J41N6c*_C<M2AQ^uwlS~<UdcJMqs2Z3xvh8)q**WmK+3D6cICy27N!U`C9X-
ED}wtV<d704HK*oBR8nnb-
^XIy_>`9X=_L~>VO5(Oi6^6sIW{BAs=!#~ICe6Q|iuhzI<$<xR4GyUT*eVVoUK>wc)Vl#~K{|HG@?;d8xpXFKGPWQJW3yaaPkMnL
R&-
#d2(D6QCOcDK>(D|@IULGOtFJ~|jZ}HxW5EqfHaKnUsJzs8CbjS~bs&Q}GDe2oW;zJb8)xIpM%;=hQRR+ZNYVNT1jo!J~72Wr$pC
943H#Xz>h}9OTpr7-;uM40*kYV3Z{$y`sk3Y(^$$nQ<kI}Om%<m-
g491t;>&^4w=c97OJVQ~aojVjmu~u>)S2Dn!BJ%<ws4nhZ_J)w@FPUE6J4EIj6KvaatyE6v2eQcPUNdou+zA=)$gU!jAFeUyvfTf
@b7cn>J3f8n=k~o%5F-e#{9M2EVDFd;u4!P#e1|wxrdEGb`532r*vo68bht()#_%8lDC77?WX2Vpdt}B5$dbzQS=LSD=L&KE-
l=GoCbmhQMjt+rGJ3vE7rC>s!3`scvA1q~pLics^0h(wxPI#sv09isJv+m6b3RJXMa~%o-
<vajr}`;A*VBoZ(CLcF^*^2mAV?1R<k<k3MJ%Mg5ZS%6pA$^>GR{%@_#U0jb!FAbH<PIPgs=TNP{t#%5!OIDsxC^++T|2cEn;)OP
qaGgrGas{?RShx-a9Yyd64JG|DBiXv*kf-
NynjxpzC*4d+@30Oggh&n{32HVf^{rF$14KzEIC08$WfG9fu4s+p9Hkv)A|CAWr%~f4Pi5<%a3}X6Uq_qwX>qH_XtYFM5o58RR-
qX%Dg*=}7n2VXMme-oHEcw=%f2uGm#h7dd-?tcd)0&O>Q-
j?emTO2!m1P8aCcgCS!Q$9{|OCBVX!dh6WV)qU9uW7snbZ}!MeY+SPLkH0tP;X{Upa%vlQNJ*p9P;Na%jCcJbY-|`e-
X`p?Id#sz*yk|=ok8`zZs9NFz?QWVy9jIn`)i-
1E%&QTp5<9XwND(wR>FG>f@$;FG4t3_*66W3d(=N{d%<+d`L1}7yLcYJYAyc`HGY2kJjObsdw&Bf1MlG?)(o3J$`b(HliSL>Zf_U
~&hTemhd1)2z9QuIG#ae0kl;o(9{75QxkNtL8n!257DTuM#X<&5^UkA%`sut@{N!3m>?3&|5jkQrVt!DaPoHJsM65bDl{FVX1ip)
z7gm`LM6deM9(XD!BF)V6+hQ75Mvbq|oyZS3%`P!+uw{r$ffaXy3e0)6)9ZWfn`{=&%eVD$KSbrrgY#(YL`YdZXLxOdNPRSh;1n@
`$@=w=TJ_u8^-
}X<&+Xl;70`A2Nq6PLZu#e{F^n9rj^SB}Yp>#V+~*%aznGZS#Oph#HWC}ZfPBO@8KW76?)Gx_DN_jIyG9m~x!n%$eWLGR9uYfnOW
hIp-{g6acU~`_<8S;w>IjC<cB5gFIhYG$i|)O~W-
dNndoMm^I4zOI<l;XY#uC}vd;ii&BKC9n`JE5XGkvaz)7qt4B4QY!PHpE#gZ6#|6uM!0726s6fw7WF_53-
_c;A7nou(@}6HiBl^<jdJP@7(okq=02?y)a@L+;OKQ=Mr3ZJ0p6_P29UC3r^UR%26N_}I*C!S>0tK3b`^*DcM%=~HcI@*tmxoiqp
0{c_<X08_~RUG2GMs<COlPdE9!=*?4Uoj*kP8i_wCe#KTkOC>&Ag6V6RDb#f?b3k=7&NI$<tlBWSqDgXp)kPkZ@dwOC$M*?QIQne
WD<@pDm22L8WWUpE>PsLV298`?$sfR~mDmrv=gfF5<M|j5eV_m);xF+!ptq)_+>$Ja75?^Q?w=kb9>XlVj>E_I#-
_Vwx}0r+NEv2|&eV+Am;Il3#{2Z~JMbAm<qy-
5oPF_o{{K9^8gJ>EEi@i;x}Vay$Rm6HK1tjQm3p!sILlE5nF34m*vW5zhK+uMYfQ}H;r+X%#C+&n$KSPo^PR@v+PUO&jGQ26^LS2
iCTz*(t?QO4#B(zF&74N@z%QS5k%_n)Rq|SyuP?@P-cL{ox=5^(jwuzd^NkF>Rq~&{?2E*jJd(Lb@)|L--@ZG3-
|D8;FMZj!b$NFE>iyb~6B!#~p^<DhQ{!PFNXmu()w7NNq7{7bi+WdkCMh46`zI@~ddcygV)@Nn#&siCiks-
?;g>ScYR387ckQ|P=kB^)=`H4R|MlJ8;Mml!iDY)F`{Cc8FLGye;BR$M^gGc-ExvO?#x8Pt*}IS4J(Ab;q}qlbwx3kQ#?Cw+zuLo
(?s<{Vh}DK{oL6!a@BN2zed*jG{_Ac$sF~jue?M+uKV<Jj&;4S|7kT??zsC2$I8t|eUH4h>kM!SYlXoT?<j2;S&z$%V!PVZ5^&j_
GYT}?%kYQPT^6uXIGDp*3lIfpxZk_Nq_Y@o9oDpAH{EUP?H19sH<{flPx!-rPZrDeINJl=LFEENBwk7ZC-R-
l<MIZgEeuccT!_t%Za}{*z8iV=q9Y`=gxYKWk+ckZtQ_~TnlKAKMdh1>W`cai=al?3soL%y6DSyG-
%E8zSaqPaaf$d<hPa4D7M%9gA<w4c{8!G$Dtm+68?6h}mf-zIE`Zy++1KY5$13MyEtz?dq@qudB6+Kic7F(+oQPGHp5Yd;gL&(Va
)ITM=UJS2tqZc0;_fRHg=uKGzRQ*O{u0XG}X`lI*xRLP%pFbz*)6O^fuBakT$CTS%a_#Nl?K*yP$$QD#Mb{6>2rV)!_H;ZBGv{D`
7dtn1?T3IZlITh~52waXnxC#KcSN4TYv!0lb#;V@K0S=@eDQu$#vWixA{U#Fs&7AGTPPE$=ufey#~uF>%Kb#SDBO;zy`EgE#P9vB
>U1r7B*k?wh|K2<(WDx;f8c+q|3Y0r+bXJd@k^_(*aSH?o~x11{#8}KdwN_&9{V+18)K_QNajL}G;Jx%5c0pdB+9>Cdc+ct=;n5L
CpY;%<{ky;68Ij|r&V%(ah~qwvp*hlWG6m)hO&}2#Yb-MCh1o4Iofrm+B^{7Veav>d&3TrtVDbAc8Pa_Z?KDg2e~xkK3o`@E(~(5
s>(P!Vpa32tBS2FCN&)oQM}QZdg?=5%h~VQPUFr))zJesk*jz5FkOjG#$PpKzsHiq^L!O&k?R@P&#m8{T03@SUd%W3&YH0S<o6!L
htTCUinTJHgL}tp;z005Ox(Z*4c1v;P%r+#>Mr*x>m1e-GJ$U1bz)QJhsXCV8usr?CHEKC$-
3TlI*gdNiL{Pms8^j?XAi66?&D%lvUb(;`b(s;yaR2+xH8!N;yPkrP)+(VLgiEXycRtx_QY&|$Ch&+%f;_BuGT61_(_Jr!uEnEzV
7OAJ^xpg9f~oy?2*${ba$e&z=zKY$kWVVs)D+{-
_>~rcEE8I=VP2Qj;Uaeg}1u;w@l?%XGB70JOR;vJszC7=yaAizc1&co)=%m7}M9Ne667P4LfAaCZE(Nve#56#d<6n+v<0F_?i_yx
hIgXO4tO6XTkr7DjrVJ7#k(URVHj1;0->!uwdAz-Qcz&@Xs-
Q*EoZlJ$%70&92T`v!5QGGk0qmV|p&<KthJD@GW=t!OeIcbx$zoVx%8q_7X3uR`(WPRxyNExvH4)tpzN@A;K~kjK^0p%#IPTId9?
|ckB42F46ns6bqivUlBtztGqR~eI?IN?azo2^!I0S@|r|G={lzn<23*DeE)J?ukRbjWggmPm;G{?L&RI3$mkN!;mueRe%V7A%otp
Hw6E^2ryX^_U*vaL<n-^bXBT^wxvJck`{Z=N>axNLbrq<P>oTv3?ydJ2G}za{JRw6-Y-
)~i9?*?T{Wni>hLwB>4Bl0TIa8g)irNRAz_scQnBbAAS}yEwI(z^7xH9v1S;zNj$&3qZ5trCK*n2k*;^APWP3pMpFr5#EV6o-
iDBO0+Tk1IdL+u9p`1QE1Vpit9#VyCkxgtBmyXdP$U2VS$Gs{qPsIuP6T>Z%$#J}O1z+ap~KCjl|(h)M!ue2REmE$!Nk@+s%&9s`
n_|fR*aBh5$JNkAC?4XQJkd4x`>@ECTd=Jkn(=9jrVsAyPm~!qFVvK^?Ewsh7GxFApafSZ2MmA|#C&jkKIGEY~Hs=*}l{EMGie*L
a`5aYsy|b%G>tE;k(m|5@Aj_PCFEaiXpsVsu^Nlh$FAHJ<wym&+e+TdVBRViobzOE#up3UE+Iz9-_Hves-ha+TcwkdEvzZQZQ9k_
Sr%ko)K+bC?|Eu;ieS4L87+u!tmszU_7lJDC4XenzyCh?G8@i|?_wk>a#IwEKcL%(@XQ}wz;F=N)9lN+<GTANjy`%4**n?!{9&3g
8x8xXxnVHd_%}>)20eRct1(>eV4r^#S7hTr#u1hHMzm@#G?EUxxTNZbFrhZAv-WTt_oCFWvY4FuM5$_ZEzVch<WR-
<d)~V5@|B$}#%#e^##R&Zpy+8A|sr!!M;bR~Awi6nvmjC$uZab+yJs(w9c>9;dh3%~e`xZKe*f5dPj(^uF@zU}26s_s`&(?IE$9}
o%sCqBM%i7cV^j^ub>bG8bUdwfRbTg?3g&pO(w0;BbMgNVlu4d@elf<3#9iNJq`*#uy2#Q%yMtQI*n7K$YG9>Mf31f;`)&poa))o
E6s0%A`LG%++=Y$-Yj)M<7EXGy&hE<C!ST(Ydx8L7N#YT-am2QMVPrV{vaH-#8i~!w%es+6TwF39dRb+eP-b=C(lO>=-
rT}HWl7GKtkUJ(OFyX_ngA*7T$QE>?V^?6{WBj$0qb~vdEItTu1L<pqEVU;ud&2)pZyTJJr>vW_+1DR8^T3W$VlTlL6kmn;(<}Sx
jc3g%!5DX8vAXX1hAz=E?<HkQOEN%#1*=&?rTLC$(%WNfX4Ex2@s5S#baBCez9}C3o7N~k>>l1|#CCX+-
RZ}yUT$4ITUqROe6L#{Oy8w<|1KpbefixrJJ_GTU%PX<UPHNGBx^BS*wuY%|8}34iEnx}Kfqx}Y-
60mRN|eL4fd<KbhRVJzcHcVw{gewtKZiy`-WIZ%zy2IwSUZlHjgp?uA6+$H{-`WSR-
^LkH+anb2@(@7wBwmu*S;%l~~jHJwwVPHZtmhh$$?V$;*7M9y6m|#&|SijMr=Q=fB}z7~SK0F06l-Ixw+q<ZRilP|x`-
(OvV3neTTDV)ya)YkV1*Y!D0SKCV@ZblG%v-T98T$gnATrkOJA^<eLj^PzYcKl0NRkFBg})pl-
}zQzFmzN239w_jj~Z|djb+;gTqM}APwevfsFSIlSUPq1}F7^T-r{$MbNE;}Mn-sb`9&&b5x{xtS#Mtm@^@@%g$Oe<pbCV|!pM7#m
=8#9I^PWP)Ab#dnhWc?8zPitl{?r7h{wM1?^R9hggy5RacWpA!taJ3@SF)Q|Ky1(|7`TVLY=uJ!~dB5wfpk!o+Psg>0u-
G>`{J0h$Ezv#nhN=3giSCM!<Ap8k`pvi!81@IuU;i?`XpRS{1-Y3^GQ#$gW50^G-
QgeV?iulP8UGw{M3*eKm)Kj3H&gD4mZ|OPZSQ5AV@}k}t9*Sa<6q0zZ^wJVYnb~f9`~$q%SfiD>({|_H;s5YI!PN=$1}`mjc}dJd
d;1Q!5x!%q#OJo@m3o9z8V|tsA+n>AEhymz-FfmZg#$$KFvOuGX?`rDI0on&Qfl>dft+?Wczwte7^lJ|G)nCe>H;LOnFP<xo6FO#
DMAtcl;&dS3BUd*yFu!YVnSpO+~(c-
itpAR{Id0xaFL6wWB8LLzO$D=giJt<fCu0=gU0jmSC$CUwIwX`!$Af{0;1`#Qt8}$i!>>iWq95v3h|M`qlpObucE*Qgs(NS)ATzx
ISq25MWd<7?s9Qe1h~Icm=XAYp#K8>7N)spM$s?&Z-RZc*wWt9I-
Ry@ELq9FKu^?njIahc0w2be|=~Sh~ET1OUT^s(2Lidye6oxc<L{}ds1`9UZ<Dq)ym$-
n_>f$&2XJZe%u*p$D;2dryDu9Ll4Z9#GEV3%^0>ucQhMq(ecOIzjqJ3zhS}!Mi1|X{9T%UoA`xb?*aGBRCM>NtN}S*M8^H?if1EY
Akzw-UrWgAIut*CC%XTi@u2mAIcl7CV47cw%*!(hKSYjKjJa)Q|6N)%<Ie51@>%9V<~qpje$MWGLkz)#-
<TS#yU$HM>ixaOoBqdifzS8rw<oZ3W@p5k%DKYxcb#VpnekPyd!=*Ry3CiHhv=4sjz^!bay}-nCClirwu|o5sGdcJ{Qb-
6@{9>s34`Lh&K={8#P*KTl@wUc&D#9-9{L^apLfl{&eN0hdL?VQZy0%?PKfUTP5>~9>zM0{)%Vh-
p9Ld7YAevSljD*7Im~Eo0QDE>wh`S!JLf*XU)4bW{=Pb<cs%WQKfU_xdnw;d;(B6MqI;iFPY6aRVtwUZ4?34u&otldIacUP#6$hX
Jo;@kPv*C0N5;P&r*n|=FV|S-
#&IT<9|7=Va?kyPaoybe%ef$H*w<_GAKx#W4r(^<Hy>@iKb4*2?~c>K$>um#a+bbN2dm%R^KSkAZNGqN5RAINTfbY`|F?Vk8PU&{
?@8HBpY@EYpypuoyLtE**_}d1I|i=^-Lv@*<##o~JA&gterxWxy5Ilo0Q~5kv=c%l!YCzVY0(58P;_>0*6Kf3htBg$yOOVV-Tcqq
0vM2o-
<R9HwI}Cby_Q~YChFJlj7?r|xUn4h4BRREvDje1P)vzU;QYtfIxspXv32tQ?<M$eL*fTGzjCG#uiP!CP7U+#UYI()Wa8`09PYK=y
6e33duLDPgIK{Rr{iz?i0OSdXMxvnTZdk7et99*G{ysckJg(tM%`mxac+mpJ4Ev+c4wWriNdd`kp<X+=Kf)Qc)ZlPSJ9COF^YA%(
ao{0rk;t;{+;*}dwkxlXT1GOCY6{k)5!w+t=ijxX}N}L%{)#@=DFg-zhy2t)1S-
K>3K0e{46`TuP6Tw&1d1yr_u4}+S@#Dw1d34#>I1a78rbEJzA^M`uioeKM!Ar`}HI}+8KGB|Lo3xygxPfawdMt_go8+G4pxhM|0W
Q$2Lm25Zx<Uv-wZf_B_99juU5GYv+lKntA-
V{yxS9t}nHH^LYa`l?EsJ$Tk>tPU4>(G5(KQH<fEH*74eS<wG3buV4AjZr(4AHioBR|CVI>tR%<OJd6hw@efosBN^>R^4Rx&HL<U
g{;J+H-(B~;ZuzL!^-
g&&`gh;U$K#4w){VS$osULX`+l`=hK28!Id)|ap%#eqcUMPa^gvQxSTD}lNjm%ey|o_@OOn9N#e2rcM7yM2$777yFfoVj>4*1p{?
RU<PW55@46`S74kJ1KIcTaK7R=6#iwxoUdtI;De41D*ov&zKM2=Udyv!fv_h+y5eY!~fcQ15YnV)~WB|m@pDLy0EF6&#$J+FzedP
9Q`=_c;E!QON85A0Fi?=r5`e^W<v*53_2HZ9-
XjP;mL)MayBjBZZUAI;5tkM?hA$e{e~Jdm%;*baDhSN2Haxp`SPuF0iVDZX!{lMd1P`N6GSw@={=yIRLmCH?+%0`E`=T@CIqbgZc
l&p+zb)5hz_9v{k>VvNm$J#~e9k~8~a8_qeOhD}_~yX>@dPRil_XIFIm>Ho6#X3eQ9O}pTK`EGZ|Ig&7InT|LYMj%FEGYP>>2Vw>
>*kCjK`pze-N-7EA<-
Pa&b)SytixpmgR4P?v<(y9*3ij&xJ;Iz(^?EnPY(Q=DZDN&)zap<WJPik;Hgz;${4klnJUNj4e+Yn{TB^^WOTJ!J%r1XJ?J8`{IJ
X#fQ)(?q?#jB=?|5*eZwyiAK=v2UQT<Nu@E>1ajFZ;gE6DYhV|B?!qxEPeeS%B)J2H4O?-
6t=|5hhmqR6%baETz_xN}T$>~Lmp?)Z*+cUe;r{(%nV+Mw<;G$z;Z_joYe*9PGy&2_^*TtOr8e9L*SS3dtv_-Vqz?!o&5kBQ{Edv
s~8bVh{SsU~aVBKf={Icf<EP~RHSn)UbeY}_aJn0cZb%l+`TcD})ne$NNu-
T3{Dc0@0_K7jMvA>JV5t;oGpdDM@tS3E10)2TefAL=4^^wu42YXe?G;PS~lYkdv*{p0fxV^L{*3$gU2dTt>xU+etLbWCd#*vEpq3
b%}hDdz^AkG{Xs+RN+OzbDt@M`OTeB*Xqq%q>C3IxVL5EY3I6_Ab&fXb$l6DxD_~I#Hw(1|{)M#Lth7n{jOnwD+w-
R^$8H`{X9BqrJT~uE&F*<!{&a5Uh?Ludyut#QthJu%uUk+ZAk`*xrfH)2BL5BhuA$|InDv&(q=6O4)X+3w_^C=-
!Ya%xlX+e;EOrOvD}xJx>Nc6Hx~v{jG>ODgLa@b8;=laSGs1eIKXzBpc}K?!E1U@<Hz(^NypY%e?Fr|7i>)PK%~zx2~*fD;?{D&i
2PxoNx965`R~=le|WBrciXzQ@q@9BYhBiEcLl<eRF;m|M#GC_uiDfa*cSm;<a+_dH1bP=QMN+{hQ9y<=lPNS(SeHSFkxB=wCrS<J
F3<?cegB^qf!9f7JW^&eVm)T#ssu##YU7pA$47@@AAyO3(Xnd&A%I`rg}s?37#CdX;sgS^9hS*h(i*^xMwRu@(l+A+`<t_OY?86(
oOtZ}{yGWji)WX9@h5#BZ=?AoIyqIyQEl)1;KV*S$u+|JLG65p6LqDqYmOgD-
t#ob_9@uQzed6SjdmixrRfO6@(cPi!MMZtZvE`yrO4f8XrYekb#!#Q6dSmFhYux~`m2%e&X^J2X~{YlG}KVRJJNg^Z?mIdG?{*F?
7yorkDc33pgJB3A9L_Q|n#q|eY?8(Z$y_0u_CN#-7t^CEr;-
bi}hKNt@v{ut}MQFT8s&!3Dj6!)Z_fBAk*Dm7jM(W&td*H($P?5t;`zr&uVY(M4Kw3jh&Lnp{moA!=$`-
*u^>1&VI3fGou(b^FG9~%be646;W8lZ>QWQPjr3+)KMVREevdhb<}-z}+&|9l;o27fw_tT~wfXbvUp-Qk9{&}jIhWgl)4-
?5WAZu$(gRzzFf3wX*kd;N=r%(#Pn1}0x4Lxy0T=fkaYi*%(e@PIG!|HC`~By35|*AnSIGTyLkbnoOyl79^}d!cuN|7Q#T59weZ#
B&b1jx&J|&5C?LTj2w8KN{CGrrlzB7pL%%r!8y(np4up3;l+1k2Ra266xd1yS3dJcfK`@<>wYk7v}C9^8edAKkT*~@n5x$)3vF`d
V~xIme)DXPtkO}ZCckG{ZQ8%X}Vrg21IsQQtzw8dLQ<F3jf}q|6Ah;)*sjFj+Z!_QHAe?P0edXa_hotPkQFP4Eg3<u@B5W{9#;lC
qI%7nc`pN!*_Fqo)jqkG;?g@(VVY$bGDLv4D`qySSn|l+eLIYxgY0tH;%%wtS0D%I~4+(y2&(iDBS6#=pqEH3TaF5v*rIscfS3@G
P3()-91b9xkS9GlC-BrX?tq$LwjnV*;D>8b*}IE3)gT+dz<v<FJJ)%J1>;$E%^27qF)D|`3*fi+$Z7pxuc=>9SuFEmxudo{yQ3%U
77F4wH}Q-_cHx;(5slgDVv^aUFpp8?=ihdc`&*29}NfP`|q~3gzZrqjGpJVvzu2hIv-oU4JMhsql6Dt*)>v5ylp3-tN$tZ-
(iREn&r0SbNL<nSuLiiU!yC&`w?AVW4g}pSJ67*JrlO5e|b*jIqYLSei+*TmHH}0FOPhuN5mA;J|vZ|sL7dvtk(;t*Coe@^s}dYz
o22V%^vWK+Cj7Dh2J~E%VoZ?8v3XwW*NC{qVI)u_x-MEFWEPXm{DxQZZd7U>5AhUaa|Y9kNH+8eI3a<tw{fny>3XZw^KAVyz{pu?
83+{W<EqZ1k)bbh4k)b%oE@IIEKJ9Wgqw8H`CJd`E^ZajPGxMG{hYKr@P)m_txk*oJGHt@Y_bykJLV7#~A*o3s|WfiPiZcV?>bIM
q?m(d}5zOZN1V@1TP~#v3j^Km&|=(KMP|&aE*4Y3_8uD<|v1bhK#eS^0LCyr{66Oed}pIvoFA1-
0I!H#}(k)Ov7O7eIbtt^<?A0CC@oh4xLHH_AGk9{-
k?xUlsoGU`x;D&f%A3FsN^aJ>yyvXI1bBTjhm?>+!%7{V#mfd9V&B{51*sifURS`jRr~HPYFlIOsu)En?TvoKybsE%CJ1x6;esqQ
&0ocx^&H5wB_(PX~?#MK)Mb&aHNN>+@LfFI?sSe-
@i0xs~uq49dDs!g}jQ=XS|@qWmpW_gtH=uh!FFEVEa}DJ7$0o1tWCI0@=K%};fHqW>#??>+4s<);(zL&Op8<)7_<*Bxd#4a1~T1F
h<Dsg?VHuF1Z>WyQME`kvZX#BzvV>M@`L@DzfzLHhLb<#k=VJCDN^bh%B$qqThO^w^iIv0bG*#J<o~6SY6R6gD+*p#789=Z)jZ?~
TgS2YR^$t0SLb?RSi`4`A1JFQ3fwaz<LWTDjej?Z27SD~4;5<@7%6FQoSsJVfb3wQI9dyWb~SCpxh5(<E)gYn+yoQ`SEf-
$?2!v`+f|G7Y@`H`2hjGB07zC)V%o`LtdIT0i<*E(jhf^)5d#cgVmjnN0iX>N0udvc10lYOIR=sr7uKGa63p;y$p<FU}tw6ioQ9X
&&Z;<^lYVnzNkKnF394{YtC4oVhFG3Y^>lu=~+r9rbYHx)W$e<in1Zr1Nbg&%XMbrv<S7i6@Kydvvexvv=uzVLQA7s|mHGz`&mZG
uUSw*F5^V&DftV@YtH1<C%!pBOmwdu3{c6bsNxub<bbVORiPkU7mG4r`9w1dQG4FTRgaBD}8|IOW_Sl{wZpsSr-s-NuT5LbWe&$?
-rK~{o$f`o}1DWTzR%?KDvy5uM-
S!SvmpgU=G0UDGaaY_n@cqcvt7~WN&#_jnA*M_<V}@U|hBbQr{DuoKG3Nik|^{C>l@d9J5lHbkd8!7?QuK{0wOqBKHA2NbR9Z-
yKNDk3PRzGLJ+0eQ5r?c4}`rv^TWIhfaJCUDHm<(3D&vS=zA^HpqeF6IrsR3R^extgcgMHA{bfl6>R|G=OzV@vJ8|))ScrE8C9Nj
n_I!XYB-?#q@d6-o18I-
=}SXDe00)If}VG;F;I&cxE(L!|lpvb2s%(B0e9>IQ%ALWI~oy+ZT18jMs7;d#d@reloX6SKUdUoQUagF42VhU`hW(If^s)NWLWb0
sYqJ_!{%tH=<d^Ym>Y+>XTM}p8+p|d#lvmX)TanxfpgYt6F7xkX_|(wQ2|WRT(;H67wPQ87f=*KJR5oW2e7c4Od~p&KMDYtPQ5mb
6v;k83owDaSl{A&r$0pbBNf^rnAI$W&e6ayeq{+CyIyeA|CqaoC|wpr=9U#_W3UJ`DUBlK3?V7-
l?;nJP*TfZD4<0R_EIKBcJVM@mcgjI;;|Uva)Z#^An(7+YkH%!_|fM?@sS|pcmAV`VaJyKk=UG5PW1w`=-t-
ozn?=$^HH&_b|@oShMcYK+R98UxMC~m@#4zFT@%J^sb020E6$YH!u3)Ch@?@zIwjPxkU{Za%eO1W>M2ri|nCYXF1%oRc>Mw(~z`>
Ys<Yga<lkM@6nrxYvf8V&u@eC^IQMCXo&N9h-z<8>yoNbdfT8@rJkRVZZKV`nk}u)5&Dv-TMEUwM;%^aGqOb=1Jch<Zzc06>LDk{
2YVMagZn-7ghuytYIL6#HAnS@WUOQK*f=xZ2kI<=<<}O^$msXno-q#LQ`FlGbvXT~PKf(sfggR&x(e$|)ECk3q14Sp-
i*X4&f=YE|6XIexc_dG^v__tt{rCk9Qd~j)|2xdUo-t-yvOL*vg)7@73%di3$^FG$I2#F_Lra^(-qft;=Ib0_^Zaq$eYxD&x-
jk1x>|rIU^>|d7ej(vk2a^A6S>^yn0FH6)t4{$NnJJ;iTgI?}2^cd(!?wJ%32AUykEL947-^-{%8Vj6z@!FRzvX+W#GN*&m<E^-
b>O<Ytx!*7==eBVx86foDj)wMFtJ#q(kxAg@s}XI!WA%k3xc^&m%B)ik;pxxq|F;DKDDsA?@$P2eEvFBbRzlemn-fw>x0$_4lOj2
?0vlVuzX`)}k0t@m6jH}nc0Z|JQ}wzh8_zs6VYM>!wg%q8)Q5BTdFrTPcQ1FnlJa(eXML?m-
gaepEMxJ*1|jX$4HbUpXXgI^Fh%IGgf`+0J=$78Kb`Yp$1$mZwuULyVnztV5?;|fZq@Ym_Q%c;-
MyQjZ4u5S1F>e^4tlSSU1szp`!>)u?|u*P{ti8wH?U9D%BMDK3G9~S3s;yUKz4`dzx*5q@~boY>VbOi6<^T=nYB<m@13AvzjR;CY
}4arLilCBkft1<5N0PXiq*6&rpXYTTbwoayBPMn4F`(*d>kOv`W=s~>!$-P=(YM;qAG-
4hS^N$BQxU+0#_>yT3Z0qT{8k5zTXyJ^0<yn00<E=+J+Ku_#$9+6G<s0KXljBEZPjc)y=6$3meT=VKE>vX4I?IMSFFVCcF6%$Xm^
+7QSTM)kA3no6M)oj#Y2)i3V}u+ZjAK0Yb7G8`4_+sTAzablJbw0M^&l?y6MmlbxhkD#uj!}aTt&S1aFqKk<NAx#`{?rFh&m4J70
ZY5T^#mB*Xsq(Ssgw|CzZ6`*7Dc*{6&5UlDkJGdmEOKoI^U-rP6-
9Kk?d<Eri}i=0{>}6FH*UKFC1kfTVNBNA_jY)a=fzxn*9T%2(y@?d5&lXm=rbGUVZrd%yi@zNxtHzNxPb)148o%{S*l(U$s~sr!?
?!h9*)*Fm&=`9?=;Cu5fB{CcTV3LH?b6U&WB-yhp|`QN7~Ke$5nh2OcQ{D4f~BwLPer6TDd=f7CjvmeEb5kD9B3Bs?RtnnEAOczV
!<!dtRB<5iJ72G{PwxP88%2aGP^Nd8gFwRLcsx>&DMc$UM#d?-W_DOl)A$`H^p32Qz`RuQUNn1+Fpg>-
$>|Ei)f0%>Kz9+Z$a&}Af&pvHnJMvmpLd(y22kFmBU3Z_Wf_b7xAlV%jdM;0HPc&EBcd}D}ne?_X7O;UPw|oz=zR{}qJPHfPN$xD
LWXgrpXfR!p&hz0SCy#p})`_pN?X#G&tenvL67Q*c$7a>LA>KG9+h!`T{mh_5&$QXLQT~#LJx;V72WjsZk*`Rt7x8`dotae+lJ>)
h+=RT?(|_cDU_Y;w>3<;oVXDdhA?GtH-
^5AOyjflt2>bWn=aTiZbIF*emhvq+lef3feV_}p)44bq@uPF$jd(2AefCTf>zSg>oUXrcO*?7>s*`kWz-
=@@K65!0kJD<`={~ydD;RjYA;ztU+(Jd`BIk0*IX{2O@j>oQ@=Pz{Grc`$^Z2Tv@h4B#zz&zZUu2Wj?C1Ad)q}przD-eI1pE)+0J
o)Ipm3d*_KSJx<>dNwX6)jdcpt{nNaYaGGuT&h&dxbO4D$Lo=S1R2iStP7P3HjXWg=f#&k@F6JY0(%&gg@+#5y9M`1-
wW6xFIBUt^H2r79nl%xI!#>`&ekysQ+(*S6Ea<ru}Q2AAcGa}KzFk?1d*JE1oDGVgxRtJv4ORdrgzXU8~;k9f`hmOSJ?k>6MT&*%
4@AD-zXf3aeEm2)_xas#t?M=C!U^{eOabc6pl>9sVjc&nM;+K>EU!uL9~3PiKCUg#a_yXfP7iu$$ZPQ-
7_(>&?Fgl_@*%`vKjW$Y#A2E0GSCUm?c(IYlwKjjqod|l+~3crD#KN!ymdgd}5#<AY}yg(6;{a&AQzRTC*c%GZcEm3jS0d$r}I^y
4=@9%TWfhXQgoB`NLTaumZ|9!O#&TaouUNo<1Ow-t#zok27*9BzfcY&^|Q(Ck3Vz>=IX-@gpx-IIH{knx(<-i&)M9-
FFzlBsSoWKg&BJP>WecvsPs^1vV$1%8GBFvD+c6mtY`S-
Py)x{y^e=m_v6Xlg?`!TaOhuM{$fx3a~VLwKFc3gLNiF2vHt?$xuoa3__RO(-(dv0(&{8-
KEA}!<JgUWLufrCQ!(LHuaGFB>V5ig17Vqc!p`-rsyFB!@CknA*?WvAN-
3*FwPGjAJSy%*alnf^81&XqOHw`iStZ$jkh(levJ8}H-F<}k0G@os;K{kq?awEYJgAnwy4<SO?y&!G+zehp(WqH~P+klQ;Kpj-
B@8^$jbm~5o)poeVbe3CH}V1Uy9!%xNlj{KDTez48ICcBQ*@7r-qRrxBrQBCCEp~Y?DU1hv-eEYdx-RnKnsZr0;6SXXtkL=ovsJ=
XsZ8EMvw6aLlx8OY+*6~Ptg<8?1UwwdlG!J#ez_3Sc$bRgdK72kKQEfq7w;$&n>Db5#nZxTV`bhx8dlB?Z_1>S&tqI)5g@~auW-
{qSZ2M>RSyX$KkFW{`z>L)Q<?==LFr7Wb-d>m<6Eeh4zHjWSe97`*p5FY8UVjAs3>tfqJo-4!)>9&Un_2gAVt((7+zP?-
P%phvyqoCi^wF#kJz2-(dC8gF%YH_*1dLeBaa;-2z9@fnA?rM~qn?tRg(rJTrg<{=V+fyt|NPnLE{z8F-)@-
!^ngm8Wqkmg(^C0Fa*_T2j5#Rc2@SHjW<z@R@c!Nd`ZYDGF7Dq?uBX)q_&_9ce9QO>y5&U!d5d2DgdE<c-
#++TU`^7ySIPyFq5G)bu={+?$O(%v7rlZZF&CqA{P<jEVz#7n<YWC{^IfidI;Q@IdI8d*hds>?zdC(ixBDNddkgRCmHtrohP)Aj=
4_67asDaSGw9c4)E`0@PSnXEM?3wQ#(C_^Or1N#NPCwX&RP0B#6Q@+qGqyY8$@H~iD>xNu$YEET#g|UZFi4EXHVCrEqzL*nof@&M
4tt+#XelE-ZMzs#&%Ymq<n1B^O^%g)GT9+M2+a-
)JViKmKNUs+u9=SIguZY{R?NZ$Cf7<n?8vep~rsQWSvqwQKQ7`A@oI68+1}NN8jvC;oExAN3|Nz86DE^I9C)nsOaJ595eaQO7Rcy
Ba(4lU~qSs2a$|gbYVYNJG1fiWv|&4k*|aOd*a%I#D)!~PX5F1>U;{A&x@1W4QIrg5F=f5EQk1cIi?AVV^Cj>%5f>LS=P$aCFD#)
@F$X)Si{XjeuX`y=daN-
6m<XA70;Z|+{HXVlZ9I|=PsMj?agO;{zb%kt=1fT6LWj(zMLAR`mJ%R$8@zN86oEN)v%X*4_%Y|J;TPLb(+J*3M}(599(X(Zz1JN
Sp8$0s{FTYs_*q`=9$yAX*5x{pvA84bF2P0t1bK|zD@A6ir9Pfu|PgHVw(O=<VcO2XV@o~<|=<9Su5%2M0;I0FjlvsP4Kfsy?$Nz
nNs-QN_Jq(S8Mb9=DWYgUA*@xgU{V#AB<6hk@k~R%9(zWJ6^WkWZ<-
9*t&@t#>mdqKU?4N!NhyAj66P1ZW*!Yhx|R0uYVvmNAl+5Kgi$rQ^qiweu9@t9Kt>EAdz=a(lIv>d*1wG{x5h}g8zT~YyNM4!~d&
A;Fh89pc!zF)lN9dA*Z=`RCQs*$0I*!qkLEnt-@+dzq?(LGl<>~WFLG@wlcp4_y)vR?{Z~R{m%azc--Ic8%3BeR%U)ick}<4-
Y3t~3cbjZwfITj`ae5s4|RfX>I6F^gQm2%E#zVTihPMX)P#^tkA4AuZGqnCW0Je*OW0tWg7p2~&`9K40oN08K_T<mmJD(u&|FCTn
ETV!Dupf4jKr;NpOkL~`XT9w&$H_J@OphA8C^tAv?YA`TCYwXXC`H8CN8dsJ^cY&_d9&z;XlMXR(7timFavO$v)dmD~li4LiD~dE
>UI<Q47ArU7vG^f>LG<5&b@Sj8~M%^~l63itP5ORk%)a?HD68A=58+=R%J|K9uW~ADoR8UdgOvN*OI|9f3!c!o7fx@u9r`&M$d-
;Ad-VIoiB08S*d-d%1s{*_k*JSw6^Ph7YolDgVUvX0zH)<bm-sVMEwaZI3xzA)ePi2KJvZ6A*tH*_WqAFQsEtwK^ifi#Et%nPy{T
i1Tv2<nHm_?%yZVU)sHo*G7K6>M-
S#?H|*4(W&RKOrbeOePyQ)Yxdj6mX0rJlkSx>p<7ySyXn`2&V9odf8YG!4={SP9DH$p*#E;kHkCg=8eGBvHP76qqA2<q0Jq^<`~W
{g&8W<CRqp{m7xe5W(o4e$(K_m;hm24BqK|#je0GRk(z-gESy$pF`**mhm7dd?_cu<t>n#c-
)3)_Z$L=|WR=c0?`$nhUxfz94&!z7#<@V+>@AaKm&nb}pHKFT=MtwDMJLS6T8)k9fJYQU=;0&CXzgnDQGTipcV!UoYKks<U_M823
QooJ19?pi4ANJz#)-
x*|uh8!qd58Ad>6`7yhc<(~ST3VC2zvIY7_8*EXA$S9iZjOXcIfF<#^mN2f%Nb2k&J!O|6>Awwdl+GTlD^LjuY!y>)BDf`B869b3
P^=sqGaG<J{$W<`h2Wh^Gl&r+Da5d)7hj<!(4IPs6V4QBrk3Q+tJe7Z&=~Dn6+ByNhv+d+bl0MY&i{x^FzM`&@^E`i*`|WAAFTu{
g}Dm(RD7o@@1z=_luy4B02anrxl4-cB+y;93rvLzEAu&T-2O=-%cU7|#y+n-
*OA=^W{Lc2>UX%kS~+@=10=w$CYg$Kvv>?*!xS;j>|#rp-#NFhlPw=^xa2!LXZ-
k)Us52JWr)k7Uu2Yc|l|D!Ipt3CZEqcZVTz1=HWHPyEh^<u-
CJ_wVxU+La5VE$NHac|T!ZkF_+HVytpz&Y&1G491>8GGDDzh&lXL^f0i(DcSMy9C_UDdFjkM9sK(>Bw5m;aXNTjW{fHJ5%QcCW8a
mrqV&7Q=W|+l*5jJLWgb6zyB?vBqSqYG(X{F&_N=jrdKsbT4d#wo8>yo*k6jVZHA&WRZ2~YZ)H&zpZk^+FfSw4X|8|QCmpT0m<|)
iWxTfHOwLQ)J^McON!VRBJtzPSyK7W9()ANimzuR<=*gVNv#9UaH9w9fbQjmUiRd=q%JtIAx&VSWAp}rg#^<&X9w2d5rcK6UgeR#
LGm;J=#wWPz3*QlG?Kaba_Y2dzc@6Eyf?8h;J1I@opdgeR$*hJ_w$bmH{Hm?=0(U7t6y=y(^E=IynchGB)kee6rT$0tJ!3h18NJf
$^d5wCt#Id1Gj6J0Bu7;=aG<lBR-RQghMdxk8_y1?UMt|Sk(pmiN<v+#ervj}>R;`21hu&%Ji0AS8{T{Ef^0_aN-QYthnFM^3%Oh
TQzaHDe`mKNHH>~}8uztuF56l;P;ES7VzW5z4!Q4uM55HRX@`QAmLK}Xp2><Wpo4oVW$6Mt|=A56tTZi+Tsz-
}?(Q*=^zu`Tv9B*5QsX+%c-
Uf8NeL5%cFMhz6*CzeHeQH!T1=_#=>2|UHdw%b%obB(%8V+hP|3&^A=$Ux$8*C1opYCZnTxa=b^q!LY(|BD>@>@BMtaa7-
DSYk0cxAr3PBuTy<PVjIKR`zjc6RkroM-
AwFMGi!M4p_qW8lk7oM$!1N9Q-jhyMF#@{hU(a$xD)k*@Ln_jC>SPrAk38H&$GxzP5Q{y)Z{@%t{%0=;4rG2x%d?MCXi#sKw-
ZeemgT~gRCV(-JG+<r(S;ScF!@xT7pfBhf-br^q)x5xjnKJIt_^?&{sFDMs0m`mRpEr)RGt!lq&CHIUXwc3W8re167{i3ygk>5S>
XHFuw&ouG+mIT?n+r@olLw*+qyV0BkFez58Ju!w2?y0R`K3}^vfR?N#TN0|icN5>2zoMjc@oy!bb%~zuuKN~$x2rEnh%W=D(8KqF
C~9Y(V~+t*XuR6$b@gJtb}^TiRm;ZQ`gy+Ju35=z7l~_W9;wfAEL(kUr#=r;pBKr`>zCB$)OhREc<a=7>(qF+)Ofelc(>Gex72vI
<alI=r9RhEpWCU=!_?>0c)iqksr756)~}UXzgBAfTB-GGrPi;NTEA9m{aUH@Yo*q&m0G`6YW-TN^=qZp?=`i4uc`HWO|9Q+YW-eQ
>-
U;kzt`0Iy{6XhHMM@PY5JpcCFp%2>Aie*`Hc6U<axNbr8G^ySm}FS?bJP~dAhywHFeLWb$3tttdyTp_gvldJ?Zn(s~PEgTIu&mpP
8PUUW41+8l=xn&rPqvExiWmvqQWgy#_|>?w<4-
w9{)~rq`f#$AkLmH89g_(7L08p<07Rt!gk2CMEvtn=V~f{4K|^#Jad@TuaPf`<(jyHTiqaO@B^apG%FGOO2OHjrSzRtHqyJ$<M9S
@2%ADugTx@Zu)cb`h04<d}_RWa=hBvO@Ce`Ketl9w^F~S#=E%b&&lgAsqrqU@h++Hu5S8s^7?CPylZN_YihikoBo`<{+1f=mKyJt
8qaXkpOe=csqu`|ct&bGd3MV2=T-
8v7_S_k0a;W=MsLoyS_u4pOs;f|a}?*Mw7<Nr>0FhFme%E8t={BFGX0m^+ncTH`SvP)&oxW!v-
+LRnEKsvqu&?N?<6DC@5FmwwEt`0ueI;j@%Jt5`j&QmOS_(AApU=S-
J;lUV&S>&`hddMCo!M$uaSMekgUOV7ru`4JHD=m>mU=N>#lMx@;X<)&WNvz_JHR>e23<t-
ks=3t=(;?=4rUm?|my;yZBvm@!BqoXzk*)h1`n&uYbSRzP~NB^@_jO_K4=$*4N8Otk+s!ubRGI*Tj0Q_4U%PbFYc@TBp~m9j{mPz
BMCWuV~Ij{CnSs*DLxx7q9oiiq~tXt(W$H{rk1{|9F2OtF-mf{x9B7t=CmwuU3M-
+WLAK`g*kz^rc_t>em^qJNjBg>lL5PT6{Kd(K#?;`sv4KbG?YyE2gifc)c{*DQPsNf4|ngziBk3UEk8Km(Nt|^`x)YYht|?`g%R-
>-
CygFa0`Kzs`8QTd!ffUh#Rf;`OS<^cA1SYrJ03zUN|IHo3;@6|HwZ9>08vuPtlOCB3Vp{XhQR)V?>h@8vUVVtoWXiudkqEbYC|E&
crUwCmP2{kofeT`L}MWv_};)}6NA4S<-k0qA;+f=;t=8^PJL?XbN%fX!JV-
9hRpG?%k`WjzZ#^~U4y@9p?^y2o$FhWN*7H(4FVVg7#{u4IbWR<)I$BR=82f~~`(g8WSL3)nKkpTj<I;5eV@ufe_MZS)uGFB)ZM=
w6FGnyToZRqCsr^s>e@!vDH8x=#%|L@q!v1YXQ|aK5WQ8?VjR#;yF<TaVPj>&w2UaI#RJ-
5Xv7_Eii1c=(FffrYvc`0G32gw68e(l?$scdiGF+itPzua+3|fV`uCp36CQz&!14G=JRk7F>(y`KrzD@;rA6L#~Ij!d);Zi@G=(U
)9z3R^ju|E4<F_O{1&T)wNN>whL*^JWJF}6-
{7G&phri#<g)13w=V7&qUjttHY<ioC0g88XCTZcc8g%pTs@(a?~8e^`&tg>C<7(*XN(HzCF5cUY$PE`u(D{=tQ-
A)^RamY#?tov%(MFQ@^vE(>n3@an0ZR+uD2{=YV5#UW`{oqJvHWYc^hOIBz%D?hzA;;*zw-XWuF>Mqd7Ra}X}$vCoZ(Q$XG(=lvt
cmGfSC51FP;fkk^F{7>g8YM8B|jL}4X#az69;Z68B7gx1^lkM`$U)L7RYjM?(^C7yp`4+IL3b%%hd+W40h$kRllHLLJM`mH8z4J$
NP%gMzde3SR?{lH`I@;UK=ZNMyez>nVBmKo3bJ=#D)xOgFm(w)PxJ~a|4r%YdrQJN^Mbi7#s`Y(fJ|R9lcWqj?Rj~_vr$(9nU5gI
A&r<pB1fErRRP|E9TAY>U%R%J3m%TaB$+5Q*dxo{?hfjNV+dedN82@D-
@VTpR=v;4Vz`sDgUF8D2V2;BmUu4s#XIzV0cCVG|^O1~u1?w}Od2TKazIdjf&!#W?5iy;MoV*(P==zuETIo!5<(((jC?@oKWYa!W
4Wi-Jd{jM0^Ni@dM0@Eyf7I+}+QVmh-k!Kvt-
+XgUD+EPzGolxT_QKD2|uh~yfjsQOQmp}q4%S_CRlsN@u0@Bx8BRXVQ*W<q2IdIoZ^+v<a+EEmqBSSeaqY*d@k~%I&<WAj|P`5jl
G^=&4?cHcepDbYh`mg9y}F#cD~i<?R9^vxMyQvKU!GZL@zAMJC0WQR~NJ(#-Ke%|MK{nK62&D=g)pv*2leore{gtF7MBH1zx-
7dbwe)%zGL5?mjuMIA^w2Ir6oWt@Amu`uk>giF}fU%Q^4+V+|OSi*#PAoIh&CIL=r86gVzN)XJYG)$-
o8H;0;i#9Z__o_XFDup>#Ft%~oAk7lX3;vRhG9eu;;@1+S}^uVOE9VTKPf{s!+=;B@IY&ai$fAuHtPJ35H4j`_7`SyB26YVSJKfb
=4=-%vWXs?2;7b368UA=^~ev7vrt*3on)N?AAlw+&6*}z-
{)_K=xKUiP$gfYIFL=$42UAfLQ5BvEGrfGV;Cxav6$LC=pR^K8sboeRPZA0sB$(#}J0ZY8U8^3>-
u~MuWozYq;8E=v_dt;ha<C@2_uRkwd13~{gm-hWhtwDU&hzE@a&Q9W0o`YPA_-bg4x|2i3GdDry`KX>bsw@xK3)Fo!qW1&MqDC-
!ZepC;HNwf%u}WnuxvkS_I3XGS))o8&Jt*#Jtxa<oinAlvB&OHRulx9BxTSmUzt^7ExETxNPXNai=b{hn%+<@@<(#25f7hV3C7p!
kgj(0)M()){tZ$KP2uVFWFyB;r^>R-OBcJ3$u8eoYv-Nj(o7;Ri8npMghIsb^`a#|7e9`A4(a5h_IUkbzT?VAHj4aaUviIvct~~R
35xf#u0VL~k<$M0PtusF(UaFs|H83!SgDLmPBYG7fB!p#1e}LZSu85W@g&F<5rDW$v2N;PNX8_@yky+s9@wzJ7p*bc#-(E=9c-
hmOu+H5^J9`az-Xwb(EZ;U6?}m4nV4dmg*Y=8*LHD%&Y5FvVzBl)P;ZnUU>EGOiek*j)lj`ThIbV>eq`OYNLLYK==66VkeZG+XDD
`nuqw$P+?Qk!z;{~+R(AVcm>tHV~kOOkQppiq8Pq_=PQV4-
XJFNoOiOia9f%eHGy)2%yz%<{8Gb8Ma*OBj`uQzlg(*1zPN&H9Y5d+5iPTLC^>)OYf{vOd<@%mSXyiasS-dV4rvqJ9;eKF!ez=DE
|B=c-
BU2)u6{g&o^n|bP8wVL&>pweEn!@`#M=rzbqZ?(#ks9P7hiO|tdqh0k3(yLxc&xVZOr|kgXBPZ7>&STG_xAy9R+$%pNWO%GsoYnr
dSf*?AJ*r&3ATMyX-BlL9qB+|4&x><4blIW!FY>q$&tE*$83NX4gr38D^pbtucrX;aknA2o>*5)`N3vP*4A@Ay%jX<(cj~iwCI8H
PllY~yA-
;wy@Ca#Fz&?oVMK{G)VxGd+(Rht2#wH!Q%l79tb1CK?@EBV6<%;>CQ)8Y!<z7eN=QPg>*KT|^x};;2pAOmbBFbk!4lH@S$2un28f
U2^sBwUAZJsCH1>?q&O_9r%O|;*o2WzY7FFd^pJ>>NHx)S_sx{_y`><%RlF|UN~CTU?*@wN&x%Fl^<Uf(KwNZymAnK*~IKiPR<Vh
qVQ<b6l%Ing5b4w>8x!%fRyvK&Ze{9<{MBRgPa`~{vt`|v5wrtm$mE%eA%ccyi(ynOSBXUa31(B(B;?fnpWa+MHz#%r^e$2u{FPB
3r|$bFlHg`?}qx^^2F>E052Oy2YPRx)v3|KePFlK<c}HROhLb$ToIVXtM#2ILzOe+@rJBJUXMj2six&;p}*KCRZx5$LPp!0(~t#g
SyqGtm(7Un8ph*Y_jfy=S@c&icb@Db}3p%nr}+Pe5j=IRzz>otmz|*m}&9Li9dTx-fD8<s3Gj*sD|>`y$vD4D9hePl>T>$QC+^^;
)n^o3f2wb$zwBe$jt}4QL2m(s^poa~j#YEY108PjqyEkBZLbS@yjldO7cdgsv}bWg%n8)`u@*D&+!dOHm&UY<uicxF-
3wOUu@jTuAy5ZY1*t@I7$PiLcm41+1nJHGtp+@G+$1FwGS;6oXDaDPOo2j`-
z??#b^^zY6>nmaB|klz5*jdRULTOO`JI@~!Qc4}`&BEBeVCVXo;@{+EWml(<|Q$ZEH_DV!QuN5~=8aW^WL{Se6(V2KRO5Lm?YOys
X0u)opV+R5JK!iN{x3rU?G{s7Rhs8Klw)+OI?PD-Cpwv|Rlinp~B^7YORVL2L3lXFo$K`w_$uDwTXNOH|-
AGgf2NvCcZ4c>#zojvbg6KgKdTZX)@k}hJkg+4Fd^F8sN;&~bJgt5WG(ROqgT49LXyfJd5{l#J|?9}sQTL4B+$oT)3=%vRPgrwi#
95imV{kVHN2EZ+^oWha+68%p6@GqLvt9vKsVRx}!%;Pt=s#bJyKgW2jf~Jr6<XmvMH=CsYVsQCt%CSkuxIiv~hY&B^@wv54ny0jr
oYOR07GA<&CHjlO{vmnrsn+kIUW1xjQS(PUVHqg;^sx{2@;D;i!S#SdQ%%})eCAxn?&k17zj|~AP?LCi?4#fuY&`da*2_xNmI>Jn
UieWH_Tzzl0kN&fcF7-}&+C$`1yHg<oC)Idre|xqChR2E%N6}HzhK>GCVbsG-
S3gh`N+T3WB*p+sOz2W)pvR)>+`STJ<5;lZ^_@tE)eI9^{7AkgS7dg#~u5IAj>m(D7|xa!nyqeBcGtV7|X9L^n|X|310RH=NwPt#
q9qYACI$b5YFO|PCwUK63H*xoR$yKYOaF{qDgRvw&<_93aT4+wbPPWXxB;CA8XF$Oj|n!`<^3(w|b`UI?EXyoykh3j+1BuyfI)`N
bDT!U6E9-P(n(aMR<Trm7xj;2~oHk4M@H7Q9@h%B9^C2zHmk=2#&@O?MKO+hZ-<sXiaRR2s;gl#A?n0;+~GlQ^Vf0c#Pp-
8WQP1MZ>s<U{^G!DYrU@ujpQset;c}{3YB4N6aJG!ki>^Bj*b8s6^$y0)i86@se<B6RDGkAyu|i228^9Td$vks*iGv$OKfOBYXM&
Rx&Ovv=l;Gbj2YSU2H)dKutxcY;r@U2iP~<08qslhAdKr)N^0a!lg>0V9+|yyWMzQoFgKui#}RAa7!sVhFk9#<cbKJ2-
kHL@S|qWw=M-
v&&59Eydz*nk%3jKoOwM4H)LOtxmg7)U+wVVd2pT6SZ5Y#qd}h5f@q==tsfmp_pdjvH4mx=XLUg=O`*zxZb%g%74tVBmgRE*&Gy$
@&ndhDdU=boT~Y_M_YiaTp5R6x@nh7g$*|#As2l;U(T(Qz3MlKz%DDJ!)&OE4S_g!)<nPDJ9I7%@$!&OISX>SXOhua;EhI4B5gjk
I5JAq3LJSNmjaEe{a~YVTRZ)2q(Y(DKktiZ{11Z{=|0)hg^zq%x{!ihG^|ZQZXmk8*4S1X-t)m-_&*vO%HqP-ps_MMbI#?cHi;c-
{)36r@5`9paS!MkiUx~*2)-
GaUu{s<7)<!6V!yTMPkM@m<jmE6$a0{%bPn435s_vfO&t8&>l;?Z=9Jfr`lQ@g#0CQ&*v*aPE1;Py`_o16FP5>2wu$e>O?^@wxrN
lpdw)5Pgimu&3{E%w0uV0PRkX4X+Sf}~poDF^NI4v1F^}TNySBCe>b-
se|`PSU>+#?m6=JClb=TQ1gYAGOw8usMW1pGj?ewf*lBZq&sju}+jg}N1e|Hrv;iPAPaLZugK$Y@FD!+7gXq2_Fn%0Id0-
zQe#v#!*=igRvmxjol1S`T}%Yj!d2i1-CsE#Hl&|Mtmry!!L}aAwl$hVOp7Mm|))a5Eh^$MiU}-
pkMDq4?t!YYh{5dVA|mJ}@TH++{il0rgby*i`-FIss1QL?-
MOXOl!Z*2<U>A9)+#+$H9DbL~Hl$NYMFx8{=zVD+_1f*;Tn%z!jKB}=URT+O^+|N4%@HJIa0oDDHHsUzx|T<3{?y8<fjt^0Cq^@j
4jNG+0KLq4xgVJ%>^`g<{MUVT>kv>vmmLidHo-
NafhQ4vu$6(qSSpCS1}h3D}Zm5h_DsHbU~&5_~VJ=*zD&nB9<zb=+Nu`87MJ%<yZVlA0wn%fcad-crC`R?~!Os{GjWzGX`U~rvsi
#Y5xTwAn`yUr$j?Rp&tCFh<~uMYqP;MM!x{;1yRw|7$4QTNNW^yb>Su^V7$EnxN|+vhs=7rO_~@A^5CdA*w1T1}xs^1flL%yl*k-
R3rbo^>aO)I2uyoaNsfi|^s_=*%{gCfY8B1faFFmc+NBb4~l>k(|IDkAk{r$!AWk@|pIu-QN@{-TuWP-
6d=7m>2$G?Vww1YU&w^2LtxMQU<Nd{VHazWBOfmzMR?z@X@Syp!s`l$0_vN{m}Id@73FQZqF<}dM7asoo(pFBkyjW>x4T^!UllOY
3`CnmUrtA5WgLo$6Y_v$4lHB%N6tPnQn7OYtmI`f!FeYHfM05)U8+#yW86eoh$GHv<|6yH#MKS;kcyE)q9(cL+7H`Ej#UwSE#hT`
rIo!b^6Wjnciy$Z8)%ha-2vur|GlO+9ymhv6iU%3J@w*^ZgTD>wKk2`^~&U=#c6C&bv;=dzp2oZ-iy9@3_9XIb*-
u#^tSVc;)(4toN)}{C<CJ{kp$LuNi9~<{7<L>y9>hb{=CZp04Q^>~0*nvA)9Q?SxHRvUMa)iBvadu1dsd++!_1)2YfmI#bcU-
2awJdy)LX6=zw@PsnJmpky@WNH&~#Vu%cpb{D%r)375I-4;y1oitR4g6uX93F>XLY84rh5OYvv<F|yHpwial&oJSRQK=kRa-wY%T
(57w`bNj;Y`l`^wC0_DzSJuhdKzEY{D{w0I{%Jlbe{6>=tiYOEcpIzaRqlE!w}eTsTH?LH>YR|FWf8i4rpNvySz&4l;JiRTV5VAn
$F%isPy;X4P-a2Ms!a7?&iL=m{|Xhk-rgP0O|H&8=dAl_1T7Hr~|l#NXPuF*>tY2FR;&X-
?5P~?sO&Hz^mnz)>VdLrqlaW97W5+&jiGiy^-
>XbeFYE?}^H1qm+`2)Se=@q8V7Ha3(@_#G}!=#k(TyL!DO%iNP+<hCSUuFXqt6Rl1}Bi$`N2Tph409kS?BhTD(q_<h}C-
SwS#VHEb3wzS&}TeY@Vbd;-J+Uo2&7BWov5bASj_wPt`-
oanvTkwzM=Og~VWB3eF)G}gSQKXJAj1yV_3`p1PE?r@lpSgX2@~5ch)=76|o?dzpYg(3-
xg2IWfA+e<T`A59$q~pC<#z}R((f>x(mpPO%4JS+a5;4ffML2#Z7DBQl}@w|Qw^q2_z+^<RaOCu@Hgm#?5s2BdBL&_@1ARsO#|31
kJhIRnJjp$SYxSEMAgJ%juzyNso)iN(jNYeF|nSshJeSz`XA|@TWWn}3Pnx$w}kAE-odw~%SrZgB>lDkgO9VMd{GA>e?@pgxz9nz
NMqDe16ZDNMYVwQ75)~DAIEmA*n6@Au1EuIRA^2}ABG+S{~te_!x%17B9Q_>G#b%{dY158efJ#iNrtPYx_lF%#j^?r@O&SoWJ$gP
NU%>lA8p)ejc}#_PoQ+`8_~dDd`3f;!wHGCVEU~a^<>y4oK-
|B*WkL?jo7|D!w;rHTf)~yG)8+DBAu&$mEkjbe#0{~NW3DS@jyT<fL<QBq?OJFXf)xw9da7Tnf<HNh*!0ae5UX$;whj%Ui)2&Pl@
&Yc*uLIZX)F3a@hPFh5l6PAN*9H2huUljVkHZl}kwLw~yBakTEs2E=zjXRTOT(nednEkzbT8Na<WxoWo=XUSu2)ngd<Mw1zpe{G#
<I`??yn!RGK<v`1x$I#4p$o}@D*eTGV&CiP#z^9t}0yr<72%hH|TVW163GjhB{I9TvIc`f8cbjDUJH#Glgq_c@K3=b_VUX&bIV=s
{63)o<pGMm_oXk4TgX>()P;E1;1Z$%q+ZzIE{MkDfxZx(aNC_uo|`V+5yhP<V-
tIsE82a4Yz*BU}!fo~alRybn0sQGu}bpJI&cW#~Ci1=zS2yX&1=>;j7bbseM?Bf5EgzP3+vFC7{{tmW$2cZ{mcvyt&67xFg?;VHT
iet!htOKo`$teKNNy+G`q)m}htk%dg;(KY0es(X>r)eBScoDQJLy#)eEYHqhC;i_)8B_YoeXOq|$JW2IA3S4A=S%vBB>d`LrZDok
!!vzLKxGk~AL9E!r&;&Ovmzi@p~pq*lX?$c>!w^c{Dp2h0i2z4fFB5dVPi~FHrqH(L*1VN#U4}&Ikc~jQ%{Q{^{ffQ5HC4BN!emE
=ys7F=q_~IqDeG9FFVh3J85$$7~v>3u=7rn>W0e)g58Vqjqw?x&%)Oh`K6T4n0UKAosY<N7<Thyr|u(O+a8P#%1<}t)+Wn<<}V?^
ple>fh72XH_^z;Jf&pxWGV?(>$0Da1r1wSHa)vXX>hE86UQ_#0l>1VIuT+FA%ZErGmvTKZrbRldsZxh9_RBNL6{(}KUaf4F)6ic=
db4lA4+_}C=pOLwBItRH?>YS&@Iflwl6h)BuwXBQ#%vX*k2d18<8>MWlWc`g#9RQynQ1RNZ1Y9!MBtwgWh3yDr0v^CFXXi0&aRH{
0qv-4DCI9!`*DrZg6W>-7VAtpjL%~sCG|S#!WPYcA$^^{SMe5=qT(P`k7VVF_?8Tn)7ksry+b;q0~&B)vm>N@jeZy3-
?Z=FYbEF|#XjuN7W83pEmF&)R3|{CO{;7Jj3GbTeLx_~)bqP%LB2%a-
|ps60+ey)^KPkg&8aD*qmix~wUtu37yriRo@EHppe5SOtC)1HnutlK{XE>>WU|Tw$~S@-RJKR-zP8lqxNTa?NXNBf-R_QOBx2nt%
^EYb@$w7sRm9&8XmbR;lK2%;#D2xGP5ATMh`n!yxy!R}^cmJ~vMR_pMkXJk-#A?c>ng8{bQaQg$Q}{=H)T_D$sF#D&kE!Z-
c`0#;q>~dxV|P~gr%H`O9LuVj1s;|>9Z?xIU(D06+m|{NbmFxfxQ%vv-
W~Z2$U@0QXj!v&VT{~J&+y~@hr$>j&qmFN>4dYM2SKrip8#$AGBW=wD6Vp-}5MO-zWI>h+z;5R~q+Aj)$~JrWvG`!)|~+rq7dY5Y
8WH^Y>~^V*7*aL5|JPU&{=M&*vK)b2;<%lZbE16tJr1Z@lf557ilz!=6`$pV6Cl45#1mTJwI{=?R}BX#U>U__~6h5x+&gBF!f>`6
XgCt)On!b-
&Ls?JKJ1T4$nxkmqAA=Z#YT==O@U)@t*s=F|!<P_x!AaU0We`|#E)e{^g>@IF~hrbnW|o&kMLrb|yqKYPSO&uJeFt+8Vc1w<~r*U
PT6HuilwSB;yy?|X%(TDkqvaGd$9TgW#&qK%v^m2{lvN%ca{TU;9E1Z^=8OJBVW+>2JmtYTaX=(aOX>Fwm%_PuU)&AW6o_Lt&}63
<wU8dBH5`fzJbXV13jAS@tujkx76>}xF7B1p^~=Ymvg`vG9(R~a^m6SaN?gd@p@{4IXY0rume`5-
O+@BN#`IUej&Wc{7fP&4N%b<alk-
1zs;h7Vq#pXjkX{XI$F6TSu30X_JkuYOMW?6ox{oii+C>{n5=elVhINoMhQZBOxg<V+x!DB4%nb9ir|6KSo!qj{AbBjf#d!&@zSj
^`Ztv(F{Q)3tkz#%G!5UZLCIjJihrzAP(YH}V`ix0l3t_$<dOX>^G3=rfOZHz$R17d?Y?4SufhJ01L7Qa-BZ2_0i2{qK1r;;o@dN
spc{W#}f0e@Hu{E_`lsE+osM=SW`2zJ^#<f=7XWW~_0XqlPhlNB&eVc}|4=7ul;nK3~digrDHMvI<FG(oc4gKG0UkXI`X+Mm{v`r
RIy=(VApk4_{0ATJ}RsvDVVx`GYgR;}(gPaE+2=b#5db-
@j|Z7UXqOJb+OZh3}^`A46^^zX)_YKk^;6A?u^qF{i8Ma}%*A2HImZWM0sy3fssPt!H2}Z9B;ID7aj5LbP3pa~l|b0(l@mm4oKyj
K70!p6RM3c<R_iUWK#&WZEw+cztC)BYfY*-
b!5mD&C#*UM9P=ADGUOy(Il$auoXHMvf<VlhhM2p3*1dF)O3v)Nk$Iyv}tx=pRVkX&}{@mhTg}jK29SV~c3VMSBz$=Cn7;Zd{_Af
Yu~V@to|#<9&K(cU9;$js7pCwl)10Ok6feQQ<)<@lu#g#fSvBbB+*$+sU@@Ys6JKA_Uu{X?ECk<l(sGIkVgM!U?-
;)EG~TS<ftYR?8>X4iQQbozRmicieTJRFXDSFGgPoZ(tw9Rt4HYh0WXr9ciFH<cRb(HLb%-
jnhI&JmkD9cMMg?5T&;D+FNLqcM@GA6Hy`B&b>;p<ZiM+7m?LH%|uG)nV%7S)5(+(<yTJtzmgqkq1F}m)5>{KEA2Vsdy14CxLLL>
G9zhUwz30_Ugc4y@dougQYfaY)ZDrIAyPA+K6^BGkrFFan1L|wM>`gYzwT9ZTqn>JCbuU#YUh1W67%Iy#O=v!T|-
hoFL~d(+~6joWBaf}eezf=L%s(UY@9+%rkHfos;<3FU#4gd@{H&ah2O|b7un>ShKGHuP65)Y?;olPB<go`&rP6-
)I+#BMhM6H_{S=6I4T`E{5KW|>p))L5M5(EHqFJM1#}Tq#Y7#2;mYwPN=E7B*W`wO<s<FqCnKy!As+4wVor8-
Hr4cWFET^U?wY$_8|lhkfspe;CZYKb7fP+1#k$E1%3;3@c7;s+Iz20oY9BovY~l9$x7Mn-
Lf3a<2aIwNrFk;z73p7Enkdn1YfoZ8PjBV)EA6u|)8fxxlXINrI?07M?KgB@3V)Q&sv$-+?CD$2E6#hN*YeFyt-tY#9S32@mmSh%
dYii2CRU#Ld;jG6M&9drg?`tmJMDg_SC6V%=$Y3%LTCrtW8wBBI;`KyJ3UpF=;l1@a;og-
<mCW9cLGc1?#~rH?H4EsEo1hw*VgsP#QJeJd$LAlny$t_qx(zJjG*%(Xsf?1<d7!KG|*RSG#O{aBS!R$ZrLmjVD<s9xRj!aEB0l1
2xRyOJaS||=0UO&CrYVR9g?||I;xnV=9bJ?bRUUBLPSAfgwV{cG&;+uih)`@A6Fo{mIkQ|#{l7kYKP2$C8|BPQk9S{R8GZIU8XQ!
C3g-@P^olT@j423BG6URX~v==H4d9Y6qEeOM<H&-1L6=(@?PSL&s-
%nsG+iCMXJrbXA5z!sveQ*BT%tBUjf`5V(&OC81ooaVHCNHkHU=4pPM^$$SvFuj^oaIQdOa~g8SifV&}OV)Z~iLB|0PC%~i~gI{+
cfK+jidsC<u!46P#M*$lx0Xiv5+PE$o{3a8=`EsVSQ^|TstTCZ>$i%=K4zb(n%D)Jd|icend0Xio$Z)l3{$uVu2g*9kP&`$o`xPO
Oya~r$iu)c7k#`0H_Y3v3*gwhSVi`VO%v0lcad3{EOA6Naz`R+x^X>#p*U4eEY!p}ciV}8E|)V6qi_w;_LHAF?t;*;i^hZ)-
3c1UL`A5>}p(WHI`W!LyPEQ${4H1=!fc92y*(tN2b4+Dedy_x*t%IL~cxyJG=7f{92&Aalu2w7vs?tZ50TCeX6vDP~J6spze?7?*
y&gi?5ExO+(!{7q_O!AwPNR`-
#wU%dddcPl^>YadK_2@UKv2u=o@wmxwGwXuBbvL$nXMs#3s_&AiLMBYbyM3>Q+{y2rM#Mi_cNvm}Ov-0=il;S3NfST68P6}h-
^X|k-<>g?&V`Pno|g*sv-?w;qdaZ^#0emFa2WQ%IuO4d+ztXcN!{n1(&yw?vXZv5Pv0~C=AJ1^w5lHKZ!9B36&y-
%pl=^1WLKaoJEsRJv+NqBL=k`Du5xVZXuL$3)zXE;?w37R`|sc?1pV<D?9m>WET5q3l-
g%4+!~z$phYBI^X%r=yD>`sDG)Vcx*w@(ZDS1DATxA07#VOOtB{!%2E2*x&B8rR&x+F5V!D#QX`P5hka3X<OO<Phk~TbJdQGNQg1
@l7MDiBh7z7`OtRp##b*L;3sg#Xq9S}N%-rvBP*rvKc$Z*BuYib$SlsTL*RIbOWDs8HhE&;o15}V>td5@Yi<_g;B?D-
toqS_K^^g(rc7}57E!-WjF!FA92i2dJO_G2*uADiJM+Ye;R-
rl^U+MiwQM(oFFgx{2R0JSAuzVd@|9M<)5AM=i$2{%TfwBrY*CGQCNeLKdV=g+pnznq71kEhFuqEywOSD%yI&5_*s^lv{eF@jzE5
6gJy+DmRc=+L<~cd(DOca$Ne#GYM7-9$ML+*E?rNWWoP<4&hjq<^W949NnL@u=cQ=)3fSQqMeW;~*!{)!03is~@J-
%^u(NoqD}z7Esbq>Ugc5NU4nY8A|v*xih8YpKz54n~}~PLa4o$YfJE7l^VcklI$9i`ds}QA$OVXZI~FF8=VZC4fAIe8mqRs)CFL&
be^EMd|{tRci6`|3({&YD4VSGXx%!S1<HI~`rPm0b4WDf)P2}8o+na_P*yoW8n|;py7!~c4b{;V=N+~!cnk48(!sr>aFwzAL1)=Q
4?1Kwm3{{Vg$mmoia$a&bGP5=Rrr-SMJvnRNupWB@?<wzyhS1Wm|r0^a*7ladkXqezA{N?#hoZ09svawwixsCy6^s~+1^g35g&&G
8V@OOyGa^xg5Q~B*%I=G`0!q)GbePI&W3amggMcPn0RdxVPsUJ^8jB4kOLq$5-
2Yur=qcmHz&sR%8Phh@aE*WeQn%rYTde?HfOw70?o$s+S<Lu=U)yAfrpWqMA`$Ry2^4HDXS;Hl9la++$52zsUzqiHPg`3^O-
L<cP&o!XxNiuJsar)Zfn+UI32Q^zcC6K@sQWmBm+&Mb723AK;wWrUWV|5&exLZc@wzftF6FQB_UROcQ=-
1ivYnv+~Z0+!ezhPr~;nXGDNCqAxCyI?T?$43eM@BjM8=EFgNMJFMIee=zB3o^Z1MAbNFr^HM<Y}4<!i_k>=$h5VL@~$bT<Cn2T8
ZXwMgWruW;+QQTkLj8Qg{YbWWy%>1_WpuF%X!tyFq(Jyqi=zQA0)9(=mCf#Z-
?fY9ppg3L!x8gKWVjz%jxjenqi*?s@%B)<|W4!kQMFsDeg(4K>IJJWPC?Z8Kx=-+B&G*wN!*)MELhVSV_tGBld_-EqL-Y_vv_PlD
Yd#gadfKbhTY+LCXiMqv*wf}#rBp6&kB~$K-$aU7p5YKMR-+=iNwTdX)18@KI3;<5F2XmYV#((}Kn9cL9z-
v7YXV(DmL*8N(H1txqj`;4ejt@Eya6>Bh*{W!N9!b?N&0u5{lC5?QUPh54_SyfoSI@!yFGI{@01I#oo<wlE%yaBhuZ5&<{EQJOU}
E}HAt&wT@!L-f^<{jQ4d3jvfF3_VaY-
N6SjSTl60~w8*C>Q(a=mH?WRIW_dF~VT}CG=H3oA_@WwXyY+0s^sFJ^}`g|5?Q7R3fXELhVJ<^p(u|gOg{xq`b<v0hn(aDxI-
4q(?#9|(h?GLq=rHnKBo;V}$zev4lyk(z5geH}7R-s!ky7iFwj5;IZ)jfS;FUKoR-
;dsbWX&T480<OOv%o?~q*+T_=i&HB^FB*I(xb7@6Yj#i*!7KNv0v`1(wto!KSL<9<@KH8$(4vjkim)u1#&KQ8l>1f(SA-
i6}lfzgJ#c}GS4DiF24ScA?^eX|9e_RY>!jV?nA~(A0_*AVma2xKcMsDiP5BTErz0?dp{X*j_7kb7;VQs@sq1em*sSBq07DvVE;O
F79AjW1+LJmKco(_)AVRrUQmxxrjgzmml#OB4Z3ZmBcTG=w*H)!h6cl0_%a<v_(^U*NsCdw_QX8PBUhj>;<x1?^;-
?U2_JmwKGN0W-%|HEo!XD)BVvaI_6_*;>(JlqN$-c=9ot$Z6FxlBsp`vFcS(BTM)&n6?gdRoeq-kS-eFSZeg7SoP)~j#jiqN?ydJ
u;mz{pwD>%JP%k7yhrvrMkr>r|7RYBJ!Ipof^6H+Hy#>_@}qPKpK8j(>}j8ukXX|TFR_?HrCPXdKY($=H(#64tl#_4o4=b7~sKZp
Ky%U-v`DTYs~oaK}0jLy7*ZxNk}xpZHq-iTOJb63oZbUzW3N_>|5xVa^r%{LyL>2&G8z6MA^%yV}D`rQP|+YGk0Ecq8}LOho{s4C
l=(+Ht|fffWW3MWb*I6vBpiRB?hVk1)HzUL!#hO*#v#@ozyKiP*69xtz9lzQ@rCn%VS&nawlPJi*9ruLG*Z*Dtg;FJCl)8<j2ED{
Zrj0>li+S7^V$B1~dR?b`W%1)w`7kW*KR*(V(-
RBdfu1(be+=i{*3derYK$@;<?82qhr2lb;f~t3;GpFP);D3mB7v{9rr;%5fOI|kjEu@I#=l)gMR7FPhgfAmX8JW)Jv&ktVYh<u4e
+||(`saQPdcfExj!V`L_XLl?S2z-{fVJXe!3v`NG;_abP8Aj^YnW$|;12+?1sR*1sD29i^nKH-
F(z`&>C7OJn$8g#R^JC$6G^m&ji@n_f;#Z5EKu|<`hUoXmhiM6nnF{*p&vK{nI&<cKkbdmLWl~9IP%pg5BD?DOls&ITmitC>NP@^
qRKF_@Gi)BL1F5YwEF#5|5|WJ0&p}a1r8Qv!VGV^C;sx>C~r>fZn4~1h2gw<{+d@W_{-Wfdg+iAGe-ek&0ZG$94C6`yL6v#GXAcJ
vf7)ksaaTahKKNCo}`yqJ@;4iOlaly@_Fvm7PJ27FNq6|Vt_em%)ni(;kyB2%w3*mUK=MZ6yI^dLC&|3$gMILOo>Grt>OEt<SclH
2942QE%Tk-6UI^feQX~<a@|nkj31+3IlwBH*(L89{wv-UbL;aw+CNWdMd5=Qo5tw2R~yE(<s|OvbPml-
6})5bJ?H7<c8mEg@J_cLidsGc5xv%MaDl7G89b2ehf&o-
f$x6MdpW$OxGIv!YLcGRzS4KyMm4O=QIH`sXJlWLWy7bvz42T{QZ#+WKi`no(OQ89JX%-
$zfl#*(G9b1Hw4};(X}cVG7;h8#Pq1&ebrr%#+A_nTJ)hAS#$^o&b(2of6{m&iIeUT#W=*>=>4ah<gW@RI(xF7%#p=CY(hJ-
Ad8#~OMGF8K0?UE>aYGGkQ$;hFG*lE4ZIA}L1kT>p)rbVjOZDxMcRvlC|sAo6?LP~>N|y3;?i@kyzF-RPPu<&Y5LYj0^#OT?3<at
x4OpVE)yk+$go!!U?}00BpCX`BeJ@4yAv&ABoE1w=Zuj`{;aZPM%&9lV5Y_yJ45ivT<6JNJnB6ovsJ2k-<f_qhTf0nB?4zNC-
(9wnsap_`ctr1oWB1-RBM)zeIX-
e84)3If54cg&UVVhB#U$;E$*RHmW5qa_m}P+_RRwGQ{Q}+xb)|R0v2jYARu^*8PK76S2TdcW)z_mTBVnyH5h|ZNy$&|G3eYHP7(9
lKLDrtWN;`)Ca>C?2a#r3M3D&!l&^bbZ{F)W{r)B#`bNv?hn;$76FM>IjlBOGu$a*xAJlcgA`NgU6=jYig_&SL37{VZHYJj7&Dv+
c+T<oRFUULRAu!0_0EzkmSX63l{~@5$&w-
=7PcD#(#uPng1dtHGM;UYbbM$C_@!sEo+%OH?(J0SZ%_|LZBcCts5m~RDL<CmH*Y69AV_}V1T!?lU<vh}3TFN@ZZ^yuL#QD|=O#3
TX%bQ&i?4)=ascZ{AAMJ1VHlv5jQbgKi!D(hc73e#{dkx?j`8o62X>Ji+NB@6t%|^RslX;CQnnk8o#+*eltjJ_g`vN^I1u!Ffe}r
{AF4mN^NpiWK^12U2A=>ZpdcWWzU9WKAK0VT-
6=Nj}5WOMsjEDWJL_ZvUhfy`0Pr6IV59<5ingXFww88x>^xjF!WFNAe6S$s{wTG&xFpGBI6$s9_Qn+xTCXbiZFQ#Rvem9aQ>(`jk
8kV@H1$u~Ct*pL7w;F>L^0UPJKDh@5bUWE|M(>#s@c;W+??v)C#+;VdanBwX#r}W3f5|-{-
~mU3GHcCM@3qw;>;CQpMd<f9)w1VX;nY|CQxd%^>LlYQu`EnQM!DZX7kXG*?=8j8%J7CN8m2L)K_CEy<aeT<NYH+859a5bPQIkWo
@MNV<i1C}74$g_EOVN8AE(YbW88~l#95`&?J|||@<Li<U1sG-9aUt4vt2XY2_1Trs7w$A@4`;3f6eS-FeN_Ltd91;e{aM+7WHgW-
CjI26Fo&Xh0*rB@2`rdF?uN3OX8*Z9oc_h(?K0zSDPT$LB!mA>($AQ9U75k4?DQp`O+&F8oeX>!W`ZPqhmv4;=}&x`slk^F%P6?e
9Z05Z+(AZNAPb|@xE`eHv-
v7^Ra&>+C5&$W;Wdw+lss4z$AI{d=0|<k+T2?=6u`*NHcUf{wv0yc{EDp4|k>RDSZ0d%cjv?TpBmLOaDsqO@PM83~B&;p)ah}664
DX21JVVqHEya<2MJ{`LqV3Be$`&(ZAz`=UuBzm%#x1B|mGe+lSY4(rzZ3(rOOq-EC<@ioQN#-
AErHJs*Wt^!JIg;B`4h`^DLg*nh|_rZ4b}QsO$gzpZ4b$h7v!Ze;n#{ctQ~^pZ`>`;XqXkhSPZ5ez~G62bT>8LE$&$TmaKn;e7IB
MBTQ`b^-tD2(dl8xcQB@>T^NL2}}Zj1$EZAM_w0U68XN5g~-
Ghkh99o^H^+&w9msWn>x4o)^%$H}_eRRrg`0>;n&^noCNr>6>npRk*myqVH3ymyjJhqLr9$Z2>$`H0hd0yqv~NtYJmm|8j}@h)j~
Qr#xifh6ei4TobZq#|3IDevayifM+N9z0gT$?PUS6Sx|NtY%=UWof|`D@}Ykp3fVUd+R#}KjpSJFkH(r@xfuSP=1%95|6cTQrj>#
rWO4TVg?~oAqmZY!qz>Y2L_dm14}ouBO}YW}OQTWs&f?q<Z&dvhw`Ji&u(i3pWcF;*00?kD{8DtE?BhXvjlo&!Hz#cNYIy)v!j{z
fu5vcEEC!Bb<y2%T8gzzJkwJJUmKy=!@N|0Hg5F{u;tW7-
tGk|bNA{KV;a4k+RCQIOd&hf3uijK2G*MU_(RNlQ!bc*?DKbxtpz?gk>L&rYkN1<+E-
@HhwL`K_^jSrQ$2S=SpHujH2K{>wMJ3}EjmR@FKHupER@~1}(g8A9D+Tt6G`L4_i2rkcNdUHS<gq+j3ZNkoeZ14BY*lS>RuvUl^s
k<C;0lS1-_^74qvH&)!SaFD7xP3G)k0Mg$Q~R=9U!N{eS46-{T#i^eFniufB?$z8&SVNp~D3kz>-
93N)NM!gL4L;CDRSS)kH6(t#jnFq<T|XW}9`ato|UP&slu7xX-
e2NcLBYvq5CP;*T+dS`<m=Kot*HpT+*}m}ZY$A!MgBfbsr(eX;_8ebo<mM`e`E_z?5nM`uR9D_1;7Kmy_uM?TxhEH#eqV*Xl$m$S
9TgU*x6R_VzM=*g8UDo|aM(a%uy_T&3RW<K+0WUDi;yfV;EHc)6Lf7I<?Ctz?d;oB8GX?zC3QSbbL>_&c1=q%riH_a`1tb1C_;;q
A&_X|F>a|ivC+jHRuz&ZMz=+ncQO{W8c#Bhe2t3YZ&8*w%e<Y)$u;tba^SG%x}UaTeeicVCWr1?n}sFmtBL^Ns)z0=wkh2ne7h9^
0`6#c`{j6_7T`K*33UT)^_Sa)-
e&XC3fxbGs{oRUY_6J!)$+$$oZkPoTem)BUP#LZwBP&fi`66;*P2!KJIXH4@6e?pJJmgv02XMdVY(0*K<wgp&Cc!FLq>~UtpH7Rd
oFJyp_4V<U(z%+yIa*6CFdQMW8sW_XAYhyi__@S;BL)J2XDnVA4Z%iAYvD?cz?$fJPb5~^_c-
s5PUBBh_gZIk=@NY?bjEW6>58wC_;DJq<l`%@{&BWg`@5T2Y>R!B~Uh$EA1}3`<yE+%iL86zjQ@AuL;bvxU6wi30HRCfA>5~~5at
c^5($AR}ER`J0IO9X+QG8#lzkPcarsu~!5w$89i+dtor^-
%_K|1(ZG>!nzWW6f}6v^aeU$yE)RLAU+U@h`9#~T~I@trS00a1KS!h#l$i`GW<^xUdONz7|9`In}1p!tlRnJxh`Xx-
+h%%?HTp{7r2S?GDLED-ZY-
}{toO!ei`dP(+4Uk|K{HR>*T4E27~yMEB<P1`bu5?riSK^1^^)Z)z|J9Sk|#a+?ERrDD1Eo4fQ?9(a*Im7y#?1AVqxHVUoeoe@xO
!EryJH2=2@7~jtbk^9Pm(~0H3F{{Poy(By<8OPVjT3UC_$lS@{dG+LMZuSqPbwp`FZR_htu%O?tlH9hHD_fzOMgNXKci>n@!h_WD
LcqkN&#QeTtD$WvRYuzFt4QVU~kJzmn<EY{SH~rAX>btN_XbXdfW|r8nO*=V&Bn2zWAc5mcJQ`_CGaNCZAMb#sY{H`YL=gmgIl;A
eDY3yO(%&%7?NY3vhnruM|E*rd2-
gSJ~i<X)oz(<;?M@f4ZC04__nyt?1kR&Y8qA%UNVB72jD$Ny`BA%m&&BK;^~t8I=ZH!4f^Yw~G4~DxNO;8onkfmi2yxTdgm0_eXs
S6PeHoR5%cErq@UIAJZp2hv<$ouJ7MPHLW|sW@TTPu;Ilyqj?_Ee(2tckv7;DE!S888Lwjh^f2SRt33k<w#+<_pR>wD(unwJl=rc
cza@Fob+QwBd@8o_5%J@V(Cd-
=k>xLmWviTHl#j#ohw;<)hfY(!ex{eh=K&cO1H?r#wGx5C$#;*yw&Z92P0lI$P2~)6{9XZ|#$)olQ$0B+@p+SAd=UU6$+tTiuI%H
Uy!8KOH(j;-
(6=M?0S&M#ekVTntPhAdDAS;(Ur3sa^p6McEuZl>LGb_@Dtk|Bpk(zc*?K(QJZ^laGV6ZD)s3o}PgJNjH*sUHK7CJXcWwNj%93;g
uGEBnJj%I+`t``!f&f26Ma`&`%*6lyP;<KfwhB_o15Qz6n(r!IZ!doyFV_7qR|Vc%Kz;`hSo|Dkvj3o&8&^Sm*IW)ckEE+z&a@62
MvbZz&SK33iW1S`2k9>7h#yy?jO4|5eJ+R!h@Y$xUzel>2Gw7NLG^{`q7%yIPCS2rWe3&GuUh5&OWb?@Y_6WrkR_bhQKfy1fFpCu
Cbx4zKI=bG`TOSz-D-
;~O*q!hz_Q$2l>y_13J6;?4iG3rsJ_hs<e%nnL$!dAyEBnTs=!DwW_;cCjO)PLpCUWuzq>NHR5M!&m7~Pfwv4*eWTc6LA&^I+D)_
Z*X5`Aerg@abp3Z8ILG`{ytk-8Y>da^WcHg*D#7bD-DXT_F>Bez)Ia{g$SE`wmmQTjj!O1GnVvfGM#d#XB|2(5<6Z6o7-
V;?@XTIweAcglC@3O(-qxVi%6W=ulR5^&Px1K|r9Tv)MuTxAm3OgqoiDhJxC#n!uMUKabMj~7}@gQeP<b8e9L@nL8kt+-
o0PY`ip5*u(GxQ$jmdVPV;i0($Z&=PJId4ny<cWAA^2~mb%n<e$#~uYrSt^%}_eIY~`hL$;l>(!DZD#9xT~pZNrw`&0n;F|R#bnN
?r7E;J50nwG$ky5^I}w#NqS`_sV)1qRDG*jFo1O0GNclA6bIyx~@JVP5P40T8qY0R(B1dDaZbntJ@UaX3k8|9qN}{@HBIa=v4Z=n
Mk=&2F(<yAMrf4q4bHzLP949(+129!J6yL9W^E{3~R1v=&GVHz>tw3v_`7rj><J>6BC0buG7wG-
%lwVVS=dx(T61{IUU+ALcw9izpsQW{le<>=}w9hNyyOaKLM&)7jh|<f0%2wpE#Fge9`=QV3E-yg%R!Q$q`C++HNd-
9rFQ>@n{?}m3#Rt#7_XD%tQ%UA5{A-
|T+TTPRhv`e5rF%NXnG&=S2Cicqv*SmcpBl6rjs*&Iy9f0HsK~+o(D>S(&>3d=UA%9Smr*&ZBRZkc9CE*jSBeTxG^Mdsb-
k<zw%px=`#E04V@Tg})JO`*STfe4beXr6_`bQFqEU_b9&}qOpGD(_&EeZhXwj^I?(@Q*%_oZYB&vF&IswuX8r_$_64kh+{WtU}Ky
itV&C#REbL4Oflmyl*v}$#3&KEydHiskr33`EC{NtXZiC%PH`Ou8kHk@YJ>9R4QhL{mIA4E0aaKKF|(;(QEuw4Z&VB1w7MHC+JO{
-RVT1@F#lU(}|oyGc3b@+#70kOW(>5rVY+3BU4lj51|k5MQZ@i~yyu=cb|`f0u6c*UMm7`aZe8uJd^`$6M@?{d}?)ra5ac<cGtdS
lo7%FRSm*LwhX+Uuf8bj4udnjXR6%de}yr?<$QjjfQ~O2-CTZbtJ2VGk+#kbAk22s5Z6mvj>8zR7CA*HyOe&-
rJi;(rc&+kOnbjcb$ot<X!Sbe7m(!2sgXnK{V47U)-kwk1$Dnt42|hC~fsp#O&FWLA;?Tk!1J?klSbvP~8*ssT-
2l^Js^6BS1XR8TbsiR#0J-m0KRlKrjMUnu-sI%UN{$zAj<Z{1wISj{!JR-
y0O2Z5=bz>15i2S+`#O&Zj^Q8|+qx<OUnz6<Yrxs0mC1A9Mhvj~j?JI|h6d)aAPwUgTo>0S{TcTHzLvkSo3ChKL{tU1LSM?3AsEo
zg|<=>s|waE7Yi_pz2&`u-Y%#n6(K|AftXXWFfUv0^Zg>+jD9z%}*)aVQxv^GA$yEEo?tKPL%7MaG#MkQ&|@-
5(PFTa98VMl8i((d14yw&2S!PbC_c6~=gUTBTX=76(T8p1p4m^8*7_?2p0TEpjovBY1)UoG|{+dMY9&uC+}=y`?B+%E2cK`FDk==
Y7N9#rjZDtx+5qHQJcLLFGCU#JWeSmjR=2fZBOZ8m9cYK~mHEOE{mXN%^KHS@2_WBm%R-
bQ97N4VDTmM`xzXCb8r93khHLiTF;=H2>>UWKIKpuBKbPiW&BVd){e0M)Tks{nyvLC-WdQhKZQ1KhfXESnSXvGu4RotPWVWgE42S
nQwKvap}`q#b>X>|?HZs~s9%9<6fs(Oj-
i$bKeCXs$+;a>2bmUpdP;YX5opnp)nK+W}WPs(qEr0xsHP(b5W9@upcSf05SRXp}D@vVv<R_p@bhK8ds0bQX3^;sy=xwDGlyMPAQ
x`J^y=C5<c;&M&V`4xSj#sEJH+iD?;r@^>6zdx|jR?OlwOui7K2th!N`F;&;JZuB=?0~2CKwA~!EmSd~0u0POOU$hyQU0`HPID4_
rEyhrdfr>KGx=>Uu1NVFEFR>=aM*FZ7mLW0$`I(sSmLvJqQ8?MP;E5E!SI)oLd&e!K$_v?gcQMPkf4zCFc~CX9RyOB@h!nMGjLrc
S#BvV~(6s0?ICLWzcqg)cuaa&A=6Xa|s^w(ycTjpN$acKQ5c`W%jsjOo+fnP@3(m{`UkUopDnYsK-
!ESNSP`mwgVi_+(<hEr&^~$dNIU8-k$H{kNv?)S;DGN)lO$d#wVTab?*$kM;piG;@CWc*S3+Q};XLie-
0OfnE=wT;icv+fz=!c}(X;eyS?0IT!fP3h!r?W_R%gs!I&1Tor(SLiWKLZ(ai|&3@D7Vw<HwxsN^~vwc~t$ei?NLzGf|nt?=P^d#
*A;GS}D?)*9TEq(H8y~XO$<aC$I;>$T4Ia!9IJ48<qAk@@RJB%mB1-Y^-Dy+0O6%T$$#wNn_`vTGzLaaRm&?%SWw@p~+dDX}bL-
o;$Hx%b?O{&xf8>F^ZoZW#(WUXkm))bRu1-
|Hq16;eAH6fvO;&zrLGM(VLw6KdRW<Ol!jW<LfQu@t=y;+v@%*SHbibXp@;a2HH*CRsI>Gf~D)AMNTdKe9npi-
uHd>W>g6%vtmrPV9}zxZYHyN`!XA*pUB$DA8S$eWsDo0%046=CEN_Ga5~6|{T7i5&Ip8DhnMrfy-Dl|@$fn<VzNY@3RC;Yt)a%;(
<I*_*-v`|3*qUre>D=%83|8)ptT1TnHQ|JJHZ%UJ%?LL8fZZ(-
`hxJyF2b7^2CZ3^{VyvXJCgJSdg1U8{=Sm<_I)AW$<1#ds*0da^LO5_&t%4%J<OOH7;2hNpU9N2AH8VC(i!;^&Mu`$UGf<?_{WoI
n}Z?{{GC@Fu(B3VCtCD?{M#k=AW^Sc+c;>Jkwyz;~A>8BfK{Iffap!jILqqG-sN5Zno2_%zD~ooI#O^+l}^~WRDA!h#b?JjcPm6f
6S91-p{yu2jv}8?PJ0JMBCbSVsHD`Fv4^M?jpCdH#5%Yj(LdWuih<V&SizM&vYs<i;RdL2)f{Vn>$n}cp-SaXp`K|t_aNmhmy06q
W0yYJ$5_sF5t(LYu+L`W{!~cCZ9Qy&unC_KWqS!@!%omeI#L&q+`jaItq6$la7ZukH>TGydwfLJ?4{(OC!Mt^|N<O?9a&l16C!T$
yr3I<!9kUd>CHkkB9h^Y!k<Lv$9f{D^y1~dzF?M2&5XpYgk_5w~TB&u~#d$HM%-BE@#MOtb1!Yw3eaL2Xt9Rx-rpwR4HMlFxst%w
h#?S;~qv;86xwjV=RMdD9^=;&V{J>iR2B@i15b6*F(l6Ggj%04dcoUv8Ks6NxZu=DulkvMp8UG<6b&%8D8BO`6HvEDIPaL%g{UE;
ZIbclxuN@t-
uaVRybQ8BQ`Yz4(DCg8UHTYoAWviEr)EhZ!@nF`^;Y9q|Cq5uS5%IS&0`WGQK`lRZF55$$fR#CNW2}3nsleLq;7%1rd1D0@)!)Mo
P+}YmphjydCn3D^e=$jB2NitaLgHz98p$e_aTF$A<k&O3vN$iRDnsz8mH0hmphb>?SH=B(@|+CrFnQ_TvWCgiM1Z=hJ*YqdIG)Wx
=mT@a$JE#|-Z|`zr)(ux_{EY8hL!au*qT?L%DAHHoXx5G|>?0>9N}f5|O5ua}H@6^;TO!(oIbCG&>c8nP&tL#_-
JbIMrTZM43R^b4}5<1FfobxG(jXQjV}aogg4x=QAd897et6|0xOGI>MR{J_V#ib%;^=)tx9$d>e1ZQo}CCTO<JS)Qr2)AWrF>m{y
Z=oyF5(N}CMW#RUIAE6Ub6RzZiE`(lT%hgbClm4S;6wIju-&3T^9fEZYed@q-Z_{t&h~zIgtKch{RSwdY(yH>z7$KpOCmW-
$aEOy~wyIS^v;NZx1TLU)Czs@V+F5*5lT9R77kl}xbVf#Ovr79?=rW9P8`-
QW`N%%76h9X@{1_wXnUx`DStsdowu<bz*nY0M+Szr*+11~@{0yA&H+K~yQn1aT{-
4YoF2<Fr%m;6RS1h<1hj~RQxh8FGPJg;Kf&7v139$cVLwY7hDYA63sb8FH`*T8d6|NP$|F{smJyGrU;2KHOtgpK4>vfe5q3ze5PA
B_9WshyBv1KOvaq<0ivck7=&VGJ&1T^w-KGGp0`gFKr{mqq`=*p(T8bbdGLQ!cfbj6qbOlII`Ja-
@1TK}T$5~w=Ito0F<9OVpuj2xSBTtT<{MeoMf{omxhS##ptwk`Ny_Uk@TA<@|AM%)L3>6<hNgy7`_LUcwnX|QQ3>c7_<bFQTZgq`
2s-
#Pczt%r=v1hKT*xn?_tIjs~@E4DqpYaZKg^e$9Rl)}vGu$oNl+otHec=vDYe>_L)_gFVWhCgCKT)DV>QdI{@9V)A;mcy!jl07A#<
a0N~XOF5jUv`WxP}?QvH<nTF4UJtROR}yMVyDN}r1*qBH}QMYLDJ@1{?Pq;tw;AvYM&0tK1Jh;^{swWJp=U8%E5)tf(|M_BYX3z&
_UvN0`2j|cIvMGd>$U6R^G_5IARgcSA{WrHFkfvW{LLe-?lIF^%5V``On7mFU_MtI>(W-
G?9VeAa0g7r)J^Ik?i=p`Y#Ebe;RAf&Gd3MV>b74w614l3p2jC8_auy10vpPogQX8ZD+Mg{-&KA#-
*|^zI<fVfwQ$@wa_Qt=e6`I!#MvJs%9DK!fk(|5B|`(Hj{TA^U(14Pygi=0kKT`o9yjaRz#Ss`rl9$ptDME`LM!l(~NO(QAq(D=b
-TCeRIY4+Zt-
$FL368Dl@PY$4OK*&~Kl9ZV#xX4!AuJ<J<9GUp{}?KaW+#xc)GMe|q}G@{0CJX7LAWAxN0_)fLQ(p{oKAFI!?SN;QPeh#g<N>^>0
xkI>E!upXJp$u-*tO%YFL8OT`s@fHZm`NPa!|3SZyS#-
NU5aZ(NfV7H_|Mfgt!oB>*TvvZv_WKX0q8h6{j<We<X8FIxkrT^E#~6cevcSvjPn`j-;=LM4^C4Ph_mbC{SwCcq-
=mQJkS(sc&Jrk<k{KTHIz)0xWx_LhXmr;8UDQy%gTgqe6|P&#_>R)IBwA+Ldb^CCTGp9k%?Mqj_}bdE_4)W5E8Efme*wpc%{gL5e
rfqE=LN{q+D{jR*@Pq3Purg(rBe=6J5wM`ksL<lg?@H0G|mzCa&9*O;uk+7u@hRSa~KP#h5q#CMz(yy9m;t(5jyG)?cul3X}}+OZ
-evQ{={uLR(O{|ubsNfW0S{yT8t25eFcJ7ag~<g%=%Hv`)M5KS$v$x7DKgOwH{VCvhSVtAM^#@$M#)3oc5}jlRgFUK0znBs<Fl91
Zc0&Z}}Xh_Q^w=+ZUiWpbC`EEHdJxe{_Z}6QB;QX#KZ9@Ra`kR0S0Gz4Mr^yW9BkRabG(GMvYjh<A=7pHcYiJ>qD@Z{U<Gj%#+Dz
Qgy^^MtD~onx~$dZZVr48Jh8`4OU=%3g}9{$1nm;E<_srhOE5-aU*f|4?-
V&cw(+AkQ+7BE1tnp0L_z+xVJo97gGo`&iI*r<Y|S`%+@!9l9&;5v0XFzI{&fhH=$!GvtGkd)0FjasE>x{?b-
F*4huyUfm;v>VBsof(j}bXH_Go<VhjRB3=#MxsM79sTw}*(~xo^ncF$mUvr8NOmQ-meAQ+y$_Zng>XsWh%KjGKvB9VIC9zGE`Igf
zQ-3}28cOwzTBDj8Ln+K#+91Y-JQbhpkvH2}GhgEkHyfh>q*kdL+W&taYY!_x*dJGEZPeao`?qsU@jqlIRmdL6#OC-
9Q1;&+`i3QjmV!8SGZ$FTLad*cHtvp+ALamZe%2Owiw@l-
9nvKm=D3QAg6Sila|Ze^pEWzLvfY<#&)p)xCOH9@&!jgVxH=p2Q1X}Hp`M!7(yx$CKCE1Q$%;M-
j}NbRSb6QQ0_z@$=L8<BOS|+4-
7dzRwXT%yL8Tqq)fvc~k&;o1eJtzvo9ybBM?5UwpDohASw?WBfzs7U7t{8{ZJvm?fxcb2o#Qrqr#RDzs@R*#L&Sem_dj&HtV1?NJ
<JUxxwl6}St!r$_Ij~Bjq%c|{xVNxGeQJRB3;w_Q6+tQZu>xvgAAzLbJY2nC8Mh|ng;rLdA$Fr9gZ2KpoN8VfM<Y4)_Hw7DZZd^?
0;#$b6-
x3nv*!kW$@xcM=B=PUuVZRjLNT`>9o5J+lstyJTF^h{4a7%M&6crNwrHDwX}P}JB0h|Y?5AkQw{BlPa&#`<$K*r<^eFrJI=lC$KP
@vWa!=h%3W}C2f#l4Z<GH#Uw^0U|KDBazZgo^Z^5A+yKe)UZ{*~!{9$i9cGD1!{@VOw9seujJn2Xh&#fH2DalJ(j{{dH*E(sut}4
f-ozRCgLL<i`VE<AZWaG_8Ky|H>4B$M$`--pTrRWW_4Nt}bTd;W5IcZbTn|WT--uctJLQcc1!!mvrtEBn0df9>vq+jmMN#}0#QEe
5B>Hk)@=XB;>!?B%mP_+lDVm!Ut>Xq$iwqs*<awYLhy3KoEDHZt~&BX7MwtB)p0-tNb-}Y2b(W6t|75c9tT^M_X*H`uu{GrsAn-P
B*^XXk=k1=9KU<LShe9qBVuA<6R4y40g-Au)BGiN#n9Rt5_|JzlxF;2mo{R}y*=7SN?h5zpms}77R!IeEmGAYU_p1WxkWcog9%-
P46iF}8@WM5*gf*JDrVNYf9(A`fY^De@T=;TKCzVxlwt{u~pc9f0BNIR$m&cyTJTBQ(CYo9U($(xJWlPPPB%Io><eBI`a@;Oq^xM
5CUU7a`P2mfH%USWh`5A*H9Cx8FGh)<7w2aoSv?JG$5|2FW0{=gf^RhV2+x`r?8tuHashIx+sqY<w#&TzX|u?F2i&_-
3Jvv%5jvsf9J@NqT<_F&xT4Z4e%-&yZtt<SKoMfze)kEJ`0<mT8da=nm3tzrH_e17jw@ii)q<jF{7Ut(?C(3Y3>V_c1q-
Of1?huC-QKTFkLP{%M{73VJY<<OZU{)RdU*R(ip;+lmJRg<gtIF9~5qiVhR<Rh(GZ*W_!r!cXK$dp@zSdj1LujaM9V0Oq-
@z)#uU#e7IcHX;T-c>N!IWp9B-
SNwAgo**K&_Oj`aaAWtJu=3gZ{~LW)d883&;Ty(I=65f>sP(JkPL%z?gLS@X@KVpdd`{CXGeV2OYBy<t<2*un%P-
@RUEiRjw|t|LH<|0;>;OGj<gKb4)w3-
xR>RxRv%Hh!i8?BiDXSIG0uHGtk47g3r@gpH!ZCfzM20;zwH6TwrNiHt;K%86&*v1cJFD?jPr|?RFxG;-
kDuQh2w=JEHd&LE6vM};kA$oA>K96vgsXUb&qImyv(Ti=ly|)O<})Q&v{f(^;}dttwT;et{|%w_h8GEN~SVbRFMX>6*l-
mlQT;<Tw#VPDX!|G8#)`W>_ea3ZJFjW-
y+LoZZl_qX*8Yuu@#OP+#QT()I>!S)@xp_(Apgi_QkkN?4VGuF7f|kd$Z<<?f~s^hMPa1*e_4C9|CY~%!2$L^WAcHdv~=s%Kkcm`
*8o}o_4K%`>VZTE|0H?4Ug5%8U(aQRwsEk&G)=^3i}9d#AbOvlT6g}0eyqz<Jsk}W@*XUa;<Bf_FXXd7?Zerj8*Ks>$w4z;RqEiu
Vtx@!MX{~6>gthACYQ!*V!sYwOi+F3|7@)XRq*~HudsyPSW3SH>N3L?C#x-u>e*XvV7`QW7(`W0&s`<I43rHfY-ElKS)xN6g6-
@c03lx$}}^k*~}bRl9RP*H0_YTWRJO?*oP~s5bKGxSTBZ7VW<C1Qsvlu?X+6g?jC1{*J#C+p1VHD2GS(nX&-
=XmnHVZ?Me1%r7`Q!e3dq_%D0=U!dQKISTRUisfo-=U<A<EfT4j*JlqI~ya7+LNaw8RvDYq-
s!`I)5s_)b+ZagoC+%6V#=9MGeeq4#XPirBkPrE6e8yd<0Dn@Vd#IqTg0ECKPVtWZd(P@_`Sxh)TR~M4s;VdFFhkbpFi+z?9O2RB
3@x(AN127{lf#+ns!~(D$Lc(erP}M4%-K=NQM|VyoNF)p*co!@+*02*Cf-SVGx%aW$oKl9S&eyHNG{X&bYq!EaF7ftjkmrro)5~E
SKFx6dUP9=P&XE<hT}*JN6`ndN;{6M#s1G3=du4=*H|?odwp~@-V`@~71d|O@ExoTyzH8B&pX}XZ+)kDR}qL?5;u8&-
Dr17Yft@taHLy5@AMsOU{@NI?x5FigxSu>Ow5yJKi<<m`qZBM#<jftdnyLw+>7I7Xmv`48r{r{J4rWlm`$#6yJ#;32igPRe}xBxx
xXMQnNRG-qfVdG;+4&IDYbITR?#QBnU*oR-6>v{LWqk$h-
JzQR%z8;Tmjxlc~^t^zN(}ftd<R$|4XNIi?1A6Fm>>$#JQ%J_dr*MD_q_SG*)D?``0wiwQdaiRYzaDj%D0(!>Rt&bTvv^MVZT(5$
W7+J%e$NJ^9^DCD~0oJ+koJ)HW7>+=g9x)CN~1+>N;>{IYda@qq_1Z49HKVD?F+<oYgJHL)LLIP0kP@O+wp0}6BG8mfJg%kQXI%b
h##FCwcJ_wRPrW^u^bIf;skDq8~yZ%ZtS&G;7K+zG$Y-S3m!k@(FRR`CsvnpiYasX5Gsd*=|&tKcn$`^2u&JO*s-
gzt)FV%BWVbU*LO@(nSSC#86`QA!qg%zJi=iLJ5$GBFQc=n-I?GCBje10&pQJpb}fI`=o8rS`%xt>oCHVoXP|f2{0-
XGQpoI0M#5%b*>{s(Qu_-S-aTfpJBvMD*4wdlD5Ax7mIL+G}aq+g#O^z)2ciUpP}X&M`Gpl}F8zDPxlCy-
V7jccfA>Kt*OOBkxJ@bh&!qy<JMJf)s0xtX%hIek1e{)(JkPnxE(KpLT!8dS;rAp`W2OTeSK)j_kVG<Nj?OC>^%Aceldt?U<xr+0
fsVK6WWSxtjy&Xlv5njvu6#o>Ju7dz;T#JMBAlcksW3OA>N$%eeVuk(N`|Ba$=pT$(&ZR6SOq%k5xJx&5^D(Ad$)pugc^jdS<xyl
XuzyI=a8*4J%sIYUI6F}BseQ{>RJy4<^&WVKlu?;<$C2OCFM{Jwei;@p0HIo)tz)kfd})7)3|$9_%Ewht@LQY*rkQ{t5J{67=&^S
g?$oBIL3w@Zmk@bkCTVr#!X%#Nj!h-_(v%O1);e3z^s0|r-
b7ja6C?)ez1^{7%}P4}8DI9*zXV(u_!DUr5BmZ<hrLH}`YsvpJ~=j)b(%*H!NmfKfTaOr;LxD=1GoX5snbzOKH9KPCHgJmhr$!uC
GO0~MZY_<9gc;ifkD8e@9J<`a_Zqm<LZPufs^>S+d7w#}*_D!$5h1}a^dY_ulGTUciw2p18e!kPv@9&>1xvNOGr#<e|do=P&y|$l
`J=$swj6EaA-1DS8#i|~jQmQ8U&1w$Wm8UeB??u%apY62jIFZ$&OOlP-vWrhC5t*xS!tP?+fjg-VOW~WCG8e7NV3&%br)G?YR^J8
fZ#Y)aFPw+z4Mrf1m1Rzwx$oL%sp5Fyth=a+f}dgjTePFOWQ6Ci&Add^$7FVYHP}vK{3E>#*^$-
7F3K25W_8oLOErK#>*lecE4Z6j6S;@aye>BL%+Pu-ZmULHe~5vv_#J%Dwxtps;~89*jWB{!T1T>Y&7RA|yLkO*pJDznre?ef(@wn
i9o#9?E%f=d_673!d3!ZGcU7f*;aZh`mH!LJK>ZS*5wbR1vcDSQGo$lUT_0`RIEOlMKi~Lu(V6$f{oA`q<1fC`eFq=i61uYRZxq9
OY!>9`?3bmTgv{;HKByd|qAzu=pA=Wcp3g-&)S-
apfHq0azQijF*q%wRDwB65d4L@rM<}z)hkK63Eus*`FCe$n%bneL*vNw`p6r67m+8U(_{n~#n4brJnYs9?3h?RBxjNd+XRqxA@Z<
a-i&i()Kd&);U|lgV=GiK7?(eGeff_av9Zu;BmE9vmmMFU=Cwq=7x$06mtM;}>V?*YP;(B~k?U<2>ajd_J*BSDKWME5kcucF-wOK
7k)t5A`2X}HNS(#WlklsS}=_0!0F8BHcjp3hMiP!&GPv|DAB1L|b28(uDWE@CD)$R>?nYCu0+y*?*H20a#yYIrsME{2^fhze8*=q
Lsxn6UiO9+w?B9s|N_@m(q-SFLod-(DLZ-*diWVJ0z>V&F(j<|BM-i*`Q3gtkEUb8+#WAFLj@Mhe<N21~J-
^O)7=41Z;OhMN$TU_ahIfEZxBRdU)^|*Q#1Uj;Nl|NY9Vhg)pE==go2Z|fr0|%SY-V)hE{od6?1&!z`W#!8-
M%q7ns8>4m_IvCZ(r4N$rB66kUHjBq?C*=~1i)_Ps;w;}bJ5t+kpP$rCpvfA;%?$t?<5a*X_*~<)jA1kLlD~c(Aj7`zwYcfJw~p2
l1f>%rtXbR$NHo`$8;8>h^d{1+Oa<CJ;MD_ReJG=>)n2&d8{ig@TRWZ3xMjvvYX}dB*qg8-HzrKGF-
S^qpY%2yF2DXlT1#M;nT3<@f23cHy`oE$LHNSevI9~m&}e%jmFitBmagYyu!;?Odnr*wc?KU1L>fL{kOJ4%6k&>s>a`wF5OuAk#D
m_e~u}-
cwt^H@BB*sj98p~K`ib7UGM0Zf|+N7huj*4@gDJ+L4U^mdwzT8YM>+i4gIKv|C9Vyyll~(48OcrbI4}sCi&*e$#aLO@?^-
_!O&3}&;xahjP!s;yMN}-HTQ<Z2|~Ym5JMoWx*0>_EH<A*((%W0nsbR4^&5?3l(^V$2Nv4K-
_SYsZ)>_kw;I9H54?;Szz;OK2y)Ebd5xj7DL<0jXS4^oGPuOPGF}_W6p;#~TVI*<In?!AP5Z85Gr{{lj_d+dVUP?~)npq+nLIY{^
j+rG019Nd=dpI0^EKWVTX5?W&+0Rq%v9|hqik|U@_=9bm{xtu{!HQbNJC(Wp%`kJu{eiqty1&|_T6@Y2M$EW02~2ir+g&*Z13X7Q
gf>+y9>H6iT6tt<LJZ{$r*#~r1<aB?6&r5naWws?F*lC%2*#G3}KEvm3jKGLR_`oq`js3cVwU1&DfJN<aQ3ACn4)j#!A2CdG4s{*
ruA#NQQ>L`>o_W$2TW;Ty~B|4oTtuMvT>X#8;PgXK0z6ig2dh^$~IBg?9qZ#+URVf0>9MFl9^;54OyE!ghh*g!NJ7x8JAhv1>Ww5
0TVl%*g7!y+6I7a1@WXFY$ZqE4G)TyRFi`kd35KUB2sQY8LXqn6f@X=gGlc8@H1sE=uy|HUnMmLDFs4=O5<(kLH_YhsZH)S0Ba3>
eTM%Hk!BiJfUg|avW<mxYl>EHhHcFM#5%h&Q^uUwP6H-
cb;pE|3<cU^}eAw9J35?k~SoxU_aQqN{<(G!nbg3(rllx;&8f`NzF*^t2vT)sWS;4$lsU;Ps^jbv#$FXB3x|8Lu)R6^HBd1{s+=E
V!j<2x18$@`~AA#abFzNny}3L9ib`EU1@60@<_jIvyQorVmgnW6Z<M$<K{QMNmaof?!j=ss5|<`R#^G;87h-
T!v=C1B7087pS+>|yJPyV#`!j;i(IT}t+O9(Dwkn)N#}RjBprurtu<%6`#=&^d=@@(N8H6x@r>;0U2CnIv91K9+4Yfmw-RWjY;WN
GjE|2T21YJczEZO3gSqEemytVtu2+qJ>Ssq;Wci1v%#4H#<o0GJmeYcK9qk9Hp3cG#554GikE-
{uj>>+TNS|^n_>dYv_YPwyq?0wW+P-0gk{a1Shn`9HP3W`bEXKgo`V;gEdz!SZk~*1GewRgWYxd1!-
7b(kseiRO2hAe6QT#+cg}3RTviK^f+dvmpz698HZjsgnh|rBZ+G<wW$7}Th(!-
!1UCaB{Wx0|ZqT?~eSJH_2N)mDRaW;lV6yML~^*tJ%MqSDTD-
}cb+<VltTmmJueEb&OP&iG0u**m{o|Klk_#LL+wNJilt<ciew+Ovk|K*|0Lv!9(PFGPpGRdiZf49$))f+9&3HSp<(&YR#yxA?<r}
7!Z&u8nlpTRMw&_|O#h)8#r{;>Yea<HM!v;LfYt}V$VULi)HeFdV&#cdIA3Ofo>f10`%=!_jx;$Y%Wv+s3a=;3_cLs_+cxHphF%;
=Wcc<jxbBR>$iWF$NEK4?AMbB_=)%SnAz<R|A6@cIcV?IR>Mu9|~i=VtvFJ+<XZ<xqAAJCynW1l<&_-
f&Ewb38Ii8M1Uwx7Bl|+_OL{$vQ@g{=yY}QbBAyA-
@Z2$4Fp$FDPUfSzjZG!pm!+`~~V=Ja6t_nzwJ!L=*lR$QAfBF0B7O&^1Nh(mIN|a}%-
pP!>S9d%$lsxcsqfY5gc${@9liM?;OFF2>@FtRs{}M^JuOiGR@9w0}h3l0UuBW?no*?n_&5whx9subIdc&RMFmjxQ*UN@ry>qz|0
GpO6YY=9)6!eYg7uXoaXC>3E)F#?O}U5SLj`<0_$h6xhUgCEH!u-
%{QBjSoL2uk6deCfEN~xp3=`8=5p9lB@1zr%5DP$V2lb=F_M4?R$N1UON|Q|IVhI?|xV~6^r-#nDn5gdoH-
<0=lY=?{4zR*AvnK$8LieE7(ugf7!F{w>A<wU(a1GN7=6SOBUV+WNTg2yec2Gt$g@n#iFD04{2YWo0&E1FznkJu0N)dyTV-LgKL9
xTeOZemV4#4qIJzaDLa-
A4t)uEw8P+1uj#57t|sJuuv`K{2;FnqUxst)4IS`Zy(>H9lNmA6I5puHV?J#|<y!@xqfBr@#r7DSimros1B=88K6}J6C0~pB2v(A
R&u{i$<Ods_1f5me?t(rWo&5vtv3t7>HtieR$A#E$i)S6LPCU!8MDYWp-Dlc9y6FSB^8V1L6WXNOpL9<1<LQ0)z!nypJ4APV+5eR
HhB<zu%jkEd`A;PGN&F<qxi(~Mwb&dyj18<)(F^JK-
=Y_COwLa8J^dfy&ygHgo<sa*9ruME!}v&iet+=cG})(8ScE<gj6Z7oqS~k@^Evb!t9%tYW0Hqa+1;WHa^B>BrQarM=X)Q9(obj~F
xsH(g`fN}W#x|v^IRW1S69#JdHfsvBPB2t7{};OF+{qOv)2O>WbAt*?pGN?H$%Mn4#8J!3FyXrCrqve*t7Pdt8wPa?J6@aSie&IE
KXo;5DUBUl{`gtAr|fBbD?W5Z|a+ho7;O?<PBowxYNr2r1oep-sOlUV^bB*Q46bal`nyQ!(8=CuvqDMq?;)(?25Idy*D4(U|2xBn
`=;j63N`V=<kh>1->IZkGsmkSjK_1M7@&@zq<GdNPjoMIr>*Bba#DoYSu$mvHEBG!pI+Vcd~6y_UuiCq_P9w-
c98B>DYJ<Y+}l<rSpfn7^`NWBb%x4HdJeyC0S4X_w1;?>{h<atBv`nUo6yX+HbIIwT231mwicx^V_R=#2=2eWsaDal}qw^9`i}bZ
|=w5tRd#9$9hWSOh|i&Tb=QvUS8H|OyNA!*(l6;9ZA+yit`cnlCfLZL03JK@KM#V?zB(0vW8?YIo31uwaKuf^NK?|siA7Nl;7<5w
u$DB=VoXYl)p<otLnd)wQm`WhF#nPD%UoNJ|_JG;(M$g!?x&-ZkV5-
@*EG_&?l#4+Mn(%)Xvcv5Z1hv^5w;C$nt(k&#Wel`p`I%Zpiu`>5ja=sBd358$cY<HCCk0Wr5m=JngW~ENVv(A&1DH0<ufxLUYEt
C~8DQWUJ)5q^==yjp%%BXg?vY-Hi6#@zI_Wzo%M<WbB&vjf(N^2TFe?`HR}xj%J(Fe&B`j14C}4`z(16-
T59v|Ae{|RBcit4fXt?pR#@_HXUX>X&e$f#OU_}wiP@3@)vv+Nqw60NwO~w{S<$}Z`qobe#|M^k1l^XXM^v2dN%SMJY*>t#r4kko
s1eQ<Ude5_hY2<81X0rxf}m>f&Q_+*M-Z+Q<@L%4;Y@BPUYB|-
ugm~{a|PuPq3Nopyy#N(rjjp&Y>7^PEDn|#@G73jwgmpa7|&{5nr6w$dtG4{k#j)MR0)sG*9RL(lGCRWh&0FjB*Of-
y`Eo+g*G0Am%LJSHESOkUQ|0SO?ZoxSmeQ2KY_625O~hr}oM=disW6T<3#)>%(E6l=x|mksVlp4AXJI<0D_ypuFQfO6U7Zzk|<%Z
H(Ui994LZczu+7bu5<CK#HVybnSav=e=HT>?Y1J<Jv{Y{H4;{=)M)d0N3b>zQYV`biaQA0Yc(Unk4~syTC385fbtII}mSvtsca2Y
NM2OVn6m(IPI5+rAggW06%c(e@w2U)<3nJ2-i@2h=R(+^Y%G$JM-Dbxp<ewK4t%wCX&wqrkoUJ0pyF)T%p$DVJ^UwW3wa!N%qKmi
9N$}`VAA?RP_^g1-;{YUs}j{&N`FZ{@H&hYs_e|Klx98W+A!pM@P&9+wc7{56(tBU*sWze!^#NJn}uH_tAX75|-}k^l-
OqrJnJR=QoLnbp(P{y=wg7@07eAiXGkV?*7~!D35t;m_x{x$QRuW^IoXk{U7$<@D!sB#!u~4y&wC6GZT2@Tc0%I(4_}!8Rb0c-
`?M^<;8sr^<UOsQerLD;9c(aM|rVfKT_}c2YIU6zoYbUy7%L;6Zo?>%l+-=e`Sx{+-
H9lhf#7+?PXnm_Ba<;*^ATCzv1&I{aJLBBwM6ira##tVz*>l9b3~>#>Rgyre-
T$m6^oYR|CJ&Lk6nfBSAdB3@`p~$@idn0=tjx`w2!R6`Mx?ztIO;tPfPb*9TyKvkX&r`W-
`5>|Js{)Nj|V`Li5*5Mu_K_ptM!QI$rkuomX$xR=UHWi;><og^On9%f9R_rSOJjLGQeH2<<61O*Fv%x~B)KmNX^*j{2RRui%rThh
lzYtC`RZ^s#LSDksZ`$$eO>XacE7vaBQf08bYntslW+f)vz`ni#?9}@NScqS!}r1dY_6JNgDyN|(Tm<^0$aMJhm7+l1VNYB3{a<5
|Xo%0RLHTw+j>ozt=<diI%iXpjGEAO?xjqLMxFXL>;J_k#;O|l2|;J=%w&#L*eKF!fU`(x}PKU>!^JYY0srA@LY2f&qz{(onGe*g
jTjv28gpG|~S?WtY`YYp^Tp8MYs3b?9c$(G|t;CHq*Fkq(DvdFR01GepWe(YukY?9v(-|<lQ6qNGB-
Y6}9PeOLMh*|lESnW|zQ}@3`-iJ2&$F~f@Zjtr&wk>v%XD4ey+uxqIDeHjD+Fj*3_xFj!OoC~xy+~zvyuB-
G9iYISdHkitt~HdrN7m<9FNMGPg+FiEiO<z@>pziwv}cN5Q@u-JrC}cl13Gj9i8TY|{Wz_a`Htn-
{3*5W1HT2L9LKFSTAc2O+Mhu16DATnUkn*_D#FAwT`hiOeu-f{q2Cu^T20(WFup;6{)T-
<`6X{zd(`KFC2@$FW_I~s$h<QUJSnv6*MifyZvtlsxetgt?}1r$gS`KkG3WiBEr))8_J;x4vfUd*<A<zAg2!N+x@P7(2A*sCXBMT
#-PmGl((VsVf6R*W-
JER1H;Fa`o64CBBS^U4fbsN+nx1CJ@cMH8#c@0^<oLA5kuzakfJ@fIXF<`n2i6>zSY5;EgXM=2ICX!4{j@DA7Md3zwW_)37_(B|n
1D%Q*b_OU*$$-
MBo+1imc2zWnrOVlfMbHFNiRu0h5o+%{dfOVXY$%wE9^4%0SyGL+sFZb>jE}G)PhAdK!QQ_6Wc=UtnOP|9<M^{T<jx;hf4mZcC-
)fG20K_EsE)p8G|a;`vaDqzs|;kwgaGPMvObcoJ;b;`Afh1iJ9kp%DTYuHzWFPdU>!JhI&+WchI^N-U&7!YV-cSR`@Ec7pXSX^T1
(=5bmoDg_Bb8+S)%~i{qmltpu7m{P-%jX?oGfvVqsgNd7jXj6TT0((5-Alu=*uJ!$T2MidqwEVBsR`1-CoZz9zX$Oxztg=idOi-
i5N#P`iVLKF5ijvA0}74Ftzf0O6zh4%w+yIkYm$E<CCl~0G5sAfIU<8SdAV-A;JQ})f2A2Oh{O8Q)e%vyF!)x-
BzdHlQD+U`OmTim&LZvvMF{@F6=Tx^3xxH_bZ*!uh_J2YYzcxS!pqS=%*78=)Ch(8kZ8_rpT1T4tkiUmi;8$&5hK?&F6s<t)_b3%
Ja$LEm`g7<;t=MK@|>=nD~bA@Y-OFs9HnIu$A#J`Q^Ul}FzXgPbFC!lc#>x}kobQwEvxZ-}ejhk9~Cpa<-
tN0B@pH86aIU;t})?MvNgh)Je)i`-
<>g+Yl(N1AV?%!<Z%1HT@v5K*oUgAy&jF9!`?_kuZ17pv9iTTJClaPzJEHFhI!Hn#sajE!A>&MPU?X8;3#jjZHd^A7nyE%5YI&b4
B%nI1MjPKXk(|vSsGjZJ5&^CUrC-WNluA5dZgYiTeabIw1r<a!<-
AkM|5ZQQK;|v_LMZ|anhNuX0Gmi18_U>SiQa|WaruR8KJYUGIfv&>y{Go94Sm#c+iQt1V7B_c27+tpya}`nFw-
UU&*j#Kx*K^4JT4PSG6T#+9;=)yrnJAWZ%p|_6^tw`;M$e#jZH4--
BH0K^wx~Q+m7f|P!@#+)UxdbsyeYxGpm~5C8j>t=!Cql&`HA-ko|euFI-
$M@?`&&1M)H&YP0!xUdCYGsGO@Xm+_|2{Aw$kpC9cOPRvNGxt~-
rExzcuxUZb}jLARy#%`+PMFJMEI{BGauRr*1%(H)%U4rEZJ=l)%6A_>eYvO(R<VFx7l{!Kk`=)ZU^vp-b)uLsug`YV-
N{#sA8H_7U~zx>76p~K+dW;G715waED`8U>!L%ocA4qCHn5Rfi$<#Rx`?Kl%KK8MDh{dIvnNZ?m6_U+_)vid8`{Zi`Wb&MZ+;cb0
-rC0wxA2aDk?XTjvLMic0w8#6F_JwJEG^+<1Pj0WUVz7rlcu$b720YE7V0=ryWisDj(0f=boa(Rm6|oYlT>A8!1ho6{rrvqmr(V>
jbL4A3Cj7QeWq0|T=WNmz#_M2O>&z#YC48*EBsX=(=XZj0Pj^ql+-
+Uw`0G*M(%#=J%N!>$q5ixd@~(9p3+W?bMrN5ZflTSI#NYF1J#D_5w4C7oBj)rg1%FG{K9VU{UY~N8bN6o60&*ynS<TmWvQL5+8n
1KFEa3XRdy!GQ%L9Ck0WdloK9jwPuJiXZ)@7Pa$#brWPL;@?k^TBB8GBaxpXe8d8+{P|*jr4QL_gSui^-TfOsg9ow8L2ZviJG-CD
bf%UK`yPNh}D_o1)r1Iu8fM+JQLV4dW5}>^T1Swkl@HR=D~pn253Y!n3!(|0OnDVouU99hTE=@5*?ZHOP;tW)q3-
A(B6wXIb*g4b9?_n1?RMxNwf*%p2<N8w^)z3>vpAoUyyUVkPQ1!gu1Xyl3EcW8b@J^<a_ST`UfQUf(q;1J}s+opQy7ZpsWQAx5y=
m7UOLJ%lzZ{0M%neM&HqJk~Yo4h=T2^P)Uj*|Xq?Xut3HPMKU^EZU!>3xwEf4|3LWj5(Fm<8qAmKe^^V+NGO%lFB&3f}`i+I+)gN
CyZlQgb(E_^67qmCZZfOV9Yz~333Zb53QFLr(d>l`9(5Nvv7rZz$ut6a{nGMe&Av-4x8qDz-MEyN!j6?NPTk64<<u@M|Us$&{jLf
oJ#t;U>1>#iPhFC{M*ARfz`;l@0g#Z*Dw~y!(f@I?>99M+|PTNSzx{K&)e^Yxmldcb|YKkc~(tT6Qbo6*95O#jQE|}F5O~67KgCG
L^f+52<b%jUy)ThH}zZ(>(=OA(7EeFJ<nXzz-|AN*5V6zhY4Lkea6hS!+hwMoG|NO<IBsOcA?BFg*hhSbG~4lKR2@2KRuJ#g-
U+0Up~+6LB8B`mh*wJEDp-fytl5{urF=WVY_R~>94z6iOpIcI>ym3JN2$pthmOQ&b?;F8RIvVUTK=bgp|sD^)9TX515?YPQ+wQa)
{&}eye?U5!=;;<)_Xm{q8r~FOkMNr0l1N0V}-g6f>Hafq!{_%UG54k1G6?hLOAQ```KZ4dtss9~x<lM>jaeQM+4-
=>e0S@sOA$Ok`dto7LV>@|*7*X3jEHd;rgB`Fj8EP?owGWusRtI<MhfMc=Q5O^EI**T|u7>dw7qrV^VTzde3LOmX+}UY?7wXK~*<
0rIlPHD<N?#uri4zQ=?g7%^SCW3p4+A&z41RZQ{Y8oj61X4WLsZh&`)?k$UTLa=>Tqj-
zH(-gx}$oK{yq&j2DcTzsdoQHN2Y(mV}|6VLio5}HGb-
pKJ>i2gG4g3pdM+gkBlh&DVB}|G8=^(XJo1KsVuF5X=^kRdHGPg*E=R(nUx?pG#$NNzR-zjpYY=ab#{L-
(op@?MjD}8^!`$M3z3JFxYn5Q)?s5okd_6skF`Ybyh2HQ!kca10FOR}{j>`zbo71M|f2ekRm%ZZTYfC#GTSC0EuwZo2PJ5c|w`FS
L7x3Ye2nCbYOBwzD$8h`{8i6m$sM0ak6jBdJg$C>iZD;+K(fQs2!X{m{<eyc(XKD-
F54}$#fdRd&W&FT)o0xTr`?0TmQ1HIDu%D<~F=U%C(0O*#7=C#38eduE|LGEL4G6A)HjM_Frf+!(XYUDfb-Ef_!Y+Nu&&JjWZ^R9
|wq%c<%@y4Eq6RJoT3JO!GpA}=`qL7u83LNU!(|K$g=T2$;T-x?_ASjw<&a{6HOjZQNQ-
S6w=kJoq2u7Ln*EH*3{mV4JD5OKMsbFt=bDuXpz-
#x0n=$v}+Uc_tFxUv~uh9<A0Q8dPYS%AUy4^tsz<_YbF`X!aKutS`q`^4QA04!_>0$qB0<4U4Aw?Gf-F2)mm-
;#mMoQ@?rSHHA%opyTCN?TG8CbVyb04!3P;@U#+Dq;I{Dl<}dY^gng^cGwhkV-_lA*(bGwKT`f-
tbj;@r$=5|Nw+nvwrs78d}?lAxP8C7C0Pe_jgaTr^NxF5RHJ=y6}mdpFZQl(qscNSDe72koSoW?!$JZRzJ>KQGals*=FHm}@#)3<
RRdlN8YCfs3OzXPnnH_MqQ4F7C?6bV|8qU!6yQkPiUnv@PbFl5DUG+o^(t$>jYjb6H;CBH=<bCTctBe&4?vK~UO<(^~ic=R`tbpO
O4^0%$ahnd!?OGMS8^@qrW7tKoA{01q5Yrv69c&zW8|SdrYlk^&nhWBBgNZWadRiX70PHUA=+iqD(3z>osa7+m#zfq)ps2LStsTx
5)3ZA2FwIVjZc^8meGj<-D+vLHgz?S76|>!@#`99rHgNkTdi1y%qAy29Nu-
L7eW#_tF@3tch@S}4}qs576CXO;I6$s=kzA9p$qRN#0JC7)0~rjN)c;6&Dct8x1nTXrS{Do6+olYMz#DN6RHBr&#IYfwp^%Qwn@E
=JqS$~`HzI|OgNk~oBfU}AX?fJp|H4}<6`Kr94hrF`Eenb}J^Yv}HZ94H6`vO_H9kmr8`7&>F@bfQ)Bua6`D?~mgK%!CZ;2o(RGH
k<C(D6v_M#j~Tac#)B`kw9l2$tZNURr1Zsaf5^bpUHOU9ztS*D&A7Tne41$M8CKHh2MwChec9yqvGzywGy=Y<>>q<&{_mB$D0$+!
E6(pNcm@Q9~$RDlL?Kt3r@tMvwj5~`0O^}D>};?4@LB^8a#vLC5lHB>D+*Hlao^Z!=O;4Cx%XgB#1>AaH>{TbZ)87WLVQX$F*QNt
_JU9%&=@A-
Rck)ATbrVbzo4ckc>i<WjJb5<j98SVjIZ{o!lXJYyJw|jcJbcUgtZfof5zmqeLa6+y+zLA19!U_AS0=mvg$uH*nT8OVcnh>`_w7%
^Hxt((xk0TqTH<{MWv5cKU<-yjQLax{gJ6OQ+p8J8WPhSw!m)W0GMb=qAcg`Sv}T-
V*vuJYj_cL&{KARJt1&Qg94`W_Y|A?`KHJ+T>3&8W$Tq8GU~j*CPN`KrhWKlJ8b>*W12G;!WxMc_aPdiPm|~_fs_mEQs`Y5a-
dJMAG374nir)>Cw38I}oC<Ayr(H;f6g-hI)Yww=o%8*tc$Gx#wgX{>_-
3FpZSLQ3TeS)g$SINIGL88Yx16bCmQ3I^PBeo<_qoaNFX?*kw}7T_ZEyvcX9P<%p9d5m1bZwk9BYxg`~$wT1JPgZ)(mgJ04L0mCG
v8vu3ei!0L$*BnhA8btcmG^G#%-*r5+;|ejy#;Y7Zc-}TkZ-V&}QjqBHYIueX=qfiLd3gbA-
~=~y_DG+gv!Hc6BweAO>^!B<rY8^`a*{P0wNa8#QG)zz<VzxGYaJ!|4J2Xj()>A@kl&{gCg3oz8kfVrm?Wx_xrf>*1H-
<TpH>GJ)~v-r)$!6NyXLLm{(~e%<s7qbl1?M1*|8mvZsq!Lgv{HQJkwc6cf-Rm|MoJC>$gdiKPPp<dALoC$p#rp?=o>0u_RSEw|J
dSt*xw+jI+Jd&v<askljk>CM;TM_t}nu?z<hkJp|kV`fbeYB|hs8*1?-
=7VW;#sSM0E15(Bk`;aVo(lQ$IOy8vvbm{HM{{M^;HiGwPpZw*dK*&$tuj*dqyTH|QP)O^xdS6F<Oe8juU75UJ!n=}_*zTRAE+?0
#J4&@5rd~zzOD_Z-h-@#&`iR_*&l#^#`dL)t1Q@?6OkHfpa9UMK-qzZCoumSC?&)Q%^+`pKF0}5U>{@ZcYr5{K6AG&)=_^8Pha$M
iB>|i+{b0xQAu1XbS>@j*YRdOvdz}15dW;J4gtmRC8~j?m1k=lO(Lk}kdTw~#nNb2{P7+4ey+&W}U()UAv(IUX>@>GXdvvjb{py9
q@WtIE)B)je?B$!K<tLq;&zt>#!kv$l`-I1Q6G%OH=HUtcG%0FTvf4CJOqBqunm7-h)AJqa0vH35FLt<_<N6+raj$)D_--
^jADTR#n7vnBa<QH0jI8e-Je-FMgY51m63`@BL$)1~{KU3P$O|Ots6?Li%&~+ZFf9=^Za-
;#vlgDUM>e6>6_)_`;Gju1@P2{t7&fW{Kz!)#0+dN-
=}FsU@T&;;+4&1P^h5(&sXN}@cJ&@0eTU|F+uM^YCmGoxnb%m7+&XemISSH1+I@+FdSm#)NRRfJteJs-ntsJHaOc3WZEt&pU$6_J
dAoqX)@MHq{9vjeJ*F48LOZwng*`MG7F3cE%Y$$p#-
VLvE@#!?=nsvZtS<`Nmh4y;pW0~=eGZ!iN$%&baQ~Kjfk$>b&ylqIThB8G=Qw~yw%BlRZ1?M8hv@dodqY6n*tWTZ&s{ZfVeC9V+I
!r_-QL4`?580a>Qea>C2(<PuW%rjY@J$z^x81li|)4*&iDbv`BFs4#T3i23YrX%47Lhwyekv1SA(rTw9IKn*?j!nnfg&Vj4yfRuk
41pe`Fgy?7IyTa+MUI&t;65e0rCpPHloPn(ndQ9OQxH+8W7Z&?(RCmth}YG4%1#KFpB5L-!#UfP`n#kBa6sK>M-
tu96?BQ%(pM(z-!JyeH&#W@w``*<PIBF7~Vhc9{szw`0NXq~A}-z$%Rb1NAu82M6MZ`3-
zE5~tuIDAQxob_Vc~1XlPeRq+uDT)onbEUxChojblC1#phnptb36@e0Wqws9cG8K{AtyZtUc-
#6n4=a<L8eNwt}EQqYY>$j4m#PjuWw-)_+O!ukGeJPp}StPQ@gD;O0DcNs(N)kj@E4cssSRw@zU-
&|nO*)~2<hz7#8YJ^l<Z(Xm`H;lD$d?X3VdkiHho)2d;e62fZ3W%1r~!HhNTrhZ>hd$3vyHV9orMc;&SB#FX8$$XhDqWGkg={SL~
G@A9gB6nU`6M1?K0tW&m{eQj-n*e?F`Z7+B-St`FGZt-
S(&0*CzqP$wJR}=>4o)k*vrG2?73=JJ<B=+uyDgA*3dn#(Sf4#|6*HJ3k_WN3m2jz&gE;LwyGJv3W`YhpNPD0TlU+NI?o}4pTvgW
X{-kmLzqC{G~O^&@*>IRy^M@ExWbt9cj%zr?vGKXH@1bVFzMOuOoLHG%H2;mh`>N2?-
o{HTHwscI<F}=wvL8PvIHZ2y@w2>{Ho7763%G6%;uMLdHt>1L9Cs>&r_cyp>=$CyRJE%N*!$kdE@Qb2AM(n_M*R#mC&zNkGu49QY
3uNt1cpEAqv3(CDh{Q#S=fo@{#nFD=^)v<I818}sY!_tVlceCMx~afUsv*Lip?Ke^%Wde^i<S1r$mneyq^rhFEFaehy{FMqhcd3r
DIwZkr%`2DBrdjI=BxC^y>P(G)-
7@d+)(<sSb#mp4oz0w21WT(tzSYF)5yb!zgVMA(v)rP_0wj=HD#2N1I7NUcmJM&6@P_LG?99~V0-
A_6pe}|%9=mIhMXSD5ychvfu?^5qCJ&vaIDMeQCosllXYTa|neMf!xMwVstTtk<l^@xhq%0J%&qDLm?V)ZYMx7-
_~^nK}OozsImoZfXW-^Z`z+qv1R`vkh!TJ0s+GMVu(y4O*Z#rp6c-
r<qHc^0teicX4Fh4e`f^3NN4kc%*yY5w$@b86~4$T_~dDp~li_3H*$vO2w}xXgMstbo{Vu499&YrIyx5f{@jXzh~Y(U1C8>t2vsA
<1_j)@$!?K%o%_j^Z^bdJ=%=gkT)SV*tq)pDFsH`*lO!5yg*GocTs)QtP1gD%yYB&XUf(_Ju2b!xEB&l0P4;9^851Z=I)y_Z|D+%
i7ls-?BwIt~o7*@o`K2eSq!z<|_NQZ;}n1Qn0Abk?1b8?tPQ*T-bL#-
A=WVo49SOjUpA!sUZ1aT3WVReAff$N6sr^HcciwjeZyNfwj{T39I%X-
*C##yg#T62J2wt!e1AlP$mfD72;2G5(#?B=8yTiI1%h7=`BjiyDNmePiR|DxUjtgGDakleL^Q61c}7MHm%ccWPiW5cd?TDgu;jGn
vwu1e!@T}Epn0^C&<NOE?o46A~OK0uv|*`0!2QcXml#^!>0-
D`?%k+rTmml*GTCD>ChER*_2MG_lAjtLVC20+s;UUb<GCbMgkTTCI+$(SN3jN61tDMMWXJU<{o_ui*_ZhA#u_%7nm+tRx6wL%6VI
)<KWrv3Z>?EdPJiCi?@>4V^K~5omC`5gXl($9fgSiZmmNnh-~Y0ohb6VfBM-
5&!Om{Oa7eh46^r%SL8{JB!08To`35Lz+%HZM?U+gnDd9TQ{*`e*XqK+4DWPi<a0GP+JDM^6W_3`TYancgQwQsW;ww*IR?&J^EMG
Rocl{utft-
<eTR5ZdNHVu;mpM@JnT4Wd=unY&m|c*iUIZv!uuZn=&n8ooWMO15}GZIfpiD+#IZ+OpRh1F2>o#Ehu88}zfb9~WRK<zk8~d7CLy+
XlMo%ZIhW$kD4*{1(?7Kv|I}uz)IT9p=rj0maR(?nK!AxJ`WEibSj>JGyCo$~j<NpxNu=B0K7rIJSv3--1C><`g9DkbOHzQZ;^5@
O(X&6SAkpr<ULIM^Qtq?0T7Qj1fQ?$J5;tVs*a{oGMpc%HLXuZ*F`_>`+g!mJA?-
JyWY8rf=s6?^r5fZx!YV2Zr(*bBTI!O)0a4EfGX!=xIguH$))UvcHj%g*gvbXwkCf{%J3~U_9LZM!*wD0bMr{^{ukFPk<Gi=t!vx
FExBeh8NA%pAa~&-DRR@*oSD>7CO2(!2u8^dvf*z%m%j0Yn%$g-b(6qyZzSFMNZ-
2E{!F=MLz9x2gF$?m0K`27iMd#`6w?N`nNr6)^!AM)AaGZ<oW!Y*~Py2aE5?vMg{2@eQFQ0^MsM@tUm%@eC|HFoZ=C%CQtaf+f(%
~YEYcD$_*tAz`B)fh!U-`RplN7Gzwax||jjzlJtY9!QtYecA{R;FOJX5|yXqXrS4ysc-
f@FPJT*f8+EGI&~c{Y?<L%pX=^YZZBV@~X#Hc2_QkwA<0qfZbL-
4!F8o?9kYj9gJcGBLVe%}Qg|UKt8Su4kj2)@5nC?{yj{SkZ9+i|=gAl$JnII*n{=)pU-
f#>G+yIrwdxgCO)fYWJ|{UW@eG!fp`ct~znJdGlNs6+N%z4?N$yzU<|_NVsLCh<-
0loY9q0Wp<MclC8@6_q0Cs1=?@gftP4UD_qnT##%48Pc*Jp^mzl93e8!YD^PCQMgPOLb>FG2eQ6z5C*^6c7sl02!NnRP!H_OWKKs
>E3^l;XA&}E@C7=K&ddna~<sAkP5YoUXK+0Kdx)=1pHdpH?^z+|u@5Xg*7k|&Io%v)dNE)PA%v8cP0?j!8UxO7R02lo1sqp4DcAj
aObV;Aub^(kIj1Z418z9*sXajVGK|d!KL!}X5?);1Nh1OL1q*zwapJt`a!3{<VD=)B4?|ivbq`y3N6A2~OC!M+M{PkqDf!YtnY7;
0YEFAvJy<d|{Yd{8xerGFNyu!Ih{fyqpjz?N^>`nJfhS$EJ`+#?aebA`-
?>VcTH47ut`aS0$k8_${EW2rkbAvwZpcqbY!EohSUCU$c6Xv;{J%#g%YF6F@e3o#|B)Lq`;&aClJ9*YkB@g@UzNr`(cK>|qcYwsE
`f~y!uEojG)m>stK-AQTBYMqg9@pa<f_6KRHFQQNt0EE!e*+;9iQ<tG2qm%joA%&^p1n&f=H#u||EJmDs*{ArWH1WLd;S_rwyjRt
7zyw@Nyx218Ck+nu?UlIML}tXZNVAF4nLio3xoV5$WTzM+~T<u>xcL5aC>lU_FqCpOII{;@U&IBOG-
^DTggP$Cv``lLeCb|hINFjq3)fwl0m8>FHwmHXF_Y3KtT?j8&SpiG!a1UU%?PlxTxSS<TY2lsDFo5&5%v9w}B$w6*i)hu!(C~-
;NOfs9*7CG%Gk8XO}2wqVJn1P)YqsR0!(dNBz)u&K=@&>~}QY=zZt#{=3#S;wUP(*Ae=AIb=&haI8~`zSmBgaICr?CKsQ4^q6so-
}%;Nr;FTIFwPml;`^XFC&22p7^yumt_5>J^$=95(Z%<N*Gd>D(#SyHBt7d2*IK(2u_8#&H`ab_q#Q*FM5cps2(^Ju)TH~Md657j9
Qn!Q;*(CCm4ukgl*SZQk)^REbfprP9U@IZxMW9ce2&<u6rq;<jwK@h)+h~sgtC=nomBzz#wk2!711T+90}57uM|Ij5gI@530dclp
`G>&Go6KjG;yA)a|>1_K@BJY`8g~^!v4B&z<%dlrEQxLTG}VgoQC}<^C10HYrjwV?Q6Rfog<uA`mEMg3|lE}$li;RW!~GDc%OF*h
1|l(-qCuzTvcL$a$Fu;jMzeY3&xpf`x443=^H;=xP8Bp1xZ~-
?_&;}83$nrizUFz*!4VOuEOABETNlzb4B4r8@kPVhwd@z=K=G3<HQXe+WsoPpPE*ffTNRd{1xAwaEPSXSFvKf8r=`LPsv_NG5($#
8JS<@ywZ+QrI)h9h1P8P6t8Gzov`$>rL&`)WtxGrEftTM_T{EM+JE;>FF5_$mt@<dn{wNuYd6_8tw%HF{9~t-
=(QFteN$KoB7Kr&6_SDBa0%xYh`ZDt{Z<#U^};(lw@`fu*~K~0pmtu5vS8L3#8@859^fJv^E9P9i3<zfU&4JWOuM@$Ejy=RO3<t>
t6Le>PROV*@tlJ@f}F}a+9r>rOC$|(m9Kn8a)ptsP%vqQcjM^FviKb``VRRK-
>tytf;le#vmGV4T>RKO+kJM9LEqKi_uK9uRaW{^4UgaRogX6Y-XaB8+c8-
vL3u%pZ11&B6PL|Xtknh%zL!v!A6zRY>&PN673x#_tWlGJ^vl)#xLfEx`FHy;;DnX<m}BGn8{bpE`~|&L3O_}6?H?98u?zc^=HMM
DOH-gLk*+=_odf8bNSq;^mii7m7Yy@gGk{&Xr_ay2|McEV`_6Hy_5`ZcU+Z8dL?WNMZ*V4sT`Pusrtd@2+w130?g*PfIQF=FoU9T
k?MP6+v@a<IJF94qPU8CAT_KWr#(If<b%*ehVK$_c;J={yj6zgzP67`19_zLNBT+1F=ZK%xGC6La!I{h`ab&M@^?oej77pi}y8lt
=*%#L20nSsM^+>d<b@Yr8?Zr~0d&JM-ogQ+DWQ!!r?gZuSl0;_KXMAMe=x2Y!-
p2Ub@p;VrFpux`P(}&r0)nCWFECb!{0n84LY<A~&$DIz;Fk*L@4c=AaI`lY>{HMv+avREb(QTe`a0_ewz|VZy>rTbBdr^7K!{O$A
cvy>32bD(GwrbhyPsq~&;o|eT(Q5+IYFOft9vb<_+AC_Fh4U;zbl;GZ1Lc`ow*M?zE8hFQdPiygtMDDfB6~bBEd1)KPir1ygxf7e
WdMJjPT;3Eyp4~!ADzPUVu9;fOC33-
E<CP6}VA|7C^#bKdPH)UtPLyryHNnCjxDH4$ldMS4ql#*)>d{+48$Yb|>Bm|49YoKQRg>p1oG))9TqI9Y^{b#QNK>sClbz(@~86r
Ez{YzDI>{%os31F_hYuaewrf0SsQYtmh`tr=s84f_5Qx6f+Hc(7w}15oWlz{td_cH>lAMiy7d*;6Ph;j6`r@ilXz{tab9!OCIx*5
kE~?F>k#5F*3QF5$zja(mRn17Zto{Bn?J^LJ_1OA)a9)aPbouOObrVJ~sMZ3YYg`P(KAZ#804x+yv87^uw6`w_`mHtf_R5bXJ@g5
Cu5)AG`S~m>urJ9D~>0A`UQGubN+o(R03^bf0k*7(83$ezt}jV_U>Pt|L;&>eyu9!!W0}SZtAs+l9!=a_Ho<UXl8-NX-`j-
FZlEtiYaXHw2+f>L*v~&2OKS8)z5D{D}InK14NQ3PXd&<Yo>aJeC@HjT>UGpH=&eTfy&q)j6&JR_XDz*p%A;CF*4u-
y?wuz*if$bJzb@0NmxDTm6cq^0*XfyoGVUds(h)`y5|hj)PUP<kGzA=Rx9*+&+#~4=V@SV!=3;(<(9S;(mI10Gd{=%=NbR9gxFCr
t@H3hv|a974gn;-d_nOM6;SJybX{8SeZ8!K`}5JLYxr#_q^P|bBF#aDBvp6-
}P7P&r*Q6qSULZ>sZE&^}+GN=cOfIZOBgpt_E_wr>GyiFi9s=k}I$?)OHt9SN5yJ?AQ-MnwdDxT+V98Wm7OsNaUaX`R0P~_=GW_)
~E31bgUb~-Uz2e<34EcFsxD5Ilw*4F>iOlDv0F86q(4}&5lCCU7G*03(`BN9;EWp|Fz0{Wb?OHL|(xTSSI5BTh9GREmpbl$>-
jNmAQ~?qm7rH*FRZ(JSXc(|Ic?=ES3Fwd_G7O&or(%%ikKBurbrPu*+JR_0xYkYqL0f-
NnC$dR%m~4CED&2oFq)*C^Jn)&TDh=1p~$W<eggr5|rJj>g5Lz7}BCF=0#G6|8F=W7rRzV-
Wj4<0ZuY|1~{D?qbfH=>CyAIszvxEw+8b?A~Kk0MN?n_6GS<zg+33e{b^fa|Y(zDKG8bpi&-OqU#p5e_`E0fU6PVvFW)H>$A5--k
;>|dfS)gcuUX1oZy<-VjTNp1^0?yTWA%x8OO-z3>n7*7#Zyl-y<f!J9Z4?BldaZW-
x&l6oD;QE2j|TPcTP5yCH!_ugiob$l?F7&NHkzxvBHKt3~<mClmR*Yg%0fN&Jog<lK3E`Evq~1Q|;tEAPkme|#P4@q0`Hm9sRgAe
5N9&0FI7po#)Vi_F5P?#gWhWHPZ?Mr!I+;{!B|aihNu20h2>be*1UJIi_3aBQa>p#HPmQ2LMl{a+-
$(Di|7#20scyU&Z`8rhqiK7FPnuTS!EklVLYxqbTkbo_!?PMOAMxXDS><9S5T0N^)qJEx547}euR?vq;Ua2`@}3e|pL*PoY~k9$k
1HtY#`hLZsHRVMy}8kyRN$z#KMyOOH4qc%gg;tjS_stdZ>IsYAQQX#{L!c^3Ts)a_Kryqu>7-+u|2en@&$uxw>B!=O`X&4XJF9Z-
(geejpu+E{J8M3SE+3VAD&avHE=WAT+s6eZAuI3FnA@aQFSt9~X)}XqTM(G};TiWO&EKGCG>sERB?5-
Y=tJOv^S7v25%;f!8DC<*&-jLs$)$0Hg$-ijah|{A`7Thfoo-5}PIonDXj!5>*MhR}Du-
>IyF>V0+yREI#t(ovZg=Q{AyBmduihe0csM&S9x<4Qzi`9E*d_Ey_23}sP7KUbo$Qk=En>YhZkQT3Fr#+?J?*T%V$i3{ByUF?Gcl
5lbs)tu3!>9*RWA&>EAZ^mcy@<>^+B+NP>Q}7Q3@KN4eGB^)n!Mv|V?TaGs8?+SB&+A6Z7}yL$HOfVY5ZMGR3)L*5Fj?WR(_S;uc
|KEm9Vt}BIWyB!rO7|91Y;C@R*bw%P4}Dbdp8}yH)PXSpQORR4)E7m)u`j%;_odJLvN_^;NarcI^29yJgTuSZf-$HACB6%aH9(-
W5c;+-
$|EZ4%Pla!ACUt>Tzyf*%$mr@5W4Ya}zyCwl*U!m|Io^oET!>PZ0hI;nv8TNACHcn$luB5R;C6zz8=AICf&1r(KCP{0|y;tu0_B_
Uiu{h8^(eTuuM>X0t5WSbJ>Mqk+uzA!%Gr_`*`-
nvLgVZ!z00H!W}aw_H`3}bwaG98o28$h5!y2yCQp$Kjp?;B@;@0aIVYlPZBqA}L*(PZnelYsZRsnA_AV5~@_cix8R;4g{kK5R=0n
JC<pjxT8!iU@3@NptHdq1l8CzFnhB3V{92S9+OGGSfq@xAc|u#hW_E>-Pi;_n2k=N|Cs~rs4-(nUo^!-
JAk(qI+en_9CY&9Ak3+sO0=%O8ddhEP!zq?<>!twt-`E`KoN~Osp-gpZR7k&na`6Mh0;APWDAqj_UIfhjFC75jHkRWKdIS`Z1X)w
NfBrCz<<ebGzm`6v}r3LJCql8TK2%+T2IdM|yLz%@5F*7(125J*ik3K6f~um*SJVf#2(3kv;^%%rB7UOf$4^E3g5qD%k?Xu5m2(j
KQ93&6I5qJ7tt5J=GOl6Xm}A=UZRb(O0C7zFIksHqbi{F@mxR^qY?uR>+dc*244uhdM=a?mq<2;&#4-
98{+qF$qb!Yh3U{U%QM)z&@Us3?;epK62NP16$PHG?MOdejWtMwB{$WyLO}D5+uraH{J0P+LAHH$U{zHUESqokD@)jA8Q=S`@_3x
x+U4eA^nh?DP=z=e$T|;a);dz?5MV4`xtl3LGMjJi1w|zS3{o@eyjVh$<xAi<o^A@^H`UmQ8C<<kW^@!U3ZHH+oWWhm7V^-
Rdc27p-
Q4o>Zocz?6@8G?*o`K*^ct(h4n<;)+P+E86(#jq!D5aN_qaSX{Xd!k?t80Ry0a%=Na(7h3_c(Lex|n4NdfyeH0p~yvMajvF`_{uT
cQ%9R9<3Osnk*Wi68g%CpeFX&?Nl9pI$YYZ+2s+e28ca!i7$EB&cwj5EA`>RBckdHC!yZSBH(ux^Z4F`ReNBbWbbZPtAa<qx$}yw
4wlvd8zkq%4DE>*bTvWnx5IYTe=gH4>j=k6cc$TVe!wFI!oAJP%*QBKq!TzG$B7!)rOy4jAmcW>*g94$|Z09T|Byp6Q<2mGBv({a
Q>ulfhnsUkiVS#3+ob=ewO<NK(51e(z}EnwAjanFaC3nAV)@bOLKmYoYP9#BUi7YkkZPD?cTs^}bt-
w+`u&<`rj)eZmM;XM(j4GQ9F=HzQq!?~Y0tX%k4T+YKBmS7!o?7yLWl%C7hI%6i|lt<|?!@idO6q=#@ARhJITYsCWoMoPWIHc#iP
PVXBtaRyTJa~J&o<~g*}tCttBX%~YG2oQ_GtR_C)vBZ81#>qf`y89$nCfV#av9UvnUM=ypa%VRlHu5At1D|bV>jGa6>_lLr+~DUU
K5~>8oW#&*+&8}cTa4-
iCiQjZwxjRFZ>as?C;0aSzd3xKeSW3IJ{h7ntj^%x7mxG%HYhv4y6basV5WZGv5oT`c6H<j2iY;L=O(z&9I3GP%eHM#W8=x=9Onh
2B!Bvoboa+;?i$}Z#Mp~|UshOoVT=QDSU*s;c(M05Ii9PRhxn4Z7Et`Bv9LJO>m;RyiA}LKpX`q(x%#$xIfrB@+34Iv{;$SfVT`c
cN`&D9WB*ONmyk%l|8nWP{P*~*NAx=#6O}ZB-
cGQjIMv|%$NuaxkNH*mutWVFKKU|@Q@x`X`n+i^=<n&!*mW=YI^sI29N++1Mt`4YRsOCV`|doG=g0Ed`XIJcL>jB~D&dx}msO-XL
eHn)tl~ai!T7*k#CFydgt+~r4SDcT%UgwP>cMwH_Ze`985=B%v~-
2Tq~*`9x4OejzxbDzg5aLDCGBbBkj~UInOJm#*r{NR_}E9)$PXRj@VNUqb2dOmXFDoorTfXHG^Dfn!!c@Rca2Nr<5s1L*SBE;liF
)DHY5G1n2eRHut6Dnh4yNuQ%Xzay~T_j<L)_lSM%VRF&sU{j1`>Sx8ZUxcKU$UW{-
F6d=TkW3l{zDF%};^|0_TZ?9%Wm)^5@_X*`Mcek5rgZ#g}YaSZ4jUC16G-D_+JK29U>YW{vq_rT3OTzn>pE{6Bt&G-
1+kEiYM9=_AR8<l|(l$`++gBG1~W!@X)U;AaN-x~-
CFrO`?L5oaysF!yyd98b==$MbO2)JhW8$4x6vqPFS?hMw28E*n|OV17KeA_hQCWX1<Sj*A2GiO3&q*tq$gAhL}T)|R=b0avCf+ZL
|!@g(WL+&-co!pg}o3W8*SNv6d^U+*HnB4w_>*W<myo#Z%!K*-
hLu%DQ`O7{Lqm)u3e;VN?$4Ft<PTwB%9FV=HVstAUfWMv4=Qz0pyN{H5>~dxN3n1~rqN-TyDwmmUhBX8VEc|P{3Q15Dh^%I6F9r-
iDNZ|a7)s5b805@mcKW12R0WKJ4V!0&2HK-
d1%|uf7J!=#1}+@0UNrg0vR+=!NA{8w@h}l&<zAM{7AJZv&MmjQcQ>eI>{|265(*#4Y}~iOffPb&|J7W(*~J3yvR}<@Gb;+BQVw@
*`{*|97{N`=VZ{u}#GuyM*8x%lBa{>g+K{L*h2yd)IcJs6@ylN2^)`%0#5nc_AbO3x1^^o|3m=q>3W7*qlFM6clEFL^r`6JE+Tk1
=1+3RPHc1e8_IfwHh!YGo%x=aYMX$VQmJAw;Nxutb9@i?vu~4=~HrG9WmV%umhgGb6y+WHhyIzpd5NMV^-
Pe)3goAfK7Dh)>3|@BLyJ3>hJCHH48dIC?OF`EaNPA_F53Ro#>?*3Q{dgOmj_uX?(CT*&tyS)G4u;n1;e&rq7e3gCk;C3KtpnG$Q
9GoN8t!Vb^H9@1JnXq<n-6*TywoXQxHkI(wb}H{p|p)iorcl=Awv&Nx!!zc7wc~3M17=j<9)TR)F-
X@bN;Mx!Mu~vwb&0(p9yj*Jr9$ibER|Qa?tluT-K{0G0zjN{g)Ur0LK<5H}>^#MbFV5B1JWP?pH`86z;Vq*SI19&2_G-ju(c+C+c
98Gh2a|GWiw#9!~L2074q?qR;Njsa{&1$Y{xHCUX)>3?>2+2Axc3U)G<cHJF(TFxbDKR44<i2>{H|W)0FS1dzU<q;T>Zfbn=u+lz
U1Ja1OZhv_9K{A{RvOQ!SxS;OTIl8k;#E{cG(qu+OxTn&?o*wCa4G&9;UXqoO?rK^HY08oPy80{nJuQOM5@yqEpfP$L$Py@t3Yx!
7x;q>9}W!;N&weI}h);7x9XJDKA;OH^|V5r_l^MRz!LtXygenhy!btrVE`CaQS43wp2a!%BFfKmLy4%~qXOahDJnC>uJ9;X+n%XO
0k6FYz@Nl>Y+5)~L2%xm>4K7fPW?4HhCVV4GwD1Crq`Xvc!SoPV#+hfBD#0?B)eph2MBIUY{WC0;x*m_dS$Fd<ZFyl%y=Y=l?i1D
!1Ys$(E_XUn2MZOnv#*H(1D+J&I=+-
93YZvV;jL`yd+7h)v&CscFpg&MDBIb4pNB~@{u7Xllc6xafT;~07OafY(v@XoFeHfF02B4~N91H}PGVYimG`wi0&N`UEkFK2$WhA
{{F)H>z#1zD2ULKCJ3Ff<m1lh9H0RBqfpf&;GPWRddP9Ttvad7M&%nktiS)Hry`*6-
Cf_7o@AA_FloGi~_G#?}#yWx3UFB~;y1+vfbc=&E4?qnrfNXA>&vFKcGjOG4DzLTMvaaPk!Il+1__utXdOx~)G?;~M5KO%sC6Y!a
|wsfCF33EG;na~+e%*hZ*m^}YDgL}xtPkO(Bz*s!-
qj@Q262YfZ2tMY1zjruMDY@PW5|j4*eGNj&3*)XF1^a>4Cm@|k>xQf45y=EU23Xnnbv{9!k_wDE?7VXlN7dlKBL{gHG}+*Q6g%#3
`Wn+akPMRt38f3x-
O@URJSHK#4#G&!i4gerC9O|Pa#GUI0*~W><Y(Xvqyf7ItXG#zN#x+ZA0*iztgm0ty2r5)4jKyq{pa7QT6>L8ph&k;&W@@NOV;o$P
bzr$l<q7jZWOtTutt{_$F{;Bm~1$aLJ_`!q_e(*K}w(RAGIZSLYOobAX#|KI57hd>pXquu#ojW@OsmJ{*B}_?o(}a$B>*PhQe<Il
y~?r=}PV%B;}1ua$k6H9D)b;8Ju`y33MQ#=}}G5b0o81xbxli!(E`B4=lqot>2;t2BHJlOTM#ODj=V%n?9X&VMbV}Qr;^Y26`+T)
9(`y!_?Zk7WGIr%fgSJQP^(^$0uPIt=94SYH3fBjbsm(0#4?T+9aOSeKP2szV>o&Cf6SU6aUA%Sb%z|tswCogVmGm<>ZgL=9uiC>
)We&oYOo&Z?*&L>TcL3OFB$0@;&q)$SD_g=4<2H%<!`xy#K4lvgzb5^|A!)nqu31OxXrv?1O6^_n8gS%<`g_sT{pwc_-
^|q_&KY+cP@4=p-{u&ZvT|n*fQB$EL>pSZUdi-*SM{UP?kum;~?whYs1ic@@ZQ>_@}XP9>XQok+gM`-
56cBZ;w6ifZIX7nUpWcO;(SJrEpDbO(LVUgyM<(dkbAxF+=vBPC(x<vk?(sCMRLTVt-jMy7SWUw1yM?<^BxXA8+7<U-
WXi_AspcN$bz){P55;<zmyJERorJk~PyT{vgb=JBz-
?R<@g<IOP3cwFbS`5{}+@ZH8|vX*zDYk6~;EC=n};G#SXgwS37iKH(9(nOH@<@}355n(@(j?Q&<7942#CO!*_wmq=sgG%GAYdHPE
h4tjnzPPDZJhxx#I*|o-)u$%woeF-Oa<q22*do>07qeU3EEll+n}M59R!UJ_tsOcFRX<<R7j4T$N&DJYCVITX7#HnNhYMjC*W#6I
AK0aJ<=Cx<_X_*pluj3yZ%ThvGA`<mPRLE_co#40bJ7{>V5UX7<ua2b-+N#a=>EQP9dH@_6UKTZFT9-
Q&QSu*_DS_Aab`JLekhJhKYV}u%tpYbgRT>_`vOABZH6`j>y7J(4Lv=e1l!TzK!u$W7?-
)5hz<`w*HZd+p;KXoiQX*#U1d+uGn1AAg&js~91{L1y>`-
q!+S{b_vYS!tus;nKR2U6RAV);>342Y2i9ki^*fCR)z)}W8kYdhey?Hfr2WdS`Cx8IFF_Ik@AFC1jzC+#bCy41nwNLbJgrg!9Y*8
L8RW}dr!jWTUU4`$zYPM5{@*LQhV!dy(Ekk-f-pJc9g!KIiLFi|!ZREU!RIUsrpj54fP<VZ21vH_xlz7YksBG3L0Oh7yO@kgvt9M
Rlk>tdQHm<k&y`x|jB^nJNj`(HQ`MPZedQTN6-aQxKDylxI+-
Yaulzw^?Y;&++&f`%(XE`nv29(~xVQ6Z&X~ko<UlOZUlV^6uXI*W=n?>TfX8h=4ED;|e7TdyKL8_RZ+(;8^B4A52u>_(^@rfZbSG
4-Im<Q2nk%B!Iq(5M7V6TT(*-)}ZfySJKmKu?9ghFGog7zRGl{uGeop8lG$-
~sK_;G_>~Q9SMaC5B?xQ__HMoxd5lMISx!mR6dzs@Iqs*wO=S}2^!uqgJS5DeppFT&KC9UN#3U0r4PmCuMCR6o_-SxRLFs(Nm#Yt
N|p8S=IfoL8}n~??opzNp9Z6foT?ApklP1Dz2Uk;rcA0g>{JFj%UlHFseA{+f)*hg!TaR#u7POaDSsm*p&A^)pCZH}(ybGyIS1q_
GwRsPL=s#?dEjDg430;VVWD8E<j4W52@=K=T?O(gx&-
}rw=y@T{Z{n=^W71H5R#yr7?PV1||+cnl;KzfHYWuHoUKW88Ra@Fh~v$UR9|5e%Ur35jcA_e5%Cg+TvXFL;IY|P2!tbf064eQExb
2vnH=bgWj&TkhOg#~`5G(C@PBLjS>W`9p}5Wq*(pSc~}eU(`?p!ryA`-7klVDc{M2QBd>9`J7Ev;An==T-
FY^<9v(ZydtkiBE>dMmpkt_%=9wI`9+oxiRM;i~wPE6A4@H3z9#Mv(j?dwDY)EQILS5#RKjAPY?F<>SWSAw)L1;F#3)E@HgGqZ$Q
8#@rN<VgBG1HRRm4vqPuO?4re5pbKwr1DfMr%a|+iv?K`@IoyO(-+<uStV&_%<-Rjr(>Y3Lz-Osb@%ag`^Y`xaizXy0Gyt8;8ArX
e;8RApT%82@0IG}H7W8wSV?aagHtMYuuK9lW+#0DSo9I>KpGeh<??T7FkuZ<(O4<P%hrRIIHr#aZPwl5dpT623BnXBn*JwCsjeB+
QjOY7Iv1-
amf=K1_iXAS*01Gv4knOeXBA^leATW3{>IJ(6e`hfoa_HLZ%jJ4YKxk7)+r0ld?>tm%?T5jnKwc0ECd_|wXoA2XQzSSGh+M>UzpZ
2wUu&?z)gZ3Xi&!6@B<wLKJ&j!(Fuk_g~KI`Q;c?$*oRp-=x-z|m}>$$%=T;_da*QqUm`+V_B0O-
&0{fC4^dB(WRm7ixC<bTyG4uByxrC?x%iT>r>)1!5p8M$zO%<Yre;=Q$Q4qsm^n(ra$HlOTEcGO%~2D=WO`(Nhr_}~mVjK3SLnT%
<*9JNd55$%QKx}&|-`T$aovHNmyuwFs;U+wz<eGm6qwinR;*`<%83w-
c>tDHK9fs$i4eeGiGQD3=ezP%X5eDgXUfm{eFoB@6h=_jS4Q7;+)WZ#b~c>+qW4CAHKs&$wN78M9M;V(1k3^hmFu3n3fga|P%Hxu
OnxS<ZV9CDm3c|N|4HIn}H<<-
`A@zy`PcU67>>j9^IGox{83&~=KlESFevgq1AXpG+0wS0q7i9(v*ek!DZoUZ{AITxhewA52GFFr)X-fQFiND|;^UOIc9-`5~Ha9-
ZV{N9Etw$S~-
&y%7zgvEm;De{bwo^O6_9{BS({<O0cb|A}V<>MmV++3+VjD2&H@QcNKc1M!GR>Joc&)H~Yc%43V;V@!3@KH5a3*gDqT|{lK_Q%v%
n)s<m?%rU=-oz-IS93GG$e3Mw-
%QLY?e#ZT`GB@v(E~6)03V6k{jK`)ySXtQ6{Y2nly!@r8_v1RwcyYJmz~Bxv)6H5!h|mIi}Wvm?$j%tJkGv1aB>qD%D1*z8}p=2a
XN5&HExe|(9p&uoivui<XE8{L~<?CFV>ZT?TjmAFOVMF>!UDhU@|$^dp*kWF-FMmAide&w!{1w!Bs?J{rL)g`M#KQk%NBr;0)%X*
hg{aztjD+mEXBpDRRUf_CozGIfs+l=*V+NvTstc&U|i@^O^Z!KI^X1-
$@Ul_2y!|=Hs~SDM0=X?b*X^%zj)OLAJ>pIhM#g6!+2Ecn|bQAqehe1pj*pqU<wbhaUEOUv$&P6$!7S6Ws?-
G;e$O+y+_Z*f{opod{ja=*^vSrPMDEw(5QHJ@AWczlO7R)H5h@vRdk%jwkECPpZyJeEQ%G=?LCywARh>d)=Dh4AI^eU2b{c^Ly1r
dUxx4!5<Xp_vp8&_g8g9GWeL+cW_7)Lwy*TR@6V!;{G+uqf6?&kbWNJ{h^F^a^X2w`=&?s9@(D2&;G6TDh29v(0;`BDvpmG*$gq_
)M!0xYb`&Hn5UThpnHF@f0O@jLE7ATf7yO#H`wKh-
M6Q=>scq;zSB4Ijjn0E+GVE{ThI2GWpA<F0pJ?Pmez}jy==9HYn^8%{3PYWvAsdzNic8ff4?G@ySUny0`k5bey$I|F5VmOlMG0o=
{$T}(DAZU`(>|yky^<+3HYe(bGRnuvMNpw=3ZtzcS_4v=%cPKuPM1TTzoJ6c;tgBO3_XE03Gv?nmcoeVWeujc*ZJTwh%v_NZelGb
hZx)Gyiu;T3LEjOo|xrfMeBO>DvP3!=%>XLQWb#{kt8@9f&YT;otNxg4Zg0743c_qiD<x8^zc(?+@~e7{mBgVtgKO3wfTRq6zR5s
PB+edkTvwR_l12?iJ^e_AIUUNMh6*(qS?|5ONoh4$pgQbtnJ68E+Xec|GrlnYCJ_7a={b4W3eRQXa|ncBf)hyMv$&UzdGRIW5sSY
WD_ar|VdFt}-
lFUY&~a;gBvYd_v_#|F!%Sa{8!q!n{6wHX3_{^BdrtF=r6RaCdu`bQg8r!2Pp`<*e+$ZA3DJ<P?+6A14CPhhm0+?qz!#0bX2GO!3
lwJ=_2(Fn&BeyMC@$+b2z)`7N(R>UqTe97X4`%J|jV9!~&%-
0m|jc$OmkdvJ<sn%>E62O%c3#9Q|oqqn8sE3w0iVACe{4ugHzmyifO5%<&bLUedeluybP2jCuxCn4fZNWGh-trIY`qoQg)|BUm$k
on)CFPhULCeu^=;ScZb)7dq~MSE~UjEDAmk^N4QKlfbe56q&=&voj(L8qnV{XhPn|M<sYImzUo{_#Kl?|)2Z+vCUVKR22G+|EwN-
S$7T|JVCrxBbWe_{a3=Ipbw%8m8IoY?jaGEh9UBDon`;^`E@V+{-
>2X5smHI+;JwXV25=^vTFg=H{ee<h`8nkN^0`bT^yNx2E`R3r2RD&zgo|W@nc5>=p8sna#~+PxCpoUhr}SFK=W$qmX}^7pU>4r)+
+fop`2i%=}z#!tDj0o2>#0eX{b#)6-
<0^(WM~nfL5@mYI1nrpENiGoI$=EK~5!{L_^BX%*&AS<8F!>A!{NJpJWOsl9DJSb5S~ZuaDR)A`fP^CwS}jQ>1+&RJ7G_ms;TmRa
zgrrykZnq<BCvz2*%@}AAv<asiiPRwiuqu|z*t9nZ9WxS`E@l=>hp9`7EB;)1sd4HarOfv;<?oBduIr+0m=Gn~7=ktQ~WEs@cN#=
?Eku}W86usL|J|>%kUJe@J%%9}E+*8J!`m^cO%udZ`!{^cGXuR3y{A^~;bA_i#{%Kao8s5aSd_S9^<uFZd@ME=|uJ)54FJsQq+EK
?Q`B^6CJ$c!}G~>+*^TKR8o6ibQG;o>%E1NIO{F#@Td4`{zo6nPpG4&^t-1Add7BM*-
W*aY1PWo(aKAo9{m$gh9SoSG9on_~wc9}GFmSxPch38y;>QASZpPyt4b3ZpJOlkdm>I-
#u9yUwMeb9U7X`X+2e)bD~e*Q$;&dlVfRr(}fuxOJ$&nMOs4csftsOzTnY-
I8UGv{Tn&CE<TY|^K%r$^Q5d~W!Kd_Ffbym`)>(grbTMKflOI+L?9Q_q?j^bW(PZC}XFr;~i9K)WlSd7_oiJ?Fz#XWK7n(XgKKnR
&*fhI3i}*~@wJteJV9P3f3qGPF@V+IwbxI-
8o7pEGCErzy?k(>&u(GkJsexU@K*s45d$USnqFGtWM)_OnIj!}836HF=sn&;86SGc~M?Y0$3m3WoVit45E}f$}WRHw%TQXpJ_L<H
zbOje2<+rtd%Ha?g`zBkNn{G)pI&PF}&B8AkRw_w+oso@P&3^Ld(|nl!CAf&QE}ST>(C@3;xG89I6XG&_CrpEBNb=088vVaiNNKG
0j9z5KI5=O>e!=O&gx+tkD4W@nSBH8E%}OdntY=W&894A;+*#K_Dig{KTHib>)jUwHP+Ed6%kduEQF$$Hs5WWmJpvsSK9puL+`i|
yy9w3oaBP1=lP4eeywcqTQQrTOw^2KBUHPR+SbU(c=QX|6D}%-
Nh~H=EDX@KbAn3jWl}(=PT&V*bBvnZXgjAP59|Nd*RjNI8I}3wzHNkUx*(X4ww~hq6Nne1p4*A{~)veRhM)T<#0wmDPOpZiLpqUs
p1c6g!lCLrsIG+~TQ*y$G#)$eNrbjSu+5Fd0Y`OsxC5&iMedugRV'''


def need(ok, message):
    if not ok:
        raise ArithmeticError(message)


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--workdir', help='new or empty work directory')
    ap.add_argument('--output', default='verify_r5_certificate.json')
    ap.add_argument('--jobs', type=int, default=6)
    ap.add_argument('--max-seconds', type=int, default=6 * 3600)
    args = ap.parse_args()
    active = {}
    completed = []
    root = None
    started = time.monotonic()

    def interrupted(signum, frame):
        raise InterruptedError('verifier interrupted')
    signal.signal(signal.SIGTERM, interrupted)
    try:
        need(1 <= args.jobs <= 6, 'jobs must be between 1 and 6')
        for key in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS'):
            os.environ[key] = '1'
        os.nice(max(0, 19 - os.getpriority(os.PRIO_PROCESS, 0)))
        data = zlib.decompress(base64.b85decode(''.join(PACKED.split())))
        need(hashlib.sha256(data).hexdigest() == PAYLOAD_SHA256, 'embedded payload integrity')
        payload = json.loads(data)
        if args.workdir:
            root = Path(args.workdir).resolve()
            root.mkdir(parents=True, exist_ok=True)
            need(not any(root.iterdir()), 'workdir must be empty')
        else:
            root = Path(tempfile.mkdtemp(prefix='verify_r5_'))
        for name, encoded in payload['files'].items():
            need(Path(name).name == name, 'single-component payload path')
            content = base64.b64decode(encoded)
            need(hashlib.sha256(content).hexdigest() == payload['sha256'][name], 'asset hash ' + name)
            (root / name).write_bytes(content)
        (root / 'logs').mkdir()
        import flint
        need(flint.__version__ == '0.9.0', 'python-flint 0.9.0 required')
        libs = Path(flint.__file__).parent.parent / 'python_flint.libs'
        matches = list(libs.glob('libflint-*.so.*'))
        need(len(matches) == 1, 'unique FLINT shared library')
        gcc = shutil.which('gcc')
        need(gcc is not None, 'gcc required')
        built = subprocess.run([gcc, '-O2', '-fno-fast-math', '-ffp-contract=off', '-fPIC', '-shared', 'n5native.c',
                                str(matches[0]), '-Wl,-rpath,' + str(libs), '-lm', '-o', 'n5native.so'],
                               cwd=root, stdout=subprocess.PIPE, stderr=subprocess.STDOUT, text=True, timeout=120)
        need(built.returncode == 0, 'native build failed: ' + built.stdout[-2000:])
        P = json.loads((root / 'params.json').read_text())
        print('REPLAY_WORKDIR', root, flush=True)
        tasks = []

        def task(name, deps, *argv, weight=1):
            tasks.append({'name': name, 'deps': set(deps), 'argv': list(argv), 'weight': weight})
        sig = str(P['sigma_factor'])
        task('selftest', [], 'test_native.py')
        task('taylor', ['selftest'], 'stage_taylor.py', 'taylor_fields.json')
        task('resid', ['selftest'], 'stage_resid.py', 'residual', '1024')
        task('shape_tail', ['selftest'], 'stage_cols.py', 'shape', '--jmin', str(L_M + 3), '--jmax', str(P['Nstar'] - 1),
             '--out', 'shape_tail')
        colfiles = []
        for k, rows in enumerate(P['field_row_chunks']):
            task('rows%d' % k, ['selftest'], 'stage_cols.py', 'field', '--rows', rows, '--out', 'rows%d' % k)
            colfiles.append('rows%d' % k)
        task('shape_fin', ['selftest'], 'stage_cols.py', 'shape', '--jmax', str(L_M + 1), '--out', 'shape_fin')
        rowtasks = ['rows%d' % k for k in range(len(P['field_row_chunks']))]
        mjobs = max(1, args.jobs - 2)
        task('matrix', rowtasks + ['shape_fin'], 'stage_matrix.py', '--cols', *colfiles, 'shape_fin',
             '--sigma-factor', sig, '--jobs', str(mjobs), '--out', 'matrix', weight=mjobs)
        task('profiles', ['matrix'], 'stage_profiles.py', '--matrix', 'matrix', '--sigma-factor', sig, '--out', 'profiles.json')
        task('envelopes', ['profiles'], 'stage_env.py', '--profiles', 'profiles.json', '--matrix', 'matrix',
             '--sigma-factor', sig, '--threshold', P['env_threshold'], '--classes', 'params.json', '--out', 'envelopes.json')
        task('far', ['profiles', 'taylor'], 'stage_far.py', '--profiles', 'profiles.json', '--taylor', 'taylor_fields.json',
             '--Nstar', str(P['Nstar']), '--N2', str(P['N2']), '--sigma-factor', sig, '--I', str(P['far_I']), '--out', 'far.json')
        dfiles = []
        for k, f in enumerate(colfiles + ['shape_fin']):
            task('def_%s' % f, ['profiles', f if f != 'shape_fin' else 'shape_fin'], 'stage_defects.py', '--cols', f,
                 '--matrix', 'matrix', '--profiles', 'profiles.json', '--sigma-factor', sig, '--out', 'def_%s.json' % f)
            dfiles.append('def_%s.json' % f)
        task('def_shape_tail', ['profiles', 'shape_tail'], 'stage_defects.py', '--cols', 'shape_tail', '--matrix', 'matrix',
             '--profiles', 'profiles.json', '--sigma-factor', sig, '--out', 'def_shape_tail.json')
        dfiles.append('def_shape_tail.json')
        task('y0', ['profiles', 'resid'], 'stage_defects.py', '--cols', 'residual', '--residual', '--matrix', 'matrix',
             '--profiles', 'profiles.json', '--sigma-factor', sig, '--out', 'y0.json')
        task('assemble', [t['name'] for t in tasks], 'stage_assemble.py', '--matrix', 'matrix', '--profiles', 'profiles.json',
             '--envelopes', 'envelopes.json', '--far', 'far.json', '--residual', 'y0.json', '--defects', *dfiles,
             '--sigma-factor', sig, '--radius', P['radius'], '--out', 'certificate_r5.json')
        pending = list(tasks)
        last = 0
        while pending or active:
            need(time.monotonic() - started < args.max_seconds, 'runtime limit exceeded')
            for t in list(pending):
                used = sum(w for (_, _, _, w) in active.values())
                if used >= args.jobs:
                    break
                if not t['deps'].issubset(completed) or used + t['weight'] > args.jobs:
                    continue
                log = root / 'logs' / (t['name'] + '.log')
                handle = log.open('w')
                proc = subprocess.Popen([sys.executable, '-O', *t['argv']], cwd=root, stdout=handle,
                                        stderr=subprocess.STDOUT, env=os.environ.copy())
                active[t['name']] = (proc, handle, log, t['weight'])
                pending.remove(t)
                print('START', t['name'], 'PID', proc.pid, flush=True)
            for name, (proc, handle, log, _w) in list(active.items()):
                code = proc.poll()
                if code is None:
                    continue
                handle.close()
                del active[name]
                need(code == 0, 'stage ' + name + ' exited ' + str(code) + '; ' + log.read_text(errors='replace')[-2500:])
                completed.append(name)
                print('DONE', name, round(time.monotonic() - started), flush=True)
            need(bool(active) or not pending or any(t['deps'].issubset(completed) for t in pending), 'dependency deadlock')
            if time.monotonic() - last >= 60:
                print('RUNNING', ','.join(active), 'elapsed', round(time.monotonic() - started), flush=True)
                last = time.monotonic()
            if active:
                time.sleep(1)
        for name, wanted in payload['sha256'].items():
            need(hashlib.sha256((root / name).read_bytes()).hexdigest() == wanted, 'source changed during replay: ' + name)
        result = json.loads((root / 'certificate_r5.json').read_text())
        need(result['status'] == 'ALL_EXISTENCE_GATES_PASSED', 'final strict gates')
        result.update({'status': 'PROVED', 'scope': 'Local computer-assisted proof; no external audit asserted.',
                       'replay_workdir': str(root), 'replay_seconds': time.monotonic() - started,
                       'completed_stages': completed,
                       'verifier_sha256': hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
                       'payload_sha256': PAYLOAD_SHA256})
        Path(args.output).write_text(json.dumps(result, indent=1) + '\n')
        print('PROVED', flush=True)
        print('CERTIFICATE', Path(args.output).resolve(), flush=True)
        return 0
    except BaseException as exc:
        failure = {'status': 'NOT_CERTIFIED', 'reason': str(exc)[-4000:], 'completed_stages': completed,
                   'replay_workdir': str(root)}
        try:
            Path(args.output).write_text(json.dumps(failure, indent=1) + '\n')
        except OSError:
            pass
        print('NOT_CERTIFIED', str(exc)[-3000:], flush=True)
        return 2
    finally:
        for proc, handle, log, _w in active.values():
            if proc.poll() is None:
                proc.terminate()
        for proc, handle, log, _w in active.values():
            try:
                proc.wait(timeout=15)
            except subprocess.TimeoutExpired:
                proc.kill()
                proc.wait()
            handle.close()


L_M = 160

if __name__ == '__main__':
    raise SystemExit(main())


==> anc/r6/RELEASE_README.md <==
# R⁶ Schiffer/Pompeiu counterexample — release package

Computer-assisted proof that there is a bounded **convex** domain
`Ω ⊂ R⁶ = R³ × R³`, invariant under `O(3) × O(3)` and the exchange of the two
factors, with real-analytic boundary diffeomorphic to `S⁵`, not a ball, carrying
a nonconstant solution of

```text
Δu + u = 0 in Ω,    u = 1,  ∇u = 0 on ∂Ω .
```

Hence `Ω` fails the Pompeiu property. The mathematics is in Section 19 of
the paper.

## Requirements

* Python 3.10 (release runs used Python 3.10.19) with **python-flint 0.9.0**
  and NumPy (only to read `inverse_r6_M58_S30.npy`). The release interpreter was
  `python3`; any `python3` with these
  packages can be used in its place in the commands below.
* One CPU core. All commands below are run from this directory.

## Commands and expected output

**1. File integrity.**

```bash
sha256sum -c SHA256SUMS
```

Expected: `OK` on each of the 23 lines.

**2. Main certificate** (reads the frozen centre, inverse and seven interval
receipts; about 2 s):

```bash
OMP_NUM_THREADS=1 nice -n 19 python3 \
    verify_r6.py --stage final --output certificate_r6.json
```

Expected output (exactly):

```text
PROVED
certificate: certificate_r6.json
```

and `certificate_r6.json` is rewritten byte-identically (SHA-256 below). The
gate raises and prints no `PROVED` if any frozen input or stage script has a
different hash, if a batch is missing, if any interval is NaN/infinite, or if
any inequality fails. Key certified values (Arb upper endpoints, 128 bits):
`Y < 5.2434·10⁻⁵`, `Z < 0.464977` (max of `Z_fin 0.073227`, `Z_g_near 0.313291`,
`Z_g_far 0.390424`, `Z_shape_near 0.387180`, `Z_shape_far 0.464977`),
`C₂ < 0.250135`, `C₃ < 2.761·10⁻⁷`, `C₄ < 2.104·10⁻¹⁵`, radius `r = 1/5000`,
radii polynomial `−5.29899599999976·10⁻⁵ < 0`, derivative
`−0.529899599999964 < 0`, extension margin `> 27.2138856`, star defect
`< 0.0634442`, `|c*₅| > 0.08529699`.

**3. Convexity certificate** (requires the `PROVED` certificate; < 1 s):

```bash
OMP_NUM_THREADS=1 nice -n 19 python3 verify_convex_r6.py
```

Expected:

```text
PROVED_CONVEX  Re(1+w psi''/psi') > 0.71569200 on |w|<=1 for every shape in the certified ball
certificate: <this directory>/convex_r6.json
```

The Arb enclosure is `Re(1 + wψ''/ψ') ≥ [0.715692019324683… ± 4·10⁻³⁹]`, with
`|ψ'| > 27.67533225` and `|ψ''| < 7.86831783` on the closed disc, for every
shape vector `c` with `Σ ω_j|c_j − c°_j| ≤ 1/5000` (infinite tail included).

**4. Identity checks** (about 15 s):

```bash
OMP_NUM_THREADS=1 nice -n 19 python3 \
    check_identities_r6.py --output identities_r6.json
```

Expected (last lines):

```text
I.1 exact K S_{n,s} = (1-r^2)^2 r^n P_{s-1}^{(2,n)} sin/(4s(s+1)): 4080 pairs
I.2 exact q_of_g connection coefficients: 450 pairs
I.3 Arb ||Kg - (1-r^2)^2 Q||_rho <= [2.01573e-31 +/- 1.08e-37] (||Kg||_rho = [8352.7358607142299460 +)
II.1 exact radial expansion for j = 5.. 2001 : 500 values
II.2 exact verifier-algebra ball column == (5.1): 500 values of j
II.3 Arb ball column == (5.1) for 250 values of j; max |diff| <= [2.20745e-28 +/- 2.46e-34]
II.4 Arb pointwise (5.1) vs direct derivative: max |diff| <= [8.17081e-29 +/- 2.88e-35]
IDENTITIES VERIFIED
receipt: identities_r6.json
```

**5. Full reproduction from source** (regenerates all seven interval receipts
in separate one-core `nice -n 19` workers with a 600 s cap each, then reruns
steps 2–4 into a scratch directory and compares every output byte for byte;
about 3 minutes on one core):

```bash
bash reproduce_r6.sh            # or: PYTHON=/path/to/python3 bash reproduce_r6.sh
```

Expected output of the release run (2026-09-28, 3 min 2 s wall clock);
machine-specific scratch paths below were replaced by `<workdir>`:

```text
interpreter: python3 Python 3.10.19 python-flint 0.9.0
FAIL-CLOSED TESTS PASSED
All seven frozen interval receipts reproduced byte for byte.
PROVED
certificate: <workdir>/certificate_r6.json
certificate_r6.json reproduced byte for byte.
Jacobi formulas agree: 4182 pairs
I.1 … (as in step 4) …
IDENTITIES VERIFIED
receipt: <workdir>/identities_r6.json
identities_r6.json reproduced byte for byte.
PROVED_CONVEX  Re(1+w psi''/psi') > 0.71569200 on |w|<=1 for every shape in the certified ball
certificate: <workdir>/convex_r6.json
convex_r6.json reproduced byte for byte.
REPRODUCTION COMPLETE
```

Any mismatch prints `REPRODUCTION MISMATCH: <file>` and exits nonzero.

## SHA-256 of the release files

The same list is in `SHA256SUMS`, which also covers this README. `verify_r6.py` freezes the hashes of the
centre, the inverse, the seven receipts and the five stage scripts
(`EXPECTED_SHA256`) and records its own hash in `certificate_r6.json`
(`verifier_sha256`); `verify_convex_r6.py` freezes the hashes of `verify_r6.py`
and the centre and checks the certificate's `status`, `verifier_sha256`,
centre hash, weight and radius.

| file | role | SHA-256 |
|---|---|---|
| `verify_r6.py` | final gate: hashes, batch coverage, all Arb majorants, radii polynomial, geometry → `PROVED` | `67a565438b6a7e459145a18b40c8c12d21134b097280575fce4bc9db8b6941c9` |
| `center_r6.json` | centre data x° (450 `g°` + 15 `c°` coefficients, exact binary64 dyadics) | `83018f0975e0cd61f4168e2de8bb1946032265869b5bfa168773c5920198aaba` |
| `inverse_r6_M58_S30.npy` | frozen dyadic approximate inverse Â (465×465) | `8bb1b34aa882e1dbbe6943cba4726ba4eb18aefa4150cb734665a85b9f1026a9` |
| `finite_batches_r6.json` | receipt: 465 finite columns (`Z_fin`, inverse defect) | `138e166004e655a3e76f3ceea5e6d48fc99549734d6de28f573246176044c97c` |
| `residual_bound_r6.json` | receipt: residual `Y` | `b111bf5b26279810d582125f0d04fa07f07614d3e0bb60cf0119049319db556a` |
| `tail_inverse_bound_r6.json` | receipt: `‖A‖_tail` | `393643e94df5e6d32189911ae61c10664e3658e6fff06d961931ef7d07f0433a` |
| `g_tail_batches_r6.json` | receipt: 705 near g-tail columns | `194efaeb46b2762d86532cc9b91d6c6b652eef1ead0a879ceb082ed3cdd98375` |
| `g_far_bound_r6.json` | receipt: far g-tail analytic bounds | `8af49da5adc3aa3801c898949ea4ab8ff55c7ffa0ce94b51cd601b4ba300e474` |
| `shape_tail_batches_r6.json` | receipt: shape columns j = 61…397 | `7331746c80180533ce527565064aa39749ceca22172ae407f5f9d6a3531ce8ef` |
| `far_shape_bound_r6.json` | receipt: far shape bound j ≥ 401 | `6cf4938b1aaad6a1f40f7acc11ae3e602b615b6a9d469cb319deff6595153478` |
| `certificate_r6.json` | main certificate (`status: PROVED`) | `e481cb505c3d35219540f49153e828a9d94d3ebfb97ce2f657e055cba1daf66d` |
| `verify_convex_r6.py` | convexity certificate script | `be964ff20884b78025b2e09629639164bf8a35ac054750eec5924a127fd457fe` |
| `convex_r6.json` | convexity certificate (`status: PROVED_CONVEX`) | `a7d42cd53f9a840096accf2bffab22cc0c8bd4a7ddde7fb42b0640d1299927f6` |
| `check_identities_r6.py` | exact/Arb checks of `Kg=(1−r²)²Q` and (5.1) | `23ff08666c23be4002b1011e4c07657eede0616660fae099a4d6ebad0ccb3d6c` |
| `identities_r6.json` | identity receipt (`status: IDENTITIES_VERIFIED`) | `26540b55e9b07ce340ca6ebfc037e7ba8fb0497c49a82760c5460b18830169ca` |
| `finite_interval_r6.py` | stage script (finite columns, residual) | `dec54274aa7b52940ef6cf9253102b5d12393629b2bd40434e2b21a526dc060c` |
| `tail_inverse_r6.py` | stage script (tail inverse) | `ea14f859d44a9f643263b73b10a4f95548c7b603cf6e7e3c3b6e109164c183ab` |
| `g_tail_interval_r6.py` | stage script (g tail) | `6799e59083a354db0178e06dcbbc03f468f8f1edfdc12978fb85a3e2a0dca211` |
| `shape_tail_interval_r6.py` | stage script (near shape tail) | `05566777c507e8c37ecc5e3fd20cbfda2010cb1b8a1d8825bede55a77ecbbb3c` |
| `far_shape_r6.py` | stage script (far shape tail) | `99f1da9274008d3122bb5e7fffbdf949465f9d530639935c548674a005fe2804` |
| `test_fail_closed_r6.py` | negative tests of the fail-closed maximum | `cf9f229636ddccbd9744a62098de0804791d396e1f585e11c7976a1f41478112` |
| `reproduce_r6.sh` | end-to-end reproduction | `c5fb06ca32d2058ae3862cbdc75e5b313185aae8559ad86d3315e2f514ebfd03` |

Superseded: the pre-release certificate (the pre-release `certificate_r6.json`,
`9a3129a1302c6d8571052cdc0d7c50b75d79d5108ed9d9ef6b72d3c695be4f1b`) and
verifier (`c400a08706d39604f8293d1b9f1771d2325d139329ff68aedd2d6df65d72de8e`).
The centre, inverse and all seven interval receipts are unchanged.


==> anc/r6/SHA256SUMS <==
f5f2b6bd94b600ff8c52c9f811de2a47335cd8662717eab8e95f6fcfe9ff54b4  RELEASE_README.md
83018f0975e0cd61f4168e2de8bb1946032265869b5bfa168773c5920198aaba  center_r6.json
e481cb505c3d35219540f49153e828a9d94d3ebfb97ce2f657e055cba1daf66d  certificate_r6.json
23ff08666c23be4002b1011e4c07657eede0616660fae099a4d6ebad0ccb3d6c  check_identities_r6.py
a7d42cd53f9a840096accf2bffab22cc0c8bd4a7ddde7fb42b0640d1299927f6  convex_r6.json
6cf4938b1aaad6a1f40f7acc11ae3e602b615b6a9d469cb319deff6595153478  far_shape_bound_r6.json
99f1da9274008d3122bb5e7fffbdf949465f9d530639935c548674a005fe2804  far_shape_r6.py
138e166004e655a3e76f3ceea5e6d48fc99549734d6de28f573246176044c97c  finite_batches_r6.json
dec54274aa7b52940ef6cf9253102b5d12393629b2bd40434e2b21a526dc060c  finite_interval_r6.py
8af49da5adc3aa3801c898949ea4ab8ff55c7ffa0ce94b51cd601b4ba300e474  g_far_bound_r6.json
194efaeb46b2762d86532cc9b91d6c6b652eef1ead0a879ceb082ed3cdd98375  g_tail_batches_r6.json
6799e59083a354db0178e06dcbbc03f468f8f1edfdc12978fb85a3e2a0dca211  g_tail_interval_r6.py
26540b55e9b07ce340ca6ebfc037e7ba8fb0497c49a82760c5460b18830169ca  identities_r6.json
8bb1b34aa882e1dbbe6943cba4726ba4eb18aefa4150cb734665a85b9f1026a9  inverse_r6_M58_S30.npy
c5fb06ca32d2058ae3862cbdc75e5b313185aae8559ad86d3315e2f514ebfd03  reproduce_r6.sh
b111bf5b26279810d582125f0d04fa07f07614d3e0bb60cf0119049319db556a  residual_bound_r6.json
7331746c80180533ce527565064aa39749ceca22172ae407f5f9d6a3531ce8ef  shape_tail_batches_r6.json
05566777c507e8c37ecc5e3fd20cbfda2010cb1b8a1d8825bede55a77ecbbb3c  shape_tail_interval_r6.py
393643e94df5e6d32189911ae61c10664e3658e6fff06d961931ef7d07f0433a  tail_inverse_bound_r6.json
ea14f859d44a9f643263b73b10a4f95548c7b603cf6e7e3c3b6e109164c183ab  tail_inverse_r6.py
cf9f229636ddccbd9744a62098de0804791d396e1f585e11c7976a1f41478112  test_fail_closed_r6.py
be964ff20884b78025b2e09629639164bf8a35ac054750eec5924a127fd457fe  verify_convex_r6.py
67a565438b6a7e459145a18b40c8c12d21134b097280575fce4bc9db8b6941c9  verify_r6.py


==> anc/r6/center_r6.json <==
{"M":58,"S":30,"g":["-0x1.0476da82e0f54p+15","-0x1.ae13c6c86b84ap+16","-0x1.9fa22bd213666p+17","-0x1.f7e7d15614723p+17","-0x1.b0b5f4df83fc6p+16","0x1.dd54ea6c8094fp+17","0x1.b06725beaeb2ep+18","-0x1.290ffb7c3c279p+14","-0x1.2bd51eef18306p+19","0x1.8523fd3d6c598p+16","0x1.67c2dfaa4ba81p+19","-0x1.cf24794caa726p+19","0x1.4265427bacc8dp+19","-0x1.38e169aaad0b6p+18","0x1.d11fb5304d4f1p+16","-0x1.16965e6ac7fe9p+15","0x1.15da2aa15cd60p+13","-0x1.d85688eba614dp+10","0x1.5c51a1ba2b354p+8","-0x1.c437e586b4866p+5","0x1.059d2aed89babp+3","-0x1.109b9f2bd2305p+0","0x1.01e9a9b2e13d4p-3","-0x1.bd0ad1c1dd507p-7","0x1.5e19ad656fe80p-10","-0x1.f548f1947e3bdp-14","0x1.4a0f3b183abcbp-17","-0x1.aa3621793361cp-21","0x1.3eabeb7865aeep-24","-0x1.3a63538b27636p-27","0x1.95a40dd9d2367p+8","0x1.fb4bb4a7be408p+6","-0x1.84144572272d3p+10","-0x1.9adefa3f0ec96p+11","-0x1.9b2a271bd6feep+10","0x1.881c3d5a93ed6p+11","0x1.d9a0981c672edp+11","-0x1.ea3b15cd79f17p+10","-0x1.849581e7e7b63p+11","0x1.26a6c43edec81p+11","0x1.0d09375928b7cp+7","-0x1.332146e413cd3p+9","0x1.6f0ec3b269575p+6","0x1.6b34d0f3103a5p+7","-0x1.2ec2e972f9a5ap+7","0x1.09820ee4b6d2fp+6","-0x1.3f3ce67569066p+4","0x1.19e286970bf28p+2","-0x1.6b153419bd185p-1","0x1.26888bbbe52cdp-4","0x1.66cdedfd8a757p-12","-0x1.13d9f2025656ep-9","0x1.2f23a79300394p-11","-0x1.c5e447d851692p-14","0x1.137df42d09fc7p-16","-0x1.201bcd8c333a0p-19","0x1.0b151f2394b24p-22","-0x1.bc03e300f85a8p-26","0x1.4c7628e9196a1p-29","-0x1.f59f1ce54b179p-33","0x1.c0e516f764886p+11","0x1.51ff810de786bp+13","0x1.85b9e6892dc41p+13","-0x1.8ca72a7485639p+12","-0x1.905736d9620b1p+14","0x1.cfe64bf1c8272p+12","0x1.f31f1c11c491cp+14","-0x1.45dbc48713b92p+15","0x1.b624284bab377p+14","-0x1.9ea8a5fdea07ap+13","0x1.39dd7d170366fp+12","-0x1.9053a482fc089p+10","0x1.a7d23d66bb71fp+8","-0x1.55875dbad033ap+6","0x1.32027c3132f9ep+3","0x1.3b92c8bc168d4p+0","-0x1.0879275d4f706p+0","0x1.5b0745f541de1p-2","-0x1.49408df63c562p-4","0x1.fb13d9f2dc28bp-7","-0x1.4c5528fd261fcp-9","0x1.7ce6922762593p-12","-0x1.84e1cda1c0b88p-15","0x1.669c0ccca4381p-18","-0x1.2dad98607b95cp-21","0x1.d193d5345a55dp-25","-0x1.48d3bae1c8b67p-28","0x1.b2c97fb5b7576p-32","-0x1.f563014f91b45p-37","0x1.d18d3723df8e8p-38","-0x1.74aa77353e95cp+6","-0x1.01d17b06872f4p+8","-0x1.6fc69c2a6d311p+7","0x1.b2f2031cb8c03p+8","0x1.792243579eca0p+8","-0x1.ee1925368274cp+9","0x1.74c29702aa1abp+9","-0x1.054da2fb12f9ep+8","0x1.8944169d89eeap+3","0x1.0f9cdf16381fdp+5","-0x1.4ad3c2d7176e5p+4","0x1.fdf9015dcdf77p+2","-0x1.40bcabaa57d89p+1","0x1.56bbed4d75959p-1","-0x1.2063f82f40e8bp-3","0x1.2edbf1f14d953p-6","0x1.24c979979a807p-11","-0x1.24f475117e59ep-10","0x1.7f805a8adcec0p-12","-0x1.4c168d26335dap-14","0x1.b617bf56aa83ap-17","-0x1.c6957c8450d1ap-20","0x1.696bad5bbb9eep-23","-0x1.7469e0ef7931bp-27","-0x1.18c11409d1013p-33","0x1.4eafe4f8b752bp-33","-0x1.fbc66844f0ec0p-36","0x1.9c8d1ee153648p-40","-0x1.59b002f10ff51p-37","-0x1.a96cd62c4d0e6p-37","0x1.4cd0b7fb194f1p+7","-0x1.cfb6d46decc5cp+7","-0x1.a6a5570d74f68p+8","0x1.ffea099185a27p+9","-0x1.8dfbdf50fbc9dp+9","0x1.24963593aea4fp+8","-0x1.9bf3b237b08bdp+5","0x1.d8a7dbbec5938p+3","-0x1.0dd33e28b36acp+4","0x1.76166fca592f2p+3","-0x1.4cef8a82cd0e4p+2","0x1.bd7a5fc4b0880p+0","-0x1.eb6d41438c06cp-2","0x1.d1c9fc1ae8cb9p-4","-0x1.79257c585b862p-6","0x1.efa8eb8785778p-9","-0x1.ca16cec069032p-12","0x1.964f017a9c541p-17","0x1.4e85a438a8dc3p-17","-0x1.bdac9104afa3cp-19","0x1.75d2f1c92e199p-21","-0x1.f008d5d152cd0p-24","0x1.174ea44c4658dp-26","-0x1.118759e28c9edp-29","0x1.d7ed0802b67c4p-33","-0x1.07050e6dc870ep-35","0x1.46c6252845580p-36","-0x1.5a0e095262e3ap-36","0x1.0740375985bdep-36","-0x1.ff95e769d33c8p-36","0x1.2bddeff3196c2p+4","-0x1.1caee0af120c5p+2","0x1.d21685706b789p+1","-0x1.18941e03b4d38p+4","0x1.1602b106bbd0ap+4","-0x1.e9fa9bfec0cf3p+2","0x1.3aa770b9049c5p+0","0x1.7e0838bae181fp-2","-0x1.eed6c960a1d1cp-3","0x1.2de9b99cc3469p-5","0x1.d51ec27c91f9cp-7","-0x1.6035a2302b0a5p-7","0x1.ff0a1f4acc743p-9","-0x1.145af098bb851p-10","0x1.f301701b52b94p-13","-0x1.7eadbfd1aa41bp-15","0x1.d59b2404db032p-18","-0x1.73be5c4d8d489p-21","-0x1.0c9b3fba3c5e9p-26","0x1.c18b44a1a116bp-26","-0x1.ecd709cb31711p-28","0x1.713ba255f5f0cp-30","-0x1.77a78661862b1p-33","0x1.c218872f9b9a5p-36","-0x1.6c89a0ae22540p-40","-0x1.c97c2aa84bd3ep-37","0x1.95df219287bdap-37","-0x1.079687bec0922p-37","0x1.304074b42973cp-39","-0x1.67ce996183e70p-38","-0x1.297f523cddaedp+4","0x1.0b3edf59d659bp+4","-0x1.65862a8d6662dp+2","-0x1.df6c639898f46p+0","0x1.e50be8c1919e8p+1","-0x1.38276795d8a04p+1","0x1.c1bd665e84940p-1","-0x1.83ec502a7289cp-3","0x1.d2090e78ec0c2p-6","-0x1.05c301ee68a99p-7","0x1.120ff47733fefp-8","-0x1.b196dcf5b5317p-10","0x1.ed21dc270e9a9p-12","-0x1.bd1cdcf204369p-14","0x1.605b8edf481ccp-16","-0x1.07c5bc2584167p-18","0x1.7c8270d48fbf5p-21","-0x1.ffbe1fac775b3p-24","0x1.32960da3c480cp-26","-0x1.39df543410a4ap-29","0x1.06a23d6313696p-32","-0x1.0b287b3273e53p-34","0x1.7c74066c0a4ffp-37","0x1.6e6783fa0a0f2p-38","-0x1.0b9097e415232p-37","0x1.85aaf50468f96p-36","0x1.cfa1dba7dd30cp-39","-0x1.53014bf04b848p-38","-0x1.44b7b2af9b84dp-35","0x1.0400af11c27acp-35","-0x1.f394fce49865ep-3","0x1.fa781068ba8ddp-9","0x1.e1d975a632a2dp-4","0x1.2a189a8085b95p-6","-0x1.735b4fdec9347p-4","0x1.fe797a7d8f779p-5","-0x1.7e412bba85703p-6","0x1.5d9c3711b857ep-8","-0x1.46aa70116464bp-11","-0x1.799acee04b2d0p-17","0x1.7f566ca60fe6bp-20","0x1.5d81833c96183p-17","-0x1.6ece3ccb2084dp-18","0x1.b22bc3da8e68ap-20","-0x1.79761c752e815p-22","0x1.12627f829fd79p-24","-0x1.6c54f211dd5fap-27","0x1.ca2782dc1d3bdp-30","-0x1.ea4b95c81c456p-33","0x1.eef5ac8273cb0p-37","0x1.0534fa6f7d378p-36","-0x1.427870cf915f7p-36","-0x1.b283367f01ad9p-36","0x1.609790b6a850bp-35","0x1.31a59a51f39eap-38","-0x1.2e100f40ea22cp-38","0x1.17a8d0daf2900p-36","-0x1.7dbeb23c5c5bcp-38","-0x1.712ec03497f44p-35","-0x1.11fd25d99277ep-36","0x1.bfebccad63354p-2","-0x1.5cae51227fff1p-2","0x1.b869408cb4252p-4","-0x1.9a32580950ddfp-6","0x1.390323eea75b0p-8","0x1.8f5b9b085a729p-9","-0x1.a9af00dcb4db5p-9","0x1.5733f7248d468p-10","-0x1.2912c7816dc4bp-12","0x1.e6893792d962fp-16","0x1.24cd04cf306eep-20","-0x1.a81c2dc8f82d3p-21","0x1.316eb14a49794p-23","-0x1.06a94cb1b6374p-25","0x1.28d893b6991a6p-27","-0x1.d2304281be16cp-30","0x1.2a4fd4d2db699p-34","0x1.7eaed63050540p-35","-0x1.7e723d74a2ff0p-36","-0x1.adbc7a890638ep-37","0x1.86b2f0d84730bp-35","-0x1.150cc72a521f4p-35","-0x1.1e21d1cb2f978p-39","-0x1.887586a77a8e6p-35","-0x1.5a0711f148ec0p-41","0x1.8c506a2b3f8d4p-37","0x1.643f297ab455ep-35","0x1.677b56ad82394p-35","-0x1.7e02475c346abp-35","-0x1.2338f47757212p-35","-0x1.052219a18fd9bp-8","0x1.244a6bd5e9992p-8","-0x1.4c6ad189a2b56p-9","0x1.92297454a2c0ap-11","0x1.c990157b1278ep-16","-0x1.5a07665023224p-13","0x1.a7fd40363f65bp-14","-0x1.401904db4a1b2p-15","0x1.4d367a2d66e6fp-17","-0x1.d9e65d652cfb8p-20","0x1.ba7853c8c70a9p-23","-0x1.4e312f1d1852ap-26","0x1.3004387b47aa0p-28","-0x1.8996e08bc9c7dp-30","0x1.4174f31ac547ap-32","-0x1.895e57221ae6cp-37","0x1.1981c53245e06p-36","-0x1.2e0a24eac747bp-36","0x1.1ba825a115a87p-35","-0x1.a0e8a2630a8f6p-38","0x1.75cc7e402ad64p-39","0x1.ae23f4a19f9a2p-36","-0x1.b534d3fe6a758p-38","0x1.e20de9e9b6986p-37","-0x1.dbbcb031670a0p-36","-0x1.16099c90ea81ap-37","-0x1.51c7eb2f95f0bp-37","0x1.5c105787c72b3p-35","0x1.a4768e0c5bc1ap-35","-0x1.7d5fc51188992p-37","-0x1.1706c2c25c2f1p-8","0x1.83fc8485b551dp-9","-0x1.2f3a93fac9d9ap-11","0x1.88056239dbd84p-14","-0x1.3844f8f6b03a3p-13","0x1.694037667f748p-14","-0x1.4f2bdcef19449p-16","0x1.8d64e79c41d48p-22","0x1.e8c2f010cadf5p-21","-0x1.be839c69e6858p-23","0x1.4a2996110a9a7p-29","0x1.5460c7c242d9bp-27","-0x1.ca4d40102f8f3p-29","0x1.896d4c2177beep-31","-0x1.463b91ede1541p-33","0x1.1aceead16f628p-35","0x1.b4a22765cb25ep-37","-0x1.5b9af9d442e20p-41","-0x1.8dd1797f37d5dp-35","0x1.35ddb867efb86p-38","0x1.9ef908e43d86ep-36","-0x1.238b2c95d2ca4p-37","0x1.bfef199d53174p-38","0x1.19a069d70d8f2p-35","-0x1.5786044a9dfb6p-36","-0x1.550b6d95acdc8p-36","-0x1.6a3817a438c48p-37","-0x1.2debf719d4a48p-41","0x1.e0d2d883d8a07p-37","0x1.e2b6d59c0761cp-37","0x1.e7114cf939ea8p-13","-0x1.77c228a394e98p-13","0x1.b032688ee2d3ep-15","-0x1.24f246ac1d893p-17","0x1.b9111143df9a3p-19","-0x1.a579a714a2c34p-20","0x1.7aedb84be1b95p-22","0x1.1e0aa4f270c58p-26","-0x1.2c37c7652bfefp-25","0x1.88b15744700f2p-27","-0x1.1e4f880c43f09p-29","0x1.dbb5a8312a00fp-33","0x1.5fe8cd4db7cffp-36","-0x1.2053de0bc3270p-37","0x1.8901d3c79d638p-39","-0x1.cb48b982e78dcp-38","0x1.ec994c1dc3f91p-37","-0x1.073635eac27c0p-37","0x1.0fef25372ffc7p-35","-0x1.2b515bf2fbe3cp-35","0x1.594ee54b60441p-36","0x1.ca5b8f8d2fa30p-39","-0x1.238527a10a5acp-37","-0x1.2faaf9c5a38b4p-41","0x1.b002a381f1f2ap-37","-0x1.c306e523cd849p-37","-0x1.c5c54fc37a8acp-38","-0x1.11068cc49b45ap-35","0x1.b91035024b969p-36","-0x1.6578541187362p-36","-0x1.3c5cb4da05775p-15","0x1.3c1c65c97ecd3p-15","-0x1.41aa1fa7ad9b4p-16","0x1.79ff9f608f0b2p-18","-0x1.32189622da310p-24","-0x1.824247a667b2ep-21","0x1.5a4c0922c61edp-22","-0x1.3a7858b36a225p-24","0x1.33708d353b42fp-27","-0x1.711d95d0efe9bp-32","-0x1.4480e5e839d08p-37","-0x1.70d8aa24fa2afp-35","0x1.db03d0a42f0acp-37","0x1.31c601bc61a10p-38","-0x1.2444a57095c04p-38","-0x1.41e95bc7369acp-38","0x1.2bc7c18a14bfap-37","-0x1.3bad03d06c4b8p-36","0x1.608540fe43716p-37","-0x1.b89c4a1f3c738p-37","0x1.203a1f2bde5efp-36","0x1.1587fd6ab168cp-36","-0x1.c0eda5ab3cbfep-36","0x1.04398495fd159p-37","-0x1.a478ea2c3d56ep-39","0x1.e36dd6c7b0f7cp-38","-0x1.e11cfdd37424fp-37","-0x1.03b3f86b8a57cp-39","-0x1.f4e0ea5ffd6e0p-42","0x1.9d7e594197f4dp-37","-0x1.207aa9c50a266p-18","0x1.a674e49ff0b54p-19","-0x1.7c65f10dc7cf3p-21","0x1.667d607fc7893p-27","-0x1.484c33b54d59ep-27","0x1.7c1fcf1fc9f80p-26","-0x1.4b453ded5d51cp-27","0x1.29f8304d32caep-29","-0x1.1ce70ffafb76bp-32","-0x1.3a38c5e6ca995p-36","0x1.407d8aeee6cf4p-38","-0x1.359a460fc670bp-37","0x1.42d2d58bbddf8p-37","0x1.8f58eb632e3aap-36","0x1.84158a2ed21e3p-40","0x1.9e62ee391e3ecp-36","-0x1.b47bf37b6f412p-37","0x1.9188108100840p-39","-0x1.37e9494835d38p-35","0x1.ea0e6eac1b016p-38","-0x1.483b6992b8564p-36","-0x1.98575f6212418p-38","0x1.5ef563e69816ep-36","0x1.adfcc8f7d28a2p-36","0x1.19b934ef24fe7p-35","-0x1.c6c4666c18505p-36","0x1.1ea42a6d9a530p-35","0x1.1766c70631622p-37","-0x1.6c6cd7974cc01p-35","0x1.90e6b27bb8b74p-36","0x1.0cf01a28d2446p-19","-0x1.c965cd808e48fp-20","0x1.512d00cc61717p-21","-0x1.2dda8ef3593cfp-23","0x1.6b9749f62cfb5p-26","-0x1.1e161fe7f57dcp-32","-0x1.7a0573f9c19e8p-30","0x1.2401102acd051p-31","-0x1.f83aa4ccf0867p-34","0x1.303894a739b9dp-37","-0x1.5c025689035b6p-39","0x1.fc9554388d6b9p-37","-0x1.20c6fc33d20adp-35","-0x1.4524e22afad36p-37","-0x1.c97e43fe1577cp-39","-0x1.a8e1e1731870bp-36","0x1.18b9fbbf371c2p-34","-0x1.04f77959b41eap-37","-0x1.bdbf5bfe9144fp-39","0x1.acf0e824617d0p-38","-0x1.592c9b8669feep-38","0x1.4d9899e7cd078p-35","-0x1.0605f50ab06f0p-34","-0x1.ec72da805c73fp-36","0x1.f0b3e0d945af9p-37","0x1.331f0cc387d29p-36","-0x1.0fa76277e0a98p-34","0x1.1e0f0fcd9890ep-35","0x1.16b355045d770p-35","-0x1.29a7d13094858p-37"],"c":["0x1.cdd604c542b2dp+4","-0x1.5d60616546e50p-4","-0x1.5722d1f83570bp-4","0x1.79ef742ab3791p-12","-0x1.a2bc183daeb44p-13","-0x1.105f25b1b1b44p-16","0x1.691b2e5bfbf2fp-16","0x1.c9949934955b5p-24","-0x1.4d35190ffef9ep-22","0x1.6d5123ae9e62ap-29","0x1.f7cbac242b715p-30","-0x1.903d53a041300p-34","0x1.1441039a35459p-36","0x1.55b173041f7f2p-40","-0x1.19b3002704932p-41"]}


==> anc/r6/certificate_r6.json <==
{
  "status": "PROVED",
  "bits": 128,
  "M": 58,
  "S": 30,
  "rho_weight": "11/10",
  "Y": "[5.24330985252363795356216073200e-5 +/- 9.30e-37]",
  "Z_finite": "[0.0732268469628879747596833905075 +/- 8.90e-33]",
  "Z_g_near": "[0.313290332895141803386787685844 +/- 1.59e-31]",
  "Z_g_far": "[0.390423775711445646270400741395 +/- 1.81e-31]",
  "Z_shape_near": "[0.387179844261779534549053183374 +/- 3.35e-31]",
  "Z_shape_far": "[0.464976594903071198057054649000 +/- 1.5e-34]",
  "Z": "[0.464976594903071198057054649000 +/- 1.5e-34]",
  "inverse_defect": "[6.71316139316308659641956566273e-11 +/- 2.90e-41]",
  "A_finite": "[1402.31379909745038569313505541 +/- 2.53e-27]",
  "A_tail": "[3.16401563117355266538680278540 +/- 4.82e-30]",
  "C2": "[0.250134052613913793394626345350 +/- 4.1e-34]",
  "C3": "[2.76004662380793425051759447838e-7 +/- 1.21e-37]",
  "C4": "[2.10340506616765776572559325236e-15 +/- 7.43e-46]",
  "radius": "[0.000200000000000000000000000000000 +/- 3e-38]",
  "radii_polynomial": "[-5.29899599999975999999999952000e-5 +/- 3e-39]",
  "derivative_polynomial": "[-0.529899599999963999999999904000 +/- 3e-35]",
  "extension_margin": "[27.2138856632361300961549107348 +/- 5.86e-30]",
  "star_defect": "[0.0634441015292166117364602919067 +/- 1.78e-32]",
  "c5_lower": "[0.0852969923450798977583753380221 +/- 1.71e-32]",
  "sha256": {
    "center_r6.json": "83018f0975e0cd61f4168e2de8bb1946032265869b5bfa168773c5920198aaba",
    "inverse_r6_M58_S30.npy": "8bb1b34aa882e1dbbe6943cba4726ba4eb18aefa4150cb734665a85b9f1026a9",
    "finite_batches_r6.json": "138e166004e655a3e76f3ceea5e6d48fc99549734d6de28f573246176044c97c",
    "residual_bound_r6.json": "b111bf5b26279810d582125f0d04fa07f07614d3e0bb60cf0119049319db556a",
    "tail_inverse_bound_r6.json": "393643e94df5e6d32189911ae61c10664e3658e6fff06d961931ef7d07f0433a",
    "g_tail_batches_r6.json": "194efaeb46b2762d86532cc9b91d6c6b652eef1ead0a879ceb082ed3cdd98375",
    "g_far_bound_r6.json": "8af49da5adc3aa3801c898949ea4ab8ff55c7ffa0ce94b51cd601b4ba300e474",
    "shape_tail_batches_r6.json": "7331746c80180533ce527565064aa39749ceca22172ae407f5f9d6a3531ce8ef",
    "far_shape_bound_r6.json": "6cf4938b1aaad6a1f40f7acc11ae3e602b615b6a9d469cb319deff6595153478",
    "finite_interval_r6.py": "dec54274aa7b52940ef6cf9253102b5d12393629b2bd40434e2b21a526dc060c",
    "tail_inverse_r6.py": "ea14f859d44a9f643263b73b10a4f95548c7b603cf6e7e3c3b6e109164c183ab",
    "g_tail_interval_r6.py": "6799e59083a354db0178e06dcbbc03f468f8f1edfdc12978fb85a3e2a0dca211",
    "shape_tail_interval_r6.py": "05566777c507e8c37ecc5e3fd20cbfda2010cb1b8a1d8825bede55a77ecbbb3c",
    "far_shape_r6.py": "99f1da9274008d3122bb5e7fffbdf949465f9d530639935c548674a005fe2804"
  },
  "verifier_sha256": "67a565438b6a7e459145a18b40c8c12d21134b097280575fce4bc9db8b6941c9"
}


==> anc/r6/check_identities_r6.py <==
#!/usr/bin/env python3
"""Exact-rational and Arb checks of two identities used by the R6 certificate.

(I)  K g = (1-r^2)^2 Q   (far_shape_r6.py, Section 5 of FINAL.md)
     I.1 exact (fmpq_poly), for every n = 2 mod 4 with n <= --k-nmax and
         1 <= s <= --k-smax: the radial polynomial of K S_{n,s} from (3.1)
         equals (1-q)^2 P_{s-1}^{(2,n)}(2q-1)/(4s(s+1)), q = r^2; it solves
         Delta(K S_{n,s}) = S_{n,s}; and both boundary traces vanish.
     I.2 exact: the Jacobi connection recurrence of far_shape_r6.q_of_g, run
         from its own byte code with exact rationals instead of Arb balls,
         reproduces P_{s-1}^{(2,n)}/(4s(s+1)) in the P^{(0,n)} basis for all
         centre indices n <= 58, s <= 30, with positive coefficients.
     I.3 Arb (128 bits): for the frozen centre g°, every coefficient ball of
         K g° - (1-|w|^2)^2 Q, computed with the verifier's own disk-polynomial
         algebra, contains 0; the weighted norm of the enclosure is reported.

(II) The principal shape column (5.1), for j = 1 mod 4, j >= 5:
     T_j = b^3 {(j+2)S_{j+1,0}/2 - (j-2)S_{j-3,0}/2 - j S_{j-3,1}/(j+1)
                - S_{j-3,2}/(j+1)}  =  DH(0, b w) e_j.
     II.1 exact: r^{m+4} = r^m[(m+1)/(m+3)P_0 + 2/(m+4)P_1
                 + 2/((m+3)(m+4))P_2]^{(0,m)}(2r^2-1) for every m = j-3.
     II.2 exact: the verifier's own column algebra (zw/hol/sine/unsine,
          exactly as in shape_tail_interval_r6.py) at the ball psi = w, g = 0,
          run in exact rationals, equals principal(j, 1) coefficient by
          coefficient (T_j is homogeneous of degree 3 in b).
     II.3 Arb: the same comparison with b = c°_1 (128 bits); each coefficient
          ball of the difference contains 0.
     II.4 Arb pointwise: the disk-polynomial expansion (5.1) agrees with the
          direct formula b^3[j Re(w^{j-1}) Im(w^2) + Im(w^{j+1})] at sample points.

Every check is fail-closed; the script prints IDENTITIES VERIFIED only if all
of them pass, and writes a JSON receipt.
"""
import argparse
import hashlib
import json
import types
from math import comb, factorial
from pathlib import Path

from flint import arb, ctx, fmpq, fmpq_poly

import verify_r6 as V
import far_shape_r6
import shape_tail_interval_r6


def need(ok, reason):
    if not ok:
        raise RuntimeError('IDENTITY CHECK FAILED: ' + reason)


U = fmpq_poly([0, 1])          # u = q - 1 = r^2 - 1
Q_OF_U = fmpq_poly([1, 1])     # q = u + 1
_JAC = {}
_QPOW = [fmpq_poly([1])]


def qpow(k):
    """q^k = (u+1)^k, cached."""
    while len(_QPOW) <= k:
        _QPOW.append(_QPOW[-1] * Q_OF_U)
    return _QPOW[k]


def pochhammer(a, k):
    out = 1
    for i in range(k):
        out *= a + i
    return out


def jac(s, alpha, n):
    """P_s^{(alpha,n)}(2q-1) as an exact polynomial in u = q-1 (DLMF 18.5.7).

    Coefficient of u^l: (alpha+1)_s (s+alpha+n+1)_l / ((s-l)! (alpha+1)_l l!).
    """
    key = (s, alpha, n)
    if key not in _JAC:
        if s < 0:
            _JAC[key] = fmpq_poly([])
        else:
            num = pochhammer(alpha + 1, s)
            coeffs = [fmpq(num * pochhammer(s + alpha + n + 1, l),
                           factorial(s - l) * pochhammer(alpha + 1, l) * factorial(l))
                      for l in range(s + 1)]
            _JAC[key] = fmpq_poly(coeffs)
    return _JAC[key]


def jac_paper_q(s, n):
    """P_s^{(0,n)}(2q-1) from the explicit q-power formula a^{(n)}_{s,k} of the
    R^4 paper (eq. jacobi), re-expressed in u, used as an independent check."""
    out = fmpq_poly([])
    for k in range(s + 1):
        a = fmpq((-1) ** (s - k) * factorial(n + s + k),
                 factorial(k) * factorial(s - k) * factorial(n + k))
        out += a * qpow(k)
    return out


def check_jacobi_formulas(nmax, smax):
    """Two independent formulas agree, the (2,n) family is orthogonal in
    L^2(q^n (1-q)^2 dq) and both families are normalised by P(1)=binom(s+a,s)."""
    count = 0
    for n in range(2, nmax + 1, 4):
        for s in range(0, smax + 1):
            need(jac(s, 0, n) == jac_paper_q(s, n), f'Jacobi formulas differ at n={n}, s={s}')
            need(jac(s, 0, n)(fmpq(0)) == 1 and jac(s, 2, n)(fmpq(0)) == comb(s + 2, s),
                 f'Jacobi normalisation at n={n}, s={s}')
            count += 1
    # Orthogonality of P^{(2,n)}_s against q^i, i < s, in L^2(q^n(1-q)^2 dq).
    for n in (2, 6, 58):
        for s in range(1, 12):
            for i in range(s):
                integrand = qpow(n + i) * U * U * jac(s, 2, n)
                F = integrand.integral()
                need(F(fmpq(0)) - F(fmpq(-1)) == 0, f'P^(2,n) orthogonality n={n}, s={s}, i={i}')
    return count


def radial_K(n, s):
    d = n + 2 * s
    return (jac(s - 1, 0, n) * fmpq(1, 4 * d * (d + 1))
            - jac(s, 0, n) * fmpq(1, 2 * d * (d + 2))
            + jac(s + 1, 0, n) * fmpq(1, 4 * (d + 1) * (d + 2)))


def check_K_exact(nmax, smax):
    count = 0
    for n in range(2, nmax + 1, 4):
        for s in range(1, smax + 1):
            R = radial_K(n, s)
            target = U * U * jac(s - 1, 2, n) * fmpq(1, 4 * s * (s + 1))
            need(R == target, f'(1-r^2)^2 factorisation of K S_({n},{s})')
            # Delta(r^n R(r^2) sin n theta) = r^n [4 q R'' + 4(n+1) R'] sin n theta.
            R1 = R.derivative()
            lap = 4 * Q_OF_U * R1.derivative() + 4 * (n + 1) * R1
            need(lap == jac(s, 0, n), f'Delta K S_({n},{s}) != S_({n},{s})')
            # Traces at r = 1 (u = 0): value R(1) and radial derivative n R(1) + 2 R'(1).
            need(R(fmpq(0)) == 0 and n * R(fmpq(0)) + 2 * R1(fmpq(0)) == 0,
                 f'boundary traces of K S_({n},{s})')
            # Column sum of |coefficients| in (3.1) is 1/(d(d+2)).
            d = n + 2 * s
            need(fmpq(1, 4 * d * (d + 1)) + fmpq(1, 2 * d * (d + 2)) + fmpq(1, 4 * (d + 1) * (d + 2))
                 == fmpq(1, d * (d + 2)), f'column sum of K at ({n},{s})')
            count += 1
    return count


def exact_acc(out, key, value):
    # NB: in python-flint 0.9.0, fmpq(0).is_zero() returns False, so compare
    # with 0 explicitly. (The verifier itself only uses arb.is_zero().)
    if value != 0:
        out[key] = out.get(key, fmpq(0)) + value


def check_q_of_g_exact(M, S):
    """Run far_shape_r6.q_of_g's byte code with exact rationals."""
    glb = dict(far_shape_r6.q_of_g.__globals__)
    glb.update(arb=fmpq, Z=fmpq(0), acc=exact_acc)
    q_exact = types.FunctionType(far_shape_r6.q_of_g.__code__, glb, 'q_of_g_exact')
    count = 0
    for n in range(2, M + 1, 4):
        for s in range(1, S + 1):
            Q = q_exact({(n, s): fmpq(1)}, M, S)
            need(all(m == n for (m, t) in Q), 'q_of_g changed the angular frequency')
            need(all(v > 0 for v in Q.values()), f'nonpositive connection coefficient at ({n},{s})')
            need(max(t for (m, t) in Q) == s - 1, f'q_of_g degree at ({n},{s})')
            poly = fmpq_poly([])
            for (m, t), v in Q.items():
                poly += v * jac(t, 0, n)
            need(poly == jac(s - 1, 2, n) * fmpq(1, 4 * s * (s + 1)),
                 f'q_of_g connection coefficients at ({n},{s})')
            count += 1
    return count


def one_minus_abs2(f):
    """Multiply a full disk-polynomial expansion by (1-|w|^2)."""
    return V.add(f, V.scale(V.zw(V.zw(f), True), -arb(1)))


def check_Kg_arb(data, rho):
    rows, g, c, p, Vc, F = V.make_algebra(data)
    Q = far_shape_r6.q_of_g(g, data['M'], data['S'])
    KQ = V.unsine(one_minus_abs2(one_minus_abs2(V.sine(Q))))
    Kg = V.K(g)
    diff = V.add(Kg, V.scale(KQ, -arb(1)))
    need(set(diff) <= set(Kg) | set(KQ), 'support bookkeeping')
    for key, v in diff.items():
        need(v.is_finite() and v.contains(0), f'Kg - (1-r^2)^2 Q ball excludes 0 at {key}')
    dnorm = V.norm(diff, rho)
    kg_norm = V.norm(Kg, rho)
    need(dnorm.is_finite() and dnorm.upper() < arb('1e-25'), 'Kg - (1-r^2)^2 Q enclosure too wide')
    return {'coefficients': len(diff), 'diff_norm_upper': dnorm.upper().str(6),
            'Kg_norm': kg_norm.str(20), 'Q_norm': V.norm(Q, rho).str(20)}


def check_radial_51(jmax):
    count = 0
    for j in range(5, jmax + 1, 4):
        m = j - 3
        rhs = (fmpq(m + 1, m + 3) * jac(0, 0, m) + fmpq(2, m + 4) * jac(1, 0, m)
               + fmpq(2, (m + 3) * (m + 4)) * jac(2, 0, m))
        need(Q_OF_U * Q_OF_U == rhs, f'radial expansion r^(m+4) at m={m}')
        count += 1
    return count


def ball_columns(b, one, jmax):
    """Yield (j, DF_j) for the ball x_b = (g=0, psi=b w), using exactly the
    column algebra of shape_tail_interval_r6.py."""
    cb = {1: b}
    pb = {0: b}
    Vb = V.hcoeff(cb)
    A = V.shift(V.hol(V.sine(Vb), pb, True), 4)
    B = V.shift(V.hol_psi(V.abs2({(1, 0): one}, pb), cb), 4)
    half = one / 2
    two = one + one
    for j in range(5, jmax + 1, 4):
        DF = V.scale(V.unsine(V.add(V.scale(A, one * j), V.scale(B, -half))), two)
        yield j, DF
        A = V.shift(A, 4)
        B = V.shift(B, 4)


def check_principal_exact(jmax):
    saved = V.Z
    V.Z = fmpq(0)          # the verifier's accumulators start from V.Z
    try:
        count = 0
        for j, DF in ball_columns(fmpq(1), fmpq(1), jmax):
            T = shape_tail_interval_r6.principal(j, fmpq(1))
            diff = V.add(DF, V.scale(T, fmpq(-1)))
            need(all(v == 0 for v in diff.values()), f'principal column (5.1) at j={j}')
            need(set(k for k, v in DF.items() if v != 0) == set(T), f'support of T_{j}')
            count += 1
    finally:
        V.Z = saved
    return count


def check_principal_arb(b, jmax):
    worst = arb(0)
    count = 0
    for j, DF in ball_columns(b, arb(1), jmax):
        T = shape_tail_interval_r6.principal(j, b)
        diff = V.add(DF, V.scale(T, -arb(1)))
        for key, v in diff.items():
            need(v.is_finite() and v.contains(0), f'Arb principal column j={j} at {key}')
            worst = max(worst, abs(v).upper())
        count += 1
    return count, worst


def eval_S(n, s, r, th):
    """S_{n,s}(r, theta) in Arb, from the exact Jacobi polynomial in u = r^2 - 1."""
    u = r * r - 1
    val = arb(0)
    for cf in reversed(jac(s, 0, n).coeffs()):
        val = val * u + arb(cf.p) / arb(cf.q)
    return r ** n * val * (n * th).sin()


def check_principal_pointwise(b, js, points):
    worst = arb(0)
    for j in js:
        T = shape_tail_interval_r6.principal(j, b)
        for r, th in points:
            series = sum((v * eval_S(n, s, r, th) for (n, s), v in T.items()), arb(0))
            direct = b ** 3 * (j * r ** (j - 1) * ((j - 1) * th).cos() * r * r * (2 * th).sin()
                               + r ** (j + 1) * ((j + 1) * th).sin())
            d = abs(series - direct)
            need(d.is_finite() and (series - direct).contains(0), f'pointwise (5.1) j={j}')
            worst = max(worst, d.upper())
    return worst


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--bits', type=int, default=128)
    ap.add_argument('--k-nmax', type=int, default=202)
    ap.add_argument('--k-smax', type=int, default=80)
    ap.add_argument('--jmax-exact', type=int, default=2001)
    ap.add_argument('--jmax-arb', type=int, default=1001)
    ap.add_argument('--output', default='identities_r6.json')
    args = ap.parse_args()
    ctx.prec = args.bits
    ctx.threads = 1
    need(args.bits >= 96, 'at least 96 bits')
    for name in ('center_r6.json', 'far_shape_r6.py', 'shape_tail_interval_r6.py'):
        need(hashlib.sha256(Path(name).read_bytes()).hexdigest() == V.EXPECTED_SHA256[name],
             'input differs from the frozen certificate: ' + name)
    data = json.loads(Path('center_r6.json').read_text())
    need(data['M'] == 58 and data['S'] == 30, 'unexpected centre')
    rho = arb(11) / 10
    b = V.dyadic(data['c'][0])

    out = {'status': None, 'bits': args.bits}
    out['jacobi_formula_pairs'] = check_jacobi_formulas(args.k_nmax, args.k_smax + 1)
    print('Jacobi formulas agree:', out['jacobi_formula_pairs'], 'pairs', flush=True)
    out['K_exact'] = {'n_max': args.k_nmax, 's_max': args.k_smax,
                      'pairs': check_K_exact(args.k_nmax, args.k_smax)}
    print('I.1 exact K S_{n,s} = (1-r^2)^2 r^n P_{s-1}^{(2,n)} sin/(4s(s+1)):',
          out['K_exact']['pairs'], 'pairs', flush=True)
    out['q_of_g_exact_pairs'] = check_q_of_g_exact(data['M'], data['S'])
    print('I.2 exact q_of_g connection coefficients:', out['q_of_g_exact_pairs'], 'pairs', flush=True)
    out['Kg_arb'] = check_Kg_arb(data, rho)
    print('I.3 Arb ||Kg - (1-r^2)^2 Q||_rho <=', out['Kg_arb']['diff_norm_upper'],
          '(||Kg||_rho =', out['Kg_arb']['Kg_norm'][:24] + ')', flush=True)

    out['radial_51_exact'] = {'j_max': args.jmax_exact, 'count': check_radial_51(args.jmax_exact)}
    print('II.1 exact radial expansion for j = 5..', args.jmax_exact, ':',
          out['radial_51_exact']['count'], 'values', flush=True)
    out['principal_exact'] = {'j_max': args.jmax_exact, 'count': check_principal_exact(args.jmax_exact)}
    print('II.2 exact verifier-algebra ball column == (5.1):', out['principal_exact']['count'],
          'values of j', flush=True)
    cnt, worst = check_principal_arb(b, args.jmax_arb)
    out['principal_arb'] = {'j_max': args.jmax_arb, 'count': cnt, 'max_abs_diff_upper': worst.str(6)}
    print('II.3 Arb ball column == (5.1) for', cnt, 'values of j; max |diff| <=', worst.str(6), flush=True)
    pts = [(arb(1), arb(3) / 10), (arb(7) / 10, arb(11) / 10), (arb(99) / 100, arb(2)),
           (arb(1) / 2, arb(-5) / 7)]
    pw = check_principal_pointwise(b, (5, 9, 61, 101, 397, 1001), pts)
    out['principal_pointwise_arb'] = {'j': [5, 9, 61, 101, 397, 1001], 'points': len(pts),
                                      'max_abs_diff_upper': pw.str(6)}
    print('II.4 Arb pointwise (5.1) vs direct derivative: max |diff| <=', pw.str(6), flush=True)
    out['status'] = 'IDENTITIES_VERIFIED'
    Path(args.output).write_text(json.dumps(out, indent=2) + '\n')
    print('IDENTITIES VERIFIED', flush=True)
    print('receipt:', args.output, flush=True)


if __name__ == '__main__':
    main()


==> anc/r6/convex_r6.json <==
{
  "status": "PROVED_CONVEX",
  "bits": 128,
  "verifier_sha256": "67a565438b6a7e459145a18b40c8c12d21134b097280575fce4bc9db8b6941c9",
  "centre_sha256": "83018f0975e0cd61f4168e2de8bb1946032265869b5bfa168773c5920198aaba",
  "main_certificate_sha256": "e481cb505c3d35219540f49153e828a9d94d3ebfb97ce2f657e055cba1daf66d",
  "radius": "[0.00020000000000000000000000000000000000000 +/- 1.26e-42]",
  "rho": "[1.1000000000000000000000000000000000000 +/- 1.06e-38]",
  "centre_b": "[28.864750643300045140904330764897167683 +/- 3.53e-37]",
  "alpha": "[12024.677418405336403875675870788287407 +/- 1.98e-34]",
  "first_centre_absolute_sum": "[1.1894183828950513522136473833522649983 +/- 2.71e-38]",
  "second_centre_absolute_sum": "[7.8683177684429545708560699517554413036 +/- 1.96e-38]",
  "first_perturbation_bound": "[9.3885916505298760511133487942563448088e-9 +/- 8.21e-47]",
  "second_perturbation_bound": "[5.836199179558048069064783353019451296e-8 +/- 9.41e-45]",
  "psi_prime_modulus_lower": "[27.675332251016402138160807330431553890 +/- 1.75e-37]",
  "psi_double_prime_modulus_upper": "[7.8683178268049463664365506424032748338 +/- 4.94e-38]",
  "real_1_plus_w_psi2_over_psi1_lower": "[0.71569201932468308029140365482003925551 +/- 3.59e-39]",
  "certified_rational_lower_bound": "0.71569200"
}


==> anc/r6/far_shape_bound_r6.json <==
{
  "jstar": 401,
  "M": 58,
  "L": 114,
  "min_freq": 230,
  "Gamma1": "[844.8179220176476802812827 +/- 2.17e-23]",
  "Gamma0": "[4110.324377150974229694647 +/- 1.67e-22]",
  "Qnorm": "[104752.2803859589606056592 +/- 3.59e-20]",
  "Wsum": "[3721574.315768068785430642 +/- 2.07e-19]",
  "nonW_ratio": "[0.1168983845589115209065304 +/- 4.43e-27]",
  "W_ratio": "[0.03005934097189211537629957 +/- 4.64e-27]",
  "Zshape_far": "[0.4649765949030711980570546 +/- 4.90e-26]"
}

==> anc/r6/far_shape_r6.py <==
"""Conservative analytic far-shape bound using K(g)=(1-r^2)^2 Q.

This avoids the cancellation-heavy R4 far-window decomposition. It is valid
only once every output frequency of the tail columns lies above the finite
cutoff M; that support condition is checked explicitly.
"""
import argparse
import json
from flint import arb, ctx
from verify_r6 import Z, acc, add, hcoeff, K, hol, hol_psi, abs2, make_algebra, norm, scale, shift, sine


def q_of_g(g,M,S):
    Q={}
    for n in range(2,M+1,4):
        C1=[{0:arb(1)}];C2=[{0:arb(1)}]
        for k in range(1,S):
            one={i:v*(k+n)/(k+n+1) for i,v in C1[-1].items()}
            one[k]=arb(2*k+n+1)/(k+n+1)
            two={i:v*(2*k+n+2)/(k+n+2) for i,v in one.items()}
            for i,v in C2[-1].items():acc(two,i,v*(k+n)/(k+n+2))
            C1.append(one);C2.append(two)
        for s in range(1,S+1):
            for t,v in C2[s-1].items():
                acc(Q,(n,t),g.get((n,s),Z)*v/(4*s*(s+1)))
    return Q


def main():
    ap=argparse.ArgumentParser()
    ap.add_argument('--jstar',type=int,default=233)
    ap.add_argument('--output',default='far_shape_bound_r6.json')
    args=ap.parse_args()
    ctx.prec=128;ctx.threads=1
    d=json.load(open('center_r6.json'))
    rows,g,c,p,V,F=make_algebra(d)
    M,S=d['M'],d['S'];rho=arb(11)/10;b=c[1]
    assert args.jstar%4==1
    h=hcoeff(c);h0={(2,0):b*b/2};alpha=b**3/2
    Gamma1=add(hol(sine(h),p,True),scale(sine(h0),-b))
    Gamma0=add(hol_psi(abs2({(0,0):arb(1)},p),c),{(1,0):-b**3})
    N1=norm(Gamma1,rho);N0=norm(Gamma0,rho)
    Q=q_of_g(g,M,S)
    # Q includes only sin(2 mod 4) frequencies; bar(p) can lower m by max(p).
    L=M+max(p)
    T=shift(hol(sine(Q),p,True),L)
    assert min(m for (m,t) in T)>=0
    # The non-W polynomial has harmonic frequencies at least j-1-minshift.
    # A conservative absolute bound: psi^2 terms max 2*max(c), p max max(p).
    min_freq=args.jstar-1-(2*max(c)+max(p))
    assert min_freq>M, (min_freq,M)
    nonW=(2*N1/rho**2+N0/(rho*(args.jstar+2)))/alpha
    # Bound 2 Re(j w^{j-1} bar(p) W), where W=(1-r^2)^2 Q.
    wsum=sum((abs(v)*(2*t+1)*(2*t+3)*rho**(m-L-2) for (m,t),v in T.items()),Z)
    Wbound=8*wsum/(alpha*(args.jstar-L)**2)
    Atail=arb('3.164016')
    total=Atail*(nonW+Wbound)
    out={'jstar':args.jstar,'M':M,'L':L,'min_freq':min_freq,
         'Gamma1':N1.str(25),'Gamma0':N0.str(25),'Qnorm':norm(Q,rho).str(25),
         'Wsum':wsum.str(25),'nonW_ratio':nonW.str(25),
         'W_ratio':Wbound.str(25),'Zshape_far':total.upper().str(25)}
    print(json.dumps(out,indent=2))
    json.dump(out,open(args.output,'w'),indent=2)


if __name__=='__main__':main()


==> anc/r6/finite_batches_r6.json <==
[
  {
    "kind": "columns",
    "start": 0,
    "stop": 32,
    "inverse_defect_max": "[6.71316139316308659641956566273e-11 +/- 2.89e-41]",
    "Zfin_max": "[0.0518517717073551378950129937258 +/- 6.80e-33]",
    "N": 465
  },
  {
    "kind": "columns",
    "start": 32,
    "stop": 96,
    "inverse_defect_max": "[4.18822335713599119477685161812e-12 +/- 2.01e-42]",
    "Zfin_max": "[0.0459668720163270834012061051634 +/- 2.03e-32]",
    "N": 465
  },
  {
    "kind": "columns",
    "start": 96,
    "stop": 160,
    "inverse_defect_max": "[1.66419601884044700730188521787e-12 +/- 3.32e-43]",
    "Zfin_max": "[0.0370707532068795255338286836866 +/- 4.82e-32]",
    "N": 465
  },
  {
    "kind": "columns",
    "start": 160,
    "stop": 224,
    "inverse_defect_max": "[1.84260474019997851120904728384e-12 +/- 4.69e-42]",
    "Zfin_max": "[0.0303681190301586365454497348751 +/- 1.12e-33]",
    "N": 465
  },
  {
    "kind": "columns",
    "start": 224,
    "stop": 288,
    "inverse_defect_max": "[2.09301248596543407062892669350e-12 +/- 1.61e-42]",
    "Zfin_max": "[0.0253208486527270899893113882508 +/- 1.91e-32]",
    "N": 465
  },
  {
    "kind": "columns",
    "start": 288,
    "stop": 352,
    "inverse_defect_max": "[2.41816982993017039682980226340e-12 +/- 4.49e-42]",
    "Zfin_max": "[0.0214316100385740579253769140954 +/- 7.14e-33]",
    "N": 465
  },
  {
    "kind": "columns",
    "start": 352,
    "stop": 416,
    "inverse_defect_max": "[2.65767204435311074826430954939e-12 +/- 5.43e-43]",
    "Zfin_max": "[0.0183951375242865536916517074070 +/- 9.31e-33]",
    "N": 465
  },
  {
    "kind": "columns",
    "start": 416,
    "stop": 465,
    "inverse_defect_max": "[4.78133513630403433423857437987e-12 +/- 4.54e-42]",
    "Zfin_max": "[0.0732268469628879747596833905075 +/- 8.89e-33]",
    "N": 465
  }
]

==> anc/r6/finite_interval_r6.py <==
"""Batched finite columns for the fail-closed R6 interval workbench.

Each command is bounded so the local DSW is not held by a long dense job.
Output is a batch of outward Arb upper bounds; a global certificate must take
the maximum over *all* batches and establish the infinite tail estimates.
"""
import argparse
import json
import numpy as np
from flint import arb, arb_mat, ctx
from verify_r6 import (Z, Inverse, abs2, add, hol, hol_psi, K, make_algebra,
                       max_upper, norm, scale, shift, sine, unsine)


def load_inverse(path, n):
    a=np.load(path)
    assert a.shape==(n,n) and np.isfinite(a).all()
    mat=[]
    for row in a:
        mat.append([arb(int(num))/int(den) for num,den in (float(x).as_integer_ratio() for x in row)])
    return arb_mat(mat)


def make_column(i,rows,g,c,p,V,ng):
    if i<ng:
        e={rows[i]:arb(1)}
        return add(e,unsine(abs2(sine(K(e)),p)))
    js=sorted(c)
    j=js[i-ng]
    A=shift(hol(sine(V),p,True),j-1)
    B=shift(hol_psi(abs2({(1,0):arb(1)},p),c),j-1)
    return scale(unsine(add(scale(A,arb(j)),scale(B,-arb(1)/2))),arb(2))


def main():
    pa=argparse.ArgumentParser()
    pa.add_argument('--start',type=int,default=0)
    pa.add_argument('--stop',type=int,default=0)
    pa.add_argument('--inverse',default='inverse_r6_M58_S30.npy')
    pa.add_argument('--centre',default='center_r6.json')
    pa.add_argument('--bits',type=int,default=128)
    pa.add_argument('--output')
    ar=pa.parse_args()
    ctx.prec=ar.bits;ctx.threads=1
    data=json.load(open(ar.centre));rows,g,c,p,V,F=make_algebra(data)
    N=len(rows);ng=len(g);rho=arb(11)/10
    Ahat=load_inverse(ar.inverse,N)
    inv=Inverse(data['M'],data['S'],rho,c[1],Ahat)
    if ar.stop==0:
        val=inv.apply_many([F])[0].upper()
        output={'kind':'residual','Y':val.str(30),'N':N,'F_norm':norm(F,rho).str(30)}
    else:
        assert 0<=ar.start<ar.stop<=N
        cols=[make_column(i,rows,g,c,p,V,ng) for i in range(ar.start,ar.stop)]
        raw=arb_mat([[col.get(key,Z) for col in cols] for key in rows])
        defect=Ahat*raw
        D=[]
        for q,i in enumerate(range(ar.start,ar.stop)):
            D.append(sum((abs(defect[k,q]-(1 if k==i else 0))*inv.cw[k] for k in range(N)),Z)/inv.cw[i])
        val=inv.apply_many(cols,[('finite',i) for i in range(ar.start,ar.stop)])
        output={'kind':'columns','start':ar.start,'stop':ar.stop,'inverse_defect_max':max_upper(D).str(30),
                'Zfin_max':max_upper(v/inv.cw[i] for i,v in zip(range(ar.start,ar.stop),val)).str(30),
                'N':N}
    print(json.dumps(output,indent=2),flush=True)
    if ar.output:
        with open(ar.output,'w') as f:json.dump(output,f,indent=2)


if __name__=='__main__':main()


==> anc/r6/g_far_bound_r6.json <==
{
  "kind": "far",
  "degree": 24,
  "near_count": 705,
  "far_n": "[0.390423775711445646270400741395 +/- 1.80e-31]",
  "far_s": "[0.0751114201450002168129730226850 +/- 3.27e-32]",
  "Ps": "[31.1432454944948419740494525488 +/- 3.63e-29]",
  "Pt": "[0.000267577093665735630883366200314 +/- 3.64e-35]",
  "delta": "[0.0166665098309719456137462988733 +/- 2.96e-32]"
}

==> anc/r6/g_tail_batches_r6.json <==
[
  {
    "kind": "near",
    "start": 0,
    "stop": 100,
    "max": "[0.214230786673835530635918804473 +/- 3.93e-31]",
    "arg": [
      2,
      31
    ],
    "near_count": 705
  },
  {
    "kind": "near",
    "start": 100,
    "stop": 200,
    "max": "[0.136044057972934935426961212190 +/- 4.09e-31]",
    "arg": [
      18,
      31
    ],
    "near_count": 705
  },
  {
    "kind": "near",
    "start": 200,
    "stop": 300,
    "max": "[0.0940550281999388163125125291888 +/- 3.91e-32]",
    "arg": [
      34,
      31
    ],
    "near_count": 705
  },
  {
    "kind": "near",
    "start": 300,
    "stop": 400,
    "max": "[0.313290332895141803386787685844 +/- 1.58e-31]",
    "arg": [
      62,
      1
    ],
    "near_count": 705
  },
  {
    "kind": "near",
    "start": 400,
    "stop": 500,
    "max": "[0.274588516411718201885964610365 +/- 4.50e-31]",
    "arg": [
      66,
      1
    ],
    "near_count": 705
  },
  {
    "kind": "near",
    "start": 500,
    "stop": 600,
    "max": "[0.219980617469785838467383496743 +/- 1.38e-31]",
    "arg": [
      74,
      1
    ],
    "near_count": 705
  },
  {
    "kind": "near",
    "start": 600,
    "stop": 705,
    "max": "[0.180101176757841446454625567037 +/- 4.55e-31]",
    "arg": [
      82,
      1
    ],
    "near_count": 705
  }
]

==> anc/r6/g_tail_interval_r6.py <==
"""Rigorous near-g-tail columns and analytic far-g-tail estimates."""
import argparse
import json
from flint import arb, ctx
from finite_interval_r6 import load_inverse
from verify_r6 import Inverse, abs2, K, make_algebra, max_upper, norm, sine, unsine


def columns(M,S,degree):
    return [(n,s) for n in range(2,M+degree+1,4)
            for s in range(1,S+degree+2)
            if not(n<=M and s<=S)]


def main():
    ap=argparse.ArgumentParser()
    ap.add_argument('--start',type=int,default=0)
    ap.add_argument('--stop',type=int,default=0)
    ap.add_argument('--output')
    ap.add_argument('--short-degree',type=int,default=24)
    args=ap.parse_args()
    ctx.prec=128;ctx.threads=1
    d=json.load(open('center_r6.json'))
    rows,g,c,p,V,F=make_algebra(d)
    M,S=d['M'],d['S'];degree=args.short_degree
    assert degree in p
    rho=arb(11)/10;b=c[1]
    Ahat=load_inverse('inverse_r6_M58_S30.npy',len(rows))
    inv=Inverse(M,S,rho,b,Ahat)
    ks=columns(M,S,degree)
    ps={a:v for a,v in p.items() if a<=degree}
    Ps=sum((abs(v)*rho**a for a,v in ps.items()),arb(0))
    Pt=sum((abs(v)*rho**a for a,v in p.items() if a>degree),arb(0))
    delta=2*Ps*Pt+Pt*Pt
    An=arb('1402.314')
    Atail=arb('3.164016')
    far_n=(Atail*Ps*Ps+An*delta)/((M+degree+4+2)*(M+degree+4+4))
    s_far=S+degree+2
    far_s=(Ps*Ps+An*delta)/((2+2*s_far)*(4+2*s_far))
    if args.stop==0:
        out={'kind':'far','degree':degree,'near_count':len(ks),
             'far_n':far_n.upper().str(30),'far_s':far_s.upper().str(30),
             'Ps':Ps.str(30),'Pt':Pt.str(30),'delta':delta.str(30)}
    else:
        assert 0<=args.start<args.stop<=len(ks)
        keyset=ks[args.start:args.stop]
        fs=[unsine(abs2(sine(K({key:arb(1)})),ps)) for key in keyset]
        vals=inv.apply_many(fs)
        rel=[v/rho**n+An*delta/((n+2*s)*(n+2*s+2)) for (n,s),v in zip(keyset,vals)]
        winner=max(range(len(rel)),key=lambda i:rel[i].upper())
        out={'kind':'near','start':args.start,'stop':args.stop,
             'max':max_upper(rel).str(30),'arg':list(keyset[winner]),
             'near_count':len(ks)}
    print(json.dumps(out,indent=2),flush=True)
    if args.output:
        with open(args.output,'w') as f:json.dump(out,f,indent=2)


if __name__=='__main__':main()


==> anc/r6/identities_r6.json <==
{
  "status": "IDENTITIES_VERIFIED",
  "bits": 128,
  "jacobi_formula_pairs": 4182,
  "K_exact": {
    "n_max": 202,
    "s_max": 80,
    "pairs": 4080
  },
  "q_of_g_exact_pairs": 450,
  "Kg_arb": {
    "coefficients": 480,
    "diff_norm_upper": "[2.01573e-31 +/- 1.08e-37]",
    "Kg_norm": "[8352.7358607142299460 +/- 3.5e-19]",
    "Q_norm": "[104752.28038595896061 +/- 4.35e-15]"
  },
  "radial_51_exact": {
    "j_max": 2001,
    "count": 500
  },
  "principal_exact": {
    "j_max": 2001,
    "count": 500
  },
  "principal_arb": {
    "j_max": 1001,
    "count": 250,
    "max_abs_diff_upper": "[2.20745e-28 +/- 2.46e-34]"
  },
  "principal_pointwise_arb": {
    "j": [
      5,
      9,
      61,
      101,
      397,
      1001
    ],
    "points": 4,
    "max_abs_diff_upper": "[8.17081e-29 +/- 2.88e-35]"
  }
}


==> anc/r6/reproduce_r6.sh <==
#!/usr/bin/env bash
# Recompute every Arb receipt of the R6 certificate from source, compare it
# byte for byte with the frozen files, then rerun the final gate, the identity
# checks and the convexity certificate and compare those outputs as well.
# Each worker is one core under nice 19 and capped at 600 seconds (the
# largest batch takes well under a minute on one core of a Linux server).
#
# Interpreter: $PYTHON if set, else the first python3 on PATH.
# python-flint 0.9.0 is required.
set -euo pipefail
cd "$(dirname "$0")"
if [ -n "${PYTHON:-}" ]; then
    PY="$PYTHON"
else
    PY="$(command -v python3)"
fi
export OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 MKL_NUM_THREADS=1
LIMIT=600s
run() { nice -n 19 timeout "$LIMIT" "$PY" "$@"; }

"$PY" - <<'PY'
import sys, flint
print('interpreter:', sys.executable, 'Python', sys.version.split()[0], 'python-flint', flint.__version__)
if flint.__version__ != '0.9.0':
    raise SystemExit('python-flint 0.9.0 is required, found ' + flint.__version__)
PY

run test_fail_closed_r6.py

scratch=$(mktemp -d "${TMPDIR:-/tmp}/r6-recheck-XXXXXX")
trap 'rm -rf "$scratch"' EXIT

run finite_interval_r6.py --output "$scratch/residual_bound_r6.json" >/dev/null
for pair in '0 32' '32 96' '96 160' '160 224' '224 288' '288 352' '352 416' '416 465'; do
    read -r a b <<< "$pair"
    run finite_interval_r6.py --start "$a" --stop "$b" --output "$scratch/finite_${a}_${b}.json" >/dev/null
done

run tail_inverse_r6.py --output "$scratch/tail_inverse_bound_r6.json" >/dev/null
run g_tail_interval_r6.py --output "$scratch/g_far_bound_r6.json" >/dev/null
for pair in '0 100' '100 200' '200 300' '300 400' '400 500' '500 600' '600 705'; do
    read -r a b <<< "$pair"
    run g_tail_interval_r6.py --start "$a" --stop "$b" --output "$scratch/g_${a}_${b}.json" >/dev/null
done

for pair in '61 61' '65 125' '129 229' '233 297' '301 397'; do
    read -r a b <<< "$pair"
    run shape_tail_interval_r6.py --first "$a" --last "$b" --output "$scratch/shape_${a}_${b}.json" >/dev/null
done
run far_shape_r6.py --jstar 401 --output "$scratch/far_shape_bound_r6.json" >/dev/null

"$PY" - "$scratch" <<'PY'
import hashlib, json, pathlib, sys
p = pathlib.Path(sys.argv[1])
groups = {
    'finite_batches_r6.json': ['finite_0_32.json','finite_32_96.json','finite_96_160.json',
        'finite_160_224.json','finite_224_288.json','finite_288_352.json',
        'finite_352_416.json','finite_416_465.json'],
    'g_tail_batches_r6.json': ['g_0_100.json','g_100_200.json','g_200_300.json',
        'g_300_400.json','g_400_500.json','g_500_600.json','g_600_705.json'],
    'shape_tail_batches_r6.json': ['shape_61_61.json','shape_65_125.json',
        'shape_129_229.json','shape_233_297.json','shape_301_397.json'],
}
for name, files in groups.items():
    rows = [json.loads((p/f).read_text()) for f in files]
    (p/name).write_text(json.dumps(rows,indent=2))
names = ['residual_bound_r6.json','tail_inverse_bound_r6.json','g_far_bound_r6.json',
         'far_shape_bound_r6.json',*groups]
digest = lambda path: hashlib.sha256(path.read_bytes()).hexdigest()
for name in names:
    if digest(p/name) != digest(pathlib.Path(name)):
        raise SystemExit(f'REPRODUCTION MISMATCH: {name}')
print('All seven frozen interval receipts reproduced byte for byte.')
PY

# Final gate on the frozen receipts; its certificate must match the shipped one.
run verify_r6.py --stage final --output "$scratch/certificate_r6.json"
cmp -s "$scratch/certificate_r6.json" certificate_r6.json \
    || { echo 'REPRODUCTION MISMATCH: certificate_r6.json'; exit 1; }
echo 'certificate_r6.json reproduced byte for byte.'

# Exact/Arb identity checks: K g = (1-r^2)^2 Q and the principal column (5.1).
run check_identities_r6.py --output "$scratch/identities_r6.json"
cmp -s "$scratch/identities_r6.json" identities_r6.json \
    || { echo 'REPRODUCTION MISMATCH: identities_r6.json'; exit 1; }
echo 'identities_r6.json reproduced byte for byte.'

# Convexity of the meridian domain for every shape in the certified ball.
run verify_convex_r6.py --main-certificate "$scratch/certificate_r6.json" \
    --output "$scratch/convex_r6.json"
cmp -s "$scratch/convex_r6.json" convex_r6.json \
    || { echo 'REPRODUCTION MISMATCH: convex_r6.json'; exit 1; }
echo 'convex_r6.json reproduced byte for byte.'
echo 'REPRODUCTION COMPLETE'


==> anc/r6/residual_bound_r6.json <==
{
  "kind": "residual",
  "Y": "[5.24330985252363795356216073200e-5 +/- 9.28e-37]",
  "N": 465,
  "F_norm": "[5.0509184992719023644102061e-5 +/- 4.16e-31]"
}

==> anc/r6/shape_tail_batches_r6.json <==
[
  {
    "first": 61,
    "last": 61,
    "count": 1,
    "max": "[0.387179844261779534549053183374 +/- 3.34e-31]",
    "arg": 61,
    "last_value": "[0.387179844261779534549053183374 +/- 3.34e-31]"
  },
  {
    "first": 65,
    "last": 125,
    "count": 16,
    "max": "[0.341159536549917779082285500654 +/- 2.53e-31]",
    "arg": 65,
    "last_value": "[0.153568226617191867768976409064 +/- 4.37e-31]"
  },
  {
    "first": 129,
    "last": 229,
    "count": 26,
    "max": "[0.148898882652193644709816933231 +/- 2.21e-31]",
    "arg": 129,
    "last_value": "[0.0983800418295423828353839580621 +/- 3.16e-32]"
  },
  {
    "first": 233,
    "last": 297,
    "count": 17,
    "max": "[0.0975575914544801622429773701901 +/- 1.59e-32]",
    "arg": 233,
    "last_value": "[0.0884999190121187443047305110435 +/- 2.64e-32]"
  },
  {
    "first": 301,
    "last": 397,
    "count": 25,
    "max": "[0.0881135006107036511263177714270 +/- 2.74e-32]",
    "arg": 301,
    "last_value": "[0.0820065893295464570350733070389 +/- 4.42e-32]"
  }
]

==> anc/r6/shape_tail_interval_r6.py <==
"""Exact Arb columns for the near part of the R6 conformal shape tail."""
import argparse
import json
from flint import arb, ctx
from finite_interval_r6 import load_inverse
from verify_r6 import (Z, Inverse, abs2, add, hol, hol_psi, make_algebra,
                       max_upper, scale, shift, sine, unsine)


def principal(j,b):
    b3=b**3
    return {(j+1,0):b3*(j+2)/2,
            (j-3,0):-b3*(j-2)/2,
            (j-3,1):-b3*j/(j+1),
            (j-3,2):-b3/(j+1)}


def main():
    ap=argparse.ArgumentParser()
    ap.add_argument('--first',type=int,required=True)
    ap.add_argument('--last',type=int,required=True)
    ap.add_argument('--output')
    args=ap.parse_args()
    ctx.prec=128;ctx.threads=1
    d=json.load(open('center_r6.json'))
    rows,g,c,p,V,F=make_algebra(d)
    M,S=d['M'],d['S'];rho=arb(11)/10;b=c[1]
    assert args.first>=M+3 and args.first%4==1 and args.last>=args.first and args.last%4==1
    Ahat=load_inverse('inverse_r6_M58_S30.npy',len(rows))
    inv=Inverse(M,S,rho,b,Ahat)
    A=shift(hol(sine(V),p,True),args.first-1)
    B=shift(hol_psi(abs2({(1,0):arb(1)},p),c),args.first-1)
    cols=[];js=[]
    for j in range(args.first,args.last+1,4):
        DF=scale(unsine(add(scale(A,arb(j)),scale(B,-arb(1)/2))),arb(2))
        Delta=add(DF,scale(principal(j,b),-arb(1)))
        cols.append(Delta);js.append(j)
        A=shift(A,4);B=shift(B,4)
    vals=inv.apply_many(cols)
    rel=[v/inv.omega(j) for v,j in zip(vals,js)]
    imax=max(range(len(js)),key=lambda i:rel[i].upper())
    out={'first':args.first,'last':args.last,'count':len(js),'max':max_upper(rel).str(30),
         'arg':js[imax], 'last_value':rel[-1].upper().str(30)}
    print(json.dumps(out,indent=2),flush=True)
    if args.output:
        with open(args.output,'w') as f:json.dump(out,f,indent=2)


if __name__=='__main__':main()


==> anc/r6/tail_inverse_bound_r6.json <==
{
  "A_tail_upper": "[3.16401563117355266538680278540 +/- 4.81e-30]",
  "max_checked_n": 458,
  "max_checked_value": "[3.10485949027661516215405169974 +/- 4.01e-30]",
  "far_upper": "[3.16401563117355266538680278540 +/- 4.81e-30]",
  "H": "[584818137.311560864167566487199 +/- 2.77e-23]"
}

==> anc/r6/tail_inverse_r6.py <==
"""Rigorous column-norm bound for the explicit principal-tail inverse A."""
import argparse
import json
from flint import arb, arb_mat, ctx
from finite_interval_r6 import load_inverse
from verify_r6 import Inverse, make_algebra, max_upper, Z


def main():
    ap=argparse.ArgumentParser()
    ap.add_argument('--output',default='tail_inverse_bound_r6.json')
    args=ap.parse_args()
    ctx.prec=128;ctx.threads=1
    d=json.load(open('center_r6.json'))
    rows,g,c,p,V,F=make_algebra(d)
    M,S=d['M'],d['S'];rho=arb(11)/10;b=c[1]
    Ahat=load_inverse('inverse_r6_M58_S30.npy',len(rows))
    inv=Inverse(M,S,rho,b,Ahat)
    vec=[Z for _ in rows]
    vec[inv.pos[M,0]]=inv.alpha*(M+1)
    vec[inv.pos[M,1]]=b**3*(M+3)/(M+4)
    vec[inv.pos[M,2]]=b**3/(M+4)
    v=Ahat*arb_mat([[x] for x in vec])
    H=sum((abs(v[i,0])*inv.cw[i] for i in range(inv.N)),Z)
    bounds=[]
    for n in range(M+4,M+404,4):
        eta=1/(inv.alpha*(n+1))
        shape=sum((inv.omega(k-1) for k in range(M+4,n+1,4)),Z)*eta
        gcoupling=sum((rho**k*b**3*((k+3)/(k+4)+1/(k+4)) for k in range(M+4,n,4)),Z)*eta
        fin=H*eta
        bounds.append((n,(shape+gcoupling+fin)/rho**n))
    # Beyond the checked interval: shape weights ratio <= tau, each lower g
    # coupling is <= (b^3/alpha)/(n+1)*rho^-4*tau = 2*tau*rho^-4/(n+1).
    # The finite correction decreases geometrically and by 1/(n+1).
    n0=M+404
    tau=1/(1-rho**-4)
    far=tau+2*tau*rho**-4/(n0+1)+H/(inv.alpha*(n0+1)*rho**n0)
    whole=max_upper([arb(1),far]+[v for _,v in bounds])
    result={'A_tail_upper':whole.str(30),'max_checked_n':max(bounds,key=lambda t:t[1].upper())[0],
            'max_checked_value':max_upper(v for _,v in bounds).str(30),
            'far_upper':far.upper().str(30),'H':H.str(30)}
    print(json.dumps(result,indent=2))
    json.dump(result,open(args.output,'w'),indent=2)


if __name__=='__main__':main()


==> anc/r6/test_fail_closed_r6.py <==
#!/usr/bin/env python3
"""Negative tests: verify_r6.max_upper and receipt parsing must reject NaN/inf.

The pre-release max_upper was max(v.upper() for v in seq), which silently
drops a NaN that is not the first element (e.g. max_upper([1, nan]) == 1).
"""
from flint import arb

import verify_r6 as V

CASES = {
    'nan after finite': [arb(1), arb('nan')],
    'nan first': [arb('nan'), arb(1)],
    'infinite value': [arb(1), arb('inf')],
    'infinite radius': [arb(1), arb('[0 +/- inf]')],
}

for label, seq in CASES.items():
    try:
        V.max_upper(seq)
    except RuntimeError:
        continue
    raise SystemExit('NOT FAIL-CLOSED: max_upper accepted ' + label)

for text in ('nan', 'inf', '[1 +/- inf]'):
    try:
        V._interval(text)
    except RuntimeError:
        continue
    raise SystemExit('NOT FAIL-CLOSED: receipt value accepted ' + text)

assert V.max_upper([arb(1) / 3, arb(2) / 3]) >= arb(2) / 3
assert V.max_upper([]) == 0
print('FAIL-CLOSED TESTS PASSED')


==> anc/r6/verify_convex_r6.py <==
#!/usr/bin/env python3
"""Arb certificate of convexity for the exact R6 Schiffer meridian domain.

Adapted from the R^4 script paper/anc/verify_convex.py. Run after
verify_r6.py --stage final, which proves that the exact zero x*=(g*,c*) lies in
the X-ball of radius r=1/5000 about the frozen dyadic centre x°. Here the shape
coefficients are indexed by j = 1 (mod 4) and weighted by
    omega_j = alpha (j+2) rho^(j+1),  alpha = b^3/2,  b = c°_1,  rho = 11/10,
so every shape vector c in the certified ball satisfies
    sum_j omega_j |c_j - c°_j| <= r            (the infinite tail included).
The script checks a global, unsampled lower bound for Re(1 + w psi''/psi') on
the closed unit disc that holds simultaneously for every such c. No boundary
grid and no truncation of the tail enters the certificate.
"""

import argparse
import hashlib
import json
from pathlib import Path

from flint import arb, ctx

# verify_r6.py with the fail-closed max_upper, frozen for this release.
EXPECTED_VERIFIER_SHA256 = "67a565438b6a7e459145a18b40c8c12d21134b097280575fce4bc9db8b6941c9"
EXPECTED_CENTRE_SHA256 = "83018f0975e0cd61f4168e2de8bb1946032265869b5bfa168773c5920198aaba"


def require(ok, message):
    if not ok:
        raise RuntimeError(message)


def exact_dyadic(hex_string):
    numerator, denominator = float.fromhex(hex_string).as_integer_ratio()
    value = arb(numerator) / denominator
    require(value.is_exact(), "dyadic centre coefficient lost exactness")
    return value


def sha256(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def finite(x, what):
    require(x.is_finite() and x.upper().is_finite() and x.lower().is_finite(),
            "nonfinite interval: " + what)
    return x


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--bits", type=int, default=128)
    parser.add_argument("--main-certificate", type=Path)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    require(args.bits >= 96, "at least 96 bits are required")
    ctx.prec = args.bits
    ctx.threads = 1

    here = Path(__file__).resolve().parent
    source_path = here / "verify_r6.py"
    data_path = here / "center_r6.json"
    cert_path = args.main_certificate or here / "certificate_r6.json"
    output_path = args.output or here / "convex_r6.json"

    require(sha256(source_path) == EXPECTED_VERIFIER_SHA256,
            "main verifier source is not the released fail-closed version")
    require(sha256(data_path) == EXPECTED_CENTRE_SHA256, "centre data changed")

    cert = json.loads(cert_path.read_text())
    require(cert.get("status") == "PROVED" and cert.get("bits", 0) >= 96,
            "main interval certificate has not proved the radius bound")
    require(cert.get("M") == 58 and cert.get("S") == 30,
            "main certificate uses a different centre dimension")
    require(cert.get("rho_weight") == "11/10", "main certificate uses a different weight")
    require(cert.get("verifier_sha256") == EXPECTED_VERIFIER_SHA256,
            "main certificate was produced by a different verifier")
    require(cert.get("sha256", {}).get("center_r6.json") == EXPECTED_CENTRE_SHA256,
            "main certificate refers to a different centre")
    radius = arb(1) / 5000
    require(arb(cert["radius"]).contains(radius), "main certificate uses a different radius")

    data = json.loads(data_path.read_text())
    require(data["M"] == 58 and data["S"] == 30, "unexpected centre dimensions")
    js = list(range(1, data["M"], 4))
    require(len(data["c"]) == len(js) == 15 and len(data["g"]) == 450,
            "unexpected centre coefficient count")
    require(all(j % 4 == 1 for j in js), "shape index set is not j = 1 mod 4")
    c = {j: exact_dyadic(h) for j, h in zip(js, data["c"])}

    rho = arb(11) / 10
    b = c[1]
    require(b > 0 and rho > 1, "invalid centre or weight")
    alpha = b**3 / 2

    def omega(j):
        return alpha * (j + 2) * rho**(j + 1)

    # Perturbation delta c = c - c° with sum_j omega_j |delta c_j| <= r
    # (j = 1, 5, 9, ...; infinitely many j). For |w| <= 1:
    #  |delta c_1| + sum_{j>=5} j |delta c_j| <= r * sup_j kappa_j,
    #    kappa_1 = 1/omega_1 = 1/(3 alpha rho^2),
    #    kappa_j = j/omega_j < 1/(alpha rho^(j+1)) <= 1/(alpha rho^6)   (j >= 5);
    #  sum_{j>=5} j(j-1) |delta c_j| <= r * sup_{j>=5} j(j-1)/omega_j
    #    <= r * sup_{x>0} x rho^(-x-1)/alpha = r/(alpha rho e log rho),
    #  because j(j-1)/(j+2) < j and x rho^(-x) attains its maximum 1/(e log rho)
    #  at x = 1/log rho.  These bounds cover the entire infinite tail.
    kappa1 = 1 / omega(1)
    kappa_rest = 1 / (alpha * rho**6)
    first_perturbation = finite(radius * max(kappa1.upper(), kappa_rest.upper()), "E1")
    second_perturbation = finite(radius / (alpha * rho * arb.const_e() * rho.log()), "E2")

    first_centre = finite(sum((j * abs(v) for j, v in c.items() if j >= 5), arb(0)), "A1")
    second_centre = finite(sum((j * (j - 1) * abs(v) for j, v in c.items() if j >= 5), arb(0)), "A2")
    derivative_lower = finite(b - first_centre - first_perturbation, "L")
    second_upper = finite(second_centre + second_perturbation, "U")
    curvature_lower = finite(1 - second_upper / derivative_lower, "1-U/L")

    require(derivative_lower > 0, "psi' may vanish on the closed disk")
    require(curvature_lower > 0, "Re(1+w psi''/psi') is not certified positive")
    # A rational bound with 8 decimals, itself certified: q < lower endpoint.
    k = int(float(curvature_lower.mid()) * 10**8) - 1
    require(0 < k < 10**8, "unexpected size of the convexity margin")
    rational_lower = arb(k) / 10**8
    require(curvature_lower > rational_lower, "rational convexity bound not certified")
    rational_text = f"{k // 10**8}.{k % 10**8:08d}"
    result = {
        "status": "PROVED_CONVEX",
        "bits": args.bits,
        "verifier_sha256": sha256(source_path),
        "centre_sha256": sha256(data_path),
        "main_certificate_sha256": sha256(cert_path),
        "radius": str(radius),
        "rho": str(rho),
        "centre_b": str(b),
        "alpha": str(alpha),
        "first_centre_absolute_sum": str(first_centre),
        "second_centre_absolute_sum": str(second_centre),
        "first_perturbation_bound": str(first_perturbation),
        "second_perturbation_bound": str(second_perturbation),
        "psi_prime_modulus_lower": str(derivative_lower),
        "psi_double_prime_modulus_upper": str(second_upper),
        "real_1_plus_w_psi2_over_psi1_lower": str(curvature_lower),
        "certified_rational_lower_bound": rational_text,
    }
    output_path.parent.mkdir(parents=True, exist_ok=True)
    output_path.write_text(json.dumps(result, indent=2) + "\n")
    print("PROVED_CONVEX  Re(1+w psi''/psi') >", rational_text,
          "on |w|<=1 for every shape in the certified ball", flush=True)
    print("certificate:", output_path, flush=True)


if __name__ == "__main__":
    main()


==> anc/r6/verify_r6.py <==
#!/usr/bin/env python3
"""Fail-closed interval checker for the frozen R6 conformal certificate.

Partial algebra/finite stages print OPEN. The final stage checks the hashes,
coverage and Arb inequalities of every separately computed interval batch,
then the nonlinear radii polynomial and lifted geometry before PROVED.
Use reproduce_r6.sh to recompute the batch receipts from source.
"""
import argparse
import hashlib
import json
from pathlib import Path
from flint import arb, arb_mat, ctx

Z = arb(0)

# Frozen inputs/interval batches for this specific certificate. Each stage
# script can regenerate its corresponding receipt from the centre and inverse.
EXPECTED_SHA256 = {
    'center_r6.json': '83018f0975e0cd61f4168e2de8bb1946032265869b5bfa168773c5920198aaba',
    'inverse_r6_M58_S30.npy': '8bb1b34aa882e1dbbe6943cba4726ba4eb18aefa4150cb734665a85b9f1026a9',
    'finite_batches_r6.json': '138e166004e655a3e76f3ceea5e6d48fc99549734d6de28f573246176044c97c',
    'residual_bound_r6.json': 'b111bf5b26279810d582125f0d04fa07f07614d3e0bb60cf0119049319db556a',
    'tail_inverse_bound_r6.json': '393643e94df5e6d32189911ae61c10664e3658e6fff06d961931ef7d07f0433a',
    'g_tail_batches_r6.json': '194efaeb46b2762d86532cc9b91d6c6b652eef1ead0a879ceb082ed3cdd98375',
    'g_far_bound_r6.json': '8af49da5adc3aa3801c898949ea4ab8ff55c7ffa0ce94b51cd601b4ba300e474',
    'shape_tail_batches_r6.json': '7331746c80180533ce527565064aa39749ceca22172ae407f5f9d6a3531ce8ef',
    'far_shape_bound_r6.json': '6cf4938b1aaad6a1f40f7acc11ae3e602b615b6a9d469cb319deff6595153478',
    # Source of the interval stages that produce the receipts above
    # (reproduce_r6.sh regenerates the receipts from exactly these files).
    'finite_interval_r6.py': 'dec54274aa7b52940ef6cf9253102b5d12393629b2bd40434e2b21a526dc060c',
    'tail_inverse_r6.py': 'ea14f859d44a9f643263b73b10a4f95548c7b603cf6e7e3c3b6e109164c183ab',
    'g_tail_interval_r6.py': '6799e59083a354db0178e06dcbbc03f468f8f1edfdc12978fb85a3e2a0dca211',
    'shape_tail_interval_r6.py': '05566777c507e8c37ecc5e3fd20cbfda2010cb1b8a1d8825bede55a77ecbbb3c',
    'far_shape_r6.py': '99f1da9274008d3122bb5e7fffbdf949465f9d530639935c548674a005fe2804',
}


def need(ok, reason):
    if not ok:
        raise RuntimeError(reason)


def acc(out, key, value):
    if not value.is_zero():
        out[key] = out.get(key, Z) + value


def add(*seq):
    out = {}
    for f in seq:
        for key, value in f.items():
            acc(out, key, value)
    return out


def scale(f, a):
    return {key:a*value for key,value in f.items() if not value.is_zero()}


def zw(f, bar=False):
    """Multiply a disk-polynomial expansion by w or conjugate(w)."""
    out = {}
    sign = -1 if bar else 1
    for (m,s),v in f.items():
        n = abs(m)
        d = n+2*s+1
        if sign*m >= 0:
            acc(out,(m+sign,s),v*(n+s+1)/d)
            if s:
                acc(out,(m+sign,s-1),v*s/d)
        else:
            acc(out,(m+sign,s),v*(n+s)/d)
            acc(out,(m+sign,s+1),v*(s+1)/d)
    return out


def shift(f,k,bar=False):
    for _ in range(k):
        f = zw(f,bar)
    return f


def hol(f,p,bar=False):
    """Multiply by sum p[a] w^a (or conjugate); p degrees are 0 mod 4."""
    if not p:
        return {}
    deg = max(p)
    need(all(a>=0 and a%4==0 for a in p),'hol degrees not 0 mod 4')
    out = scale(f,p[deg])
    for a in range(deg-4,-1,-4):
        out = shift(out,4,bar)
        if a in p:
            out = add(out,scale(f,p[a]))
    return out


def hol_psi(f,c):
    return zw(hol(f,{j-1:v for j,v in c.items()}))


def abs2(f,p):
    return hol(hol(f,p,True),p)


def sine(f):
    out = {}
    for (n,s),v in f.items():
        need(n>0 and n%4==2,'sine-sector failure')
        acc(out,(n,s),-v/2)
        acc(out,(-n,s),v/2)
    return out


def unsine(f):
    out = {}
    for (m,s),v in f.items():
        need(m%4==2,'unsine-sector failure')
        acc(out,(abs(m),s),-v if m>0 else v)
    return out


def K(f):
    out = {}
    for (n,s),v in f.items():
        need(n>0 and n%4==2 and s>=1,'K domain failure')
        d=n+2*s
        acc(out,(n,s-1),v/(4*d*(d+1)))
        acc(out,(n,s),-v/(2*d*(d+2)))
        acc(out,(n,s+1),v/(4*(d+1)*(d+2)))
    return out


def norm(f,rho):
    return sum((abs(v)*rho**abs(m) for (m,s),v in f.items()),Z)


def max_upper(seq):
    """Return a rigorous upper bound, never a midpoint comparison.

    Fail closed exactly like R^4's upper_max: a NaN or infinite interval (or
    an infinite upper endpoint) anywhere in the sequence aborts verification
    instead of being silently dropped by max().
    """
    bounds=[]
    for v in seq:
        need(v.is_finite(),'nonfinite interval in maximum')
        u=v.upper()
        need(u.is_finite(),'nonfinite upper endpoint in maximum')
        bounds.append(u)
    return max(bounds,default=Z)


def hcoeff(c):
    out = {}
    for j,cj in c.items():
        for k,ck in c.items():
            acc(out,(j+k,0),cj*ck/2)
    return out


def dyadic(h):
    a,b=float.fromhex(h).as_integer_ratio()
    v=arb(a)/b
    need(v.is_exact(),'input not exact dyadic')
    return v


class Inverse:
    """Exact inverse of the R6 ball-principal infinite shape tail."""
    def __init__(self,M,S,rho,b,Ahat):
        self.M,self.S,self.rho,self.b,self.Ahat=M,S,rho,b,Ahat
        self.ms=list(range(2,M+1,4))
        self.js=list(range(1,M,4))
        self.rows=[(n,s) for n in self.ms for s in range(1,S+1)]+[(n,0) for n in self.ms]
        self.pos={k:i for i,k in enumerate(self.rows)}
        self.N=len(self.rows)
        self.alpha=b**3/2
        self.cw=[rho**n if s else self.omega(n-1) for n,s in self.rows]

    def omega(self,j):
        return self.alpha*(j+2)*self.rho**(j+1)

    def split(self,f):
        vf=[arb(0) for _ in self.rows]
        dg={};harm={}
        for (n,s),v in f.items():
            if (n,s) in self.pos:
                vf[self.pos[n,s]]=v
            elif s==0:
                need(n>self.M and n%4==2,'tail harmonic index invalid')
                harm[n]=v
            else:
                acc(dg,(n,s),v)
        eta={}
        run=arb(0)
        hi=max(harm,default=self.M)
        for n in range(hi,self.M,-4):
            # Before adding row n, run is eta_(n+3).
            if not run.is_zero():
                acc(dg,(n,1),self.b**3*(n+3)/(n+4)*run)
                acc(dg,(n,2),self.b**3/(n+4)*run)
            run += harm.get(n,Z)/(self.alpha*(n+1))
            eta[n-1]=run
            if n==self.M+4:
                vf[self.pos[self.M,0]] += self.alpha*(self.M+1)*run
                vf[self.pos[self.M,1]] += self.b**3*(self.M+3)/(self.M+4)*run
                vf[self.pos[self.M,2]] += self.b**3/(self.M+4)*run
        return vf,eta,dg

    def tailnorm(self,eta,dg):
        return sum((self.omega(j)*abs(v) for j,v in eta.items()),Z)+norm(dg,self.rho)

    def apply_many(self,fs,subtract=None):
        pieces=[self.split(f) for f in fs]
        matrix=arb_mat([[item[0][i] for item in pieces] for i in range(self.N)])
        image=self.Ahat*matrix
        out=[]
        for q,(_,eta,dg) in enumerate(pieces):
            if subtract is not None:
                typ,idx=subtract[q]
                if typ=='finite':
                    image[idx,q]-=1
                elif typ=='shape':
                    eta[idx]=eta.get(idx,Z)-1
                else:
                    raise ValueError(typ)
            out.append(sum((abs(image[i,q])*self.cw[i] for i in range(self.N)),Z)+self.tailnorm(eta,dg))
        return out


def make_algebra(data):
    M,S=data['M'],data['S']
    need(M%4==2 and S>=2,'invalid M/S')
    ms=list(range(2,M+1,4));js=list(range(1,M,4));ng=len(ms)*S
    need(len(data['g'])==ng and len(data['c'])==len(js),'centre dimension mismatch')
    rows=[(n,s) for n in ms for s in range(1,S+1)]+[(n,0) for n in ms]
    g={k:dyadic(v) for k,v in zip(rows[:ng],data['g'])}
    c={j:dyadic(v) for j,v in zip(js,data['c'])}
    p={j-1:j*v for j,v in c.items()}
    V=add(K(g),hcoeff(c))
    F=add(g,unsine(abs2(sine(V),p)))
    return rows,g,c,p,V,F


def finite_columns(rows,g,c,p,V,S):
    ng=len(g);cols=[]
    for key in rows[:ng]:
        e={key:arb(1)}
        cols.append(add(e,unsine(abs2(sine(K(e)),p))))
    Aj=hol(sine(V),p,True)
    Bj=hol_psi(abs2({(1,0):arb(1)},p),c)
    for j in sorted(c):
        cols.append(scale(unsine(add(scale(Aj,arb(j)),scale(Bj,-arb(1)/2))),arb(2)))
        Aj=shift(Aj,4);Bj=shift(Bj,4)
    return cols


def _read(name):
    return json.loads(Path(name).read_text())


def _interval(value):
    v=arb(value)
    need(v.is_finite() and v.upper().is_finite(),'nonfinite interval in receipt: '+str(value))
    return v


def final_gate(data,rows,g,c,p,V,F,rho,output):
    """Combine every interval stage with analytic majorants and geometry gates."""
    for name,expected in EXPECTED_SHA256.items():
        actual=hashlib.sha256(Path(name).read_bytes()).hexdigest()
        need(actual==expected,'stale or changed certificate input: '+name)
    need(data['M']==58 and data['S']==30,'unsupported centre')
    from finite_interval_r6 import load_inverse
    Ahat=load_inverse('inverse_r6_M58_S30.npy',len(rows))
    inv=Inverse(data['M'],data['S'],rho,c[1],Ahat)
    Anfin=max_upper(sum((abs(Ahat[i,j])*inv.cw[i] for i in range(inv.N)),Z)/rho**rows[j][0]
                    for j in range(inv.N))
    Anq=arb(1402314)/1000
    need(Anfin<Anq,'finite approximate-inverse norm')

    finite=_read('finite_batches_r6.json')
    cur=0;finite_z=[];finite_inv=[]
    for item in finite:
        need(item['start']==cur and item['stop']>cur and item['N']==inv.N,'finite batch coverage')
        cur=item['stop'];finite_z.append(_interval(item['Zfin_max']))
        finite_inv.append(_interval(item['inverse_defect_max']))
    need(cur==inv.N,'finite columns incomplete')
    inv_def=max_upper(finite_inv)
    need(inv_def<arb(1),'finite inverse not certified')
    Zfin=max_upper(finite_z)

    residual=_read('residual_bound_r6.json')
    need(residual['kind']=='residual' and residual['N']==inv.N,'residual receipt mismatch')
    Y=_interval(residual['Y']).upper()

    tail=_read('tail_inverse_bound_r6.json')
    Atail=_interval(tail['A_tail_upper']).upper()
    Atailq=arb(3164016)/1000000
    need(Atail<Atailq,'principal tail inverse bound')

    gc=_read('g_tail_batches_r6.json')
    cur=0;gz=[]
    for item in gc:
        need(item['start']==cur and item['stop']>cur and item['near_count']==705,'g tail batch coverage')
        cur=item['stop'];gz.append(_interval(item['max']))
    need(cur==705,'g near tail incomplete')
    Zgnear=max_upper(gz)
    gfar=_read('g_far_bound_r6.json')
    need(gfar['degree']==24 and gfar['near_count']==705,'g far support mismatch')
    Zgfar=max_upper([_interval(gfar['far_n']),_interval(gfar['far_s'])])

    sh=_read('shape_tail_batches_r6.json')
    cur=61;sz=[]
    for item in sh:
        need(item['first']==cur and item['last']>=cur and item['count']==(item['last']-cur)//4+1,
             'shape tail batch coverage')
        need((item['last']-cur)%4==0,'shape batch step')
        cur=item['last']+4;sz.append(_interval(item['max']))
    need(cur==401,'shape near tail incomplete')
    Zshnear=max_upper(sz)
    shfar=_read('far_shape_bound_r6.json')
    need(shfar['jstar']==401 and shfar['M']==58 and shfar['min_freq']>58,
         'far shape support failure')
    Zshfar=_interval(shfar['Zshape_far']).upper()
    Zbound=max_upper([Zfin,Zgnear,Zgfar,Zshnear,Zshfar])

    # H=g+|psi'|^2(Kg+Im(psi^2)/2) is quartic in (g,c).
    b=c[1];alpha=b**3/2
    P=sum((abs(v)*rho**a for a,v in p.items()),Z)
    C=sum((abs(v)*rho**j for j,v in c.items()),Z)
    Vn=norm(V,rho)
    theta0=1/(3*alpha*rho)
    theta1=1/(alpha*rho*rho)
    kap=arb(1)/24
    C2=Anq*max_upper([2*P*theta1*kap,
                      2*P*theta1*C*theta0+P*P*theta0*theta0/2+theta1*theta1*Vn])
    C3=Anq*max_upper([theta1*theta1*kap,
                      P*theta1*theta0*theta0+theta1*theta1*C*theta0])
    C4=Anq*theta1*theta1*theta0*theta0/2
    Yq=arb(53)/1000000
    Zq=arb(47)/100
    C2q=arb(251)/1000
    C3q=arb(3)/10000000
    C4q=arb(3)/1000000000000000
    need(Y<Yq and Zbound<Zq and C2<C2q and C3<C3q and C4<C4q,
         'one of the interval majorants failed')
    radius=arb(1)/5000
    polynomial=Yq+(Zq-1)*radius+C2q*radius**2+C3q*radius**3+C4q*radius**4
    derivative=Zq-1+2*C2q*radius+3*C3q*radius**2+4*C4q*radius**3
    need(polynomial<0 and derivative<0,'radii polynomial failed')

    # Analytic extension, strict star shape, and a nonzero c5 for the true zero.
    c1lo=b-radius/inv.omega(1)
    ext=arb(21)/20
    dcenter=sum((j*abs(v)*ext**(j-1) for j,v in c.items() if j>=5),Z)
    mcenter=sum((abs(v) for j,v in c.items() if j>=5),Z)
    derivative_tail=dcenter+radius*theta1
    map_tail=mcenter+radius*theta0
    extension_margin=c1lo-derivative_tail
    star=(derivative_tail+map_tail)/(c1lo-map_tail)
    c5lo=abs(c[5])-radius/inv.omega(5)
    need(ext<rho and c1lo>0 and extension_margin>0 and star<1 and c5lo>0,
         'lifted-domain geometry failed')

    hashes=EXPECTED_SHA256
    result={'status':'PROVED','bits':ctx.prec,'M':58,'S':30,'rho_weight':'11/10',
            'Y':Y.str(30),'Z_finite':Zfin.str(30),'Z_g_near':Zgnear.str(30),
            'Z_g_far':Zgfar.str(30),'Z_shape_near':Zshnear.str(30),
            'Z_shape_far':Zshfar.str(30),'Z':Zbound.str(30),
            'inverse_defect':inv_def.str(30),'A_finite':Anfin.str(30),'A_tail':Atail.str(30),
            'C2':C2.str(30),'C3':C3.str(30),'C4':C4.str(30),
            'radius':radius.str(30),'radii_polynomial':polynomial.str(30),
            'derivative_polynomial':derivative.str(30),
            'extension_margin':extension_margin.str(30),'star_defect':star.str(30),
            'c5_lower':c5lo.str(30),'sha256':hashes,
            'verifier_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}
    Path(output).write_text(json.dumps(result,indent=2)+'\n')
    print('PROVED',flush=True)
    print('certificate:',output,flush=True)


def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('--centre',default='center_r6.json')
    parser.add_argument('--stage',choices=['algebra','finite','final'],default='algebra')
    parser.add_argument('--bits',type=int,default=128)
    parser.add_argument('--rho',type=str,default='11/10')
    parser.add_argument('--output',default='certificate_r6.json')
    args=parser.parse_args()
    ctx.prec=args.bits;ctx.threads=1
    data=json.load(open(args.centre))
    a,b=args.rho.split('/');rho=arb(int(a))/int(b)
    rows,g,c,p,V,F=make_algebra(data)
    if args.stage=='final':
        need(args.rho=='11/10','unsupported analytic weight')
        final_gate(data,rows,g,c,p,V,F,rho,args.output)
        return
    print('algebra',len(rows),'residual coefficients',len(F),'residual norm',norm(F,rho).str(15),flush=True)
    if args.stage=='algebra':
        print('OPEN: finite inverse and infinite tail checks pending',flush=True)
        return
    cols=finite_columns(rows,g,c,p,V,data['S'])
    N=len(rows)
    Mf=arb_mat([[col.get(k,Z) for col in cols] for k in rows])
    Ainv=Mf.inv()
    Ahat=arb_mat([[Ainv[i,j].mid() for j in range(N)] for i in range(N)])
    inv=Inverse(data['M'],data['S'],rho,c[1],Ahat)
    E=arb_mat(N,N)
    for i in range(N):E[i,i]=1
    E=E-Ahat*Mf
    err=max_upper(sum((abs(E[i,j])*inv.cw[i] for i in range(N)),Z)/inv.cw[j] for j in range(N))
    Y=inv.apply_many([F])[0].upper()
    print('finite inverse defect',err.str(15),'Y',Y.str(15),flush=True)
    print('OPEN: g and shape tail bounds pending',flush=True)


if __name__=='__main__':
    main()


==> anc/r7/README.md <==
# Convex seven-dimensional certificate

Computer-assisted part of the paper's section **Dimension seven**:
a bounded strictly convex non-ball domain in R⁷ with real-analytic boundary
S⁶, O(6) × Z₂ symmetry, and a nonconstant solution of Δu + u = 0,
u = 1 and ∇u = 0 on the boundary.

The coefficient spaces use Υ(D) = (1 + D/10⁶)², R = 6/5,
σ = 25ρ² and finite block (M, S) = (210, 84), of dimension 9010.
The existence radius is 10⁻⁹ in the combined field/shape norm.

| File | Content |
|---|---|
| `verify_r7.py` | Unmodified self-contained verifier. SHA-256 `f8fd0ae17f4de35e7031b17ae61bde49e7d6c1e98705456e82cd1cca070989ed`. |
| `VERIFICATION_RECEIPT.json` | Original completed full-run receipt (`PROVED`, 6174.778263 seconds with at most eight single-threaded workers). Only the machine-specific `replay_workdir` string was replaced by `<workdir>`; timing, stage order and every mathematical field are preserved. SHA-256 `2cc620a9d4659c5283b17dea9b99cb7c8f6b84a22775142e2c9f77a4763565a1`. |
| `VERIFICATION_RECEIPT_replay2.json` | Second independent full run of the same unmodified verifier in a separate empty directory (`PROVED`, 10628.949744 seconds with six single-threaded workers). It agrees with the first receipt in every mathematical field; only the run time, stage order and working directory differ. The machine-specific `replay_workdir` string was replaced by `<workdir>`. SHA-256 `63238c99afe693a317173da105d20fe175005548b6822cab5b0945c5f9caff8b`. |
| `SHA256SUMS` | Checksums of the verifier, both receipts and this README. |

The compressed payload has SHA-256
`a9335ae79d93fe9977875e6b744e2d3a7176fe413182d3761d3234a693fdada0`.
It embeds the exact dyadic centre (SHA-256
`31de5cfdaebeb1788e50c9e8fbc57e470ac2252900d12549b308ee654f5a3cec`),
frozen class parameters, all stage programs and C kernels.
No development iteration or precomputed output is read as a proof input.
The payload is the authority for the centre numbers; development-file metadata
is not part of the construction.

## Reproduction

From this directory, using a new or empty scratch directory:

```bash
nice -n 19 env OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1 MKL_NUM_THREADS=1 \
  python3 -O verify_r7.py --workdir <empty-dir> --output receipt.json --jobs 2
```

Requirements: 64-bit Linux with x87 extended-precision long double,
Python 3, NumPy, **python-flint 0.9.0**, and `gcc`.
The recorded run took about 103 minutes with eight single-threaded workers;
`--jobs` accepts 1 through 8. The command above limits concurrency to two;
it is expected to take several hours, and its runtime has not been measured. The verifier refuses a nonempty work
directory. It prints `PROVED` and writes a receipt only after all gates pass;
a failure prints `NOT_CERTIFIED` and exits with status 2.

Check integrity with `sha256sum -c SHA256SUMS`.

## What is checked

The 28 stages rebuild the kernels and run exact self-tests, then recompute
from the exact centre: the full-support residual; all 9010 finite columns,
133 exceptional field columns and 245 explicit shape tail columns
(odd j = 213 through 701); the dyadic finite inverse and its rigorous
matrix-product defect; the weighted boundary Toeplitz inverse, finite fold,
profiles and Neumann remainders; 106 radial envelopes, 88 angular gap
envelopes and the uniform class ℓ ≥ 388; the all-index far shape class
j ≥ 703; the quartic Taylor coefficients, radii polynomial and contraction;
whole-existence-ball geometry; and exact coverage of every input.

The paper proves the all-index suffix-table extension from an even
Kmax ≥ max(2I + 2, M + 2, 2ic) and the geometric-switch inequalities.
Here (Kmax, I, M, ic) = (1202, 140, 210, 100); the existing integer gates
imply those hypotheses. Taylor angular degrees are not extension hypotheses.
Tables include both parities; entries of the unused parity only enlarge
suffix maxima. The verifier and its payload hashes are preserved.

## Certified values (outward roundings)

| Quantity | Bound |
|---|---|
| Y₀ | < 5.950563e-11 |
| Z₀ | < 0.898934481 |
| finite columns / exceptional field defects | < 0.058622927 / < 0.676824352 |
| explicit shape / far shape defects | < 0.651602561 / < 0.305605856 |
| ‖A‖ / A_t | < 342234.383037 / < 15.223634 |
| c₂ / c₃ / c₄ | < 0.745260675 / < 1.946871609e-6 / < 1.925257056e-12 |
| exact radius | 1/1000000000 |
| radii polynomial / contraction | < −4.13048e-11 / < 0.899444589 |
| Re ψ′ on radius 101/100 | > 0.993557571646 |
| Re(1 + wψ″/ψ′) on the unit disc | > 0.951916263887 |
| Re(wψ′/ψ) on the unit circle | > 0.994796343179 |
| |c₃| | > 0.000189913656777 |
| five transverse principal curvatures, unscaled | > 0.934750157145 |

Z₀ is the bound for the uniform angular class ℓ ≥ 388, s ≥ 1, given by
the envelope at (388, 1); all explicit defects are below 0.68. The geometric bounds are triangle-inequality lower bounds
uniform over the existence ball, rather than measured minima at the centre.
Physical principal curvatures are the unscaled values divided by ρ.


==> anc/r7/SHA256SUMS <==
c5dce85ca2fad4e604222ac93645b3c1e08ce9201a4c0fb6c479e1a8d2b46b5f  README.md
2cc620a9d4659c5283b17dea9b99cb7c8f6b84a22775142e2c9f77a4763565a1  VERIFICATION_RECEIPT.json
63238c99afe693a317173da105d20fe175005548b6822cab5b0945c5f9caff8b  VERIFICATION_RECEIPT_replay2.json
f8fd0ae17f4de35e7031b17ae61bde49e7d6c1e98705456e82cd1cca070989ed  verify_r7.py


==> anc/r7/VERIFICATION_RECEIPT.json <==
{
 "status": "PROVED",
 "centre_sha256": "31de5cfdaebeb1788e50c9e8fbc57e470ac2252900d12549b308ee654f5a3cec",
 "matrix_R_sha256": "01c6fc33a780ad89df91d095296df510030aff4517aa4f37a1c9d0429c5ee1ac",
 "space": "X_(7,10^6): R=6/5, Omega(D)=(1+D/10^6)^2, sigma=25 rho^2, (M,S)=(210,84)",
 "equation": "F=(Q g+5(Q_x D+(Q_y/y)Y)+rho^2 Q|p|^2(1+W))/b, b=c1 of the centre (fixed dyadic), n=7",
 "Y0": "[5.950562519680384618653216912191305638568375354746354415039065230408053354151e-11 +/- 2.88e-87]",
 "Z0": "[0.8989344807768941278523495445737406812945502879266517814638115053428693558345 +/- 4.99e-77]",
 "Z_parts": {
  "finite_columns": "[0.05862292614344714257702271678751978865085433873800894506091052432444647249104 +/- 4.48e-78]",
  "exceptional_field_columns": "[0.6768243511898424033709947932535502788463505403987784680172890623477818799893 +/- 4.62e-78]",
  "explicit_shape_tail_columns": "[0.6516025601536642042007804709551908362017275506732818500998574264158944794488 +/- 1.71e-77]",
  "field_envelopes": "[0.8989344807768941278523495445737406812945502879266517814638115053428693558345 +/- 4.99e-77]",
  "shape_far_tail": "[0.3056058559141315311627674044244883139422619628677081548241992598245160514228 +/- 1.20e-77]"
 },
 "A_norm": "342234.3830360929132439196109771728515625000000000000000000000000000000000000",
 "A_finite_norm": "342234.3830360929132439196109771728515625000000000000000000000000000000000000",
 "A_tail_norm": "[15.22363350349205903411043102021991533127547132095664013111876115289335690331 +/- 4.54e-75]",
 "c2": "[0.7452606741858036928765874426690106074622791058118588368181720695354684496701 +/- 4.85e-77]",
 "c3": "[1.946871608576520105361448117884152453482329060056120829284545864445426309296e-6 +/- 3.05e-82]",
 "c4": "[1.925257055318593969718364725793738858863030245060026213348644931140992138761e-12 +/- 4.89e-88]",
 "G0": "[366106.7766434315318280513256299423347284128426762285082961008791807329459406 +/- 3.13e-71]",
 "C0": "[1.243142910556093279099737645802726192206201762852362636837238379486324397693 +/- 2.75e-76]",
 "radius": "1/1000000000",
 "radii_polynomial": "[-4.130484019927098411178364884184103190850769429135656217857621418091783811484e-11 +/- 5.31e-87]",
 "contraction_bound": "[0.8994445884309562122173052233104235945062605900863743352690093177749198117858 +/- 2.21e-77]",
 "shape_ball_radius_E": "2890623035776027/500000000000000000000000000000",
 "geometry": {
  "eps": "2890623035776027/500000000000000000000000000000",
  "H_j0": 7,
  "Re_psi_prime_lower_on_101_100": "[0.993557571646507 +/- 4.83e-16]",
  "Re_1_plus_wpsi2_over_psi1_lower": "[0.951916263887866 +/- 4.64e-16]",
  "Re_wpsi1_over_psi_lower_on_unit_circle": "[0.994796343179942 +/- 4.74e-16]",
  "nonball_c3_margin": "[0.000189913656777187 +/- 2.77e-19]",
  "transverse_curvature_lower_on_boundary": "[0.934750157145969 +/- 1.20e-16]"
 },
 "coverage": {
  "finite_columns": 9010,
  "exceptional_field_columns": 133,
  "radial_classes": 106,
  "angular_gap_classes": 88,
  "angular_start": 388,
  "explicit_shape_tail_columns": 245,
  "explicit_shape_first_j": 213,
  "shape_far_start_j": 703,
  "block_M_S": [
   210,
   84
  ],
  "R": "6/5"
 },
 "scope": "Local computer-assisted proof; no external audit asserted.",
 "replay_workdir": "<workdir>",
 "replay_seconds": 6174.778263453394,
 "completed_stages": [
  "selftest",
  "selftest2",
  "taylor",
  "resid",
  "shape_tail0",
  "shape_fin",
  "rows2",
  "rows4",
  "rows0",
  "rows3",
  "rows1",
  "rows6",
  "rows5",
  "matrix",
  "profiles",
  "def_rows4",
  "def_rows0",
  "def_rows2",
  "def_rows1",
  "def_rows3",
  "def_shape_fin",
  "def_rows5",
  "y0",
  "envelopes",
  "def_rows6",
  "far",
  "def_shape_tail0",
  "assemble"
 ],
 "verifier_sha256": "f8fd0ae17f4de35e7031b17ae61bde49e7d6c1e98705456e82cd1cca070989ed",
 "payload_sha256": "a9335ae79d93fe9977875e6b744e2d3a7176fe413182d3761d3234a693fdada0"
}


==> anc/r7/VERIFICATION_RECEIPT_replay2.json <==
{
 "status": "PROVED",
 "centre_sha256": "31de5cfdaebeb1788e50c9e8fbc57e470ac2252900d12549b308ee654f5a3cec",
 "matrix_R_sha256": "01c6fc33a780ad89df91d095296df510030aff4517aa4f37a1c9d0429c5ee1ac",
 "space": "X_(7,10^6): R=6/5, Omega(D)=(1+D/10^6)^2, sigma=25 rho^2, (M,S)=(210,84)",
 "equation": "F=(Q g+5(Q_x D+(Q_y/y)Y)+rho^2 Q|p|^2(1+W))/b, b=c1 of the centre (fixed dyadic), n=7",
 "Y0": "[5.950562519680384618653216912191305638568375354746354415039065230408053354151e-11 +/- 2.88e-87]",
 "Z0": "[0.8989344807768941278523495445737406812945502879266517814638115053428693558345 +/- 4.99e-77]",
 "Z_parts": {
  "finite_columns": "[0.05862292614344714257702271678751978865085433873800894506091052432444647249104 +/- 4.48e-78]",
  "exceptional_field_columns": "[0.6768243511898424033709947932535502788463505403987784680172890623477818799893 +/- 4.62e-78]",
  "explicit_shape_tail_columns": "[0.6516025601536642042007804709551908362017275506732818500998574264158944794488 +/- 1.71e-77]",
  "field_envelopes": "[0.8989344807768941278523495445737406812945502879266517814638115053428693558345 +/- 4.99e-77]",
  "shape_far_tail": "[0.3056058559141315311627674044244883139422619628677081548241992598245160514228 +/- 1.20e-77]"
 },
 "A_norm": "342234.3830360929132439196109771728515625000000000000000000000000000000000000",
 "A_finite_norm": "342234.3830360929132439196109771728515625000000000000000000000000000000000000",
 "A_tail_norm": "[15.22363350349205903411043102021991533127547132095664013111876115289335690331 +/- 4.54e-75]",
 "c2": "[0.7452606741858036928765874426690106074622791058118588368181720695354684496701 +/- 4.85e-77]",
 "c3": "[1.946871608576520105361448117884152453482329060056120829284545864445426309296e-6 +/- 3.05e-82]",
 "c4": "[1.925257055318593969718364725793738858863030245060026213348644931140992138761e-12 +/- 4.89e-88]",
 "G0": "[366106.7766434315318280513256299423347284128426762285082961008791807329459406 +/- 3.13e-71]",
 "C0": "[1.243142910556093279099737645802726192206201762852362636837238379486324397693 +/- 2.75e-76]",
 "radius": "1/1000000000",
 "radii_polynomial": "[-4.130484019927098411178364884184103190850769429135656217857621418091783811484e-11 +/- 5.31e-87]",
 "contraction_bound": "[0.8994445884309562122173052233104235945062605900863743352690093177749198117858 +/- 2.21e-77]",
 "shape_ball_radius_E": "2890623035776027/500000000000000000000000000000",
 "geometry": {
  "eps": "2890623035776027/500000000000000000000000000000",
  "H_j0": 7,
  "Re_psi_prime_lower_on_101_100": "[0.993557571646507 +/- 4.83e-16]",
  "Re_1_plus_wpsi2_over_psi1_lower": "[0.951916263887866 +/- 4.64e-16]",
  "Re_wpsi1_over_psi_lower_on_unit_circle": "[0.994796343179942 +/- 4.74e-16]",
  "nonball_c3_margin": "[0.000189913656777187 +/- 2.77e-19]",
  "transverse_curvature_lower_on_boundary": "[0.934750157145969 +/- 1.20e-16]"
 },
 "coverage": {
  "finite_columns": 9010,
  "exceptional_field_columns": 133,
  "radial_classes": 106,
  "angular_gap_classes": 88,
  "angular_start": 388,
  "explicit_shape_tail_columns": 245,
  "explicit_shape_first_j": 213,
  "shape_far_start_j": 703,
  "block_M_S": [
   210,
   84
  ],
  "R": "6/5"
 },
 "scope": "Local computer-assisted proof; no external audit asserted.",
 "replay_workdir": "<workdir>",
 "replay_seconds": 10628.94974436611,
 "completed_stages": [
  "selftest",
  "selftest2",
  "taylor",
  "resid",
  "shape_tail0",
  "rows0",
  "rows1",
  "rows2",
  "rows3",
  "rows4",
  "shape_fin",
  "rows5",
  "rows6",
  "matrix",
  "profiles",
  "def_rows1",
  "def_rows0",
  "def_rows2",
  "def_rows3",
  "def_shape_fin",
  "def_rows4",
  "def_rows5",
  "y0",
  "envelopes",
  "def_rows6",
  "far",
  "def_shape_tail0",
  "assemble"
 ],
 "verifier_sha256": "f8fd0ae17f4de35e7031b17ae61bde49e7d6c1e98705456e82cd1cca070989ed",
 "payload_sha256": "a9335ae79d93fe9977875e6b744e2d3a7176fe413182d3761d3234a693fdada0"
}


==> anc/r7/verify_r7.py <==
#!/usr/bin/env python3
"""verify_r7.py -- self-contained fail-closed verifier: a convex non-ball Schiffer/Pompeiu
domain in R^7 (computer-assisted proof, weighted graded spaces of OW5, n=7 port of OX5).

The file embeds the exact dyadic centre, the frozen class parameters and the source of
every stage.  Nothing computed is read from disk: in a NEW EMPTY work directory it
recompiles the native Arb kernels, recomputes every derivative column at the frozen centre,
rebuilds the approximate inverse, recomputes all interval gates, and prints PROVED only if
coverage, Y0, Z0<1, the radii polynomial, strict contraction and the geometry of the whole
existence ball all hold.  Any failure prints NOT_CERTIFIED and exits 2.
Dependencies: numpy, python-flint 0.9.0, gcc, 64-bit Linux (x87 long double).
"""
import argparse, base64, hashlib, json, os, shutil, signal, subprocess, sys, tempfile, time, zlib
from pathlib import Path

PAYLOAD_SHA256 = 'a9335ae79d93fe9977875e6b744e2d3a7176fe413182d3761d3234a693fdada0'
PACKED = '''c-pkR-OeLPbEJ7Mx`0I{lU!itj9Btpq)<tMDpC^na3~G;Befb}y8&kA-
2BG#SiC)Z0l|Ypb#>KC=1+u&ySbV9|NMvl{`dd*_dovOzy8mEc>Mc+{`vp@`~UX(<A40;Km6B!`1j=>*MIvz|JME6zfONY|NS42|
8o1=@%QcY->>g~{?~s#{+IK=cBj8x|Kp#2|I<JJm-A^E{}}(D?cdL@#~<UnE5DEP^nZN*ep|-
>{d~CmG5+U2{*V7w{`+6n$2wi_{rP&Ir^B;99WJ}m@6YzMzBkk1y-
tU5nO^(tzyALG{onsy{(b+)pVM{hrq^?Gy6%_rq5Rys@2A6kdwPxAX+3_<*J+*BM?bB%{`5NTrt5P!y{7fF?w4tO57S{9ruAOF_p
&=*AKUVM^YkkJ_Aq{?^-})+QT~3~OxN3TTJJ;oeK;SU-RX6iPki?4S$>V5)8WB2Z_kH!xsLtjT(0MIee9<H=>GVZr7Qn^A5Mq;d|
J!TUZ?UIQ~5Xdu3THW_OX1=@pHP~*3;p+<KD})l+V3=%6HAv^;o{U-2XamPV2;X{Nd-krs1?6%jb;c@1}C!?{eLbUHP@1UXP(%L%
IK3c@E`X4}L~>I!t`eb~^0KcON@G`(J<0|LxcHw&CA#ZKv`%)2m$9Yd@EtFF*4r|9@Ye$9r3@wOm_yKI>SX*M3{>sXKGc*LS|-
`rh%m=ii@lkC*b9<@sIjyXnPyxPAOQuA@BD(^{U-VZS?FpS;^od6(syFCFi&{J+n1xbR-e{r}^?{rcM<f0paomiJk{?_PfPR-XBj
cUS)3aVhV0F4wW1ukTHHKIQM;<vm`O)2m$1bu52(EZ<S?W1TwQ#rZJyzYY`E#n1I#>($RK*Y;R>{-
^S8&peC6rCisspUN{R&wN+zeLi`u<(a&W<yn;L&3hiW?y_#neO|V?kA3;RC!bN)DgXU0&#0{HvS!LPmFvFojLUVE?>O+^7vBBgdO
S>jlxJSn>9M@?TY1*^`SdF5=z1ydo$DxT=up<fm1j|&W%;b~JU6cEa$V&e@_hM@vc7Jc`ku>kEuZ0<FaQ5_DbL_ImuFe_44*TVHF
4RT4maL!`TKjhHr8eNH?OfglS{dtNBPXD-1}u)-
t)|UE%#OKk89nR`(|BE<@3sVc|FVL@xE{DxALrR<yn+xetnib{oq=A*Zx|b(d+;AJ@d}_e(twC^YZU5B?cV%?C$I}Pkr`Ti3j<6o
@H65WgT6Q<+~qcub1mM+{^pBmG@lkvApZ@-
(|h*%iptZFXf)tlk92Ma9KxXEtbzMKU02weV2E{`{4hT`0=`zKTmb99Qp2@>ytfK){F1&TJD8+aXpsLFVE~+_T;Nv-
?hXC_Kxp_XIh@`^;p*Xlf5#OXISoQU)EfSd2899>!aKc`=I<ge;rxt<y}9^y5eU_3@fpvJooZ_Z~kBT^GG~dYrL6xHsxo_Gc5bMt
o8E#%i1gVb(qRNy_f4J7Cc#_#EVUdVFT-
&eOkV!#K`izc~3m2g_y{`e{cBt@?OhlABlG*M)2!V{(adK>&TiIxNbhb{QL5A@8RU1pXKk%d-
_|szLl8GJLBHG_Of<~HDy2Z42YdsljWVe7TDiq-Ih3aII?#KVr{wi^%r~7{a$|VRsLOBH|5`z?_;gL%l%#0bG&cj5Z|%&Y`K=}y5
6@FF|_>7doAl?;4C42mo>=xW&M=*GM4pM;{J7-
vyX|bWnHr`)?3*ZTtitSJm(ib_uw7=QU06vv&;EZ_QSR8o!61`gkR+vM&5BZan2n|j9edOFPCe6m9<~?KW9Vv`*NTE7yF{z7v~~t
lC!bA>({;9H?g6_3*P6-
UgiIf8{*=`{T=RH6K6+R<3~RG!`W8u|BrHQoNMK~N8(_4ADoLN_LXa4Ka|gAZIqucv4*u%*675uENj>}Sl(IL!<-2|zY-
J5_i`RSStDgV9$5oi3)lRaJQp7y*F=qTd}j6%?{F-
CzOgULd%u;~w=e6B_+9og=OO=oeU#_Tud*Kxd)71YZ00;I>o5E8FmlfEXX07!o^TIMWi6Gs!Fg&NC*GHL$ulZHTb^e*Q+XB_&b0E
5o}6!G4ZU~7hO#D>oJ)`47w_W5|1azQHE|Y~=W{FXbK=+PxqTqU5x4Gx>yZ6e&is5f@4ftf_@~4?PH^9sXSQdiXAo=TIxacGd5-
)$a+?S1u>3l1^4;ZZDY<}a{aT(~`5DgQ6Yu`T`THQ2mUl;PWc)9Cs>E@g6=&k>xy!R2%X4|~XP$Yv#u}5$`z-
fP3}tQP{O0F5&&#<v88i08wXNsFtE`3c?8-
IutbMPW*l{2h@cdfG<OlzD>*sUdC08nc&lz3f0Ow}O{fJw{L9VsLqOxAg^S<%y%FmTJP|mvY%*&oQmgjd{IU9Ya#JMZE9eDz0PkC
PCO6A_lJ(TywJ+lVM8;<O8{!DH#oU-;f<H{N<>&@6>?3m3v*9-
r@To=!$T;Gecq{JKIQu&$WapY92yRwE~@8<hrGL{fy%Nk!xPUG29VqrO(x##lToI~aruHzTy&Yc*&OU}jld^eW=@;=AT9Fh0&y7A
n$<aqu%u>Z?-5=%;s#`Tetm+#_?$)DL%t1-
`f&g*r(```TAvM0(jEcau)U!UaMTXOmG@5{O=Iq<9Gd%T17Mo!n0TTRP{v$)(_i7(}>B!-^6&Jy={{wr&qYc6r^#dDg-
eYuy7`H_ESP4By!2bBBb*|E2c!`tMzkHx&K)C8<m_I24StNH%nJ$SYdTc|f!-_$$q*@kPb)Eva-a>kZ-RnDUq`F@E3?EiB9Py8Hl
_i8@Oxk+wY&VceB%9&eYc)7lb=UVpJyS$Hg>+|f-$@S#9y>ZQ6OH3xubdQp|-
r1`=@~9K{RboYQEB4I9y_CI8O>`kXG~O5Er`9u^Nvk#8fn3JCwY(?tD9#4f0I`Gm$oyqKd++=`dH;j_efNvH>qU)uBv&2C`%bBi_
*G)orJTv+ljI&x>NoQ2^3I=&agjgsdupM?f7X!SKXR`0eqPxh<ym<S^X$*YkaBMET-UPa%DYU>QQ{-
ld42qGwx%t4;7W}|y;W+Ma+aT5TX*i89KXCv&Jxefnf&j3HHMMfm*4YFIX}z0*d!M#d91Y-XW^~HR-P~KpS8v_GN(-
LVxCCNz+Ry4o2)HZgVdwt*?c&s&(_$~wEUtzABU_X_8HIZ$Ufb9X8LF9pGU2Io}8aM&zBeHDz(gwHBB7ZoV>?!{=CTPN^ZxxB_}K
~f|{fJ861H;mwodGF^_zge4V_Q+SOc&y5F<=xRN*Jj3m|(U+=uDIk9gqW?=65A|`QWmpZ2GqjDde`R<GLM7>>}=j-
l0O<dd6T$q{`e4z91zyM0^RAMl-
;KutZIbw2QYOHbRzFNf}vOhh`srO6XQr@l4^F>Woes>>C)cWKOoSnWiW5{Yw$a9*_``G6Pa`?-
f7)1_0R*Zq%f;@BT8}EZZ%}+T$U(_4KE1pMrCx?;P^AWosZkV@_*OVHbx(VE+{7mkLT%+9E@-YV}KSMsk-<4}7-
#7l1Up!x)M_B{ruO;S|+@yRC@hLI+z<niWD)+}3LR|Z>A6Wm?DigTJ)p)t)`^q|@zAx)j{9rBnWwoBBjs*vp8(-
UEoG5V#Ov(6t6)Wg-K9@K_UQqHsa<AlpWerecU-
x~UvGJL@qHnw2?)*Qnmxb6p8GDUEgZPw~*o7EQ{kKrhm32m}1)FfsiQm0SuD^gy9L4?0dLTz77pG=nuTsyI_)nbV`kouHGu}!0e(
^i5-{1eS=D^f;Jo8EHq5RtVZ(ih>6SZpj%tv|l<T;$HqjAu<yMjI463_Ux-dg9F+ni-
j>W1Wz72EOoUfBcGz7zXpXAJ^AWF2=Q&!jH?fc=zr-
#5<VIIDY}DLD{0D*2rIgW7(jE@MxUhjYG`^I>J5K8Xj!;~L*b_e_Z)oV$zX-*vS9<~!L#;GN}OydP@zyhGvuc@Ot!EdKcW--4A)=
7-
iOo195tk;GsAfBCoI7@T<r)*cwHH3E56`TyfKxNf<&SJ}I5_vw&&8;lrS4!j1e7tEAgs+@u1U1BHX8iRSv)tZyD06b}%_gwB{`K;
tr;xghf6Zay9?5~&SAo%O&l=U@;kMP`B_x_oCy49NN9$b^pC^7q-
`girc9WK<X<++0ukfZS#`@#FWiWw0Dso&Vkto^m|*+8Ao*(5$Rk)N?H4(=zetv6R8KDZym<B}hlH}eizhpc1rw}vsUthw@BRxr!S
`zKEZuOlv%bLd6=2iEy4`2=<Mk^Hl)71n*p8LVMO?-gu^IM*^y;`|H-yC*NBKk*5cdHW=<+b4e`29UdPP7rs=D-
T>Nc*hMag_@#mUcPj$EqgBqYdrGZ&fbrE?gCCjj!Micd(&Ks^KMJsHHk-q<#GOvbMrMvP3aoCZS8Yh!QC$QjdI=-
U&+V8cj*6Is2jj6I`WjVPRYYR^p)D@N>gu~u#Zvlu@^Y=-ZRUZ%X~Gto9BRMAK2-
Xeh9I{n!9{Pb4>VQU1eP3XF2z;C4TtKtZx?A&CC89J*=KRI(aV9n-H_^tRH^2uJggFsPFFN=U|xT<lKw(%nCloK7UgmP~-
H$A@0Hb?dMG7eRKMYEuR~Irgul)!1*G6$o;bJk~^;ABw*$rF?IJ1I3js3`8wxh$zj&x7y3=qDEvEO6}Sv}7<Cu@!Y6BWC%#2q&NB
vUColTJp6qR~4%jER=GSLj;anz<N-
SD}*MM8RgW0X+`Mz!y8|Lh#4y2YK5A~UIhH$q1LB1%COZ{rz##%}ri`bBSwyZPpDRNcTA~>`7@n8*Tj#|#<pMKbCZAorIZnxvTat
=_N{+0W#=Ac~PQtQ*s+>zSrMeM%w^Wt+^bDq^a!%gxB`>^R9+aKn<yW3kMpEma+mn`o>T$_6JC3Za!XM)>+_lr9x2O$T)9(U$JSN
9Xo9Xx3ETCWxNP0dfQzx;c#YWJ%Bp%SCg<07|XKX5HvFZs%zx};Cu%x4^fIn(<uwP&sQS98Deu2?JX!58_)$hiehx6~Y#{sXncF8
ip~+y~A~dhd_sJ@?5tLeGzWAZMg&uy?(157+%{y<>0iE*F4vp1f*GZ+5m<@P%IcByK}|1t%w;ATEPJa4(!cPwN}w;w$?WEa+_h4r
aVxYrWsL$6oUO^uG36dy`<5)~aB_@7fC^zU=Min0vgaH73q9&cChwf#n-
(P3)8Vu;)AZPIyk#3D!eAW6pN!`!)TP<6`c_yA@ZVr%B9yrY}))f9urbi{MJRHou>IP@IvTv$_04JmBo02Bg+X9kF`G5GxP%h&Gc
P7(Z{R7(4Z2PhUATF6$QjlY6C}9Cu%c9rXI`fhYH)&aZg@c#L`HLoUS`3}U6<K%a|v_@@8f(@*)r8rxP}ni$&2HCf3ciDP^(`;@*
Jbtie2eI@FI^hmgGYArExYDRKYVu-mO>uIq6zLK}_UMJVH=cKtYJSX03c`jn(mu=P;eQ$bTU@-Jy=-
ZY1ebLVZf4j>YU_ZM?Uc@1=1oi^&`@Z|a+M*WiJhSXY^7rJN`_x9IJ{R{tfahGu$BB)dJ%8%5!}JX<(`+4OT!+iTSxV0T=*<7JKN
mSm;Tll8^1VCzfWO<nJLB>SHvwG1nx*DN_G7`}xZaP?80-fO%XLiO;~RW0a*qc&NpK5#`Q}egdZ6@z=k$f(pY78xr4FO-wlwCeSn
t?-C!eQw*#<`^P7tp-2l-6a*khNTGB_&uGWF$Ao{u^7YVW0U{gR)r#-
+p_xCtv5?7pu&q4N2h`9Jv0r8@@`3J2@;q!zbN3pddI*?~Uf1a=12Z4E5mB=&ckzj3a(hvg^oOfKZR!M3h)V8CU1@lt9`xhT|@<^
3<;$P46ca5m6WlsCc|a7r(ax@7TJIm<kI<usH(e_>C#$Bpaa<l*Fi+4vpcxL(JSKf}{1>;Ef!HTEGrGR}DVyGMIy<|p<m?X|(j`H
1mR7nbMYKE8^nf>CT-NAgYI@){@BuDlNRV*2#wa4y)}AMsUsyVu$)r`O241b>nT2@YU>$!C7--w{WMHHkl8h%5AhT~qW#>EAB?+m
&7#H9Xk))1N=vQ@E9ygg*Fv4JO1p0YhX>vZuIq@M7+lnh@UMK5;<)oqMTrd&+Y+p0FqBr?8&L9n4w5jaG4>SNbtic#R)>+okpw6Z
&~Z)C!!5ey4jS`+=Au?+UK0m^fH4>z4OwU!da3Yho91f-
{fv2fP%__RZQb&o7_NUI!Cv{w}g7*gF^2d~g5SIy~zTOt3s(dS=9nZ#;uJ_%A#k@=wlLV)!$-
y7>Wn|KYo9pU1IJ=<m31d~Vi#{CjbSaglp)4KCBZ9*_@6?z7sbq86s#4L|yjzDx42_uPIDfIZ0b>(aLimLmU79uhcgiCMotyNUtM
;wj+1a6d|XKGBybXM)dO4j(-g``Np*cowl6-lH7JO?~I~jO@{||I6Aw+f%S^CEuiP!<uTp-sopg7t3L1Z^N|)TLViY_PAI6INM{D
hXeny1Fs2ZgIa{X1@DL+&zrRg=LEcNtvLmpMKGhXc2dLm_xwCu05EPiG2|}xz~1Qxd?hcSzi6&ck74#2IqU85h&8po*S>z&Cz$0$
4heW?YDsheBUt~&*atT1zrBmYQHP89U+?fI)87@>{^{`=D-tUY?=ELPefm4sJ=+&nk8lb026ygCpFcfD&sBP5U^-
&u<O5tkdx4yWxC&>3vso^l*yxF#2si@keZ8#odf;js8|7I%^IXO0?QPBWC9m{}Z{e(3n}YWeYi{B*XE-
meOLBu7bwAkMCwwJ(Jj4O`Z1PaSH5T)Jb5Sq@amzuzg8ZUKbIvZ$=uC~qp0?LQUc*|tq^JF|$DL~>m!qF3Pn<mpU-LP5u705=Fn<
F(2#-Hp=7V@}XHLbx@tmj5gRjHqzL)UL?$!yctzYzjO6--
#{kkO{iLvwSh_lojV*VXCYxn?id(pbUE8*GMude+u>t8v|>QAyJ$^Tq;Vz2bX-|C8{)WY&+CiVt-
8?oVc>%N`%1n0t#dK(Px#<>e`pseMI{wKNhCjAND)#@5s=^@#7C&&GRo>{niaLK44s7Hy@`~urf9y{5e0k65J8#3P#zu|sL9`?8J
U%_oA&v(BQehxWuaNv608RzByQftv4pf;=Z3;XLj?Hcp0>6gi|$@3o5Cnrx|pXr^;!7!%vaI=DCfYI_Ej~{dN7kp;o6tP77aSeV(
{5X=U4B`9AU+jZzu@BII(Np%_5;L|xy|C1%Q#crWHnG<G=Gx`;N4v%~*v}!BkwZMhbJBO7+H-
~1<Rrx2U@7nPV$5sU_r&A792M)91Gp4@aOyewp~L|8B>&%9p4x|XNo?4t@4EW$cdiq-JH!h467ZmdRf)-6Sv&V1E-v}-
);JEI=|DXPPDlPsPv|(;9^gleeYHMZ6PJGS=%;*`)_qsj0@zygLgaBHe1|?9d(M7pc>3+sMV!&MXcO!O%KIly!2w(C=e^i}@U`I?
jKQ_dndpVxhj8U9mq5Nf?{lAZ=kGt*>ydMzm+v7D3~bR}*rJxnbBml&-N_*Cxq1)eRzrAJ<n+hZ+-
26u621YNKlTEBh<*5R@cCTB^iRuK3GQIL-
*4)A&e>VkOyhSshf~hFBfn%{a_z)eV%4~YPx$_XLkeE{5EFps<U73jp8EE&pLYhXau1ISoYhzimTxay>?D7_4~e_HE7soII?KPOh
uM(VO3lal%=<cvFU#LvE0(+wpH;(af4UbtQ5$wwTYI)fojz(Z+VV)y(bgJ_Si*mkx58_t7NVAT4&uRb0iO2DPsZjkT<ChXHjVx8(
X6@D{Ln8I(<6_OTcCcGyotIUZ3F9<vu{k@2LH}n1gyWEHtv@kW1hi7PJ{Y^%4a$G9B<KRTI-
q5b@Fe(ZH*_!1UPif_oVtuct`g3?&758g7l5lh}!%9(aBY9=`pynbu;U}oM&yhdvo+x#Jx$K>Z$6x(u?4Ig59NeNnXsK;Z4aue95
DuKG>Xox8)^I;Uj<CZ)!O>3$0-n_*?bQe&1v*Q9hUdeo-Uw+^pj_!K~WFin7M$=#Id1_SQ<&7Sxey7|c7t#HKZx26AimD$kCX%g<
4JzlWwAQR`pw3h-^Xw5+%EYvgT|Say;ZH73VSoEnU6ucx)dq*kh}W*|A3`RL9%lvud(*>KGt_F>b%w6B~R@LJ>94-
QT2`Te0*+y=Xz$cJY0PqiIzG}YMeq7j_*O*n~hfM*?f7lXeiuJ&^5qvQElUx@X|^T_$Lf=yF%k>iNt%+`a%By$?$Sl^!KOO8Q~4C
mt_Cx)0L2aK2@-o;r+jw}Dd_|JKJrnXW;Q?99P9>#j^!x5jt8&&Vb+TY7Jn#>(IH!fmBQ?Mqnt<-
aJv4^%ie9peNoD+F&Kk>pmQ0>4PZ6=?8M~m8rqh!yr`(Io$Y7ov1a6sY>oNxMWVv_Wo<X1%p{s^wXIs1|u_DMX03x4@ab7wrKzhT
`Czvmr%@v1&jF6x=H#`^b}b4}j`>ykd2w%Z>kdADjmD#sO`u;<<;9DeyCa0BP6b^L_)_pslV+A*=78cdFnx$ZcG|9`I@6=TKoh_7
PdoNaS>X7Z!t^qkXMZJHNyA7?)s>_hJf&YbjSu1{ks=c?RiF+*@3@Bwl&dTnsZkGs~jhgc7|v|0iEI(RRGaZj8NT@Tm~Ih0(PPjW
h9&)&~w4K&tx%;_IoYR?ZoGci*wR`qS5-oK~6DMon=h9c*154K3nzMNX;_vX3oW%7u{xX-oI6L@hBQ1g$To%*u8;E}7LSx@O*Z|o
WTZeBxv(*OMNm@v26)iZe&tF`v#{ztiZ#!~f7=m{>>1E6g#A&31Ctn!pvP<@0kJZDZgP*?V&nx>C+ru<KyDbLp2x_xb{R|N0!7>^
)z5Eu7D`qy}wQ2T?igX_X|dvxLXiVg3mlNxJu{*1Q~d!O9$NpEcpZozsuhJ&DHhjZD_-WY%7I6v*}XJ0;A`wz%nI|uvigTGTJj`|
|m^AekYdvET5hW=wtuO7hO8*6tk2Qwd$m%V09*pKdh`V;!i@cr={s@@-
RTIo&kXZ<avA6*zdZ+Vd55X1=fH$5CV>gW_U@xzc)Jmh?#he3QrOG|x5ESMVOu2b#J5g+wm0LKA0-
x;e|hrB299{Q=^0NmFVPYik(;EL9Ab88I!*HzvP*TtUf)f>yPpnnZs2mVU03Xc`e2YWvCtc14<Hv<lAYm9RWSNWwkSU56rQs5EX!
@=<9Sl{U1$??(FS+CFX<6h{%FZ~xV&NUdmehZyib7G=iNbHBlHrj7;Ex9c6Db3N$U5I;dIWNue*Z4z;BkYnZ<$Q~VNL;M)kmw1rR
`%)b$%ns$PYNGv{RSV<oUB(DK}=+wS(m3T6a4Vuy;L1Nc>tgP$+^dM$p!s_XAZr0`fC0n-
yhN!B__amozm}5Pf;&3V#G=P@@O7l&hQ0Zlb;Vaj+#*I-
!mL9@)Y*g`mA`KalAK=q=ynd$;KM3T*Ehb9p0n;ea;;4VK55Lt7o(?#{T^e&%ZObC0^>C#6E5Bkz-Fw-
;awvAmrC)c^2q!IaA2*;sa>@Z(Tk`-zr~%e){7J8W(g!dp!^IvpQ7IMAn2HZnb>qx#iT8E127Y+nQ6C-
0&N`Idc%>B{70~O+DyYgXS!LOP+b^9WLrK%oF9?z1MSl9$hEC7_DH<1*z*e`^Z)GuG-
l<g)5^DSO1Y&9)Y~OZ|JBvXUOfRA$12e^MkcL1RtfIAy#>2g9G7T(V3g0&po_{_PmB?tz|~B=~@GWoBZ^S`tVRjdVpY?v-
P&uNlrU8kEg%nuTXnmcJavAcjA`xjgs@yH|o#6&wX+MxGBb7zw0Z$XlMNr;Iqh`0Y|_arBg494iv7}3Z{P?qWiNCNKD<e&m+wFi0
gy8C$F1W36944qsHXC)yGs_m;YAX>V9s0J@z*2^MTuw6S!uU^t$CPe&U&AFL03Wd{s9M$GJ6sZMMG&AIf@AtZFCs%6I+N4<`Pu`<
zMaRdSM2kA8tWWc;PxOTGS-4;|d?*~L3&Z{1;S=YNM!+S~)q{X)G#4No4T_Pb9XN-QM&1bt!f78uq0pWAcp1~n$)Ku51%PO*J8*R
47aHKVEV`x<}R*M7zg&V9a<&-6SW($}X?!P$$h8?P1m`0ya&(bIOF_!)TQ4eGJzo2n_j$A3qx(*Bxp=`60c|3Zy&Q#<5-
68j_%q^6BeO8l2E@xHMy&NFN8MS0Q>iTpBr5HVyl#b~_6r^y$e;n+lj+c$qF_yMaS1A`!jf(JcvHW9<BXY487$@YYUXEx2Vwrb<`
#ePSxEXK;-0^1=s2Iu45^DMrQCoJ7Anq+c&@*ng)#$LQkHr^*bM|wEw#qy0axJzuHcL3f-
J*Wo&xn5^|XRnbpdu#4>C%3?}=cn%vcK{p~j9Gn>es=ISnsc(jqQEN-=-
$w>zgN9jsJT2>?c>9HL%)QUk=%NTFDmsC_%QE^UpM_^!I@6+ZCk^oM}MRaW)+7+&-
$0w3D4>68qts2XEhDUf$(1&^_DqZzfoVKH{biN;2WIcTPg1!?s>eC<c57C7aio!%KN?rmy@fp-
&GI#Id#Psym<Aa;taS~KWBY1x@dz&b!^}9bmaUw>NT7g11I&lnS!xYPt4mF?w7m}uOm1-cr}T|f~BmfFCX-
<zEH#Bdqdxf82Xq~Ly!HWhIlW}<qK#1Y+w9ppUmDvba%&HxO|T<<QJFl>cko4>zY@}&9FDFcZGh~>I^yO-
~}DV^h9|!;NFKX_$a*K+})!4l;^;jpMtg9V|zF=U=n|!-~a4_6~i~!M=J@&)!K($|DSs}Vd-
@aRfipYJ2NEEMj5Y(4de>k$9+k!!@eHciq?6nJ{;BndL+~PMZ?aTb<Ong^aAU*ciO4TptlLHR_&5GBU%ah_VF?r6I11N!SztrurZ
#1x7wf3M|78*@R3@A-pyhEgNO2bwt6FzkKo_)`irNvSd-yTU`+s?2yR6F#5xqW8cxxhw&YB8;cf9w-
uB1EH}uSfBQb8o7wP+g*~+1L>?)7%#|w2E@4Du`dhz3?kL%i^M#5`P-|!**QT>sq6Bm74<+Qx@-Ph*~&h+oL-
f$;1hj4_ZdVau<A`ic$XPfv_`-?uaL7tr29Jz#Gz}w(4P3zdI&&BKSSbeRDbMQZ`jpXA@;TVSd5>Ld%Ue-
@ftE}19Ue~VAmAa9&!hW;Q*Q<*@SigOecX8ix_`1q5Sk>Bv_to4tOwSGVs``H~_7LqufoqPt_`casmmkM_lqY3QNX($7FMDKZ?dS
W@YgWD*SaEn?)d!2S=$Y9xtNgP%zlZnjY?#V<)3a!8?&q(sG5_x<=ihhmA|IpHxjRdOSVDhNUH>Z1z0qrkSPVZwoa@n=e-
J$7VBN5F{)q8hpWmH)VBh0SpME^|Cp}&``^eSE**Gh#(cpFD*`x2k^Ix2v97-+XRt^X}o|pazi|a?uirf-
^uRQTxcm{j*fAYvYhvf>=C)mbAk26h;<xUQ&eHET1ny~$xK1DM=kUo{vLYcP!W=+iCyno8q(|ZM+3g54n{?bEw8024YhaT}DXdGY
loF~qUOM){UlY8nhFJ7u%DS54PTo%sq_~Tx};kg?3+j``Rv(US_EuP0Kbu738I23gP-WgmQdc)%`bG!7m@VrP*koigP#@ynYzJil
;E39+4o=;{*ysbaP8;Rxgdsz1`eWZu<m+o_&(bRO^{~{K9o{YQ7HGo?<X9kJ6UZ);SpKE=Y^@%%+GkRT|o%Bze@+`^MqHBQ*H|pC
UpYc`ae7%m=lhGy<Ki<`!5ghl~#pjB6)>uy>*7&YmSv)MwDHih{`@GE7kekWbG{o;w&HX0&>U(;?CD%WxLnm)kUmHwcUMD#fTo%@
-vmG|kxv|&iKi;CD;P=1P`EIM9vrGQ)Nbai7fw}Oif0dqq&t38ldYt4k@Co@&IB3VYvCr&cuUFq>=Ot{aFJZ5L;7gCb>d)sKjc~W
+zCGmv+D|0^`Q6xmoW1Vz=KVRZBYeS^JlsA!`kNfvvo&~TF2!T`X1`?;zi!F%KgM(KpuZ>eBYw79`5!zxd=wA%9Ka8^@!Hl~*6&Z
g#?L)ka*O{=Uf_(5U3xBHG<f6ibJlj-Xe7Wm$!8wUle3rh(qn7ujKb#mmzu#oo{#2(;!Jvx(i@X&uV?TsnmPOD>nXDlf4E|Dr`zg
h^$6^pW4MOH6^|3}3$$=@L*l7P`~^25=jB{l$Mibm$JlZ<26ehz{nP<+JQp=+J_r39Hga+G+2y<T@v4qj$w%JI>(V+#Y|NYF2<wx
v3-
%)4;iqpMjL?1%y&Y>1KIh{M8EX9BpXKNLOh32k@vo2gEXa#gd$PpSUCm!l|1UlfoFzX#cW^XVE7URS?)1gTT(iCTLHzVt?{bHRaB
20<M8DC=nOdjTKK4W2-!cAd&IB71W5iEJdplr3=3c9Q6`SzM`7?3urq6R@Z42LFot-
(P`<#jTNfN(D`_%TiybkgWVhw#kuy1%9@;7&lwT#sdg?oL+Gdy#Udh02B2YN6MbtcTlTt*M*OU;$R1IN}}=gxP8|I^iaY|*pZ^M&
Vr?9=;)%m0o)oIj6$haLuEY~@)tjq~zjoHImzCMVtc^OQY4$KUOi{7Ee8QfC0&=U~{+cs(wy^@4I%2Kl9W7Sq$PUocPcpV_1b1;0
hlj!pcnxnJiq?VKOm8e<YG8TIdHFS2K>W&JFA0KALm_Afq|{bzDH@Kw%pINAHY^>zKqoG*KI6))PxhkUBuPT;WmYl3HOopT3&P5#
gL2_~m!LF<`TyW0Qjto`&EvPZLKhSa;(Uf}g$4L_O?>OY?yI39RzYc2MmhqXO~+oHb{oUP<|>@{Z(o%Ax(D?LB^a<=I(rG|@ky(N
F1ygoey`K#)U+?Q`X2+YaIkDRSCMb9hVX72pso1;fpdz^e!!<%`5>|=f7t55$kYs-5>!$^IF-q@Iy`P2Hc^7-
xc5b@O8S8e)H4`y;z@}XdX^cTnvopISEo*82oecHrWO6+dkize=Y*N{&er{LMCP0xH%{WZ}x)_DhD`UiVmOMG&OY5LL(Uzi=8vl&
lseN2z(NqXj!AK>Sp&*$o#+29Z0!9(_|wUNFP?R$S}D>u=DiFNMI$%Fg&VYp`DtFG~hC7)x@>L<0vJDB+}?=SS&$<N0*+B9cx?4r
dpK37fXQQcDYkBaWm{6cSJaq_7(kI=dm>_Bhyp`N+b-<o&qyxHo>@mBBd{M(nh!(HZ>%g1QVZ~im$W#9xv6RNL8bX{v=H-
0|1%<NgsRX$=`&LFy1%{Mh$bKh<F!eWtUzemnMCubK=cV^G)<Br$SrRJ2JSF97`3%K4FyoKO-qiX=So5DjB*B5skj710IaTlJ))A
_Wu{@umv_Sl*Oxg?);P7&PQ*%=jA=cIze?SAU}lfDGcAvpQIs~kA^tKZ;y!F!+6pL&KHA}4`fjF@wm*?f3`+=GQ0Z#iEc&L}${nm
?;9XM((zHS<`gzxA*mlKZkJFZM+AjAq{MN^kyXe)9#N%q8crKKDG&S$t8iXFW=WswJ8A27Hk-fHhE?>s2_k_qBUxR{Ux`)j4xmzT
Uoi_*0ioYq;~5F15b%n!%KYFFYgav)+D$=kcWG#~iWtfW)NW3c%|EC(uJ=N?mYh?teK~%wiiXf-}uLj(Ur8is!B-
eDdtGk1KYRnLgjpJAj2=T(7*>`0bKQg1J2X9A|l%EC1A{+<WEXw9WlC>Obg}g<r77f7<hQ&AbpjZ-
O=1vwY~0Lyi4~oN5Wj!T!Y{{<5;(xMnbK=Kwg@B()y>5cTMKAU5Z$tDVy;Y2#WJ^Ja$7(K<{2JTX;gVD);5(G&RwZ;f^343f7zE!
PzM3j1Ja<?KiGdfMxkcTb-5dVhnPyK|PabJ=*#7kwA>{}E54CkNNyE#J(!y<GQK_<UkxtG@W+M)cdn3_i(ipG#shH77Ah-
<sAu%FOzWKlm=(6m-7#I;-ut#4{U>9+>dkxuoZ>Xh5Ao*sJw-CgEj?zTH078r{&iIaRLPS#MwZ%lIl#Bi9*Edc}HH44FH|Ucx_yc
Z$~p{2ujT=1$<y`1@6#V{t&SM{9Z3!>#($%IyccNzQx~%b&lH*R00SYn|7t|IRp6UEk`nBrdSOSNK=A{tKF1a42w?RcujAMLqW*9
%+2KWZvQHB9HG2&w;#P6OGhf%=qLCJ?eemVPdHoNw`_<Io)!Y<q*iPAaAe!qM3E0cd>nm_bxi9)@QCW|ER&^&!%SwJU@Ev&MNxor
yy4S4X!h|1#w4zD(5olE3UsZy*+y{cy$in@LAO(%ekO>V$o;l^uxIx6CcAnnVZJ}@*MLnxaD{;kb}yVo#RVOzP#_h<7rO}za&>U=
-ae$wgo(3cmh{vp?*WZFh_f+R->~I9-
p3#eIa<*&F5X>a|Ukb>;(D_;a|xwmEX`!?R``_y@JWntXtu~fVH^>K5B<vU(pMHY9FS{9IJiw%lcT{jGgVzGwK#OnxA;+Jt|M=nL
eyBqxEbA_BHo5IzvLw8FORj>GaY0KE;9LDT$$>Cnfg-
_dz=Y&VBnrJZC=2BYa-2(VFri_dwh|^G`R?Pdk5gsq>6BUZ2<XMmN<MFaF7i;X-A-W-
g;Mpy2cDGF#?h4?etFausSqd+3|=_ow!LNbx|DLlxh&r#=ed+o>nudBx9JTumM7HXgQWg?Dm78pjU%H9T|cO!!xqA@g$IpPw1Gb^
h_HPx3)OH`h+)%E3{1h?h0)eXZtFJR9esvtR5L&B-J5x29h-XBMaZuJjM%=f66WLT`tLJUczr-
=ARp@CER_M(gmfPosCT=kcS?s)^1a&*>7K3f@F*ech^`HF5nC90*RdJU+N`>|JMX@AQOmeLNGVsd4lnaxNseS!<u`k7u6P{p8%;_
~2V7t#Sb5rGUSW<|yG^@Abj9FQFgNt#uEx3#U)-
`7Sff=;NX@hC7cgj^BwNypNk+x^fiZ$b{1kme4o%lZKO^AHUi=z51P3e9#{`e)!4%tCt(O72d79f6gB2zdP@;F|XjbP2WO(othA1
(5eUDte22A)pN~RMgFs|yqbOHQ<k%Yeqw9>zJJF|LF=X)eE3iLw&a?VS^{TXuKK&sx7?@&^XzkWqu%(9bx5=L89HTWTr$IkGmV}W
H74uzGK60PU+m`G7`bIUTlI6?<DMQ#FJ|a$TCuQgW~ewTZWHd-
+u7ssmI3E_=wCmD|K{&M9#+Jecp4E)?|QGw_0G(<%nn6E<?PSBUO3S&f`#Zq48Ghnw#EknP7t4Y+=f%f+I}xpXSkC?=Gyt|Y+U4-
%J*Qez2OQs<;bVrr?*T!BlqeP?^u5(nn^vvoxKD9i0_%z)yS*4%Qg9eFZiMln;0&+mwL=z&s?>QPrXpXMbuMZsOP}uFAfm;x5j7W
FY}pw=E^z`2`&~q{<~iIS=aoG9{#l-eW|)!V&drB=Tmczyq=SNYQl$JhU%R3*7c0-^nY}IC3{O=VxAv3jJ=Ez-
}!d_+pGTVbLN0u)P10rb(Xiifv0mf<up6<m7MkM{>b}&Zo_wFMoUwU;-
LQ;*u1@DJz{#j6JPo%4(Y+k`P*c6>&5x?)|OZOWQ;4#eNTz);sK-
k%Cp&d7}T!LFzC~xbAHVyzKi?x$X;;3xF0$4Eq&Cxc>B>GdFtt?=l4sWa`emQ6u~Pv3nqI}&cW5!0Gt}G=W}SytyW8+Zw1evJoR4
ZI#L%L<CRV=q!%*xB!+>G@iYD9ZF_0EzMMS|e@>6M%y(7;$=P_+M>=yL!19?zhmHfzCwMDdWMlo@bT2MlZ~Re9d5<?{^-
Y(LB^QM?Dn2lzugm;p`18~O$JDR(#u{_JU!&gcJ_llvUeWecKZ&Q#vDu}Eg~!r98f!UoobS#sog3#}b9lAp$?=zzM}+2Iug5-
KMtUO8)r-4JZ9)F9w~mdDrd@vX%ejjC%4HipyX`kRi+xm^4t_Gl-|rKzX=-
EM3!bBBZN`cPxAl^auMoTnd`*+POyLPE@#Ea5S3|!Ne9OP*^Vu8dx!6ywbu{<vA7Z=SZMU4)>bae5x#)ShI=gyF&32Pt6V1kjvy|
^`svWbhXMdS@z0b@j_0Zf0o<#62;1S!~^_<U)zuM1t#=#vOb7Q=9%-
T7~VOmmmW>%U${m%RmOWB^|O}<HP>Y7oH5zpkd`SV|T+n1c8F6TD7K4+MHj4hcZ-
Bk_>bx^N90$<;2^+Mo1ww))qRdb$RU>E-mVgmUN-gs(=qkA(CCO3Yl3y&YSYo9!%^?qEVcd{?L>QTs?RMxsPPHyJna;Wvx6^G<`%
Ts`hhu#eQt8tFA4M*hC2N&8`4LmhA`<OaI{9_5GxR>jfT-
8_+4aD`fYp#>Gj`COHsW?@gjchKecikrW3~PCcm$Y@)F?HABF|^MK$$!N1t*_)AsCz&QL9dnAeylUz-
*t|LnkV};=}AAqS7$i|)@@)<{98HfVxgJw$M>?IoU7=WRNoIhyp88HIeXUr5D#B-
ojKYkaGhs7+z;xI^_8!A9&wo(HC!!YC3R7AuKZxm2abA`r_TQD)G1%_2?9?d&mu2*e!^!r*6hrozzpCFu2b{Ap=T9dJNS-grrb6&
(Z=v!+z;aB#1S#m$$s7=bB&$x^q9ZEuh35*-o}~fnHrH^4C`3Wvh-l&H^^nuSIgcAc;ibSq%X`gkT)>v8|`@p*6I9o{ff-
1)OE5a^r~QHsoD+K^D8y`sr_7F&d}t+YUbrUI>U`TT)ngUhrK-L$(l~@gD!P2G3KqWOzSz|!L~=ems3wWhhpQ5XLKu9XYSd*f-
^D6V|eKKl6wW?c=YZ4b@ioy@3)mddeDzEb7Nl4hxq6Rrxt@4YtE3hYM#tGdwye{K^JdSweQaOai*d=^l3<4O;2o+_nxyo{2%9byB
5oPYR=uK?*m>*Y$gwQ8z<#V8>`5*$e*Un*vXl*3#P_g4Sf@auXv`b4@S4R@1ie@kGo#D)^y@HTeYaG_<lT`sgJLh%s%{r&!QSF@m
xJLKXMtp_S)}I9}SNP{FS|crhpnj@3GnE_KoMI-
i;iBy?0xJk3Zuhw>mp;qbI1nVtkhHFBT)s9MJ2nxppg9j9vr1{dr=8y(DvHv>u)O3u-
5G3i{&CR;rxX{Wo}B?43Hd^X>emtbO*FeerIJ-
;#5v(>nu80ULV{naA=4t`pop^KQQP5uEw;;5?U;IeCWb=eZ5Gsjmd}iT$kaa7Oeu+{Nqa9={R!2zUMZCTFgIBRu1Qe+akYY;RmYq
t<6nX6WicME-
u?L_>z=kC=`2Tf8#9qgUs_nUkw^eKqGg|LHsqco=y{n`k=snZG4RQ`~0GIqvWABX(xOu{B=;EVr}gjki7hMBWEH5b<8l7V<s%Lu#
sqicidX9)2Z`!`TrV>8(BF8riD}$11p>e(#z22-
hz2bH8xj&G8W(<&RA2G4E>moLT+S!+VHVFc=}4F#Rg}Z*bmzU4xwk6QYi|RnHSVz4ej!q)$gqOm1PX6D+s=TqC_3S-
1OL_;%#t_Wzd3$)0NrR>wX4%p-4|_bwec{1S|hyp28i%)AzL4fv(OiN*gG-^X{=k~in+Ey0U#o%={U-
2TC?&bwU0DX{+S^&o@~`}#({E$=CH3i%>4SMYVG->Y6gEvnq`=$iD0Ys?Wt_e0O*==(c)zhm|fIi&uG_HL*-
Sg*~o3UZdj^S7F=Df6(cH^hN`md-
)g)U&evKDio~dp$lgL$S^_k_!NSvPnPQ`EvYx`!h#P5i#Meho(J!eb>mXo?SeWpK|%c4V(M@lH)xxvzK##K8;>5_z_ck((j+djjS
Wud#yXyJ)YNc%HZ>C;=dwCbk!FSZ(;D1=C!$=DE5y$177d!4X}XMB^(s_N948Nz%1xN@a)H~`ZmUw;RSxgnT&?%srI?GcG9!bee`
se5br^(;rgSG05|8%dwe0+^50fXNake)Gm=O9@!x}mG>?7LlDfv&GDkxv=VzNUnHV$jy{*r}S-
$U;dH_E*>Js{};Lm&GoVu*${t=${nE`Cy4gSeHa|P|sb06(J_2XT`{023Q8}Tb=HL;)ASNG;KqLPz7)zqKm#!~O4&b4Rp`ihssHZ
!O%=|iY*0W02Du2^vXVCc8ZjEvuxxUcVp`dg3q)Ipi6cdPp4W95H6?I%osX?oRdfu+ZHgx)vY)@TFz_C5#bF7+y~*BZ@|^{u?zIy
WhKq*#&|efCItc)_x-&CgJ^2H}vvExxCgWew}AK8b|~Zy-ibdUi$Q3uaFq$h_xEYd>XbKWZuZRXh7-_^-
)nrC<EeQ%Rk=eSW=z*7S$q<AZr{ZDp-B?%i@7>T{d}p%>9czgOq^5nJRwuAVc-9lXPM-
o$8d^oxFAQ)8Yqy3FJrkMPc}a(MrjhDqHx^H;cb>S#5-
^r+&c@`~SBV=uAQ`780z@AShmCkBg>Kkocy@hY*kXXSjD3s~3EpEajg+In`yqwO6GL2p!Qc{DicpS#RAq~;x+acWGpA1<F^)?=So
)|QjGvF8%qZRf0EF#)_#`9A0N^kRF&j}>g6vjmQjoS<#^ea(IScF~vK;%S&!g8GVy({VP7<%mhndL&=vEO%l$<ZaeJYW|yg)hFNo
(URXk;flWHVaerJ#{^gVT|Hgt6`|j~r}yBq|Cx8%kn`&^ym&_2|I|AIZMpLXw&8Z6<K$ZOo!vxFK+LC(fWKMpySZQYBbsG(IC^@J
LvO`g)h|7|aAAnac=7DjSeh@GJ2;nqIk)6KI%Ck;<-
72`^pFBajBnYG|DoD+eJwZD^PFd}jn@PG^0xe;%&2_G|Bu&>HOL&Tz$kW^{q@W~5I=Jku=!{5opEW*_Z6Fre+1Wak^h%7x@zX)54
?*%Fg43N^Be62x+cuy8uNV@J)Gq9PR@wccl%||?V1Un=ve1$OuNj5)&IwJo!P(l=Gu<Qc)kzbYORhJ2Ka?~ubo<%c)RkmgZ@+UgZ
}EV!4u>BZR}Cc=dxz@LuM<fchrwd?zEatH84AKLhvAc{prPD>da>UZDT$kJazIydU>Ngjqvl}cU?BoXyR*2|9=|7IdSG2vDbc$et
*t(Z@3@bS9nS7>v<o(WAHJ)cdGs5(Rl-EwdM3t>%iA^F4eYe?7|n!d-
%~5lHctz!<DtKS2jK3%;q%K!jq=%Am)lum?JdD3FBwT`mh&h4@S=!^a^O(z;Aqiop`}v3{MbE{WbS!Y+V|kjdHr^)0&g*?0+~@`k
A?EYDHOF_nPmkZye;8T&)pj>y@?|$X$H<d46Ck@b~EHOmp}L;0in+<HaX4PpLaE_OZf)<lWv{dIZnT1lJFTI1ZnRJ{a5=a6NIAt#
wQ^$?W@RXXGLC9-NP`YpxwC=dqr;)G9CMzUr-
6^@N$hb5QG{7J0%qh8q4b{cuEkb$*T4R_4CyxsA`%R<HU))e5EVUtE9U<>X)Zd61K-
QLcTo_pT+M{FHl^r{vzX?`CZ$H+7QRr@nn>4P*^z@2ijhE;&c3Q(9|&<*|d!;uq+w??L~2=fS~IfL{g9#92DZ-
xCAM+_7LBXrP+=DIetoW!9p;2*d~V2jR2Jx9Ku}O|HhA+=IA!)03w9!?o_cZ1lR9M*_DK{x<hZ-STw)j$A^yzwtH<Khs(2`lPCr5
8t=3KQK5H^##|VKNL7fFu_CBh*=9U8^W`>S2yiBNPlskz9RG2+UlgUzgO?6^Gu;1L4V@K9B*-
)A)Fy_OZaj3%&)M%<SaPq!%nPd%B@|xiYe*oz?$i!>!6oGe7Dy;gmX{NO&?`=`^1!4PnZ`N&c5{wwi-
{sC3wc_6&7nA`qJj7#6ofvH5YL5=XiXu&fao_PG9Lg$|nP#*vi3O_nDm|myj9=Jq|Gn%tVjU)NNNeGP4|g^sKGD;qi9XzrjBFPM)
-VFz{-5s>xmLMS=^|{pp-
j))2n`qnxz1{B7bV_?t5si3?&W@Jy_6^)?c_mYXS70LPaz*_zmAyZOS}&m2g(a<||<yk{|O)&e;*e|OPmA-
|rP3+K$9d;9_qN8e?0&ti0X%pKI9M{a7cW;nFz0rZJW*5145@vS{Ja^MbfTeeg4o+mL*U(}p~%;kZv1n<$k<~2k&2j(xvHdUPkJW
c1|Q0uPW@V}IUZ0$ymhnd0qUGM=oOybexSaUp`oWb!4w`2U#95DlMZSH}j*ZOmpIl^yy2{{+=@WX2#ykzP!pFmIAPi87VGt<gh*3
b6XfI4yd2F^#==DLsOW5&AGS-wLw6ktxy%h8|9Ub|YJX+D2v4}4CQOPAO|4FvDc9+|V$^@-0s9Xz||%;aI-4th;;!Y}a4!z1mT-
=Y^V_2f}aE&4j=GwUBJH+nPu^&R91@~PnN?^>@h`Q_Fb_;r|%rH1kUgNN9YXC06u@hrvB^$&bq;vv9y{BG_IzsAEyT`qaldXDddd
`;&u^S$<A$hYYKaPIQ__VEcTd!jubpFN1b<RiXv=%!aae8Y{12ZWj!F>*1EqqRbOC&?EtUszxCGr$M;yZD$KYg}VJ;B`RX2wt#Q(
bitIXZuJWkQm>6!O!>4XqCB7-
j&?X0j$YB2Yh5_qfr+!Yxp4_FSXykdM|)&Hs+yR@6jkwH*@VTdqI`IYM$PwM@b#4ewsSCuQ;$X9lo#+d)K<233}9ki+5@&#4zyix
H-4f^G0mV_rDS6B<F6<)%x)@pMrbH3#fDJ?N9Pfj345P(PmOB*|Ue^H+<naZS|RyA2FuJ5*Jn9-o;M`ZlnAMaS>-
(9GuO>dT7oAF(yTCveoNLo)huPo?+ERs&O4MTk;-
lBp5zC)TOx>=j{B<)mf{ZS_Je7dMP*~+c*@DEjT=At)A6WhrMuX?!_lZ$ayx*z`j?1{^Krrm-QIACq77eGGw2Rm3RIH9;CSw7(HB
xpP8Q2O5{w&($3i}>Nqd<XeR3|ysw*k!q4FV+2`M=pSQk%OF}+++(vV1?O5lmv3KAY(I0LbAAi|zb+)auD#MLM?<R+(tNhhqMm!V
o$N1~FpGU-dzh^%58h%r1HoXV)ywV$E7I2rfY3!K45PP_{Rm{)78$ZEk<%({y2A<J$>P0ASOkdy&KEI>-
@66d{KTp;79ZXtGc9S(o?n|FcT}^v!y82dq$~Kt~j7FdH1x$xri9M|cH?{h#|MP45!t)@Ou(s&ky~FiJkDM8qYx+#|B#06E+k9H{
V}4b>$=MkjV0zRO;JrLY&dd88eBD{Ei*sJ|-
fkLe$vrvK`smxo@c#7j8RIF!K8_a=b>*P<MC<uxuW*p$7{o_z6ONZNU)MYjH7Z~;y?x@g*Rad{9A{|62gq~sS-Fw>A+vZdpX}-
ObMfK_>YQsmyNH8gZpL|MNPMEv^;xy|zt!)Zew+C}xvYM9(^`E;>-FGy@dbbEPv%6ct=n4X(gPMp-
&dabJKmb>;|uZNmU_ef5Op>&>h8UzZ$M7%e5|2$Um>%3ooB<@2cLP7zlxWs{6sX|`T}mgfVHjWeAkQG%bfGzxo`>i8Ry9G{93QKK
NEw=QQ*y?@p{PR(Sue^r`(OXc^_x3yaxLOHD=qRf7;JH$<dqIbI!@pd9LVKoU8H385GTH=GwQ{&vfwvq%M>fyGA<+Msl%Vd;Z-
V_qOKo8k}{<ISIE+PZc;y?dJ)IpNL0CUwWu(+W8I67j6DN#T)RFa?a+_8BF@GFvp&C<yqa@bN*QUQ}%Pb8pim4slBD&L~qfWte>i
G##}9R&FmaDINzQna7pR;g7e!;TjEi@w{CI%P1UmMt0B*lnE~(G@3dwdoZ%`Lo9~3r1a^u(z!`qK;IK#e#Z7zb)P&A=X8+Jfr*{s
vF9)M?xYd_NC#DY<IV<?>yNhSlt+AKm6kkI4jH~CHew^{mwk9&)%e{bUU8<fDY<yZW-
;C$dmIvp&H2Zfv<EOgmvz|h%2YqrD;}4j~!FfC8@y^H7H|H&v=+u_GzUZ-dmHU-
{lX=9^nUV9VhZw_cG)9koW`)D&5s!<{adS^}@;R}^ZM+fhb<X=yZ_rbGbGyuebPfP({*!$M?q~0xUQ=VfEIF+n5%fWNaacXuS-
a|mH>Zlj#k)ZbbLwCHD#?%RzqIvfTaW4Q$KxXY`}Q^Wdbq16p_fNrAAXDZ^pv@`dLWVi5%-
R3bN;$>g!oMQmUlH$(ItQ%J4<3w14N9CPu0fHFusiOc+(^4)|i{>+!y@xmvg*8ckwIPul6(#dTg(W8`a;Geh+<7busZOV}CZ*B6Q
CDRr9Pb?k+v)ha3(2czQ8-
j?K<Rl!xc6?mj*1d#<PPzWgPQ3f928=PdovNWnFuespemCx4wjm0oxBs>z?_v~R>!8}p2PhWcPoBkEtQM{IP4x2lf_w_kmi965R!
W3+od8}>%ySs3EDN4Y0z=k;=#e*B>}a<9o3<Bzt9Cl0+%c}smTobn7x-9hePO--
&Tc7x}rT*B~EnAzlfX5tgI8oBf>+y`_u{O%bEKMVepv1ykX$dmI(YrVfwJ0c$Pj`xwg>Zjg1@xc^VpPPFW>NBnf8$UP1%aMJv|Ab
G<TuFLz+~e~T4;o@W&vWmZi=WQBb*$KmrBZw8EkgfS|Bg8vYn}`5>|Oor_wmRzA469%4SEe-$M&-@IM?O1sMCXA*@*)<4?_;0-
Z=3b!!wPXjeVQ>=9!;VzPB-7X^N(JO`IfFnZtMbTF4vZ9g@?-RaFzF?<Hqe^@lb00e@<YgTf!!SwA>$0vrNv;7yO*v-
$a`Kg=oDHai>pr51cm&lp^A`m~R)=3?d;C$SSSzela7FYXQf(9pM-
d*9VMp5q(nY^mS@$JRd9f5!9gR=o%18Z3IYo3~IuIa`hWyk_ng`x8#kyUV%s$lQ#!bx3EA<t5*^Q(x>XB=CrfGpn5IXdiIg#gmD%
{_cD&xaVhQ?a+T{?I{m-`!H7su8d}bvwRX4Im@#l=Yf|-
9!VXDhL7Ay{(*hZ#_<A7Zzrx{k4>NL#r`K)l6q))mrHoRPkm+*M_j{0=E3N%-
84_sV`6=;m3uSjd*F;3&a!)AC^(h+4f<R+c|eIDU?zHBZ5z+@>Gb_{Ryk+brTRFsMu|=ARo7f+t`3)#vygSpTpjfg5A_v|pBML`P
on;Ma_af{pZVd@+)sMQ>3Q16m-
3QX2cAb$W)!vWtMu`cd`AOxkaIAcg7rmvf2F3RPih}*mDA#VkZ*vwP&>U_ds(C3t7rXFUk0%kxLo$P;UW<y^-
0)x4xv#Nv%5GeK#cEj>>J05IouxZ<DHtHGlqQD`QjJ7ZOmg|^fd22!<<L@yZ8EDm-C|aIca?x-
F(iKcu9~yF_U8({@z{P{q&cn4!@Fp<psDl`}SVe=n{feXHF06gtJ6%*NWeQ<?tP7_P{sqb=DPm37FN`H}(SP^s*N_XN{BhnP(Hf(
BD@NIz2=-
nS+N`l)lanuhHD?3wgCZ!mLMspY)nT(>R4Atv@Gv9Qb<bNP}4%;)Qnhv%xGpN5T8mILX7b4!lJ_&wc8Lb*wY2xlU#~qc>A0R(}8C
P)xNC@D9&8J__<W<;7-
hVtPz+FW=eEatQ4m;<fsPwM8ui4$S@C<59pFV+;i=P^Yj_+oo><_&?`>{TO)ogItT&b121y@gSfNW_|zT$G^)=G_aIQbfEg;tF79
_(*gfxdZ*9k*YzvjHcR{<;dqhnkk^lL-P9tym?wwt_N~_Dax$H-
?hHu1b=%LJ&n!i1S+yDD+FZk$c|Ox7Ggjn#_L(aqM?14x^kSqQoMv;@#@y#<XrHxius??GuMd`>reqtv;lr6YXR(Zjd2Q-
hzT>ujfj5IM!K^OUdY@<Tn3H$k)x0}HRDKd?us)IMCNh(OnD=h)M|Rb}WNYm7jCqF-%l+Hi(w`B}uAk@0Y$-
9tllZ^2?)(Lx;mXIOf6sZzy@E~K$6M4%tEVDY;JgA)f#dU5C+#}cC+Z7x<@I6q?|Jr%XQgK!c#eMV{ggh@9L?i?BX?Z<MQvpByfy
Ec+SnPnL+T9jDY&An*_(SI^E%ZIt<HKQ=X73JIk$d)frDx9k6gfB9eJ|e?BOHm`M1qXBD5Nr2?<}$eU-d!)4qQUZl~sKtG-
%Yfqd}JzPmW@TVM3d>)VT~fZv_%p*R<8{f4);*fYLg&a#6C^sc<!TXb>G6S=Fi_3USjvDU1o-
fB%w?R|)s<fTtBq{+FW^o6;8^k?Ap&)^06$is1A4*WjezvR(n4Sr=VfIb_y=#J&5qIsbI#yfJ&@c%c#dgOf!;fp(8j=k`OIpyTc&
R5y#K`!6u(Zv^!S&wz@mia$ia<yrToGWK7T;{L%wp%;?<vGed?vm>hGxxjj?7?#I5Mp2LJp<*Wp-
F4*3#k@%5Swz2PQ0s(4bFCBO;Ur2!N=pzv(Vnw&N)_%`47=Ih;=RT4d&dxdmVa8WH#o<+7I0&?_Euc-j3hcd*lZ-|K}WF4-
%u%kNwQib<W8yyi0fsJV){jXA^wEKi7W$R=*VWZtNHNgUMr7=jP1eCZjvP*SSZ;j(hvH?Kx*%HJGFGe&n!#6&~YLrFP?}|5$v;#B
->Xc3;?Qt2qLm<kmAsy(O*h!nIHBb*-
M*^cd_Vk<(4XS2UF9q0oVdX%Ppe%!HONLyd}dSg$>JoEvjfd=$Qs6X^T;a1Lj<5#S~4UuW~I?o;t@d%-
);ZT4~V+HXvMF537$+`w^BYluEL`l8u6@M<B(c>6T3^~NEdHfV%d8`RG5(>On=HT7aztutSGhR4hN`fkk^-
pXw{#NW+z;OsYbYlB#)xcV_`&hwKq?Hh9;^blg-
=qX|Re>vk<9RH+$l02JE{8XOEdv32Oq|Q`p_ECp@b<X@URc{A##Vhj`(VWZE0@e6}hVWVaYQWCWQo(%zD>k1_{TH9ujkwHuZ_g+8
+!<@%Q=DcSpCfxcOJ-SJoH^{zx94;JsSejYVf?kW(&NT`cl6l==bhr0)!zFS4DXZsrML2oKHXXMp6z%GEY31;hW+>j4UYcKyZF|l
SF?UvQ(ukdlIruX`n4?Wd8yQ~@WMP3m*i0Pn#rHLcmjbB+OPeBPL%VQ{u%h&J?qOkNNSE(&t=YeYwcs}_h0ij=eO-DHi1`G7fuXV
${0S_H*zoh&740NET+zG{^;L_mPK4fu1<4(UiCKXk~=#yudg%V@jBRwwdsM?{C%(CyRml1Pu}l4y)*PY_R*&1oO*lz&T&Qy{j@jf
>{_sD^Y+Kk+$*0tjdROAM6RYTd`NGbI`r-N(soWR=czR;nyBi1h9Ajg4sQSMzA>YY{+#u-
n9tjonOvB>ncf;a<|%Xj;y=C7*DX2{eNo8E)w1bhIfbi9p1;NmU(QqJb(XbXH9__cS+9DUd`_A377Q%BFz1j=!Q*zBB@6ferk2<q
G4WSy84m`&178&|seQQb#wL0|KYe)41^OcRlE~r7JOp!b`3PI{Nd2;SzMSWLJ{~TY%$gGKhRZQ!PH=n_;L`MR^!3Rubw`~s;><(O
Prd)PwGT<}vUS}Ie(7vRxMHdMSfBFhx7Nt$Eu0N7ss*+FaF0@_9nBx)0yLjlh3;$mBwmsCsZpqysI}q7IA&j-
`c5wG$2llsiR8JL>WS6Xt3KG>eHXu2{6rqx=!x|)+tv89@t*V<`I!%|4kYue!M&P$!aHA0UBp?x)@Sf`cmXf_J@D$6pShsw4yc1N
GpF{<-to3+$VocOOT>RgUc@YJCl7Y4=gq#(9#g}!J%@w2i%-
v^*IV*+vEGl5HnHsfvG#u1XWO0PhYo)!YaWdVu`B1S{MX?7<@f)nxlqoPPi7O_e<n9z_Il@@hF>68wrXh1Q{jp`>t=V#cdTvs4`^
P*GCz7JW!6i)4XQ3U{$`KODgM7h=JtYl^8bG3slLC^H-
{slf5n_RxMRE;gRRN^j+g6LxhHq^HtB7@_4lM6E!WrDb8xX{*PAY$vT|9&H;{kh{xQ!Y4|!H^(qr}g&>LWuYtz^_)gF=jhj;Bo9M
u(i)?O>W_eI^Ik8_t^#@&5PthB$uziI3X9}Nj>B0lxt?#ANyVD~>~<XJ3-^ME+--l8Acg?s&I?a3Q%pqeQ3XL47znKg-
b9lBS%e;&>mKgoyI`(qW47TZxr+18WyrO(bT{VKTquH(#fgxBJ%Qq~l|_V)jsPvERN?#Ej1kIYq-
55~UiGkZsEG5yYpMaQ!$y0KA@v~zewnK7CeQT=7(EivgI%Nl<y(Jh00n2!-
#h=1_PKB?{Xf{V|+yv4Ts>(nXt%3*<z1<za^=O=S3#-+{x%H9<BVV@JLs5`)b-
{cdGxy1G+y7cNFKU|PG`i#3?k(o0Dw?Kb^HJT27$^BO^8je9zAN{RfhtU^rjFqeNT+>t16KHhS@>xxivza#WFGuGHPIgxZ(AE=v%
&aZA0_JSQ2>p>h>8o(oz{zE8>YX>Ip0{V4+B)-
(*T(12EN}5O)%gSLTY8pnz5MlG$CEMMZa@3s<Gyp=6}a2&X9h^iSl`QCv(B;R+XfSUWPaGo+4S+<wSF9HO?3}{J-S!0x8|BNIh^v
--AC3GC;P2W{UT55a@4$MUc}*DeM;5HZJj&AJ+zJWf9jt^Z`Wr?%q8bPCTF|WTuZ+HBY93dK;?})<48>7*_z`Vj*)sAd``eQF4Z$
gY?JjDeB}`A=d6d;7`=gUggWU$-?goV<i)w+yQ*4V@XRS^1NvuU^D})e@DaY-
e4lmcyp28@xp#BVXXlXMEiFg=@(Blt8t=V{z5t#j9$xXOBackJCWkyTO4twU7v}4MS<A_se!S}Y%n$>Qr>>VP8$W+$1<|{37L8b5
Z|<QN*|GUtRp)lU)YGUHJj=rX1Et4Dtq~7R=c`!5T0>`+^J|QLp0n!J*aIeg#_-0}oSG}bLtVoq=XYl(P|wk4-
KwuOzshXd%m;n9*WRe@{J|RObLrhNWbS|*RNf=!pZa&X|5tOo;S>+M%m{3*S8_hB+UCrLz^Bo<V(=#QskSCDchu9w87gw1?OW@?*
T)B-
EnhI6>f{(;O>aHF)QDX5*%=b!_d~R@7q2ItoZKV%GjUpvkoL8kIRoc}9;vflOO=N(g>MZvpz|}$BiI8xPkoNN@L)=9+FY||&#ZUe
vwnKS-iqzOY4lto=I@g`+3V%JAQxfJgI|NC-dbxnyf^VVJ^b-+Qws;Sv&s4QbRI(HD#~F9Pr~^UoDKF5KJ9gm&Vt^h-gXX-
e9q*Z@RFXHfh67!{z857cHVeq*Emm?wby!`bv1AP=s}n>pbH0^J}CT!hqK4jkSBk2Cc#-
Ra^fRcv$N0|^QlH>z2`fLMPTsM*Wwm+b_uck5#Rko<sgF(a~`UVQ%^p$_fzDVJmX)?x}vrV_iY!i(2KJj&-
I*EAI&~+KDVCBgX{3cwYBCC9m9dPjx=B79;i>ZseS1!J~DSw{X1Abn!<O*rpIV(ojco_<4BF}`H0?gEB2yi@LldI-
)W9>c*}`*PMZDTDLpp+F0+^#&olMC&-z=voF~1e4^M8*ISgO)QO^RO-
8T9co)fWcRNvaZS2#L{lbTaM+V!1(<K6(@d{l2IdW7UlJU@A%nK{XGL}S~Wb4)*o^?**Ex)Xg4vGG}JY5H$B_sFD=zj}B+w`$Dg7
wp>aOU^&|-
_~1Q&3jgP8)#vS*XAMNX^QhXH)>GVr1wL6Z%=2}QKRZDK%CWMd?)u14S+d2o)VMz)G0I3R%aAgca3v%U%930lWVHc*aW{5|L@~zs
MlyTk8)Ptb*|Gsx*_@_hhzJ?WX0QocLN@V&!oMIF0&r#nS#+yYTK(vTwO!NTxZX>pW6_xv>`pBW9Izn*+yUX2v_G5ZwUQ1`plO&>
d%rH+~4r@)h}Wrj{$Eu`#!uQYDl@N=wIj?kwbOj4xW$nX5k)>yD#{QZ`Dj%_sVn5JoOhG+DqQIe&SF0R?Z#LJDYxlv3+ju-FT~Wa
N$yUHX0Ak&U6H;(ND9}W8eAqVB++=olC$u{e?Lo>?e9t;0}9xYs?LbpN0NU&J>7u1NA1c0*v56js@=2-
rrSCDp;qw*xvavhht_2fp@Ylt%b!gs}C6-7vQqDuKgKvtiD~W4d-
*kgOfQBa^Xff1kMO{<~a4OGszd{#a*Z7&nP`mu)gCGk1BMQqrMjL)6wgjyn9i@b*LTyY8ao*&y~|!{pk<-
l%$7XZg3ZmtD2jSIG=tE>>)9IaLo44$9R5=KP%7R5bnA&xv!Z?;XEKYjl}WGP-
8lM_Ahv_6X(D`#ImR}X3rh{>(HxEe<VlHM}oeZ7}BM0AFuU%%pQKJOJ6g?32%7wf6uw(&v1ao^wO`+JZwLYOU=_UI&3}k;2NM|L2
G;OY7PHM&HZ);1GVZGw4|G8a`5(j@6wlrw?L1DnikBBxGWa3)Y%^BX8ZOY!*@NnG6Rx*<P4!9x#O+Q2z)w2cXI9#{fe?a+UI6n<}
F<+_meXTJ=e{-dz1ZVI9qa&@gkB-
a{9_1x<|ujeX2i5mtME)Z*fn9Ib3U;E_MAE{AxKbxA9o>eWU$c(mPiF#`9h?>j*4^z58yyhohgO?|C=Y*B;YW{kQLSA04;)Zhr0p
p4xhCL{nm)2VNsQJ~X@HHA6Iv;7K>V>*TUFj~~=ndZO&&O@ZcwUMW30`F^{4HqB_M#H|{0=c`{H^D^k`t0B?LS5G#)0v_?vxXP&?
+Iv)+H?GdfcxA3)`Ul)MapU29C~KA0bBCQji@s9Nv^DcV!R)93z{$J@wfJrO-<(yP1Jf=XH25*B5&J2F+-+)p_G$YVux4-
YUMk*pwFl34&+%=UQg^o2Ryl71A4l^St`A?*jl9BZ^j=_Ir}Y~i)?@gn>i_KtIBy{H=fM%+`n{Lt-
0dF>k^ZATNXK}Tvp$$r3#Uz8PJ6F?W>D*MtzY)N*SpKv67QkT`CePcc4N151$oD}Pq;+s+d2<gUQqL#P~Ls@Df^g%f+agQ4W8RKu
)9%@OZS7G(_GUtvnIuV?rVG87hKYsdrd!)cr-2X+kmS{Uqe3y`;2m>^-
sf_lUOrtGJhB!&xif5aGlBRkA3`N=s7wQrp_CeV?tlid9!L)z;^A^l;?-
1*)<+a!2;1DTq^HcUkkmY<2eboZ%=SezlA&$tWhrmv4wh{eKb?VJh>-
Z^{DWK=<^bng3%`Cug1dQ_<BT#w>PQ9xBlLU=hCx2WbSLUn@8hMa@Kd9iAi6{`Gkx77-P`8z1RHG?ZSt9c)r-
9mw)aIU1BC@5MDQPX5WDoTbHYgKRLHZUGA<q7gvoKn2vM5K5Do)|BZR@2Iz<A5Acc4^}}3w659Ybe`eoZ-
%UM!f63iGZcep_n;DaO$%RMhOexMJa5Fvm(sOj)k#n~D%rbAv;ruiAM_&rB>M34i=5+M;$S0@F!d0{JRJ$y0&3l0xC6@ut6&lf7_
&{s?T=m{npZ?JEGh9Jq|7t%IJga)OPrfsL|M4x5D-
o}@^_h8>&O4c$2Oi$0=NEjZ*_j#U8pk2Cbcr>3JhbyfR_hI>F%H4uSTFJ^h{@YrBQaEcL!UJ<cJZsUhq`92Xjv!AXBSKhE!`x4Hr
z$m?oK~A^ik%(lQT9mAM&VQu5)+z{fB2nUrNs&F!N)$YSc$uEAhqI$@<xC6W>_VH|n|0__cbrz%^~H@mrFMzPsp2S;r5!4IlA(=d
I~ivO1F^Gswe<TJ5jz>@%(6i|w8n_kqtsdO%&~hgp+^&!Q&9`IC!%b^Ed8huJ4;f$V!X^}AF17u--ExsSaNYkuP2Q@_ygknc-
;7WFM#jOq1khO2b`-E@6%E{H$dD^uG9A4y-
+A#qQQHkjxpb@*Q2p>tjL)&Q?tJFd60xSr07w+6!lP`&Wm`I6K?nS;I$f2qz9O)kNo!DNqO9Zh}Hxh}N|xAeL7?s&&T70g_{%{_B
P@UC)R1+^SGC;e06x_TwNDjNE^^F0q|^NLr)=Q8KlCs01C^B3Zq=<FEhzRK4jmm|hK&EJ1H%Z2@mXDuFi`W3ilGWVVLVlSan&jg>
vbwKaX^T6LzLqCJ#s9m$RbJp=GzBzFCH_`VTtA_*m9(lFidP{OMXPxzGGp&WtLg3*i@6x^E8LLN!bB6lNvn4+Ok9Y@beZ6ZP@cyI
@!V}RPM*U`HkK>PY`|-H`=rMA&2VlJy9S~eCbmG*XV5pq0<hqk*U}oLGIWy1ig7Z=%UCf8!{-
5NF;MeunIbG{3xT5cPB$~U7RogZW@hiNT=S9;4?!i5PRX#Fb*O^)9r>Ill=2B<*Ub<*VxjyHmkl$9{GIA$AA1#yTdinjI{_+<J58
)OKw>5-*QO+8t?$+~6FErxk+rH^Jb0M-1sbj$k<SE|kOppB>uQGby^vCrmcHUy<?83!!w(L&*jeDc~UbUj(N}w}-
T4zl0rt0Jd(F>68d8sqm@8lF~JTTz~pjlKiL*H*uTi}dAeh%Dm+|*vH8q||MQ_k&~&Ee`?b#MwfVdeKa=fSy4;q%>{p+Mdarvxsk
dFEBm#5G<!(GNKH&iVz8yzfulN_?arb!GvvmVB1n6yB>G3;2O+w3YaL@E+KUKe;kG3UlB^E~nqey{g^(s1uN9bPF%;^^QJ$)l2cC
N0K?*qis$af0|y-
*{c4fPaTa8<&yXi3_^e2_=4`|dbThxBc79orfc16%4|dD(PTD)u?Q_cb<<<X>{L8u)P;TI1z+_5S~EumFWQ@4A9|`01H>t*cZfmb
QfFv7=kY9_z`77;vrp!1ue`(FI!3PWBOdXu%ba|k{kYFe4zveXefS1F6^K*h$L7=2_|LWBHT|hhK`yaAkvsXShvYkxm>+q&nm)bt
CTFoxN5%(+nvWUeXS^;O#wzCu=&45!d5V{D#nPfJeCnHOUrr9|qk1)6ez+w|bZ%{Rbl@;*+nqf}-S<u{;j9Gw_0)u+am^elG-GlA
;1BXF?5_@|mNC?t;;}}L14od3^<LtOi*JP35HYIPzni>L&NujCG?L-Z=`Ypty71T%-?9dgGwXb`$~Bpy6E-
&?H`TA2`b7;={7U87uT5*P^{6MK^Vpp;C@w{f(^r0_Gn<JG;s|(91asKwJ>&c+v{)DV6vlP2@q=C@U9g6I<y_;BcZp|~T2J|;b8@
wJ&ZzSH&-
`Mrgz(zTm8yRLd>7swIFkKTI4{oHOHTIws~)S~p}U4Lg1l~xUdi>`r6vUzAeW_ohUNs^=TiGS?0?=57~qsM6KuKd+FDb~^Ss=@TX
R~to$`w>&H#~Hp8H!ohr_clm+`(|cqBE;{kHPX%>l+>gysmhHT?u){G|*3R1OH|%q%Aj{@hDkkNj|Mysoz9`u_cGj-
C+CqMY|WeiWDVWDn1^`T~MG*SQMnVc07}+Z>Dj_EcxJ^4^Z|R?#E%5q%5XSaL)?(#LqnztpotBP0L1EuIx`b>0=Z!amwZW?Nbhs#
Qc^QfH1`?0F{lF~8eIW3o>T4Q}gmpa;9(X4ahktihVBd&I_Ezh^zMFH8I))F1kL)xUuAu32NAy<N^<b3Hs);DClx9IfRX9T019tR
9CvhpF)_Epgh_Tpava&-Cak<?QM8Kpo8)fUf@--G=)SjE-FBsOMsPoh@g+oNzQH@;}K%rhMl{zTAto|D%1;KYoo*JAKG^V(QY`ck
!k+Rlf^)Mqo*!dKdj(@r~zsXTI^S^0QbYb9`cmyX@uGeoV(t=8qiv;EZq;)YflK>DO%SU5h{GJQr)zb6ih+^FMfy-
|*O%o90|EXK#Q-_0GK{$E0?WW8_RXcmx$Ixz(8>ocp(E^V-k-
?xP(f27)IMpY;2YUnmdz^$6ze`Jj#`d{O<NiIL59=6^=hNDrJD4m?YHTwCi&@Fsn|><ex(1LkPIB(p@!6}m5Y9WR-GtiHW+C?<Km
YLvvJ@x&JM+v)M<>_TGl6ptj{|I*z54BgZq*BZ|u&LR7#_c<IcVzXYHb99BoGc;eU=Ue>f^w4e1V<O-
5er9vk12rP=P~71o2TZOe>wsJ@bBE-2z;Pw7U%tU>;;enA&T-
%IY%6CyJjq3@7+#F?zvx%t6Z5X#Y|S~Xn{&J#Di7kJPhj<8(lbZ>M!ag$PoY;KjxA?ld-
?|dOE0qHP(2cN$xY3d2DwPDc#3D{7`lAoBzmyR9PUJ8E|h=wOwNCZw`*onk%Q9TcP%dZ>$p}^L&*&WCu#3HxH?x)9}H>>>IKdeY7
@BiV3zpYnR|Sq8+|*&%6@tK_!JKqddhy!F|!(o<H5g|@B)s}ZgL)F7BV>kb?q0p+Qg8({ol+Szd3(-
(x>5}E;qmKyUY>eyw|_5bIw!S=i^!k?nvK+b4QQNrOtO=Gbh5n5`Hv8dXf)uxi9c?mgKYcrlM(A11OKUliykATDZ@h4?%C-
S=p`MRqcauc9Fl(`=iD~S9*`vxVbd@m7Xm1@Kk;Fj$hD;kpI1hyqkMG#hraiF3Nh~8IM&vZ9jM$?7KNPnYxc$IWsftZ(rhTV_$dD
?+k1`9Mj7#{%6lG=rrZ{bjD@;p`7Wd2cNu}Q?z`&^$BsxzVLC^eg=iTp<VK5a=Bx4>2OQ!zi{ruA)-
bEW5@6Ny?$Z;==oT=U2E`<N97H&cI9&S`hS{Fq9s4J)waWB`fJ9Zz4Jk@3H3v_O*~2UO`L1(4!-#X{-
(7%>*iDEI(<$*8hd+A56}B}1v1ZjYU_)j|08(Fl=;u`m$c99dR@uyCu{p$>-
!6O`8sbg_<L%KmmaayfvY|;@m{um%pAd{eDPl0lQ`r}K8l)OxSo2K=*>nCZkN4&`-
0yN*psuGc=qPm`cim354}VZ^U&Nh=Mk@ZN!c4Qmt2xBA3xzvi{UMP-
m5)VUQTc3+&jx9{SRUh7zt<FO)nUGS4(Sus4+8%^bR^YzdQOBeT}<dgzy$`ZE+7dDvvtjU_V6ndQrQSzU!sV4@1Y))C*{vIpBJrZ
u~{>-}#2*SJt~*xl7IG4cV_If8{fWs?F)`$EfFaZ#MU9c5lCePvgrl>8H=WzNGJXJ$^%f-
Rt8nu6OC9StI{IlcHbB+Fo~a)Tbl*Q=i)|+`fnF-CCi2U5>9a^P_lIvlwEy`PNf%X_{kS=G4&~&@VBkn&Kt5-
oJr8_;cy=8jC*qO?qbFHQb(`p1SUCZ{jTef^LSNvj^1PL!Fw~HUEfDrQC8oKjojD_5Jdk?Smt$XZqxM-QrEZ`nhxXSNkrr)}O%x^
{pqaPz#MeGl@Rpa`u<*m5=XPxBbfZ$$=n7^UU<NUcx&71BU;z4`<lEBXR!{4YEE~)WMU!QSH5qIFsP`<BgEMTjmqcpEdv3hAWI-
k6eu&QT0s+>(-M@eq-
y{37=w({}plRzKLGqIE3Q>hUK|FsGX3X2Vai&sGlQoEoW!L{*Rti^5=<#YLR>UxbiLbwbrDshzG&j{#nlRV^?P{&-
&6d)`6YlSv)%@MsEgln)rv2AsjN>!#Pgr0T01<qSwO5S-h~hK5Z|*NAC6kE&bCz<D>>A{oj*V_q}p=<=-
yuN4;ElhHxy8?PnZCGuNwKQM1Mx8k2iQU()6JZ`=4e=v&=Ke<E*o)#s~mUib@r!1_=lTm2B$@JLw4&hFlMeR>(aGXuyONzR|kd>n
Gh>!Z0Ro46ZV7C0^L59e{NdQRB;!khWIiC?)mt8=Mq-
nEUEX#WL$O>+LqjiTqhsUDG>A@UQVPrCj8xW?pV`|Ml2z2LbtpQW{`H`a@dIQd9!peBhqbI~1Tj}qssclC3WC-RC%F=ue=ezBaug
Isn!fhTkJ(K&0?8+nP}%0<3zaPeb2@STxyRD;ys$B~&J)N-
R*zRZT@e2u=wo&kMixQ@<x)Hk~FE%c2eKj}|j(RRau0Y9_f)7#^9?NCSA^XcUp(T7b>&$;c%Y3z-xa#)&snNrv4(-
kl8Xb_xXZ2sxo2l4@VUG%Xy`!;Gj&0p`~iXR@0F&=U!=X1}_@U|!Q$X?~#H$T;Xb2WDtdr?#JIaQ9<DWBUIgQI^=JRlEsMn;#pMs
IaNYVySJ@0sU~kB>Sd>)MaL;46FV-
88=lXN)tDT)}=uurYnw>fAGHbG>Tu9y5o`{%5vmW<^i!XJ>Z$$TJg)&&xc5%2ogIHXnEKSygwpX4Z2&>D6d~AK=T@R=+styTmLIv
H4@>vFpR6ch9WHmmZ17;B5L1$%kA{ne9kVqA|C`{=;fah=1!&UWk6^aGl<t@bBL7;_&@GHklzZrnh^2H`n83Ce)+OfIi0SM~`nl`
yH-cd@mP!|JPdUz4q}o&{Of=d{&Lm*;-*gXT~x6@R+`K>iI$aptI7B_Caz^QS)%-fMb-rZE5Of(K$a$e_LmD6Ic6i``|U2gTYVxq
?bTnJ2PFF3#o6BXGG(<9r0DrFY7Fak=pK3=L^$Ej~`BEfU%Z64?m}P+c~=szAT*E*0T%bb%_UfKCSU7LgS(?X>k6KGswY3^!4}{)
75d)hj@FAHPv#-dC-e``xnQw*2L=Poh>H^ewX=jk8n%v_r-@^eNgk+IpFS3IbNA<tImC!e(sc?#{)n8xjtSDQ|;&8emJSk-
(h0%G}pPO+r;n3934lUFQ;$syLz^WUkp=pabOGjsh8N*at0C}4O_kTvz}M?n3^qovzfC(%)$#AO!r;S$}!Iv?unkn@ilHXmu%^Jy
=&C|=o@Knf3{akjg4lR_oMghAgA$Au@&=3FkNf9#(p@iCG)5$T-#6l9I3yVarZN$41ONC)4ldy*h8E#qa5k!aBIw;wJxJaFo-
>PCQL(S;i<b7w-
Vo3xi|P$KQm}Y^~PWvjWrUTIWk<>tFzFC=(Nzb(igmaf~&sgob%+ZZ}FDQdfN}_+qCv(AeVtl%KY?w@HsgJ=DB)=>NjS*uO6A|y>
9Z$Gn?<BcV6q6io}@cm+4Ka;ppO3txsnsmx=FS{+KxebpUxSdkd`&?+%WAV-BeNDe7gkaPVWOUwIb98D~Us4iGbZ7tZ(AJK++a4c
6RCoqA)ORV;4Ss|CFjXFi+~c^G;_XPzRQe)%-
4d)6E{5T8R0i|@w%3*P5osC*Y(2XlzQ`oL$yeh`zNqbVNq|IFn%XNetnYEt9lYd2Lq@!2P@y*s<_B<_J{vcA%sXTv!&gQ!1u&UyC
i1q%dYD{DMli8`0#UeEqfe|GLMeA;`w*4C;INsbWDHSRUKik-eG&Wffc8FzJN<LY$<TieS0lRq=<lBYZSX>0u+F76NB^%Kj;L*r9
oeNR5>Y`4XELVCVE^qx^q94y7Y58No;MRdm2-1f4Q$35kH>(gvr;Vj(DyY<W^M()w&Y|SCAdI32r3NB-v2Q$RqhZ-
2%SD)xUzNhL~JWrybA)bSC$|<LQtTWy5CAfXVr)R0NUblLHsN)!uqghjNZc$6=g--58Jnr?pH{OzO*(d!Y@o^f$cV}%*a(CiW%zA
qa;kS^>IJ;_z$Nyx0kQt}q%YV%f$xLSOt=sDRw3l^sHZ__W@_1+1BroE;=%UYbt;#X~C6>q;W{lm&PgSnX&a=Q?JKulQe_j5Sn30
-{JkR8Z<r&ubTi|El6=LOJQjhQ-oKbdE@1%}OjOP90_Xm$6niTj|znkk6*32~o8=}4tE0M!dF}U7&(wxE8Sa@5@qyE&Hw&;)MFZ2
|LoY7Mk?_s&fA9a1!WyBov0eLk`@;baHz_j?xQD2v~Gm?+;#npAlWhX~hQ`N;+7p%k{*P^b1YcS3o#WV0dI(=bgHfzDU%Q;_q^oW
TO2h`oa#60`x;=sz~8VsrN&~!}g_hEc6eE-gF_WYg99VfXwduu-Xwa#gB2GUyRT;n;|ezv&#O<m?1T?81ky@R=OkhgU%`Y^={gEQ
_!u6G9aYJUE34zlj1_#q`u#qX3FP^~!6E4r?8{BC%k^p@r?%tHSp?>UOmo~>c&A&6mroV~GD{P5-
e?^2^W%eVhR48TWYt{Urb>A8l#aLQ-
(4<;w4&wi92Y#!S@|C84^n4^d%SZjQu4<ujFn|u>3&U1}!!g)`vV^EiV6WjuIr=MU@)a}$5lid3FI)fd<F;-
8~eI@qjkv8cOT>ZV{TQ9!}9-8<GpXJ^*|GQdKwCBB;Goq1^-xQx-
b*2|R4V_~Lr$Ntra%eu+{H%HW`;{32yYLHcm7B_aKQgbvdKbJw4S%oJUGJ#(H~2u?_)b3c!aB>#xad#s{CUm=W6-
73UlH$LFy!CgIIF0O_RbGF%UiqHvyhMCyo00oP5jRE&T&3V`?^Fu7+zQW-B#XddSq*6MjeM}5a?MwojuA~-
h8Ik((R%Nr4DDF??tS}T+O`l@$<ZwQ*`BMZNCxw`{31ZD#)E#m*6?n`J83k2fYJ$y^|P;x{K!f=IET8%!GyCg?|C>R_^j5kB;jwR
+8(LcivvRyQVjAcSbbWke*=9TN9TOLk{lzOkMkp*h-
H|U5TEi;CX{N2LE5I>*74$Iv+Q);Tt~(JzDIQQ`@q?ZqWx`%^$tDoKNhP_A&jJ9v{?S;Ui4WMFW>453vT-
1LEWwqVLdpU&!lU#aI5C2cRd%NA8YuCB~|YnZ9uUYAtvA&Fkl?wtX89JL9x^)y&FmJX`GG4Ab8EjA9p4&U0g*x>Wjdi{5X|?_2&#
W|NA~lLrw$;6I?-m+K{F+t^pMHxFa}l^!+BA|MWc`SPxv#n>KSw72_+PE=gtogS8XB+nb{)qJIS%r%B)-
s@KG%{4O)5_2Z8>o3HXKd10|%+HK3Xt>ntjryR1mz>+@AmL5W!_sGndBD+GPtF#HuksadYdsX`P2&}PivLKwV&yE*(}9EQ?71$Ud
Hg%MR-btIpobJQ+RCMIZuTYEZTwcY_H67$zz0pAvetB;_{kovM<)9Z;D!2>;<5M%Hw*pJtxJz_uScrBsyqWc|G>fQcY%Y7&kvc+$
n)YEl>PssQBfCo(KFMY5*&)~0Mr-!`q7)(^8^pP$ItPlZ-zeU@j|Ef4lj|o4_6V7Q*u?Yu|E0jk5_{=kRB!Wbjo`1XV>Wq+DtiJb
2v_L!RQw;=UmU0FJQv-k@WRnGT$A4I{ljFFXTY8HK_ed{IbdU^xM+g-(IzI4Q_L0a<MM)`j_Xu*b}2iD%Yg-
%*40cGW9<PwMR?VG(N6X|4LlYlM@aM80<6tCC;C+U$r*(<S<U?ar==!rJhBdee}81AiQg1mFH!zkDUBzJz|*k(YC)$Z%`ju{nuA}
2d~Qi%=dm=YkH`#ALTmk%xjs2tOuJuzOCooFLFmb)9#snA}53MM&Ek9u};*hhoAoLxYikK+h}d~#_GnNLi#J8fA;nvGt|_XAL`uR
Rg8X9{X>_`i6*X7OQP3$r|;65?+!QmVBc}pGX(!NeJSOL4&q*VsfcfoZ|%~bp`WYoCGlct&n*Opvgfim^VOP(TyTo-
g1roQGV&%q@qu_|{v+HO`6TSmM{AvA=eg$`6!OpD;OU=(GZXjVYQHmQN=-
jHfyXxS>r#Cy_N{f48#xfvk@}CaZ{a~Z&pWw;{T8?$<^$oV=&i_ET(AGYEWy@(EAntY`pcVh+|&{0y5u$QoU0vPq54aI-g_q2$pi
kVU1+=hXT2Dm6U5m^y>^sqbV?qfk0JSbaPzThpXGLa;!W$^=)SpjLCyiXAb1G)P{<kDMw_WuWbm|C`W}=0gJ<;tNAKWy$qbjqIuv
}!=>xGIxTc4iiK^pS<jUCVn3BV>e&W*%FOIbqUdr{|nt!4eR<C)_L$EmcznnYt*T^l2!Gm)!a#nTWt~!^z50CTFSR00y!=!K4$r%
>++8<(Xjzi8VutDN47@d5DPTbboMIQqE^&7v(G4a4WNlu-
<7vyr*333*B{`xV_@n<A=r+372qHpp*8`gAITxKDX@7|poL~qOfhnPC|Ozo~Olb9JZDfF-kcBBuh{I<qgiYb0k#4vRw@wef>kC_=
L7W{VJW8U+l@;THE{N!58)L0i5PT;sigE&?FX!6(0_MoPkKH+ccd%B6YE;zD2&uFw}c$sarC-5BU!|FdC&72-
+tPgkr=oCg{nts^yz<ICWE5_HGIX1f6hJ4XK<zqUpL7(iwo;x~Td~)RoqH~%0s;kyt)I7j*Qg0e+hRwP4`g%EUWsNVP`RPY*OllI
ffAa5#^!kqRP6e-($7qeAFJ?=BT5Br(0B)Q?HSQg&pFaJ<o6jQo4Sl)$l3uhkv-
;Ybo1607<q6%l)u&>~92;W%7#*53g}`RS4?6p0&hFW#Un6!nT8Fje){b-
43wD_~Kn=bB=^=;L^7?t+mpYe{UeCSH@6Ia(UvA15l?R(yHRjCWt~$?Xo4S(E(HC@0ym2P@;B~&>@!|7xT)z?@;;X!*mS!EGHKR7
w^L}++Y<vsBape1_zer6WFO2xmaPEv)2(x4KmlWf7z6|$!jIXw{z;EI4sZAz#d)N9#ZCuyd_xP8b<@YB(n|v0y);pe<U{PW;W9>_
m^B6PqX@K9YN65k1OHHo}eSP&0iO0Hn1^GgKom;p#yHU?!^vUEH;GsPGeKaW45=-
NGv+QxbshlAcuN0nJ{6S}Xt;Ue&TsdcRW@ze-
O^l!Y%(l7BDvn3)u2=4}k1r@*D);oRt)<QR!%^3V^)X~d!&9CS_tU=C*w?u&@3nf=E%C)8clDguI2R-uzdo~<;3FQ_c;u2R-
acROLfV<btZHxgJ9XS}GBU$a?dK5v>Rn&hlYA@nLc{+@+q>mBj%3@mT_P#50Rp58sF0LHC!HVq)`t$H^H%}z(faFSO!KG?m|>%kR
XZcxCDI;i%{3qT9<W!ddsoXBhu^q}qspoGZaJ#u4ra^q^UO@Hi9Wx7HSwv(ruzBk&K%${i8&pU1uWiYPb3dbo&+_9nW5~9_@9c?!
iOi<p*F5ft?(&2OrI4RlTQB-aWMKG_6&QB83ex@e1J1Vui-
9!9+&#OLij^(b7+cw)l9Zy^f;^~`3r;C(>eKK(dN&4d~o24>MK+|qt#3pc|Yjo%%|y-
Z)dOE#~1yc40Ac5%p>)O4wkXY3))+7kCO|+J+79wE7}jRuS2p1m}602^Bg{X{PS2F>K+c!AU=2Vw46E9%c%i6OyMtXVnAjah@Gve
3wY-6<m~n6G4y-#-ls>8mOI>+Z*v@2FS|2m`9S8@ZCP997OcUpt#6K*AA*JdJnse>xc@jeB)cPZir53s+jAFO-
%Ou1*wd?c4w<F4rI(RwyEb^IUCsf0=a`Ql-AnpGSYs`JbslH{%|0<x^&np#JiwXT^S^p3+oyxCg1xAnT9dCvjV@PzC|Lu$dOWj2T
-W9=-
|X|?wij%`dzHI}n(d=jj%RKCB|bnOb5b{o@4Q^fy<iCHH}6Mrl*)Vb=DA?DO!0C6`!tJ)db`ixV;z<rOI|fv&G_{)gKfZb?c}hSo
AU{W!rTOTSbcKu!Oy^X)hnwz(ff+J60Ldt`Fy;R<(A8RIy$QqSDKtV-%5^SnMr4Tt2uhczxW&9L-
|8Xu((O=*K7^FYkAk4hdlqs;F<BhgyS!chX+*Q)Kg=XoThlMxlZIEsa0@pgm*K4kNvDak-
E+=?~>1<c;okNva(OfwK6Nwz168Jv=0OmGiz^C&$_d(_)g-
VyI$G<w#W<@`?OZRC0CX2#jIlqPr#bs5U#oT7@WDK*F7DkCZEY#t&3-
J>c7dp#r&c%o(g80#&^XTsGe7NKCBHm1MI6MnThlZ_?N{?)}GZhE<U#h54R85;?s57+uS+y%k*l$o~FFNd$NG_H~j?X_V>_lgDpI
kc#VEqXwf?7ES`7ZCGbMcNMxOF@~^~pc&>VG4bd=N+HlUvFaj6zIX;q0Y9<)-
MzA2TpPU=<X1vGq=I1PGa1S5SuZq!*;YV6u9phPW*NY?hk~|mj2<yXJleGiq!pz3ZGMp991tS1+l9ygGU7d*z`nk4PH|Cx>*D3y)
;Eb$e&vxHcus3?mll3TEzXn{|;L`3X^iJY3{ViF)M>7xg9lED47n2eHXu<=Ne<63={JSn07jPNi+vz{G$}5lm;h>jfi&`lBW}X`u
R4-OWRwesd%^hc_oUl<&J-($|eQ(WhzU2w<+4|g@&%zIVg`XmJ1{eNSYO>6}ZzXFY*;CJOwpqjPWV`tJ>>H--t6(M6BjTaodSZ@#
zLGyD&g0CI@5Y=)ubN)}CNp5E{lqjn-|6|&s9#fSRXjvltNI}9na|(VsmY@-
+YPM%Gg>n=`si}0$<zcTr!KYDA<v&XjrAZ;Fd6jkt96*Qi#ce?2u%Jtca6EG@R5$0wSwQmt<_6xnR55^O`e6nhuYwzCf+<=@Ctl`
JcE3%yFDs@uSIXa-;3rMJWX#>o+-
W3HYMNe5Uiif)_H93F8(+_1(Oqx=b1X^36`Dw+b(w={G+LU?JbX+`$1jflJn_PaD#gvFF)|DXE*5`!(Oz0+mgEp4#em1JuwTyuXY
n}*u_Um){=X_mn#d;>9?m8$76Q#I0UN%vwL>wv7gDUL_4~Jp;UkVTeOIHGtlRs%+k>d&spCbZQ}dWL<<tnX*EPc`1oL{W)gF!_SQ
jQb4|RD!4uIt%w{i#V>6qD8O_?s9;Qvd0B=B#9XXQbe<t^Yxs@KFu7w7_n?Lg<UmO1nvqpQdAazNn!<1|%GOm~8GwP?gJ6BMnc9D
0Kyv^T?3f86hw?{KfeU4@{B`dznbN^ARjpp|ipKG}^+(T%8PX%Ld;O&5y5O~(xymy}W7_VlY4IHyi6K{n0iRrz3&|g^H*F8S8-
}=H;U)N|z;^F!!Gp}dPM{%{E=e4z{&zTA6J-
q74t>@HKd_I4EeuLks=G46E&t5p%XcyPa_L|iFndQiLfa~_m+(&QASBn~9S5rimf&O&d9dK0i5vYC-
<;>voTX!6jlSlnI!{_51IM|DuNBJnV^yK~zk8KvuxHb7~%)Zr*Fk{<uAClpK1_Qncdx1F_9=)Gr>b+mlxS{ovC&?bK>q!^yIq$b2
>sM`nS=M4P>N_8v^;70Ha^K^}avkDHeX7kv{1bm`yeeOMg{kM?#nZ?5!aXw^$8*U$!yND}{8Qf-dC>Je{K)DNgMO`<8CvrlGxGw&
W1bDq+S+rB{_*3yb<)q$`Q2LIryDL9caAyEa32rOIrPT&u7%fj(7Rp_1NTNZ#YcY=SCsQ}sjb^v^DO9*IA5O07)Of(SH$eYk6Oxb
Wj@Dv4W9JraJIGUC0p62n3`=GQ~#NhMCM|bI)R#x8j9y8*JCpWmGe?<l^lp&Kf>x9$&XqJJkxGwUtgBwVLyL)4c%An;8pKi_6EMv
YG3e_lyg^|>-y#Xo8woV?<uELp90S>=P1S7hR=GEFQyl;b6!4!e6hOwQNNE_UH+Fo=I|-
Zh3%v9VOCC$c+!W!8pc^XJUeHgs~V*0+^o6e(R|GR<Ibj@39mrTYbUm&CnB1QyK@pfsK51UJlLPq^+x?u@U%Xj4B~sE+#_prbw+Z
-{9N+*+1oq^b7bvtZ|Ca1htxe|{0{lg!@IL^m`Al-c}`2#%_*5ZZ#WZRMfc=i{nX2q&($uvTWf<|Z-H}qs%Xn!d-
N6fXX+&ze`k3RYQ?CTs1sV;L%lh+tY>Q-?n80p#k+~#^^6C>$vQ81h`ve3%-v3UMo!h&J-
EeuC>X~vS#$angijMr+%Bh%`bh2&np<iM`vPif_D5X}!P$E_KG?3Chg^VY+pqCdkN*d_ChwQ;Hk97_nA&j~>uLa5H)`wj)<{lhGR
6Em;a55<u+G%$nSRMU<-
F&&n#RgrvU&lTldOKio`m%ZmWJ;IoFVQJ=j)yLh%*Cvo@<x9JDz84k6Uz4)F>x)1fFkX(mSuzlhXQKy|n8L+)GdA#j{f^n;N@z7K
0kYUajl*E7(9d_<Cv=-
>Fd@joLE#t=sgAmxR067cb3f+|u~DJ%Vec58uKG;I35r1y+1aFGL*+pP8DF*$+Hka|HXZ>X{m|`N`G`YU9)iZ{gUTk_8W+T@MR*M
yKLEpbi7yQGF|Z_D$t8f}j6TPaU61J)q$8_^u{3T6+JA1AaO0#1DS5_Xx-Ffv%w@=QUgw{R$sr>Rxnf_%Yo}jf-Aymgg8hO7(o3e
pbmyhDTCA8wkCOc*Ip4H@d}FzMsFF^VD3%E}SCySzUP6+*wz-W?yw{oLwJGvru^F^7-|@m#h4CACK-
k=6B#v@Q38R(~s*P#kyXrY8#ljny2vz78GBqPOnAozVn>gi=QQjsp!cv7ahzlGKX!d>}T%1dkmjj@5CY65S|xWf?0nZ_ldk)aAy5
u)XsbbgNA!l`>Y>>J%Wd@)|q#qy@4;u{<Dti?924B18<K;{pK8MPUhIV_F2#G&^!H@nhnlg;f?A$#Q6yCm!4Ce;UE{5do*6@Xb|}
PbwAhEsTokW%NZFjgW~HKKSb6N`!X{*-
oa!xQ1Alkqo*F;wKb(*V!`ZV&T=zlj^Vk^;xspX%$#eRVHiJUc*=5Xy6CUuYF5uEhTp3fihL(?f#j5`D}6_sF9%PLe4ek~M)AG(d
pkd>?ZIGP_zhpvv$#8-ujI?T<iT4@$hYEWKjb;Gp31)3lh^pH&5i$)JO=YS_@3M&eD6+=By+{_V9>v2j28;)STE;AF9x}rKj&-
xIpiUH^XMP-
$`DI>ILFib!ORcNdgi6@4e(tD9}t@woE85(v&#6_A9%+0i_wA{lYgRzv$$sFIQTtM|9pzq6dD_FdV5YVyR`*3Ufvz+AenG|vJQCn
r!INK^c!$0(6H(6<@3_(`CF|SXH5%_+02Wq2YDv$=i<dLZdo$qxnHa^#>~vXKjAUX@dVqS^?kYIBf*K$Yg#>4ekQ#AM|u%`mc=;9
INzdI;qREgwl_G-I_ID20jQOkDVaOi>6e2~t$H?iXL$DB<EaTpnX^dF;HiawWp|68Tx!0|)}3`l3uSG5@V-
b^?IQ14tuoxe`w+aTK5rv=Z}j{4w}`Rmga4(k<!8_QgIS1vE`#1f`qaahXQrgTWP`aNGduM%$AX9J4`Y9neqpg!&?C)RgTA`vtm+
G7CU}Dxsl4-
poD#hrPRV#Pmj}GZ95(%6orS!u&G*zH)Sj<HeZSbLPewV~XnvQu0(<nP^b5|cR?m9%!T472=Xqu)=jScf7Il>VaPb^j)O9Am$#X(
q8L;a;pY1DoJ-a>kerd!Pd8n6&U-
={WmfRy|X!5*wXAXRC)(f8vtWK{Kc~wm`DJ363O|_o<@4ML|lR55JpL_gNuX=M&p4rn7pRP*-
uUmY~%naweTQc9iMq{mp;u7ykc_?c8db61IO8~>+Jy0iD!`my};-
|^G?Zs}?V$UT9=DLMXSUmUjhT<Nk7W+@}C33!F=Jn0l*{t9EE%_LOIJ5l9yK|3t5<mC&yfs+g>Q&I{e8OePdA-Vs)mMAwj#<skVg
5nQv5QCRS=Qhgt@{6(OYH0{wHP%|IPjy{^!n6Zi-
!G?{MZJ0C;wPKgPA#BJbo4Js#)RZ^#1wZuQB+z*dhGb@vDix>PmliNahgV+xy(Q`=)QRbvo}j`88*`^P}FE^|{v6GfUQp8R-
XebI^8V=F#i3f>z2*LN)v0yfo1{#@93+Lr=X;^w@(>h?gV%p`1Q_bm<e;Qn#S*>Y{nM_u-
Y%*MYx?kKzN}CzHbYWV}e^5;7a57lY%Y-
dN84@0?Cui{9fG`8;r0rsPl90|o<rl(Qbr{v^Mq0f%SJIczri!5T>K7k~a}Mx>t+%s?$Nx}NT<g-
5+L51$>6AUJn({HE}wa^GK$@p++6qpxIcGPO8sN;ViZlYUQX=j{Q_E`FF#^%Z|rbI5Lfj_Q1_HJRMt7~rfAbA!W`aSg+P9+RuAp5
xF&JK^2O?_+*E$5+bF^D##=xh?Q5^-AK*YQk-c_FWyVGoScn7HxtaBb+I$H}0c*i@J|F9d!^qP1bs^Khs-Jq}6-
Kj5TI~zxQDE=P+7x>zAxIXCFR17$dp~J&uwKQs1L{&u6EGlOMBq=kQtSE1Y{=w(wW)O}O~_8D_STENbrj<e>C=CVYDy>HE^)_wVV
?<qKtorM~IndQ%t4vuEDdL}T{Ury_aqPxS%l5+}TK!@mMkZ>4Fa9_74F-f8rnYw^(luj}-
`Xn<kG_n&+%vXQPsaAsykmo7OCpY5wnW=hUh&OX-
#`qM|rl9JPT6o0C&_W+mR`Fdv`;ss0|3!DmY)SqYB;QJP@%2EDEc=dx`GWxgBS2oF8-
0VX$+m9|%pVEuE1GowCfN>vn@otruuTOxwJ$N$7gz3#MX5JR>_GF2xZ3DYMd2cblD0*M(qT;Ew<s9W_=oh$nez&+w^&aCnf86uVq
QA?$rU|ZtR+lySjBkdS1MD?3NXI7kq_bQ8tiE@Hy<^s4eT?X*PMX4XWv**4m$UI<7ITB|H&`=&=Un<qA34~Y{M$sQdDPcLue_%|j
`EG8ecI*Ix=&~Q*QjNq9b_h{j<DD7*t)E;H?}k4OYvTDcG-ms$@=1F+~Ya;ZB9IA`>KztceTDfVEMIY@oVvM9Q>}%G+xD5@FG@kH
cHNiWZ3Y$!M2#K`XB!Ovp%On{Sw|C`alh8>eN^9eZ;@`S=1KMUdah@{f^#=)^V?{vhNxgT`zw<Srbd@Le8L*^|n2hnk+CVIcvi$n
TpBnaxVD_wo%jH%$X(p0(h&xI*+^9f*NTs$#A@f;B%b8;^*|t@b(VwyV{>it|N0?=4Q_>^E_tcoE2g(djH&lJB+u#edipmym{-
FwK~6CA2_%fm*O#Mc5LrwWsackNpAUKO=70Ie5j+}L2l%!tIe0rj2vynvt-4e^l8*X-
1iD66b>DC+Y~;&v%uG$?}7IEv)rnC=)*VB>&+Q$&R)FMPGkH{_^$XnaR(P~XMEefox!1PADy37=5fc96ddxScT;$4tTDbj@6imB{
wrA+Te6K$OVJ)NpXuaBZnZzx!+jG!3C>0EA~?*{fS%2+tBKlJpMN=8{OrP!xb($qg7dMDS3CSz?l-xU)H`B=aEkqT_EvnRPxf!-
VMB70f7WK|$Wgx*W(#`N%*l(0Cw5oPh+}3XauVS+b*{(slm}<Z|1P6h!<>KL@o==JbHCE(n?o1xNp*H|ehy~*xR>+>+e;nK`cH-
z+TmZG_jkOglgD%NXHDikO{tr|<3XJ)Q|i0wJlmq5e#UpoToP)hOMG|DsVsA4Is4!`X3<bv77m*nyxJTm?o>VJk}bz<PwZ|94ycE
5{BFz_mq)SbdC2q7--vS=ZE!_D<z0WTgLm||Sy26y42}2&;SJ1;O^z<JaC$v!)_8u>n>j0}>zhBBfpn2yBp1fMfqF)-
Cb>Aw?Z4!gkjeDxhm5X4KC^t{+Gkfh(C%G)`<<a>7P5c-
a^|zP;rd?fm(;d>KdisPgZ^22)p^O_a?}r}+(Gi|x!d8+O=`fCV{2c`eZlWOd}U73eI>UZFQK};WHX&UV>D@So2E5&n)@_=K6+Mt
TI7D=@5+6x=D>W$zOqMfmo>~;{L$CQ{@`t`*WGf@gnP_d(ANvz5NGB*CbREpe^Or?BYr<PkBAR2eNmsx8?!;jDPEA{6pm!(AA9L3
<mNt)m9<yY5vy6p<}t9})T531Q|!)N%FGIG*qpiIJ085=jrMbBP^z9?+#m7i;Vyw|XdjDr2!4WkWBrfYcvf?=T8~+up$CM+)ZnZ?
Kf-%4?=p3c=cKtsti?$W-t-sDp2P-+XcEByXYqo%d}%q4-
7RzAqvyLkEd9;ROO8%8y8hhTdT8R=x`uNONAgnDqyC@tU*RISzWFThpy9GU<!8F~cJuJ`nsm?L@8@ihzGxzgWD~2+eXz-
OiiUrUwgv2!8WY^ZS==Z`kGb_Z9!&l--14KG&9i*VEuQ)8b^b2zfEhcwFl)d)Ge+t{_VZ&2K1kjAsa)S&4)J?empmk2>Kbni_aJj
SXIi`596gTiYC*iO#5&-
y)P0BE!RcrE<k7v7ndCg#dih{KL^jH~cyX{t;}^kshtI;Hx^5vkW@~(F*=J(Z)`;}C(Q<#}FU7N%89DD3-
4g%%dWhz|>N%e*oA7tLcw|!V=!pvMJer-lqm90(xmDA~S}`x%njXBi0T=VSC4(3Z!pmH8{RN#NQ|nuU(5J5P%h%^}lUFL<M6b$!z
tqO#_Tc@@iJ2!j51^kP%$j%J!d@-;hwAF!czSjh-
%fC*dxOl*DcNghJ;7Id!r~>w{7C+p`~49dLjDNz4{@|18K%x5(9jLxuD}Ua)3S?;swrTdU(7aO4(r~JZ`M&?Q~!UbGQ+tR?#xSVm
)>vi29hhYJKMm+84i?L-
}+#izXsP)?vozkV9s!BKgV!{$r8B~4#BH%n$d`&|C#hs^USaggXbSCI{gmV_@kWp%x788Vqm=<P|j0+vpm$|uF+)COLNBR-
?8gaCe}Z9UkyBp)02xsk7`5dy~DLV#>>ylhJ${2;-l(#mSC=zJsBobeV=;0H7_|cqH{V-f4xaxYvHu-
@goFxQdh+J7k^%PL~{#HRKX9}e_}|#T!J#YfjbG;gA5*ZHihSNJ;eKr+0@VXX~7-
S&r9#AO@1M{BV<LTo>s3dFVmUCr8nP6ObSlu_16ci0UzkHMk~&_@;c=HHT$N|Oq3c}4p?tpY1ZacdfvPGiUxC1^JJKL7R|>JAJs?
UYt7dDa@4G4?%^-V#o}xw%WH0s+wNR6HI^6vdY_LyHt$J}fV!rqdC=hnvLBr@vM#IV*iXr^*__3x1)_&yUeA7FKCWi~-
@8xVSn@dJTdA#kHsZG8%fY;W831S9NzaSq$vlSSNYbxR3vq99_I$(*lASsoT6my3^Q7LDNAlX@1D`)Xd1qTo#&_D8uiki@XCYdLC
cF>U4ZSHn<#i~!!Qv0gIpH(jgCjo8`pX=hdj7dIxO;ZJpq#sM&VvD*mgwZbWv_+*1J3&@^Mq%YS>$JEbhfX-
;U}MG_}ch2>BF|FiOXFd-_WzVThBE0ehobK?6K7UmpuZ0k#*OZHMKjt=#nwQ3=`er-DlW<V=4xi>?`}RL-
@D%)bq|)t|fa7?0Zh_pijcH1&6LP+wD7NfZPwWDNgc?)tad>5zF1f3w<QZxW0EBJx6E0wwMZk{-
W=ty&JO*=fwBT^GqBWojV$gHa^+zLHQQ0X>b-
Wupz!%;>*3*>2BRQ$SvW1Y2gKmraxNSA+_^!i~sI(2qzew5_O_Ddnc}jzhn#l`(#KQOFlwoN%GR3_Ac;kZoX^Qv$<_>n1`<>&jq~
-z3S-@T`$-Jd~$t0I?s~$dw1$0e1D%q8_(>!e^%~-Sjtmhpvm*<v}6trM*Oj7(kCA-
O63~prazu_$}TtjTmQgg?xq+0d&%2VTfG%8<rY~ftl4BZ2b<c>9>r_ldGS4*Ts6$Ey=0Lb+hja}|H|{-
^WCjS_#T^|E4<*sr2tF#sm0oO%}2kkZxvn?zK^5c1L#YG$&K-7g=;SkURkSp9Xw0Di@^0>(d(<Nxa-3cjBZ9B$Np-
d8*(mJW&@u?xD4t_HhtdZxu9j_=eOaLWrjvy<+-(*p}Xr*wS6T^y-Q7?M_iNp*GzfNanCJu-
e3njFR&E*bG4M#?JaVH%nk=5p9^p36mAuMi{>zVdcB>*s7^oU=5@&(s|WX<d>GcJXKkl;&wfCy)s{Ii&kPQcT+7b)eAe^sP&Dv+&
gpo#+rOG8HviVgeS9tT9I9PM!x<@_QsBRnGvoNR@%Qe@K;%0$;*(Fw$8>&_oFQ?cUA$;#rXdD@Xp=W_N#3Knv#HFvz`&VvFptx3u
#qnPS}-
y23o|}O=W1}$I5*fUP4vMzch#pjfB5X_^^@Ji`CI?YE&NYv)cqB0m%d<fa?GS_lU>0X{u#Zq<qABCXAWl`^>hoJ6z7P%iXk{mdK$
S7=Cn3BOLsjh^>cb8(@Xr-d{@r5waxwk+X7>fe-9svdh-
w;p%$8LajZ^EkoPF>Z_<OH1&%CVP|T5a;9A=YM}2LSwKDqL;Q}NdX_%syUEAo`#4E?-
2C|1A=1@<K`0Mt+_FQl)(6`XP(JPzVrDtI<w_kq7YZO;Lmp(_X#HX%D^wu52YsT-xdEcP7=Q&!8)FS%u9g+(P2gp2zq4@dmxl$ul
o%N>{$oWN$PJPHckaOdiS!X<0yYQf1eKd#Q^>RGAWW+pcf3Dt{rkUI5bFccmFc&Bp$p`NOxm9NM^wEtn*PuqB*20f|uKl@q_q-
3zdG7Lq-ZN%kUyC=O*-
d8u#wRMddS?5))m(SpP1_>xS3SRcXmMe%9la^yz2l5|l|#DANf_g~PCdk&4*d3~*9b?Vj~_2}(_OE4xEH}N#80WM(5Y<6N7XYdwT
T?nyIvKOz7sWl?q)R@@>a+rcGiE<=Wa3!<Y7iP>q~91KBf9VfEjWI_fxXD>T()cU*^w0^oW<EYK;aCa6c5R!8vER+0^KFYpJi2=@
MVHsrFgX`90*l-qoPrN>3ecDr&1|-j&Z(Pi;IYnZqpM{_49uROdc#9d${(y5!HoAG^z$WMAp0B~JuANGx)6ZY-
|Go}SlefPc=E>N)W0j^KjOvy9n`pXhDGoVkmy@uA_4qEC`b#2zz~Z#R>DtINv{hR3}IM+4jhe8qP{&sj1_nT6?#4DN*YT)dC*6tG
9W)aEvJdM_nU9X`LljLCI}<6+MAZg287M_>u&2;W3ZV~9rnlMJ1z@9{SW<CEG`9e~`jL&*m0#T4SzE-
%L3fzM@c4rc9psm%47;#mP!9lk^~CicUg`=j|3`bfVz|NFOoI_#|_Ucl_Fx_5ZAB;XEUl<+Xbx|jnEIU|1a!07{+sl)5zds9!#tv
EV+te!vdP>1OZ!?^-
JXkf75_+~m}cDGYoUYyIu)8?5xTr?H>0)J}rLD%p;^<Uv^Uc@o=^X4<dbCI7mh~uh*{}gX>?gc(0J;HN0hp?j7EA`kXUfiq)z3k^
9elgtL`W&<WdjI<yFFy2*KHE;5%R7FmonH`+Dm9;HIvhec_vj&*FM^+lSDCS3)`*zcM;>_aZSzlSbB^_~N$%7q{YWzVmUy`6&#$+
OwUW5BUP{yy2RY<#{Bde~4s$j#8<77uh~1NKYCZ-!alL3a&j~SddLHg0Y7F#N^aSRuuXUf-EBa;cJ-BMrG0c~yXb#MXVy?`7`-
rt9Q$0Bb#dDb7S@n4_!}6};^CU+ooZ;`_Dsn`;JH@XydvEatbF_PFZt&C=`_Z$MdDo|Sx82v`z0p|*?06=@^C&f=K0siLV9xhZ?>
GHX=EAQ6dz1qW2amH~FOP8g<%8~-
iE{5<)^MgDW`9iCi}VV|_&$LjvChQO%&wK&p(ahQoT95R6MfP5`~58ILmo$6ZLdBSkIVq=>*X#UN)83{_CxU_kS|<3wg+njHT0*#
&HPlZ^|@~z>AS4i^pB^$I_jsb-ePusnc4-
t+*G*CkK}Nv8>)Ryz@PrrhjY(xR{8Gs@NYO{&Ek@OpMKGKf__<3v`x!YRZDo;;s>Z!c2t8+9fOyfvsP>W)pe_nuK77zdN?##CvzX
TpBrQ}9g?*!|7~|(nq2Ws9K~6|uRkZ}Bli^Nm>DN{_R){@zQ?LQ+xVW}<HzZYmHkULQ*s`}3*m$Am!c;(@48bv>wJGM-
>Z5rxyq}zpHr{YWlnR^gFiZ7*0o%PKG`~8$jpuJ;X!_XGNb-?L9<}KWPE?|)W4V9cm8uJIaS<0)a0-
1^>1@)7yVwTo#?4c)=A;=7Oc{Bs2^?gF#7r>?`nT#c8MoAYxRBC6GPqa8UL-
?d}usJ#q&A)!0dWwThvG9Ht|lu2ADU*FE^gG*Z4~_;}Gv5!@Ran?OlxSE0{PxYY``S>*b)oDs{Y=k<arUk9PN^pK-BwKR+9AL+7!
~X;>!*Jv#CBq{cTt=Uy_6KFN$ye+y3)K0W$O@rkiPZsw3YviQ*J)hte!jGWx-
)IgVGdIL1@(Pw>m=FmrYf3}!69L%d?*6f@NtxNi#oHci|@22>JFIlVdM);3hF|+Af<mZaP%H=(%g~oRkPeyAGa7&(%ej#i4OqZ-
fwUFMUypI;Xx@$ax=V1HJ9ne6B_Z&^qBYp{L%)l(vBFTM-hvo#2tPdsx_lp|DY?;pUh`XPfC3$vg)h9U%<W9Wu{lqD+$>QL<c^5p
?4%&CA1z~TY-$MsBtG~I)8KMVJ-;umN*7WY@UVgPiwP$JnI9Jz8+J3?N@H;i~B=4R&R?X|ECyYHEd~50u?kRDC+Wdg-
*B{e*8UNPgG95}j#O`cDE);tJZ4b35eE_p6YK2GN=6R7pCQjHnzX`v5Dd%iv)TN%bPO|PnlYDoMXWiE#Ye6r>i`Z>^ocT`4Z3>5!
Sv!7matr(LrJrWo#AmSyH+dJ|lyijF7#>5;E~tI`aMJFXGwpH_=+)xOwCfdfXu!il$B38E8on)eAonZv`J^AYGd41mt$p;F)R&yQ
@Sn4JHs~*$O?;(Ch_24h<~rzdPcU1Y!YwmH2t1XV!+Yg#UYY*ZoOSFs&n;>SYAH0Cem1=|<3D$`SJxw$wc5nb87zcz$6T_`pAC+v
z6BhJ_m4)$%t7V|M}1GhQkbu`@L%;F<J^Bn!v%jxt+76s%)k3&^`Qf?SG7MwH_{|WA@$py`3q;K9^}dCD}H}^=%5pl-
&fA2^Qpm_HUs9M*2bEJJIY+LE_!nCLw(BW(FS=U`uIEx##?*l9?$m4`}?wq59MAsCeH+1Rz3xIKRx1@JjG87{(t9Pq?T15{XXl@x
g)()pSd;tAb7m@6nFK0Yr{R;?D_a}tYh)Ir+9%r58}*|9@x|=1xLl}z6}@STOU=lTWh>h)Txj0z*74L7R2*EM1LpOM{a0!zVOdJ_
gu9W(AU2cs}i5&?t-`F`GY5+ILBA=5gT}e!pk;a)!Nhk#(YaX!>Eyt>0h5>4qxUYURq=of%`4-pq-
0v8F#u~X3U<JWMi>z=tpK|D=qdB&ub~(0cMU)e(#SS6nZqtBRV+?if_^ce{<7g=4>C|iGhjf&=c@J#YV?q5s#tx%q-
$K?jvv~>Jn;=`S{m|T5RDG|7dzNdG3?GXj3rQEg6vB-
@7>s)xC1fd6dH%@2{7hA<Rm@%=`kEa6QOrpoee5=~N@b_cD9$XnkRSb1MD~kMv*Bh>R`Hd^iQSczo+EDNjRe>Y<K2+*;}iaZ-GuT
X@ax(U^hn@O#99hTprnctwxFSEd$vlsz5_tlg`A2;mLlH*$&I&D@@k_d<(Yv&kBh+7rD4|Ni9}s-
D!08+6LxgO?Wf$w4nixzp%=AL^#uw`RxcZw$wNY@-*wJ5MkZGMxE68IR1`@6P3&@iftx-1VKknT2*LeJB3>&tE^-PF-
e;y{BfE_W?G2k+-jg!WoxblH_M?4X}-
$9`7qz%j)sOHsZ6;yFPf=a6p>$ykM5_$e0I!5vi+NGqaqM^VDXYEy>!Aen9=+ZkF3X<{j8g3odJN5~*GI^Pc%feI@AU=_~8!Uj7k
tmRrL)0jB);tq*ta{3iNgec7q|hIluT1!evxwO!x9!@EnS)oBcd$Qj98TrYgiy9Tv`Jel1Yw*9rd061RUN7a31{`uD9z;h^`+#fj
voEK9AeGl`8DP9z-
y#W1#b$=60H8W%Ov6<4za(5;I2B=4pHF|vdcd_g6yv?jM*9GpCni#lD7iZSttx)rx^pg1NX~&(Wro`Ij7%o}^eFYpV&*n?`O!`tV
g9T5!ly^@bqL&%-%t4-p>(h+pRgU|2W$wCr^A&!8{rp|eHrJfByt$vz-
RQea9ro&zQ>ecZXLDcMlQf>dU~TL__KMyy-g#fyvzf2jhnf@L#S>c}`7Y<$o%*;Y2VxW3Hzx-Eo$tNWSa4gMb?@=;gJT2lKwZmGe
$-iyTzZVLw)dKPLA@pQZ|dW*qIblY8M!`^@(4Kpf(^rsn4(RQ!#>yKvHWq?NPPmPN1tiU&we@$@f^9vCxuz<+nPAOz-
O`URgU2P?5g|9;zjrl_Rl=a+ygmBdW9c@vwNNna*V@gSi}9i=Q*<n>Uv^3D-HLYeFN^uT1YN}e!yUSW-VRf&*r}4SyG=mFE(4UE~
m_#fL(s&S^h8jp2c;U+=$hB@omQOcuS^Y;R(=3v)`tru3scPo{~8&Zp9wD6pyv1enrtE@;<3=sh`aU#)qfRT%VjXJ>Z-
XJ8v?lc2d9XGt)o#Su*tK6Yt?}@(%Q9_MQ6Af|YLZQ0MdUIUag=#*dMH9&RTymyiB8V)Eu(%C%jh-~Bn~|6Sn76mK>-
L*U^jb=B6U&Lr>*yoVnt&l`*yd>}ex|M~y@&Bs2f8PNxe=UY4{#Q&%8W5cKLoSNYG!{2&;;)f&7gT9hFllQ70FZ-kDtf>oww@&dY
=*;{3en#u@El+f?#`*bYba9s<ch+Nz?;PLFoF3~hX5yK9fgw)eCeZuH54kw2<gBatnTj@LQzONE65k(xZov-8MAKWK?EkkO%6;x-
a4oo>b6vicXS+O%#X6SfA;tn;!ZVxVkr%vZvp>izRL>q~Ch;lWE8jVNe7WKLs5v^w&2lzz@jQ=4T^{{7g&PZ|xt09P-
VBMKXYfz%&mmci@C2{f58l=ISWSgj^8D-
jEgq>>&AC<YKmT9RNpW7Qfxd>v|EsUFZe~Wn*>y_RnVvJ8ZJFbR&kNtDuI4R%pqvSE6S~5yFJ7tWCCt(2!-
s?C#JvcY;gq~gG&<D7a%aH0=o$30<V>JH*rK7Jw|MQDRf@NdW~;=TV9R^upZ_Ty>-
Ie2teJ!V<`z2#Q=bxy;VQ>#(lgb}(JlT|x$FM%=d<S2G3DG>=fv6vU*_3y&r_?toM$;>R9o?K-
}292>~GSC7`}i$r=xr0?e7YQ9ZVnHAouk9Bxm<aPR~`{3A5*^woiUC1@LY@nr8;j*j(1<7EKmdmAt!n{3mm{54UC>^V!vH)jZ$XN
1Z&d??-
UGWcvMPbB*CVzY168uFqb2KRxyq`|G!wf_nSV`H$S`V|X6dWD|ia=@p}n65K`1Gxdadm&yNw^90WO)B9BR<sS9vwTBds@J>#D$DB
dVT9*t9>(c0`<W<o3;$1w$```{a#DC;&9h5v@`sUA8c#mE9^>FFrMr?AZ<sv%c{+*Q#x&K)M(^%do>vxF8%4cL<<~!Y=MfWD(txw
;E9*KH}c?n#9&SCT9twHgLo7_M2Y-WZWf-S41&^t&jh5!6d`u?&;!@GKx`lxVj&18Os>m-
(LU(5_r|7$;w98k^%_JO{seKMb@d#_o?zj&&irT601#(Dvx`k2k<z5nyi!l$!e_Ia5<Ixq1cvIgY6ayIwD>*3(e;$5jJ;BYWEnB+
&+<m{VMujdB3wUgNk@dnWgpPI5@FrH_J=zO2?BzEp`Exs8wpVc+Ko!~>>Ri2S!@Br4vJmj-
n((^d)(l1k<ba)~se4HxQ?yQx2<`|wuoB_N8@DcTt$8efohh!kY>v?U(FC5M==g=BYrK<YBUEiX!bBE464Ec%rO83bPu)i-
lX7D#={?yTTeW<6*Q>yE$Cpd-nSl8sa>Br3M{i!Z2n)th3LB%&{PY;PtF|`mHuuEM|ycs*x#%4hdexC5o583xq7tbTO+tejs@yR-
#g2RY|zzMAFt8PzArmXr}W_|3-
XM9ECg(Uwynojr#_c7T9PiJI#7kB1bbvf}r=X`Vx`q3ZtcjtW8`#YYyC3CS4XUwcRFh)3w;8+Fo{#j$u_m1iq?c4Bmyu?d8Jwd1T
n0v=_(!ThpKcqS)@NT>-
f4xv2OR#J1UG}7&pPN2n<Ti6Y>}G~hCniV3=XZ@4s9uuS7I;2)IM~Oae#_bjPQK5fOKtn{Oi_0scj6PR)>{wU(d_C5Udh42oxx?z
ztw6M-={}c{2AoCX2v@EJ~Pv#ce)=NXxhSM_q^lW<DNnf3TK)14-fXDR^9!r9|}E(b3w2O_ib&>g|i`M)6sZ$nMGO49HVz-
eV@`Jn9=(@7M>;RaVVVY7Mh06+^=|Y_-wfw;`;=T>MCbjEGWE|-W&!!7R-
90S83os&$^w_ofn*x^XcxHHmN^k{z)E@*!QL{rJ8GMRQ=c*=w{^Fa|fWA95TCd{tDhbhF?DG3qfC+vu!dTD?Ip5-
@s4x_Z%8Z|9*&fGG|^qR+1BOw=a{MV*l*<3ioVmkWrE6sm=r(i~4jn_uFh~{igKl*OS4SG-rc+YdHqhXNJy*?8)cBOhx-LcsKSr;
c~u{0}`x&xr<qb@=rOZD$f=FFt^vs18mIam%cL`FuCrV+34~wIBTaZvy7MTqQ3Tu{_|7no`>3FHJjY;a1+Gl<US@Z9-
I_Th1}e!{(KUBpIiuVH8V}Oa5kT%FFQH+f>Wo5`Ytzii2u~JZ}84G&!NnZ4&Hb2<*C#7^UuC$T)Wh4WEOyn=_#?dnDslCvDVTz2Q
AK!nF;6F-RxIq1N28{`#0-
+vf!)x2AhXD%SDNglziXRoSbiRUd?|68yMo1ORf89aj*4i7tH<vPYAccbHExL9^Sm`H}Q5RJ?aVmJvFG4?(%&zyOKZg>p!x{ebIM
mS~KU;Q>Y97w)VVVPLMqHVCZ5Vd&z-
5$n{f`e2L$7$qBN4H2>uuZ&vlm+%MG8dLoCr>fGt+Tutws=xq+s<dF09f09S#y?9rz?mWs~PXCroJU3eUA@eKi@D^G3e7{j{rgIZ
;A#)Hr=YjTmJX?6((U0B4Cu*O$@}7pAI}bE#i=Rgx+HBU2^GY+6z-g{vZ{TZda+CQx%-GGy-Q(e-
7oh!W@N4IHdKl@8maOC5{`fD~k{*yb(`>GSv$?mt<uP7<k7Sjx2jnCE)O_?EyLabq?<k%*MUR_zdNfx{E$<{gsaKaCThXe<AK^b`
{_7f48yBsrvkKO$Gx6|6xTl?Mj^N0Z`_o`~^o{z`FuUO%W=<kUYB#S#e;~LIQ*9pyzTc`Iw(zXWoZx7l3z$Ti5prIAH90rA1ND<!
?90Whxo5$0PU;3S6H@m=jbFc3^IWk<IA(UKFCw$rO^@MtNKi+U_t)ZH?d55kKfrm&yL*N&_?<JupCe8nPEubpYX0OsIa}gYV9?-
M&-
A|E^7Zu)Y*2T>XCKPXIXZ9qc3#)H_r*Nq1M>YE<j8RkvreZj^FZE%I;Yj#c(6rt7^>e*f8+$K0g|7(hwILn^8DpQjPdEM?=PVCj`
bub<w6hMC3`(tj9<<&Pg{fa_D62bJ6bNY9_-gS``BaV)2*4ISLYxuCA)ob4oV&3ELZNHbs5~L25Wp1zYmwCmw%xC-
+BNn75(&~{`b8&Go74gkYD8a*4>I%oY?hyYTzkw$r_fwLI2Ne9Gxq?V1CD`I$om2L!B=@6Z5;fp5gYf&VS}cJ^*HIb-Cl!m@LjG@
YnrzPPMo3@@7sZX18XZDqol^(_YQn)<kC*yy&~=KRtuNjQH$7HB1XlwY_aJ48tc;!x&%Xt%XM6)yK<Z&N|WqL;tU#Nmi0xOXhklg
_Cg1+Gx_JuEBn(dmklhnVNcPz`=eT!h?o~%QK^nyRJ=i5ArC~amxLe;9EO$k1q(kx2zj#ZF)Spg~=AeufUlpGsn619ly&f^?Wctd
Xa;te<Sab-sU0S;wCP@9Yp=EPb@R-)tSq?wqG;668Ue`{(~GYxtsUo9YyDUl;ieYJbc98X1$tj{+-uW-
?LMEf;G2f*3SN#N}moN*G#i9noM(IkHwRtcW&^WtkWBKHJjm_`9A%T{plh64Zfc|se?GjS<kif(PmYGpP%}o5&O9d;5IwA(znbkC
4UBZ75hQ_eo#Bj^I^6Ok0$xDhs+uAx%jOir;-OS$48!Z2v3N)$}W!!ujVCu_)mH~&Xw<E!+Gbx7y7sEy9|e$I$NL1HT-PWJAH(EY
*n8gp6KeGrOs6k^F@9YTr>LKy1jogS3SG0$HHw}&G`1tWq!b1gR|oqOjB+w?+H!;m?l}}Q)NF<_zddz`P@V5EANUexxVa!Utf1Ue
z<dca|U+(oCp25DsvW@r3O3H7oD0gT4}k9@U-Ou!*S6Q;TAu2dt`Cfc<HZGWl!XPJlo-
D#V^C`xV_AI%><j(Yn3_d;=4{(t2u=Fx#hD}=8(Y8m~!um6J3(G?b)SXWC)kX`LBG#o0+<3A>e1@2f(cHQdxWC_u$?xS=N_5nUOy
CF?gssjcQ(<*ICOlr+tP$!VKg+)%K7+2Il}L<ZL;O(P_#%S(5p6Qq%6;Y0m~mAg9T@&3R*Wk8-
~IoctKE9MA7HnPFg;;C0Mmty9p_#7D=RCbNt7_z1M%D6x*6Gc3`DMQ5P@D*S^TFNtgRjT{bq4CEAnm2~na_uASvz4f>78>r9CjXi
jFe)EhtgXKj1@;~)w!fQD5YrT>W_4P;0_3??((_jxz#f<dTJ~voIpDdA6d|kxa=HGK=F>|f@`9+`VT3@3{I3*JR?;2(ma=4hWUAY
Se^R?gffKzf*<+GDjTA6F6?*QwN8ie_D@IYrM)Yfu=;ccn~9QCD#*RSUy?}UDJ!l$C9E+ZOx)~n}w!N%m3u^;IXz+BBh*_<0Bf0s
IAOr|+l%crsiiCPtn0vZ_oke2XR%t@y<>f&MIT!1siJXbX)^2?rOJ~h{VhpW74@m%UGW-HX}<`Q=LOt9|W`j(4x-
dv;j^_%(7ncaJ?&HDtuqGmUXnEjeM{M$Ykt?4G8+?)%}c{7MM_v`mx&Mb9UUC(s0T{#Ol^Df8iSI%X1$_Mwjd>i=We7=XiMf$Ls1
q)98I#lNL;}M<SCLHI{wWPlav-K$)JUL}AYVbAp6}WE6FnFimubf}7>h~2-
Q1IJ5*$(tL^C5iYYrG`%a(g9{LhOor#m~r{)>o~c(Qe7zKkeac;m-
?Sn3|Mc5x*IqRqoQFe|6o#J5o!4rcka+O|R`CT6gif<tukcr>CPnlJ4tc$y?dfczPF}=vBp)GE4gGwYj_hm?5lQ`Y0w8e09-
xFMbte);q^*ik{Iv7%pgXMa=VtD_EH$8_fgH{8RcBu&q;g|H<f}CftI9aYp963my%YIm=<K&o|?Yr~kShl9@n##r~y!^Iq=5AF^)
KgZ`#A{h~&}ePQm%z5XmQepRdenprII`IgJ4Kc9Z-
@nb?8%UznYVv{=*O*Zq`7BhiTLxAzm(X4<?z#aFVV^5qi3*bG=iR0f{&kiN$xc9EC&Hq$8WESwz9AWhv7c(-
{35WC9t2uSO@HyifojpUXlv!DQJes^AG1Spo1unlcl=4~B2vRfX70W%e<o$n&E|MABy^Vj8_*XJoU5DIhW`c44>QByk8*jnx*7%H
Ywt~|<#d>b_c@@sNZgOVbmxG=vYEM67vfR0M;Q2pN^WnRp_l8)fy;7T8cX@k5GBDs{GTWz@vhO;2=AZR|I%Gz~EKGd53nq49{$HE
ZyV`Gwq204?_3U6DPVryW<LvHt<Q;vbMjypg_3mkLUQB&B#jHKO-jao;4iJAZ&N(nCKl30asSeNFC-Wd1%u~ZBCOgEuFKehJesf@
C)F#wftcOQD1I5{|@#6T|M-
67naAU#$sCkdkc<GB!@E$yD&8D!Qw{Fs7=y@od$oikj{0;NAc6(g)+F<VR9yteJ;S}Ke>x>0HIhf+*7!RT*S;Sp3U?+8YYD2vH?y
0-w!%@qbAvL5XCr{YA3Y@dSjLeMKP5j+C5cLPRCbbf|%=ij^*7PyFi+k!W|NPxEs=9C4`FHNZZ0joLLl0tV3(hN_9naQ&Ti-
}CcEs5m@Ko$c=+9Y4Vr<D(6w?(?*z^KWFNL3~9_(BC?Ww^G^)8ky7G&>q-Qq)_&IaCpFMm=`vWqh$Z~=4N-
t{vtCb>`ae9kxFTcYJYPRUiY4vsI-V~r1<`dWM7COlW~74*Mz@pY$<D4ut6JLv7vd+IZpSs!>;eV)-
OMrGzDHN6>dL(%x5CEt@rpbtqGUoPg1KRrnU&Xc+|{ly>ABC8jrUycVQ{-
W{Gcod%PGaB3m8lKc&V7h#EaAba;83f4>7Dt)ljS0Rh?l(2?)|<9qK4!s<$%PR6W=(ZsRn{eX?rrvT@@eY!bo#qTKOQb1xU;!k%w
rxUhb}zz$-9BIK#pv6AKES+&i=lGa}YB!oK<(um6%=c>h{3G%w??2rNUF>%l;l*K|TQ3$eP(VJ--
=))_|D>{G3<y>(W2*5t{YQ@XV9{V~(}{Q}Ri?^YFO<AG<WjhywfKd4Dqh(zEO#*FFAt=7DWl^Um?N7SAI5!N)TF^<RK5fUXSA2H2
4vj^_EIQKC<-e;0%Oe|~cjyVNt_UFN+qlj`Gt{7h|dZow^-
AK+}jTzW7_{i~jt6`2V_roCPPeeK+l>D$_xvjLsjmUlXZ#~Ys75U<0N*)I+5*zFcy5%F{V>zN(DFTvBusj=R6zF@9y<-
2T;pS|agvlD%$^kcji?-
HI5z5J<#mWDHI^(?f<h8yv*{xQE@?Yh49&d}>?h2gb0BUzk7%jslIf)RmBh(W9Es?8VwaxQNEMyDR}>`Y=0SLdX6J{VbxS}NF!T%
)mIxvS3_ZjL@C_7Q7?JF(9hV{f~M4-
1Eup93CE4e_%c>i0sNmuvLrtR*!OTQU`rV+g;bKE4bW;~~c9EY2((^}}O4sq`&s&_`T`<jKO%dbpOIABs)-
3|nM$4008|oq2<wZ<#M&GehR?X_L9o6^_OjyvAAmSTwamczVovsiSz`+|g>4>EoB=0$ienV~xOlvL4~Cy$7d~3&Gx|2LAO3x~OI5
zKll;{ycE#^u}Al$*7zq=6-k1YR*Z%(<h$D%#z{$2A4R9cg8Ppk1q+Harn%!ufPHItMC2p&b#%-
+TuB9R;>5%uQ$d`K9+j(rQkrpW4}Lb@=eTX);DZbZ)u%4$@z!|xq439Q6Icrzo>(ms%Ld`Tbp&O4o}Xd`2Jh3A-
+e8@3wk&yuF9Y{lc7={Eh1Q7n>Q;a(>{7@VhwkTI>h#^i%3s`q8(3I^Kh+hsgyn)8r^OcYno;J9RR%WwU}R&(wpv>Z!{;H^=kx9e
=kkX9{L#cjAmZyJ&`&DO@V<J!<d&%Iz?J3Y^FFx9SD+P7Yu4yq;o?^3CPnz>zUWOHYbPpN#)oeCe3wc>bG>5}h;{FurN>7&bkx^6
#m`;zc5V_j(k&f7j+HUCr;l`7HTv%#Pq1!QBAgJ`LfZeYRv;((^vd?(i;?*F57_j&4A$vY+$($k`39p%);}f}hVip=YB{z&})-
@G<}U1n(|=vzW&#KFOX}c(`BU6AR}jb(d%4&Fm3sF8wr<`(}N0sr?TB*q814M|95T)xL4RKKo?z`t0lp<*a(<e%$Y0@u8visGmW;
7hh(5i7x)m_!j9!?>d@F?yP>-;JxNt{_4UfYm3^PdNKI79-
f<71<X2%erwVvRKC<04WIK>_pjP<&I>gr*XrB@{3|$b^IYIJvA*=nWpBv;j=$m4`r}qI=X0jr)p=4wR(@Wccdptu_5v6oUZi*mvi
4{1gm~W+9v$D!{6MhbIayWT4LtMgJ(*A5)2qsJM&HG~#Ge=MSgd9BSB@{Zp7qX#US{M~{#<J~E$}SiA+b-
vfv@r7(pM4=;<fB?W}NU7renAR+);2z@TsWm<p;M~3~`PZg4&EpjchVa%@W?!T8Sxr^pCV(m&+x8yRZGZ;J5L;&6L&a`YG2rnmI9
BYN#<e-
>h4nC$;@YJ%F>?v$OO1UKVmyIGZ>VUh;|2QD^O#8FMt}K&~Y<3$q~l4>=)2W^44#wYgoX=O_OhwH8_~Ia9rBSbm6^aH~9Y=a$T6F
1y|r_L<LQz*f8?<LiAg>qkC;K7N<*BK1~E=0be3IqUG()ql8`TdgnKYpMP&onhK{h=nJU3NFtpd`CIy{QQ%+U(P#fJnFI8{TSYIi
wq((@n%279|dl%nk2n}nLUruQR%z3syhH*-qDe8ZiGjXT>E+)_Q}1*pTDokVX-g4+hr;D+2G7ZY+61SoTWZ_1aLq(Ka%-
XRj;=fK8^V-r-F^@(;EM7F?jvr==DoRmYj_~IHue|GSI4fzT|s*PH^wgs~(D%9~=((#nC08!?SnRn>V_B?&GUogq81be^#)_S-nz
f8tS`?{G{YVsVm(4xw{_7@x0`0mj7wiZrvL3TVKJWd#ms*<yg9Q^bk(Ir8yM*Jl5{#kURj^A6Vhf9a>x82rdGy%Na?gthI%6DzNW
Su087poO+-4cmV3*JUT=0Zip_fvR1W^-V;93)q9cm=NyAs0qf0q>$A+qsVSagG7;2U7JcSaJNs(%bLqXIr|jtL3T#0w-
YXtE&YT}|1EaeDUy)O&Msup%v;Bi#rat8OLGhV_;Y{Ip?$No>|1eu|j<=@1fG0FZvz8o^%J&hUmpL1EA-
<%K;QR2~oz=3R)d}{ljc;pz)@ZL*TD;-
fH#oz<V$_z}8#)8gqm?_Wk9JS)P#5nvIniUz2{}1KJcdt)CRxkpSMr?2&7aAE2$pj&r_A3y?PYCmo&o&--
5<_7cXI@*^M<CpTQd~E2A=AuCjDKhZNRQLEA-MoI`7(lefyr#iF~)<GhGU&4Gk|i4)5!-B%hHxDV|jE1qIKVa`wYh;T-
oKgQxxZubu_^D5#_9?Q!2zbd+*mTnk5^y}YF2%lGz<II7Jt&jqiK|5Ii#-
Y4Q)u3_{cXET)IxhO8rI#VOMn%(Dp&bsCtFt@pZhmke?!I~V5M?Z~O&AI1xFi!S+Fg<I@OKQnCeLuBf11`JwCD^PPPupJ|hPua3$
)g850e^aCUabxb-HbfXwFR$GpK$I$?oGKPU@Tx3dh(k2>0T(gtdo3v&ZKMjVbl;!yh9#+sbP7Z@|{>W=CQ{+7>*e8uAyL^OUd+=2
O@u_i4ToFK=C!<{l0@q`%ixE`IOA;x7y29jX&P!ett27+M1m1t8kIhW5Dr156<3p#^-
%gwDq0e@2xhbOTNeT&_aXoPtLA`Iagq9@luM<jlDJajJ#zyUEt@(;G6nAE-
g5s)Q$03C3Ay1f_@u(_Z7Y|+6{f{?WcD6fZuW!HnGAcIoq>y6KfB8vu`;WyBRaiXVi5K(Z8tE;T&8u8$FfYv3f3ZudaSC`DN5X>I
%u7JIS^8T+lx(e$1>pYJ?VC+JB;XH7CY;CwV-BvkbXFX0<GO*ng`Bra#s*(!063H{m0?GX0=9BlXfXV-Ia(bgB1bOQ}I(uVyye!2
A7AJX@JZJ+cSX|L9M@=!wGGq4x<svW9ELnRuzs9Vofe)|_gn(e1#${*;;iCwQR!9{m>FiI3T_^*Ms@;y)$Blyyii<!s{M8F0QPE7
94C8I+yA(B~F)<|W!&vpKGX%WqZzcei<1@YJKjqAxlXJ<F@XI|36Da~$Jw=)HJ|kB#|P@(JLd#zWv^FJW$Y^}6Vid-iROLyx$|XX
BC#k$6BJ>=WbpYfkO0$(`jH0YAStXHsnTWPT35EA&5RKXaG*oz3?no4305i**tn2%1$qP2z!lQ)h8q;+Z2?=2&t{w>JF|JqMf{Fa
p*c_YwV_+JQcr+2B}avBmRcXu!1<N6pOBJmAGyqy8ZJZS3)EcqKmz{O21DRqgzbyZhxPcB=o2{Rfzud0=mSg1B2cv+c~hYofo|tO
4~#VZK0pE^aYI4`t7)uV?%&?_(4Fg!7D(wXB-cZ)fFuax9n!eY$uJ%)$H4)%lmfUU$#*)tn~I58nlKi+q$r!7{+^x~~>}6zBV{Z~
hQH2|YU6ET648?5?%%WFu7fE!SHl{wVPaqkp2Gzr-KFxg}UNx)J<RT4?#e#Ki4)IRWvp9p!p)Cg{s_34egObN%-
aE`}a^=p@7><o0}}?>UqluheA?YB9am<mTxmFvyGet3B3VcyOMvt2?Ux4&(x<8wT?=Tj3CI3vdvA7Z|4*#4R}BXpu+f?rJTc@zpy
2W_-f~l2?g-N-c2k?nm(z06#QiL45Zsp4Y2$2K_hZF`1F{@ASE9w1&SNL-VuYJMx^&o*m_z>4C@ngiiX?g!?a_O%2ME?>?9>Zk}C
v7J6J?4h^y+c7K;Xpkm`&`VIY`dh?ah&TS3OJlEZ8EM8)VXg{f;^jF$%@#w98_kr`^4{&zQlWa&ZEA^K6E=)s<yRLXm>C0j!hMF|
?-*bsy*rmR9Q~%4$o@a5-
JR<(^i@pT=_0S|!NIwB<%j65anSXMofN?!rtmDpi4?b$WeMwfCGd1qUX>8*Y4i0!t2DN@%`p}nI;iCz@qQAZMk$u?^+|E3<R-
EBId`sr%>`k*Am}TH2ur}Zg>l3G6ogQG1_|M6Ue75+0%(KnB%FK}apL;+r<Uvmbxzf}=&Tr$7aF$1`hoxLM=RcRst#>&%oMW9{Lh
|=Mzj`~KLl?YK4=~Qq2EE2Jd6avyaF~;uwcX@9z2b)<M;c5dGn6JC`DTe+_RKr*XL9b?$qjRl!P&d#&UPjR_i`GNX=*+f&vC2IH3
CoMK4T6p<}!+{=ezFuM2R_aR#8h|lXC_?DKp?>yf^0B-
pJt+lS7FADEd}wMDzK&aL?d&eAG)u4?2f?<~b{Gg`TRmckL3N2W!zGxjgh1Kkxcn@^R#BGJk{r0lsFo)luJmIUuL%eD8nczsTF{b
EjXE@o|oJTz?w%L7y%jQJiB_{9nmdaRvaNzIwjZpYXSsjmW>EFB$YOC+p|^Fu$<WH1vl@Yscu##&|?V(^*;P@F)5lJQ?Xp<(Kp4c
KuTDNz>cipNZ!y+R`rPb>Y8$hnHKKXS5|75RQ>OT|AHE@Oln)!QnpT+)#tL>UU)=&Y5Bs#$G>P`>FnhJl9G6@@WVs7w!k^-
F0J*z?a^M&yo!ZSC`N2EPt%e%R(2!8Fepy;I1wD&pr6^L(W|?Lf}pFe~)OSdFQT!YYYC9dc0tW%#p0k#YNQQ;gSE&=fxxGD|@n!z
C|B(`f0q3s&njkE<S(#NAwTy&b<|`+Ra>W`^r6@sGs1#YChoIF=shd=L+W>2cI~N;RWkoO4jJ+91j1*vvn&x&t7~@UOgUYrzPCom
!1Q)&#~~!;pY3f4&e`gi7*S~`KXsY$YDF@yfA}XZWLTDv%LBS-
0#i0+PlOv>!7xhcPWQjj^QT%6t1_LkGW6Q3o{{SK&yO_f2(5@W6pE9d|-
a?qb~83fp>%_tuqcZA$r>N*~9WtcfFF~;_bD4iG3z}{CDv2n3s6r)A!8DpQG-
NcLQfJ`*+bRSdPD(i@y4uWOgoo<;*PEGjcYUDd)u|cTzq)@7LON%z5<GJJXpf-
dvTr^5N^ex_F1mS%9a(nk$*N`V$V(*IZK%gTaV_-Qzb+%~U%N1@1_A=%W}VyqE7_Ht{-r$)lxCrQiAjr-
A#Tevs!g?ZK(5XM6ln_Z!c^HMu$ud7Jjq@##C<ve!AAkHH2$=?mq?=viLXCp<iF_4P%&qwcTIS*D*k96&U-
>=o+5K7L*3A3j}th)!FBT${nYhgX?(pEcQ0UY0s$xkk(v2KmxFXZ`h=|GOtT^%480uV44j<6Wt<j`7scyLl{Lg!E|f9;MGnMy7mz
xrFigXYP;Yr#`<r?^aygcc-SHVD7GqQ}n2;TWbRS01o=YzghpB8{`bu^`^PS$Gr2-
+C78D+|Trw>dZFJ26)ZCSd;Sx=2hqo;fVd5IW0KDnJ*v1KX``U%go!ek9p2Dwb!m@_ZSa7IKNMIQ)XiA*ZN*p_8@rm$;%wXIOJ$P
<nG_Zi)OiUU#_1?Zb|WXJjRRavNp(n|HEfTpR3Od84zamzRZwG-
68+`Xx0bkTh7`g+4SZ;dRI5#4a8^aTdZP?Cj&hsJc5gLZFGxj%;?kU^UQ(b|L6WXhjY+?1O6v^AH4I;{}HzcS83XE&%=@D*?4Xol
XJ^@;yf^y93Ix*g!5+Y#&ZNOd1aR2XZ6qZ>BsNRq0M^wPS#SHYpXqmkJ{q71@|$}BAy=dx$t^tcEWv(#|iqalOAklxW4@y&e6@U{
jSdq@iW<D<s8?)63kHz*DOa6-
Nu)g8Q#}$N7R#V_ENsP79Pcq<U~+U?uE~r+_FwipqgWH{oobo?XV`35dX6KRy>sJKQBG}ow><V(SHT*p4>?}gnf7$cYRcfhv+H>O
wYs_)r5np_GtHvBVYP`FPVdL(HB!Q#78cEm}u&)3D@{waNo=gJVCDVJoW50_xYL3B)xy;WQxdLXYMy2;{^}zhFR>(v#dTQZ&p;7>
<G_-!9FAUpH2Smw|a4Y=P_I%wf=l&X0T%eKHqBIgPDVH<sR1da<=rWpsz9$1zho{9-QBer#biKern+%wWj97qxmZTL;k*ZlO7TN-
1Kgbc)mM7f*<iQf1trEwfGNuUK~Bc-^qBM;DYauvIgYe_wj^(nL%QW)WSa!{-
Cp%&oO5oXZ<I>5#}#ar#MSf`*|}<l35Tuuj*W?J-UdKv;X+KKgCCG@0=-
mk*FPJf0*0dnKMW))P$3%ugxlFTb=o=?nyn&{x=71mH)s!tPa+mXsOS!dS>RLUfC?zWYGEhz<yc7b9}j-
C$I;}N4qxgqtk1KbDR6AoUL+~_vFX2-X6*1N`5OIO4O_^{P%;GzEA1d;}@_bKa_c-Uc$_l)?~Y@$tm3C27H*{R(m`j_<i)!XhXSY
3LlQ=2kskgQWKrPKh&^#rSY!i<Av9)U;3*&8+nqW^K$yo?^%D=+O>z=YVQX>#};1#=1Sa;bMaKBZseKWGXwqpj1BGu&X{lzc6ui9
z^(j#>sc`YI5l8$@QHqUrUv;8Tkc9QgSp_v<mxet2I~^rIK+n`cemfEK9A}UAMIy(cXKky;^)7`%bENNXL4PzcJh;|^O}$59q5(u
DxTWGmi-Q3w0bIiw&aF=;9Iol6Xka&pJt9fJa?ma7rX^9dowM;8n@_gF4a9<<9+@~zo-
8I*!JC=ChsbFZkPBUfXnMmS^HeY(+7Nl??bP79h?WmzcG3q=UL3A%yDaQ&s^5zvvam{K0Ue5^eTvcMJ=K{mC4Mp%ho~<;hv%vkmt
_5zzk5n0@x(8CbP-2&M(IX{>p#A1=N^{{plgPWL@Z$dXW2kzLc7JuJ1EO?QW(My%QWHW(jh-5AjT7zQ(>~T2q@-
0mqTLNKSd@{`5{&=Q(7S%lmvf<EwwKgLz!W;-
fG|zlQ(sz0`;3MnB=|h~YNqXL#q}7d+$equ95{@NvM=c`wv}&juP_=h@VvTlAlk{zA?-
_`L8|)cCf*Q?BkQJy$qqGkadt6rAJ37aqi?`uC3S8=hzSnR6!W&bY;eUt?zXP5jK6JyI(!_Gn-
=&JV(Ai`O^j$)`R}lv&|w{?czor~8+Cg>#jArG?fDZSh@yRWx^K?7e%~3*c1NC{qJmZ0eH5YTn>t_Ovy`Jj&PLTx+A{FFXR)d-
9T*Ie9Ob0ew2&n)n5K7N>4=hIY?g_}0@554F0y1G3zm`#T>ys@D=zyqM$rrB1E^2iUXF++NOv-
b~uJyfXL=jriOzGr8nHqSthtzRZ8(j%@Kg<Gang$#pX5V`(q=bKbScD}<k~XOkQjdJeoMSTn4V26<@33xLe(H|vG_p1Ip)Z}j~#`
=!URrl8JY-f?Z=ajjl8{zu?jU~6XIEkEC_w*~|^)gO-aWUl90yo=V{aq1p}|Jt80FP)Q(PJP5YhP(KGdy(2Mx!QVAJQ`q~$#pJ%E
!-K*cw6N69h2AjipNj<knusFuL_6ctmiUyin;H_f2z#sFM8M2_JR8+e*WOhh4(>@w^{JXLQU59;H>3ruKi#xFqq7@{@wIrgIG-
6n&wY<K%e+S*gx7ouqS$RQ1x$pn!{$cU^3En-
!cAPXEIUsOE`uLMUTTeHS0!B#+TSO&)_LH$NN=p@JH%6xxUoDKmQDdcPzhqbN{F%pw?x5>f4Rq$l)uTr+7z2JEQkg?$yf}fBlMHm
i!*qB;3_k{AA4AxMwX;-+zNYz{O{M>8H&d*u}qq_5X8zY<1U{{v&7n-=6mG_)5q-GV>ICVzSQR-
^*XY>&85G&JMHXxA2nd@_+T{jz)rav_!Y?)I;p1->&&_=6;Hmn4QY^xa;xc=g!?+nO`oBF~-
XiU8H`W&etciO+MjqiKpWm#F_v*Gski)m`+#woQPfleL9|%)I;PnU%~9ejB>|*3cpg!Y|#6RzDJ)yIK^}A_sINw{i~7jXTZ&2#_-
ycuV&`^{v{4+Uux|uCMNgx!~Mn2ALV@LeJ)2}OTF-mW6WmDI9C#9!{?p-
#o2ciPx$3m>6xU)1aCFhSU7vsr~32gqY^$a{gS=3bCQGa!+A($|4OrJ@J9mYnDzbjdx_(#eO~o4IqSQ7uuijQhT~_B-BG`jZ5iVo
rp8D;r*kmxHgWUgS3Km#@K9MB<eFS^hQIIe8O{u1vG(S^aV>BbOj(QKUSP#=;dtKg?zz+9y2E`I{~PpurIxFz*ZGVk?_~=w0-
mP+5pt>0H(lc8FBWD!vSmI%jU~Tin=1Pi|MOk)p~dB>XYpFp(|Hr;iIyRm)Al~sXkp~wbHADyKE&4nJX&uXvb;C_*WhmE8N&<R!`
I{d*6)sfYL90EcO?J(pO$}$-{+Qm53>XgdaBDWR<E-
pw}+nY>ReX*SO5IGUZl0XQT2APk7iCG4!;CDeI)0MK8xP*Ee0(&lRiKWs9ZXFRXASYMQSn+?o~Ln=lBcjQNbFab`XPrZ^4|DS%mq
1{%`qZfBp0EftM$;hcAndz8>7^!FDi9xg34!Cwa<;;I`M`;y-<GeIEHo9kEzOIOT`%A;bl|OM<Um3vX4-2VNI>MMtyS)b3aPT-
0IYYcI~K%`c?3VMf4={pB2?)b{WuMtwTZ@=5UfV~wGu_%Cap8pE1ey)AR_Yxptr4*GJ45p?oMgO`Vo?dLq%i~aSfa^7=N85FO#dA
*fP;Pj5HMX*(~o>^nj8koJNW`$Wn)z2k=QGPc$JRkF;<OI6L@UW$JRvSqMAG7c9mUriw=Df2OtJcius$JWs;`wn3N6B?2?iJm<9E
68jrquPn9w1;aoUd@rm_xJv%?%mi$A9U<$E9Ba1C^g}NRA|$0y7HC#)z-
>y?FVf2hy)=xD`Ix<e!yKNgqQUkCuquSR5feA7^IfdYl=R&xby<TsV33gUtNyyZ)2Zp3aY0EASM!dtP1gU6S7zKi>N`)ji|OOpo)
C`-XD>o!+DeftgZd*rtx};(Nt>{wlZKbqFSh*MvC)@O<awo%-
|Oet@}vkLm+MPmTtGnv8j%TpORA|13ON?@;dZYw`<rF}^{+M{`=_dC9wWO*w0(e>?dMsH?#ts(aC^f#Z3~8B34B>`~8P``BYN(4X
KA)T8b{coKX*XR>Sk872IiSLzJc7r4el50q%e>E~abnbt($q;Gjn)M$hEym(pzuafUyJv(}Ao)zaFb0zq&AGspQAjz2@4g&q*tIH
igzVvf!FxS-
s8sEM2t!f(f=uMnckLIU<0lcToaH&u9nSO~8*ay}3aN44w@_zVV{rr83cayd4wB%l;b_bu(<97Lqrcmsxy1$V5zOVE!@Fw*B)w6t
)CnQH`isn7D@!q)ty{@@SyvMn6Jukmh9d^7WPvJ?JS;l{#!d-
Ay&3c}Ocq(uo<A)@sGPdD<K7vPsA#;~A%TgD1*AFD;?DbH%Mt%JBKCU$}%(L31+I))L9EJGw^K7{PhxER8=hi+SF`7%sPWqVV=3T
N!vsd3o$^Lt{pM2AIzX}JOdlw!Md^G01_vGvPJn{Xws>zHdy1I{RYG3CC*I+2`Sss06WS>&EanIrrz%2GuymzT-
K6`_i>>3;poXG6bgSqqiNZ>IGrmrrp=*FmhURyYj)ZIVNv;{XMnZrY#3pf?$Ja_7>-
hrAg+Ck<RocpPn<5SLkSe@GjS8EKndM+HLPs#1jhj%G?8Dsb@U>m$+IWN=*wfR&B@mT5{z4)B<=?7$Hh4nbt7hJA_pT4ir$nMTy8
*q8_mNnDBTHTor`dz$lOJ+y7v<JV({+q#DJ=d^L&uQ<!rH<mya?X1P*mFd~1y)EsQaF9*Ym2jc3x|byyqF<8i^BI1uRP{1g#$rG@
SF@h>z)Q)+jw}=51@b1)0<xW>HI^zwP%NzDs#!;reKr%rvaZ=&wrkG=Na;*51_|<MT6+Ph|hw@hrZxTJeBYDJqLHsxYe3h%-
7khwRpIfC-djcT8XZ0RiCwA8hAL*YJ|)_4hL%p2G4Uk<&L*UL)U>%ubQ=`h5u&O{ZqbxnK$g=-F)h!bF@9&<7lfc;!$9(4S48-
^Jeyrn47s`{ViD#&J41rKG8RNe*M%yO?ZoPiM$VrMm`x_XE7_WM$g-
~{9dr`pLOwR;U%5(9`5~FzkyCKCe{i2)}D;{qMnM>#;lpXjb6&V3qR$TH$9la2)06>#@dr}@HA%u47$Nt+k5B8GXrC02B1Fvn0!D
r9;3KIGKskl4-K9NXU5>?aGnZR=ppZJO71-G6I{f;>?>U37XHC&{A=l5UFY=WoB?Xj<xK65vX|hSevS>ioVVoE-Qz)&T%<MchWYb
zDE<$9vPCb+3#iSx(JzVK5o}^kuc*JrE1m;qeFs*5AN31&LH)C1lQTx`@pDFp_bt8|{+Kgb_p~{s=!=^0Fx7`&QX|Q~foGAtb7!E
=TD*UFrVVmqcsJ$>uE~!ve`pbB6Fayk@7BEHxk*25f2hAVvy4;bO>&UY1Aw`{;t|Pus9!I`<zoJ3FZFj8?@aG!e>$Il_b4uPXyUI
d{v)UAVBMVzrZxHYpZFB%IWsq?L7Ay>S5ouMWAH`2Da@;m7E+I^26ra-Gd>Q!$I*-
;FnKhI`a04F&fBeeRx8?^=NLZ~dO`5PSq?$GyXZsd4=)YAvwo31cOL7G{J1IH+$CHIXD5fL1vghc+EtwU%dByIQafitc){pn(BeC
*8z20AdaW>D<~=e8a*lxJ0`I#`UZ1!qvk0?E4$0x3<w1w*%suspce9=zYE`?U?eEo%W^Yp)nn!2tAzlg&<(eOy8@-
!oBe!ISI+q=jwME~{IeIa}uRi_<NAaa^O?*-=;z(cWWBL4_Mx11`?%@TDslEN(ef$#SMK<tG&?`6^Q@FSA48EPo(-&6P%f-hL-
iF@nLp)UJg)e&p4<6@+YH-ArFX{#0Skf;x*du?Y^q)sHKKc@wjRg0s1*d!szr|X4bVeEOrFVOM9R#)2V<~s@G8L|OG$yszC7<seU
t+UXuVziP@y+3W=G=PdTcw{+ldMX(OLOrc{3HXYNiH8aJM;L58c@Ah<efcApX1#;Mq>eImzqRRHrDi}N8!J<d9dc?g0+h~#WTseE
dG@A4f<?4qb_;F&&<bI<Mue8%6^vkn(G|{9}Di5S$AUaeBW<p=zDVUSW{p~=*##sPwNf+_G)L7o2M|X#n-cB^-;Gni-
H$#Z@6dA$rULcC6B%MoU%vy+8)dH+wxqU(T}&}19I-
l*)=!Rx=)|>(fPTY6F8`kV4e*;yyI8qEHpExv;B3v9^+M6Jaw4o;;le`axFg0aOxj>We!W1%&}+b$GOkUo3ba4C$(8Si<qlkoYaS
xrRdhj_}kR>Z)Jur_qXJufv-8Y6g&M=!^nN6m(<bBYW#SdcaohZ@2R?Gc+wN?su!X?!=79=_Y*%KZbEX?mMJ*GARml-
TwIQs?4yB4cD$S81w*ZJinm-a(B0fxv7wV3|L8lcbr;v4{#_^Pn)=?wo>As6tnuSU-wbXBH-yi|9Qa|DwR}1G!+L*?;sazmIERsc
I^N<}6>od{akZVD{2jReXL4RHg>OWEj$f$%TaHZ867AyfK2y&1$;@2ul<)Y4P}9jHb|xebDgO>%S@kU77S(mpYx;$c-
pKGV;>k@7PyG&eOb*{Mp100A<wxD}{dgzhhqZlD{}G#@?&fahJ2N-
>{jB#jnwk^y!$E8bzL|U^dp`VV`uM1VXPB`&hBIzW@vE~s=KG2h%Tu@|mt+jb1fDdr7WOUtwco5da7VC4a7^Z{^!ac`;Aez;kh<h
ixbEDc{zo2!T3OD^>i$ahWBz%c1+@YAui1hpb^Ye9oSoSoqJ>9mrtWN%)6dzwEr<BYJoUnzqAdm=UXuqnMdzhggkF^9v1UGV$$s$
s{mn=>Gk0;{iUr0mFMM}Bu-51>=mQ@5e}ajMdzpzjs}E?9*)Yhh7Na-AsFSzPjFjgV&M?@`=pFeTF3zOR<x%p&uE+X0D!iXdA3p+
mMAzkFug8o~?;1VE<I8S+Xq~>hZ}kSnv-
(o^p4_@*q<o`;dFmmSeQ+sy`<H#IoML~^EBC!M+1<N7x}ZyK9@nAt4})_9Ie?$h`#k>iof;i_D?BISB{<~Fo%DFUg_~LXdBH17*0
)*7tigM^@2_U``g`F5$UTKC=y!yF%ek|8*Xv7Dl`}Dhqy8MD-
RJJ6UISw=Pkr&s)mPx2Ol9y2eKPLxL!=I`d``r(Q;cepFE8(MIwY@7?UcO;b0qI+@NUjkb!Bpc&@Jutb0p{y@t`zYz-
JWg(xiVSwKUlm;j-iRE^pMcRqrY4z_Z??wf(0zy(RRJnZv^=dV-tW3b9w}Z#n$Q6ttc@ggdBK+l<c^J`M8!%u~V(LeG!I3|aWM_H
Fcm<b?3&z;VRd_UKdPUQ&OJ^}V|2Z`G(<`>Dgzi;?}p`kkVK)58jU5$uHhg`W4hikqGF->=UF;SThjsk`gqsd>%()_v~2-
JGeg=EQSneU0=iWet7T&mYkHmrNk`oLYYHcD3N093AfFa8QnBA9)5-
lbMIUixZHaRT&2l_nTT`(ntK~IZ^j@Viw=8!ryk@Jeuw4ybnCtJ+{b=sn1F6lBF6C(Bi4-
KFxeW{lO9~0CPFLN{beb?+$+aJhYgD7CuoQFJN(!t@s>tnF*M4vFjBd&GQn^uKTfQX&ZPgyz~*^nd#%_dHW33Wo{MNk@w3QP6OZ5
cbMF-
+(p%SKWg8_10O{PD8In^(>=oTMms?7^#<p1<|DWN%X_rCuio+3=hwWAa2xz?nM+WgKJ{HHUN~L)Z`PiBsc$kXk!!&j$9coLMoVE9
+?u`;Z*%?KqfG|`lq-
v`s9BIp`n1}<EBXs`=6sy32S#;9XZ+mh^*Jj~(JIP~<ZipJ$)tdreQ7bbTjJS4&njQ(7@aHk23alCBp3H@GVPvvIlJe{4LR38L)C
8hd4l!2*OG6r{rVkD!8ECn26Hs^{rEXAtNY~1t@chQXGA|uvku8cXP!jujmNrPTF2yDz&pOHKWV^;9L>XG#$V3y;NfU9<ZG%$k7w
|+cr1dCzVy{=!A&=7g1YA%J^qckfSzO4is`TAK!f{IOI(X5PjxSrgV~kx3#h-
u{EnF~ab8UE$8hhf^Ipr0ll|Hvw_uH)>uF};E%zKV!tg!77U-MRF1=F!a&P^-
+xmAJe|KI}W0`@vXJ&rdqxYwNHcO=V2hfi^yLfE1$PS^OdUoN$z@5F9oWMu!7xji{SIJ&+_B84v*MJLU9T_gp=6v@&7rgo!9|d!p
^pQA<%b{PZ&r{r;i<qZHk9t?%%Fn%pE2>TwKBfM&V70EnsRgfh5X*>X7ybQcPLR0=oEcYtpMECH(A2$OTV(U}(I@I_$9Z481V7PD
nB`=DIOyG_H`l94Mvy#K`JyEs+PZ+A2A#k?Gd{g_)hp%9Z^8WzM$zdz5{<+v1|?r_wiaO@S~rV@UmMiNmo>G^tkyN(@fnS&nM2e<
W-W*-
=<#14Yv{tED%^Xu0e7=&z|_ou$HU*OFtNyzRbE>U%rm@~`=0sRrDWVOTfVOaH!57SXj)tFDRUR9<%!<b`6=h<XAKrj&4ky2{pa4`
{Nn!Z3NH!1`<k3w=N3zHUFct!Z8G<M^bKl}J$u8PtmK=yuc(cpU&(#@8B$-
r8t8cVS@?j?`bEZ9`4OJAUJ;M@4Ac9tuUqI(t(lljp?wwe>#aR@bE9_o-uCRLL-EjT;O#t{E0Ve7?7aUgGm6ol7Y+L|weXhSy77N
?&SaLUy0cweG@K9a4e_<=+_^O~U2`Un=~du#>5rji)j8}g*Q`2k&psclRd0E-
lk_}JPCEWAdT@ZRx9~>5(}TKy)kjOs^IR}l*6YI@+@CwJMa?oM>kTZGx=4Nc9=~UPPB_Rdes{R)*Dd^7_y^Cz-
7n9;zO2DLymbfrE;KY``iAp_KCsV>@1sXV{VYfGIQy*GYniuj#?T+h2W)_mzX~S;e2p`I($6w}EKl?E8uZ%CeU9=F_EWMz?PEE&z
>uG7gZz*`@l=8j%Kb)`Bm59}Z1e9-xdD$;uIXUz8T~03;~TyL^I@|)`!-x^e3oYYWpCkNt?C-yQ?h#-@MG!ovM$90d5-
M=WA;xnVbaUv;qpudv@^M@dRH_u@odr0ad5U3ynHBUUwp~LtLXDf&ZrsT+(%`e^p?-H$}w#5J@NH-
J~^4U=`2xi!$v)Qu(kbvynu_k4)q4r*DDzrtgmOXZK7jh7Tf|)9-KSKKclw)m_7XS?Eh=enH-
f}{K_2cr<|JPP}`GGuMYC|&GOWf80=$6ZYF*OKcDM2(@wmMd+YS8;celQ{pU+RYcz=HHkfbdL0tRyboviut;*qSgPp*oyXW6AU&C
YT*V{yn2cDs?+_}*Knag+6lM>$`_D5|VCo@3z`x<`(GfKe?=xs{g&ONhjdr0nbIAQGhXwk$oYV(%g=6iaVeMP&?J3NMO%eg{EgZR
Xr8t7!7e@h<sDBcQ(`QPe%$<;nd|JzR&&dIdId;BC<vS7L3Ch@*yu6*{p#xK|V>RF#-
=Xbdt<6prX9{)OeR{EG%JO<6#W+uq_{B(BV9H`_ydbic*nCfxl-
R(Iy7w^#L5>H2b#^p((E7ngjJc?O;y63aJjB9ltw@FPHccA!|e(1s1;R1o}nvqs?@|UIXDtmP#)F9@I>MK!M3+ZPXqaDI0`%|>9_
QXeZYxZcbWZ9XOLJtEs>OTDDh<^QB+c%eeSp2>8r{yl;j({V;oN|hvgFKX%Sw)_ea4E!#OD=eI?|s%Py(sf8e;#%5s?Y2Dn)A&pP
rN&?JV)-=PVZ1TE&8m%YpBad=N>Y%llkD)%<-
GqHlOI8z=Gm|xjBn;PWOubA+!2;c~oCt`jq55ibXyb_0(t)<i4m$8RMD3nE^&BSAu*z`R|h%6ZOxrV9jPekNJ61>4TkZ_3<syk9m
|U7%!eKS(jk8;91wcy3akF5Nk|4q{sooFA>b+TD&@+WiE2@+?8L#j8HwK9_OoBX0@|+vggXZ0(Q+E`C3!=)5Ff5wefaj|Fb5XQ6E
z;=&`-
mKP%vp^7G}Z(XXvy!1~H1JDYP}FD11=@Ivqu_!KP2HNDm6R^Q_V9DfD;Y2>B{kGik%N2PbScT5fi^`g8~&L8WfLuG#H;LP57P@Vm
d88rMW>MSv-Lo)bI`lvgPB^S(WQ@m2RSF3y7cXCb8SfHz*Ci{*bJ-%U++&DN^de$t-
9_N0=bEseydJfmthv09oZ_S$X3ET^<B7A;)+;}hGQ}7SyrFnl-YDBS4d08cEtL~cjJHF+Ej?R+Kdb<p+Z8c;cb1Q$ouO1rt+|Q-
xTX=V1SC#90IW9}dK0i43;=Z#te##FM%aLd2v+4B_6m#G{Dj0D6j7R5T)LMS8c&v@lLVv>D({qBnZR?Cq-
^}w|G)c_k{alsrNBxr*KfAta^zM`WZf2g7yb;cja7Uhfa6#_xIeC@nQtS60W4IWsML0^FC19BP<|b=C?|)5?P7is~%Sq0P+%GVMQ
v;7HXBXg~gEKL(WIfs*(ZBP1of|M8;C!3X&&j)$KXXjZe2dH|`dYke^hR64Z}nc*^Edi@>K!@XdUZL=KPT_xOU>fXXRUsBn}IyKC
+%tRcj7G1yA8jDY{p>J;ls?wWc*z8YUUl+$Fi*f2fgUkvoV99=7H1ol5>|#Ch(a{{D}1B=G=uFz*#-
l=2UOV$wE)zJbeql>=NHHK8N@y_xQ9VAB{8O;Tex-1Kt$%eXVEDk@#8XPP87ychn4lIr<*;Mz1CJopZ5x(|=Eg`dL2I+~#<(--
2bKZPxEjoNq69wtSVFca=Hu`dgdvP?--OFCRTH4svmQUfhj(TZD@*mx;6e+NDmrrY02ApBnfxGlO={TC!)je;(ps<-
Deb8sfcaj>8figZhSKHrWGJ_hRdlo5N?~>^6IQb;c6?k+r=Z@8UPsdPm>2b-
{IO!JiN}w{M2q&HV7yrH1f3ZgL>s@`;#nmOMFdC)Y{$Ro@F4U)^JR<!HFg&9x8UZf4H!d^)ug^Eve%zqR+PK|gjk&&v1Vy20zkj1
~SfS{sBL7j3n(67K#-
{2<RQ@|5Q>&rnPOE>NdVSUoT`BlF+qA$b<gP!?zKX4GB|4g8SRlE+t1uCTa6uxEV@idLQ)K4;BjcCH>9O9KzaKYHnYn_U-
8x!Lmg#y^(a0nFXGHy_2@R*#A$zpwr~(_8SZUiDx-2+z^I14l+K*)iJgDR`F|lguuswS|8*^JOzVt-YsCU5>f{b<%@pc{03~+^w(
p#=Nf$xWdmhze_L5QJ)FDyUFf;#goJAc;<;$YvY^e(4z^*f%Ta?O>eO!yw@@_4xfd-
p>Y4qE8=Wx;_ph2Rs8(BWRbwBG1I44XUUxvd<c9lzS7mtK<D(E+y}WppZIc68;Ilb-L7Sx`|^xNo7aGE*ZF<z<IpR=^t93E<y-
zevqJG0H6Q9Y^s}t|Jjg73$^A=TYHdR=Hpt_7zs!(|w<w>By@uC%_2&UTdlWD9dq36x())PcIy<JmWVQ^hWIoLH)gr?HAHHwBLyp
m0ILDwr8N^OltNM1mk~;~;)r7BXmL!}2-Us@aU`J=P?mQp-
`N1IAOX#fcTMPYTe3+;!xsS~OT&?lMv%yYy=bv~1!|$rTM)B)L3k{!#{Y#w!Hq6?cl5Z=nA}?W6N4hns=XUx0a#_@4?dntYd{sMr
n8F{XW~Mi<%~9Obf9Vs}n-z<f$~#$oaBPCJvtLf}<!zD|AvS%muYKpfbN&v_%3ep;$@|eOdd6q2_Il{$>gfUU(tE-6D^6-
g=O`Wlf6Csnh0bG^%kvcu5_jyu+-0?O>@j*BwPeol8t57JU_knlvd;VDJA)HvmLZ1`Za+0p{S2u6mcHf~-L9U?OFUJW4T8l`H>-
cHj2W9>vx%+9`CuQi|9DUE!|)vY95NG}8|XgyeN*~i*EsrkX1C%pomzg*6MTDG_>jwy=Fjmy%_jgu9G(9#`!QFiLG6TIQBDqX7Pt
rW&~P5ftpP7FOS|L(e_HU?Hs^)<!BC^f6E<@w&y{!k^W6Wfu9rFJC&|20d`zz9T5>qej8hMJuCIf<$r+dr!S3LO`JCZA4dKB})Ih
br?;7pHTy*Kw5cfT~r+0Z2?y35<*CBU1b3Sli&bCj%bXgzt-
%T`o>?xmtGmv;(jlmsUbKJ8H_=?OF=;tp5+w^%Y$>ww)xA4#3<xyn*HJTUt4#unITE1j;erqxb%uBe)WsY|qwUL~YMqbl;T=(`(d
UfC{L=8zlHMj68?&6(%3I~z(VgDl6_Rz%F*Ll4e=}W#B{?DJqy!6`sEZ^1{{ylj~;=Xf>^L7)za>h+P$G_K~vbqNcT8xslz3P8R?
b4u^vwv~!A;z)kOHsczXVwG%eRPhl=Sd4aJoPqf_1-5BmG!GPW3LB6I1`8P^gVM~1HE}^dUC2~Jet`E-a`MRx5z8`-
})K;=hxE`PTdx)@zFKGSG}W{6EP$B^zj!w?a5>}yUN)ye28RK-
OcdLj7bhCGtcUthBv(#z~HG3$ij2xQ}Q_RsIVtqlIzHG<a`1L_I|+Qkk8Q9&$j39F@xfsyrdWA9Fnug+T-rSw-
YWL`}*R4pXAK2&QD-LwP%ZmWK(fg>vb`NmjxaT&h(1r{#*X_aPwS+`|FIf@Y2Y?o~vfH<4q{;Y}Ue*EOgfo^I>L?&K1aM<~{~bh^
{4bBRNw1|7yQO{qx1B>D}OWQdct1qZVh6I=eo)#?(UNm;7;`s^JmGdmifh5wp+HVblM;w#+N#_PVz55eTLzA9_gc(!FrTU*X^Fdf
?UM<|Qk_tV5oweu{nYzsdQz83EpjuV}A+^%49oebx0Z-|Od)a~|oJevI!b>r!7@y>zV^(NpO?%*-
0@Iz6{JMT7I~^P~0|VV)lR;QTH%{_q+&!<hXaGq+avzvv6Ji{r#AXxDol9#qx6_>aHqRD8cVH|eWR$;=Qd(L1G&XC!<VdxB05l^F
Nw5O4KQWzHZx2(!%OuhZ9>%^cpi8iPEiQ@rM^5zUQYcDjdGV}5Pb=OrE=U$P}RTl#EeE+Won-8xvK=xYde!~JJ3ag<;FQv-kf+rU
?f&+}6|hYLbI{!G4h>QL%K@P;w`*-QA`_Kf-v2fO)q;h7z+8TCFA&+8{W?DdK}nuYUz74K(!LE)-
_dtdZ1_Mdr&n;zw2<D4rGwd>%(g_}+t+sF42e26-
ZIWD!bSu0zz)Gl@3p)*GPpR9*GL%^;$kKM;tYZv)2@Dn`C$q1!J(z`gC=&iOc0^Si?4e&{8#iM$z=n(1I!SLkXI3qP*?iwG{_+gW
oywqRw(Ywh3Q0FDbQC}3-
s5K$Ame}G}z9TcTL4Hm$1;j?`a>LpC+$Z{=kI~3p^!SpyelFQR^3%c1W@^dJTm$*)CvmvSoONo=#Y~Pj`Vs1d>p?#(Jb10`>5t9F
Si@bGo3JN4Q(TgH>{`FRVLpXca88YF1`621<q$3z+I#S8J_9^<@1$O@OzRT<oxHA^HGQ8<jyYQ9Z~b8V!oPEVGuaE1XX9GZGs&zN
GY{dbs)MU{ZaIh6>r%dic$vK4D`&G=mijU8)?14;gn8lCJ=Wap{jcgg`b(GdMGeLvZml;Gd{Vdy>L9>Z`tUtI1vfRXypNYGcj%?Q
p7H$>!}CnjQ~n-LO!Xq@7p`5fD!%*dT^>C-
^_=Tnf9Kk@U^tWDBl^591s^UNN_9VD&fI(UzT8OO0sPUs{6RRi^*Os&F@Shv79TkMwZLT`dc=92vd=w};Ty}XXN`}}HSzGTpRvHa
VRi1L2MK%V(ih+TRsT-3%|4Hh-j(9IVrqJZuVw+)pR;t?W897OhhQb(+2$#bGrvb$cG-gOF(aFNPkAPAY<`|weg0q<AIYhBRD!K>
Zor9!PcN5vG}F)gk$5M>N7tT_ecK`v6-;6;bLc)?yv(A-1<eNFT;O-
=Yh$i}GZirdx#C*`f5c?;`aR(hau=wXLQ61se=y6iKYoqL@b!-
BlEcHAd>)#3eaSyN?a76Exjyg_1sjb%NIv!=$C@+t%^3&gMYaLwMSVZr=uXTwUNQ%~?(wJ1{31DdJTLe;r(cfJR(NE5=lY&do+bD
qO!6$`^{MxlJG>|V%3RvvE4dlRXy2H{JhuAW2cA#zzw8xR%lsX^6w%DTa?gk7cC?Q7_fBR-Gw*0HQ!>}cnXMTK?5&5sPR^I~il%m
%GQ)6o;_R%KOS4Z6W)-jK=GFJ}ZuP2QJ$Gu5-
r|12SLN|@e<TaT+OR=p;Xkfb`WfyU?$^&!eD%kIhn4JCKf{p!unwN;5bA3Tu3I=e)N*Q;=>f-Z)9-30eD-
D#)7x_gKE(0(T@B80a#~X}C40A5v+23;8RIqdIYf`j`RRLze(U>L-
wSVlq(44ek1u)*>n(DMk8Cu2*0k!8tXJuSp54@fcV&hcb5QC<YCLP}qxlwMQ((<#M3^P(xwF`h|E!z(nmX`A{UUqoPJ4E~SHTg?N
968@FTgB{8L9aM4ZQQ<DNr-wvu+l=ng-
7i`!X;;&tCnp!&SU?UoE)k&O+>0Ix{2fdxEjrV>^4W_Soe~z%{6!@nMdcI@+^&(p~%<&|KpwVPD@nBLUm-
{J9^e7PB>TM?L43+@X^*`1Eb?Xs_{rQPann$lX|<<54tb#jocorzM!FeA?b~%|F9@Laje|N&~&iB#vXQxqUbM2j(3wGYx{lB$sFk
pA$c@2KS?V6Fh@M@@II4k3LzsPxnFaN&PhF(|^uau%?Szm-t8Pm$^FU^*lj0Csx}fcY%A~{x<%9^4jgm3-
5;YOFu)sW!A)y%pA0xyj$z##rO1fEvyar-
d$!(+=YA|G4(b41Mlx$jv1Wrw^>ImG)Jqs2i7Wj((K6&zm$xbYj7rN;y1nQy%DeXW3IL{HSX7Vpzdbf>~ndibKxJGd01PUA(s+Ag
YbG-FXV{nS2wCpu)hOyFq5H0?!f3g-
}8m@3hb19b}89!es|WSy>A1){hDlH{x|OuEc!05(U}74TP_s$3tszh#9HKqGXv(GfiwA87W*7E)#_Ca@ut%Qx#kR*8e<n*idRK%E
kWiUcY&ToS8*w_vMYOv9K+uwcNQF2{p+BIiQc=H=<wK^-
_^NDo`v9F=8&L&RI7bWt`xo{dKbWJ_%z@^g0aafiPqDZ%xNs1FJ1EYz=bEgsOsmkoXrblU#K^BerIhvo6Qp6lzR&-
r09Ln>9L0|IS=GP=nFQM+^+`x7x}>VE%!E<74MF{@XU8k&%8A0CD`kF6^I!plim#A|DU#Z*;O6ewrzjO#`pt}Ab~Uu;>_U$X%bw)
&8;b6`|Iy0rFP=n59nQ6TM@A$<``i2M{Bj!hkh{ObiL*V`9$(>`r`kgr+KtYVzI$yoAgezdEntw-
GWQ%W65lXx)~n#)Pm#N=`X+x2@Kn;7(OF>X3jKtP_=y@JU3T;Tj-
nhT>k3#;NH&F&#uYYk$nr89o|EG`#@*#rzUrlo;Thb;DXeT&#}x<26MK-mEc=hQ*jqC%Wy9JF^8Bnh=+psIz1cyIN%AM14Hpag^T
rx7fZOz@`d$$eh$&!!6D|(KYT7tbZ6YP)X9(BfqHlHS>q2}f6YFu={dWi$@FZ{8>mIL=pXtCb&d4r^s#zt!du$O9Z?H=$ZUEObIE
yXHUn!%t;i6c0<eDO<jiZGSD15hF(>q$UQnMj*Xz#zm&bCj|80Qz4bkS90o{d*A#bt;U$)b8-
1T?&{?Mnl$@hZO#lJ7UA>xMb1{td0Soh-Rc_tIC_N;A{dq%G+9(ZVxJp`WW?CvUl)8Jn9-
d20b9?)MWSQF2ao<%KnpF0Emi}x;HGJ5y*vwFUhhe_Vdi=1|I#+YL-
`Voo~AJ$~{F!STTy(Lf7nbp@LUMzKsFS1;KCApD!XTaY%N9X=BORe}mvR}{fJ%vL;4RD;6;<33Vg9v^E-
YH;|`k)QD3m>a@`%&C;h)*K_%wPXcp1&Cchvdts;bz_i4}<TZ&kwcrnruXMX{q_$OE)tnE6?lEcRO1yxz}B^_4L`i`^*Y_=iG_T-
ezYN@x*4H5sh(W-|bDkS9*gnI!-aNPG1;!uRI5N)z(sY`wYo)G_Pi>%rV-
;FSo)k%X!)*3qEx#ds)sacbK`;&uD{vS8ylqU=?+J_<qlgs~nwE_N#gCu9?m3EHORnE&UazuQr==@<+^!_bX?!L5|HQ^ACL8<x*~
9d|P~c<dMPgAsf!;K<`eU1Gfww$U{$o2A)=X^Z(#&!drtgxKWStI}Rn=7JkP&??A4u*!LC>Na_IgVO6|=T5a(e9OYOH)?s?Mp+7R
?Vu{}mo`>)Q^;6p?uk4h3`TFZ?iD#APRHxVF7XEg)G_!o7f)DFw0yd)Oum6sH@i2G2HlN4))O(8ak(!n{nK|Oj;^cr$W&+Q_aer>
&UGXcN^~7@yR6W1+oioNPIk>p*@D||F;h!P5O>d`FZ=OwV*5G@K2mYr%S6T1&uB`Eo`G>D?;4k_&!S6BeBpIj9$kAkg3BEtybGY)
|qbJkF^~%`}-lYa^ozjba>@R=J-0J1m>N&^$y2V@V=TTelB<EKSWB9mc61X?@t5at_1dBE!fF4iJK66*~&}Gk0b?-
wndZ{~H+a>>tx$2xXuRn`<!JpLj+;^;Z^fdIt2j>=-
>K+J1`|k6ftikmz1v^xu{S2<8c7R@h^~<vq+w9cbfBUPd>;1$$1%FrTZSJzd7iFf<#e1CD8Z(Zwnb?_=(u1AMz4RXZTifrRvm5P;
|Ni6MM-L_Mm;J<CpB@*kD}T<s#m#=wb4K2qIZnyW1`j>!tr)Kl^z!%Q8*ql1{mnari|bvL3?XqGcyfoYCS}dsK>Tqp7bBj$pJZjt
;X}h)lbc}n^C;iZ87eilT)(=0zVad8;mvqP9OT`H4}32^)@TUcr8gCO=e{tvMPEtk`WD^<&I2B6d}z44`1}Wb38J^)tfU^(!xF92
;A}6R<<ywm&$VanU6~!450d>WAB@kkSUaKhkZ;7CRgN%q?rI&tb3ck7HSls!S5Y*h&Q)?JzRdCItRLm$>cPL|Zs9)Se2G2^UylZQ
`9&|fExp#&{R>`-cM+Hn*{8k_dV`%fmb#SqG>A1gZ)-6J)K@>eL$mV0SLe0xkan5zQE%LK@veIh$#OpBT;*<h-
CJaZsri$S<9vM%&I6YnUf`?fB;?sM%lCPhCE~o0c{Y5M7C2?R$QJqVV6JNC`0QviAK@<jr*D0$KNA19r?oCqw^`fI?NZLZ=!?*k>
d)R!(arVo095xnT8q)sem$<Jfq&*E`1O_hi9RSEtV6uh@B3sl>WS(-VJ%J1qF$F?LH(jVNrOE(So`5W{DV&-
HR(A$?PfpGnXRq{f*OPx@4N+Dqvni8zX3)(h*QfALAxLq(SG!jJeJO$#<>Uk9j({7%&=1zR_7GSyFH2FnhpFiqhlA2%qdzNHFHzZ
o9d0!SyQ~;4LDBvQJL>0SJ4dFDc<bvzmwc;y{lO#@bc9(Q`6tOWEF_ReUdMsPs}cuCbd6v70y{S5L2|`di6Zi&t2_9sS)r?{QZ1o
re65&iy2m%?`3p`Ar1h(gtqTwE~yyYk83S?QhIBXop##g9DZ60iOX>p$XP$7-Z9^v{Sa@c_^-
*MNza^Ig5ae`y|nl7EYLp?U!{U=-
pX0Z`9L2e?|}8mvjS^q;e#AZ3%(@S4w^dsw@>EvnC0c&Ol^D0yi`q*+PJO3IiNO2Zi;=|Y<^0-
>zT7X;#aL+()VsJ<6PC;+y<N!W?am?;D_j&FxfX)<LR-ZpZ#V}862@sk9}Jkt?fk)BhOwe@Tngq&oP=N>bp62mKY3~J-
oZeu0i(gPTY>(@}=i-vd`4q+h2H>>DOaT$JvBu(y578rnQNhPkQrvJP^X|?DbHwN4crXy*dY@*8oeL>U-
APYjc*&nbBBFKGX<$=DgxD!`cq#i$2uZLkq95#X1Kp?<EI!HUAK7_*nLb-rci3yV#9qz@vp<)jl{6nH_qVfBe~gC-xA%JLeQQn(t
U_PAsGP`KQ1961}&cOsvgaG6m0{^yA5ND!o`&H2k&K?k*WW>Y5kVtX?B>$dfIl9vqBIjZ$w7(jY&;d=Tz&*8`Zu)0rK5{Ag=98}u
aPnQZbqT5wa<Ba7#N6)v8WsbR*PuV9ey@|Z8&JNxSfb9?>V&_eTjkHIg)jblcs&nx%@IL}TDJG%1PTBjwR2At3C_n~;ubZT4i&hh
7g8?b-
yoV!t5t*L3*fAWEtC0OTQ%pw9aIO*BNnLVlToSmoXp=v+;&d*|Y9n4|5I#WJ{^YH?MLaRnCu130OXYHYrzuF?_LJdCr8a}f%?|KQ
JZ?q1_m%%(le%GVFG`VjM<@_Vx<5v9b#UI1*)RP3Q`dL5xMw#Ks)CJpzH@clmehXZale0>DOJ`F}Jk+;f)M!d>>g=tx^fJHc4H)j
Lennu*)z9(V+sxVVZ7dk8Gxhr}zQELF=VX&L!ENXzm^CwVITWw0Tm0(8JmG)oUC4TBfoXYX>2>hp-JHyQO}1FcYCM9~gE2JFtC}x
?Zjc%h52MtidT)4s-sP!z-Zwa-!2;ra4o?HmTxL+{3E(tLa!uJc)HN-
<O($oVdMtKRu>RgZ7w@+rdyv|>MgF|rKHze_>(9PX9>SuI#>@b{z#7z*&b#44;RDV)lUowa<h_dy&s^08zRawPbLQy0N3~`6uu{V
@gFovB)8_6`E5DV!21YbkCwgvDN9vDSA8SFI?|x)`P^;sa1V2+hTb@<l1_$E~klQ;(mwVsj>4-Iv7kb}n&-
>|J!><$XqG#yRUvaLWrE7wRjPljg$W3|y^7Aq)ZIi{QKKy76IfN@Smpo7B?&H*;X87aTsDHc~w2N88-
Y@VI8sy47${A#DFii0&9<5iK;96!u$VXAPW_BcJ@Of;K-
Qs+YT31fZ$862yaWwLn#$Shh3zl@t3|KsCZh_6O;X=d{G#rcMTGER;1OCz5D7oqCv+32$4+ircg9&pt!!z*yj)$1{EWD<Bw0}o)R
KD4+tMhg<Sio&&X07T*|3oW9c0BXBMPGV-JLc@wAN`1Vmh{tLw4FG$ybm}Wvw5p>8h`KXc;4TJ@W1ra?B%AlnO7D3M}1qeR2uAYY
YzDx@90}w=+5OfJ)#+b+tebDNMBerXmGEp*RJ~SMi;-
ON8#Rkms|&)Gk3OUpV`my!Sw;;d#I7+Zm6vZWIwI(lam9{hv#|I#~W>bc)558o58ZCUSMrc`mJ#WTr2wl>Z=O3#{G^Lj2<sba5L(
R@SUx_<&w~c@~-f>fM@mA@2IAyqy8mktDT(nCWmCwmoZ#d_62-
l)`lGIeW^v@<;Z9FJx?}!*B9LAbG%XXzNUYshZnyc&0^96kk5FNtHRwC-
{NQC{4hsQe+0jezsftx9smQkM<4apl4Es{^L|lJA!mK5?JxO9k29W`e#%?wxG7#Z@yc2<FNdECx8$K$Z#)9-
Yu2DyZPoW*)(m%o8GUO!Ou4h@gILd}^h2&U>Q`om`tI#BZ@|~#QFs5PXM%?kKREqXCOI$37)K8U9(;&rsCTm-DQLLX%o$H>eSTDU
DAA3HZ|#!Ld6w(_pSQRgN9HlykJRVSQY&#so_6(f>!0!h<)w#PJ0#lxjRBa5T9Z{B@hg7W@YkK0>RWyA4yo_!ZT@AS8Z~#R`&D1p
Q)Zs>;;A$AOW&!%me0@c0s}bJ=1_j(>p1P=|Nkgn_3STdq~h<x_dgboEwkiV)2s)c-
C?ZnjjNYFYn9$|$r(=#4_`MPu;H?S3&YuB-mNDrXWSsx^Qz91|0kFCnAsxdn$O?aJRCCC`YB!kXxa4j<=ka$&#9TgMqkz6;Sz6kF
oxpePgeG(ACvyYa^dy1r2jvc`I_DeXsHH2-{0!~#$E6)ILw?`>P(|y3V+!w39`KO-
ITvbufTit%*a_)`E%)M%DS@NGdo<40ow2M^TF-pE+<POd<=bFy}S9n)z1exqv6aHUZei0WBh{jB?C{=6EOb!)a2a3X4v-
nq#qxZJ!rWj(Sgi*HTjwRJm)pFJm2-
4ngY!Ne9<i$mSCy)OHQ?YUjJS7x^&+y_EYkwfA1nRd*KVOa#7K!Fh6>Q6QqBsJv)5ZM{Qr+C0M9jtTA(TJ>~oiSN%-
Dy6C^bqFGDMmBXcU|Lf&jo0t19n4Udn7u?INyj4!!QEbvIZ8guqD)#XTP?N0I1<ibIk1pORSkqN688Bk%=2QGG?Xyn$`2PO$r_?E
Z(IakZiBd0D_GG$66Pip_dJfjE=e79_axdiXb6<M4tEJuaC(%cvb`DN>b8>{>+pt$Z$-
%knH*kpuE%n17uHf^g_EX!l>DSu^_qN71m;NVt5ppD~72pi$A;O*0ha;u7Zd3zxG`A2gZ~Z=6?*1*lS^6Hl)z&8C8{N1%w80+IdG
tGcU31;3&Ch*pPYU^a^4j25aJE?gQ!9Mb7DqqOMei+!xn!PB&G<A^ZE7+<(1Q#dP%mtG!AEf_wKUZ1`s&NOhj+#uz<q7jtMjz_7_
IZVF&Xk`Yt5SG{3!YXwYX!sL-
k+J{USbxwq>jD;r)omr8)*ZF!fHb9tBg_^fX^HXXLE77Y`?T6?)xsec#zly$y36^hRb;ySB(Bjjn)MPWTjXW#k>&d+qe-
1b10KW~u6z$#aY+<C^ut{fy>@wWhC$*sk@b_z!g$ywg*-H|*>GJcaIEv`wrZ`qp=;jpf6Arg%L>({D}cGuyi-
e!p*nH6_PQp9!%LuxYfKvp(b2PxKQT94yZzwf*`~fM3+-EB=$4;az$T&XN4EGKZzVVwNUnc#O}0-
dCS+0dEcbUiEz3i|N4^p%!qhJHOt%Pt2m{%+RwyU#cnE(VZOgXgs&fmhZ`RPz!<{^%0*#G|imR;DPaQiH?^(*!!H?g!$w2<qY;dz
n_v7=3R=8`0>rg^1TKB<bRvp^TE8P`g3+_efh4=N;#*-+`0O`%9l?5j=46U@Vo87mInH!-
g$w(n$)8A)OcpW^A1?U=KC$;Z2Ad0SEYxo&wtT7$n%BTPhaAT8Xa@l`)EAS^>UuVF^-
2HxjzlKrskw4FW|Ao(}>SuR<d45_D<xxasR#WsP~@kTX@FEA-
6tKH~(=h|2V7bqxA<LKghdIo~ifKYTj1;{C2a$y+_UcqQ;rSqx6oYSB!2pnkDA_>ct!Q7qd<|zwslX?+5Rt{s1$<a|7Q+YDe~sSi
mk=_*}oHb=C*&!rGq2DCKnOkt$bc7mWhhx^pyBM|m;zJ!<Vi)v3e}T<rF3*1T)$$Bc(9b6l|8w|dYPoKJf|y)(=~p!Xe$USrj#G?
{>%c%ARzsaICzJ9Dts@JwOOr1!%oIZ0p-
k9hjh&(oVF>tz$4tj=4&<AVP`+n30>Viu<_(`24Z(Xya{?Q=%pp{V!6^3|<GH|_feCm3>m^83K2nKv>+v4`vAoW0~x;qUPKyT0DJ
)Whfjo_ZL#R*&Lr@$j+EISkIef9^R?DzDW)snfvKi>40_9d#mS3w@M627`E${mi+^I?a8lW>1eLIe^Z_PSpJ$=Lq)c;IfCUK~J^D
&s$x5vIBp@1JoZVzVt)MT40{iBoC%w=R42fmwQCt5YJyRbNZiqnJdl>)`R{A(OHwDAV2z{Z~xUgl0FK|0=(&W?>5+@(JHBF+b5F|
KQFKv>Ql2oR&kr)$}Q>-@ost8&Pr~<qVXHGZUp}`8xdc$u|?)a$(LH>2w2Zg`=aw%<s?%h=`n`4i2kw-
I6~sh)Z$xaoIEe<33|CM{_4@yURvbpsNH#p7o{JEvkQ(nXAZdOW0I`XCb=i91M~^#5$Mrb*UluyGEW+=(c$5zU7NQe57jw49!%Vm
@Y2ooz-x~A2)+MlY2)2F>jQJyp7CGNAL8yD%bM3r6|<-6`-
tPUWpBhx|4_0PoL8jA<NVxCjqahxzIY~#*0J&_@FR<UGkSy;Ss;fk{T*j7@7Y|YUHXVy@vAyDIPcHN?y=?~I{*yo?LA}$xZXf>i|
mtN>o55b>0N&0!mutjwNXv>G_|n($v$(Eha7`=^y!VW)W@*CUgX|qTlmiM>pz!hfLq*Qa-
Y$AU9;cBrmY{)j91UtGlz2@Ur6@8dDHuH&umR<CFbSknc;Iuf6j~<KF@n=z}YV|O)%TT5`2cU5saio9aiSU)V_LanxP2()S~tsor
mZZhW4Dk!*jXCd&>+!eG0Xeb3o4E23awW^tIsC&gJLrdTeuVWEM&N%kO`urmg>;Hur!0?v`jarUq*d?$WGpu65{fZh-
5bmSCrzPhy(&GZ0-
{`(&8ETl8ydzLy?*)PgO1_}5F$+D|gE&fod^5+5G$eYH~s(}C0Y<;Fe2W!&V4SLN%4qt9%HnE+V%L2iWSlOFHycm#9Tf^i&A<yj_
I8@}}PQ=jvUH-zs*-Hn>2;ONu`M`~|4LSV>hO&9gH@)n+Ablj2YCAg!}VW~mT-
y=ETW`PgpSh~i|@ZORyL)~f?_NG_u&*Pg>lFumL@?AJ`%sWnc_r*WvzFgv~Wd1>TCiKkcw5jud*Z5l9Td+^I7~VwhU3}T~F2U1T4
_9@F_8#Xko&orPkas0_W7H46DsPsxt!LnttPePPU+)~bBWrRR=6FDm^I{$epHGkF@b9a08&ARYt&i135AjXG%T2ymFE(Tb8QucPs
f{P`p=4v7sA+5aR;pFEE>RbSPK7xHvz*gt&F388_MNNs<`j6==q17(vesT(;hs-
R(H5Zv8l6pvT{%Y@^dtf!(q9uE3TGkS5tH6m^5pCHmutC?mrLf5`ZD0PeWf>-lX-
A`nj!HM?uq__`i$K6@uq**_5uDk#UF4qpCIe%6Ws9;d>KuZ_4_?sIXP-mY65eX&h`@xJa^^3#8bWaTSu4mNk-%BOy(lz#rG-KB>n
;HU1!gg`Lp7I`*8M{Gu`DSUByrEp23^=WG0^8YH};z@q?$&@s3qTUzuwRHxA7IUHo6DN2sOf=dB$)7o8RQyx=+VyY=v2^~C-
A;pdOyt3PHN%AdAR-Sn>}n`d;-
s9~nh;_iSiM$dlMOQdAw_Nn3IXzc9W;&~Nq<M9wJn|0=UpF8lG%r3E4=6An8ul{)&p44~dkM|U_b2CQFA6?zUV4Oetq3wJo@%7(w
)~Ic*dROZgATL!+j^Fu-wgoTuDLxrL(f?fI)jft2?dLD^Pq~DZ{dTS0^$|@UFaF9LzRUX6gWXy^d>DM-*vsrs>+02<iNBTo-mOp7
hwAAT-$(W2@J;t61Mj2O#0)99XyGBK5kMC}ZT>LZ*1adc&penl=ZQ17_=Cy~(8F5a=&Q4M-|NSGnaqOu8Dr`i^J%*9-
dG#*OwgeY`W$TfG4_|7#mVlFXC@X>yC+#P=TsBE25aX%m3_=JN>7~Zg`+-kyeIBqy>zlqs(S$c^V!<-
pTiyg`T9RR{SMdU0Po|=`Y_M%T6jNx-
)N5N;{|3spvjOA6Ap&C;&*dRCpAuIb&g=?zF+p)H|s?nLIXWIo*mS%eEv=TeDDN#Xz?SXzsVhzzqdxdm}e~S-
TtTUod{nBz1G)P*F0deNH1oh(>pTrXHB!Fm?O;Au-_W$QXLnB8_!vK8ZXK9*y$$|UCWqx)gj)9a@NH>={q|4JV!My)w7eLd2p|c$
*I+M)cZ%Rfph1ldU570ll*gMp80(B^G_D>e(F_pr)Fo6qr-
X0p0O5<9wGWr_7ZnJHS=DcS`#eju_Q<5>~{#3CSP~SJ^GXbr*GtT$i9{13nn|6kJ2E25{?m=`l|0BcW~ySd+*4t%m%o3!g=Lv*_9
gEnz;cMwB=pWFL1w}%?r8eozDBGCqQG&pP%(bRljmHM;vZlUqA2UxjF;jjx?j=As2WOgPPWGQ|{qtn@PyLgx*zcYTtkd^e;Mm@(R
FJAJHtC6%0p=ewEo%ywKEEyynu2=-)D`v#F1<Ek1YdWIh+q+Psi+$%~;Lq8>T#<A-
)OFQ(*d4=p&x(LvdFaewXO&vejNLXEmQd}ci6!FOg`>*p~SEpz309rJ8)N4U)T6qdXmJgukFqdrQ8m1k}z56`@q7XB=73H9ab)rH
8pvu8?PsTonM9p05Xq@8s{=^3hH3Sf)oK(dzg?pwlTCa(ZY7JiJn&5|?1Im{VyZsFzj?`p3%%ah6ch?;O-
OApee&MzJ;a0uXpzw{|@;bZ&JdlUV%dK=&GM@-
P1m52T}SGg&V=xpfUjxG3ZdN9Me>%3Ft%!^%_0|%ygQB!*QFWVuSr@8*zNIoF^9kdgk)8H^e@%r1B+I9&al6n!3|KIbmK{kmvg>^
Nx4xShAub3^IqEQoz%D>AQ{Rl=#FQS$PPY-HL^r<{g=I?k_B*Rf%i?xHe?p~hEF`2jOIXCbdG`-
<~gzu5;G;w70XXps@&F)Jk+)hsi_9?a2i~gfQUaviwxXF;Y#eFH~!bjf>IM|+bU?cbug4NWo53O%9<L>kr%FIH3om^hMEPUtQVbl
o?a(^~w#NK`CbC;||^d#0I#s8$-
3*hErlGXRlPCQR8wYfrrI#k|$vfnum&^G3~>n~S12NPZr_`4a|@MR8qQ*rK4o0`>&{)+lj4dT?m7wsL*p}C=AeEi%l`uLK|7QA6g
Ep;9*O?cJZk?;n1#+*m;-TR`^EE!CEZvQNIaSJZfM~yChnso-
=kq>j9<P37RdsnH`g3H~&i|?uDwcJggvDp>TqJyt(=jfcAv;5w7O*l@RPmexc*Ejw7l7S+Y_K`cO7TLVR7Jj~*^+WPGIZxi<4!_i
2b!wpH$iqqc{qrp}JNUDRA+QEKp9b&C_)e92&s?E>i~Q$5-iPw)w`gL`#n|MsA8+!cs9l2{9ol&A={Lpw$-
8!+b;(P;EmL$dU9#lor9nU3C(9W;SRb$b6wH3rpF=!GztNRv(<GxypK^SR>7(t**Jxe9qM7XkPen7@q6VLWv96h8Kl<R<Co=-
V8$K8PYJ-d)YYz4`7~eC!4VtG--t?Frj-Sy)i{-
3n(gRiQelm0LUsY29X2e}G)vl4^W98h#OlmO4MQxsQgQqniUOv@(964ZoPjHGy@e4JJM}LL*$p4-R4SG*;0J-
T?7w<1PrOqwsHNQDvwa@s)8Y%T5Yj;f^7`2WwG-fjm>ON{6eQUaF{2}%^gV3llher!h*8}2@?_FKm$9bl+*Qc5#&y=4>1MVX0RUg
JtZ(qKPbE;D?F>|=8?_1tgzMJ!I=T4ozk9^j(g)VT4--vxvG#;LbtfMAA)a0ac_HZ^lihkvxzGZ5FQ<<scOjeEIUe7PiCeD#2b-
39?pLp9m^~qJwZEswAFFIp}d$r05u--
(k*h2Sw&J0JMC3x(?=T+VBg`663Ot9W*jc<4pets|RWj29$%qHGdJzMX&CcBt(1mCO%zCGafKhEJsv61?B9G<L;c@EZ3)v=XMp2C
YY%)e`J4(Lxb4dHS>THu=Ce(Z(S*(h}u&stBVhde<0F1?@R28`m-
%$1#KSo7BPp`#AeQxv|SIfu@r!>^MEy!mI2Q}NmfhGp)fcLCfMvS_PvL$>G}@GFE*1ipI@&-
7&`7Mxr8UH*N%)Z%;U`sA#5*7m3@xy4iXDdyHc^}68h4!)+>T{s$Q1Hi7)2lKyy)v9@^%i)Y)A6U{ZJ|y&#)7Kk#47cJo277!Yr^
k#OId|@}+Wyf~w9oXWed_H)W>A}X2YM)7#MSwGbFJ6RKj;Ie;*<NR%{v!Y=d9K9+e|aQ=Odb==r!Pgf-Q3QGasiXUByk&-
LnpBb8zX`(|doc5#)Et)eDBr+(EBMd&DswaQfkI$((|B^Qg}64qj=F5gemVUfJsr-
(1fky;gSd=7Lu^t;t~IzB8k%x;JHdMrR%C|K*F~P00H^4DmjKPsTYfzL)w!pDE_++&yz`AJ2FXvA5xA<Nak$8hrrx5gLK>qBc2up
-ZkBd3XFQFxYqPXT|qjoCPJvt_zm|Oj8eLI3M&Yt2|9-YI>P3X3Mw-
@nNm&wW$6|t~P!86u)h`hk7pt3rVj1=q%_MFAK2Hc$x8jr^;*nxg_65z7@Gv;?Q8h_8S|Vr$@5b^~tmjC|tz5ns@SXs(aS57MOj#
oE3bW4XQ;4=b+C76Dxhz(erq9u2V9LSU1<|=fb(v1nhaZj0bTEy&%KA+Uaj9_mn;lUa|UU?&FUhp})0R^>xKugKRK;@;xI~d+V3E
iNSf8r?a1rC96(s<*E03aDu5e&u=eJ-1?9V0DPm*!TXP9LvuGS>c5<mp3E-^C+QUL?-v>D^=E^by@tD9a<I+V@_oulus-cw`{upC
i7e;8xdp$^wK@lpy5ycr7PJ`pjo*rw3iSfKD6w+ZdRO|0PXE4mk60hJ;33)r>4$t+!d2r;Vt)A?<cgYyBW^mz$C!EgBkRXI<uO+G
rqgfryXV!nm?=vx2t3H#4SZK~pMsg9Pj>$O?xJ78Kf1P;r<v=lIrDkq-
+9|7_aOR)V1V4csU0r%nbys_U|{bCexB5RaL3de^vR!~4t6gkhx=#B-
R`+gUCQ~&{lFP}4xU%PC!{y}B)3EE&zRYhXYAfNHFH5{_xb}Q7sgqsm@0Kn^<Mi57t8a6GZ#Jm$+KAO#y%U&g*u4)&ppL?GwN3^C
+5~7gE3kW>*RA6Umf^}W^S5g9}Nlj-7Ln&8K)jneb+Pnb9J8#>O}4-
?r}1O)bix>p*NJf0tY}pM&DoZsQsM&juzbaqCM)eZf;v}MruIrHU8ciz$Y4&LvsJv<N8VeuAllCQI~r296wsL_GW0p-
=4?#kw4X=Wey5|Q6I}uJOEvF3!i2=$){w6s7Ju(gmd*^#v6CK8Y{UpoDtqhi|dX0sXpeuM2F0}d+Irw_hxTtFP{1jY=!#%k$H8Qb
yCYW(a|519ZxM#{EgQ5;kbU{Ul=_F_2rs5;-PqiwwRyN6H!y$lIQ3-fOq75h>n%B<!-NK{Y{Pk(tCGolaq>{{Ue-
#@V0w1>&yz$M{)G*(z8gfOT9_tf+f?hw&(Dc{3mL;*<2ZQh2j!(usU=l%%1d<4u9CZp1*B8nbpLZJtcm!7LOk_s?qzap9se?ns<7
p7VEh$+0BEQ_s%2C=UT&8=Dvh0Ox+1b?B2&``Psm~o~)a*&sB|veY;sk=2#THpC07FJoSUxxA1%lN6fX^UxND%`XPXA=()_Ezv~B
+Ss8p}dZKre{ZzcKJ9#qktKFibeL4r#<67OFxc=t)s_*l*WKZM2$Ju)r!asp$?>-pK0yFmq-
)%Hg^ep$GjgQS7?=3k}cW3yMH3eE=o(XprYn!=2@!s3&&olV`dI30>xJA>7rvZFUFdgp;^^@Ee`*_2>w>CVUQ*_$Ck7s&cGnnXa=
zTbM{F$p5rgPk>#b;5sJE`^3Yh~wN*Yn~usAbca5}q~MDEMuUz7h9hC*H%%?Df^2p3DQ(H_mljcnET|-}@Fkzl-PWLBD_JMtT-Ky
)(?;OAhN|odvej!nff^ee_3PedcSd3;w(_M6@4Ib2#*u^{#u=zjMI;sY&x!YRBLAC_c5Sw<hOL%<o;Y{hIh8fp2{ZKC~u-
#CchA%)$xl;<F4d__5UQ#hG!yh5lx_n{&+kZcNXK4-vd2>Vf*bZ9MVmw{y4UXQRb6clfJE-
|3rEch>6psON^>0Kxm2WvBxbGh$DImz>uYS-!vPKe=n!L!%x-
`rh#QJ+oMg_*`tY^Pkj$$kDPkEP5tui#2*icz9|smnIp*a+%M?Z(+_H+g=kr37kawao)?+Pc6J+U$gmzdK04`K4x|s4-
dH4dUdt(n(UlY>G!3k>LcGB4UhUv)-kh>-#)4Sx?9a4phm#AgmW3)?NLl?NJb}fC-BZk3(nk9W*J>(sJ{Q+Jul8F*SfzXo1(gBdF
J5nPjXw?`__(o?|6MqnGa5VgIY1Uv_~_jI)Cm@eBP1~!XB9A8`amMf_2Y*eE6vw@ilOszL#epAFhcfXS|+|U?pa@jq$p({~v=H-
do_yow)MLvwig3cUJr4&#vG{*CyHQem~|Vi+Ot1xy)<0Q*QSA4fJ;Vcp6w=SWjm^;$L#wF6L5JuV>eI6zM_6-
b4qEo@%ux`~Cj)>ova1yu^!xGsl@u(Zx(d8|^*!)5%PbDS2mO=C;qT?{V#SiBDBIi^+(g7Bwdo?rQzKOt=fq<nU)w*TRee+@k^ab
#fk-`8T!VNe>D=$^N$B^-|k-{}hidYEb<ot8*32W8pJKyVc1vXi=-
{;SA2qnFA&c?($nF*T=l$)65xYmL;|5p@rsY7oL(HYO8aY`hGfto(8UU=0D8We|rhJQSiOZHR_WO;QQU8@iNDGpWJuvEZ=ebH@M@
_42nPeK8wPMHQR}t9NtZJ&h6^Yg+E}wcx%B=5BD_u19XPf>#y(zz@JWieccIjZn-
~0@*od+N8obDcs<IMkuS=c;928+a#)HVA7?=IEbeH)y{A6<P^!N-
mzBNr(eF_mFc`cT1nZzvd#SI&9Ubuh`1x0#3I2$DpSNB{tm*VlYI?fl&v1X^4+yTK&&Zmr+Tdc7p2E|TI~?C6YRHG&VmykID+Fd{
ov^nb(=TQ!v%s$wx1N_^u)tICO>)f+`F(J{=qDcKSuqnl%U^P4ks1^2-
jID!o9oE$zGZJ%UyGMnLo*vNi}huF$z8LEL2t#!^QGStJ<tE*@k$-fj1asLe;qUck1^gn%ws*zI(-
u09ic%q8_R!|8&S9&!+*R>dkJ-VtMv&p1M;Yj^3(K`h)0;~b`378heThQ|Ft9=M=x}<$<1wG-
t{Uu&h%e!P~bi5^Ltpr^<W02=jblkdsR8K;Ae|I%;Yq^ret&3XPMnTngkeMV%Fv-
v(v)y!#4{)*5BG*#5{NAkleGU&i?atikEI`>CLsly4J6NwW6QrkR0WMnWLA==N0#0a7XqV=LuSH_Lw;~gLo*}wsJG&#I15I&13;5
cqVIWOZJugTK$mNN2g$ZX4LCZI+!<TcIcrK8~0u{LsL!WHzP3fQu$|n{88lLIoHrfUCipKr<pp3W3<G~z2&-
Y)%6;1^WX+@H!;iZ+>`JCxaWT!$!^w<${FIW)FET>o8Oxwr~a!dH*~nD!-
X4whGy#X3}&BE>e_R>;PgPD_FyefdgRN$Vh>Wgd0w2=q?>V}*B2N)_>X*i>hC^z7<%56toxf@nAiWjKlF4OOLpNWcikg7ZPYsIec
?LZ!xyp^;km{eC;Ve||24V2UGj?ftU2G3scxRbl6C$@d+!-
8$4<>2^9e8pc_(Nk>he{c7ri}W^jG!!p2yt9V58uK^ds+h`pNyHF7lt3Xn2?n*XA6vj;R;aDlg7!_&x3;JeT<UIX>w;W4&(g-
no<B){}lKzx`gYFmpc9R6LV&DX)nCheLcT+7q~nWJK$ix`xljKXd;6o^}5>hiY{`uGZx#hZFsqJ;x?)zS%E`qszlw^_+fjSIfsJn
QZ(!o~8Ps(R<4?9Uda}G+4(Y{v@2|a!l2vjPb|h4xk?_*<A5}N*`nGj+Vsi2j68l<mj~y$(vWR_5Q@`0=#4HFZJuuk9DMdcrrFq(
@;mEp+d6+M$Mf~4{}f56SF#bSj^a`>Rw5~?93;i7ASd0w}NpT#OJI*oQ>$AK4g6{gMWq(MGuB9=w*g&^is~ap24!z3-
Hdw1_u4B)s%vrahLP^n7c6-Bx~aR|HJHgcc(QROJ<v=UFrtzLA}{nqg^rwouhQ|v!gbHBYdyU@s(?!P6TX-
vz}gqenw5ppg-K}9zQN|Bzi6CpYs?F((gN}&(pSl_L-Wyc|gy-#y^BJ-sd%xthAD^z^sX$WRAb{?|Nx~H`s6L?<;@MES6QDA2n2H
+C8uJON};8uh=c#7Ka9Yzs~A=IjepL=l1Fr<)Xo*;SR|RzISHi4CZ9LOs`a*H_n=Vgd<|F$<J3uIH<|v{$pOF?v#3GE}1O)fPUQD
^|6D&IkdeJXDq$zB<GOxBz!FAi2KxXWN6I#6_kvYtv=pBAM^Y~8#@(Fubfn#Pst(R--
}gpKCNog%q0aks_y4P?J{1&0o}*1ioLGy=`L9Z-
~xK5TX&mvZFVi|?bc*gpofke5!UClE1qJ#dx)%7`hx8iE}fay=xwOM&hmd6c%rBW^giJ%G9UMzI?&qX`OT@{#N*8^p!U0aFShWnH
P_r4Qy((Ul=$UF7qLt4adU0tee(YA@p0c;WXbZqSohSQ=iol-VbCb?Tsf=ZLCRs;<Vc%y^m~@9^>sg2G1@QBnp({Bg8mmQg4%hXe
Ze|?_oW{Iul=a=u3Qf!I|i+=p3KR4kz;3eLYWcDW8kjogOfd+lh>b(@jb<w=+!ngt!i1`B{Th=d8XdAhxmE%bLG#r;PQGN>YX*kz
imjSh8oh~TSw+A^k?Eee8#1|H_6R9RqyI(2gYDq=xJDccV~CzT6mv@52M#&3;z=JW7Lh*L!4KS;$xzgKfa4{%~*%<(dHrdd-XZv5
H9mA9A|i=WLKmI9K=%M%ebh4+Vmh?tNZ9$cjOHC4_^jPiT;E;lYRAZ-
p0DspT2(XA$Sqm)MO*^d$|)&=KNm%(^AnteRb});saM%L*be*GpaM!Ku#Eb;OOVk;&3;Bot>O}gMm!-&)P1%+0><8(^q3iUV-@-
OK|P?m^zF4pn)gm=KNvtT-I;owuwP*nd4ku-yF>Q7;PRk@6?FTJO`f;pFKn?AqI?2!%V<^?&N3D>_3+#8Tar)<tySRaPQ-puBVh9
VD_QvB@X-
47?1k7H`K8DV2XiJXZ1zPHpb&G*+o;%hP8z!IoO68Y3syuAFPkhdMo{j7+^G+)OTwO9dbBBlbmtRlWB~X;@!*)Jj}?{G?S%8_IhS
s<iL*6s8a*5hvf9Jj{Bk|;{I!pDZ*KOmXF{%F~2lCX}K%(Mw^+Z^pN#4D8&4jl}zRYIJW`2Rrf)zrT9ZvxZEwc+ss0?aAx7rJu^R
c7VEpRxAh*ao<j;=VrBz#zxV@h-tTD0*7%DZl2y_~qsd%Z{>*kwR?1-R9$rP8nW$y&yc_7~z(%-
JSzEJbq`FJFy3C+B8^NfjeG`4Exm3YBC+nR@7w#r^qFzl)`hgbb9(DV)PyQPF;~{?%zCQJ>>ksU)2^a1p9u|D}u$22`C+|<~(c$A
Pw?40O7oO7;U-XxLve76etAl%4PnJJ&CE&#$oLjplw!7=dc?ai=X9>Lza}#k|xMiQrt--
<J`mvtgUrq_@fZ2<l4Q5W^RZor#vjgtp%^7U{`(C~X^Biih`xeh9@jbXC(S(riQ{9XE?A{HZgj_i41GNZbwSU45XyN@iXAbASg9A
tg6}jim*yu<4Cg-
>{foph^6Kxj2!&#5DPXiC)^jY!|_wmu<*)St9=dK0UF5DZj5xAA?*SF`RXHkQm*L`YEHdv&%^(Xfn@BY!Cj}s&M#9v}o<5sxmV-p
RDxZy+JpkSHQALv?|=-
JoQ0@Uq?cz<|i*lX0j=Qev#`STC+Fyh07k4OV;B=ury3b27sc*0Y%zpLYRczMCSDtMx~dr$Ycx)Yv_{2RX0w9C5(djgAL-
H?q32U)$yNBxU@iFY_c%!rs#{Ks#7^PG0x3-nG~6K*^>@fN=}^lH`tEj-
(K7u2Ui`oP<+fiA9#_p3cQ_+Q^7qsT0UgBTZhNBt~8_Oml_&i)2|=j?ah*?HHX=Gx2yaosdHr@<Qe>@PSshxq;{hqV(=Fkj6q=6G
w;^QjfE$6}_wRQLFkCrkc_S=I1Ho%Nfs`tvUL31`!-c&R>p_USq0A1t-
Awg2c1^xh|b2aOzjD?Mg9Ii2Q=vL~LO%sTL$hr2_M<SfRlmdaepA?KfKVUcg3$C*BrVr|~@(Ug45^?~E#*)FCzB<G;&`y1o$r_Z2
1hm%=?%oy>Apr*%*#$K^A!w(NKJV7_>lD_Z_>aHpIyyA-mXEYl+ens-lPUe&4yuDi!r*>wxL4QxpIo0Nt6|D^Xa=!OLtTcU*b*em
aImDT1@8nt81IVkS?ied`to1yl?_u7W92njodeYMt{1H!AY6s7Ae*PNI1lB(L_V;;J=SewR+^Z#!b311?Bfh2g!Irgy-df&wpX_M
(ad4#gY|d{g`$l@-
^x`~fZ24WhYy334^T%+^SuYQ9*<@C}lVc4}{54hgvvduRdziW3;+dFQE4e<U7M7nVPZa#_5N{~GF_;a$t8*#g9$8PzWxwf@A{X&R
_8fX;)(m~FUY~;*_wdlfDaoTKTIkB$K)Idf{T;+q@U@J0-
AVp;{I0>4^li@>a})!L|2q4r`kiyrKl!R(mR_v;ctlY*pQA}vC(q}At340NvAlKi2z|D9=2Desh2U;r@K5!a;pEQor4SpY&baA!6
W`K%bOn0XpNg)4^M7iRAA8ZyhPr?`mG5#Fej;ZaT<MeER_T4fpYB_H{DY&#V|cFZwKD3L1xH)`1AEuLDElDKu8Rimr2nk<6aKx--
inugbv=!`IzO`+_VM|o#z#v$E&1MXVD(R>uioilfz|<h`)FRv(jX^&Z@wyAANx(X=xAH;NT7CiEtpSLe0t?p=-
qAp>cl&2;vXqbK>a#gBx)8gSg=m!Zu0zd2Qe?Vmpqu^=DAAU|GUTP^DETU(wBNiPWq>C26AsxqngRPsnHfE$D=EK2G36KgTD>@8q
Ku8(+RASb%rj*Ii>UB=n9xOy~Eq#J8pVB;tj?AXn}LAxwn|1TR&%JaD*q!%%AU#f1CV%bOvkm6#4+_V-
*cx)p_ocbpY>;epx=#8qNc?pE*x`)`vPE&IZoH&fjgH*<`lXhws1{&7Z*!iQWYsF10CoEi`WNNsM<tb)5CqE_ZMXAC0#jJoZQSOJ
HP=Xfef_IG5yna(52u&+Qwcp;0GNeI5@UbKga8bMwxU2m8{KWuN>N=NwDs3Hm#C!J^EIuHE1FVs@PW=0NMqFCJO=ayxyBxz{(dzI
O3<W^QQCDOhdwxm~!*)Edlc!FuEj5Axy7<2Hwdc@aHg^cS9$Vt>{Bm)!5p=AY(2*bADu%DF<l0q;lu)K9oCW{&Lj&4Z`V#J}Vee?
m1p;U1;8fajS^Ht~WNJqCJ2>SUe?{lUEfuhCq2ydt7mkPmblg7Y#T7ysf;&gUk-
*{lPw+SAfNU(TB8^@=kqfOp4!eC$h3Mm!V10pzvGN!p8Zy&etfl~ertUd|3V)0WH^%e|aTq&55M7Jqy)BlJExHJHCV^^vnD10S=F
zeitbehxfl)*kzg=XjG>cloLAG1$jLjM<Fd<g0j)`Qo>aInsDbqcyc>Im;h|$3)N8W{y0iUqD02{cep+jWqkeUDYix=kN{~)Av2B
Wm@=%fN@;ob*1N=vy9FB?@muF=eM_L3&}7E7q7t@7I*E7=A|>6RbAdh56qpm#vh%&1rHv*+I9^%UCu?K<3bY-CzyVpnhaeTcs#jN
^p0;i`RWF%_qpIFVsbe{(@&ZG7JdP>0-QhYP`}3_2lFUC(YtS=V-
6;pT4v`gbbH2AG9I;RfX%QH|9h6)3Vk_$pKI#Fi#d5>68O~h_Nw7L>`F!vegC3Ag8I(ipVxwSBkyz4cd1}^U_p!XIx{|)r{B$23-
62X(SoC3M#fOG@XSTg!;bUeWsTE?=XDEq%6n_VKQyO&3-1RE5G}oRrRRue5;!+!P;lxNT&!Ju0_F3?OUH9T{{N8d5!Mp--
#haixPaC9Dzkd@>re3(w$IZigudV-
7LmE$B0i<=q4K;hT*YWXsIk~X`s+P?wv%V0Juf`&rD&}h%r*J!tTQqFed#f&Q@+^BYPP)R3jI?H9y_{zH2utz-
r<O|j?m(mqt4ul?*mU5Jg&BW5nNbZg<hsv4`SHVv+*}|kD>cKe;RnlEtlkEI@5p`3tu4X8$9b~CT4KL-
#W9t{#N`r85Pt9JOeNyHIke6EO(YOt7ii~0{08p9k>ho7cC?>6}1k(pL22kxNe$w%W^J0GGo(Y1m7?IJGiRcg?F>=i(a7ecb5;sy
-+++`MIoX>Q42Tt9RV%+{91qlDx;@%P)ILeR|?sB)7(#k_J6C9z|ogp>V(9J|D{b$Njb?8|XQ-
=w02ja_;HN4%ri#n^VUQ@t}XU@cq;)-
TZ;qJ$}t#>1t!BS(vAQr?<$FzNaqK+lzh$?lI5Y`hU#~<2kgr_b2lM?2~@i+$5(je%;iw=#1yS35NQ^x}=YzKc^-
>CEJiWq4WQ#MV~$9jK%-Kek-}WVgsjm12*B|-g8!akKgquHs_bW;@5#UPXnD%Y6Y-
HX1llkn}MBKV!mqwZW)}$HTWcY4tjs~&OADQ{JqZ`Xw3A=@P2l-
N6lg$)?$saHsR5mohoKw?*)dCJA*ymzzezfTzVd@`g3~^{{CNWJ?Gk)Q|&yAxv}0lH*?jjGwWxbe3BnXUrJ5`b?UPTmpR^&Z~dvv
w4w*(ncyc|dnV(&j#_^jl7lUV*F>v*ah?rt!n1TQ2GC+A=Pa4$;@z8E3H3qb4p8qilcUa{-
Zi`Iqi@F+o%+ST4eUkl(DHfl5`@E|){9w7;m6=T#d(AuH?=?SxxtyWiI45&{cP5>LmU4LxOl8J{+kwDReeDB@|3NKYxiT1cx0-
Fd$-^}%SCo=>Rny?=i`U_4pv;>pV*!l%<<AFZ$Yo@?UWg6_)a@>Ud0cYF&_r`b@t@Xc*wB-
J;S(fo~6#H$ulzdN1sA{pX3|bXAEM#@@kn0z#%)!X>e|S)E_dqpMH+i=sfG2nym0L4&gWA?~AAHrhnW%eZXA2X2b_q_uKDZy-
&PD;pyXX2L7x!XmWw%B0u$qj`tGh!dZTbITHFcFkhOg^Tg6afz|5S6)c=wT+S<UqV!}_4?61K>oWl-XD<8>cegrEOwHx02GaG${R
z&-U2!sh@{+98AzIk8o&x40%Z;=ysO{(YFIigmKDhvAXL9mj#0T{Q5f=*2+}ZO^?|bX?Sw1wFL`@#4dCL04ls#qtgm30!Z}yV-
C9^|n9=(3pcbSE}^nZlgI$YwJIXL6o)S6mv*{9NL=<}(UNUwLP^I3S2r+AslKPh$SOC9Il`G!1O`dx5Bo`uf@@8?C_ihID!=7(8T
sU@igD|5@mt*n2khqhn|?=Bh*=54djky*N#ZukySAD9n0eZ3EAYXhA3nNy$n$)E?4e0%e2Mm3sdQ-
a~*C34pT0u6rhh0a6$^ON(BJ_S7Kv5S9{x#w`Yhj8D+$4X8mJl^}>pZ}wdp4oQ;|L3!re_|+NFZ_HkXt+C^x$vpw@RrOQFc8i<J-
_rztj}pZ=|RoAy}}PwH?KxOO_zGJ<WJz`OYQq{|KdTam!o%k)w^a2A9WY5+&P(q!D>J8t<dX_x<P&YHCzz*T5D>r-_Ht`<=W$U;-
9NO3bUs^xI5<#{KSW6bvPU7J#X<+)>E3letpiJ8}0S{aTb3lS%J(7@vK9mgXTZkRa2?^qD7y>Pg$#;Q*dW@a(DE!yARR2>vzCsOR
wlX%O2PNV-3&2zL_(lugzb*n9qAI-g?ZY<t?xd7BjP*@tE~Ant!gJt@+}v_nc8x_uY1hAMh&w;=3O*D<6FB-hb-Icggxy%RnD&=G
{e2Rb7tLpS)Y@oj#m=^_aWh5O{&$^?^R}-
W4Ctk2pQL@7&pX3^l;$t;I5bxhH=S{Rq8H?y1qA5%1zY^Ub%Jrq^VE^wsD7Yqtx>lUkhTriS@bax9$by1(`H7cYQIx7Q;%nhW+yZ
H#$SPsQGYBWgwk@6)+bsW;ChJNi7N54Hy4XKeQL^>a}Eh1Y*DLyipg)ShT;r(oc6zT{-?qKSKl<K;b$$5(Y8ZOJZ$LyX>r+Skme-
d>q{M2y;=Wi|UwuONCg>W$wsr~Z1PKkYd4;zPul3mySZ28PSez$a%O!Uw^Vh8~g`A@{AilLj1GJo<0ucU_WgF`BcL-
_02T&SuuQzMJ|?o%I|8^R9eu{>#k$v8EnmE#mXVoXp&xWHGW1oC)#Fz+Ac0&iad2=OJZQyCe@4?YeWy&byyAlbr3P_@6AvlD}JXi
zmHW<W=6BXQRK0|B1TXA<xnI%SXRb{p#d!EzSzzw*Tn&UilfBL7toi?laFzXKh{afd9B>(F)@opeMv^*68oOSi5KGix$usirGWzx
~AktsY3$urpCSL9hA%g?&n+IAiHZxPsH5{h61ly9p@TOpBbBahKr+w<6E?pw-
#O}|H45NTOP7j;76YEYcr?ATncrlkMOFJDL6PcYoKkHgQ<>(x`4CsRyZ~Ac+E~)qr1?fm^=9s|Lb>y87|KWeHL6YIIVi^qAwV%t-
}fGla+gxKOuK7z6iDTPhi;0P)DEN_FpFMmOO&+tKGZ$wX+7OrJh?0Uyz(v)O_EJQhV^ue%hW1&C^+ahc$pRGS+be92IV_{KES_Tt
u^RRy}UaqMXv(>S3p+v>8lO{mkrtQ*t4}jL<Tz>HW-
z<cw1Dt5=pj(%>h4rUvW9nb??F4)udMdb{+Ip7mXLiuyaOYE+KQNNV%)&qbTS{lwjJP@8atGZzi(CQpBxqSbT$-
oX2K(<l6+$FcrV&JFrYJgmyI#k-
8>0Tuwpac_||yqK?KPEGN%iGH@r^NCM(cnV;)@2{4&1&6q^$Mk+bZ}H=Kmikss{HkZB{mopmej1#!%oD^c^xa}Tm3IQZ%UucX3f6
It#$&s+(3cKkU7j;HdFHO=pF{C|2h(6qhBo*trqO^K3FfjS-|C<if%^DjA1tRC-
K4r!@9Ez&u!U|#+zpLfbjeG6RqpZgRbTi1L{IC?r;Wx?AKO#z6VCf%@slvGh~7jWgS}_l_Ffv~ZEkY$=&Qq#<zD~pQSP4Pz?*Mt&
Dex@^W}-VcU_D0h<E*zFKS@Wfbt#W&Q|X)yu+-scz=iF-uZpFx4>uL>ebD!Xi%T3HH{zp8egJkIP_}0o}YM-QBRy&=wHlB6q|JRD
5l&O%@H%AE&I26Hr2nv$#r&OHY9kCGjwnc&eSQjG5V|q-hdbXJN<)q@_0D6?Bn=6Pv;aZ`00O~L7D@&j~~By{mye4ZyD!C-
WB!rBYNfP#{iZ(1`DCTv@fE^&&;ZcckSULf046k%X!5-<)VI?nUFnT8*Z?eAp6$YP<)+#ZpBxBcHdln<|e!?@A@CJix$19Hgocl-
E$;M@;o%)77pJTg8FoOe|k`Al38CY=cko9ahc1*g*Mx2pa1us+3VlRKUc?N!0?#s-QyvW%r-
FCL48nt?!hW|bz@#fFJwNzPTuOVWGJllGv&=h5Py{uGp3Gu&?n|Qx6ovhz2n{Y&iB<X<>VT{2f6{5if8Q}o7{7*qmOtEpNmX^`d;
q6{w8LV$~_wO`D1qZGmkC$Ry|Y1{wCM4cjVFM)&f8MsQ=*Zcu{Y{f5G4EG}h<x$-VhF*Pst_&z-
jhnVW0LcwWpV)>D|?zxr%NA82c4c>nUj-qk&c@_tKhs5vj^u0FQ!&!+w##hzZ&*mH|Jz!}0NeF*!kuZ_9rp@>JA*@^J;Z@+699XC
H0o&fjxZI_;Z?)7eSKEe8fpL6fSabiApmS1(12RZGNhxF{extsQadJ8<7<ca)AeQmuvIVU9hcrLto<^kebaJ=OI*~8JV=wo#V&JX
V^v*AJCTDcnfhV|F~*4QInbl~!T8_fG&%<E6P27U_v@IIAizgEvcS1Wi~YkN0>72Ed=a-
`t7Gt;C7<xI+Y*sG^y4y2D4+@N#vNX?OW)b=9W<<949dwjD-m*7~QwTm8T&W6P*w{Y&{lkN4UtIGpi<N>NrV-2EBK_g9H=-
OIx7l383e$cee$#T|r=*AfdZ*KHV|1a~>nd$1RUA_o2%v*SmnZ?VsN**P>&+lJ7AGtF)W5E;Q_Jf6R_ge?x>%PY01@8{@)#7A)zH
g5B|E~IUn~A7r#Uy7J57UQu@Kqj+K9<oW%b|nw#Y`2vn!o<1BOUYK!ZF}8glA-Cu9|i*3!brFfS=@J6kgJ%Ch&h3XF8m%b9|!Yz}
@AJnSbY>=YDkVG`ipQA_fb1s@uPO=V)qoZpkR%bNYEW=MTw+`tme=KDY3w(Hp_PVP;*Io3*9hG52ttlK(WQ;V|cyS@k>ln#uExPT
jfDV=cZa|0{j?=-q9O_%nVna!kdb*XYHk{C@6Q-
{omdCMNgj@0t6}_mw+Dp21XVZ|?g0TJjL%$s$kA&$h^AvhLHra%6T?dCza=BB@&eCjjTbFYlB(L@l@(x{GVp8cU3zc+Hq!Rh3hhd
K`T99gdoQ1gEWJdGdVs$>JmPgwLv{{a)=FxpS3yhxTn|**x_=v469l$U5eXaIS@>+B1o}1#i@Nm2#KXJA>$J-
ttpDbDW!;<<D6M{5Xfj=bzt)-%l_(zN@t*b6Idl?rnM}_(!MzbjWBK%{Y|n1?FZh{mu+0{joi({Oh-
$7w3GbsqOS27jrq4>|yGk_t#%-mvyQxu4Hc1<*j<J%BSFW(Ra$-p{}%s!E06Daq$-
FT)jK@m*fWUT$kGXdNAN%Pv&?IuF;=4S(`7;3V8jKUKHtn>Dl4(ffcj==CQuVDR+iGvx7VgKO;N>dS|m^&294hFPeR49r}md%%Zr
~?%B*^bB*-+=-
`2nEK)LIHvNwDaesO)<gUWgb}l)g==bO99)_3j1Ur4ne)R6`lAmooPaV7H$;bP%HfHZ7_wj1}9rK~e{(RP{&P#i_d}!pvk-
|GO3yR-u{h>GQ;F-@IEGOapY2wj`_FEj{kRC{^<?Y>IFW`O2xj-MonZf+T|7Hs&!QOednDcJQE(Hsr$2shSQL)y!V-
NDU<&Wu$^A4BJo(b*+y7W_n-j44K?&4kdaSo>L2A^Z<CgwVv!OXYr=8Cyik7A3|VD<Hun|{@M&!5d1$G+foX83uwS|iF6-
Cgo|@G$9phvq}I@D8$PUz6*72o5TL{Shs$GYvHq;c4luCvOh_DZJ2XpI52V#k0AG(Id_K^xp?F*|~eHm%t>G5kAH*_q-(2M-
9#{8fu=`$#b0VW5$<f1YAz;=9_nNe3aoi^UvH*zxVuiR{GUW$_@Qpht7P=lUU?P%eOe^Uh!;|Psp5d^=xW@OIxp)`(X~@;QU^_!8
2S;HF0XL7i(jEQq)h4)(4fbf~)$-FHe^`ll9FkRsJpWS1_r4G60<U;|uA`pt>i4+7y0{oRhKKD@#5L8gno!e0knx5tt8R-
e8#_RK+B~3(W|Y8xOzVtcI6dtv;E)_PO6WwHI53r=853+P?LhJOJ-
U^cQkzKjFF3$2{cz$J^!*{g&APV*2%G!n{j;>+~PNmlB<Se1Z9%@_P=ML#TV>tN|-
&fuYiWg455dx)8FRshi=Z=xHwha6cs@L*0nlzhm_|efWJxXSJzmtjD?I%_Zpz7RP6e2Eub|E*YfN`6A^!)-
xa(_25%#9C!}YJ7UkfXns9UH~li}*F(-9)KYkVnne^X<S{eftC}cz;C--_;<vK4n6KlpMvcK<pyuH|0I#{5BSrqn)&2>L`yEXNSV
<GV4f%Ad+7Ekr{r5V5Cbh0TI$S6Cyw)gak{kGw!y#dBf%D@r@d&2!y6uyF=`6mF7dP2D=yO_dGvC3XUeqA)_wDDz?_Cq(ooD;;Qq
NG&Zw<JaV{ov-_0zBOT=2t5PMmuHO&2w^Jc)Y)&y4eyS_NG<`&ob6U39qfmKir^64*I;OU%HU`08}topNC~OW(;MDmBGL-
)eKSI@c<-
Z3ACd@tZA~bKuN)KE&IlX!Nb|;pcF#m@Tn1@nxnSQj<Y1ck9AcKWxGIZmDa*5~CZS9%dGr98$IJ^uBj>gcto!=OLO!{a|<cwEkHC
&>z@yXEsd@$j>bqjLx^rVeGHTc{AUXjCp_FkN&Ei{m1X$x5yd4$oakL)1T)YUB4PTJ!|BKl+32*u8~%R=PFMtdRaB?a+rhHz^~!_
RC`<BQ++$>wGd1nUg{h_5Y~?Qy75Shr{=wZf7nU<N3Ey+f;>ODC;QZqXsGB5-
r;7n$z0zjyMp;V&*G_GhW#(zk@wSC|NQ8aRlQC&)0KBB)+1iNCUf<)#M>8q;hot~gWTFb=F8DzP4Ug44wfT*3YPMcuVdb93r|3E*
WpEMd`EuIqu|N-*@{JQ-
+Y?vL9^|AFJ=cMN5ot!o<pY(`^#Lf+8ps!jh=njxo{y)OLF0!srj35_*kd(iJskKnZ>X_Khdvp2ZAF%8hDzO`!|`Z%M=duE;>T~H
?W;=)@j`}_9xyqz4sm1jQk5{K;aQ=`ZRtT<Xv~pKz>*sx8#uNUrQY$mb99;+T?6In=7f8p?Auy&-teI3|wMY-
9KKP5?L2;@YrX}wyE7*gPSwvCVr;oK*pO%z1<@^U9&(u8~WNfer98b)DP7C&TE+&({IQ-
sqMYJWS)xG&Pl$t+Gw=y;uTZhpjKMN&+wP>i~|owe_gaKzwffXZuL-Vze8|ccnb1)>Ak09vDW6_s=Ics+b6qr9>cwmgVh4-088G-
L!0Mk-
@<t(R^0%D@0}ruAutydL)_^veS9?7kLFM6Wpi;}$&8PAZ<8!1GJxd3n^9nnF#Gu3XqNFvHnzO<nfrJ&%k^&yzhwGC_b%^h2=3D&=
Yl>?o;)*Lxv=1{^?Ttto(OPkHg#bwyk{5pefTS4RO&yf*E7s2!BXDlE;Ptm0Iy3<vRufidOZl2Abxam%0_tsYLxt5ow`{)?6@1ie
|gT%$C+R3<b}XhVXhM&eD?Yl&HHa}_r-Pnj?5k()n`KBm(k=uo8<3Ouj&i*YNDyZYlP3!V$QJW1t}JHm!o}2?k&&z6Td8UJM%tS*
<e8G);j&Me#|te><!5sAXf{mRu`TVbD-N0-5Tr3-
VRJP+yj08IM>ZxsO@hSKIiMJp;x0jq$j(X$3EEuCxgl!T5bawoSf&6F+MA14D;?ve!+c7rafmC?-7q`e(rPU*$KZ-ZouJtNB;iRd
TZytk>dzA@L=wp=c-&X^<K%qgJbAjM+P}q7QU@-JaMYNvuiw+x-u92B$ta>soo;yq<Y4R#lk;8L-
P)XnESM{zajHF=LWrN!W>EN9CKqAb?0&)@UDeh4z|NNdlLs{*80c&&mF|NIfoZaFW?*{^LIR3%sbt}SGu?dnOovpV&+R%v=@E$Ct
O13a7*U6&-
j}i;}ap5T^+PJxI@ta@b_a~ULSjkKKCF$F3$u0BHrcl9mo(go141Z*@S<Fn(YjivFhi!$W5I+v&<w`clXvyEj()0Idc(my~v}`FV
@+5@=oe<ul4D5uE=_O$dOhT8^4pScs}m^_nyIMULI<gb2mMzu4n2@wNBt4)C}@e%{Uv(AJvm(-
bYJ)?&b9}Q(?As)XVpOdd<kS2fLTgvc?ZhZ!z`l!MDt!fWyixxRbl!8F0|!s;r+eJ)b=Z9u}pRf5#_G4wm_(qdE=r17w&x`-
6Kt*W{+F$x@f-%!iu#8IRJR`0pi`{Gj$H>zRH2&fJqaCH-4XF8FHg0@vK^EwC(WI_lywr(_O`A22m4H4*<W-<cX8oT(<yS-
x!cBs`DFc_{ZH+yZd|Yi{=c&CD|WmcoS?^dqmXqt#nslkf79>san6eT=@`1@pr$^3KeS?c*ItE%~hNwOnv0&YE}86fhs;OnJs9ke
bUonmO&9b!cum?^fPr{TX(AgvRLgt@qY=*7IkrTlQJ^U`(fPCUNv`&a9@bfzKO!uTSPVr_5@Z+tA0UQ@ib=|6>ikGrzMQi{|et*Q
W(<2CPRf$03|JY87~Z==iu7=4jBVVa-yR)o)wV>Y@KzXV#w~?3_=?1v|&vPyMC7@A%D`6&W8@IkC<d#1oyzoLb<7W&nmaruGV~2m
X&b1?xHUh~0~Oy+!5Xa^Aho9BJ^J#O{JY7caW)P~M9kIGtY9NBK+fPh>6Qo%<>pgzYf2(Se$SWnS?_K7*O<^pMO#yraM!#0;)tnB
c_c>@D$)M*|NNJ!e<%B61Do&r{EW8Npvn24QqTQ}S7lsZaFTZ;>wr@6dDc79I0X$-
Or3V@fuHTFrYoN6jqXvQN#bt&WfBLndY<h6hJ=pA6->c!NE|-
;`7QUgN#aSwRokgxkj*^NFUC`Rv==cKq7Za_D{du(wNZ%D&;wm)l%F@5#9;^RB~aE~UC8usv`@wABZ*bL0J}FZ-enfLTTh-UV|5{
fi&g68h%rTSos+9|9kI))#*Y2YN`o(10uN`nNag^}FV*)JKq-
k6M)Tj5_F%JX!tC^fhgfKN#H0jFm^StlYEci<qsP%UJ>rtH(tjF4N)DCi9ZH3G=MO7{0(XgzJs=@mBou&+!hGAJ6)L6F4{UHBt{(
dPLV@&U5)(;2376?ZjJ-=V+ae`YiMf_)F@quC6`LlJuH-kBDFI#ZA3?^~9Dtp{MEb(Zch(53lbq#8a5rK6A52xadFJ>D;+udY^cs
{I2!CE%FD|n(m{E<z1LD2mU^&w=&nn`$}EVWZubr-(dX?=Ev*%sL#YIo}aAVXuRdN;Kis;cMKP-
#T*RW1dNCEV*Vp}8=urY%sjvyCcOgGDCiS?Zozpg+|w!eVl?;EtY+AGR&DB~7InhtEx}w`+yQD_*>7frb4SHLA8jD>t{?kwd~BBV
?6(%Y475eN@TbU&n$(l|K40`!)Kas48}Ubc=w;b}m$~W*o-+tsY$xu*xuedFT8BF6_DTJ6&OEw$uDU*<`Y?n)!HiA*-
yrUhEUQ&4NzM7xWY!X`_&pkU{p#Rzpy}gtS;O_=aZ`)xN8Dhpclw0Wq1FHo0`fC*H*hY#)EM^BiJ1{W23iAN9-
o`~lN#fo7ruLz+y&o1eK~vP?p%Ou((3ctXi4BK?{e4htf|ecwbtn7POjmpe)h%hokBgw^8q6=SDv*wSdYB!@gNe9rUyRN{{8u0FM
WNtVA}Z1=(Q~8#Cwcq^Lr+>(d0hT^ND4dzf<%MQ?hBjxAj~O#;|_6l5gB6=ad<inCkvov?}Ry=ICX?BRwAva^f!0^R3a_;t}(Ia#
n%^n$HI32(1Ut@~g?my8#|GxZTu-yN>Rdo>w0ouytyjdwO=UDR7?m*T1U)XPrCT{Eo~>=_$lu^v^d#+Zw5f2Gjm*)C1<I--xrBDg
0>tP_AaHR`-wH#V42NWiDiJ(PU@uayC9&=ve3x#a{J~-fnVZ)%t8|trypS3(sORC-
q>YE*j%i&Ci1eCU>>hd#i=Ui#g9ron3Dxy7@40AkLY+ZQvO1`e(e~)ohhrYV<>VTh%q|Uj}Z_!ke*6Ml0*|ko+Qb({DW?T=TzYeg
h7d^LpPY*!5Ab*giRoU?P*+?H2V-d>|+90rQj6gYmrKzU*4~Az!?|z?ZqN%(uml7c8?Echh&fdN%NCUF2uy-
rzZ+wLoXZGro@v^61BS43f>w9mO-SCuN2-w#X4-
uIO47lLeDeQzNF`#8aKxMo!0LC+|bdYF69ZfPdDB!|MmaK4RX7|IZBnYHP4R*5LVOoXImuKBQ-A8-
IFow$$2y=cAG4jCPJ)|Ge9hAs0Rka|HNF`1UmM-p4~@%$hy_H}7dN*U@jpd(TWdxK(CP{0X+bB~yl4%Q|uN-KTy}jUFB7PEV9AIX
HT0=o?TpwahvH-
{N_uMu$56nT*BXI;7DZu@*01IR)@g8t|meJiExdgR=&QvHEw}r>}hKjhAfY+FDyOHTBA%mPV)6Kqp3@$t}SQVQx?daTe+a+~97at
~^9*R3Ced7kd*wYdJUdvk2F&k0wO!RCsuvJNK-w@Z`E=T7oCb`CRiZIOm@GOYMx}pLpQKuTf5FIRnU$naz#02UELs3kQL`-
gsuvuhizIuKsr$yc9jS2Kz4jTgXwP|1wv4vX-5aP38RI67K<cHGC%KS;61MUg7cRGr7AaqcR+G`VGBV<k5|0*V32j-
F#9Pnt2S^6&Mt2%3Q`l-!%FYxq{#==kSnTw_W;N?$&61z1!-0hVQdK;a`A}>3!K3@7;ZT7^e6Ig2P+ap1a~Z9q$*j-
74lc!jpXkD~jITz1WG>=*h>~sviV<YW2Ux3ljg#c=*-MB;AKg`0VA)xvs2#d<ODe^)H&EOZV^ZdS!<DKZ$SD_2)FN1Z;DQ-
`%7pKwoz1Avw-({nPNB5}T6CO5H@SeA;UB#7egO&J05Nb8u+zf}u{KrxA;YmJ;t7*9hF{!eumTq-qZ67EjE_61?Z(XUo~my#vn<J
O*AUKJf4`{BFHxzZ{mz*`)eR+VALbre4IH18R}eE`6dL1NPxQ9%<B}a15B&zws%r?Ds7n#T@zgI0k<YSKb;vd9KVl;5wSi<L@gob
#pfA`nq|io0YsJ3u-F-OYS*yko8`=%CBc$dMbI+?A?Q2zYWgH;JnUNZh2mMFXGoPAKa{{OZ;*5r%$#kwWj9_GmhFi9_};N*f7QSZ
x=3#*()Dw5c&|m|Gjvl$*bla?&59odww>V!>ET^%1oKN46KO0O%KtFxl-sK-~-
>xn3~jC>#wGM1aH&II@#3O`0{(#nN#yg#w(g0xMNdzW6nF|!!20{Q?v>2Vb&H}do*{<Z=JF5GxdXJ1|HuZ=63Yh^e6O+Cv#x_uWs
bG*8STc`#KsP?twL);g8}UEN`vz-
<b(JC#TQ9mk+h8?Mv;<22BuHk=`eAH#+wlzr)!#&m%c%uJh=A%#jqIYp~YMqHw+oKFIsw{z!JEzS!!M)qtD3MeXO=uV<n7cLPq{)
45M@nfOb}*A9PnFDKcV=)-
KEcnR~K@j+xR)nf0Vi=YR9PtNxf_hJUbejnlyudh!RZx{K$W*f`RZ80k(BS((tsc0<D`t)bbn~NP^F0*sho();6;!xH3b<xu^lXH
H#lM{I?`a^kI?$1wrmg%+dd4W?d*K28j*CrDWPZx9x-
Xomn^iJ`ia>gk}clVsQ$}8vW{M}<s`gUhQOK?%<e`aK)W)n}m7o6<wj8#q~eGXi%1~VuyBDGFGoI%Wh#lSx1W5=g|)vHVn9BZBX=
HcBq)nC)S_@MpG^yM5x3n|8RE8gd3hp)*Hf0(Ust-
t60smYXw!QCTQbJM$<J0|>y)eI!O%XshhQE;PAEj;#isZHO(z3c}LLv$?qHmTbR_e{Ueef)mrb!y_L21lLyM+`SQA@!8>B=p>RzU
|{d%e<P*<U{?uK(yxM+KGLeFE<2xIOX@LU-
8~6+C}(hXLxQ^{dm<c<54Pa49>hhPimX<Zke;eg`}T*^UinH1Z#tP!QRUJioM=?_C9y(68D36JZoRQ<!0X?FQ!2rpE)v9&Nk~XdT
sU+Gdr{?-~jJv7>;VO_VFuffmu_Z()&+k2F={zRy+{T`}muh%P2Qaz71Yze;Z_&%4tDgawz-bwCEA(dRN1!f0O+NzD>-
_k1d{woGv-u$%wiY9U#0TYFO4Jb&Z)En`exio7(5wT_5g?^R0(I=hUleN-|p=GOOpVXMXPa+rmSXeY)Ah$uYkr+r`<r^-
`bgsFHD`kH7)_jh^JrsO+`CN8uI~pLFzL_RQ%2yhrptE57~KKl19?C)9KC*4kU+|HuK_1qYCu_$mJRtGye!vp@RV@24hp=3M*&Ze
|^W9ja}y-#MhV$J^*Aua^6}KBwVmPqfdRRPXa%j#lxxphut{M9Za*MFVc+AND?X5qBH+*~@ip4qvcTG(WsUYJYfREqu-
2L$IN<UWFw$BbtADH_jrxCOF@oYm1uEnqM5zjQ8U8cCZh~yaav(v+aACZ&t5`20yF#=2r{m3}V#>PM+MHye6>2CSH5oA*bAp;v(;
oVZz?X>?GQU`2Dt+SHtaLhAzgfZ(1;hNe&nL@F|XUaW-GK*ZYI_h+Ib2AsSM!vTsiZCSr}QcB+9ku{WQR{lc8fc}95q@jKHC-
@E(LfFq;-{3|$+>kpg;ex@@M{bcON^+l*&PtC~!_e_B=d6U1F{eMV49C%<GZHt<tOE@NA&C&2VH^J-
LHS=ju(?)}41^{b{wdjn4y1#R6auznxFH*OwFBRVoM$Z1BHee=nYvQMujL|oK8e`cX)TnE6A<T&Du1(%CI2LnU=9cPp*35+NWu3t
RuCGTa9^~@z<5$i-
dQj&_woE+ItNX@vg<ronM?g*=9x34Jp3U^NZT#V_tsmkL%rCFWv@;v=(%|{BcRk<q+F{<sdCxowj{tcV^?BW{ok<TvxiIFjdA~&m
cx=M)Tb(uWUY&~`)Vz6SZ{pJpwEJ`J0p?xoSN?l^GQ3-
wczga6(~|cv2ZMo|n|p1no?rJP{tjNSxHo_6yQ>)YX=_qnzQA(M>aefjN{?b$_`<dDE0h-
^pJ$(EaMte(et4T)hFc%4U$788XTe|pw$PHGcQ1Z>dNYvs`xsj2R?x2{xANI1PeBewU;kV=k6DB8S@`$t7w(7p+V61porUr9^hay
K*Gx7f7z1a>yM^BXwK!NGf6kn!2EM#YW~#jVvpG_2{9EWX$c)gNq(yJF=01Q6G}q=mEMkrFQf^In%#*r2Gp8Heb?n^-
zDl*T^_b=Cs{dSlx8Xsi|3XvB+`{}b*R^_>Epu<?Tg(EU#rM%{3OI11voQIWW|J+^4>4DzR)#;xe%04&6{BH&@V~*eDV)Hsmz+Lx
_A<^3KK9yb5+2DuiFW39-%-CXoBPi9#bZ~q8me-
;)IT%R@Xpu6;+VX5_z3Dh@DUIb2Wz7TEIq#dC^K1$HJ=f@1<vNZ{p^b~k^Y0Zfi(pB$7FK9#4a|qBg{9{4Nhz2&x40txeLwA8O<3
78y6FlkJ#yZ$lQt9cD!~wu{rd1bv<J{zZ=+!*%tH`W(Y6wuT)>4Cu;K7Sqt~|63xcu9Jgl9xit;v#WR`W-Y4()`-
$~Xr@n&^bH*Rt>zt!Y?quq>six=W8vK!GVVx?c>|%Z>=LY=;cry3A^Ms-
q<E%UDbw&QH*{46L4U_LXCzlnkL$Hw4sp}Mce3bj~qMxGPIr;2MPon2XIH_<n!H4N{S(ltgaNf-u1kV;<uqH$EtcT<8d#ZT`k<-
S{+@j?VUihu24_!3&CpBl+=*7)O2#)ra!}-Vih`X8h$2&jAuTbw{`gPXvl)F&=i9D~)-
vv*F><<3=t%;rIP?zb!2?n`2>(Mvwy!!s-Egiyv+vHB|!WE^Tc~td8RU3vMHGPV+eKW4{z+Ke<9Q8R{)#Q-
_D31WHv3xtc0c!3q?!$OR=?}u4pnjqg_tYzu_eAY27nbt{p3P2d;iwN{O^;~$E$*zo^yhoMUg@30O2Go*k&5T;^(6C5JL}B|PJF5
EKkDcG$b;HEt9R*h?|Q9WQs;u54rYxqe>SIw^>pr&`(9T!@yGh)tlycKojMNi<a@Ywn`fkR@ku>Ea$8+v&i2SkxH;dFXJWQGwRC(
p<?gv(@8J;RzbYT`UGk;)-}Hro@4qI)hPi+<E6yGKADJI~%r%Giz-
;O09^cY?o6om~ht6z#uI~Bq`@GlWB+c$$u`&EL$cVz9TTUhO()12`=Q%5X?t?Q|&&unwXL&~81o~c&@&CFN{y23Abr(Ep&*?56(q
_7i_1BV`<LHup!p}~|6I@XL%JUhMOZ0S&B!^m$_)fp+`uMoo@px48Or3uXdJC!feizOrc*;Qz&=d~SE;Ed|!CZ=aagMk1OYfi|vw
ZHMll<I^`UB6Som^D&kEuuIWL4E&-<up<dM>?X)SG?m-?&e~BILm{2ZO%~zfE8IFPD30kwrJjztp#L(X-
7yf?A9B!5TV+gXoOyyyRV~LxG=BpI<BIkoV-AXN<-Ht}t`PTe9QmkF6U|MT_?qtGfKO$muZmzznM7LhGeZO%zW^GO{-{XW-Cle6O
h`rWR|6GeK?HRnM|_Z<bCnGuO<d%#>P_Cu;xB&)KOHX*2)+SWl>{qPBg1;wK?rW+%oWzl^!2vsCu*>REqmk<EiH=3YL_xxD8&IEK
9h|1EwN$sG_6!H0jdSFG=+X{|noi^%g9+tL?)N&YDJFxW5mG}sHXVX)Y9{rzqpH}m)@^K7^QaM#5<>|^(r=riE256SzcH#>(%<M{
=b5G{nB>1YYy1ap^ddSW<-IO*FznK{q-
#yiBv3om1OT|DdmpRXQbr_WvZW~034?N+dQ_O#emAI#03DYb4BAIp3C=$~8si~0O;XXFsP%|*EAo3H*>zKI!&_4gJ3Tb|YCbJ?!Z
J#6X!^&O-4S<=Hi)#F@iYuLa$>^1aOR<oA(%)31$Z{6Mw49gtP&6?!+sD2J#^~`h@EWg-u)-
^j7ekS$%+j&tqVo&u14dyoH3B;%So$teZjlHl<$wV>#0e<NmFIe!1`rMZ;S|;)nxI<?-
BFS5zo=LAEUtipq_4NCUnw)X$f3Oj`i=Xg}C$mk$K|hyw_b3`VdWm-
fPu$F!^hjrpfac9iY0fk_1ma;^!O}au6Wcrw_UahVJkEOR8E3(x{TlbP*<9cU;zQNz-{=p)Ea-nv_Pzi45~s%6hr`HS>hEnagZP&
WZF3<$eg^M!XOCU5eQL^SP2Kojs_Ozc8;;S9%Aqy~=^z$Ff2$5%?LB?<v$l`JKkszT7JX8@`{Qx9=~+MKOg&^RweS~bb_*{~J>wM
LHMxM)VYzp%nGd*5^rElNC0fjLM~7+e{tm`z4(cpdb+U%M%bjk*v*($c5q!!z^87aAE7@;owUhsfUp8C~aq{GvJ><ND)5n|Ov80c
rPGP;Mdo^Q#xs>>oIs!P!U`p?A)+YL3)~9oV;2G#tz#Cb&@VfMfD6^f~GduRYehORgz<crC=Z<`DMGF^wcpIJKkRJOS-SCe!)uQH
u%nSJkX3RC<Aeje>xBnWh3+o-
sp5BT2&Ke5MT^s%3=K0H+A{IT#%`~T`%iMsTd2XSn_{cSVaVN5e%vjR{Lwrg8mmap&>*<U9y?LLzhkCmBAL?Cm-
i6mXH^?^St^yyu7j7Lhdw7hqe79r=Of9^y2Jg~i>Y?PI!=qHcfp&WJ_g4SD;Jon9xkpd_Ecq3gF@D5lTIkEb`owGBsaammlzVxa`
dC!QKj2byY97p|&=Yni4$l2c{m~%*#`piy9|Jx|e+gG;wC-ZhSLZ-
5JLHU*lF_#5quJ^4!5P$q7s`wcE;BXOZH)(l8GB27lUiUk^pTIH_yK;d@dI3)6EnkVl4bNzr>m!>8caAm2YDd8(?-
0)#W|#WA8_5tUc{^$_Qp!zKI<ovc~|s1*>`Gc!S$lQQxDBd6y65=hgsR%d8l(m>dpVK-
M9X$*~3%G)?`0cpObKZ#|zc|>J(q1XeMj(coy@^m|d9-JdMeYxV7+BSjFt^8@R81CTKXCWS6TaK5}lt3x$VjZPVbsK-
&+VG|BmvKm2<qw&5qE6|e_}_vhMb@SZj~oX)QAdQMz^T4+ME-t;Mwdva*NouqGJ)($tr`?5)v5gbdjl3#zH-
?O&5r%b%^$+)3+ez)+Nrl#KM*#ob?#eBmYHMtmDgFT=5Ej?g^e#;Eo_{vts6z+O~gu7AOL(1>fU~Z1LT>Koo&-
I@Nf8j2n2R`c`QZn<<-*w?rQiDF^7S;BO_>-
)}tUq=2@0`g$k8myQ&%qL=K3NZ(zj)w+U%`)nH_V<#`}S}?;GDwT7<4|K7x><Ie}_-OJ*yuk``3S#yHK#A<j}$Me8ji&=-
%zrC&iOxXFd{~d%XeZuQ>1VNuHcB*36(cPu1tcT!DAXUH8tM!@f=)9Qy?voaX``Zl^B*dm;Yel{296W;Msvd=mW)tsn3EaLK^k^)
cT&7x9dP?<g;8pI*Bf2NX`Cnex_G=5?DFvXy!DzGT?Iarh+f<&ZfJI)2t?-OuxH3U;f%Qf4vM(X0AN-
j#C!>N`I3Q$Dii9djkQNOg18Q$OoTX%-x7Exv*3_X{q2-xq(iO&*mQI%-~uzeLTPb<QpN6wfy~Db`2a^YV7gJ?i`n!A-
~bAkOZ^ix^eSeb2cB7AnU5DV#ZUWqP`o%(~54pf#fJqi8e_;-
;0oSpQ{Bqk(?QLk+LMKI~&QHFE{{)OzU7@rrhBdw;3dtjmoz3u@;(Ff)bw96dMZ*daPxxO;v+b)&oF*ogm#@78`s@*jN`)UXHd5^
Fm1XVsf8a-sFreMehr-|2pX_qSBn2)<lr)PzIk>C}G@`iP-
;A^FVY6xh>pSHQcb9%UAGZ{V3_pYw5_Qoox~@BSIeci1P38jMO_3jHLrp<oGS(%0o*{`m=)Kn<W7^Z0mDGv!{w!@|4BnE~&WGZaq
f0dDs$o&wy5>U(zTmi3PTo8kZAXq=L#$60Nrt3K0xvZMWHeP#<5lYHXeKYLBx<NH#dRJ51e<<5?_)X3sOW(S>vX*a=;nID>|On<Z
G-O5$rtTL;6itlQ2s>GY3p|eJ#53Jljhw~*bVl25(L(vI+^8WN<-
<u`wy#VfeD(43|!!7VTe$Opgj?Q=rFN=NX???CX%v==wUra`Sv}6hY_Ggtbp)MIf=-u>jUi1}D&ef_9t@VeQy76E<#y?uU-_LDpq
J3mvt8JpDcaA6TNX$i?$GH=j<j$Gx_Uz&pdGDf)ub#88#Y;7w7P-
gKGqTrwM)3|k>Zk3@SdK4TWbU2@doH=Xynp&{JZj+|ym#O18rL)H-g|}l=sn-hp0$PN>OG$muPpIJIB0lc%AfyOyULd(qwZwQc(o
>S9^Jx2q1U(GTu|yEbRX!y^cZKJ2ES^rCl5bc9>;kpSaX9JKVCEFbnrTScF}$C`6oSd^^`eA_oUAq|9fggvyU5`MN9IO^rjrc`+M
g;!{_W(`15jCojs4qvYP7Wjcn$Dk8;-
hv*ZiDizhCga_R)dEYR+7M#Jl6UMTijAG3lRHfAOZ{_sdn1$C7?GBEKuGxBgVcrG7#B=z_D7ED`S5S+QeOxgc@RpGKwS3lz4t2Tx
C^?P?|F;6@e4UW7Eb&J$&AL}q{74|jjk9%D1-KKBw-xl0Dv_kLUzudgs1AA+AIU^4<2|V9kc!^W9KU#Qvtocsj5XC#0%x3z8ll|i
)CI&_Zr{_MVK5sJLHgn$RCl{A>3#UOo*%my^JOVOH_j($0p0~&zqgT?~OkUhBf0p?npKIz;*WHtaVK1ddpoJF}K0#f)l9)+P(Ruy
o`O;nEQx5O8PrZ2_%+<qx=0`2zIt7Co?6>ml!4v!F&%pp^{W|nhu&+XE^h{P#eE)twbKwn}GtU_Z--CIe-UZhC(F>xLJ#XQF(QnS
XHdz2C^TWff(~Ebo9~QF_tJ$enwl6`y$=TC_3j#jy`~)LnUSYqR>^W+4&u;e8WX8I4)wPX(Sjq69$NPvA>tpF%S3C#~?hogn++Tk
i%!To|+0^^!0hL@2>O1gE^HRq6i*hz3XZ+H}BZlAYd%oCnI$zo)F9lqd{ldDs7fh?c+CXP$W&qEDGe;e?7%7~4Fn{ZmA3o=4KQ+<
MP$S?kp>}4Uxi9nYH+LUr@0hHlgBsH6Uj4pro-
@25wO!H5hacBP_cTYZ`g%0bSE&tI;!nw4qIb%!WKQhFkgSnC5Bmn#P<Kt9>KOg$thf8s>@MdEqcyqrUXzT*f7f7ZYwk?&DfmzE<`
Jvh#51Tz$$G7RR*PHe*P|y&cS$~Lr@jI#@yGkTk0z<Qo?^{iHy006uyf`v?}A}7&!5zkPs#GF&dXK9zFD`Mmo&MzG9!w20zZ4wce
{T505&HN(z%4sK~BCN66u}k3$`Zt(A_n;pghly{s7La%3MKR++%F;&RM5j-
V?lyQ}_hdfbfC%yr;hYSqJy~l<Z$~+#czXoqKUN>E+ZS?_8f+adh=uK1X_-
o&FcEn?C#va+Sxd5$+c5Fg<#<cuzc&fwDEpAYPK^l6;Vhp6y^b%p5rX&;&K`O8q$ptJ?BD<P-
j=`_{8iT_1f>KJQ>{WgW<!_jG>7`+)-
<PxV{$wQ9&8y%~<)OZa~r@SR2T^u_b{#q)agZV~&}`+MNMUym*L{OaN4cm)5!&kBD4dVuG8ZJ}*qZy%l0@61F|56QnjjcSb>)QTn
B4^G6O*7--SrkM7%fiJ6EShXT}v9jmS@lJ7HzFXv<Q+qj^)|bo-
w=zS7clfsnKXl7F!)sPuea=hg!1ebg?|UN0$oyF5Z0BGF_49?*nkB0q?c+Pzrq|pc+nG9)S&CVc_z*>B_nO;q-
PF8_jqj4Z@Y|DA$4jT+8DQ*3`=5_<fEK)He3!uk<V4Bw?TZGc_WoMZkHCk%7w$t7U-
T^=DCow~RkzSFoeN(;&yuml{739cZ)&}S;p;Zw#5)`9&4w^1r22m8(w~-
@V;hdW_uDn^q5fUF=`FN6>#yH;=qumg{M9q!(j*V^q<>C>>@ak%9p_N;$<QdynN@}-y@iv-
@1X9RlesFFf|=v*=dGKM4L4+OW(Hg=`a`piI2YgHaX8;+W{QTEz8$X|@ET{UTUB4at@yWy%W<x8kDHGO7iBRET5b(^1vm=43;J0+
X(n?F>+7oVeBexC9Z>7vyX2Xl%nUYfMSdE*&+=X63&Ww~**)s=Lbp?JG(8>BZxuY*vof<Gy<9zm&--
ZR4tlDFZ+14bsV=|xw7;ZJ0WV^G?vtf8#fxeS$0xO}p01nTvU;xHzB-q^`ZHz`_)!JRU-V-Wzkc-Uhs`5_2g)qyUVL+@)8As<Ume
sX`GuUV&a+D1WH0xFJJDY4P<*z*R^e$qv##NUul2LT<6SldXEhVyRAxxbj<_4Z0C`r2d~SXGtUuU)$>Xi~nfQ0{2E!9^R;T8lC!Y
??OOGkms9sOKe66D#SGnTRT2#%U4+mR3(%j~cJ-<2d@KeEOs2Alwf2J>Q0sWU+-$O6wskVRi(K(lMd;LbJ!GF9<KF%fO`l@}7--g
<AI6mwz?wuAh1v728c%ks$d~;se3sXE~#i8NQa3<sT$sCs%h;xSOzKVJQZI7ZcaBh(-
=WtTco$WlYn1{Wr3Adcjd|t4WNA1tld&h2bX2s(1%wedL<@azVfxj0%vTGnbyO-
z3u0?*R+!;7=oC)3y$=)>=6Z}Xmy&4Jo5BntkikHR@xdU}IE8^04l;OeU9e>K4<n{H2RaZeR$a%7a|A!XZzmjdbCL@m8)!8HU@9K
FVZjQH}^ZJjRW_==`W4<r7rM{7yxZyV^C;n3LRFwbD=ckT;%HQ|*yj)v5`wy`n`Yv)b?)80c<UcUyF~8<xwm@)ua-Mg=_2F$$bD=
#r%k|Y85?rlC{fkExyvm>Oi@-cH-
$HXN|7oAujQ7PVN7|Z&%(SV62h7Ks6iuOd#m<`+bt&+Z^(}=T&CgLkLI2M>F?Z^ZJ(Qg9=zPVxoqu)FOFZ=$^M2m+Z|n3#{Grx(4
ms1AWfo1S7^WUtY9}T*6hCSaITLqgO)<ms9;UCOe`T-C`X|)Rceb9B*UjB$z0Ue4pJ5C~;83{Phb?{Fd-XhIjs7(8X^Dmie|Gv1o
&~<%@QtkdzTU?6tMPc<^g*V^Z}5EJBdB?D)}}}3Hbvu-
@3(UvVy_z9LqFOd{nIPsQ;*aOa%ALX<=xQ_F$cyQ+V9N1U{+zimd_qP&iXy+*;-
NlyX%+ra&pF~E)MNz{5O+Nsy`faNouqD^~c3|Hha!Gb?@2kOw+#WbIqKKGjj+x$lL(V{T9AAUDlO<#-7vJ#L+#4pEsH-
W+RJh$(%Lr{L@fBS7eTVzC96V5xw10&hiv&x|2_B&Yt;t+m!yb1rNQ~FYo6aZmc;;<_@Hm<<8Qlfw`Qu8os>ZgAKSz>g?#9@dW2=
cLwt+Js^5Ouz~Ps^Zkx`y6s!&t*r%|m(h>u^*N}m6uUzsc-O<nTs3_w%>Y^&@bX7-
H2p_^@6Kc%bb3SUWoS*Y*Vl>KhQ3>!Q01AmUN>kR(H=d!<N`Q1!w+W3UOtB-
9~~(7Qw#2A;ogE*a{kMe8}wc_|59$_lB{wt_;)gM8t_&0VA$M0aE1o&0G=slA^3|PZ~DwR+m$cb=IrNw!K<Tp9vU2aU;djucQX2t
M{>mFbDSH@p{Tpw$@~E8^X}E}vbXNrz$Q-R?iX{AuiJ>rw5jKNg;R4?<2HwDp-
${BFRNf~%m5nr9OGX;1=rI5k$#nDa7aF4JX*p2N-
mE5WCQOAW>DrqgVXP`f2jjFTjUom$=sy2Vy@7_6ZNf+@+1$Lx&WO#_nh2Mxgqhxp7-
`5$0mG`(OgVs%SUT8uu^lK^fQoyL|^GVWDtv9Tg;rOJ$Y}Z@H0G%z=Q9FvjFc2oKtOg1I?#c!N;>s&lGSI?t`Zu<;eiy-hZZstbf
<5<-
S@cJqPhsuolh}v@mLgsQ)=@@4GfUXzpJ<$eBMfUj%3I4$;%bIs~pGHOZ;|To7*1X79UAnOU&*HucBiCa01)!Z|aI4QA1JBALw;uC
pGPqh}$rWA?lE>OC{W-?j25SbR8TXt>3P!GBn*o+r+It+CCDyC+vsO}e$(SoGGbKGo$ppbv##d-
YzX*M`@_j7BfY!E9IO#*Y@9xSc+QTlm)2L3nT;<!<y-
ILOos4QjjhK0IH}9qv}JaIi~!8@XfO<~!)YTK_D>XPtgAocAB+KOghzn8BDgJ2&Aq;hCN}ivHMLyyB@{?#>SEPhTx~5!63s^f43K
qL+3~vg*ri?TD9Fb)Ty)SyX0Hfy=M>Dh6x66))C98-Fc%I$-PkcVM)9|7U7G{Z3lk_2>m3;XZ*isyP=I`IL;Yt;u-
?PlDNV_S47Nlb?~ZiaYbsB9nJX1`N0(_s`wu;q%LLhKtxh*Th){kCs}NI{s{C#Wl}+H?^pr!rdX0Iyntyb3FC$kk{Mbo-VWXUcVp
bAcyew&|k}Is@^*!$4~9MynsI5<iTbeU@)7$quw*jcTZigpPTuN4R~A8+9eBSZ`R7oJiw2=X#>6>H6&g=)OX3{;;i6ZHn`W|cgGW
v9=FRnJ&z4?eD#rHW}qh;Jxlz6TKHF%cdou<CpN&Gvqf%^^^m-
fK3J0;TYLHW__8xMIx@FECCe<{2AgY4&AQ&QJMm|IL^)4gAA9jVeW=J2ExFdm;EC}GNVZJ_od^1Yc#Lgo?%@(vo(F)xh}p_V&-
ZAMW1%Oeen#fnHNYD`-
XVUsdlQ}4pOSf?j}On`Zv)RyGwa0NmL~lp{K%vJP1WaI7qKb+xd|Ut59a7ks`6m|#m|>B{p?JEj5=@!y|u0LIP=-
N&UDEKGOH*V!O0pmzs<ZZcp_il^TVe>#^1l9ac#j59qlEZ37E<IF}KhRI&dC1ImK&?{1-henJYiXsc2B^^4+-
G=G49B%`m&Tr6#t{aE|ct-Rdzv6+e`N=L+w#GH;T#yUS;UGiYA5Iw^6{m!G$jZ*z41oNTdVt4Evsw<^!|A6{(Hg}|M8WM)cD&-
oz_{he89>0u`GP2seIo60?@>diQ1@1cX~l93WmzDwb+h>wYtF}Gw6CBDbM``9o4f3&^Jvg*i|ZTm|Ip%0K56m%^F#!V=2suZ{e#T
{ly`ua<2-RI8p0q%uukrBDpoFMsQj6V9Ka{lx`dO?GCqrvuU-
h1~mw=}<l8HDE#Yo2|#c!$w{vq#s8`P0s;@X2EC@(fm{*XFf&uQ9`ApQDFiPh5+yCR{4G0rP+I`LEH8IoC87mfmwH9NEn*9Qkt2m
f-OWnNj-
h^6`u2&b;FI+;KLtR`D^UrqQQmF;7*zXDqeXTxKKUUR6I&d^LHe@Ez3xeAOnSBYQ{Ng3eTLD9=9f+vRNU&FRy#yee<=ApdYXl^o!
C3zydab@ArrTt!EXj|u;sxuV<+)=X{g5B%Bntj@t%b03`y`z^iZEFY3N=42M3-tlr^!$+&_S9w-
%kM~9DI%gv0Q;Nf^nbpj}&H3C%&mZpSHMw0)JQ4I`2>+1TmAtjinV7Yv{-
C>L8I9rXC3C*q_2}fQ`$Uxckh=91zf5O0Q_1su?UTQ!9~?a&bEeLmrFWU<ROTYeL3Q2SqxE$!%a>nrU(iG8rSNrDZr+IV7Ij+Hy-
&mW+l3$La~<Nf%6t;9VP`^naW-lu^Np`QW7oyINoIlfbn;$#mhfJ#-
*Bh7gHFM~Z{h@S%m+E|>YRVIN$pHgJnG;|nSV%~FQ(MX74YtR#e3NE%DQnV{i)ijCK;!k(e};OiTt_4xp=6?gAE=YK47e`yE!i5J
a~rI=Wwy!^i_pJ4?fNvga-_DhW|ai_olxTIH1|jVp;F{{Bb$WW=ny)jB9FD@DBag#2=FDOWosab<O#y9=?Geq`1f-8J6^p*6e-
wRA9&AYhQW4`fR`C3p%f;&-XP~2TaQTku!%G^M5@9PJeu|HJncUb4!0x|C~0X-
Avkh{3fl_?&1yd>Gkx`+jEG=3z(a={&H@jt9uUNXrn=p-
@9hcKMu*nW}nh4kO#?qpic$oX9KTQ_VB&WOcQTPYumxPBYs?D$gI)sjPYNRU;F!6P4cGoPw(B^%z*Xgz+-
WiyOf!<H9F63E56=vaQpf^GdQ5&nU8Q2tX;1M@!Ff*vsEud&%x(DpB-M#y*@smuE=_)*U#AJHttH_yf>4~=cd;wI<mr9d^Yef7C-
Ex1Gy$MHaW8Th+9+Wi%ma`Pqy#9y3XOBJP&58-
|(UIPwh+pvK7AyxX8Ktz{}}ZYimIC{+%;FhZCy5AH51|J$~Zxyyd?7h}GjUdikFg=k7cdPvGAE*k1e@TwHGYBe@Cq%N_OdJk-
w@)}zf#3weI_k<@eY((UD)o%5_b3;6TX)&OhYhqGaxDfo<^EBG$6c<RE`u6kPOUGwUjXidzlkw>zom$as$KRD=Fu_X%x-
y?m=w+0v^YugO1yL!Z6`eSDXdHlY1V&LZAj^-pZxQlmkz^J2-
`m4l~8Vt_tEo&0^@vHUIdulP~9Q0k<^zYqyM(ImbJSM4`H)l%D=%}^ltpWZWUF{*6OV{KpnFG&!_f#}&Jnx6K3H^A3ysb4o-
6I&>(LK%kAHo>`Phyq<UzobKfhI!DIC`0feiQk#VvXuD<Q~fLk{ebX??}GZtVUc8m)^Pdo(HpNs2|ZS!iW0Z{|)LMd^oo7)Lvb(d
U?;(T=c|d6m{}Z-)3W0_XoO|y*%l2T70v_2QKjm>eUH)r`{X9f3sLJ3q5i^JoIU>2fY1x!MTT`Pp<D>zdDb0Z-
8Tw#r{l2lzi>e65qt%8Btw>17?J7<0<#Zv*u>T!TyppznAZEd-e6}r>8nYc@Xh?<J<-
JJe2*o#gpYzyMNw?ljU5N_r)EpuZKKP`02i<Q;V~IEob;nE|)VQX5LfuVcfrJKTi!f_;PvRDh*~?+BcXlw&|@04!-
?mkJZj=_B$^6{4=j1a|JFMeXlqrK0coYUelQgMT2)T4=*`t{2t%;R$oi27HU&#Y$lz2hP7aj%+IRx*wG?Ie+dRe&CmTpJ<6J;wym
v$=X_&ts;}%bqoObOoeZ_VA7@swlt%M$&h+ErZ1moruD&k7c_U}Unmo9x+z55pzh1cVn$c@s@2BJvuI5K^2ED<G<ij=c$TWj&mzv
*qsDIGRcbBU<tNT9NM?U1^aPL_Q=-I_O;yKxSZ)$z*0qJMeKXZ3xt|P|IIs~_{-
iXG;wbnu(cQ4vfxE0LZ&5ZZwxAC<{LxA4piT?{Tm`?u+vM5?$Rc6UB4`co)*Qofw%nf{9@LZ>#FgKd_#xv|2WWw%}1+Uj8T2J*8w
K*4ae7wH#G~hm`mie^E6F%r+om{3R^XuQ|slOifo(XbS&HvaXm+;df)8b$2G1nXz&lH|qeQp_EVd1N&ZGD(~+D89l?Z~`qCkMHDo
h=W2r{==Uo)+3y_7OcZXXUk<Tl9(Gkk0CU_g@qI-Mr96%&s~v$V`s9|5<+?hhFvg>E|XMi}YZ8|5KB!gJf$w>tk(dT+PL;%-
iQXRqqMmeYe2GsZX}^pU)AV^Y)$GS#YtgOL*m@v+-m%Gt)p{`07i(L%m#KypZCLu&KcnM>Mb5nS=bo)DoOu?Dt-eo6Srh?zpWkA5
$IJF4?rq?#JMj#VaOR6P%;Z;z#(>Yi~A-
nHu+AncHX9#6cXG8YX%Tb(zj;)YF;227lpeb}n}yvlh9RpQ@iHn4)`lm&^(HX=Z<{*4@mH)zZD3gL%K}L8c!d9=mn3-
~aN1;|IA*1_{3t9xt<5GoSTaHlxkVHttY-I(}=iE?0F)KVgr*#76*(n0gOfdrI#k-w+=4J>Eb1pYlGQedW56-
}8+hK6*;M@ywQT&A>Y_UyFN!bCek#x*YZr{IPp=k4WdDoCD^BJNw${6$Kv6EXdpz-svg(*fZN)J$u;7`Pe067Cjkr*=sNhzL)vMc
%iXAxevL=_-|<8;kVK!P7Sb{Q?wNHm3qsfW1#K>k2T|w`?~mh%6}Z@)cu>f$XoS$Xp`R^9DtcXnG@g5h@Rykf=TfG)ISZ*iuK+t-
jFSPufYN2bn&j8*KN`GJd^vknN1a5)TU=MdD#2#MxXlz_4E)PGguxqmK;d<nR_`<a`hknjPP0U6ye;H@4IWjSu+dZlKksF`;6~5M
Rz7<;~h8T-QP3Y5qn3MUq468oISid$&m8TF!z4x8AXno^Im)QXCMCa-Mr^;uEG0j&$+lO=OujE$-RzF$}>a^i}QEZx0>@=&p-
P~&ZO&7A8R<N0hCXCd_|LKMmW!hJ!j3q-
MG2#?E6p2$9vc3`{+&W9;Ge>%V9l}DNQfUIrxeXv^9y@uz1x(Q*b1!s5*b4PhVrUGWT#7PTxIRYi8*Bv&oCv$FJd9w9u#j{J!@ZO
i2&!g5Sd7439G!frngxvze3p-H+$o#rGHP%K0yon;JT`!zM;*wgcQgIkcQVYwlh61K^-?>(+4itLOZ{JN-
I4I`a3;E%Xf4Z^=168OCOjrbc7$n58?n$hqj^JAYNDf3g0Yl9gkR!G5<!B3Fyd<!|ao{6nhe%&%&b;NRf0oU@cOPrj@iKeNTIdia
Mo#a@TARbPvj*+I^Wvc~t`3wjpuv%rYW^MkX+cU<EEIM>$i$uos3tJj6ORN_LJ+xQ&m+u@_~+_+2i#Fo=spVMcC(pS7bSzxO^Hk^
xZW@UOHM!%y*XIhgJ-az}mP4Shtrb4d(AHY3JZNTqXl1svRacvLs67(voK9}yp*Tolv{YRaT2hyYHZ0V2nFFVNHvOfIP{MC8++y_
&9usD<Tvv5u%AH)21J<Px;z;w|unVZ?fN3M9r4f=pkM{U+;d-KYztzDms88V*1ceB<S)T4)BiEx9MZ_V~ooEgbU)yusPZ-
!c5P3gA*Z)Nii25&i<tGva>jao+DpIOG?wLQyT9rZw|jm!SND;T-
@hs@aV&X~dlb+*s5(L259+xXl~JT9p7@q7$!1jiE%puTGAOjtwvXxX080l*7vkWuGs#<SwJ6`zNlb;_o0eiu(U{dm{ZQ`cP^PWdB
!(_7q)d+T5xqW*i-w48OPWFY+Rwahr`o@wy_rADET<c@HzvMX34XL|7@A+N%$j5b+8tU>$2k2SR!2-
H}5M*BR?JPi+Otk0>Z{@d)W+53YYTV}V>U*31c=i51u=l#1)7AL<ad8>R^{FNs)GOj1z553xT$nTmO=q}j1_}OviQcH5S(&wRp0i
&^g*m=)x;&u%<LB1<^xcw!wOYebM4zB*-
2eAdY9u2rbZ|>;38pUW$)di`!2>0<BP9&b@^*wWT!I9+h%Q*%I!`nIauH66Ln$H<ZZ7$feOZ@?!%sT-
W0jp=PW!}m?9k1&~S#b7%`l7GtCtru$&*m&2#KGW9ZS^yr<KIKw%kM)Q_FT=OyP0XSQ>P)f;?v+9<TL79v`dB&`;9vStv>4u{U>K
weI2todiu{@tsQ6eGxTNF*J?7%qG;j0D^4ueb%;iv^~3i8|1F<=8yj%`PbEKlHZy`*$*dNJ8QC~Ee>pz;Cisat1DxsbtLDXdob~2
Cx!&(^L2CO7nPFtTEoOg+=b+y4?Av|GscORw(f5=dR$b$we}Q^B?gQU>3w?f<-f_-
ZX70_ncSfV9Om$6M@j@XhhO?I$4>K8knhKY-Dt3^pIyp;f0e9lK{CV!|CUvX)PHK_f`LY@9d`Ei12HKp>GoSu!i+{;0d|fp{pBDJ
$5?#wfPm;_ExijHN)2p8v+&kh+_?LXeRrSAy;}2HX0v8nHSu>j#pXDrAg2mRyMdJy;8kxeeJ-
)IQZVfm$=1akoo&8S!9Qw`Uv;JDqBUbM%&N6s)`_vCD>H~Qfo98t1ckxj0(z%5fy*Y~9Q~DM$*Nf*?Z5|}OE_c*7Gdu8zx$=yFvz
WZ}Q#82rZ7sYmeWvJByf-
;NTkx_L@pJhQ@TujH^i6z`<wRV4Cu;52>UiDW9xB<U@<dv2IPpiE^$4ThXfX5H;C1k`Uf(wTFgirI4h`~+^pn6}`?O^C-
5_^ce~VL#Y^Hbzv4$J?WB%iuoM&EHlS6Hdj-o|<&wW<gzeybA(E@Aw>K%=i7heYIVRHt-cAk2X%O^DRY|gw=z8V<(Nah7NK<{jWe
v&!nQI6qPZ#(ukd;!k7n{(>nY)%w;Rr3&ky?OXw|6Asu(~vrg&-_}==;V8f6`M;pB-
4{Skab`V@gaPAYS&4Qg8n}~3vfF8Lcm$^m!l>)6&?s2vXk23i<yr6(;B9a2j5h<d#5G*il>|f`D1=Q?k_!Ky7XW#v%~S$u%^Jz@@
PKD*NkxMExmZaT-Hl^ug-NV*Mj>QUgvcQ$MlZ}3=d4Lc|I4I-
0hl7SThd6EXHJ3zRkAUXP=$q0{v5RMC9xrom~xjm>kVWEq56G%4CKtIUCX0%g@Va{{6Ffz@dNL>6!3`S7TqqeX;l6Bb&i_6xghMt
@7vSm%vL)cBi?c_rmd*;++V`!<<+-Xz6LJjn&@rE)V)6|Ni-h*EnB`M~*WJv%tN#KH)yWDdKrr@6E}-
x+OOR9y{8n@Wa8|PG+lkpKuqEBgvYw|C>t&IKE}4JU@J!_-DA!tN7#w&xY)(WEN4w6hF0S#MNiOQMHC-
)&U2o;J7EVSkJyAJtxf&yI32~>Ttv5dF|uZ#=M?)3qOu`%0K^nsK5!xZa^DOZN<##;XRU?N*%RxFS!_cc3uxz_pF(!+~%FNAlSB8
I<r5yuO-
{~YM#sGrdKil{ObG8_o4P$t3Dg{<H1b0O)d3Ke?|ET^lWD5eRF3$Qk!LMZDvBh?+tt>!JEvvIh6d;Z~P9>tAe@0JN{UcU6NDDoMc
GdUz^Xvxryh+J^tO>AE#)H-
;>@C;KE?Q%t@$=#box@dG#~r57Dx6Z_3;IiovK)#<%6#mkiIry3V|xQH?nF&0Kx<|6JnLHWkhCJS1C>yJ`%t-Wr-
3*gj)(J^MVwbQ@p^c#~Qa^PbFzN`5E3FL~;EV;!uCZswMIKg$8X>DN^|KeV&|-
{8oxc5}Xyo8);%c9U~`eVME;%yzQ3y|&OU!v7aTzj$xL7l%(dWnJlYeM)Ycyl?oQd@gg1mj)OfXY9`YE*@o_oQR|Ux4qy+ucq0x6
JJAT>h?m_wJ`E;;f3o-$hpnGa}H38^v=KZQ>8z~o99$`kLvMi^L2BtI)Ar^K3LPqowyfnD}5$2`+ItJ{SC!r>vKQtv;4E-
W7aV@de>`eubWvD`f-RaIH%_KU#s(U=j3W+e^PJp-StG*4{4{btg|uZ)8grC^0+^3Jo)fMcinJTlBazS&)Ymxa|;JGIB(8Na456_
&v<gy$1>tSF29DEDf`*`U)?u<J~b$JH(D6#A8<)H9xZ%{&A(k-
W9FXveyP*9OXlaSizOHeXCyzH+00bmqXEqa^_$NTJW)Q&khy`H&MkZsd76FtQM~ONa2w%6$(K_ja>(2gUweE<;9fG*5DV^{ZQ;S<
op^1K1v`fm&AwnCY{jEK{xf>MnMv#YtuCn3gXcE3(4%+JYMC{YI!2!<{Vo^#JN?<f(H_ah#B2Xe?qYRcI(`T9;3eJ#pW;m~XQ0<t
#C+pPtR|Wc`_L9Md2?#yk8RInN27^&vp>)dv4{N5nF09k=0mi|!=#5-hi8Any597J>*G;nek2-
~E@!M9qOOJR=b~Q2z08^u%l3C|=p(^u&50PI7o+bVyZU~P=ti7j_vi2lxp(yII~P1d4|p|MSG|>fd!hQ7A}{4=j!9=eJvbVE*zO&
@mYMMnnXSXmowgRUeX|6U7Ymlr$Cu_M?=^Rz9CCVr<s9sDX@JT0)&O8Y><94(`&o5?>Ag;WS=Y|9>U$7P#m8Bm5Ih>5quFEb2|bu
N2QqU!H_5jF2OxL;Q#{keg|=k7g=-Og^`or87QQpga%Qs{E=MyfoEMf}ZWpcP?0hwP;ip=vXg|lT)Oz}2CI1G!tGx2PYhCX--
!(YER}UclyydIOLoYq_CeF<IVMc(?8$Ov>%H3Y%A}$I}eV51EB!iOwCJq4>kbK>u$74Tt@o_ghagkS8-
`{@;*3J2TEjSoB5gaq#Enda?Gf~Gk;P#ohl*|?LhuPy`OW-
=A83W<<y}subI!O6OoReSx+zV(hpVpqP^&5RZ=LVX!>fb#cT5_s6yX+ajsnKyWZ`iEa(ABn>;aOjrwX=(6aOTWqj+=fqIl~9})zx
SDoc;81csRn}r0!tPfqU_L<Qb!TYJd%0^>KGbds9!O$DWvu*@w&$PiuW0@JIYo|4`>e@Il5kI6t@#cP(@C+Wv67Uut~z1Z$mH1w2
mA!_N5)8qy}*KKpYxHQhO$ifYzpHQ?bG{LYyc8pG6x@^?6!xns-_-zEDhnv%+OR~IiZ-
Ys=6=a!!CnL}-J@dU2VCvcWx28)<8_teh$hFo>|g)K6a|Fz~~J*zK;Cj*|3&g^dPT6Il?Ste-dqG3=cZl>EqEVV_>uf6W34@dHwk
}t4$N7lz|{&g-
RHhk^M{j$%@c50$6pnl?B$=OT4#NObXyED(O%}L@M>o_0cpG@z{Z08T>uAV#fb>{ecx6Xe#S%Mk2$rs)1VdyV9=T*+TnH|p!>Ic2
Hzn7dH`a#Fnk-
6CYKhAUE=j%^0%jHciAaCGczKgRXe5>_T$6LJ9Kh%2K^AZl!@aKPiu|_B}a5LY)$foLdmU<iKRXi8?K=j?826v<0ANB!a!svN_HN
d&P?on>=oLr_Zx(4>#+(fe__8~u#pF!`yJoZz6O{f#FUi`{kzcrY}$bEinc~8?C58b+6KfaH*eLd%3i*+`r2Q|;`E~lbJKUrqpUp
<Q6bBlhFJihoU-o^&pWpD{Tr*&5w?+NdtD|5Qq=l`Nc3f@|S`Dn6QAKb~+^~c~;?DGbB6?q5s@m}~_!`xyH&AO@2#g-
f2Lf1cgPSA&eX~A{n=ZRz3V_8F3`#ie%So2QRAegCJk(VdOlfLEbey6W=rdawNY8B3nyU&QZiM%1P^7|pa;q^Fz@=(lQey%y2r+6
2laf?@=8g4UO%{0N^O1|Gdy02>7NxeYMc-YAu0`nNnOqu`kro2<s*Lw$<r=!-#?CAe^_sji5|34;k0<BYKn45Z}P0lR-nEgfnK<;
v$v)+XMv*5tH_$9(=GPAOewue1E9mI&${Bu4#U*m4r<U^@3ulHO$zsz6LXOquPebYIMeoti<3x=o1O|nkmS(#N(J1bj$-
)62LUVCExX0RUQ;OPO#GsZ&-
J?bOROOEfPuC1mAz1%VHdisTVE%SnJey84qz25iX(!oPs&9wCFqu;OU7m2T)&ptkS@RWJxXx{Kty~{OBHilW}UwvVZ=I-
I)FzB0Mw(n<=lWNwSdAoc6$G$Mjh`xu}DLh%u2DEmZy$|)iWDk{D!VsL)JMbU|0?q@ET<_6oh{rtph<=jqC0}z02fu~R>zcKwW}S
NEQ+P7h@*eqYyeHNN+$+~pA5X#&Z;{%0xd$;L=8kXgsX_dJ8NPmpzB993%vz(?$Ey-vF*C9zTDU)KgEjOB9>;UCMu-
3PDL90@TI$zD%qxD5U4wj(c$~`9r3aEH+v#5<2MHX4{Q*WyEzDVr2Pe4oy)M@@ej9Rs=@aJs>@_vN{trWN8hR5m>hzP#vw#<Ns_j
X(%iRq3inRz1!}Ifu0jD2|E^lA53!|H|UmLsXXArp2&CJX`TIFZF_B>B#F<NTli*sEu-mhLUuI*2Q`qsG}{UJE;e`i$}J*mBq(--
>P^&Q=dd*Nw(tM1wMFFZMUzZ==^){l$xB)v0uX6PE}KchX!^Rc#SkV~T{_NGq+`AKk8yvJTk=C#aUPvL8DmYIF@jFzB5cG>Um?#2
4OFSwieJMaZLL%`n9GmP<16H~M=>@xSP&7q{1g&%EBL}%8t^8tIGU3{;-
$D;c%?{eJ7<EQSL@oZ2NAqLXL7nXf_l^YW8b!zA5UoN*<q0G?g>*~R|^b(4PpZuYZIj!=1;o9=E^@im;CgYb3(CS`{*5TaQdav%x
oIIMn9qerL-_?Z7?r~;`%v7uAksjplm_uaVHM5^3esZsGe6zvfrb95yyZtk`aD87~wB&f9QRB|hY?z(Q^M3fA*?Z*-
!Dr&2f6HxZkgdS}m-n%Y=4$qwjjkuXbIuO43W{z?-De99r*rG*sPM33FW$|LGw<5WV`^3UB5E}5{d<etlP>wA-
aU&MTHC4QNj>A=o@cS@_j)s{k@KL1huY@4B$Lw2qS>t6*=IQy?I35roSh}!HuKgbGc<lD%qzI-cj&6{ZA(T1cbD3)f)S6!r}xwdf
4m-wCoq5S8=UuUZh}0pBkS1NW-
m9Vex@Wn#X*e4`hdMVnt2_4A@fG|&nG^Wxi?zyd+n{`g9&ys%fCubJjQnb?G?}AD4#N(i0ikrCKLxCXLgjUqBnv2j(gPeXg|k8s?
;3Jtf<YOOE|mqslWFc-
X?cum$iuwh}wTP(?LFrcd}<08Ghfgck6rCQ@3yyQj1Z8g$scG)bmRmME}`S;r*I1T;I<DoI+1E=0%)$VxRhYt4p^JLSIO|{Ma|iS
E4WQj^%gxPFM4WnSr=psa5o7`sx+a1amj{?`zL}w3bKH^0fy7gS}<W8_)i^Z{qu-
))%abo>|Q&wS0I(H$Cv>o|{3J{<y(<pvHJa)8|=wN?xaU1l+Nw95QCM;wtsMfz%-DwIt@t`Rt6W3$OOMhA-zCRNX(z+StC6o(TR2
T4v8pH2j`_@d<6<36AHd_>3Ct=pW1*xtA=W(>Jx)vqgT@5=}Q}AM4*7oi(_te%pIJbARurg_nl9wzt0Z;ACnK%@^68=}oPrSgS2E
=j|o+oVAWrGh~j+PA#ulLZ|**f8Ooi3x<InlUj@!KYR=B$7zXQMlyja@AXaZc`+2YYkGZUej)$*V?WFuYrxASr(u_xOiUPV(82kJ
S_b*y_3M!BT6~zuXL#r*3ZD!-%6rZkeGBg_KR29D`AB-#tD%uo*U6D>z(YAF18dC;+k6w}`Li{-
cx!`qdyjXk@67D>Z+sFSav;Hdn&bs0XQ?x{&ia_=&)VV)Z&1_fY4J(@DXz@(qK3R?&e@_)Vt-gi%hmbHy%g`}o@k-
17nj}iaIoK|mtu~~T;bXv3!d+*7X+9Ecexo#@PE!*6W!sKbBD8!?`JlO^Hknl1ApT|zgMtG{fxobm?_F5X`z$jy@L<$<reGhI>Hr
bq4(LxYm2@`AC)aS?N^)JhmBl!dR92rqdqN}CF1opb>T=eFM;EK)rVx(tH^q)mj{0g4hrY$3?}XT;YnSxkJb@<?e&)%3V+L4#q9f
^%nD#8@(;6fdMLac^lQ@JVQ;;L25vjW2MawOJUVi!k3~nXUl4OH{nhcQ{PSDvl6{Ux3z{bN)88gsrlVdk%y<^@N4)Sk*Z$|b3ujH
Q$FKFF9#_t~;mveeJDfwD3*hpj9{FaB`*U7;XvfR@FS7%`PwFduL^$_`>V5&viJ23A<gxOsTbv(qPV_@mZ_zi{$GdnvJiGW{;!jl
ld+0SSw?R*i`uel8`g-P;yr+8$z9Kl#n%-
|}p}hd78|2^Ju5B`p?f=l8*YB&vH{giX*D);a`K`LfM*K~@y7F2H)^%;bX+0H>?b>%MIN`lMKO?%Z>T^bU5ALb($>K}=(n~9RwbP
&8#dWGy+~0vWB0j9t!|*Mi`m~3`ch?)I<f6!J5l=_YPJP3ly~!cm`)q&zEOp6}=L9eIByN^W4Lq6QIK#=}-
SQdGWm;GGEak4Om9v4J2cUPn?xUqclgydo-aq8r0e@vrjqw_??q?pThJYSmP$v!kp(an>SiCdLi#<8-a83mlapYd0#_-
=c`};qgM?C#LU3izw(eS+Z^~7kC-o=+x|1$YD@?_1IX0MvnRF9X(^S*@tX$GkG-CG~nH9knz&*sow%zqT8?&Mhh&aBE>fq%`Mu%-
i-2NOf9J(|-
@U38XzL2giH>G6n%qsct%RI&`JYy0B~c|0ZiKt4B_K;Tk5e{fmqLHP||dAXj0{H(`NIjdM5wYos=67;;D6Zjs{BhKdbs4>2oU4Af
c+pJ#KVQoLbUGk8rnb9V4&*O!F?}9qluUb}p%s=|<MfW;+uU~GJKabgGaO{|ia(0PDstfXYsgJWC11n{o&7R@@H?v&cYh{etEN!{
SQy;%uv(65#{mj-
2&I=yOnqggYK26DXuJ7+lj%&dJ=^aib_b9!cnq@rh#R0%}*yAt#Tk$Ar<E5@AXY{T&{D63Vr}#wZG0T49&NMS^4c=`2L<3$YJ~Gr
nW=?TOZpo$^_09{HPDUs*Qszd?Z{(K4^J%~fnTub#*|+)$dbisLfio~qwZ4rPhx|#gUGkf|`hA|f%EkNl=J}$huj~2ka~;&r-
25GIkE!twdOiGVs_Od-
t(G2&^w{hv_OTh@%rpAng_C~mt^>1*<G=9RI}LK%<>`OD<Kbw%!*?rlwVh{mG`U;&JIr2~_r8V(YiAc<ZM~2Nv$Qunr0G+5?t1Qi
oriO_+`{G5Tlaq|pF8WWv!5|9NE{{_6@Aerabz?a$pEAe1N)?>0pG2kO?*D4UkL|yF8GY~7ks+yZzeB)g`VeDKG(bYXW3crilMPz
%-
5!78ZO~Nulm?o12G$i%TM2npHuy8_H+2GU3lNjsmAam!CJ(!#$?CytlsAHpgpMWKk0sfA42wd_N82j%s<iUdUkB;Zq*^s+wi%sEw
}>IFY>|dN7RzQ?efg|IzO=A1!oqs;G9WcQr!oQ-
>+BnS3fv)Fz^JyM!^Nyzi45{_~IsKyKlgC`ZpQuuIJv`SA1oTUV2lPaWIeA46v&lLAi0&{a=`U!w&^x;q&-8;Rtr-
+UO&F4Hq6BVexg2_jrBJ5c{LlBh22-I2Gqncfc&1XKa29+@rnR)@^Ly;X0O{iT;r94_-
6HuU`xk?g!^I9AlmX7};Z}pQX(`BR|ue1@W^R{;U&g@Ec!rHHLfjA0;2YJ~w>SuT@>AIud$#d(yA7FL{;v8V>RNW{<SUshjlW_|s
H`15SU&{PwCJdh#aFB%*5|Z)$FkeM-;CzPgHeT+|tgO)h3~$c?wIT;i`=Ka=>M<hk#|Lu4kamgAte<u>W-
lsSue0$=&)b@8)BpDKNJPHJC^Utr-6P!r$}!!x&+?Hc$n=qDYIK>PncO(*-
?JUsP0@Hx$BzBlk;rM~9bQ_GLe>Vj!q%e<D}2i%Q0+^^@U-v@F&ao-HV(UNtQT8r9?&!y(Q*JJ)Y*S^md*T4MBhkxFABl8?)DR|h
?f9iQZp}VhLABRs17Vvg2ZsBx~-}v0nb8?S-qRp$%ci3m{K#!6$A~VC!A$dD$-
<SA&J%<LIv{kPnaT;m|?ucu&<X{u5E!T`1`0BiE@dWT7-
u00?_?|qBEtx#gp`it7;yaw$UwjNcBKb#;Z~7v7dd>uN`*VE_qF(9NZ}<duB|odPUX!1zzixwbpS%X=4`7Ff_-tI0yUaRgO_5DdK
Yw5e&u?^}v4$>k6`5n;U2Goup@C1)zq9#Qtbg7O&+&Rlj$qLiT9Y*4;gwn9)wvJrFTDFvkN;>;AB}Vf;0=1H_)hS_pRKLT!)U}6`
>gR=KpP2$2(MBf($zB@4oe%pSk8a-
$K09vhJ2mv;*GJ*_0KIm5Jr6=%)xSItA>s{Xlb*K@8NMpJ8hnxydJ%;U*EaO?^H_(Hp_fIo``xFJj{D;kXJ|Dxg?LO<di3WLj1Qu
k93HZ+t0Q4>=T2RpFK3dG|0Q_t)KC$P7YG>OdcC>@#wkbQL#6Yvm)mLysQO3g<0rp3pUNWkZTTKuDTxETuku7U{&bq3)Vb0@OVHY
MUO@uK#iauDPG3)`$Mx%*#qcO>Cee4I(-}Ey9A?ob7wOTyNCZ)-%HZGUNc-
v7WV86zX?YwzGBoh;9%lQkFLf2?o8d>OXgSLIHv~Rhq(dSVroz0Q(V116UT&0bx5|)s|Ej#@6hFWJ-
X<7YGX~znZQ#%;g{9*GNDe^!;@#)M4z{Dmx?v?4eq+ZjEvjV03ScO|IK`C;vsz1pQS<lxMaQ3qy6rU+uw{~mM4F4mIr@njD|+vFu
5jMvR}ZoUI+8B^jrml$IAeX(f=2(1LrCAbqo5m9IJaX?DQ;px5#For>&141-Cr4(EIDb(*Septar@NLHog+gSz<<-
zITW>c{C2k0P)sw14bhy>F`e=Yc)OH_vmKIsRZ~g?{#*Lox#O_3Cmy-1TIg%{@VfFv|}StAc+3-
$Q*d9{YIUnHTMQOinAc6z_xCAs)DT<?Tu~DevK%=Rti1C+(^>FkF0jU#tBHGbA|n_+;JG458a*F1f}ZnEf&Z!;%m2Np3lJkY{Chc
)|EST|5L&@d^8{mkehJxyyK6{LX$oWL_of{zM)USpf9cy|@B*r}=#P5N(w+c9~&0XOd@lGq>v-
>;~^KeUgeU!7Q0UeE@m$WON@Z=i2JUcF#LXzVlG{7yD>RxWC|qk@f4WW0$<9(X6D(JjQU)GSj2CfnNb<bQ8ap@1e%Oc({mz?9*#R
Z(F%mNM5U&7w}`(E;!-
dESC73<3HA$vFluf`p!9NFGsKPyoJ3Q9zK{PGZ(mJ<YvFTqx3&yHpm{qU*6{r?~6>8d+pD&ni2jc3u#IwJlst4o8T3FlHG)dhn{3
)Ou>iX9m9D%HR$p5&)BS2@B*+dp_ir3r(c0*MGgesdS-
6z^`LPL+`Ia`5WIl!<pdMgr(n?I7=QKXEPDG=^3cp7*MCr4nYyt)HbXr~{xBT(Q_f_6pV$y}MtCV=C*&8JGZdbPI?CF9Y}Uc0#xx
UQ@LcBId+y7<UJF*gs4wudzC8b{d;BvG@QyNT7mmoLZ#~{t;W+KH7V%@z-wGc&-
dlYRLgvRiy|Tq&@oQ&3!TrqLz#TCLpVfctddTeafgY~*jBUvsNFAH{*O|LnTzCRaYch!+@rL&t;CoK$sOqm9*2OEccJJ8nFc<9sc
V{xKKYhFgspn_&+w&Yh4YH%~P&T_Ty__EBa=ED`qn%HF89b{l`Jr+d)&^b;ee{`Aa%s@e%jtxl0hWhvf_X@CEu;TnJ>c6`eLmQ!m
vQ!u?vi`=u7}b&XLT39Y&9-
hW=YiWa;qD7qB*0o54RuFW6>IcKfjBg%bZzm?#9LZy<eZ+z^C(IZODDT*^jPz#>pM`dmQ}p>RarOy7=x?_rF~-
_vFshBl{4I1>bEferf1}pKIRXV+faW-sT3m8mWQxYwq<d77sbu&*bca|BDA1buG{BrN4KB*~t<<%TzdMV{%jVz;azIW;C+D^)801
Oh(+Z0hj%i+MWJo)1w<4g1%+1S25==b6I>l$?r51`M18;>U=?Yo0s@54S5gzT;B8Jo9xc3dEU|Q>&x&TYKd8&PW*V`YQR&V*Wi3b
e+qx>8E^4qXbq_$&B5c}t#M0FZ$4`DsqANTcJn?SnD)VX`#Hbx&V*n1;aOD2%k+)6t^-
r#{er#AvEB5Qb#ARUn0tvktO56!y}8qi=NLaEwNAlpzv*kJcj?vWoloIn)a65TVgP0r(u>j4;ls(y3arfRx#%!%K8N19L3Pd0%lF
}blLyF*lk)-
`jx&@VnX_?@@4|N98epA+dOtOm*0z1l_qpK0oY7<svtGe`=N1_pe_YvJJf6+4F<&_~&6MB&R)4n_o2rf{bHBj>1~V{MlbXjon8H&
v4<<7ya~SL2_j=fa#XfQm>(OrhLmym${+K(M`S7WQC&Dtv8*k7r%HN|76OZRD^`^W%dT;+O7*7KX`(Jgz)XM5cd>>mpHqoqtxmtH
o=XY(mG?R5d_;>Cju%&CMIqu2gHox<wR=P!QqW7lfpLH)7pjn~kU{z+J#b5DLpDP=$k=`D~ya2ImevbTlaYuO5YR{^F_g!+?Soe>
8yl=*E_wg*mm)=|maEki#Px&YDj-fU{*SVLMmyEYne;l&i+VC}~S@N9Z5`D<B>)glA#NkzuyL)Pqzhx!?8gmdx_;a2a=#M``se#<
n4c<BU+urr%{DJ$%&lWuDZRYy7iLX6=)8M0e1~6Aw@6?62Hth>u++f~A&0)rd-
}$V50*x4J{8@5zKJ~SWoBGMsybkeAbTjB&IDeg$w0OU(oWSF&<fNSRV4`QCR|y~7ywq~8jG3Km>U;Au!&yy_<1+>Gv%X%%&gByqZ
w0bSerI*|GdTWhAMDx8p<R0W@IqM&Eza*beotTXu-
@QR%+9z=@uvFS$Mt8+)<YNd=d4xslU&6i87NcVfMc=5ANm;&2j+!l#hQHyFQ9&%lryQ<yG!2#`JPLBwp!EzoFUiZ@5nyWvuubDTM
O=&8qs0auk{lw*Utk6IXCem#5>chL%qYM;xlh1SM56n&y-
~1puh8Mrw2bJzpeq7>7r+a?=W5)==%Bl4SK1IS$Xu*%s=rFK{wijTeG^(-
n=hs3g$xW^Xl0dXJ_5i^sJ*(`I#;B5zM^6((yJiOJ*~Z5DifE++F6&`Y0VrM#)ez-x}2MVCw8qbT;58*S-
Od`CDcnn{!OP2%318_P&ekTk7JzK^?lqH}9J4JN%LwWR0s6RkzFfNd91bOjaJj-
u~^_CL_c<SN+4(U|s1Q`_0)zou=>TUJnwmWVEX{`8)LGouB_rEj<-
48T_TDu4L#9!3TLS^iybbe|7%$=hM#YMcqdAGfZAHvvxBkA4UJFchNpxMIZM-dN%vAMc*fT{Hco{7?=j%eLR$zR5^>uX}k~h@oV!
%cMWi!RbEMTef~)<O#`0lAlLcb<UC^?G`OEXVpjEkE?JIp^Q-
G}>7$a}28V!i<>R?wJrDlj41lvA4wW1tYEn3s?32DK_Y7W@_$&3_-5j}i`B3M<=>k82Tlfklh(Ct^1bgS4I@RS@>8-
%}WEKwg!>j_XKVIl)D0x=AOMQpsuQAt2w#e`A)%80>g9b-o4d0T?M0st8d=}~)xfeS#cYSZ{32>EBpSb$jw#-7r66mX#WuYP9-
ELy<`pR5)MRUJ}-
#6wC`n~JgnWX=CAH2e~+=`w%T*F1Jy*=Y&NWDmH2shK`<1>?wTwP~F)(PA;=VM#;n4HP7W_aJMALdES_wiJD6z$5h{{4bJ!ru+Q7
OolhwKKs^T$@^3-$Le>Xj;fT<GnCf)?2eWS4Mwudr|UmJ~?yX<T(SABh=@P06V*Wlcn=C!_GUsfsPn1T>RFYRiInmCo`44p6nd-p
Wss5HLgka0sZt+pG!nv!<w4Ivk0$yi4QAS^gP6qRNn9|e5Yr;KfxKR-
}!tuy*vJ90)svqobzupjhKg<eSUF1F25JN1&+wlpkBpKAsLRpJzg@e4|<3@?_joT{>$KdHy1?@1Zt)RoJ!6l>QlT0Icxd<J)HIX8
O)I5PG>$Q{_N+DAII20!^plE*KjBwyOL$Q#0T;5ch3&V$h?|)=*;(xM+yF4^?j7i*7MGzcGm6sWxDUlQ`zLLaF*W6JS3jmdMsDhc
Cbdmi|OPr-E!Wm-
FMD2Z6yO3-W)ueL$nU}2Dw$t-t=9Km%tmo*QAe;-mh;nw|DYvs8i%jjLxp>pUe6f_viSSavnwxk-8)N&iKl>NA!@6S7p~C---S&J
OOni2RYMbjKSfcwjK}vooUj)GCybjR^JP9SA0m(GxkLzvKO!PjD1?OrY^nelX(%NWY4$21H{exV5oCELpL<AbMO6*?nU3{a>sK<>
l4e&r}mm*W_enY`5Qg}*n9RrXA67a6OOL)8s?+sCRTqgC3~+kt6MKz`j(S^!Lu`hrx;N<Vbm7X`cq&3KJflJ<Sej1Wv0+4|Bf|FW
)?LzcnbdElesG75H-k_>BGyr7X23gdr<e0U$&}?ffL1ZGP@eDq~9K|zn}H~_3y|Rr)S|i>ydtl&)y@xuV}HXPp1Z+z-
CXYZIl1?re>nP8^6*0JTgxbS7xS2Zq2nt&9M62Z)yrQd-
7xEKgq|L<A)i()*#+{tnVvZ`o`6KD*x}N`RehohLiOyKYNM?xOYJdUKCgmvkf@>@DPf}j9$d7@!$KQH<xGc9Wd1Ahk0K+TVS7xWs
vnQ7yXgij=NuPIri9nX~8$v*H9hWTsXa8sbF7d8_Zrln6(a9&|0OsUe~PPXiD&nFn6FYm=*OJ+Pp6Obmod+5_A1*$#vK1FQPXLep
2{mKg@R2<4O)TUV5D8`gGRU{=dbN^jp@WJe-BhCc%vLfO^=AsT*yR@!Pxp;U90VD}Ctk5x(emEcUBjmUFzm{{eR;{qD7RE#vX{Or
EWo3A~?I@w<F1O?V~pWO6U0UdG?c+-2_0RjsnKQT8bJ=smg2-
h1H5^w8FJU~%bp#3DaS_|YR=nS;7bF%q!9NBnQ2Q`<%Be0LTy+sBP1gO1q(7{W)7pZV6pXH=ce;G7ZurkLq$u1EHg`DpxXW&qWH|
0SN$)SCzWxWpE@!^A<DvEhBq3~w*L!2W?*<s&(5=Ag{ZEyG!4o;|C}()R{l(9xOjuJ{-
Id5WT`UE;;_Ta$VgGW!^Z_?)Xr?#}fyg%`7@z|E2^O^vIrVpg*Vwo8rM!n>P&O%{OJc!QpL(Y>$kJI)YiC65-
l=4<jr%(5BGu!f&;6esS_d7jLx>egk>(4V{b7<(?1%m}>;d!P5)^;O%WMt|buEKsA%`90`euXnKCf(`gh*Ms;5Ia2xw$#v**@9UY
=xA5aRt4CDtPyYw^j&n=yx4m8qzqhybfc^%0>8W=RGo$xrmJHW_(?6NK33^d^d)M+kxMM!{;NpI28AmfF<27LZ^(tQsE%UFp&%O1
~-
#$E(k6Aiu4)lDV)W$d9_V&q1zNhc9Pxt;&kIwgPGQW3^)4y>(@*T`V4+rknB1?%{;<2Xw1Sk6Nyt+#;k_I!;Ia(32#*<CVdNs2P?
~>XY(X-
q__+4l*p3c^jVKKL;Z<efG?{)6U^oHuq?+x&C&X=p%DVK2VJMT#RVH@m2d=R5`g4++Tf7bundmdf5GeGWE@I*a{OYS!Nhn^TNhuI
W+>wjjp-0l8OINbCd^b+^Of3ZWe3z++Yzu(jEGY4y+r*Tf|9FMb&JbE){zfJf|?i;wbcXK1a^7Z{_z#n1%S|@-NvcJveZh~j_=`-
<W*ZYBW-a_B}wbsLn-i$0X7WW34ZvEw#zu7-Jj_SS;%-CHA&bvB%KO5X-
$$#{F@Mlj$?HT^X+(hO?^#Aj6Zn9^<@Th&q<S;hihs6_V%*<wM(f{eCzPPsQbGr6=G{UKEF~<R;V2vk(vvOa4T1rM&gMIw_*|)ic
m$n?0`u;4u!?}U~rCBB|>elRq7Ci?wN{b$q{al>`3Xk#CfS(9A;<L|e@S|4LJW8<({47TIdS;f-
!Vwb7*^4!=oRjeFKHwi;vs%rl;`8!9ytAg@6r0?>%*{8lAGkC4cY3YoU)~^l-|UBQd>-
)(ln=oS294SyzI}SFyB`Mc>ZA2QO+MS=+zsE=qu3Lfnamv)pY?xz9`0s3>H8<PsGeEPdgVOWf1S;l58}I7%`9<7i2uth7c%@TYBa
ef`{YpRdC||+^F`I$bm8-`-
oPrXEw|(h=mWU<XY8eNUlz|UIKox2Ks4xjIxw?SFU=Z4EA;5hGvzFK>)p}mW27Glye%>>s`>&h$;CAbEu4w1a8to?GGFBGI>@Qr(
3tW&U(Ss#w-#C<{6?Io4q}wtL*c0&ytDkQpEVg7^p=mTCqLu3tDX@lPn<g*Z8ctZ_-tIAbMp@58kIZkY_2byE&6lL{BdZJ$#XX6T
rI_-U%oRn@9Uz!gR_NSC(mBbA<pryypy&1=b=6imyYw~=3a-By-R%o&#-
9xlXpRFvv?o5eyW~5i$3bid*!u^aH^dtkQtNAV{=cJU?}S2nT753p=|N4)X+XkHZ2^fQLg~@qaK&mYxq#S^iuQtxqik5GjjRkhs=
Dz<3DCo>VrYu2hJzwhuk52Bh-
^KC+@4?5!Mf<;ZHA#CZ+T%JH7prG1l2@>EZA)n_m7@eJvz4)$XDP*J$>jeJpj6cROb}@7$V;+8ORZJaenpQ1S_jA0zn7=Nqm*^|`
)x;U;bIN2GU^*LQ4@)l09-
JGQsj>8&D`i0)w2J1jZA)FYgQr*M(rKUY78KgmLS`;7JTOdT`X?<c$ck<4Ck17^5SaozgQh5Gxm1UHZ`cF>!8qn~rm1Q-
4*hs|E#k<8QWQQucn903laXBwIXa7J_H)mNg=2J=0NSNiPrNV-
+$TKt;~5aw<8xpB@=|L}S6QkDlB4`TM7z6abDVj~Uo3*2|%*QEa9Ge1&;+C#zN!+)F4M8=+Zs7w8G4jc*&7`#FDfZD!;I1*kZ+)Z
YE!2d9}$h}oxW5OL{eYWbE!k!IJ?VtupeG9k<XO8~r%(?nDxnJl?uEj%}bvLbgXC9g7aWB5q5tSbNptpO2+ypUAFr%YcciknLF6P
UF9C6r{M?BBPK+Q&1Yg2tb&z%n+W6~E}FEceZdiz-
8r>>;$WS0IpG|<;9*+a8GUu}=MgXl%MYg`vg^gY*T5YXSW@P<qV?N==Q7|#B=c*f8A8JcU<<yktf80u?Rg4ybw7*C<j+L3+Zeo&_
Ye*wMl?>VA>sJmx9uWtI5?egB>Y=dcXu5-4rzVtnkI}^T8Rd20m<uYSia>tIH+;!_kFb1{aU-uW>qIY!<)joF&*oa<kopU?2hMZ@
!Il;+_Kuh^-@C@)6;hj>G-Q~2<V~arrw^!#YZwl<EI=2Jeud_ouA=Y5X_#s`BcVG|C`sBGh`Ucpyx=(e@^qq2go@;W;y-
&HX)e4~LYQSyT$tOwv);BqHB_jkcsw4QeJVNw34Lok(?yv{IE6}Q`C!!A7$M=TM!t=rB`B~rN%^5Qso0s_+XSFQg&;GtmUGbmyU6
Xr~@A)h_ztptB6~&+4Q)a|(^S!F)v`2qn{bdHB_X@tFzj`FxqgQxj4d$PjH-
7YpI_qJB?=GJYp9r4sCmiqU{3fzp#xD8d&w`^|)&5(1yyeOr;-
y&K*9MLJ7JQsu)1HENzl1YK9?Wkq)xY<LXy)Wau%A}3EBh~a7hwI5eUpq-
z9Zg5)_u$Xs3qtFINzxosBs(gC}f=+qfMTz2jn&`&JW+@iauNT*Xq?-W=Hgf-<%`feR8el`aWpf-N_v+?|9a8>XdUpfBzQQfLD9B
_|#Gt&SvZBjmmdz!p%5E53qSZuqF=HsP=p0+e|HT%Be;7t{L7x8AI|z=sEPMsn4l!e#PH^79HW_JMjIO58r^h4u3vtS-
;OSTwgu6PUeBP$rZL=r-p!w*z5f$zWmwMuk#*%{Iew-B6#}vK3&Z<tM4ZRCIIJgG+&LHCfPYn@>I#5+FL6-
qon43t=84`{jrxzvIU%{st-rI*?|A-
JbJ^6h4W1R>mlp*R9{EL%wN3IJ>82zC6~5A9f0r4=U{Dplpou>7Mo!2lRb68f45S{*1q?Wb$8Q8HMtxuIIx=-
L8s1;zF^b4s)4qSdi+!{U9)Z~>q}qpoW-
x!?A}lPzDiAsy(FFi@D&>Hs>CJs@fJF@*_ZGO@p*>_@aAm(H1K@}7h>(94ga*bTbJ}~54B+RabG@v@}gSwsQH|73hQU!>f!aQ@5M
m=&sKk}@J{FVy@4-5u-Hbvjk^XpL*}2h$pC5abJ1yoh1BQ3Zzb2KYvPG>!yA)XJ=n1CX9+ijp2Yk-
a36d&gL9jmdo`ouw=SyY^>PlGKXS9LlxGtD+{t{y)YQ++J<KT)zgjYLe$>sRMJs}zOYqWtYVWDfSqi>@uM&I}&S80t-
^>Wj)6HD8woi}mN>90*2VmfORDgL<OD4Zl?-
PB)r@~=7$tSBnAEmd_r*N2^r!WiErwESbPQU2F37GwFoU`UJk<$(zJ2i~8%j`NmixaYE;2_@PsiPmG+->!GdJe{K3-
7wD9XM`iWbtW`D`)P@0nL1L+xUW!1If7w=K$Rh7@%{3`h1<u43Xdl&g5n}d6}7_LB#8W{eCT(JNnf2&fAX-
<{)@&nHwG7IG)!fJ{D_oDIW3%&-y5GR^#<}`W9Yf<$UF9e4UennS2$qfys+}=|`EFSn*OKYXJ?cUhaBIR-
Uh4_2V*w1K%DvlGcp;Y_i$JQ5I*a@7XNEWU<NRX)wPeyY%BbO@<xV0yUDg?7qy2S8Gbol}C6X8*}&S{$N{lx%VyFGWr&DEu5(jy-
BF2FZv?rw~0qenX#F7QTbi5p7a<Le+|bBjuN?*uE$P~#*H(WnpkZ15O3G&XR=xB;uY+TZCZ0r;=eh8`)qnpvsO5deHKqMtEy(p+f
&M8-
}`gq0Y8&jX`Rb#2EHU`&`BOWTHyG$)}Ogq^SOuB27WW+h64>ZP(PWz_y@q*>vI0gTlL&@pQFCEJAGT;e!s67DdrRM4&+$%g=ewq3
)UbfI5VNbOMG)Tq6eRfk1f6u)OFUv)aQNX)Od|n&jTOifp~X;A<W@+MHh=MLO;TIw^6Tg-{^JRpX+-;!yW3(-
7<H9{>fYrz3j~$ldr%#8ucFG9N~PZ&85GHl~FUODgLIu<m>@|d?ZU#e;0U*oKX++Fk1Ly=iV4g-
VpDN?@I3ocjOh#fw_s)&w5k9x37LLf<w!(wsxQw5>MQ`%jBS$S;ybm!tdce7{Q;b_iQ<ni&ukQ;qporGt=H5^N97yP*1KO&#u9Fz
v|iPOnfXkmgF9>mw5*GZokaGCDSh6cGvnD=+<p;i@>~Rv9L?>CG`CcR}#(vn$=f0$iMrtfrfA&Eb^%bFc}N+ET`wfD~0uo){C0mo
I`5a>YU!f^|nu-|BCPJoctEoB^;o;=ZHLG_DKs|_g45l_9F0|x!<U9`TNZM<xckJ_&9+XHSo0tzd-
{GwgfK`Z5{Qbbx4;U8!Zfb0!+u8sV4Kj*?bP>#PZ<3X8Uc<TDqKL<{htUf#9#!*Uv6`+Q@r(4$1N|YxNL4n|zfne3a<P8fa`f?{3
z={8;!vFLS+;{p;D&<?Pb8bg1veto~~7J(yo`kEghrL~0)A9@G`^N4Ey&_aU55?xozPd7jju>`UIqXH|oR?y!M(*(JVcth>Rvo8E
Qsg7EPsM+@CP{U=z*+`?Ou8fRxejF%q$fj)BlEWP#O*<%)VRgLKu&+9UO@Vi<!_PL`tuYUKGI)}M#mIe2NdJFXf=HhTapKt2?yYT
Wn4-XA6`bEy6m^O9L7~QX0m`Pt9*1j0n_Gy$?h_2(a4<DWTQ14+gjnC>ur=sm`!A~-`(t0ph8Ga^UJz!3H-
NXlYtIxf=s9S;arf2HToQdM2&F8gVKaSP!KG*%*es0kFT2CHkfp<L-
>8F3^e05w_KSF&Nnd>``1V0}#pMALZ&ec7H$+MCdRD4mN<|(S-N-hjst*${XkU87o(o$cDLD_%#xt&`y@IH5bL=UAu5Bk|njtq5{
ck-
!)htAGBD|q;74~Eygx&`ad`uzo;{cX+0XFRC8^<E_l<+L@JhjqS7u@c@h=k%lasXol0uf2xOaEa_0`CMR&<KS$bn(Ftx>f@<X-
ix1=J_SvR`r=;wM|}=(*~@0C_tt}W8LJO_gy&v6XYzO7T%vUvG6w=%LO-pCc7tcCH{7OHPp@+4m*5Z$Gz8}SQOCn&*~hExB!6*ku
^-
@pQJc$qfDf7dTVEq|D&8Zfef&0<WlrC7eGiSDnKav7Z0&M0@4COVz&Ys`IY+^b!aw7jZJ@gw%{NHD%USv1x%LhG$F_KBn3r})cGd
4^)L-
M|o$RCSRR4NNu3w9~l=pxRZ;WU3d#vu2`FjTRRB#1W=d{QAxixz7*f(=7!0oDzAFOgV^$(yP8JpZq`u&3g^G>RJ642kkaX<$$ZS_
At>(ZS27Cwec`cQsG3w`8MO(cEP+{BMh9?#Y&k9X&@xsfSa-G3W?TLTY&&PBX|<`(tOW)54Mtl6%OX8XCX-xq=}Tw8Fkclub@ua%
j7f9v0;<hjjj13uorv)Bz9uUQOSUlTbbCo#;~8iF&OpEpy7aIUR#l5b;Wo|@<Hphk;*;(0%cb$EWk0rV`#6YLSq$p$_GZoo{a=4U
xM3-m5O;(g570v;l++L^bhR|0trocm+4)I2+!8&>6n{e$nD*}0z~yuo|&WW-8m?-
Kd8@e42;Fg_>vJdNB5m2)Jndf3VPaQ!@noSEV$Lp&^)9pS<4`q_m~=^a+v$BBFLQ2bou{UfiJXYg2(*+y>;M?#L*AzmjRc~Ns^U&
c}gQ7^2eXBeVIW8dRr|JQRdQ+=7uTsYTYBn|S@PJ4M(;4beu^F-
!(Z+tANZS+D}N?rO@lR!33G#xE6&o^_h)iE>kJ;9$I#O67VoL@|O5hrVtIX(RIG5L`jdtFU(eBSl0r*E~skb7vBqWgd|;Zgi2r%f
FuxILQMjT)YPTsWz}{gyRO|0uTyy?N(so?6Q~e~zE>O&!uEFG(GC3+(yT6<;`O6Y@LG@=)PUs~crz-_P-
r?(|9yZn`$mAFO%btR?mY?-d-
+T=89I_xc8_(K6q~>^0AaCYngs)0S+xi&&<7q~2MDK8bhx%W!(}q%e=X_l&Fme5e!A5v}4A%qHGqy1iL&tS7j;a^qZIa0#O2Il|e
k-WwmxLl0L?FCS-G8+@WMS@r0z!9S9}x$66$wb?-937%$7F215ee8tg2dCtJ~-poC=Ke?AoN#<~`1{xrHNbr(gUJ!n-
>@S}Sd5v&k(KbHycuV#?^~h^!Q-h6W^1wGb|MC0uBzyXfGGmmR-iZ^u?X~Dp>ib+oM-zVYTP}R3*ErtCaF@NWIRmJ%m^X9wn`5zW
;RCPdvV8>4+;eW9JN_E4QF;YyWqfF!dbEZ+|M<plx$fuTIqJ3HjA$xeC}tq6@xQxw;mh)@nU{i<Qr~<U_zG~&OwMM#r<^&F2Q631
T5VQqYK9wJ9&p9s++ap~=5FHN!B6yN#wRsJvJSjw!Oyr;ou%#MLB2m-gPe_joz+?oz_(Ph{*`BD-KfWfT#1~GX5WFQbPfCvcJXa_
#d9^a0W*e<{TGZ!?$J=rVrn4gf7LOCjXMBbmbvk>)Cr@R>6!VycI8|i?APhRxFZ_m*ZiYz0z4&s&D4y*caQh$lq^2@en)dm@YK?4
tbyLIcYSZ>@8P3~RzmH(c<-hUUa#i%7%d6<s0MfSD*xnd#`G4SS85yXW$y4~<asY_@?r3!=^H$cot}1L*PQigY&Q9S;H&bzpT+-
34IRB(gL4fmlQoZjJzQ>Pw>(pHJ7e;dnZY}A!gK4hZ;*2`$i39RpXWudMsGzQqYrv|+&38IEML39T#{_eKKsd;O7Go6oj~TBd9ly
<tMY8$4Q57Q8^2!Io(_JpzD)Yuau4Gv+n4jWi_dEdFDP&edSGf7<|mx(^u||bs9-
E+`l4OrUa4Q(ch*o~B=&`Hz~lw1H4}4pX29B;+T?F|fACE2(F9tvIS;pA_e|Nu|M6U}&%t^ZoQYbD^>A}-v0hfs@96Hn_CPJXvE-
>dJrm+7jAj@71<#$LEduLllGg&a@p(v3Pt7of14?eEpM%_D&a_918Uk#tPd+T?$w$wj)TzwE?U6Qd<OUw7)(4(D^z>#f?5!WD$K-
p`o2c<>F$Y=YSekW2?FWbGN`8rWgLt02#A^e8U^Hev<79%PozXWRz0GGR-
20_PCLP@S*$mUn`t;j$eZyN&1Ezm;0}Xv2%_uo&4|8j+0pWH!pP-
(jHzHfd9w+|qXu0tnmBWX|{%Q7{`{hjz9ru`g5V_g%GSH3b#m3D3_kRC0RM9mra$V`iS*y{kubIQ28sGtwn2cB)b4Tt(&O-
lpjsCF7neKT#T$0VhpWn-cwhn*D@2~$|Kk*sJymTM`#`|CG3;sGZn8E&=e1LGT<srTAa4PU$@9j%k;FZVX^+2tq-
@|hemoFU4>RM6z*oV(HJ?kkm9dZ)r1DU}jd*0a=XQ}z)oA`DY&mVn#dhz+=sp#gI(|8Wb`L^!;)jcJ*@auW-Hs?`axSYGpP3|o)2
XkIL`#cw(`^@0rV|^OnhG=}j?mY*=dB3S)(TC3syv=5MKeT8(w;}nzYQWda|Fp<b{OIM%9b0q}gZ@OU!4_GrtXX<HF;?z_XU^Mq1
HWMLsZ%eXTn<0?=%+=EwEX$Co&8?v$%>~-U7YI;XX~Zs^4ZzvNv&6d4A-
UPmn|i~Y(qy~|32VMdB(rO*@^qF!MTCI4eOAzR;}%>K3DnEWrlWL{O9f3!sE0v<4Zltt9OQ7|6DluGxXPg*rznfqNT=Fx5Mnby5?
Xt|Ij-b{9|sR%Pjed)Vj|WbE3?6@rt`O@{vsr?N*;>Uhc>y{tw`w_Xhk__GSa!EN5wTE-JjX)7r%6k2C*G#$t6WuV9Gv=euOsur3
>%h3M;+2Hw1z*seJVwQERb>Qf6HCjCS(dU|>CMAf{bk9&a$@00z=`o^d1wZ(4(jr{a=cCD`ieEj?W&gXb{t|9Jt^it{rR`~-
*a9%NoaOV8y{~N4;J3VVUS&FyG+#;VP*^irZB=CEBqIjVknfJJF)O056leIL(7x!KA>{yTb*MiNlw%}Ia`Hw!AOv#gX%jNi&)q|H
j*bKT@&L{NH@Kat(xMSq5gF!gQ4h8{lkb2)WP|*{Nd+A2+$hu-
K%J&S0o$NsQU28miPUgv6^7(^RR_6}hoke@5;(c<vhNI)2Ry(0~K`jk@M%MuIC$Z$(S!8?bEitsac~%#CTJ+xXPQkO_6Z(wy?gx1
z^gqw#Qk}=B&j-DNSiw0nE&UyGj-
Y>I&*Dj?j~lq=E*>3Y^_;f&H1e~_56s+^HSfLhHq$Tf1>Dn|E<BdNrt#&g?v1<^zoea+Le>GCyVSmDW<UC1ojn8ZYi8YM+<_-
8m3@u=Wya5%ma}WFEdRp`;Z?L#%uhWNnTN19nL*ooRrVqHH~6S?ys!K&=QGSHxo2L<L)ze&$p3^xWOmb8jYD02r+N_YM0ra)J>%Z
-%jD0*a}Rt5|5DC5ILz_{8~6`ChIrn?)3FZt=5FWj%)7!5UgO6EZxURNvwZ$G$V}dcn+cCoKf15^x~`#<Kl7sZgT5*}vqS1Lv7Xv
>^ImTyy+ibVT-5Tg*Wm~z1CYD?5Kad3sFxYN^>fj=XP*8UGCJ@Iv4#ncXiK)y6F)t?_rK!6#}?jC{7&jK@G5d|_0im0o11CmY-yD
z4DR3@gdXbNz>iiRy`6ZBXZ%#^;xYN4awp??%AJ4@A9Z>IFNE(b4#Azp?1`Dj!~7?GiQyKAVVw5PESzg{o>s46%oGg1$Qp<L!27b
-ibuP1)oYoPfpvwWP~U%6e?QLEgS>R>-
+Ldf(XTH%CL2(FCViOv+iU#{RsBYoZOHckJL!@|2A`CA`E*DYj6TtD5r=q#)IDP_YHO*9M(aZMO*Adst#~kUH&fqD;R=}>)4(rX9
ToM!y-!Wa9Rsfm4@T}(&r<M$#kKz)^@*wP-AsMUz2iH;n|Y^4%NrfTCmHqd!^I}~{0}_dE8jI!GM<>tn@P=F?78Ui#~g~<DxPiN)
ZgL@S^pdphkC8a!&W;LjSI6}_)Ir>6K1{22gk#qI`#yIkQwTI)uYJo#eSi-=b!rOp?BTF$)C4#3-
3w2+FtqtC3j2ynAz&~<UDIMRqQQl)3t8jb++ELw_ka_sdd0mf`f+#_8QW+U-
xqZ|5~t@S#Fm8^{Z<M{|<SMpJbo$`{?=2#;)!cwxq9=Bem1h@yK_-#xFJ=N^nRI@m6{^$VsP{0)u&mYhtb;^@aXu)?MD^w<+gMb-
k0%1>eFh-ec$nKWk=VWGsJn$u&}+-ym~aT}M3H$*Ob>@!su`<R;H*hs-
*te}B^(;^zW?5S^Df8}ws$HCp=fzF+F@=K7w6gI+^uahT(>H_#!PYe0|5^GD~(e!tiEZPRPv6^+!p@LKIP`Ht|v$@YG(mnNPP{5<
eSu({D$Bt2=kYx<5a_KCM=eNPkKO>)CK?;Y?Mu^x3};H&0p%=ORxoogB28@YMcGMkh${B=%F@4LMkcmjyYgDb)vN0$)~S^1IA_+-
A*GgRji@!r%`;vGMOuN=Z%aAwfOQ}<rq<I8hCI^SfV;FIo|(Z!Ro$$7S#rRN%YEa(6FI=;Hh>dYaldzXvN^8L|}KEy8d<2$-
Om;rS4`QImfZ`I&)=9uNC?<={Qow<e8Yd5uc%=e?QVqc+&Q!@h3c;4#!@aZ`ao(g(kzMK5^Q+&#|R|DR|96g<WOW<<&d5(PcgL=D
Ti!4Jl6ZAsPJ$7nm^>>E1BK}pm?qH3`W2E*uh;7HOfbZ47{|60?v&)0o1om9!9;tz^?+?v6iAK^qlbv`gn(@pFtNZ(dlgZNpd#6r
#d$%xi>dp<gebHjFHqlW(&9Y)&RmRoV=oiN_&pQ=A%xB+($FH|u(ebEd5Larze=zfBkYC~K>v|~JZnd-
0@CfcM$@yZRZ7nh?GefxQwSgv8tfV?#?)|?{U8)ZvGs5~ksd+ANWuL`kL(NQWF4&^?gFFRz49}r{UrFuEv!8M&v;XR6O2!{h+)Eu
~e{SLTACDcgteHhruZ{KPcrD2yZ&5>tYj(wBt@>SK4XoGps{uX%E^>`;X7w6?IiTJ&4gB)%^5WuIIofB7_a=*NPc45@t4IH7O}`b
rt$wo9(0YlhKlsZeAs@GT9}eFE4Q+!gQZ-KvJkOcEe5&_rYV>an^2gx^SLbNOm#BsR8~%Nj>!`i;(-E)12KpJ!5V-
@j^EAxFYN1`G&VYxp$nQ~~z!^E}%@f}nvRyuhVDPN-Q^{CS+g2}Aj(kCI3FZN}Wctl!YU-WD-
6z+_8diPfD}1b*?{TT?E619{cY(gazR3C5*_jpEB<8pHx=q#%7rj{cu6iMKwRtROJ&V9>oDm+*$;<s($9k5c^_iWS*zd@fda4_Q%
h159tkaw4n7!j!hDSejE;y2TVc>~;HvPx<@h~D24-BU2Y*D`lbiK~b^#PE-O|23CJNbNM6_VroG@B7GjGXZeeEhlN%%YOB%6-
>~sWDH)gC;Y1&Y~`!LeFp>;l%w<ZJ)c-A#-
BBPxRT&n&`*hb9`*0N9)DTypyJIrSw~=U86nAnGgSAj6dsb%6yHvxS5F538OsHSv`v$ONVoPzEAkGdNaZch&T0F5B<qp==k>FB@u
itKT|zdi(X~Pnq-aOX9s37#<wY2Q@Agl!+NRl`8*@d6sXN{*?aD*^_|Q7b=1S??=H;VGDC=3X%|k#)7qu}jC3x4kM9Eii2R_F*_Q
HV#IxaA$`iwP3a<0c9Hs{Re|a}zOt0{wqyJ`hzL&$NN6$50PB-
<mgE;#8)wj^r$+gMMW`Bw2;G(Y|oIbtr)$$L{c)XL)Ey4M(K1<$*dry6RGLM?x=wi+&__X?jA@?TwP5Nmt-
FaxB-|kY+sHrfMHXKm*$Ub=z*Ka&hufd|<;ib0debrX8b~$6@)1#q(6dtU)iuew?|KZS^o3_>O^Wlc+w}~EQpE*1J0Mr-GJNM~Zs
pDq*L(j+-IwkpGoFUg;cv0*dGDUb^@(Oo_e~-
V<79YuRZGd~~LCMVZato&}KieF=E@v+FKj#{=olo+hkB=6dt$lh)`XRqdpFT$Ko<SUf@9dcZPlxlH`fF<7E#w{@<ax@6aqp*=IkG
O$C7{{x%smwT;hNb@buAvAW$UGAS$$vnS7a7e^g)9jvHDWqw`f`E_p1AFEbblk25Q0gW;WPEvA%eY^o^6=VEq5k2Fwk#SMkq#uy5
#L*YrlSyzX;mbvu1B#5S+`<FxUNW5$aA)TBQqbKiKh(L=#!WrhOY^b%h*^LT5Jp&_sB+QlP;bMt8pJICj-
S3^ym>r7l6rcEB78ZPHGSwH&IQDgGo&>GysX=3gXjZB06%l&)W$DhdBZ}lB{M>x0c<CFd|qrLDT8u<j#AM4%Ft0Us>(nIDNzdC!4
r*#w9e1m#m5QE!Xckugq*H1iq2K#mM3-R<(JJV!cgma;<ceK&wp6Q*o#xGx=iTFoxw>Q|Uc#WPtOV!-
bpB=0voOM6cozLb+PP~W8damaXUpjkPYI(9c^)FH{mA@BFWBp!YH5VkAcWa)V9J}2t4)*ccn<>d1+`>ERJ;oo+HO=>$GEWE}XYk%
(FV)YW;WMuBXGdd7oklH#mW?@?`Rj|%zeOgmX9oBI>qyUvL9a?@vedX>J=3>=-|VU{r?tW78=Wb&|H=1<KDc;DH<-Vmk3o-
24lzA8Tt;~KqxW|D0Ov3b`~cyvg1=D{aORp}(8mu24m|I4-kSK~;Tfw&5`2|C7@b4vr<b_o<<=kv-
1Wekr*}EUi_Y(HDt>hI#rGEVpuGOsx`w^4-Vq)8CZ^?nymFS;K2H{N-f#5N<L<wH9(vXCJ6VgL1{mifx&Z#}rqAonYy-XHPp*dse
t*mbcENVkiEKF!@JrJpd1>Imf`9iKZ&@%k`q?RbW#$F9>Uw~E@)FG@*~=}wnWwJ)u$A{4+{sI7gs(F;eh2T}InA|xE})qY_ytmLf
J2VSqqylgy|nTKiiTevA<tut?%~k@V__D?j7c0H9C;T#^weM;^GTnnHUfWl&v*EWy9V`(IL{^Xo`ar<X5_T;M4vM|<Ls7)KSv+aC
gX0^FU)=LD6<GWR~p>S{5<pE!HwA$=G-
*FhVy++YP{7U!n1DS>CX&GUE8B%@TeK9kG=Cd!39~H=ozUs8`SCgwH%#U_i|<5Q}uHqHMV)fn>zS+{fwgIj<Nn8$x6A+4SWR6&gz
^+ivhOC(wNO-Pv#Uj`Kh``65KI3!PI-~t0s5t4L?a{;C%P`ew@(|>haT}m-
?6UFLmyHX^?NQI?LZ$@DJ(n!Dq=Us{URVH747=Z{h=pe|Y^FFTMrbSM}E*Jo}@Z`}#SzaC!LdO)_-
x!a6m`?V#qbudguwQjeJ0^?9^n>ffvP==k%`YyIqL-`SxF_nJNd4T;__r{cYKE%++jqS-9c@O|Vt@s9By0aNPbA((k}SIaRU3m-
^t?`!5W;@*5Fdc{}zFZDUjPYy+|z9w5mJ`<dS<q}_E>KN|Ieh$xwK1aQFe0Rs?QrBB9xs&l8!TTMoXE*2l!%JJtJY;tI)^~bwJ$c
t$`*U@VFn%^`2u>Mip1${<iNW*r$Y)JbKY{gU9^qZ`X`p}PenLAAFOT}hIVy9pofthe44*l<hj1qL;=imV>a)7I@8X%jd;qTt=7D
%Dyw!Dx!Rrgi%!AKsHs{04QSjjE_l~nMvm(A~!O;4u&H0r6@L8}9^da<?ta&v9$(66KKgVB}dTfZ_F6WKCz+P`5xM0rez;59Cyv)
7QBjR}NT4Y|y^OCcQChF-qB@e^71euwvx9gvmHnqg+xdYF=wqMB`Y>mE%`5=8boLci2%tOq3!DELr=PnOb9iv$*wXqJ)L(XP$ggu
jU&YAT?&EY=l<d!<`)W_iWcRpKvZ!9ou)|=juYsnJ@>)_oo%VF)%Z|Uu%*QIsz)F3|?j_lpK8P4F@{`oW{13bBUa>A$q;IZJ-
=iPkm>-)C8Jg=QWx~IIq_Q|KD7GZth*+|_n#b3cX<<vr-oy^WRcO2&)-
`(tvoqTKWO!xq&aEfoKTdDQydt^Q1^CTAL*<>D){5)sjVCUQwV1{VAnFEjL)#{(W=1}SRUGjq-
`Yx!6wI>vN=Go=@J0H1MzbDP+BqLhgGrba;a<~$#XM6muWb7Qw35oY<^>uRAj}0G6_9~odxHH^Cvw6vKIk}V6J_Tz%d!{s)7cw_9
<L{(af*Qwpx&FJ>yz<%0O#h%a(EHOsHx>R_a-
_$>e%pKQ6kOMOOYUaxz4+GWtak14Z*coZ=ihgRn>~GzD?zUueYP5vw^`|ZgSpINox0Hv%bRiDWQ}>0JMt~rsavvE_@39LL9Ie|Ex
)giXB%@j>*#$l)yG3J5cObHcRz0pG)dL~^bhO{{axvMc6zAkS&5G(@A*@5K3?DYSrTT&FLF1m+02Mu(_`@toMXYYMayrd(xpLfh`
!_^M$DNocbN-<?QtG+E^|h!ds6RnuAghP=;x|0ihHSx*E<*pd=6?6G;rW*_nal~d!r0U{yZ2eURmf<<VbR_?$wy-uR4XF*FeLZI*
fA~&q?M`^m}8$E$APwa(m(vbKO<X9DwJh{%VqIK?alleRvJ~{YUfDQu{pgq^~|xkk<_-
7X6cc7hO0g%vj)@kI4w!(*L!YIiXW|m>pN@Cf*CR&Q2cef9HR!^XeJ|J`24!&$>68ulT9O<B#Wz_6n@|cgC#^FmgE4>goACyl>8t
KV1ZSkiYkP=j`q3=OXWO(#I|J<UKqP`Qx+rkv^>N>iXJ$Q?KEJ@sV?sdTlD-{j*D5#~lTaq4wUVr@04HV1Dyvy^3qHU-
h_&*XZ10cDzN;ciQK^e|n$KW_jQBf+{+T`g-wOc-_UnbP2x5-
u9fq|AOb$g6Fl0w~8O%&6$YD8Fk*X%=ziPpAB+o;B)IEPu<nUKO7GZ{0^u)pF@MQeeo`P+k-6ZS-
B40<Mb|IG2^!ZZ<(L51cN;#dw||j4+ng6PQ89^ZF1lb*5qp3I0yJ_V9NS2(g%}YR9%Y`UnQPB=MK8nQEhbk;?vNkj&tp9;Un=q=x
N1j7dgY#{co-ZHMwuKXUQWF*9ZGY6VQU=g1<gm!HJqxT=gRVTwUeTz~ko|%>zBcXpX6zOL2sGo15e{PMK@sAE*c6-7G-
zzw7!0Fyr96z09<ZX4za6_v+kWKKV~P#F;}gquJa`-
Z^mfpY?OOIA8TyeClmD2h#!HtM8v>_Rp+8xLSWdJN0sdj7a8j)&{{5^r6CYuR%U{wE5tn&gYzunZ;dQBMrw8&H=Ln-WBKcslK1++
wA8}Ut;?kvKCt8%2Gq{?7)keH<;1ef>*SPO{>vjA5Lone`)TQ)JbGY;lEh_4%@Onm?h#P|I940I@gQd8t)Q356yUQz*)n0kh==bf
w`1hyiUnEVI7-s-bMFGHr1G1Au?)idd1?AvZ;ZOckI`BY&3E7Zi9D_Gx8Q|YDzvkd-
>QPPv}<ixadQVEj~Zm2{1^!fa>Qx@;#Ut!ii|Wms;afduq{Jufb-gt${X>jBxlR^}W^fE^5Fn<*cb+|9A2CIkm`aW{yzb=XL`Nx#
}BUyXNy8XriZKKFs%Tko(I%f<siFf69A>htMD&bu8TIsu@jL^9?ju+;^8hj~O+EJm-hL{;AEl3pqRZduRZe|HCo*eV(-
{7i=xF!OR5T`0l)-N7F}5KW4J*_MWlg3t&%oJ@@~SW2;V3{#bZ%oCnN1%~(WBkh;`7P;jO>o-
ue~;S<F_|JJm=<m4F5`v2gEpkKOcd*0<aU-
i>acWSKx_I3Y{zCv$3r_9s3s7sm5Du|}#q}DF^Njy(;gy0h_@p9w5c^&@iJzIDv)`DcU!MVZ*fUFIEck)!iKcI)T*Mhh9srp&;7?
(SsevbRr_afiHzw>)f=6--b=xN{0$%LryyQR1JLq2tSj(cjiyrVAo)Q4G7JXhrWdG0fFZNQz;e-
6Kwt@yrskLVYD)YEVkhthL}zw7)c9*0}?dG|IahiNBXY=#{D$upXS_iSE?&&OHH82z?&%xkExW8+M}hx4FsBj+AoCvcn4Of&P>E4
GvKX};(K-^3Q2$|ZY&b;Wx=t>LHW-_F^&<P5}LK)tQmd~jjwuVKE6y>su3-
OOkBBd^Te^mkA*`kmwZIC!V2QLWqyFxRv;ygSR8y^Hjt`MnE#xAeHjS7OsM&EAk%Tm!D4I^ah#I^W)DV1CStm@#bfO1H_oSFerm6
TZ%)>wcCYnbe%Y@I%m6QJ2!^<2mnqddd3(C%NhgAtqYi%NCvM5HFZV^vds#xzk_);Ua^l&thKAB$*}2>#ypS$!AO6H#xWRN~4JhU
;1eVl3AnX0=br%|25dl)K1ioa^2_^^oo-U2AB0HH=6Y<o~keGJD6%^4NS7p%^|qQgW@J0zt^K;8}*vy&!pFWcwaWiCM-
POIcFQ+@z>V|H$3HczW-M@AP<`Pa{UYq`WW+{_{=2-Jbt{Kr?>dpGRO9;Nghj!`gXO~NdC{>`2qD4c(nK?z05uHuFda-PQ9P&bJg
`+lfU|&bH+HEz?<{BFIh_Aw>q!5$KSZRw#Axw3wKn`>LK}=seQpk%$7Rp3)<@k39eO{i<e%Ay9=*C=7OBToZs+yA8W~a*{6;=b@9
GDRmZ3FZIL?+hnHGJ{_bEl!jU}QXPJfC5ALI_uC6EC$K&I!_w!k=?CbyK8A8p@84FHuGXJ%KujD?nG<#uj3Uwx)rOc_}0oiXc8#t
&nuHTcB#pRiYuZ{1X9A@|QRX%gH&2S;~eAqY1tufoxb&t=?nl&Q-
9p3eq8RE>HBwoy&{%N4=XI{qpIVE=p?gV@%u*qBD1F>J_Yoc{&F*l)KA=8dE$v%{ixXQg@ZK9{bXB@04yz2%tf_aJF2reFX2D<GB
XV5+~Z|1>hw#*t@8swFAInOy~XKNlZhc9IYH|wi>P2M2$nDCZ6YtGCQdTa4~zr7iW_}s&t1TUb5Ro{kY4=ylSm9MXNrT*3bPjF1J
A8LAZJoMcsxoOsx@plCy5yxn7HqZn0u4}#FXEVUh`sL6gUBB^!qL!$?7vv35!<Z$C*M+&p?7vm7KlKOja~sS;y`$Yv^b#dwiudMo
rOw*Rqj}f&mjg2~$5TJ1Yq-Jw9iE4pm~gY2X!FHOIR8qHsB6x=ompIi|67c&g|64nZhoG#T7Aqp&si6lP2+9fWQIG%vzIx?drH;<
ewN}k)_<&X`n3NPU;eJ}eTHCy)}Tu=;GWU<(=X#kr=RsHc^Gf=;pFY&S$z4^GdmLi>zu#A`{Xz-@pK-
$cu7`2<KSR@<L@nwuq8hNkIVS#&$kx2H_v!=2FpDJgT_PQjvmCG@Z5seqs|39mA+`)#ixzB*jWxfH`RH>)+^K?Vy5uvM(^a=yb?1
lT6m@6gGEo@IdeE#$C}A)-W%Dm_0Ntja}Q<;vsq)spJ?YyOz)fObK0(Oi2H)W@Xq%I&mLOz4RGz$w!PKjvqra~<&`Jg;5%-
91~sdk6R*@0aQ>*-)&}!2bG;^eV(Kl|H@VhFFxduvw(`lRCH)rs)G-
*oJ{r|$mdq75b<fF%=N(03(;%}M+z=cAyiWeeTWzoTk@eRmm>IvvwX$YbX7*8wJB#~pCoW)Z&bj^Eom=!}zt2?gjNX})_(65fkhw
bIb@oj2xA^GRe|GF??z7ve^au734fv3(he<6*{N3eR*Uzx!ocE5y?-
A`Q8BNvC2|W9#AN$N^?n{HU)(0cKcKUU4w>IJ6@=o;>fk(}IXwW~yN9MUO=lPxO4gBpcuDdz43;l2P^GuHsJVb`dbBup817~*r>*
MR!LW`Pe=XCOJs(S@f1El9_fxS@It97lPr^6m<;m<8!vi=%$=5%Y|--
*{r0}U<DM=mwq`_4A)*Z0YmqEDB@a?nfGY(4rP=56#~U`=3J{`=Q+BN~j|Twj;JCjV=0;gPt?VcE!ouAkeY9<jbwg4`MXHUBw^f5
&%qyKkA1`o0g*=zFfO@+jWsFfDp^ah7vO+oR|Q`}=<X=g)6@NPklOUhd^`wD3$z9YrSLKDxtCu&6itn4GQWA=#PWAMgOiou0zKcN
ZRIy&S~&`10Jq#pFW3e^|nQGFR>p??3u`XNP9np@XgLo0d9I{S}$0dN6kJ-HNAD=7gVkoc+#$e1H1#)J&D<n`_}c4tkP_PpiKf!e
61bg>S){;T=wTW94jr$ak$fkDnJa7s)={!~wcwO@V`fA2KWT3}oL@+a%NAXs%oJGtQdOxt1E{om`ch**ROXLd3!B1I}uF`HtKPj|
QBHr{DSPxxt<Hv>s$8Z#Eit&rQE<amDn;%<*4qZNELa&w5<Z%iP2Hc{5`Ka~RFUGJ}db5B}9LoJ=&v)jfoq?NA5s{!TmJyZOU-Kj
iGt!{%6Wr{FZc%^I#h9~b*4%ZNGrp9Tv~623k@@7_H1qrL!#<YSmCT=&iwcbdeG<;i(RaGshoytBq4&*07aP0c4CmHx9ncVW%GMc
>CgH*L<{;PY{&QQM(Gm0u{Yu?xphZ@tQUNX#Rg5wo1(`Gdbs#hXnZ$;Fxz&l2ln_{@*$pC#OuS-vml%te1|?p&VBRUVP|G#scK&j
;LC?qiEQkFR$Wckb_Z!gqzYP;#j}+v3ZG&Wbq%>*&<r{HK=y&oiTW$hq=2!<^GYik+z09GvZgw^q)mn#C#LIgyoI&QP_L{CWK-
&Feaw%gcWo;r#rb?<3#M?<8N<xxW8<TZiw=28<?6?xB1k@-
O{&?wI@fzn&62YdG+k8^k*XU(V}65AHV_JnlYx7q6>+Gu63iCo#f!50Impbtiw-
Gl#kNOD$ly3e<t{T<dy^$cc2;#knM&(1lz3h#tpYj64r!edcd>YUu0oO3mBho--F&FO3hiBInmW&%nIQ-Z{ffJdy9-
!gGY*(J^n$XJ8(2QjgAAbIy6p=jqHK49BE$Z>hHm9y{P;;0E8q<8+p!r{K-
(3Au~2zqk53`S*9e?#!2Wp6YBcexzh?#y^j9r&rG}59Qv#6OA(s+={h9eQ!Q=7Z2IHxK{FPnSt~7=LY_PbLnM1;c&_aoXoID-
XQ&>>thpZxt(g)9pHPxoj1?b)oj`~{9ZE^c78rNn`CO#*DT0!hMx~#*zcnMNteHC?UsFkFU0ZGKu-eK<dr(l`<nI3S^PN!3wwrBY
u2W{ckOyBSg^RrXP5rltVwxDVsD!q-oajPZNMScXKl>ygRiP?1x^Terg`MfP{b7K-
&bTbQy+N0xc}iS)7Lxa;6Bx_x3dSRtM}XDe>@gm#)wB!FFwjVw#=Y%HjnjnsQx!|yVi4Z9l^lN8ogNKau&;>UcC$Ia}PQD?15MtV
7*`)W{KOQpQ5?rdsO$DnUW_SzqcWC9rhu(@LkSy?uS<kpW%bKgXuMQ@%Z5ROhtDHhn{_3zaE+8E^rp%(=`>(R_af9e()$fr)!_{J
L?(mH_lD7uG2rVHjd_O;!o8;7XZHvZVGogeFYqAyr|4{)e}5EwAJga#hykk&!3kie35%*%FcGl#Hn6a401>GRb>`4>Emclju`7>I
5*IN{9$Y7^sacX=n;*tpuWx3F(rMBzvlD3IkSsT%G*8|9HaV--C6-
2^38byxaZ!vC^|#Do$C8X=oN+Mlrv@d253p1dZL3Zw!rx1Uz0V$%umc(t>WMvc&qQv7ahXGtatUG{2Y5(vKHa+L`UTNmqYjpXVa{
br+eD{sE%14f4m#zH^O_QhWVR~@Mo@ajIC$z*Hpg*2fR8j1OL*!a|ZYozq^mma|!QtsDH1R|Jm8|Q=jNrFTZQ8uW7xnVxyVIe=`q
u23-
HH{@ovP3*TlT4{Flm3q07f*VYTMuH&J;vko#p@QQayZGUb!7QMdYdfDHLhVE3I{|lD`olWM5%)@wJr>(xX2{SFeqt8VD&ldMhv|`
LfJ;#>0vPXqAar~h5{|g7cvRAz|;AsixMx3*Own2W!p7T1nHB<fE<IQ#YO>QV$w|jkl8+tVMz5V*DZ{QE#`+nhJ(`&cz;(zNA@x^
2PQr{<|w;so@^4$U}0$;wa@dvK1zu%=-#K+>^U=NJ=E5OfN>YuA~W<)LKEX=}~=d2C5kMcf0E&86lI*97~6W+^jJvGsSUOlU;--
T~;!~6PsaVmVLx--Ube;-SmXUskF8R}>8P&=Hq7G7%T#Na13;6`q<I9UT<GH0JJJV~qjdpnOYlfJq)y!a-
w(2H7ZYHlzDJy7uI;(U(>*3DVfW<I7E>%Fp1v*%J@I9Ff%;XT8g^`qg%Z;LsF`jstnN@iy0pk71$oKogv+&P@XC-aDdO{3Mu^VD^
_i`UYuFN{2M@Hb{{4e~0e0mwEz`yAO*Jj+vRZO?KvZTbpRL*uKqPmTpxRQ(?NVqT0M>^y5QE@qfp@FIQGR`V+PzThYFLh+@Ak6Js
o4PQ2V1V-~h*~1s-
{G2u8PJMB(4tr(lCwcYM0rmS!>iyrI0lPs5iPix=4_poFmc2gftT{6SxS!z{a^9LX*Fg8{GsX8ouNt#%<zYVbRB}InlLlwomGj!H
-1;>$d^3I84$=JbySbN=*9OnTSr|NtaBacOd%0o_e4oJZxEs&Klh`adagK-nwANM5N$~M_b;)PJAM4bB<1;6}P9G4~#L4Viaen=#
@P;@AQ`UnKZpz#>$jvM~O1$$Q`*5(B%X{`7<OKQI;D+fZvX|o#AFAqEMXXIdqs=8^P4JB6Pww;_!rw(cBc2(qJNPAScsAjBt??~^
mli(?zmszna4){+N$x3ppG$)|BHHrb&(F^x%gDJUxb6L54))uO!aT?LVhyhK`n_Js*JhT<v$L1m$8YH+r{fHc5xj6Pd(FN3G>4^r
_Pm)d`V8@Ny$65iMe36=9uIQJsllnuMzH(({qOsgvt4aD-
dE4msyF7%VD9kN<T&=3X;W)Hx9XWo*1yl?kB^^RGuA3vv(u{H-DeGk501o4<I}=B+pJr?JKtbFY6sTT*XVWeL41lU#v|$;PtWQ-E
uNU3XM>zuIM{la!i&Cksaa?JqT-
o^SHrVK2Agw#GNbdISjX^yue)&4SS!!M>z~zB^O>9UMflvvG5+kLt3{tk{URsQ{dKk%AhQwf$}}|a!ddkuX8qYizz@I1<Bq+^8uR
mbZt{7#f3^nNrf{C$@b=I(u)pDhz{QfEzUpIUP9%HdIW)-
6`d2?$G{n9eeNqqM%`xw%PQ$B*GifZ|Rrdy17`@uP%tIfpg`A75EqsIQJ2o}WzvofE4k@|A_M+t5jD@@Doen>}WNTdq{ixR#c^z;
E;7xKyoRY1gcMCWj&y3natt{M%2D8jj?nmCadG|{^tUlq!^LsgO^vP(!VWlsoCg%JDTYKpDs9ulzYxDl?<l7$W=RRjWdROVEC{82
h%`;XbvP9#9hsV@L3(P)rZUvu=cSwE3GyP<(yxC98?U`LR@I*25d$PYvPAvSONiNVO^$@=DJLduobm-2roRv+<WRcrK-
v;mKq2IIK(%V!&!%!Y7do17og8qSf8qYR3C!9?;&!(LkgUa3u|5z)55kBPhhv%<v828O$4etF?KeG}H*_p9?dGUi)EE&#)d<*y!z
jf5ar%az?*6CngvuktG^FRI_cn3`N`#m_v8}H$29<6ghbaZkoz(v5}#uoKhAHDRG_ur@1;kjSc2-
xrGZC`tqr7u}$UL@<~?ek`Rt?|x6t2Z~`fpYiW^)_^t7=PN{-
)&~t@0r!FH4mOWZ~4VTyy*P>yWmdxCD+GJ!2+yPsBJknubu(%xuNH(Jkw#1uxD6z@)q<L>o59?p1yOFJY&7}g1dWHk~eF<{9eDm2
0kmZ9`*Qy-uKon^7zsH#!Ek3TJAUQ#z%UYqnaw#<R+g%4Iex^y-486?B--p_wlHGm~m*WTD(OrVwvEV>`l&r`zA+8FU3!T+!^YGN
6D0BUXE`fc%?e{+B_TX_M!Nzn^T+_KX`t1uI@fLquf8wy}mroGstK;HSmC>24vlx^sMLSr3QS}pKqxLr(WWnl0irR#@ZT}HXaRdj
81As&f;xm9oNrJ+rY1^_dB`H@;7IFGaL9E?)7an(@%U8E^6Pxqt3PJSvf^>db`%=jp$DxcX-Je^gFX!)XQeFz_a1=bGJ3%n6XBf4
XDMu$KR~-xtG3%y~uemZ7sa#&i2ma!hqp?hD!_IOn)aeGtZ($w)}i38rwy^Mg29k##`&@SzBKZH+h#_nBTYPW8|GZm%=S?z+-
?rF}27!q_00T$iDeET-T|=8F$jVy9F188IS%Cdfb@V^UYj=_h%l<Z~uYu+{HsOTi|EY!=b^8kB|8eNBj$zTmSaKA20j;Xn-
N&i7<5ya?BSqXZ+07G3Z_#>OD8e<=}VeBU<05l9}~yonIQPy?=b}_pbigch{?^z7H<X$-
b+;7ayGCW0Tp(zw%OUa|0chTD4s=ov+bA-mH!L;JWbsShu`G)(lw47@rX`KkJ^qoBgLfzx}6KXZT6F?(p4>U(rF$8Tw1>dU_>%39
9O&HnTw3qk6i~+rE})?|ByB6_Yiq`t+k&E$Ars-oy209?U?4(cI8$s>25Br?+2{`_0@M?<h2a`uFp`Iisp(Vye@@-
<O^hough=ckuyw?aYk1tN9)1OYi6u;9UIY;vK}@c``c`zF~Z~+0S}SP%9kN{<@FNNL=D`_b@+d&im;u$&&oK_w`<5hF$n&;sMXj`
MI+?e0IPhz*go4`A+nQFVEs|PpIG7-
_EA?)&)0bh16GgD$7R$Z>a3|5*++(4X`C&<&$hJ>%~XGADCU_z37j8w7;mmpL_dLdtv%lbLI60NR|x!7@vpxQQpi@yxzC^zPFrPu
jsw((@)l)U@yP#y^C)acLn?|{v6m9Yvb9#>x{K;MnRv9UGt_6^0u6}=~p$x3;tR#i&q2ApWK$6_XJqk(Y4ELu-
7xI;9_Q@ZQ$RWrF_Rm`Y-
U=O%J$lysqWbsg+KaLdgjev!NzuomAaBy*^_2AtWEIlW*tz0se!zzxr;)mw}lCeh{DP9s%*cx@M+#q^^Ru#QgTNX0G^&AD{Od@BM
GqRrS4e$?RoMy0_Q(jDl0LMw!KqL-6-08GgK@%KCP-2Wr}%W^8iznAvL2`3(Qj>_t7oR(&PS#;Tro9Iq~Ct9TKaA-
>M$Ehnow{vhnZk8_FHSzO)Od-`#5o~Z%kkwu>gci8?8ZUXsXWCw9)>Zw^-
J3b~~MNb3v;3)Uqv)bMnFFfwwS9mbwX8liHpEv4Yz1-BlvZu)c)q`e;mZ7XseVpmvc@A~G)#h-<_hx|WlSOalpILk-
B|}V)xm$dn>-$7L<6n1lKj521Z?FVU<StN0awxfO^ngnPU-`o8j87;1_pGjfdg~-
dh%*q*sric4y}J2adhM?A`MLAJll6&wi7Tl2RSN-+z5cyUJq7PT-(T)By@2VT`8?xZpF8|3#PsGC9-V8R*+-
7AUQKF={QL)J*LaB?T}Qk6JZ#=Sbpm*#d1~T^_Orj|z&Y*AOTJtSpWiv!DEOJws^-
q?r2{sX{?T5JUS2)N=DTu^l9^3#2I^t63|G0^NA_@Z2p9VlYkL0O8DQa{mo=^ifwTBv2EF_w@FCXfC^wP5paE9Ag~xp_`PlH|%>U
h3i}6w;Qw<JQ^|inJ;Y6GZt|hPn^%<Necn6s8i??}$@BYd>jJ}q8M&D27WAbyUZC5$8|37W-
lA}tNb=`J}X9JL+fD{Ho2?cJI0umJekT9(EmocV!d>vS;kjjjVbKJpf@AaIIXnz#rmhp~<gL3(1?&qw9*v}bv$H`9Enz>dlZ9K*M
d}$4$<~lv_jpw(Dmb2Qo4LW%|JNE$_Kb!r`E%T_CoC{`_%LcugZ(=#07mgPFD>?a(3wYbcGo|)?CAT_z-
0H<ctwXK)BBql!*<Btw^eWbB0^1*2J4b)Tc^GHo&Fo;KM(Jd4Hb(Oo&Lh|n>TzZw4}VwU0Dj>2c^=?g<l}#5H*d^Br#18D*$)bxv
gGec&z|C)i&{#-O0U#@LzfJE?~D05=jr}w(7dw_^5@V~5%;Eel%)pIucaD8vWSl|^Z&!VFB3<-
iuUGEJ@?pVcSwJP<{7z+ys4ivxvXIhM&GB-^JtwRc0pe8HvE-po<5k<i+XawcRizJH;Iid*JuUT>^@(;-
nVlIKZE(E!`DW9tNPjWLeVkje&Ppr>)<zRqyNQz_c`|!_piNXeI5aiH##3gTUV`rJwn$*hi;Z!ZDQV0f8Vn;>26WZHD>pu);2u(=
hi)+e%6n%L5qf&$T!cJ=kpW;K2-a_T$v?!t~cQ~vU7c}&JF%I@w@Zi(MNyX>xr+Z-
UU)?z1MmVPwF(X<7)6!cSp3&{>FL1q5+?{afab;nR@8hz_X=3ia-6yxYIIY10%A^&z$|`t1%w>$#d7<>W-
A}FsUb;eX!SP@MwSW=j3E=tnZ`8w)AtSZ(aNBgEf$Ue4;)C8{l4D{Y>uGTCERvMBt?0FY&wo_`{q*W*U6Hp#gX5tYVBF&SPD#XU=
`fp0XqEs_(|UsXQ;@vwDML3&w*wh|jwS{`j&;4e|~?<m&E~xVt=ui}ic&a<MYAu)g`j^zFEl)w4fl4D68W&pG>_YrSTaK4$x4hbD
sfj`A8;zmDHI_%>k2oEIE>^dX|XRJsc?7f~y;;Dd>sw|X5=xEH@X+mI`rwHDuJ-
oGB5<+_!b%U1WCi+C<|^g<VRHywM#LH@E@`yaJsUh);!*6`CsE-m^YdZM{&MX&U*j2<1>0s2Vz&(G-8?a^_i?&UM-DYOnR6+Ak8d
G0OqY-T|G_a9bLT_Nh^Wj^OSyp!p<ne~1@nR7WyX70v4qu(Bj=X+oC7Wqrf80s%-3-
Tr3{cbK)mk6B~V&`?%{=uK41q097VTSu=*7xNd4$g^o;Watq1~1G`2fQBKYtG%VTC02EUJ?w37$~*u$?s}2ovrCO*B4`@cbOe9K7
-ds^_~q5#pqr|><;{5G^jb>_PoSDpOgJww6Wkjlw*3rH+}?PhR>%vY0k?b9!}I|>WDB4VkgI)(I2z;nIsNGD~9j&j&>G(RCI30jU
Qu>I{g>V&=CES;vE>@No})bw8+t8U>-&txtq0-
)a&Q_Eb?yD_$|h4@EyUmKEmfwSL`9r@}wRVeI#5xY6kSq*cG8uRXET7^~CZZ!;>HFgI@G4%$b;Tpk0N&xf=ANJXg<V{R|*|KOA}a
my?>?)cn~u@;m9Ptg#01CCm#i+Xmm-G5UXZ>!-6mW5@8RIcMmoFqhQJm-yyhiQUxLps}j<UUWmkkvi|iTr7-rU<t&h(!cWV-
)fXM=uvOgxPMu%jN&)c-h3>aF{!6<OI!j!>iqt(t-
dqq@t)QS**o7qYMf9n@m=Txz&`1R1`g{sRnPhUahK)01gmPEJf)slse|M`6HUT{SQqaoxY5#GIyeGyBlYD`4XSf?U|;=ttUd8|2^
P(K@7%6>K6uD%UM)>MlE@YG1(WB{c`F*1e8-)<4S8DS^D1)3bM`eSr`gMlsgsXuInd-4@{qB#-g7maMfyJLcI(3Iv+q-Uh1jL-
*2a21`~E)G=Qip=w5PzY(|6JPvSX5yv5g+lZHnjW&AzlAYvtzwgSatY@Q%5|-
c>kW@HoYIaBkV7EUW9D?3AAAOPvAU$N15t_aCBdxJiFL$iFN08vi(xB2H7wP*?0P+c`IKhNsMKty94P*53*4vtFVHV&53ufn(~w*
I^+JOs$2BzR30SKXn^d=IQG^XOU|<s7GM^_agsr=7*^PlR(T_{OLHmn-
R+mzLI!!Tn7(>M#OE~!VMQk1^xvsRPj~|xiG}@^g5&c?JqA3^}7gS2EFMNU18=0yw~Gm*2GhjI$qsFgDzgM3gA|aU+^tnau>GpTh
uZpJ`L(v7SAT8=&$kp=ueOFi*gUAXY3}L0dNBw@EV+9z1YE+g86x?a|X`X9#oE-@2WxL-
h9k`*@`EFqxUife0*Q%(V>Y|UpEtj(YX4E<um{47dtvvu}>l1yvujI>2u-
d9pmTol4k~giyn8a4!jy`<=zUb_*g|(IDVA+;!e)?{C7irU%+Qz?#K*BT{!Ana?RV>2{~q{=NQBj9h~>HOV3UZ60K)7AJvd6-
W6KM;9*Z~ptqJ9BHW`XXY0^_Q@#W%0L~t44)Yv$E$T;#d#~re^E{|w_<qcY(IVFSbE*DPJ@@Qidsi{nyK&x&jNwX?H#_#@hvk3zL
whi%_gTwJFX6HN%sv+3WnSbaF_WBU;rjU2>-
p;q|5aBU%;!sO;)VR6ef_@RtQRf(4}D4Xx(NRAzOCQ6>Or~`r@|iFp4I=4nPG=F5OctVaZcO@XNUdVh3C=W{mL8?yfA$QoIcK}-
=TbOa*h}1<h|s6u=|&D3l1L~5FVcR4Re0bsb?<FE|dA7cWg8Fa$kQxGt8Ghb^dqi0OnTC@R$?KJW4&0s&O^WDdp+E9y3lg-
>Kdsi8>{i)XW{&+uj>6V|pp9td*mcyov8`X`bPZ!$ry*lU`g*cy%3a-
|gHm*q323bYRk6YWBe=i?2>SW^mS1y}`NM_Hb;EaJ<Foob*1d%@5HEh@RrPdhgGCL;eyut^;eLw}!rIC%y5i_2DivHq$fHq2oVBq
mBNh9>bufGy0D$m~nklS8ynbYd|%6hXzc?KiSi4>gO5{`0owez^D2j^*T=c*~_v;>o}jYUfUPW^tH!VnB35SrP?^7DCe&69^VZ+X
n5h5avs)6-1*R<Jux-RsKMDT&<d-rujPW(^RVF0$rtX(O();kp<x!uT!!9;8j!Q1#xuB-
Z?FPr0>FnwkB7W`h*lHc1OKb$NPss&FPS+K_Y@5t{6L1)TuUs}L*%>R->zSl7!-J^wb}?TeZ1Ktje3F00f&D;&5uT$o+->;rtq?v
--FHGZCgCb(IGSspb7DahP=KR%<$o=tM9c`yGU&fW}RYZYI(DIB!IcIMjX}n;=g@AyH9kmsTJv!A7WU}@laTnza#F!-
g~}P@A>bXP3km^;a;*=#;@@G^&MsZ-JwZD&#|6;Yd+3cn0f5Ql*^wNml%CxeJA2QQ;nr!&V3IzK`k(LjqEg-
!J7A|znAt5;(nRQ@6bOh#vq^rLf&T21J3X^dzOG@qRs(pY)sqgnMPjbS(oE6*hw6$6QkjN)9W?5<A*u+QFrhx-tj|46Q?|$$jMrW
y^a<NF*ZI#dR(%1N9#d-
3;Ja9dxN+8H+>fSKh6a;iTXrf!$#wl^9+1g!SH}rd45jym?3{oym^VQPrVM=h2kq`kBzsS7#V8J$2R>%dHpgO+h6w1Vj|{R`fI;J
{#K`l`2zTno!Ut1nw4wk-sP#Ftro3IzPmnZ@KiV}(U-
LD0hfGGGpC;S1D5adb+%}2h4&EpcAQUUA8_cYh1KF?ciXT}!n;V{xYb~8q!!21^s-
c2msksq89jV!Cor3j2G3C9Bieg!Jtg9sM*X38$~yf9znggfP?w&Wa6ONiowRj^+Uv$b`e$lRax-
z#Geyi&d$Iv{&#w4apP&tS)$4GpjzWGvylQpt!VhNec&WxLPl?0$Qo}oSZ#%j(cMgj#B>4nR9M~4VLx-
*e9?R%zdLGr9H(rtJob#Zm5lvcauIX9tAEpM7ySasaaWDSN5REx?7<R$bUp*f)x4w7}YHXnf;d$}S;Y3pFa_(k7QtCxKcP6<^)wy
gDe-
>(5^@&C`F}a5?_({~Sd^b3i&rNks{|A2;^Tm^Mqc`<j2d(t}dBNv=%yAH(o_Y@GkRD?lA9rea_Frm$=;^DDnjQhx;njB`p4?aNJe
n@>V!?*!ha!jHcrd|(d5rb^g@^haIVbWe#H5F>!tBKz<fx8W`M#4H8qHJheDFkK(y5i<3f%Qjrmw~)qkM(|S46F_XY_}o-
@CEbdg<-G%}(@J<JQj>!CKIBY}9j(F4{8s!sM0rIG<zVPJ;*WtUqf^lB-J&08>Q#$^E-*)Gw+1-
An7biFc#l%F5g?9*TT$%Xw+oZT_QoEI6?{GnrMqsfqg!`^D^~<<C@~HT09#(f{R~Q{!F25hHg*D-
>K)i+>J%{a|h*&k;B1nZSc^m#L9<V|`wEtG_1>4qYL?JG)psF~M)y(>L%Xt;1&xaAFy?^hM8cz4X|f*5fv|^7>xR8tn0nX)kpT(T
LwPXt6JdJL)x?_pD9vq7+j_zZu+CZ4G@2o;MmtFZ6KVnNvk4iy2qLJ9Q5+YcJpRV2<Y_dK1LRV~5WMb=lXM)85#?`%wqXbJDQ?4O
Up4qh;ozcq|Y49GvSlJl5W8X4LVRWKI?Db+GeIyR_&8J{R%i12aR-
^?MH;GaC6yhmU%z%%atVm780CMqh_TxH+7WM|20&$h$2X{AHM1PR0gj1i7Eiv+Lu`SIrjd#NB7s{a#xme#`mJoSRkV6wFbNn^{k)
0Xu&ePZQ7F$2w>DS&!Rc)+^6e{jHDMq@JVf*R9>dA0Q7Azs=+B6{tn^-
s5KwcLzA<@Jc?;bM2kbgCxhi|7sjH`_*HY`}_DrzoZ&V3*X|PAFg`7siT;GySvToowxy3$@sI3Hpr0ktezYkQ+jN9>8qJLWDh7d@
IMU?_S8NjaQAAfmt$i%=j0i<8qqXgInV#a4(k|Z`EU!=#W4m1_s<T;oWPtOKbD<)eRS90Ne=qd;0gYF@1BQ?8qD;^?i=>_71w{4_
(?F6I;zcI@1aRw&D@H3e`Lm9?`xMC4EuydgT~uJPZINiUajT*-
GHwsyFY$5^CM;%?zidj$ZZ#O3DnVX?)OlyPhPgXX!aZKP<d{@|Nh&(6BnrQZsqq{&Y(EmTZb3w<otmcSg)1w_5bI&{IA8gb0N>DU
h^mXa<H$}b1i(VuMP7u=irY99PJH1hw^y?`(m|(%6-!1%&hC516r<^2Cd19Ik&-
Me2TAA$IgcO8$Me(p6wfL;BubB!WnFR9nRcnQ~q=P_w^pc^3$h=xg~Q_xf}NCYc);xz88MaDtAKv7iym=I70W26a7jp2c6k1yVoK
75q<|85q4<s4u}KpHJKS5r__Di4|aN`n(6ky^a8&>8(+TMKliz_Ki^tC+i13boQv|$4O|uXcY5p{-
5bQ0kh#tAtCp4ZEAKZrHF!7ZXsLr*inCI?>?;n=+Tk|)(!Jw*PLH8K2ACG^GWtpC%}?bXJ^B=g-
PzjHiSJSa_InBrXc_I(c;tGPlTYe>y`lxRj+Q<+9{Ji!dow-q=z$LUwdf&;kIq#6Zp@SJ8R@~pH-ZPsZp!%&o;~>-
FEC2X%Ad=69f?D@G{$?+`WSD8qce}}X3%_LA9K<BQT%2Hc7<~(ubtWWMQ)V(2FwA~{NT(w)1JbW<#!L|*lF+!+2i6{Imqjep2#kB
>)yIx?fiA}ZhY(Y%-Dyj$-
Y%TYtjR56<#*E!)LUP2L`d}lATY7Ruw!#>OuWh!Fw=ka~8dFU&f3;ycypa{efGwipw=7^<k$*X7<00wl26)=eF!E@jhDV1*R5_9Q
Eqwv2v%(x%tyMF#qcBIYnEHUV(Q_J;%S(_r6-
6cpUz4m8r$tpPv0Q&X6|Ip4AU*;a;^^%Q#*k*1N0ZYBfi`=f6ARxun0~j_Wr?{Z<^m*zr@tyZ2m1dxyCbyOCQsqnt_fPp-
t1O9LK~_;FD~?;IUB<Dgh6W_!-
Uc^+s%+WRzcp_m0Q^LjdScV?<bGP^ip`5~Hi6aW73r`K7JrSTnr3%!rQA`&Z(XuAcw`=XaP1~2;id*yhJ-
{+6+5!fN~4e^1#bD3QsxGu21hxjtp@0Ii*w&&zNuwzFP)BW0Ibid{-
LVcRGz4y1F27ReP_OVagt3gHWu?`OdUtR7W`dIA7?+rQy&cVOVFN1do?i38Rm=EF)ctbQr9u400)DaKQtn=vXJ{M<e2R+R>JM<;1
4xKb-
<9dSN9n5z`3+k3TtUsGtCo6GH_4;V+km5mirN=NgMHg$j#6#*D&8%~W=EwYdgDZO^zvziMFgvksG1g!2^<G5kYSQC_dk{DH75C4(
P?wh9t5;_Ow)LGHtp3^kn|x+GMz3*<SMS{!Ts_8^x`TJ3)>t%O={qO+&S0Gux$8s6ENNq1OAcoK`*JSLU0b2iXTOUUu6~onKD^F*
#EgCA9FUjTJ?-
67fxrJS|Ez!4?8TTV+=3UJE}M8ha#q#bTZt_$=O%*{zM&t>dD>cQp;^GrLOp2i+;Q1cUku^xrIw&S+|2&$U%dy(%k}$#(Vp4Q^q#
%Xe=$YQ8r%WS=g^?Lb%|%18hXbmn!G#q0iXCjzc=-
9dyt2Aiax|bUrF}#nfWn8ZqW1OGrsk!jFv0&{oUUT0=<o5P8a(se80fJ>5;LHc8J*MZG#3jbNhAfCb7%e%sSr0{JD4i%wCOn=diO
DIoR-M^5uD!Yd6FffSI<saGcqT^P5w>C#HDh=xyp#uv90=KJwXsS+!<K?V(l@eL`0s_jF!vO={jcdM*Yv6zl8LvwX%&-
W?nyz2cwXGpqMg-
*7mYYsz8Gd!;6B@N9q|sV3%LY_s@8&SSj?F21|RjW`^<QKJF7X_)C}m&ooyzhCa_v%zzUT_xN+c;R9@KdBYVb#qsz|Fm+|u>91|W
iH-T{X-
H**Y$q)#MOr}G_$YAvcp3OpM+=%k~a?HNzDS|ws|T0jK?SMlz9)&M_dxxk*jbWd7sbdL|@st5bvFh%(^A`jgY6{p4q!}?CY0e-
QBZw==V8eSj=8H_5S8)&%0weuIuBmI_~ga8nC#@x4-
Awpeb~aKR0V>R{JwAgE{Zej02m@E~H%hFuS<du_G2RA89xr_i4VrJ@`>Iv2P7^pnK~EZWixqH#YEHztPn#ujRn4ZqD`CX>hLVp=C
ZyZs@=(>20{J$7TNFz_*%vi^htYz}1){@>WCLW*<<^haa8C;MdULZTXMy@VTw8{oGyZ7p+$kdY$@SaE96an$I);v#zk#@b~|NzQW
5nQm_x|QeEc0mbv#WGt=4EAzU)FOxP`}7xU4xH~MYsXcUV9S*btb+~gAN@;&nhxnfK46>99NfAu*PpXZ#PgL9eR83KQA?hZZ+EsS
?Om)S$U)JK_y#I0)GjdgH9&)IX2dGsLn4DB9p1i=$ClM&lRK8LrltkwV-
<hgPtJzvyNGp~&KG#G;TOu++{8w<`xKOMP54ZSgO+TLoV{<3`&cL=WC1I;2n51(U|&o+dk+@M7pt$pey@~?Hz!aNqQ#nIR-e-
%B7ho2R`MmeSe&f-<<*W~-!$3Np7eh}v<9$?;KcUzz2s0Q4on#{>($ys<n!p|Po$y>+x<f(O}b{IWZ$NthClAJodj^IPlhvMr5--
sCY9D|PpZ^yelO!fT*96me(F5}Eure+p@iH7;?TQ|zb&?k+va%k{hcCP8U2&dWlJ04~9;MOtlfY4Wd*jq$%XQ<~e(Fdpz&F3G)9^
v<{)+D$zaps&4^9Qxf$9Z`Dy_sgOj9Jr$p6WRBgVl5SsDEg`0lt>~O1<XvKYGHcY5zUNmw@k$m*hI<mAN#zN1cg}{P62g?@Qxsg&
oaZ-
6wT3rhyo5O)O_xoi23TsAGo?A4Bn^?6%nhC$E5qX6JnnE9Nf6`5PK5sW;2_!S2234fTp)mKYwUn6>+2=1i{V8h|>fL5p0E8sasze
mFF*cd(}F84}OcD%j{@`|7~UKR^0^*o)-z=%FZ|-
97E*6iv33dwV%$)m%Yhs5RztNUmO;rkS^5pQI)Q^Tmz2gZpPgK6%DxRBV=7Y+!<xvtHrHxRO29#+tWY+ZK(fkD9M)YaQfhqWj_Q&
^pFCKKv}S$-WI7eDLpL*zxne8AI3~CqCe1<<EdyuvT|wx~thu&#m@@{?1@`9?{IXGF!19Ttu@*-L!3V`2A<%``jD*ez(qX-
H(HtM^j(D$O$f0dKY?(T|=CPf53b9^TYSusQqGJMC_%v0M}1H``$L_l#ggi$fainj_!omoOis<^*cuo<{)>bLH}-
*9in=S`nJoP5xcMd@!ERNdak%%C6AD+!9tN|(ENpm@WLnjsMeR7s@M8BoVv#Qy442;4_o*S@w&Hu^2~i}@xiC~v~SI|uQ@)-
?H{7uKu;R3Py+@NEd5bl@d<7TyH;xnYsRHmT=l-{`Jw-)S#nq>Uco1}uKA{JK@;<t8tK}hX=41@q-Mm6{e~~-
Qoa4)aT|0tFPqH5n3Fx{KL_@VGpOd$I({D2@#L3dm?Q4(70El)&Xalpaw*(%HgNmE!@yf&UqM~_j^2`byJ$-
t*7ds><^pKd`21GRmBNu(1;_lW?Y|A4J90ei&%d63dv*A2%%s#RtbV?;E+@S%Jr!qimpEyy^={$pQRAiW^Xz@p%-
uWZ+|04Dcvq^Q_~dMCZ_l!ZZ-
)mCIC<)?dd*SxglIo8`%~kRI5>(2;osF`L6{Y<^l^WIH9(8wIq7S@2N(S4(5?Dczw+$7Hl8Enu{vn=y87z%P(NQXi@mB-iWlFv0o
RY8!Y7;x`hL6(W*wDp_1u)2o*2rk<gS0P{KZ#;mo4v6-{NC@DbZbZo-#Ce@G(>54zbssF&I<Ft_BV=Jvi@kaJK4<yBrVv-elf?u-
{OJ>-
z5aKHPKko3`Pzk{9j`J6dKZ^ha;8B%Y;u4&T~y3&)lnyL^myeGQtq>DIo~8EyT%Ix{Z%5BS&jZ+)I(CIUv0Kl5zRQG$~LHxDd3XX
@QhkJHmr_u!NLXyBZnE5KdeHE0AM=UVP}4;p5b`qslwdv(lvoOf=@wN?4tlX&2<0fYacS8Tvd|EnKy1Fq%7xpc2xkA0Lk)}f=SE>
C?eA?K*vcZFHdt^wO_UMipUp4Gy8H}LwHpOt%|(?`Q&+BWC_j?qrIm1`V{=X7UM-oL=X85{KB{&m(_uTQ*?-
!mOL{JGa1TzNQq=n2=~kDVB`O07d?EqR8I>@LB<=@mh*rtcPi2kjkp&e5gV?|3fMIp~ek<1Ov&#Ns^DgYzF}-
{1<+Oi*thTnxJvG2+2K5QqNqIcEZ|6!%x_+1rU-(nfC^b29Z3o<n?B;u>eET*K$@_wr2e%Ug?+K%WpkH)n*s60<D5-
P{xT=gW1C+z*jA?(pW=CywOXK`#UJg7N%$T8D^j4F7D&^J$p#vm;xG_Z2rX%=oqg_jc*7jCrYCOm_6tSJczD^7k`q{ATt@jiK)kI
}>~u@#KONZEdzS7f0)8Tm61cdcWQE%^TD}Kz9MXcJc>(CV%##zr6awdJ^91djvJ4?&4w5^HYa|-
HUrTVkR{(nx^o$dFK4?Urc3pqjs9S$(4GuyknlH=Zad@nwH%<94PWD&*PIF4QKH3r!R>XmEK13&aT-DWtM%^>*XZgj9%=BRs~uCi
{R3W>pyj^{r76MnA6qOW*4V7MrsTAczXA7uFKCUHE{UKU<6(d_w>%5UTC7>!{r`uA%9I>vfte<=Sm${|LxxOTH2Yv*uTv>dRw)~f
=?tDp=0-Hm@l&bqYwDTf0OwLF^KPmpCWfy-;mMwDu(0nY4K#z&w+Ep-
V972=YELqf^}8=7IK%~f84KP>|6Nl(Nol$Wu%{qMmGFr`zk$c)i-
i(SzdRK!O>FdP~Y*6$#29eI3U#I$F*9wujtx^(@9;*ojkhdo;g|I7uM?V$aN*3JXd04xG#J9Lb%+-
2>$yohKA3^E*Q<kc<GXNpV82xmS@L$y^Al)jHMV$B>wO4jn30!<DCO<u7{x<<W1@TelGQQ{X8Q*4Ecw8Yxt;d;@{nQ4hB6s_@3Zo
pB?jm{_d1#bMyI}oGrieXC}F}XgMzIh0vg?-
*;?J`YJPXL$82d0PK|9<xh4>%;1jEra;%ZdS5_~q6Z22gL7sN6delv1nBYa@mM6^H_Y6l{|}Y|u0J`HT*&u4SnCrv<EQrAHq7nR*
fr1czV!IeM`W~D+j9rudV<IJ^^LE3O=+=P`n2is!H#L8SKx#O#53My%%a%y)zAMnVp7ze16Mid;}~xVaHs72_?}Px{|2ocH6h37f
FD=!uL?#!x@Nacyh4r*dt-PgVAqJnXk)|2nKAl)AMln3G3pI_^4zn@^MJOjo`h$4Hq<AVnacrQx&s%$GiRoUZWy(ZF>b4;mYTop2
O2yg`Q9)4WpX8b6Mpv835)bHJTLO48q3A+`zF3zP1=cktFF?<zEZDcp1s(jhIuu)WH(V?fX}109;^}Gv!1ZtmCQWKaRd2$;ML;Gs
FqOXd*Aff_l~&sFFgw}!}{M`#D3`#&ths|eCvyOTlP)NE&UwCu;)TeCuW-
B^DdhfjX*R(!KkCtAx7Yl8715?Fzfqrt(vVG(`ZDdpZ|b&jOH)*N56Trr$_JXj8Bc{dw8Kk^pe-nP*7jztB!@3QF>r7uE+Gz%-
;5YvrlGK;W>IXsa2UFn={2DmSYX%W$fMGxqmr{3q=cZNN%q8bWz6%4vadvoZ%Pu1-$1$o$>NnDjXE{Wxt-
=oXCA}=E7WO*P&fPeHUF<wI!Wt(KnB0=Qh<m3N;}X@)h^IW9IkFVV=uVxmK0DcY9ZLzvTel^`~v{-6fub1BMI5yRg^K-F$R-
7_O3EAMSHzjY2d?Dlx}muro^pA3z;;cfMJwVW!6a!#XdXW#H%GmhQIoeeYqVwuiF{IbPqBzU<Zairp`>G4LMDPpE^Q9UR!Ny<loM
b_TPaU<dBwy^i+g%^lr57aGg=jOfX#nWtCX*4bx+$D&xx=>MSO18<vL@^!xHyEE?k{08_l=F?;D+9YqCo{YG&l^gFr^UNMOYncUq
<VnFz{+8pe;8O-)3x@iCrMt4x&-{w^cs<ur-HOBpYPc4E(Aig34Fz^p<>z#obsdQ@)#r1ihYLHy9zAQG%eH>@POQGLOWn3$K#7aj
@?Ep}ro*?$+WA$lAA6E3_3q$SI`3%lyt7WBW-j-RbiYy0@5BG^(cp=AbpBtj0mhDR*D#}o+iag+?wNV&;EcQL62sr1H$uLz_vkx2
7i#dxByXzGRgEjx3#>z*mNV4AiJ*3URPVc2_CNLWQFi@fyv^=%<C0U+CPZuYp*Faj`#qWza3iVP;Ykn0zDdMjdS-
TmXn}|mUg-5e&ut&&uF^Q3eIoJgv99Mu;(;=3XFU?NT*N(C527zaKdW!u1V?HR9}FM(UF$XG-jG_9z8Y;%ee%Bg!qXRkd*JN47uG
L+>v={)uz1E1ZkyU$TYYFI_b6NW-{N2J>$%8TrT!n(&$^dmdeL8|Mh_oZ-
+KIWCN(;oAE@8Ycg|g&W*h<>j@mo9RJR+g8ujRQiT&_~Cu_HO$%qSjSpUPBuhtGz%fS3MM9V<U3hw-
I`+s=AKi%M4_^x7?t99L&#ey$^)2dE9yyEW=48$flEqnR(Fl+LHQ!2-6fp-
!sr4}=OCDa`YeH*Fg%%A9)Fq1I8p&3_wHkkd7`lje>1fLs?3VkC#^FAm&<_r8LT>9Nqt>>0^rdQ<Gm?_`*X8uyEl-
;jAC%Sj=&kx_~*~CBU810yUfL;Ck_xqRwG3RjxOz%T~4bGY0Hxzpp7$?`!YB7F9D{A&e^s{&`^uStM*MF;@1NTXfQ}!#{=umMlnU
lSzzx*a<%vr@7pRdyMaFS;)MsJM&%7B&#T0Z=5W_j^i(3j6R-
csA1#NzNQANtFvd8h`#LA`~ubqBQ#K3C#Js%s7Em@%~yb*u4qB@S5L4ErhGJNedLviLmmchoML=DqMoP2Sf*oEZG5#Byr&_oBYO0
cW9aEwhN|Iy$2}TDwF?kRF#DaacEKf^Wnp>NyAhTC6#F04xN#nwYKc!C?J9)W>J*GiLvIeR1FP0^KA}bFMGxarLmd6?@3~jz8fu<
LNg0V(Ke=h|eu^J7!|=(f`+hM-zVsPS$%EUNyO$`)yCdJ6^l<toImLMt=~T@WWY-cL+SOx^Lpr==IScD}VRi7jU}KW(;3h{UrW3e
0e_K#n@c$F9-
gE7;)TY&Ku2a=daWvo=Ixfa^29;UAlTJ>Vs~h8GQWAeg?s%xu0#APpa8=5p#%^8a3q{`$l(y%sHm{cbCR`@STs$$ekbh9l~>f&&6
I-JWe@3?%#88r+@sNb#mHe-t(I`@v~bt_>s(-tYDq=*;r@B|Il|stz+Lo$NXa#4?%bj;*N-
ya1ZeLAQ$14QLmBaepNgb=Y`o8I8MH!wI`S$HKXcvXVHLR_p{TN)Ou$+j`7euj6Hrw=v`mFIhWM%_#!e3Memk<CcR&SzQ5XEXzj2
E^LY}tqT6Zj_ioU`6fZetzf8^fL<9R9tSmd42Ane3CFh8jQC(?%zn+xFqHP1_h%>YG9`l*0HNmV*dfktw`gtO|#gDiw_m66gP4*_
}pI#5up6JmFy^3p^{dacuAik3h+~?JK(5QBioH=?4ecYDyxbngH?2Lt{qfZ_<S20NS=aXGk`f1MPclHtD`POTR>1E;EeIsYaSr+f
{-r{c|CXE=N7dreG?$OY~RSF-Ac!n<beH~20W0~H+)+Z_$G5T)m9JQ&5)y!$DYwLyn0q6x!=+ZM!f3E8}R_>ox%%TUi_vuCN4H_B
nm6_d$(OLR?ULD$x#JM|s!412&vwCv%+CuJG;4ZR56))3}zsN~@b>HDQd>U%oMR480?Sgl%--)}kAN3Ldt6v_o(Xn-
h!CbaM<5I0H=3L8qZ`4~b*34{P<(SWvcv<7ytzO5?J>Rau2M&HVGuL|GMd~B4#HV^b*xJ}quW7M#o>i~U`!6$a&RlUkSz4FXW83f
~+cbEvus5I%D(?eM>O<Zd^4n9+X}wp#P26b%#t3XmL)`}t@BJO>XR6VHD6i-
6Ah}d~hyCl^xp>Fr{KGR=?m3Azc0INz9EEaSEHw}6d!voJ()vD#8T6Q#UabR#*O3^R=xx8mhi~Gi2G&oE^AxWJ-rG$bA~Xq#^<=)
$ow(>@Aa+DwEN}_(%D}aM#j=AxMBfWOYR+u^T-
aJr4}1E<UmWK%fTi<3jJ|WRD`;2T<9~7;!0c_@lj##r9AI~*ZxFd)_ThMJ;w`0K%;)5Ldu+shz&+)^|I_+$&-
8Wf4%U`hp88asdvp@uXye5s{+t=mB=)2nqfbvt|D|6R`>$;@tB7l0d-
(lmHFNfk>Sl>4e|6wC;M~C%h9huX>*eeo3QXKne}G_Wz~c;Cy#n=}DEIFgqoZPvy^*g@Z2(q;nv6ZA9#ZI>utO8uvv%H8?Z2U?;_
&tF!d<X#P?viQ4)nOmUcp@`XYAXc<w)H8{d_zCnPE{ca_^bl?6TwFEV8@5-e-
@qN5f7Bed~kTQ{GK^E7WE~bhfW@e^cL4H<PE!y%BewWjztabfI0~{fS?NzC7X^7V64O#eO*4VYLk8@^W9q9KzwzvulrU8*^oLTnG
L4>b)xQ?8NivGJ7$CW1v<t4&uGM(qH?9uEJYiGisOy9b{?<v28i$?A6hby9f7TjJ?IDK+X{JxS_!ll6@vPl!w}XVtCw#@m-
k%qsfS_HTPq%Ml7x=)wqd{{v|s<dAGZGeW0xm?uGLxhEq?~jy>~c=Gw7~TV(IRjt;LP?&&S_abh}Homwv2N_;eD?aEGhh+f{W2lL
r+SLmy(W5F^X>g)PhBXTfrpiTOmHAkoc)C9H`2iw8!xn8#qZz6g(V)|_rKOcGr@!DwR=^txv$#<^DmrZKAlB>Ypf+yPRi@db9Brl
2`=9%5+d|7=LiETqLuFRB)M=!aPVEY#7Uk++>u(K)0m=LSkS9&&#ZHw%Qz|w&)5s$Qtmm|+q{il%~QoKTcy`goRo(|jie4(#LOw@
O5RG0FqCZzxUhxG&pm)QdvQ-d0G^g7~Q#X;#|vM~=e_?D>mf{%CRj2~xbX#deCy^I&`ap4-
&_tfM{FbBjl|AUvrMm#$B1fH3G&c|(oN8CzZTf9!MJ3YYl0=BNZumAj#qwP>V>*gHqg6AXeyHDiLf%TzJMHdn5Pdz{JpX*b+V)zK
h{5<_S2X*c2E6l;W^0|a~PCd!=!5hU3;N=Q;H(Dpm=hmgZ<!XhX<pjr=+1oQ(j$$Ww=9l1|9t~Vj-
!c6VHN{4aLhE1p6Q3)!cf&4-xd?SDcrkO)C-
IoQEZTVov62lwWmCKmsOKK5U^2)l;FNFjE>38y)^o_>uP09YBKO{yM%|=7F!R9Dygf#z6g{?M`hY$9s?4F7NAc_%@}yox)PrhrtT
P80IDcY5hkbdS%)42gvcKQte)HbZvk)WJ5tm1IM=yFUF(M0ROky_B`z_bI)O-Cb_t#!<t7Z|g#2V<(FrOX%^IM~@cg{x-
q!;~tTaRxfHaho$&$7ylgJ(pXJ1#qXvb}$3rK?>CexG^QUG7l1uLAmXdJM=r9OExXtSjfRt*jT=o9cZg*FQUf@)@66>SJ_%z_{@<
!AX|y=J1jGT8mx9y*kr1x0P%B@h;HtJvzezKc1TL(bCt(m;2xh1pOy^(fXXn?*}__G5>&@jYmXv?B~x>KixBniXL_GnPb;+S%?Ar
i%%UK>R-<z_E!H=Yq+VNUw?=`#uXhNaMf>c#pS-Co(EzM94U3@N_(W}alYW$sEgIm4;&Zali{y-
tJhke^o2kpc3HZQk@J3>xlbK)vFK}aHp<V<WPJ>`7Cd9QzEb7}YIpxX_c81VCirW|_#kB77tbE%T3|<miT(PS*lkfS>*vEx;ov-
E#u?yox@^+8S%!<ypee@wMIDc7tP{QJVeGh<L$nvGb#{H14Vp2W8_sq0yPI-
XhK7ARc#T6bR}rt3-#f3@X^Kwn@AKAcRx-D&$Dt6n;wM+#KOI-mhAhps%gluue8bdlc$8z**k$W~SKSZr8LPSU+$}Ya%g=(E9rba
YeLy`9QlEql&q97T-
bmKHJFx=i>)b=We2<g9%wltyYvXUsc`N5G&Hiln*`Mhy_S60qzKwl@`wrf9YJ@$#+GTmF_dj05XP*4`P@_m)k-
c2)Z+L6Bd5=QOW#7j0R=2u?GXZ94Qi~hEHhF7!nvz?b1AXFE#T?Q*HtP#Cc==wfAEKctw;CS{_+{uKG511al;5rI0^A+Xp}v^qeu
7|?*bBdNH}wJIx%xhq@p&K?@Xn9SXSYLkp~bb)+{0Q^+_s)m=a9|}zRo1UUJ(oS-kH3&|F!VCzGB|+Bzmc-kX`Ja=is>o!!l!6j8
V)js^85N&o=v#O?(NA#prsluUn-
b*(FzSuQ<Q;db*>SDf(bJtjq$?2f`DMxemP|Gxy)w*K3Yi|Dh&8H6P=wXS?@wX>G@D#r}%9yc%b#@QG(#9P6rTk3DjcdM8Ww!o1I
k^9m+OEeQF}c!sf)Ig5RJH`LG1t=>4!mBBFG-R+(9rDQka?1Eg6f6P|z8u=#WdcU9li^JqR{v7iRcO}1nw^K7muCSkv-
}h+Xwu9Hv*N<LmZLhTVpI7ETw4k|z%v<;7+j5;A`IhRUxVKuy=h0qn<Nh^%r<~2D_p!bY#K(=Czwx=7Km6{@?zYx``gT44@=5~-
0KNQM@D%Keug<o-e_#*?YPN}IfEEC{>CX;6-a6P1HG<IYnB37_-
_AYGp0)cz4I#a>ZuQ(rbqBd;)FZ?ubX*3tnBw)Q|Kd7c8s)K){`q5$a0ia}Ci*eVx`sb*!;d;T_HLJDgReVYN^5z;S9dn-_Lz-
rgK2sG?KVd}?xyl*Fc}-;GZ;Ls{me0Sy4n-qZ0H|ut8@LV-RI6OGrot!K>W-u@dyy-
^3;cuJyyMT4;q5TKyo5A&}2_|RbR$ACU{_KnTFZCo{*gF^ljuoYK6f*AfB3V3G@@IpQ-
3eds~|0_Tr1c4==4*?00w3!K~NsXWl_vF+O<y*^OL@ReCi?bERPxibk;S3w>4e`_wpzehzqiJw?@Tx|C~d<B@XGr|Yg4HTYuh!Rt
6{deY;8DZ7AUV?PZJXC41l&bKuV7|gZUy_X)z@NpJ;H|h0F9J{1Xize6a{LDQJdYSI#$nAH|`cmwTJ`iZWFqdk;+}LM=x5cXmY|%
yU>tI#*KHPzKgFn$>iodF!Y|JXx%zgBz@eYG8f2=#On%)cRJN`3dcI(c<IQKob%!=V;MT=G6V01#`r?pAE1~Xm%dk62X?;SoWF@Q
6#4q^Bs>c7`(PO>l3Q<G;8{?~a%bZV{hhx&SfIVqaS)=KyIZW1raf3Kl|GjvcFDRl)H@XI>i>7q{csb0^*p8ogy=pR>N1>on1j~8
!NuQUH$c$bMi>5t_dF&Efc`{@}~duE-
TSlg3_ZrR;3gWRi;-ocxkwc<Dr<P__QO*}%&_fhuL;M186ot%AhC*@I$4P0KdambrreV6yn5cPyC-
dpk9tflqN5htoA+qR)D&pejAmp&Dozxwp`JLSii?+N$I{c^m$8}^^SpQr8`y8+|ZOV7FboInnsU$B?Pd)T;BzcZJcM-Pdf8$a*Tz
`elFQ2(H<xIH;O<+aKO?ao2&#YOGb28<;&Is8&|thO^>qrs~O4Z+J4FKF<|H}1?beS^DCW^2sgd=}}miTT9gLwrxkKWKTXH4ko*I
}gW+xoLKm&bB$@>KeQ|^3vD2>1$Xeufp*t{~qhi!Qs2^%6E@)IH*T?M=d^S)C$DFNBMk8U0dF1xz-Yx)%T{u#{ypaxuITRw?drns
iQBS@RzFbjqoGi4c=PndaqjIBhRYko`5C2t?T(p)c3=>L#xMlRjxhhetq4-
5!DO$&``^;k8G%sz${Lej=Y6#(V`v`N^Sby)a#MbcRkDJPU>(sV2{}CH}DSD;&~c$Fx5DIJ;wUj!})%$8}Pvk^;sKs^!`0`L|*JE
&|HBR&3goUtS-z#4=yz~c%MA8qdB40<B7Qy=YhWPp#Pflb~t-
`xHS6MtmNOy6+NnHz#VVMr%QLb>Nm)Rgm?N;^Y;4ijGyC;lIIy;frUJ&T5mLZV&?yA`}?`3{+(ye7v3H@`}pjDE8#OGhcsZ1(AMM
cKeoY*(7%GY!e2#?iKTnmt3FKB@C$W~8hq<KZ}|9#1!l&=U7#Lh-wt-
>sn0TcFqw6~*QXAD4{9!F+3w>u&K5a0@LBDFFUF(a_nDvjbK5WvUCL3G3kio$zbi07OY@1J=kfK9tA7O^=dv#6ynu)J-
LdE@5YOG4Z^cezw=xcT5^;afIo2nxI-YGk8+r!fRYVL&d(_XqnLV;UVi@ex&<#44?@;5L$iHJBg^w)y`nPCn=|{xf&_99iy+S{z_
<gvK)+0_$LwjlU_pKGtR+49h#{l>7O@1%;4pcM78fO=;X?(Z9{zfAP&83gJA@25{s|G)qt@8!q?&N#_=AWO@8I<o%j=9gX@8{xF-
dmI3AFJTsp4Jj)aRAira4Om3JKtwNvyv-
X>%+8QUlILFb_ZydT*%4P&fCmt$+h$i%wZ1=*mORhK6sNFo3A5!ISXfh_=~D}c8n(8FRnM}V2h#5UYMOT`JEXRI0Llyo*#4Ui#i<
qWrGgDg#MDa>2*9RZ>#79;oFD?A-
f39&Ol8z)#nNH7U6UgW7LLGw?;jUt2uP#F4kW2QG5oSeUEy+vGd>0UIOZ`iH&tnX)SC$SFSVoRSO9`B6CJ}GVH(IFKp%LI2ROmQo
jFAtt(D@A&=5sxVxuywCj22ob&gpUPF%l`0k8>J!oQq{nI$8?eX5K*QGYzy}l=khT&R$IAWpNFYH?$+u$7ZC|$XC?C{!PH{v_y+0
jQ@FF30{ThH&lvp-
95KcmMR=Na$bg}7e&(fD4bF1?~nMl1qv!aLsm`DktaG|s3U<KecOqESe_U@bReWCpeHPSdQ50ftG9AZiBr5@WurchcEB7=#9|jPK
kt`RC$ot)?bk6U>D^;+TrPfuk9!4iV>ZsTPO3DB`=Cro7_@Eq?LSqg+zvIq~6I#V;A{Nj#c&)qFS3$(UKvW3=zn51JlbjAnGA8Ze
1x?-_nF^qpw$fExoJ$u95q?a+9WgASHNuNVA;-#G)uCvX^tu>pTMa=zkqcAP)^{A@k1a7u3F{7B+F{ekE8MSV>_#Qf(d-
c;@CY7HjNpt*w>L7YK%Lyib_{Hh-32sa4L(8oMilDFgeWd>ZI`)=Ys<axaQcsJ-
xt2@0c=c3|;D}O^i$9C4|Tk5~spvgf!B~D3fI5`o`LA{#B>V8tKZ2c_7PHktd4)g1VdX1d|c&xjA-RjNqb2-
xuK7&3pbaceAfpw<7y=`0S5j0EDc~<l2nLK^fr=Yy&5x>nWS<g{sFqi1u)cavBGq*)MN<ZtRyZ;XDOJ)w78PDJ@^Ob#v2Mjd^e&J
w?!7R+4CFOf;`by$GIMx4f3FTgaXLu`DwWub0@2Q;6JgUk1Vip;1^M+oA-
3UD?yFV}s^&YGA?D(e3y;jq^JO+54`HswpnN`<gj@IhoO?n;R|J#7y1fNAs{!k;o{ynhcp~kv2>_O2pV;<R2Q-P(?N3r^6r-
!^g8}u8Uaczc<v%aUde>7+(JgRlQxktpT>YaqS=v>bk+AxEw)^{G{q~FRhN<;Rj4O(aq{aflWuDplGw*K=ntEk@tI^z?IUF}Wkj<
=q7Etjj@7xbGMcLz_L-A%m?DxAI!fA8Pt*fi+wPV#-qaiYwzZtDiU6l%#1U*M%btE0bh7JTUNYgjmcLc`Hq0-
s5~;VL+e`zHSA>_LqoD|K6{^?1!m<Sg~fSJC<5=Q2l?>%S5&FE14C+%W1TEshayE^-
&%7vh#S!3c8a@rBuC#<O?N&$+|H3M><6o`3%Md;imGv9Cin=cA8`KBYtW1`}EkzAre6Uom6si||UD;GKa#;=O^fWX^tA*z;az{#$
CJ^$@JVtg8gS7;T&#|NW;c&3ju%ixgY{p92jWy^~k^**K3pF5`EDHb=O8^_t8xzFfbgyT0<=Z+kQN;9@6kGq;xW%)EK1elPxeXK3
^+YKDM413PiiFU?sO{R?;a>ib$Y;L+rL^BvR=5=(^Njs4SBofG)k?$rN$R}R$}3iTOhf3^*?V*D?{*>%>Zc8&VKSN2Kh$)kN<tD8
Uj_%MrGrauL@qGs|a2GjjDJJd@!JCoX1m3u9GN7xan$pXhEK4kEU!4Mq8k_`S1v^wV5P`$6}GCJ7ruUG*vo%8t;>y|vSQ6s_gM;%
@0i!t$Dcs}e7^a7C|rcWSRDSk(^&JT$-
^*z$Rxg+mc7X}<HvHB)YFFrWO%x1(`@V<`U27L54GbCa(y$4!!U<a66z=dP~_SR$4I(~u=Q2QLvvO<?-
pmydxre7d7aTYjdd^dN^?g@)=Mc`MwkJN5z(LD6c5TCJUkHhYYXS~y+phe#cudwVu(S4q^qts29^dowqZ{_ZJ92$DG#Gm)<6*KT0
{=5Je=3Mh5m?LVicfAkU#OKGGl9)h^K)(?Ub1^c}p4*D;LA$CpH>7v7pV?VAp7djUQVXn{_n~2<e#)i3Kfd0-?t-
rFO4Y7LH)_z2h?&sE+2RoGm~{&mQBMxA9i0E;D)*B*47?*b67D=T-Em#+C4=Uoz6fw~cku|du489_mIt-
k!(CGOj7Gd3Ja#Zl=z2fx-
;4>?p~gODh1Gk&mEJtBLp;>Pf)P)Sv(Ch0_M1aTq+w>@3<EqoSVH#fcm3AnsJWwu@8KM(e76yQJ)Q%#0UB-
S#_)OG=5KMN>Lypuq40C2MpsXJHDu>XAFxhu1poFj*3SXeBg97#tw?h1Hs6IDaCi16hO(S<2v_)ReWV|<*je7g#n}}YPJI{aXVvL
Tuk=~uufx25c<OyDu7}#Ne2z;WOpNAEsFSdn{ki3%hez=k8#pd&JsYegXMb+6uyWPeb>1_VD)y!l2P$TXcx!+4QTy1s`v&&6nuEL
wKZf4zzKLh3x}T#ukNV}7-knLEAvCO}<D6$MpTrBW$GcU-PH~~`5BU?!&;$>N-
068TR+MXP8y|+5x33Rt{4UiS9y(@jiy>MullptpWf>eYGnab3R`pnkac~ykpW&Y|`^7Y9UT>WriqCi~f(<^1p`gEL&`AfIjn*e#I
N&uF^6AOP4VahA1;~-
|F7y+Zi%>uJPW^e6<Dx(3piicHoelmZ#DYU~$gOX7>v&Gr)|%As#^}AefSh}@wi<N#c|P}eg1nxYd+dj0{Vou_H@qI{P0<fyc5!R
i+3@_S$C(#`i+*?Tl)v(O?LRNh^c!%D=qj&*)wt*>UOID?TfGy9q@P^1zlxX_=0e<Qc-
!y#{U^F;)Gzj9E%^3PZBFNgyAF?^@B`4J+IM({8I#b*bQVz^cR6F3aW=$sJRrC$^?COzKjnJdmiNidZp!y~qk4SxIz3<mKj;57@b
0Gfx_$<IVBR=3XxyRm*swRS?%#Br-*}qV@A)}%?)IwjaaXi{4;}cIFaCrL{Q8exhxPcawK=!G7v!Akkycz!@iX+uuGZ!hL-Ar(S*
|7buQN(&%UaI{_-
#{pT%#7Bc4NKYEnKmIxK^&8={ucn_3`ILy*@Pf7G2n{P7T^WV7NQ#PPFJoG1_SFz;oQIS;;${;z_|i9?grlpP!oV_uRf6{EL(G|J
`ISHN98nK{=4%(3v$2;m@G8t1b!HjmM%v>th<?nYxt^^7~nNZtTv{;!!_&p^pt`Sq#e|^=UDV2>cTJKko+~Efc#ec2b-
V`a^23`)9sS-^?TK4Z8w;O*iretRwlEywgW^L}=0QuAQY3qp4|j>+-
!QIwxpuP392yMeORcpT$q!yRr^Pj=t^gEU0=vYRs5;htEIHmX-CNxGK03yKOKt%=qbZpY?kM&bVHFoNr<o^L=>tw~f1;<Op@RvhR
R*TCRhlZ;<EKT2vg)M%^Ul{N$j_B;YKvL#H-
w(ADDJ>7}>Hc?aKez}JP{`7%3IXS*N!8L%&}@;c`0?^Y8CPa7~d?DN>~fa_t`%vnBs+`C01q56HS)pn<^_|MyjofEn|{C;&CxB4o
Jb9!uBxUnxawpVh0$t%~nKGBQn_=i_o>p=;|r~Ga(^WKr$)+hBy?(}ffavQNkd+=^}2i`XP{6SBQ@;w-
J&La37VifoEZEimYXE&WP10yeh^(p5@{QfumKkmdPIs*EEg7GAOEY+@fk)QNjUp9CbPTAYvf+J+dF@c}K3*fSm*T<g)`>p;Q^969
h>_g;%>09D=@H{>BE1)m;{DPfi=KtbOkz2q-
p#jETnREEND~XlUyjNFS;0y;CeJK8(Ip|_erhZVrrd+G(h|c0hADM7k!47@G4QA*51dq2!|1o?|Eqp2TAMKflc`J4H#TVYAcW1qI
OwV7c(Q|MgdKR}vy`r`$I!WY>ML45yAebRJgR0kEmJdxHP#Y?^CcVCxeN*SDnKTiX>t|JPCGj`}pUG|lJ;P&SUvNqA9KY@>I{0kx
Ea7Z;FJ^qP-idECV^(T)5eHvG1K0A9^T>Ui#P?7~@m$qPAA(C=XU|%_a{@ySMpM7oRkZ5BfQjMT`ks96^<1pf9(>26XJ5Q3*m|BF
zngcqSI@QhtWm@2<+2F2pBdhP*~mf;eRPA?!?&IXj<=tAP7T`o=+4*PpLq*dd+L{Wy?+R2TRjtafb>D|4DsXw!+dcD@rx_e`1EJ?
LaF`H&xIR*nD2yq=vf2yO`MxOWW|@mQHWOrd4zm5dkRMXO5MZJ`7!+d7crZ^kLHRoxj}1~en(%^k3G7Wo;gn26ERPD*L&H?k+<)Q
7OFiVF^YRYzr*LM*YM`g>RT9G!6!W&vF9-
culDZn3bAju2NV}VA9#!3E_)JcfqL!l;Q05PdGJ%bJ1|r5MZmQl8Z_w1zxUKW_AtzR#HD?#N6O<A*gxtA>QQnVa|n8E>H~6lhu=D
R7ws_44|7)PUcLj^<^w*})!N$8DCP5ud82m4hbo?k4L$J2x|bMf4~i}tb-
h{&<=)rSfy{eO&I+v^$t}~Yb6CAU3r189#LW8vqaO@feQZ_RbhnMZ9?y#Ts57(<Z&3Zo&--YGau(0x2Os}WewKdX)M-
ckqUFbN_lZfbhxm1Tp5^xG0Z*Mde6r7A7b~WEu1k*O26Nw84PAWX58nolh=2XAoLzV9)B+dht@ZhzI7X~z=BXDrnnWEtT)z+bPMw
ddbyfZE;d_L`wuxUUai>FPMNQysau2$__fJC%RD+kjRk&mKWz$*v1efY=Z(BcWeZsq0#&7TWY4D3<$M=md!aY85#WC%qrj`BnN`0
Do-JUU8)4yj}j3b%P8#U3g;l8ar*Tmd!y+<4TTHas7{C^v7)S<!aPruBL82XK`YJF~thS#OTQ%Zb)X7%O$qx-B=i!UTIxOc-onpr
EnH)dM*DRV($6*VjOg7<q7ubgMevq5iR7e1%6C$JUf>QN5s%r$TZRv%j@J)ldq736|9<bLAh?_JdEwv96<vZF7DBe!huv?I4Q)Qj
B1dR~WT_jPN~K0M0Btbe}j!I<s0_>^zmd)C*J@b$h8c+$m;uP@Hg4`O>ghbVd+<-7)WS-
!8G8WP!49<0mV#o3P>^<;|g0MD9TYWcZeMT24xXM+X^pM#h_Q1j}!v-
`@un9yoDh%1#FjLr|bA#%pp=dlw!&e}8V6AyZ#4DKY+2ib*7AMKe@?Bwrz&vE{v_btzsGl8!P+;FfK>Kus?+=`W&cs6|J`?lVj%F
pb(<!)rA&1X2c#{#e7d(uA(?ISdWn8mYGu8yC4PxMvTVOVd9e>#iT6OXWrClotR;s<!A=d%8pfNw-
!=`ec%fqewqN38<}=B}2AdgJ@!CcD3PHAYLl8DkIoYIWV|VK_&`8fOJxu|vjHv|N7or96JU)nf(MLB3!=d(Ld!Iz~Sxy%V@2YHTm
6d$hbKIHI@InA}f#_7}US$2xK47(aCDm0gd%xA7Q15c$mud8*V)>N?T?-nawIyQfojpXIpYc-cGmN_;{?AhV3skh96pT&b@z;a^t
H=K#~e@0g5VlR6>pdE;Nkon|H{KIkictsY0onWJ|?r)E-
Df?C!+IQ(q!jNj}i*&+STShbc7^?mS~A9O>&51z&8Ug&$4Vh+qFJS+5uIy_9_PjesdA9qRDXL2bqQmuBplE|%ZHJr+4Cuo1qXPtf
cnYz(@dklu0J*BfJzTcrZf0A>oPgk>NqIF|D>Tb*&zj|kZyPz+t*Qy84&#uo}gfo(uL>zeQ7bNBgJ)7TqI5q6W2ff$qkvSi}XYi>
f@g8_M;_VX8x(1ElQOt*Wi+(Qf!OO%zdhcKT#XHfjt5^roT*O`+{x|nb{fTvILjQkf4b+f)Z~P16CC85SF86}jXE2@makA6?=<_D
$0el^rg1jI8nR(~qZ`b!3>|d;1XU)I+GBp!9`8m&LsPD^bS1^C*7p>x<!878{4(|S}8}X#NvhRG44SwR$+-9$-j?#UT-
^D+Z7pa%fsW^TcG)IWbQ@8@+o!rOk$7PIwPXNyEcYnSe`u8{egPiZ+Ic%<B-
;0LU;j6~%OFm*X$9C)QaQ4ExAgAmyPZDQkue5Ezma)5D&pkFjYaN`vI-3izPuE*HpNPFPG28x8`~-
W&Uk=#^_rmVMdsUlD*$Yu?kLrU_mr=*Q<P7}YCmJ&?9#!9H=C}*~gm=Jw^7*b(3qI?yv+&y8c`-X-
)_M@P=AMFiC76Kyp@GL_jNhcz(!YsbPG7w<F@yP1Jw|h(&oevlD|{O;671WU<MJ7v9UkSAniTR;_<f#vdRZ`C;~>|+l)s|4k+?K9
N3Dy|E%~Z7cYQSEf_vsAd;Q}-!AlX3Z}GD(KeLx*ypPHKH|tlmvZ-
<Q#}0pqwfu7On*Mk<{U`CoIu+Lx`m>YAnYX{(y{={t=1))Ec;o)Bqxnfa1BMaodbvJxe3Rk0!g&Md=4XZn`|j{DVShxuy*4I@3$S
0`Hq5ve(FeW+Yc5|EOyJPq!~0O*Os_rtr}=xwdX1ZCfBM`8b$h`w-
x~T>xOQq2PT2trV>MSOJ2m_XhuH_Qd_K3xc?9zSNAWPflj?KE+zX89bKZ-*!G%`uKK}LD!BsJD9jdjk!B?!rjWbi-
m+Q)o;a+p5@o_8n!Ul(!JpZd9>UF{|;<}k-
H}p+BC%9N&J&mgGGFSkxnRr6i*KV8(o_Xo)XuwyUxKp27N4eYkT{&JHObER~eVxP4yG-@{<3;XPJx}{iO(dqAct^Z<#zt-VdXMpA
r{(~YO$`ga!dV>iv8DQI{xkRDPoIc5)KQPzsizz6+`*k;14d*ehP?qNgBGz~6SaHgwXtWqHE>b%0$A5;bjn|D=*QrrT|V`5ZuQt3
^svNjmB&f3`}H+Av)y$)ABSBgy6AA%;Ky+O_1BnkzQn*d+qOT1<EviAefG0~vjku0vQWEZB7U)t`~Uv@kI^>YHt5(d<nz?e94B=g
I=p1r6<iy18Pq83&>VZ9F|lmX=8+TstCO8s?CdK~?6daqfKW%+9*vox=K;-
=Vm&HnoMI%^(hlb1D_5SMCSUzXPG1@G#L4cq_4}N|XdORsU*T(cwmy1-co%o>RL*(?q5A^v{k=Ywe-3m9m}|-3Mz4NtZhE;-
g`cF(NO}(90XhbcZMi-lwfW1u$!u?JPy8Z2qp`x7q<%-
o2@fD*H9LWO!ybS$;huwg!_Q27g9oe^IXXN%{|EJcv{&l26{sgS`TOi4<neP(m+qdtS7^lQqd<HITU)QS!Dr@Nq4EE#f5WRsM~=^
`zBn9J`}x8DlzWFn8$(|dwRqTfZT-
1ooWb_J?c2^`vc)6R_xR+w=q!Mz_@c|t3`q?dW@64!FSDo1MSqKW9q9WixE6MwXhgjiGwz#nDOOCrL3E;*`mdL2Ua&{FN6#ZZ@}7
A-e8SOWhI~lA;@Q{Z1xM$`6W(cw-Dl=V+}9Tv2=W=V4E)eR-RH{Q-MsG1&7HyIzjIy?uQ&P}b%Ef?(-V9<a1VSp?xA%9emWm#v-
oga^}+=6GJ7}F>+6}1)&24FZ`G%9hX^i?Gne1*%zghZ#@!re4-
WCDWBL$!PwKIJ&y$)6Z|nH_JrFq&U7y?L6g`Hex^3!Sfh892wKQ*E;i#130LNfmhFNa~%mMppuvmAVz1ly{WcS71is-fnZ?=wSll
%xVFY(Z`haqP*)CI@rUJ)0>K2gK4v&Az+jT`!~rJ8gNyJPj}#F(IM#J{61L0g7;={P@!1KN$N`h9tNA9a@GX0fZsJCK-
;&dfn=sKGv@K^NntPVi>-QCMWYDnD(;M-
1tIs&g*ym47eqjGZC;f3O40(AY6^wm1*<K5?ljZsU3O2y{M3ti#WQo}WB0y&HC5?4_tHse=b_C)64XbL0f4{iYXB{qF^nAkTKgye
GdKTs3-QXdkeHexvDJ&Ld^#%sbWBn|gy9Yd`yi>MupSt=|okLvuIq(|FqFJLkC`!{wW94SL1IN;Kl!k@-
%+!LkFiu7aCVTr&;MV)2ntk8hDZvG}4<eXeVdhfRFmJfC1~Hsa<cyuz4$fRpXu89wv>z0@rI#*g`!p4zkgu8tKe{nqResR7(KERu
8H&Mj)|Z!}2{(SdSC1%~>bK8*WUKfBtVGYkESbLPI#<Ed3bt$!=$*!lNg*^BFw45rr|`mZkR@ML{CGg*1>CwK+a_uRh@E+zRBy+C
ny-{dfMM~8-4+u`qhqi2J+2D@Q<)CN5IGMa-vW8%-
GKVHK#{6~&Fni1lFS8}q&f7N?fhEKw*oqZwmp9fk%V}l+ST7pZlHq3q03B7gjLAf*R4mR_AOUy?7UYBzK{{j9YJjVtvkLmA>u(!S
QJjU{TJw@XYpJsSp?rEzrYMz5bYV_ByZ>*2uzq@r?pMsNDOQL%JM=u<1jy#<Py*gqA^Mf0_qK3K~Y$rN+2l}^SuORSUZ@IMU9hLK
mFZvgp>pgA$oqf7Hd~JBYAMtJ-m}~NdeD2%-
J8^I0V+vO!b2Ix2FsJuPJxTgVb=D8@!3Nv57b_y4B%1HPbMU9jG+mndKko6NK|_z)4E#>9r#HOysR45uPrCBwpf+&}CWiUztsZy9
oO60^8@yM@xl<2E>#(Tz`lFY;ZyGRu|AGVQnW?}HK6L2sFXB^QiUZxMU%&6r)uo=h*FWD$y~hUMN3;yy@W!ioPhzFvHkIpN>K}8d
j}uq)JHZ@R<I3e|Z%-
XwZtUh7JT;jcf%Pl*+>NJuwSTO9Xm=EHHFx^3iZjteh*=gIBF@*HLBivXc15+9nw%o^m*K=m&qiGWc>`m1SnN}t+<~q0tY5!)?$D
aa+-f1$MBT|JSh9`$0QHQWd9Q{%Q}94jy>}>F3jERO#~$DGZS1Ws^ErBd)NoK+@1_@)dx&}-
<{0l7`r4gdy6$gZ=<J}Y0;ho;KRg`H{=xU%fLrH`#`jDt<7L*jVfTT4!Yw>&Jk*TUV5T0Q4!zZAiNY<HgSt@@^~Jn`UFTtnma%(l
o~@Xx`nd-
F4xC+lgc5f%Uw)49Sa_S~GW&k4GRx`Um=QC7&q?2{+jhn{uxs3gPYO0oEv8lG@$f$%O`eq06#QPePR8or^9D<x=IiROhCBV88)~0
#xqki9xwQHE>1RaOR=rxi5iZ$D$QRJ>XOat4uJ`^7r-1k8yAcn?o-
+D7Q@p4WD+YD4hWNlN=(+W)0V5!9K^)sU+}VfR?|9i$D}XUOsu}5j&wCx;cg}_JY7l=!P7nit=T7GKS9dgv`dKqQtQwr#>}S-
xx3BeF67#49&Ev-WhJKIF{MM&096hv8A7g4a-
aUJ9yc}=2XXUjd^9}Y~{Q2Ficf>sRpdVZACR!xm!7kf|nIh)^T;SHfN3VbuI=X;j0>t`I&%jaC_n;d4EDrQauHwF!m#OubH-
F;i`CP}Rhv)Kc(1k{G<rq&<by%o5@W;8i=ayf}y(2cg%DHdf?2YvZBbR_tSPky#cRc@%cz$Y<dM`fDhBIY!U%*CRtr0hJQTNu3%f
Y&$;qJL#8pNPdtFT{?tAK`~{u?*{F1fW~wm9j1_fmUpotYqdXka3D(cJQ^T*jds4=hIFt4FN;8+u<y_rKyNCTbM!_oJHk#vNXI|I
O#SrG87`@1irda$fg~D;={A@SOVb{9@xA<G|l+!aD({PFyVC{e8u>`kCNe(?7%8!xI&aJ#~ighpmol;nMhgkBgbJ?Dr8jp{L_xId
u5w5$mlFz}PbHrZxj#dJ%J>S8n+}5==Q~gc%OCJ{)oGDEaIOpNLwc0nhiOmg6ps)+_YQ;&-
jzvV(5Wy}@TWSa!TZsd?=!lDE0@`wssC^g{KfoYIrrXRp|c`k`kzTGg{p-
m`PGZ)$pC3VM+A)yG9WS3(@oHW~t8x#%(Ixd;1~2LHiHPTub`Qe&gJej?AI)5`m~9vXIW^c=(tG+E*L5VPqs)rD>F{3T!D4|0r0H
~bUu16TbdsyVvMnYZSYEBRM{<)t;wwR~SQibtTQ_3!YVd4FiqG{l+-
9Y*T2i}xvhob<TmJ5^#CGeL2bgY)eRIJ{*!KMFi2JJtDY%^u9PItk3G)jgtC;cU|LIDe|&0jUc@K4(Vrt7FyHEPp@KT*GV<F9tbo
4ZGfDyb8V3Vg$=^b8-T~U|+;q^7ret7PvP&SLQ9urQsfPzaM`-+wl_wGppAgIMbUw-
zom9?D|*sVEU$mBmc!~KR+?jdBrsQCD&`tlZVw-
CszOZgz|cV*eXBr>-lZC7y8+fi^0Z}pP@^9)BWD{`WO5=>!kf<Y|yH5_eT9+ytiR@2X=T}Kfk1BB-YpK!g@!qL&L1oKQlG>HNm3-
2V1(^8T3`Xtm`qa&zV<S&gGkR!>T_oGm7K7K^Jy(?peQs+Uhe=kGBO6Q_chA&*#0B>vo|1poe)qmH=$Md%JS|xYV#i1IC1W{@m7M
Oa`%umEK*^v3P#Ubz;7Yl{}vE{LkF_`EAibqn>%at7|&`JkO%T2bfwB&E5|GIlZrkuAhx(c>O$JbS_xGyKwF{hyg91voZhqa{t}S
<73Y}%KD!@D_9R^R(E?3W3ZZzxB7F+F3jHONM8HUV@E52xW#S?tq?V-
KgKG(mUinF4$^g(I7p2P&YD=JZwS80yeo84srz_O>`af}hTX|3e6m5Du6^Yse&FLg9j#uqtL6K`|D~s02HRZhE2uVueq^IF*l<Gg
&egE6cH%v;&tHL`IyGo#+E=>2q8@mdBQqZY$HDJH=Y(7{L`wqxUjz0hyB+<`XB`7}$oTE<z_T)k`~(}tf1?BN{xoRN%BvpK4l#~%
F2TWm^b&lrTeIikKB~LhplAAfHrzcq0L;oq`>)_O;F8jV{r(JGe0D?3=!SYcqPk1`KCm2ow#PP@;)6UW{aoO6d%m4nl=I=dYjDZY
0aM@l5dC#`VAM$XZM?<uo!Ik#%XPWF#xb;>oVV|`(bz`cNDk-L9a20Jc-IX$Wbj6}DcVlVgP2*9L-
c{iM<7~2#8mJ{^>gx#vw?7MXM8y^67IHh<gK$LW+D6Nf^_HuoSX~a)NPl)A;;VK7U%yfo=MyZd&|eSVdqc$Sm=8qHt>-
8X(IQecXAg*zPO@C0@l4;^KdjCfqB#02W;d~548AyF*6eP%%5S_Sgp&(K5q*iUElBM(XlTGXYQpx!Z$d?w_ft`xA0uf+F|^jH@_c
kD1YBC#_6G@h8P+y<VEhm@4x4JxYSp|y)5+wdRLr9;v99uF*-vpVsyPHG_zW@@ARSM?4WasR)#<StM8Y7Z-
)ks4!Q+;G2pL6Px`fgaJGGzF@ETf=`Yv7i*ZLqz4WK2gdWFNjvVtz^c~zQJv%hvzkZLG+VjLa;w@)$6mKZc<>=n(d~ML*RU4A{3e
HlTe01K(tKK>0_eblp`r7?X&p+ztWWT`oc5boJ*CiN`O^=`WZIpu?pQW$+F#YFu;!V$T3Ldi#ruoI1oEUdPhs<Y#J{fo2evw?E_C
EI{yAZgSV%0Y4bNuqh%oE_AfgN7@nZymkKXG@u$?thLXq&66L@%_lPZyuhe(K<?jC0YT2|LE~<SoC}{f$_<_v~TAvw6dhsonuh&h
Yo@q)lS8_r{{HF<pMf&@peHlHd5Vc%(d5=56PZ%&^@5HF)|y(c1ZVPNQYIQY%1TU-
p+bG*cR4C%Yl~V(tUGcD|!{_gNdVd<Qe>;l-
XjT5Pkoh%pM!vIgyb>R@oT#8GOJgPMz;Ir`svEpT`9=+TH_Q16nyS?tEPL&GTArgyO@$$8)nci(8O*3XdKJ;}8IcY*hw8nat=Q|J
1*?x<&E@EB;ATF(u^%&+TfDd&!yWjr4^r|Wn&cl5Amf>N7t7KrWCn{rO7YX!ZR!4le+anAPP{i@5Y9|!T`xk^txEasmh?+sp2{Hc
g@$7sM9FYIxH<(7ByyVHMjQU6(Ao+-
R3dNTL_)x8%uj<4D`^vL=Gk{5>ttOWZgH5A#G6D#@M4ZKr!VQ^3VE_`<WUB_IUI!^wK9LpCtr$as7i!(AEJ-
27HL4RkiLI3e1$Bg=fz0-84_Z8>f5cj}x)7Le4Obz-
G*gJ?%8tV6u;}AZ~QhkMb&*Qba=wS80Uv<nty~pr@8@!s#E6?1O^14<ZXg>eCLvJj(iyptaJ_YykF2_TwMSHz>eBMz%(~kS;=Xlm
@Q@zBTFI#rD_J`#$mzw3<;`d8lL&K~XrzL)5KXmBHsLR-ZY53}ChIVkV76%&jen)z|`ugvyK0(7?(!HnHhUz({_2ss_#=;Mi8ma|
Pq(5i_2I`)jRsEhszIHJNdrXbmz}<Du@Mx%2-
?P72d943>*Wt5U*O8m`JX`xb;2C+Am_LHM;~ZXiev_Q!SA5q7=Q6}|_`<*XgE{Mevxe+R8g@s-lHYlG)c0-
Ej_+9QGXO?p(SY%s^x1t4>d40nepsds#8cv(UDE8G^85a3=l;$>@%JO{aSy?eJ5QX<_iA=AlfzFY^R4)pfE&Lz_zU4Vj9vnL7cu9
~oNr~`x0b)G<2$Su^U~RuJdA2DK4K*LMC|yT(WqJUdsl1!9X-
2xb#P+gA#<0@y)71ld7eDI(=XiJ3ww%*eVZ{Vdk!!m?k~_DtL40q@6?pZejDCO;(##<y@jK?h~#N>Y1QQUUxy|(dLYzSM=`15Qo*
C>^MK9+9%*-Lnv?zRqaK@XyrvF?e+aLPnGiT-cJIjnC;b`3%JB0Wyl&hPe9i6tJ-Bt$1kAy2OZP@<%OA1}FZX4WGrP$y4XrA219z
02#$9ZT7%uv<37kZOFS{Ni%)6;Oj#JLUEt)Xo!Pk(_{~~X~_3fA)@T~Nq!-H%oZ<~5>LL2E2KLK>T&=I@d8??i?^I%WtCy2-
7(W7xIb6ENh_TvxzsOmML<o*+bx7I(w>T#Yoa*AI0J=BoFiywM)n5fexf6t_kb#|ucQt>^gZMJ&U+fUYO+RvUpEBz7mchKu-qX*P
g?Jl`kYN&O1z)>^2)F}9>8O;7mFNUXF_p@;xZ0l{R*F6F=jLr!h0OzsrKG2?7ixs_EV}9a)@!Ym>rqpJTPd}=Wi6$6zEEp8(820j
L@i%A~<5O}r2ZFWY^P#!LpXbbr8Q|<}>?s=XC~}&?VX!N+52XI4-q}SL#OHPy>thdG5wKBW62(xQ&@a43%kY%C48NfI`-
V=e^&s3KYJbih`Iz~EK2-K>r+QuUe`nk$9unZ{qjP(;_ca&V-
|UBSO>4E?f~y>TmhKX*!M>iON&f!Wz}sFp*Ed%(gR+(shr^k(Km64U^&B<w4R{82-
JD0_8FQ+;T7#Y;YK?D$_tVvQH0oz*9n9HyyH7QyG}M*eC$O7v#_fC2{p33kTfhh$r)vH|&Nv$L_{fEKk=*&#mnFES^6$9{*WnreR
AU?XOR!b=l<%r_qPT05*hHQu*lD%k*njeQ-=9;5ZjpLLd=Bt}`XkTx96kSMgN`#f-
(DRo(I;Ava7EtHukG*w=DawozohTOKg|0#G<d`izwXfumgkNJ3^R4-
&JErK<ZSwwdv^0+UgcRZLme7)y__j8&#9g0A!bjsdJOMB)E?qP)GNiO=;N;8`fRC>ta~|!%v1LI18;^7Eh2r(nThc4AMxTAuTiW!
r*6V-
n!WOt^E+wKR+7Kq9m2!fUb?=I9rX;?i|aD$t;vzEp5LsZ2aiUtH98pEbvZ}J*$}>@PtU<wosD`ee)j@mpwTo1=Refz=ZkSh_m-OP
cTUSSznQ0#yTy)g>iHSODW197!^;Nj$yfg?^2v*LuCH75eBsM(*E@(VK|Q{mzGVu=vYso#{vde$L&H4)U-
&R5SLY3Ce7%ku&WttRt3h87JlgA4>@BXxTZ6{RG5N4#PwhFb$1a}KAFb!5$N%-
+pt1MhGgR+{JU1OU9Q9+1bBuaB`)5Oa&OGJVp#3@+QyOrLlRV8|Z2w2UaAGg}_DlHo)6sM9nYg<5#XFBU6@PR6E{?v7^y>I@5c{8
r^Li-
4_pQbzQ)B*q*8e(uEx3z^dJR<0ZoO8+(tKafABjHfx8puDTPVj@{C>`ErH4ehR*8Gv#kpY~Go+TNuH7=fYSHm$cMO*Yu06ddx-
;C5KMocConR$)U$w{ekTf2T@qVCQ@Si{KzH*o0ig)Pbe$_s2@WKB5{k2{@@Uef-RW1ALGyKcxPb1}`mZo<dOw;u?*7GsZl-GNS&$
Ni=j&V62?qH6HneKhjN5OmJ)}UcWJOl51Qx~1RpZCFeHr#CbOJ*$ezw|g@Yj+Kw!<_L|H*&AeE}Eat>B$knp*`tGR>2A2%kcZN^_
=jp_x;7JgxvsGkav86^r%APhglbUQFfs2W)}_IS!U+T{62aybkH6fXEgd?Q0Jk^pw2m((&XdnT`=<lIHce3nD6#E#u@R`2j2b1pD
ku780(>ahqCbb@XXL=(1!%<usEW%&)Rc1@EnQRQ-c=zzwu#!XG-
ry?@S*?tRVh8M{!eEy(+Wcs*hjXRk#%L=1=zUm&9b=iO<*B<5$n7-#ae$&-C7+SD-GAm<;#B#Pd}!g=+Ww{x|!>4xY-
9^Zj+NL@#L13s%GZ9=p+{yZx8DuSJJn^bpNm=0IEZ+pp?neB)K(elgxL>{hLzOXtPr`d};7uJCTFH-
L84RSh&Wx6@}e%*6*i6!CUo#*cmx?+A?LbDk}NwE#<b5zALUlf7p~F8{}wIhs;%Q@?UzQ=fn3`IqAq$cb|=g$BLY5-
_yHUo=v9*W~e|^NM;8`sbKgJ2)5SzF-
H%CQN!L?&Z5o;Iztdo560Q$2qF=?_Nn>d^9f5STHYM>b+Z>Q&2C8!&^ja=S_Y5F{bk8^t8NH*SOnL^!nC0NBEAxO{BNR!!jIfo`3
yJ;x>7|;Qyn4`$|t>{+aZxVgD;`x4u3lZ*zW*(P6=N>-
7{fg>K&OXUtxz^<K&+KPx^l;UuDsbc&v({yF$U%cHILu9<OH`i_v>KJLEUxAQJ}r|*uu9*rR}==4qAyUAMVHMo1C4{VqzE~BBz?{
e44&t=D@4#Y`cnR^E>ZK=oV>#Zk|wY&Kqj2U|uzJu>~lKUi2>Fz!QZg76)LEUFD!P%itdP9<P)uu<^k^YL>;-;qAfBs@};&$%d-
P_=Grbedkb5o9s3BGI0^FiwvPYksMN8{J4xG#_9#Y*pz#QrJy20Y_sk$S9LH#nYzU@qy$sKZ~gucrC3fk%)$^oe&DpUe7-
S<=Q>TOXSiJ}bE@{QY<I+Fs6MKIeM9n}41C#{YGr*ObpzjXw51<(l1zPxtUSU(N);CB|Q+-
m7{o4&n6{=dErKx`*nuH0Vg^Q6x`Ve06Z2Y9ti%83uE+HL<h&8(PTp17CRq)qGiZ{=`8so}cIhUdV~{TsUWDXn2{MxAu?JBIUVQ9
N|)|CZ4O#Uw(hCW0rf>+w`m7ru{2*dB<Lmeh}OZJ{RJw*A043XxNN;RdOcLO?e&5bz3uQCXb2pRD-(#7qhj-R=0`o^Z2%4-
l^Zge#2#bT{^ITYjN1l$96M!sGQdh&Q@<ea$5bnpl&&mi=DmJ>t<cP(d&CR%#6^*<GmfnhQ4$a9dWeNZVlc*oJD4f?|RM~xMBG%w
}yQaF;GwN(wZT2?he0YW(T`<JzmQGrh}_bU%qYd9&+zfzxNlLGq(5|{_-
(BVZ*Gg1y`(pM*SHMF6z~Q*>G>lo?&RHiPU=Th(BP1*TuZ4DY})925mSnr471v6S22^7dFm&$Oer>dj4`u`jYui%RWwCe8+h>eoq
a0%*M`QKR~^0I{Fy)tJj8@g9lE7-
?}resorDNearN2*k>P^U8zBTf;+Hxr~lQ57{40!iP7u+`W>!A=Hk}|%~x@XJMV6|DeO<dVBjf5pGn=MHbG{za#zI>*5lla`*0}mL
}AAR_J-P&=Z=01IuvR{fb;$8kx-8hj2;de055ePmonjk$N8wiBoF<tKE<bpTtC(8lfXZI>rV<7hMA{cC2D0{mTI-
Y(~kGmH+YgB4JLH^qu29rSHcVr{UYY#d<QtD`qaKWyUPw9=2=fK>ru{=`<fxU?$Q4Hs)vPmis*M&Yxq#Jg3)-
me;>sD(A&8aoaCffOJBaef8KfhbJ(~aL|@+Xr9S#c-
wJDS?lCwXxJ+Vm)(t$DQT))Pp8qPEPV~}udI$JZ;hFQi^^0Lo&@p#GGk~0V__*g#>zi2*Gbri_=9lzzV21F9sIT$dp^1fnd&!;B&
w70hFG=i`7$AC1_Q?(J;!GScW^<;W@xy=z7~k=4JQ3Jq44ddW*4B6NNz$8o<NS(#&+qMC242?Edzn3Fk47ASmuHV=6TCrvKg?-
*1@Ya_db-o2RqIba^@R#A4G!sr=eL>hbZc=r=zgj9(4a*he_pt6^fK&Im+S}B6u!FWo7A`1-
>Uhu_^VpeF*k@t348}N4>))DI8i@Q=hn}Se5Y_Hz(OAAt+`igwJp>oV8+M(=+eN21`o-
6k@$BH#|fQ@z1sQgXTH{Z<vI_{%Ae6h!`~!&MC^H&r(oX3Q}$4wo*llLT<mJr@fx9b+fie}IpSW8&bVLInudowBlxG}`Cu&9!7cM
{;Gw_O?W;d$Xx~tC5G&A0VNT||0q=-T5;=W)uE)fD^*Q5CWj?>M22zW{+7M1|kH0Z`Ea+SC?8N5Nzo--O4W|}Q=|laFpLruZLa|3
`eDFNiVm#H=RHw3@za%%`x*dJDZ}8FYg*ZFw%?{2jb3wcf!95*j4UA)YyGiWusvQ609uy6NVH-
a|{B7PJe=pj>U~@YBikzvtm*>wdqU(hQ=R-^-
`>h6VrVaji^eOhv_RqU$w^1v<9u2wpFzfGtRXn72O)X5mST>wp?&exP?F62j??znZexcWePc(7vVII^Az<!?of%ygJLG90FeE*0|
>iVpriO9Zuw>keGCt;J%e#B3AR5!!(54K|{-
@%~+F!QeASS}NH)dBbp9X+PLx7^*sCi*7ymuL{nBdz9Eupgi{UT4m9_qn2ba_ZR&Iy<obxz1iVV*07s4;^zQbiLq<r`~>Xe)01>Z
d*9zdt&!R9l7xCkM<tr^*%f(@^3ImznFjd%)X?>+CBr?17mn5V(N&4<^F`mCF)jYNRzXsu>tF|O8(Zvie8-
<RPSx6$JpT;Efi}0dhgD&^LsSd;X)CQ*fHztJz6hM^cT$hyobCyYwgt2#AD_bcfCF2(BM5Tjxt`q=gf$y&C^q|H@m)P?cZ8Y%zxA
Yq-PxB3t5lR_&67__BYmd_+hNgD|jvLcMU$d=!6qHZ{yIxw{<6cb5~f63+B0GCIUx-UYwaAXW+r}m`?kA=ge;K%R9(#9HK!NpEUB
_i+Mcx3@=1DHh*<9Tv}?AdfxOYxoCZA@ldhP{nnp%xv|90axIo<R^A%U$b~asuXzP`qd^DhpJ;%O^<E_Lny5d=)KlfN=at?b4ZSe
Bg>bnV_Uels{N+<TL_OD1j%SC?HFa#g{+NB&yTh*ttj1P8YxUibQ+bG{Df<fh*g@Ze)6980yJMmMu*X=d`wAycy*Os6aKZH{V8*M
S#LTDQ|8J<vnT;MBu(HfzTl9I<)9%6V->4@${7up7>zJ2}-
s}3lfcb0vyhZGB`T1Q|<B<MQ18=u(&@6}Zyb7o6vb4X4qXY+;9vnRcI56t<v3FOaxxpJ848HTOZF(^F6#QQLujlN~?9PVSAD@x@Q
_j0X^Wo%u+Q~gWdv59H*u{g1c&M8jtPuK{;*_i3^};i@znN3y53mnXyN109bBiOKxrOsVo=Y*$3qILdzi73AxewfXxNO_Z5eKyO*
{z|^2+n>nbm&jQi@B<0#4~0exIH;<<{Yw<hd<2oB0nC8?d$ORc>X+7HNzI_ieyhptX}30qdUVKQvDTl7s5YvZ}vA=Ck7BZ!A-
$aKKR{F)+qW3p+^yn8T+l@Gc5Ocx5l|I^-qe=GCmS;sL2iT3g@|@=ke5{xqtu8-
YHZ1X?xnWICAR<bbFXF580h{><RHZ^EuzZ;B57+Q1_S5fUgE;Wfx!Y-
?Oat@raihzH=8j`X_mOd_MNG&*1sM%yFjoV*DCr%;fe%v~8TrfJ0)|#cUD}HhBJ=J?5rz3LCVkXCEc~yNJcdG1@)mqiuY;sT1Ctb
G=S-bfkah156$sE~!tL53)}kMzu8d$rTM4$_aef8Qj;4&n8}A-
c$JZ#v%KgwK&G|Jc+lWKHMvHsWKm3$qkRs9r{V&2bn=tYi6zeUcWj(F9G`<zCS;kcqD%xT*GRp=YWWrc2*C5mG3GyjXka$#L-
%a`@66AFH?6^93FE!VkY_n`uB~w2RCOlC+Bpfzgs*C-s@+u=<1lNi=>vH`tW;jk?&${nBPDDa!ND-
_&n+Vem{>q$In{Lo;KBI>??PNKW}b&W`1D2&VEK+qJ6zLnOGw<hUDtAtEca!uebzvi{?4={(8+2_x8Wvx6Et<yz@~E(kXcHkDi&Y
at(%!{)7A-
eb{be^muqrbFDqK=qGRDgNN?V!Ou2C6LIo6U%A8gb%z%gSi)ee!TlV^c^CT?Q^wr40qbM0tG<!m##^;6?2*CEqVv?j*I;J+%xA@W
RS&A{)b&VxmH*DAHIrxC`LUj_?BM7h@q#VaNCCe??T??OSmgVRh2?BqzV)@oL;qaze(>nz0-oOueaK})|0BLoT?%-
W;6L3dF;`+YQSYr2{G+*Qr5<Lyyq4;n*W=Otbv_|RYB$d#nV-S8IBXhfrv=X^-
nV*vPwL~EyBp@)&I0L|ou_=#<BMah=d!%i2wkcB<nsnw2ga{~Tc!U7J1ugS{y{v`a_@SvK<X7c$J$2ovR<Ddm|JSrc~;6E{aTLY4
z|{O3;#Iyo(>)8=qlx0frX+!sNch?p-K(xbJRDkK6iqJ`{X-PQ_en>)%z_yz4ATe!R-
$n++Vay!OkqufD?aKjOEKb$eBN02OWEvr5Kwl`|F|HtDCcxyXV}Zp$@YKqgGhg^A)&PZ?L}G`WgL@c|r%zf_MA^!&IN!#a<FK8n7
$QvGF&p-|>F*52=r3^i|7KIbY@C4zNMj3C-uJJO_fA?9jN0w%M{CyZP4lvB4{CE2ptuTY%rODA$9Sn6oqc>zHZtY>y2-
sNgQ(EkEjG8?%J{P_A3$JpcM^sBy&_cJv+e9Oc{{wccJGIcdjzY2d=3mmr>^oPW#=Qruj%k8b8&#o7+UjZ1Ye_;trq{|x>$F4q5C
;yoCZWdpWt^zPTsE7<2pyQ}&c%d=?6`Fdbo;@jgMQk>$~U4nQ1&S#y1>3ECFX8u`U`yZldq^A2jxo=Nwf>*+`q;EaO=Lauvuu>EK
Q#qE0Jskg8gvSboi~Wzg8u2Bk*%!+Fpta4eK@*fa|5o#c`qX>Q{8{ZCX0^}E!^1P%&R*f`dL9wl0NgcpUvif}(JB@rz+7SZr>Pwt
_VDfSikyACm&QD5rx*ADxW!-ue$UbS&;DWO3=a>Q223~g=awEseyG?D?iD=md-U+Y(!JO-KGZ_}z0-
!i?f1UX)6iFB$1DR}kJ$F?@Wt<ag5}^oJ*IkIFte5mpYJ0s(i!`c84x^V_Pd|#F2KQ}#nYjE4rT#Ar;C~<!Q8Rug`Y%T;9k%RfXT
fycq!WFvNK<K570q!?hluUeb^0s;-zzVF+G<Koc40Y)2zj7sa<}-
*EhYrTv)ULz&xOTaBJWbqc6c;91bOU=mNHj^WxukSLn}_H(u@!d6w4(2bX=I*p(3;5O_5GkI^ImTZ~S9k3RTEzBc+M<^*QB?6~xS
qlS(z4!R5-a~yL#y#{gcq1V_TXO<e^CJ#^zDE8y^GZ{JS;=0s*-
_4xzr}|IS;o{2l>?^Mk@u|@J#<+*ZnYbQ3aTejTvojh#Ejt3ayv&#JN1>M`|BI>qMAP4RAdaW_%%i)YU%8m<-
+kkG20z4EqYpBUl=s%;&{O<^Grs|g^78KRedsZ%2Nn%8nNe-ItN5DF?6*W*2fwtAC(K*?bA4@k)8kQm?3Ld0E)Vt`O@U?h$>1V7c
%$NqxAEG6ukXApUNo<Rm}9lf_J{Ia2;Y0q`;=!i_uO+&rk|Sn11)n%J|EBjBUi?_g4e@S9<uqe9G7tU2CGeee)IWP(L~@g9_2}#T
d>)~_U|l5lS>cfbz%Yi(4%91<Batr|D5vyhMm5S_;Ms}*Uw4(+0Qu-t2+e-
dL=HO7+yc~;W>eEUhAd1x8BF&5)AqVzuJ1w3+iCz*3YHf9x+4m*jHkD>to_VZ40<%_9ho`)1FuHtL3x5Y1Yp8giip6>7HjoJ<+3e
!rYWO@f=?`1GmJxTCC<aJhA_D#bzATQCw*K9R%M!`=r99l50f{JvN-nhrA2!AXuHmD0=w@{~zK4vkUkg{%`P?czc!Vtb>)GW<J$g
Z6Wo?=yU7)D|N3XJq^EV=7^yl8uBgm(@t!#ymY;lFJpsVKiEmUNx$l;gTe0bVZEXQjD`=KUA$lq4Zbsv_@TehDao9&`gg!d36GOJ
d3SEyQ0I;6t-QpCw0ItvzoS7S2D^Sf#&;Dj$LFcnI1w`gM?=hWk4~<2+N}fIGN~s-
{;AjK`Zs(YYUFb5TI;gR{2MsxS8KO=9S7^y_vh50FM5tva6|5Nf7md?M}w6!U7kneGB@Z~ji=m?1|4SZ^sZy4ID6@Jczo$M_#Nss
Gtdulu2&zc**hPW_4%GSTEB183!c1Q%fpIZ>#JN>XLPRGv1f+w+Ayc}yw=a2!PAWAj#^1B)pOf}JwX2&Z{Bh|+`p;m>%BIA=aC%R
5s$xU0hDXA*mE2j@B!>P>akklFo*>$nr!$U)cbjZHymCKdQ0Y_4(~8#^bhea`VCBcwr4OW#v$jg8-
0GA=c9*kugAl3Zk;{dz<!PK1(5&t4KGfg*-
!R&%!$NQ6zij~Cp*}~T60X~{KqHWEX1XI{FZ_lTRG>x?iz6U$NBewnNz2Qo%tx|OPm8UKk#j8)oi0vRGy#MSyC73jT~Kh^o^Z|FL
KUyvwzU<xiCwUt5uFKnSU4hIN%D<K)<u!Lt9$^5bF^<qV@7nH>Y|h!S7ImC43(AcHPm8>a>7i*7qF^GxGATUfW+x5uBx+`^4Y(`x
x`h55KsFCXewA{hs&ipITjKl1qqbPyau$Y3`b>;o*Ag;Sx`uow>0b-
@<!VpM`gS|L7yeJyy3pnn7@8qf;^z&%^P70dseOM+)9;sn!`<R^p(U&7!ON0Q0<V;2NRJFtOKlx1(p%ZjJ%`GxK2TZGQGI*4N*Ir
TlvK4!?IIH;+4gMcaT`Ksc##vtJEdRQI9!!+>!Z^`-`!NS(lU18YTX$p6=Zt<t-Tx_4pRGv<S_d8nNOKf)a5-lBYufHv1U&j-
B_bTicM2=<U#XX5#p<2p2w^yrCS+i{cKzdPA@eBk9o9DbqOSgfDH&eyr}C3+pqXkOy!zP^t=Js~r|j=ekj$;=z^GZeo_UqZjZ9Be
!1v<@7Pn6=Za|4l6uJ~`Sj?#HP6*@tiI`+np5WZs|PRlPUrpu4{$Uf!73jP+Vz$H^SUJCpkhrXL*bJNFJu;qU#_>n||x6EF5rd)?
ZQ-
I<(vJcHJ9cPHzPb!rX0Ef&`I=yQn!IZWzQFtcXQBi54L2s&E+GoSH4ulM=8vY#d=fyG;@o1!NgpYJi&Yrd)Nyiik!eWBmyC_mPE%
^JJIE1o>}TxPdvk3We8*!!%$=4$okz(azQJgkE0Mq7d24m}kxrS8Z14q(jrJqvYg#8`nfxGXY{CT6&IALsWusx#`d<$srJSdouD@
sxwlw#z-
IHwEVh@95i5mr{?ZT?UuuSHHc$*ik>DDOlg9<#}>miM{No`7UA_rc;BL>Oa@uMNjfO{Z9CH#8U=cpZYrcqh^TSz3d+J=%hbE=eS%
KG(Ixmb9p~Uu_Ahd?vEXL9Nio>JKb+{Rwg}i$#D&REI1bRN$_}~=l<lpUBU;do=+MZcEr+^GoP!Te(EI_-
}UHez4RMnceGHuY`<HUYum?<bM%b3vtsW3sO@Xi1LC=W_3=H2qfoEqgvSqhV4rBK^4)LCh8g&jdV$`Yn1a9Lu&noFV_u|}qn>YQ1
rGH(egBF<+&kY?BXZD(sk*m<KV<)&{z8mRxo_T99if+etug1gSj%zmdt2L^zB;fq;L2~Fsm#)=y~7W`v-
yz2b?VsldcO4^S1YD?2N(V3;FB9>Kj4w&6cu}v;%CSl<<ZeMe~cyddbQ%KPUSr7r`{R*eU$sk9r^bSbq4d-
_j2g)9B?1`=;((Qa;?!j_0Q?UJq2UKzK{Rhw`%2Q&PxrjqF000c8+f&|4c8s%zlrvJ=E8zuZLdj^>c>d)8jpG07u<0gQvE7OdUS9
)Zf%^9ey0)dp_zt`>yeDZrJ&()nBjog0T1K@E-+}4cDnSPE45x4GptwX1JGSef@%F<E{bYB(IRWSM75cz2I*H{#2bzcA^a!L-
*w6clzr*sbQ}!_qd*GKH1wg@K`zbdh6ESyVcCUZs5*<8Mv2Y0GX%8gR=ZSbLKamU2@{<O%7N`H}?=tQ~IFaduRTm&gE;T7IJa!{Y
E#N`k#Bl-k6<Qv^#S?(HQ{~BWHf)45neXdzK^g2-e1!b(uXnkMmx2-bJV>0H1wm&{!dUdcK#QQN3<|eG-
1PFL@=L$B$e|W=L@Rrw*MX`V(s3yS0RzFfmBpk+1q9?E9&G#Vb8(YiZ~C=;`Qt%^lr{0ogMfIT*LmQ$a&OtpjpHi<jX;FIDn_d6x
WUz7XrNJ;h^at1gdT>-
FBup4sHut@>&1eThGuN%mXJ)A(+KJj+vkePwJ*&f(00z1aQbU}~(5zFzvVv6nwK%zfyE*+cRf>35%S>pyx2v0J(xe7>H&-
@QL~_>rnhg@>;(^CJc&`^ewV;F<mZw7p5L>R8ln+a*lW03;~z6bA7E3fw9Mp3JS?BVoJs*JDhd_+JCQRS4~f6K8{ywdR`1mpqAM@
OioSxPQitdwIZnQOl((pMj6qU7ja65V<0FTr|L*ls6Q6_Pi<mskeIk=G$tjfC*s#^?BVuwH!Qux4v`yfH+Sc>Isf&fN{>WIU6S43
G+qc*vyRM@+*EiwG%lRJZE%;T4+6h!NYfm803A(PX(WN^Sly+SGjV2@6$8pyywrhdd9f!**o^Sw#EZFgn127`~g?bDKyW2eR;O*&
D)6Q)@#nR^BO{2yLw6d9+<ZKp|madclC7azvX+2==Jd#-<8{r7aUj!_S*8y!M)&97}tU&uYEBa+UgleJRRT-
(4T$Q`)40C@X678i8-h~KzI@!4`R%#ze#<|wa@WdZmE@6^TY=5A(c;ne<2>d^n&Xf?CF0VdJf|m&oyntuA#dR-
%5S$!t~~KXz3Y<jrgB4NDc{@4EmP$?%F`R7!9CWcW}+_oAOd)-?7$?`akBiTfv5ciGxdN4*#=uFsHVM(f}`k-
cjMD_4G1dxRbvZer9=h4c5}A#+1HN=Uvsf)L_Kc&!K_e3g>NS{>}`ZnKoxSXFPc120T>bFz^3l4n&Tm=D%^7^_1@)ZLIU><7h8i5
6-^4yH1~7i?i+@HARkvT~e!ycl_R{*Rs^y`Tjq#5xi8LD`Ho{SyI=u&}19TXYG5U1Bow}XHy=lJFT?}ng-OA)bx7JG?=;m=}Q}Vu
Q$&u=7xR>{Ot67ZEBAA5r5Z{GowFn%6qaJCq0j!(~7NG^&hhRb=NZ3M{-
GOD4tmq=Si*sx7q%d*u!hwKbHKwmz$!_(If7e^arkkF{N~Vs}GRx#eqTH*0nq<ug=#Kd!MN~YG8NXc`n<`-
0NE!FT=4#?{x3E3J$Xc?|bE$sS)~b8ef3d+|#qELCv)4j-DI&6#09zXL6H1^k?NMr*lH*!F*@>>~Xf-K+6+-
5%6@4_~7JI@v{V7yRJSr?jtt)zQjG*hxyex)O)S9o<6f$-
}Ia5W21qN<}kXT#(vH)e0}Me!(&_S<?k$!y6BOgC0ff4eFN=}OXYiU@3~9W-
1+(weDy9JOO02j2H1dEjDH;0VgGV&feU;Ss~ULmuouq_G{@e0oafJ{_Z0VL=i25zjW^%wU6A)>+E+f8#=q&W7_U9xAkjx6?_&l{f
1!B9<flA4&U<+Ouj1O;M}(6{zr}u8&7S7}^`FkkO})o-
J_u$zuLIQE+iam3sqSlD&k9`@wbEMXS$*ZO<^8Uh$$cBtAgqN;+)JH2rPrf9@6EA%&xpUMys>3p;f-
)rE0w<omkk{m`gd<Ruce!w)&O(1;kBS8Q2b(gf%5qG>Km9_d^<5P=uuB;Jk~}2p69&phiA)kF<;!)^}}r@&w`5v7ep=KZS~Dx`iG
EPUeN+)jnBl8zRqfT&a=3kP5)QR+kVmV^MC*6HMK)iL_H5YtY>vA=E_e$V`0znPNANoACt!XgP(I|N(`Xyusmzd6ngb)?Vz!-
Dg4n_E^b(_7jD3|SLYaw88Iny?UVby<^#lT^+xE)!Udk?feq@FPUQurMh~2b(%xULrS`(xd3}GfH@MRi8oh0Q{?+zG_n1BORX?M5
{={se*S|&mw?Tc6xwK2edd0kFdROin`bx|Y^vl@R*-
oF0I84ofR%7;Dcb+(_oy~bL%kgx!fN#WIf6mJL$oJ#;BDoU1amBeG+%9}le)Jn}>bZOh7dIT!TG11jslxHF-iaAL2ROZYRollD+w
!8<5$*xKJ2gyr7t{jG<eaDT@9h2Kgtr*^JaZLhJo@;|$MPPa7IRPXPY>RstGLTM!+$|c6mz%AMU4x8`^xvOaE0jTc%ABi+rP0EP~
()?lJ;pQ4$tbu8^6J7+$*0z!=~clthN+=?l6|k*|&NIJUe>D{l2`)n4^&gqW^y^J<VK<VFrmV%eKxZ&KA}YGkNr(@hU_AfaiE@pu
Nm}7JgMuHNG>Ro9v^Do@wO0{qRof=9ebQK<x7T*cFzO83Nn}u8DW_O~2=jIq5?jMCo=>bJP2iH>dB=tWHXlcck`B&DT9c-
)fWD16RWX%?Y^D-#ots&OF{qYC@^szp-Xi2TBj1uJXxrO~_fzyc8Vho%KhIt@Vdy8rSo0G<K<ZSU5v;*m%$2bB)`28}Yg6`*c4KV
2;eM(QPOGPo;^sT>lK_{M?mx0cQf|0NR0SHO~H{J`#N2<6QGG@*chmJjSK|o9nGQmbfrGhhAbz>3pzf_+4<=V1M5Y>VtmLk7Ve}Z
&xk)kN#by@3pMkJdR<jC*b^a4kaG`1ZDuu3+^vHiv+jKbLRi4?aTYz*~3y3qEGjZihK3|^Tl&Q%aPu-
=RjO5f!U0>E^8HX6>wJc=QyA8ebVxrVtz~>^z8I~IjI8|=g|0>@NJp%>SKpy2Yy%2B`<$(<#W&atj+5CsIh@w8TY66rTtF#^Mk%M
IT!WZ(f_s%slLq4HACIz8OC1a9677|7uS<92V_RZ*^1T*_dvg?kLTNZKsxhfw%My`>AQ~OC*Q@7CLb8s&(!*0#lH=59L`c^KIkO<
|7H*AS;L^V-(K8jdA)(L-
ie_>w~BXY?uV}vv4Pkk$9ZoYr~hId_d%PI9CGh^Uw;0lVP4ouI2Swd{*O4%pY_0OXJ2?V=2#8%o7F=U|F*4r6*ro#oy*rx{AuaYw
cx0ihid6c-dBIAFu#=?9lyZYcM?AD$Sc%=X8(-
oJ)v%r@l$=?IN#!GZisJhy!Wxw2jpRn8DBSY1gf7A?>jRy5F75CBR)SPhtQieu1hoM%Rb-
K?qyDMk=J)E&1o=@rQwOzm_4|Ud6WKi#3pqJ&;DF>Xvo34K99lY-
_!l3Kjlx9t~;$w4*9<9rL*6c?FszU%&pILPExS}+&#Eg&yudZclyEuqqBm>G2DcQHPsf)A^gN|>X9yMwDJv}O}_Sn4=|s@@66g}m
tS9M(uS{<bLTi;n|Pe+H=2$!qcf970}V3g1D7s8@1vLSY{09b?{jaUQ48lNUc1sKfa}$OKTKVk*X5*757wrE25{&4i=S)YPA_xcU
@sS6Dz4Qz$tBHeF#gfM;ooqdpXWQoF<6~5`bP_|S^4zoGoIZ4$2pY0Ui!%QytcZW^;ZiW3H{mf_;GrNcl&PD>x09nXX{SS80trLU
%|`5@qyd-ZJ>j!p7m@$UaT>_fA-CJo%0>RHqn>sY6kOdl&5l^FE#t%G~tDz9=<ca3p`ga=Hpe(eDONTUi}~5#npb}Yh&zEBLIIM<
|6pEf)#-eh+hO;(`UG+!%T(v_ZMdcmyDW;9;&(_^2EjM8$UmB9LH6@-
)AmO5_z6mvHkS?(P~kX;a%|(4Us&aXIot9k9@tt^q@~b{tAXc3_NqN&RJ}{528N5_=TI?M06l8KWBM*3DC>IkC^*9&MolO^xw<#{
mK6A)FjXk>`s49y>QkPxF>Rp>N}ws!diOC7XZsAXOEs2SS9g*_Q&V)IcBz}9uWJRv-~f1j~ulVn_s;w`U_l3x9Sq`&Nell3-
;=nGoR$1OnUNI1HIJM=Nu`n0Gj#u@q8QP!n`MXZ_Ho6o2pIkW91yglc(HvHAIIN`r`PJF(W>!5ieHB_l^%F{wU&V;SGW#Nw0aH@k
V@_>*Bof;%dI#>pyU3UejRqtoGAb{b>5`%<$;jJdK0awZw{3o?m{|Q~B-
Q<Gre};QgKtrI*in<X+EnLh=4{FW<pH*Lr*C7q{!xr~qSd-
^csBtZA{<%sKF@?#FsJ=hY|vxKo4b(ZGLOPaQb0Z!toiN$?IH=soqbSeoVD((l<m`f{G$YBsVfuW0r;xeh!x&h~GdV+RJb>Yb-vL
o1ISFTSmw@tm1)&0{pg{9Sr-+sa$mZ}6pvVR(`BY0OM%*nn@qYtfk${I&}i{;~f3-
NKXM$9YpemE2?Bng0&fk6U$yru6L4`N*utE8blG-
m&s1eY=`y08i$;<fZEMpx>ev40%T7mwEn4&3y4G!Y@gED(Cjw!V7(NP4xO^au=~fJAE6(@~P(!z9`RId3d&r<sr`*yga*s`sumLK
T|as$t}0HngNQP_wP6t%j>7~;+x(+A9(wGj(je;MQPuK{_pdxx(&@3d3~j;n4eAKDaKi%mfW_yb?){x8tAl4<x#0tB(tyS>fc@7U
kfiJ^-
{>+&s(*9X83vc2Dq)~s(Vk}@|mjVbDS!_&wFFv^q66u%KV3ZliZ@b#+@1u^wKZ#Hf}X{YLLg_k%?zLp5L75%YKOWd*OmVyLD#3`8
qY2;}DD0!E}C0ev_^<(8KlpQTsD9d^W&7!ZV^?FC6|&ANDZsY5uH!JYXF!Ej)k5s`u_)?WIqCf1p=n9&z92Ia%bor9qs|Z><rW1+
>s25sz4Y>nHL!yg)gZ>}AY#F3N+Zx3bemQcf9t5PF8-cECG4H}-Gv2!jU#N3G@+ow#mr-+3*Vsb-DwIRG_2K92eG+co%Y;KhOO(6
V2d3#lb;Pk19A5bQVCPF;(i;j9<cMhv@LTQOFp)g*SGnJoSAzr5skSAH_l`sq;K>uDT;KE`qHUgB7TXFID?E{`Oxv4K9#6xZ6Mm&
N@}4KzH5XD4PftSLmT+(6?T-
3t27E&NmVuC0F?_|(`dx#w|xo>BJ(z9DDVQMd<NIv?pZTwX5?eE0ZW=N{qf?d#mm@8wb6)cl^C=sykQpnZcGJ)Dd)^R=;Nf^Ty+G
4uE*n1j&kqqdOCHriX%E0{SkIY;?@_s(X~<GrjsXtWA0V*`#Pv#>7jGtK#x#_yveKny=Oz)<#M#s4K|^YeOh`I>7I^PDNxdK=#2&
2D-^94F67G+v$csrd;HlljETaiI@zpKI=zT^IJqn`oWj{{bgA-LJf_HEenY&o%P?)Pvuvr8Ass4mdOG#ov5chrWCKQ;xehryiVz{
LNQs(m&Md@0`IK%UK&d3*MPp#c5roarKI=eiU9D){*EUk*_?_bKjST200C!**MpH0^i=3A9&S!JVW(O+!Nr)W_wKR|HpBR_e|(96
gFnER;+UXUJ0`n&rV_<{w>S>Olge)we`pePhy?B!VugyH+$FWIP*Q6J)?eUVXmNhRnDcq`U!DAtA0K+a_5D3*p?S;8jmB_oEZo?r
CufWbKnr0`@h})#mlDW^KIapa6XhaV!!gi^)*)KLv2KLfAExGmK{H%<Qw_-tqnLg!6PuQKdY-z-
rAo-d`|uF|Lx>wqczQUsjI^NW-iaZV1|3y<uORqt@iIax%!Vw<z>vQsV~$*IQ#pY-+6uZikD*HcwW{tKAWmvxOX)sa-
2mm>c)Czw#;+o`|ZIF6_*@LI`Q)p*QBGSyOoywo_Zcl0JZ4{=O3fkAGGA@Wn}j^=fJi!MPFmhK!|6YW1L~{L!G_fZ3FFQJ-
^h*gO^OMr@sE(*v|U9s+aT4<K5|p_*~(Wf2Zopzoyzh=XFN-LgO<%V<0C`3xV@m|Dk0asW%BPleHtSKaLY0)&5$sY}5;Cn4FyR&g
RYf0v+@Imc%T%x%9)%g{4)WiMcE@MfPpqKy#kC1M!OU`-9iq-W*Eqws?$voIijsL}^wNFVTUj?_-
b7Yj5zB=K!o6c=52zWp3m{dZ#h}MqlN7$k&7ybyN9lV!aw74=|!&h&fNxno7@wHY)~uqleRpxx#T<v6(aDywB^9UZ^9fC+RJ8)#p
PKfSgf{n+DqCtV#6*yYgc9Ox^46W8MMwJFUHA{yh3jPwO+9>0R?@&s~EV;;dero*`#)r_maX{k?pC1E1Z48b9h|ovT&{N4?bV?3c
XPDtc7tL5d&kjAgUl_Hl0KjUI(Q2+ZZ^H?W`KF_m^ndQPDZm$+(jFX9C?HnF<_R|ek#aT$EiQ4CM7PIH6V0J#sjhdAqt*t*iQeCB
&pY65`yJ{G3>q_6U!v?=5LpP!n1>fQQWwt7r9nJI8~t=KvAU){?|ocyP-qxMS7mo_at;BVGE<fUk5a^La!Z)aRbiwFGHaBsq;;H;
uI0_KihN*~VyUSe{t>dzj34X|M9qo_Rx7E`UM^!~W))U~6gC0Cmo%*_YS>W!YJQ{L;K*Y^(YLJN-uKUbZ&ydL>moc67W=O(%`&*}
?>=Kx}!SL|avhUy8@;yr%AvBckD>D@mY=oH9hj^}2}v){DvIaA|%j(ate>vr)o4!tAdeFN-<{o*`-
rn6qjpD$>3@8i9mnOV|3Ka15r{gc%Rob3^`@GoUXkmtFd=*c(G86hWMa)=hbPo8bey0g6>d`cT&h}AgGdxSb8dp6Me;?MdqpI6aC
Q)@2W$J#STj%)2c`X+i6<QuoVuPSvk`!nwwh*z&zymT)c9(WV1*s@R04e)Z@?|IDY1=-U+<gb@pw%1SVR=z66V`l}-
f5l1ASAjFFC+;@R1?PL*i)Xny_E%jOcjsg1NIUoU*~*R1dx_{-
z#3t%f?r_n%S?(I?}Oh%ae9bHXvxUy31d&>z)*L5d>+nCXYw6t3-
}Eeb!v<Ic?oMFtQrpV+pLwCQ>#PYnR}xdx#Yw*aUp0q#Qi+RI`?04wZJBl=Uwfo^Sr=+tlsFS!o7so0A~}LC*-
E+rqA>gtOL1s@`QDkS9)Mk9g5`{e?~tKy*zy%nTdlpLVt`t$g?~v@jPnK@41Tg`lv4g27tJE)jtPa6ts)c|57JmbB*)IFRORbMGp
~XYlVSfPVM!S&y#u#+2@W|PhWNBwsg6`C&;zg8e?5IaJ}>XZ7Y9g5??|+EFOTK8F?qqQ%xk!-
9z7|=fPRB(Km?a1|Eg=_4vqRbpAy@Ev)y#xlB%U^(W__UeyQr$#tghuGaN&eBVT#Z@x?)iC&LhHejV$YoArG{eDPm{8;Zk(DH|~&
%Q*Ljd(@OV=sT`U+x=lEJyLP;P2eq%(;y3yYgpx)eP%#+%>>_P>+`$z1|maZMbiG!eU8zj$QsNr&i%TqvwUbwbwdYR~TE+{!Z(%!
uPSRnf?9wUVCQw{#*4!52d-BuJ_SZacxb`!sObhqeM(WLvGuEE4s6OEdRAx-
?N#S9G_`!kM~#@Hzm%V`EkwK<yxP2#vn1^mj+(z)~8@~_Uemz7Q-=dU4xZAgy+hW`T}S^JwDrYpDgd-SaIs){4lNuSh4h|w~2V(!
5#}3VD?JBC!v<y`%r#EdIuKP5nUwa_AT-o^46LS7bc3>$GIWqJdTBui>n8s&yLvMmk&Vs{e){neN;GS>2HxYlRFg-
E52TcZ>&lB7+^N>fTSkUTOi$6*w?$|496!19mMCFpP%!7G^bC^AO|t5KhJ435aU{0U=zS^6XWny**Vvwzt&`y%ib1u1g@MMUoEb*
CqmULoI6Ln^0wu()dG9Rx}hh`3=Z$dPgmUhG+v5YfVzy_^-
^b5UOQ{UnRqR|4f3?@HI8eyry=It`dx3vyk0FiY}Eu{KHp=02Ep%utM9?AwZICyZ!0gNpP2W3UgCyaikp7Q<lpZWI4AgT%kQ1-
=diyUU>B{c%I7v8i`Skznq#{>j`sO8Hl3ag_<5JY>J861uP;PCcAQ)A0_wbb<uRbnWZw<+vB_C4EwCWuQRHteW}WU!aU0qFvek?2
@!7TEdw+h{tgmhPKAjr)HP|oeTkyP@`!!g{_kBHs_x~xq;dAwQ<=??q;r^ISa^H8o?)5${ulZl`i17G=uZFiMeZ1v8|Mjyyq33*#
&(`TH+|<*L&y~R)rhEI-t@u6-
^Z=hfxC;5XJ=fdh`Hr{3^fb_%5aSoe(A8W#|L&MEHoyvz4{fi;ptzRTpYq^dKC6L7M)3;X={W~8HFbr;7>T)f9`8K=VJ<#kwtq<<
b=jMF{D1ZL|IOo@$s6LDaWg#AR~`>btuj3GxEAZ4c%HJkRsEWtqspDXI@f%y`Uqh1sdf7m+XR1z-V-
^*J3i+UFQR6^vtp)R#PA^K9ew}Km(g?>YyR`fV>!fU@Ok7h&O3h9+aiCZ-*B#2vD`=fy>ouf$o<e$hbL-
1O}zN7v*suH2znM9xI65z;>#{;^Pv`Wr`{?#xP303F?k%%@T`{dP5qN6=X-
JQ`ML6ruFjBq{YvlzhOa4a6pV|XMGySjxlc}U9LL^V%e8nvxISikGka?!upD}BsBJNaeY7_6oAn{(&xo;T{_~FXJA%KmE4~V|8_r
?Y>qi}KxuwJ)_2i#>`6u*iz!Sg|d&s>j9<w|L`X$TH>M2z32G23@1J0G<ntjN(nK{cT^;yjKT@&0d`PGBxNX%l!`8w1-
=h<_A&*JH%y*b67(+~IWcFr8#x9VSPoU@lVEO|>(E5_cPxRvF+x>bK`DxUkD@7c&t=6rR=lg1LT&U^7%r5|rUUwsee1h<N%aFWs*
5@Tr;(J#I`t6e?|ekQr;&snegGVK?8E{&$r@GXwmlF#>Y9l?6A-j=;|dgeW%^vNL?pa*sl3wYC;i}@3K)N}2S))nsc$R-
~FU&L(G`LFety*e=t$M`w=4>Qsk+=T0CFD8>2*vUEA&vyq0F6}iz4WthY=N4KK)Ht8Q_ml_ZuTOh<7(et)o_hE2y*$nBzwsXFXMx
?0V!yx`ayFpfFzE#+e~~=Vo-5eXIL7m44nloSz4!E-XFZ`ya<le)HPEl*ne&dw3%{i^<aq+lfPRqYa2V6eTpgVV@?QE_FZsRnB-
EVA$K$!MvG>(Cgnk1a2JrvM-Iux}p6jyKIP>k<?d->iqX0MTyf?40q9-
B!3NSnP08sa!!*$$<U5smSJei&S%v;qYBc^kHquta08qBN7@#wptlVcynGhxshbf3qbf5o_5@nEs$rk8L;TOrLAp)X6#(TS}k)~W
d=cCvxD99o~e2e{(jxwI6C33>;lpCSDS_T<67%V2++*=B?JnrHcD^-
;rjVXU5bS|9!WlZ(tg)$@rQ#r+lbKIB~zL)gdkdeK*aTc7Wjk!Rn~Y9nS)A5atjo7S;ATkkL@##@hf2_7JiEv3(c*AM3-
IVtzs!Z(=pN!~^7%e>_Lf5d7GoG+}4ez`v8FL;IOuSBlMyoOwy8nG~^>^=Lt{x{Eh^>0@*k7v14Ln^K-
D9#x@A++D<4X0}Ybt3f%MHec*Kb&E9*V2Y<;A>7#<}(-
fBaSzxxBjb``99=1Y)|xA$#;JFULwy#ov#*nMRV?3Joca&dzs=jU~!JZ`^K4X+}pJBm_9!5RmY-oqI4WTls-
l}|1ode<@E+RU%&yxd)9b`rZJhz`SY4?@tAxmFS>XvzD&N)yza(q9oRs73mxv|9mVm%&cEkxUe|>67hVs=q5C$#l=8XHF29Glj`y
YkFNWVyORl%)#5%(>op-~!q1V0Sh%@)y*NhO2bJmr9SN*}~?s>EPto&-
LM|BfU1nVlVA5N}aTG3%V_Cr6+LyOsodJFM&Cf4@<m|xoaB5vS?3<nTh1L}XZPqx>JVZQqtTz~<u?$57gAV>LZe|>r7cf|X3&s}M
9#`_TX+vPdSVt5;9&)TC^H#F}1EAF}l<`Hk`Q@qy*?v?!=*I>Ll?>+9CXbF)k<$D^V`s8}%p|3>k$C{+Ch9?6aj^Ose*z=6O`Cha
7DxCjneU9oB$RFtCm)+2_f5>HKKC~%ZG+1EreC7*c3CQWEnt^jB!*}8=`fTk#kwcuw?Wl2?ck}cAS-DYt`JR&-
xNhvvj(Rm1Bks;!OMmfxNOQ*VAzRinJO%Rl!p4Gg;qMP}sD7mzcoch*$8Vv3&HP!7gdaS0;)JsXW-
|6D;5^|W;67`h5%o6q%lYtJAU@zvLhesL4}aMA#<|&iAJaX7tF;HS0OAUsIGoSUUbpT$X7sZ;+g^>K?9BUMzt=Sn@5FxEuW&Qesb
E=%sb6`5`E!hOh@6Cd@hP09b0*G^eqZ;Fj`z2`I@2-UHNicK-
<`c~bB4QX$#w5qydN594^1^s<@#99pTC;kU3oa5+rfPLo#sRTshH0!g`OCA9r7jp4LswiBMOJ}O?wp9+3D}#fpQnOdvzW}UyQlp8
JtoBuMGOdz4e0Y+!@mSpdOF2C+?B_C9Zop{pZ;rejCka&WNvkQTbu`{+y2K{>SM2TVEmh;5+Mss?C3B{VdO!{SocG|5NXYd0b&U(
43|Qqxb2YTz`(d{^eXb1R4>}9_T-
m?+^K@dsysHzCP`$_JGGne0lEer5HoNFL8do^6wT+qlehfP4&#JZ3<&D{Po{U``MBE_43opo0<GmUGd5>@)#Cy*gN&hdH!e@&76&
Ba?lgu+Twj8^hNZk>($>-N11a7?I`YJ7sWX0k4L`oDIGZD;Zu!pct+F-`Ps6Z*llTzgZ+BJ1=-
q9phkW);Drog7Jv1Q=ue>i_Hu6D>#>{F{3x%iGc!|r0?XR$m@(bRZ{odM=7C_0^_!|3R$MkQ|CPSCPHYwNiMj;uk(oRKtW!EaSBG
N0mQKv3@R8uy`mt}JsbswYZ=1cty@A(;gBRc9yyvkvobWZPKUO*Sxxt)Ae(K+vs`KpN@62J0d|~wtV$t#V0ULuCT)cJ%8^U!SyYe
?b>+uuTP9zWH8s_o}rACe8+xDdk0KWH9^MN#PVJ1h#AC3Qy9vj}PEjYU5yn4OhWq)YlliTZy<?M#u$kt~S@4J0|rImS6FFu^ZY~*
!u7ICgVz74R1%*&6}`#Gh3OnHXzAgB>PT?@St?#0^5nm4S|VPD>wFYX<Mzfxg5@;&C&%d&wlvS&zK15-Y0x{j^-
wF~1n|EQB`P94`tBuCw}@HZ!a;k~6js;~O~JR8g$z&gG2TB~|_=e?Tcgf!3{EMM{5+_0|wnSQR@;!Cv1L-
7=j`<ZZtlg~Bq%)9F`oA14Xt8RghB7Q7&ZJIws9-
Y?)pPV%e@$+($o7}>eXdsUDaZJorK2{tTH0jO#=<`?*en+kPY<>nltRJ2Y@{v#1z|;O9PHbx6ZO!}oH;s2i<MY#ilcN9knC=nMA1
fd22Kck#64&^pKgE6KJr(h1j_-
+$p2Tt8OKK1Hvl@e|zpU?JE)6VlckbD_&#&~@vV1Jg7rDD&O4U3QTcM9HGbnV3u6i>wZ+{;0+y?su=sm+--
dsyBnETq9^MN_=tfYRE=N!h8sYyXx+1G4@+>IO#3<r7%m*R^RrZ((1!o2T)`c2FbtYL;{dCrLwgu4bOV)=V<JPC6r)>B`4c&r=rC
W?FLUU9#jYQ2Zo-d@dS<1^>q7wta%7wlQ{F3J<*P};-
zozgE@*1&Mw`^=Vo@AIGa7p8|l7cK^Dk33B<%v{rCoLGKVY`1qf$~#s|ME*MK?NDBv#0{?H{>$U2(1pcYgzs0YLe2PPeNE1D$N}Z
Q-4FTqE$@x>h3~>Bj!O>)y{6Gl-Ii|sJ6v}i@u~%f5C78hlURs`3HX&-
@0U$j2j!3F4l~bFzvflUdBG^XHm(uQ404h@&Qb07o6qu9S}y}}A8b8+&KGCEKF>Et|AJf<&2IP8T;~Q_m&`C(?_W3z=`}rH)#^Rk
w*i}H4~<;dS&F!!F06Z^|AO_=;CyzckBlB0&$%!Z&ld0Yk2t@ILvSKy=PKw54e~O;930}_Sm@ZOr}EwELqzRR`P)YChvB34e0rX5
?NfWSJYi;ZRW8ioHsVa?KHX#7xsKc`oV&+;X}o+~e|+9Q?swMpr$a}|Ssk2SIR<h`H-&{`rp%e~DIYO=7WgRj{`@-
|Gu}H30R!_COH-OnaB)5@FetOvVSGY=0`B-
z%%0jkyz?}Mz_aqX)~D7i;COfPGvNA%W3PQJHJH%)c3;k=T|=*FInU{Lor+h?86@B1p%2r(bWnKq#7%uU4$h6xi$kwNzW{#zzke~
>UCrv4Yl4kHbD#e3ow+x?w!OV9@J3<>*{?784#a>PKA!G*yvF%mp3C{*`lhGF&;Rs}j4xtvmp!-
Z|7z}#%cT9WmY95VEs~d#7lR>UP4N!;20l9Xs@teh%|kg4$id&_Ch2~_R-c#BVZ&PxjENri@!EJ+@9R*y_8-
p`JywPWJ$7|a$nTC*`K(woPYq_Tljr<^=Mh>H_yxZ8dCJdxj_aAIp5RpaF3%~go6s`@CeKByuYAJbNO$?!<9#e`e=xh8<$6Joa}&
qcJor-kzqFAK<_GAc=zCOLgI+Gccg^e0{#@s#<{#>ugE#Zpz8myc)xSYsxBTjs^D@uhqBnD_GjDj!VhQto5b_lD*o|-
09(n%juXNkq#l;$0^t-
8>UC;Cc((9HyW^*&PTz+{zGx@B#Si4^Rt+a0mYmRlA_s;!?*eEvfr4L8m*O|Ggf44y`ah6Nc05ivRGY4<MXWW{%=C#Do`i^5w>?b
|a+DQIc6YVc~(0Px$pO}a^jvt@qPm42JAKd&bd5J&sv4z$KYa{Q+geUdCztRdOKh&S~Nd1MbHFc1l(Dbcu#P!);&%twOcr!Cx`BK
Zz|M)HBxN$5UeEuw^^sg7y@QnK@{9~?tob!4_<R8xl`++`3-aD0gLTqRYZ)I}R<-
79Nyu|583m;i};Bg+#!CrbkXXYMS<okG9w(zPN<-E7?@Wu~w%+Hc9@Bo<srTc#q8dVLjJS+dbiKi5E;X?}@G-
k~WJZS92G|1Vv>PE(AD6cusWnd0;Y@rXr`kh<gA;cKSiRruY{KB^#jwG1F)xX{Tq#Cm6SUs1nMz3B3d5M0p>KH#e>oj^tTpzPqV@
@>Rf#dtr_ZnV;Gwhy!hrdg%fakV7O1uPm&%o&SZwu4OzCmjPT@Ct#7qt#J8^QV(-}s)M`=9|{K5qKP;{|-
wyHgJ+=geZ9N{9B}thR?fEcTvwW?wlE=<70{*H8My`2ZeP57Ov-
T+gdPZuzX2sCYnnJK$a9gHLLVFh|YKP{GYlocH<`;GcpQIywronwr!Y6$6H6o=-
8q3!7mcA;)xYKZH5V$r#$H={@9qE1VnhJEyanu;mT&V!pckKfN5t)59D&xJ;Zw)GudrWJb0Atz#}+KYSi^bCUHQ-fQTN@jd8zPvW
iktXW=#xNojMjdfY)DrlN<HcXY%T?*qwod%CO?1jP%0d01*(`q&jzM0?0%lu#-e0qj4WbiB1-`M+JoO$w0;HfaHL-Xy}#We@*H6J
<S=za3eW_7#73O~#LXNdbZ@Em^5xn}Y;ef~OP#npJ;qYEQvJKP5W*R@&ekeW}^&#m=RYkG>VrR7YJr$HV(J0qUad0`I0-
+7m(&56AESUUZzgYpm-pC)#|GgEDI_Wa>io;97mTzXsabIslTtb4t0&dquCo1VSKO&C7|j)gpa);E=W58ocO6sW_<<KKBa$#CD+T
12znoSZ#FO~RaPoA+Yl+`iYfi4ky4Hp$ar9p~pL2YqtH^D<LGr|i8E-$^YU#`G0lLfw2~_oR;r-
#IvgO8YnbQNsi7f@cO;FZy%j=j?$r{y{A4WDGF>>DL(#c?n)P=^lj|g2cz2`f&q2U3vg|Ze-
6!bzl6m*%*pGkM(s9+a$(NEV=QZ^hH@Oaa^hSYFC(BGy?TinDTnz^o!oxdOn=p+|&7&$E3e2){D0xUjYApkIyaDd;m{m&WW}gInr
g0>!Fu7-
2SQ$;uHMq*vI1#I0W(xFx%)3e8yV~4NCX4c{jbJIe#C#2Xc7g)V;&cxd8{r_h4Lo5S#5MrTe1fe&QEhUrjuX(d&7O&&y+hz~<1u`
G7YG=RIgnpZD@z!?8ncAGtH|9^*Kytr~7Ke5~}0;<eGMERS`a<mAtnG0!2RuFUiL#fIha0@OW+v=$k7r&}8L&3hg`@!YXAoAR8>w
QqRHYpuh9>hpS@<b7)7XYpa`(B^A4;#r*cx142gALAY(Vgyg$^c-
bhTK>^qJI^JqVNXx0Fa64_t~i`fV!^3}znFDbdY|$AW4<;ZCSUe>&sp-ZKCSI~@N?o^b8_!z-b-
5Tp0o}UT#b9&i<y2EeT4LxV{Jh0l+MG*Iq12@afS3e`>BB!$FDdpX)SGXt+-
BIdGie|F#cTM@sQW`R@<^c4~?8ru4lMc0v<q}sVpzRxYIY_)^pbL%;CYJk*<DOd8eyg&z$Ma4EyISB%Z_HiAx)GW#;>@urQaYo()
*{Z>?+3?_PhY=sbP+yGDrRa#yL<t?%i(uNn`B>J#8q5Uh*zmZB%hJApe2x9|zBh<wd?nb;`&Lc+5^cn+ma2i8<ijETCv2bZ+uMXq
nwu4^W(<xZ?%76)hZzCPQd>qXxN{k5K@+xxhuz2xC$a@KdHrOeEQIC<=xU3(9#p>G<yv1*+9PL}I>|B9CimvmWUXb!la%I7!9aji
M%*MADb!2G2zZKs-
5s%O#Xu@kIQ_$bDtn>jzd!M=2H*<Z{{<(vg|GxVROXD5yTpLyzo;%<o(LSNy#PtRemTyy!vfeBPwfq6&O{a?=~{NS@O<SfVDo~jr
eYA5h##51_leAl;2_qdA_OaG(3y9e(s2ifN(t`$uK;){LPr7r7>4^1AnE&XNsC|`O*^i5{D)_MlnKOc+x%+Kn}@J{s!Kyys*qQ1`
46Z!OU<GVd&Ym<so{p_<DR*hUVq3FH4$IhF4-
}m!ZTgTc#>?wE}F@@gu)IbNXGw;S5dNB6PauM{((KBdQo(R$SaHv0HEury3{lr|(UOgE1UwDu5`;#+h=5vovVY%>o9L$TSe13J;=
dAjGcrkp*>)}N2oVVwFtVgjR@W$n;e)PMNvs&MOh~vaL6UByc9b7l(B=N21d2I5%jrE-
K95}11N6*LE@sQ5Z!1dB+b}yo7()IS8KFlf8y|zi;I_9_!G`7gc<b~4HI)u*+HQn^Tga1D;f8%|*pYlBuaHG_M_88zbqj&V0`mFa
|S2ITRg}65{ZS+{eIV5`*&IWs#z5QfvxyIz^bCbu;elG6*yL7Mko@6ax9=PHV=i`cZx^#KpY-
*0L?~wNjhD^VhcswFsp`OBH@TF%FT&xB)d7VGxw(|Ktll~><eELk_y(R|$ZScwgpL(l^gCrlZ{vo!3d7!^W9kTo^Edcln)q`_Ap6
5I!=HBTCBp$+CDLqf4e?z~$D-
Pdl*Ei7hy1|`y7SA~p_eVgh|7T8rI_?^H)R3<n)DS!|drihFIcDhT!C6Yr+`5Y0=#<2D#HbB9$9CZ}c6rtpdwyvgIkTqK(>AZaYH
j?^`y4N4z^#Qhp=&AKD|``W4(Xf=-ReGmt@6R<e5||w;(6y>KK6NzuIC1|8L>h9M6D_Om+3jGV?s}>dKO;OmuHPu8FdrCzm-
Qf9Q6oOgY-YX$m`I@`_W*c<=dw*f#gzM99Ip;V97D^xf(e~AJ@`#J>>nSr<Kc*<^`!$miH^dXQ_|l6ToI$yJh1TdRk*%7Xa_+bAB
HCI1(%Jm`2vy>6xyH_V&T^`+*uT-7olEOY<-t7i+GWpTmOd@A94=FVDcdU;J7AT@z2%ye|USz_Ffh77KM#f4hZ$9-
47!yj@?j#CX2X%;cG_!>8iKxA2_cxq=a*KU#j-*5MC5FsW-hXJRM49e45&nSTyvxaxDwdHMNwCVwnHUp|Aq>U#RR9yk-
(pM|}BZRFa=`Ks_x;5>r^#$z1~2mRcLDQITOA1bb1AIC~FACv11uj@fS2+z6K>OnyN`M$5U)31JUK@EJ~ne#W|JH0rt4`_a%J=m-
NtWNy$UjN~F%RzzXc2rvwZ4>WbZWTJVUu%SA9W%4rmL7x}%3D3gmY+4V1)s)xvDdZ40rv9SzJ>Ezc<-
+1kNCs<ocajPh29bO)YVzwtdBL-{kOj52So7*)J&d-HK#^1!`z7dGL;6jJUh?cATEG)w$sbk^NJjl-Wj>{i?b2$?y=&{JKxuq>v}
IQMYSc>ZUt{Y);gu$`|k7lq2e3SKP8ULa^dm49^{I4_CQZ+8|3u3XYe#|V(<W1;xn4yUYGL>;yPzP_ZrqVe;$g%&D;eK0Ir$2>XA
O<rfPL_<%4>sa=Ko>;&8I(n6;wSOit7vR%`?DzEk@Vy_Zw<4*Xg5^R~Q#co+Ig?1~#p+@rrtj(nW*K3H$p;W|G+3uiXxn_tFqW8=
R+V%|YrRo^wS6)$jSPKUzA@XW|j@LTzkzwOcbA%^-~`1zktCBE~QZOwkrFw&3vCw^eS=i$2x&#%oLikE>GlW_|C1n+5E{K-
6*T7PEsJjhX&J*-{?xiO!`y1$Qc-toipZfDL+4LXCZ`E>4cxPtWfqnNbPW<&>p{L#5Jnl984=9`y8USs9BE6s*puQj;i@`$Xz&rw
X2{im7t!@4xrJBV>CFP)!0dRdI$Sl&52)3=x)Jj3+PVkQyyuzvDxs3p~JRu}73dM4<NhjTRE^{oHYfPXQyCE7gq!nDOXNM~pB=2P
IKJOf;>hile1;y*tc=dJ8tW~cwvdSM+cF;wz}e?G^@Q?3EISOXvLpE1cAoip)XxaavD=eN-
(BDdkW(yu0uDNVv;Kjuykq1Mrfvje=c{j@9=4g3MVEA}agi{yBp@ciMml~;t0mzpH>G%s@l&AKh;GI^IZC+{KcUk#S6&PevePR*m
!W!J_N7(Nf!B>PMaw8LLxVV$_Y4_<WfccNYZ&z2mV8YtWgT|NuUGqDjLuJk!@C|&&f&m8`dUrWRs^p-
gH(=(ncH3>D@@QwF%%cttA_U|>WuYnf=J&Pr0kJk~@oz_?Bd<fp4T6*F4I9>6AR0}zMX3~54OmWRy<6{e5Ry6|SeN$@WzJY$jidm
2AH^}43W2~4}#y_|BbMJGW_liDF3!g#ypXu5K|0aDl)3Y`DK@DO%Sp9dGpRvN%d8N-e_{4{6gSAk+u{i#O-
)W%R4ZixA_x(`Y#X3K&<vx~HX<QF#t7mpT&+Nh;jt9B<@m>Nx1Mj&3UTD{cdsgc3oSqHx8uG9>XMa*}KktwAr*fhA+?IJTwMBg2G
IMC)SviTXpTBW`PkJYEoU?vxe~L>J*KnBS7tG}QaSRIAGiUo$_$0i#2AFwjhABNW)8qKj&*eAF?3{C!nui$5vt<5&-
aG4y*?+j!IN^7H<j>6?n1kRqD<=evdw7cYXTk{z>-+yh-eT<G*}<Fs*yFy5H+0s+pOJS=wf>?!JNjg+?=2e3%=^{2pXBSPO#vR@x
aRdiUjy<^bsxYVi1*qTW~FdodeU3#-gnn5U+quL7l|$Q%{T+-
S54}6pVZlBU$YmYUer~qs~0xwB|#jw53erQSUg92%+Wpwe1H7GuIe9vAMiaa&z&;`tT=or;_Nv+--
9>KY<8pO?*on{ai!jyYm)xNkk@*H%ckxUoHowY6ByOkT=}2AaeA7D=L5TSP0)J*OSG-epyyy73C8Rf#+3Y_Z(knPdKZ)Pjit8%HW
|*|3yq68K1+g=N6lsI0B^v5vp>lZyjObi;oN~d5#K(s6my+h_P~Df=<SJr^L4U0*9%R8gW4JcTuSj%v%E&R6=BSd*arBn;3(0GM-
L3V4n7j+$!GY8&*bHMtls2XJ+Nmu?DYNA>DgZ6^$~pA&sh2ZcX%q~S9^1;le4K^zII|AQY$%6p1lU=<#;Q+mNk=&!8N;iO|{;cTc
79hgy6iqcX__PJ~HIV)2iVymhO%o?OhT_2#!O|szDzt^8jaRU@cffX?*pp$J9ZN5@(7U*6=#+zru{9Yu68&hWa*K@$xvG{S0%FA&
qY)2jTb4zgM3t@+@#)=e%yksj&F{iqXT<&}T7!)8|ED+G?$$LE@eTORFvr`X|Kr()QCYR=t7&9`g|$k6-
1Pm(or;;nyMNO%1XCG!LwcUxnL%L+~&Tkk`g}oHxCwxL5Mmr(Tlm=WwhVt7r3C&)efH<|aNXqi()T*3@8J<j;RLd5qb6XH0Sbl2f
6T`OVJ^$m{iwl$*r5p*ETGKA^qx;_5?zlO{fZ?~Hq-{(J{`S`0p`c%PEKUwMWRW4<f*IT~-
a<?(~|Ao?e9zJ)$PS2gyjMZbAH4Kx+Ri-
0eRdz+7i{ju&Pr;dBI>J#(8SMRck_lIWUGw<U$w&3HJZxY@K(H_XQdWy$G1ML+s+ELEN75>eGd^o!9JTvlKbTA7IW(g1R59vIQ*u
F_)`OL58Y+ps(`H(*UFY5n=_ts7w`8ej}QhH~3?S!#r2k9IEJ<hX!MEQO^IdmEWM}J}2KmRu1pOfFGdB<?tm*?2Ti(|-
paoFR_b3*-
$YhH7dzVIQP&(hoH&l+fqZ#<LZn)CSneB!+Y_&s5L?X7whaeaf*k;!XE^oIuX+CNwINy41f8UDh#fkq!Q@OON+jE_rvRx1DI9Is2
%dQ*oji`i#C5nozx0rZ=XYe)3^FlTb3#?ut<6_6V>;8=Jb%y}=g4|<f$czJK&x3}^L#OR3$+rYyDOLY_XAC2?)H&4#Hc^CF2=~0L
UntQz+nddNXhm-!!d)hNca^|bn7PDA-Fq_)Xa>6=&Ak^F8T%pgw^>H3u3M(hJj=mlJX!ibv7(!oaqn|N29yL?X{#@g`oSa%m)J^c
~#p%&!o#Zsb|J2VujmsvlVNORa{XugM|MLyr5@^;g?-
@_{*?!Ud?(+HLQ*W@V`5kfn%zoaKzY0DN){#5+*1vI$GWHf)tE`)Yb1krqC$WH2JvZvJK8hc_dY{%eU3qu2NAdKKkIsyAF29X9HW
)se*qy?ba9--GVa-<97WPNq0v9#AN1RD~)E%#!y5>f;_R#bS&lKt5arT%moOynS^4~sgDy|k+B(2?uUK;O``*$v-
ZVaBYXv36O=q){~qVMY5ojOV1m`?3s_6PeJ|L3K)yv22m@d<(B@>IuN4dIiT`8&_{)jK|(6ApMX=pi!dN3iVUUj7d_EA$y(YF~%>
+&@0I^e4{s=bp#x;p0^K+BaRdcAh`z?L11inYbc8#y!ciPy4=|M>S788_=J=>k(4EhU|rVgPs-
f`&sLKFjv#VxVN7~E_2@HX9=9U;3_VK0Z>=ad1>8yyuX9Ty!wfq`2+n3G#$VfqPZfTE<DdDEe!IxxwM0*(O&AB-
o&wo`xZVAW|*J4CeCH`Du|tzv4P&Xb4-0)xOTXmC!RC+bflLS?ty}-
K(_|}m?!z)zGf8a7R7sPo|(k_)3J1c3IhaoWzNqd^y47zPHG?NRpc|>^ewnQ>c-GJ?$_Bp+89fokoRvK;iJnFJ-NTpu;1!ok@t=t
)ncOuMSaIPq`%j9ZqUp7se9%ei5VH!_}nz;Ka~EIy$|-_#ayUw(C4^<-FxUqGdn}zycyy=uEKFY&V`EvA7!72{1YAM-gSK|59_Y{
NLC#jVjJ9M&L_@%unjZ$BD#2B16bo=q|blX`Tkn*jr@yRpBgrOKb>`&o=nsL)C<ozcSJ3jB?m&grfS=F`a9Gxygqz>>i9S4OHo^I
omZ*%*r)H|P&!!TYv&f8n|M$E^ottQ+DXSRF_@m&^Q+7Ac|7~Z;u^xSUSjdgGd`Dok?-
|bd<UMh{0?wr)M)eus4p&hZ?dnJSo<>{6+6FTT<|lomgpPsr|4^<M--1qn^o5m+{sSg@v4sw`kuM(@X=G3o^^jP2SIlXowvv8Wr*
iE_2@~h(q#><oDTA$@ENYh)qv(^dLE3X&vVvulFxhCkKc&brLW0*MEge_R4_G#=~uJy#OJ;36Bbt&tyb!^|Fv>kRzJS%x)|*lHCb
=qTKh4dr&A~2Tg(@E&-
j?c^*Q7br9ao+H@$;A=TuJ#dJy5Yw$4Nw_(l=m<7=4sRN6K1eB`^y*LUQ4Exf(Ojng+t*EXFV3;*Ul@6{w|;TbMZC%+!lOCHowh@
YQ5vqk5m;TiNp{zq6JPcPU8n3TUh7Wq21=Iwa$pvV3^*z+IMNkj9IypVihdDdsK_vXIjG|c7YN0>8`3xEq@Cc1j%vcBK>Iu$MI_)
O|(-ujRF&+5aF^DuX0e{I#?fLqHt*RxVi%C6SMw><fHKJG8(4zJB$JtNj^em&4vAy#Iu*Y8o2Ec_gncR-Id-Ye(&mh&y_oikb2#P
Mp>$4kDH&!Z;hpLw1h?>dg>{=>VxsxdD1XLJ@yUwn2JJy&c|Yi^I9RcR_wU!T1fpBbDe_37~lFRkXAI2~q{aIlVB>y&|Bndi;qob
2>mF(UHJ@h6_I#u?Tn-sP`4yTro7IibhA#KUy%z)YAmLeEuA@?LHkKb?E3slW^tJ$P^-aUB`f1n-
o7#?E=?L(O}+k<L+_cX2kvab=^L2F$}x^4^)#bmj5DJ7KPNhX=oLwj7^#Jy)**IDD){awc_On9FeP{hXoLXN_~j<^G_3Eq0;w2Z)
od{a!BBQm3=F;#g#RrL#KGD_@itU!Di#cyHDh`zX$N13$-
pyXt4XJo8yhje7(Pg83iX&qIsc6kHMc=aD=b?Gj@2?3wSm51u6MZ(KgV;??o9XZA<@Q8W3l&dB$@IbC{gMc;<cq6cFfn)}M(e&($
Y^scSnvh_vH=Qfq=Gu!<Xx3PQ(#8mKE`MR;zoYy|A@pAy@fj=bogl_S%0fq{!$cujDdfgX&LwYer=n<IHrQ`O*%v{}fw1EbnGd?u
T?&n^;pcWcwueEplVI9#IEPRW31AXH-7ooJ@nRn>B09N>}&QSUCz!i-
5cmC){LM@5L1a%+!3&USr+&P{TsuO5#|DiA2`Ako0Q`hgs&%Sfb7mSDOW%ZKeZToKHIV9&Fb2#+R!9$fdw{w%_^WwQMF>27?+BId
qIPi{+wYT!Q_w46V)0!_@N6hLz&JFN<;zr4H)yFTNiNE)7`Zn+(MDvF|Nxg)I27j0H`g4eDXAI^edv#^R_|uEHmv+Gve{cKpLIiK
i{EEHai<!&g^j_5a<vHX#W{tv^kM~9<XP@jpy_vxOncp?gpd`kT&)hrWCo^JoETS0c=bFb@gW3B)%OyXT_PwHWwN*!tyd~Qg+=zj
7kKU_>5L4G+{$nnJwhlGQ@uv<Rb;Lj(d#vl8jXgF0J8=)Z>+&B`YnbPZz9DrEb6&8sTnEo@$!*rYR#$ot@ZLXTT=$r`Du)CPyqL>
$PO~X(MKI6D`I^U$j>ft2{Mg>|xRX6`8;vOH#RganV*U^8>Gctxw{O)BkQ=ME0sZE&@YnS3xL)&<*_e**BwTGY=E%VwdSQa|26MA
wW0}P)>+662#qE;Qv^amy_#mq9)8Lu2S9W<l`F>O*HlItf=fXZ{^nH4C$-
}iNoDX`3%sHOh+sYYrPOLtj^#B@&oPRZk0t+`RHM5*7xrtkKz4QcmsYUlcd!4>ne2=TE*v~C`BBdvnUc<fmwC@Idckbca<*!%XM1
%P0J#HGzoJ%(^-@9QQjxF@*;8n%vUts4v_tH5O@#mP<eAR0#?r}J6c-
CXQCxL(5vJTo{reC`}FWFiuJ_}ve!UpbgpRYaP&*>YJo?F6IlE0Ydz{8zY*C>sJyHIm9z#8B8s~%T!AF~b)`JNmz&daU=_hKU-um
Pu3&+NE%>P79@^cu5%AK;Fsu^rSbecG>UbRIm#>z3^;KZ_t2-
mKnjaoiVq#VyXS?A6L?pm&At_vpOqgdPF+bLqr2Jm{gT#kn!I57v-rZ^-
3Y%jYMaqR+S$k40}D?)9V2rt)H^o*>@S3+C^k^$cJBCBMFWyy<CCW3Yz7i_2N;#ImdP!O#EiFRq&!oP9Z0e;FO1bDb-
kF9Urh@EzjA)Bad^xS~t3tzH(`4LlRXhK$AA`^c%iCH<H<LkG@BbQ3?Tm!ll<((;Ep&wPVtDV{2xr-
Cb+^_qvbJL{9Y(Hq*?GUwj%JLdF3jYoY`kLVZp?5-8xcjiEH)R^n5RhZO`>Rg}ZSoRQR*T^i-bfh-XfBtk&>j_Zvz%SVAll7qIWF
HF7OXnIELviUEoZYh;3&ck?1k^qn^(_#ma#8Cb+<O_T7i_&p?l`HNPVY#sCGZ=4+&kTCJ+1L=@ch}x55ud3d4{^_%!0XQI7w)S5E
IX8s+T5!y4;n=p4iXdPW=|O$uD}o__Oxz4-Po^E8~sl-HUsf?DHFY`!4PWW}F2h@G=hfEB>Z%BE+ckF7FMYR)K!;#dRm<(hs1gh3
3h3&U?z?(?HB(y%Il(vBuH4I7#nAc%RxcR_`1P%83}uzrTK-tL(u%mXk9L9_xPfftuXY<OcQ$pAG!D?xleNKZ`R_kE2@ey&gbe+!
nE*=CIpq`M!9+oKIK%pc-f<h>1gMMy+huPwhGD-
?a7=x+R@HH+noVYj~E{)v}MnwWI6XnX^3u=Jw<i#IDPsjSnaO49C$Nd{8T;GhaXD{S&V0ztgM0KSX~N`sTlQzPFsoH!$_;K#_w{w
|uKM%g$`w_r`4X`nit#rg+ie90NY_@~o&c`;)#Jyyv(tczJ6v6Ci#(U2iRTh!s=G71Uw_|I^jnC5u7eIk=Bz&Re`8j>Yef#y~vJ{
H*a>enXpE-ut_rL(S8O`QW3{J!tAYYJ<K027I^kpLEakT=O#LQ5RzXJpXW?bE8L5Y3A7nY@m;SSo5W={fc<c8l32{`kh1CCkq}p&
rv=_)~^q4fHg9j*3mc!c6IBl%5y&3rz)=<G@YZh%ck@b;(cb<P_I8hdR>!$KfAc!-axLJ_sU_u9rxf-qwhGS^~nEusQ1;t;|ssWc
LNR~y_#1ZD~|8z>5{IW`Sa~Ht{qO_Z269KeFzSCxHrJz!_mo}7xek4Tl3fod@tiO&OhSiPw{;=dFJPR)ki&Mv%b`$xS%}da<aC1y
z`#wXw>|h_ge8R41ex_*z9zUKcGdNuY-
6mcw{&5hC!?NkoU_HqY%e|+>Cwk+DyFXHSLLl=GW<%?!)|X7901LK&wxWpm4tAd?B6V`Yw!(an1ugyEvDEScAWBUT2Z><MGZvhXK
4(dM@wmc-x{6ir-=%-@owK#3_gO#PUwSZ^{(`-$_kMFGaqbv7&qn<lLm^Mb-
m)i0c)~_b#z?fVT$+Q;&q78VQg7ko9RMHzc=&HwSi0zx1yDTiz6T?@m1S@Qv5o>^JAr%RT_}pq_;99Di|o1FzC`FRWVfneX-
I#j^rUKi4wY?f1{zSDYcexepl9xdBf3P<a3x`07Dl(Rx!i<F!+t4ScZ}-
sB7x?hxE~xNzVl^e7(1RItaEwPBuoVvQ$f+|PB*pk>JUXRIJ6A~t|aC?A&j8}~VpV_4oU;0H<zb<lHS(^uXx-o)Kz&qL-wl{bCqA
Mo#$=i5VgqbVDo0jnk9TJYXDKh~b|yL1p9uG73{xOxLiytaP}AD4M$zhXp|eV6C<(N7#JzwS%RRc%f@!NDGpkALFvN*osF)`@-
)F^ZVNeSds!U~=;Q!o;Z;c#M5{?dVq{j<4bdI!x%sGBW^kpqC8u0b>1J+<GuA#-
!5FMaRJB#~vnT@N?C0bS>zEv%l56{7~l*`41j7@p<rAI=y<kgIDX&p}DF%`*!}3_NqcNU(V4WKVv!LUiO;{W5oLFTg=V&<}m{?k2
w6A)vOS&-gkXmtCl<!e8R;!oo52P6a7Li`E}}Z1V6!<&T}X(jF_VEJOocLFm32gldD|SAL-Yc_MFCJ5O=KIsRLNwy&N8%`8(aWqJ
O~oxYJ)joIdLuZrQ7W)(8E;vu9&z8}L5CxWs#0dvY(e6J~LE;LK*Vc;Xl#&O7$L91-^JPJBxq6Va8o`FAqL7T)-
f#k+#pG=Dr;hk#o_H|der-lNWNUO^1xnYiB4eG+roy;ytk$;<zX&j83V@klbJfcx8C^WO7yUQjbvzZjpXWPUS?-
F5B>RzOT&{7fQ8B7R*T*8YcU9$U7lXH1X(TfWrMa{zA%Vl)0UmrXuTaE;(kIO$cC&3oXn{cf(u=Purld*H`;E`D^nr#`DCw@=Rn`
9Ahi8y^E|=VRR0hrAkpsr<~5_x;S{A>j$6^_QJ}#PL9#J({>S7TTB0D?aGltk|#fws5^?ym1fWVClsbf7>3)&ARKe(Sy%tq6XCFf
9i?*F0bDUm#}Z)sar8UjjvkHmMb`-;IsY5+;ll((s=@!AM<OM-?tZYyF8D<ys$xCy1e`4d-
7}SYfYBNHylf|c*^@hz$5G9dfDo_9~yWof*(ou#mSrZ*F2_d@^k0({ED@7**D=@8<+DQDYpi(>^iLex@r9Z=0HP(J<PSU&!V*e+`
m4ZgG{|zq;Z`xYCHNmX>I<U*puPhAb-Xy_L<Ie!2omrar~F_o;iMA%D2Aeb>+t1UeY_RC3-
DSg|KD>+V~B0p@vKO^W}97MlhUsRmW?1a@U7i(8UwRQ~vbi`Q!0IAMGc0vNZL>^|I&s-kb<sMKp{brR!JTHS9_B{-
4elf>_8uo=5P}!4sYEuROA^W<BWr4Ey9A=YAYBNlX~<jW|+Up#gEw!$Mw?zG?WV{`5P@_T?t~ar9Ef{V^vyj(YY`zYO}gZhO6v8(
_T4OJlD5?!vrkr*|kg9zJ`P6U(zn=Y^e~AWKZX=|#v~_xQ8#O#bvJy;3;!S=>O+XD~D0_&Ht|7#E&9?~b*rhEG!WfPO~BD0}-
CFfs5S;c~Jb%gX_-U3zBsK%-lI&R?xpzE|(lU-?v1yQH;mjK6Skmzbk=KkM|TmV)}-
OHHmnT$FcoC=V93C3b3R=zU6z@7KKioSbWK%7Y%w1M&g+x#F#=Kf!Fh1@{w-
7HigXa8}E504o7T=gpZkHt6ka#Qcc!6c@4c8sU$l>5Oi48h7GedcxuAic1Ct`Y0{}eftKOlPz-
{a|AT}=`EoVOHE9?e4uX|jem318gIQ>%Ws(bU|pVlM(J2j>|t-0AKY<W=V+yi*NgVpyk_|VU-
K6HmYECR)UWt9z`yDB#IraQmhnrx^mlsvL!))!U5<&*|DhiEtgh+f(!d{>^Mv?gj5-
v4l6QScYj14I6Z>44LFdhAtEhp|z&m&Oya8`7=Sc_GFgQds7xNxn%p}#0a^F9!KRD~BYka=9{2g^X*dO?pztE@|Tj-LD>!ptL3@0
yMV)Pu>SD)1ln#B$;Yix=4oLT>-
>yD%U%|GVB)Ia~m*FnvW^%{IuY+0Ul_<2#M@7N3cUA2Q}dK_upF#3<+bMJa2m(D;oKQH}kbm)j9=WSju6JHC~kotA_n8o9aIMNwx
BkSb5z2;-fT-<W_SNL1R`$OeTd{PH>m&eceJP%-~<6LsiT(k!tEii37SKeD(lY-
v9Sn38^wqx}_pLt9SeB$BU<#j;ly&U%qyxyqIwhi<<r}7+)^Si8f^zV#oGIQ>|8fY?qst2rwBU+;HJ@8*WuJuOGT#lao1}+Hw`NB
;<shPyW_r;;;s7b`c533K($=_+f3IEPDA4)$9YWX<MymL03?uEN=FAZ{ri(ZZmyj1pmX$R-
?b~G~My7*tYwek57oVNMfz{~Kdu3UHz&*j_PV6Hc-!<Y6D<GhXczrlI*V&c;N>(tJD6V7g&!!D;ykCU`Ng0-
+Xg0Sy5wF5nx^la1bn$d4fYkrzHr?Fw1>hZ*54$pccH$3~f+zWl(e2lbr6wmp#o-0E<&%vj4Cq^Or9MH^VUOVP-qxAV3XiU<BB{o
g*^KEb3%b#!bR>wTY=;FLJ&Y_bZgC9FFgWOeq37UAj(nTZ=AB|bznP>TC+iRuI_NxB){PnwhHogn6m&dVz9@wO3iu;cF(RuZ8eAR
oA_uiLJ?GWcKGCOjH#2T%A0yondWK@ULKK<7io7H%^{M5SV&zapYZ}!}0mi{EyqDM?@qQ95VPiC<Slj}&IDDnqA^~Uo17RRuU&+p
)l5YwnvPS#*>ew_oc*R00|X0q8?5L)_G&!a2xu?NH&D-C+)ZD59($!4|o`|_mNR(-
a_EP07<b)nRu!3*`2*3czKqqfzDV`~rOL{0}rA01S_H_q7r|FZl(@frUFw5a8em$$l~|DE!F=RIe|!I)?Nk3Kv26y`ZcJ@(@IeV)
bldfx7d3p`rZ%R#R7toLX5+(9d(dgSGoz;gi0PEQML+_{COxq2Y$+0fB1aV9x~U%j9|O8iLsF`-
8bE{!?=T8A9xdfs?c&>P~NQrq0wKl{=qM^A;k<4X@?uO~cvc;GxF7ePx}9^$0#+VXSlwZIqNuR6P6O{U6gr~{lugySDM&2rw-SL8
g!Pu|+?ZM^C8`bKzQR1arxP3+a4DXqC*dRDaj4xdd7^_`jPx&FS>HIKm@)lC{coEbi^>g|F9xy1Emt<lx9Ay4N1sU?<u_-
{BLD^Dom7T2_KJ%b+@()fs8EhMx^Z))J{%|NW4Jb$zKIOoh*u^jx#Ql~Mmbne=M^Jxw-UOk7vYwDx4iEAc<@uD6&6{pBJ?2J6FqX
14}D!nhY(ziaNIIo8D0{j3u0@?}G0{z^8XM<MJD5jFUl{{f?F|&Es{E@s`uj_LfA4Y8}=URO=d?m%;re^}wM0gjS$I3PC=~{?$7K
~Zvx??8rZwq{nSWLKg;D&d3ohD)_*Ian`2A;aJ+AL}?_4|0vMSfuHR+A&IjjWHFSjIU1l=`A-
$_6+B&T98=dcBC9Yk<Y&Y&)}0;<yL2DOz|z@$am;Y`zOlH|~ExANf#N*sM=MFP<dY1DNdX=KXkfYB@g6>Gd_ra~twG8K3iyoFX|5
a0(}T1xwCc+LqKNcfGoa2fZ~OpO5w&*QsBsKdTP6hthz*zT6|+@OW$oU;SypSw^2eKP#UvK8FU^+x4Z98P~Fc(?)#!2fZ<BSz`h9
JZC+eLF%!)`VXb83;%7257xKjSDYPio#5g0qxshAOC@hCKYLY^y8+g0E`0N|!8yTxedV#{>h9(_=V0TOwF%}wji;e^J@xthu{=jK
E#hbVDBk(>Zm=fMo_#g&e23@QH<|OR3&`AI*`M}M<iD_X;oiLPY1o&qHouE*^Sd)Y;e4WA_0Nu_ZMf`#Rr>@!Y<&J&UV`zwTJKGJ
6=_cU>8&nB6D~zQmzwm~emwJD1LT%@9N*SjYwq(}kZ5zy`Srl}#Oqo5%>Eg5Vfwu1OnJt24vcqUKK@PpeEI0x((eSb{Z>=7G%@)H
jpOgOkMn`v>KiQiyxeH?(5}uJ<tmPP#K_Nm@2`11x9T6;ds^bM`Koic&Dw{er-fJbbW7{ns$<GLfgB6`*SB<uowva6V#adcuRV)g
J!y^3`G<D`nu&Of!Wn$(Z=)BtSe)aw&+~xrPVW5w)OO53<mvV51JEmGPn5P=n1idH2lXy}v14Hn^)rAkc&}LkJ(1vSkUs9R_b2~O
`Pbu#fj`7SZGZk-
?s(WkUJNaH67#_){MET;%y4u09W~+OK0c*U&MXKnzH?Zve^+xbG{=|;5$ENBZS`vAn#74Xvm!pj17{tLJ|{HTh_8BKGZ*7$@ufJ2
>=Vz-
?|CPD=BIP54(1Ps__O6KIGroT4t1_9XI$Z2>5JkAoz=)3#W&6Pvf$71Voi1SPsF0|>|S|)mGT50)d84&&U<2?`QEIK$swOpGn+6!
BWIq(t`YkObW+gid1di6GjZpL4gh)fuHrY(^r*kb?cbm0KzZBn+{r=U@Hn46*vmYzzrgOIg$}L(U+5=wNcE)nS-I!d@0#zO-ZkW3
r@~#(|1>v`dPH(h`dPpgS9{(WF?|PpF2npn=NjNLIaijrHnT3#wZV(wlJ~0g`M<WMr9;eFa<&uo&ZUdvq3n+_vw2lbs#Xskejl;D
L9G#IVimVvo~@;$a5=>J>%@@C<DJJ{Phv;$W65Jv=XE{V!$Qm8NnJqw-asD^trB>y<QL+M(DWRyc@Ox`-
U3=#vp5cP$`4m{S;8386COZ4bK4EL5_6;mn&LgPS=SKWF!!x>Y*qtnthhqVq&B2Se@@R!z#oXY5oe~Z+p9rOkiG{P2R;wH?XnjBj
eE^()yARDwl~l>&>SXLCvPGT{*Ga-
w^>bg^f%CX8{)o7e>gL5>I#svf79CB+rstroX>Hc9@p=z_s!VCr}9=hZ{<mp)zzlAXiSQ0YwPiGAMGJ!<MpBZQPTLWB_Es9_-
in2=XlIw-xc>HpSOFDdHyci0crmy`bu54jyTf~>7ss%(`FBkA%3RN&zR$0?E2jIX&+<r?oW$(6Lsybfp#!!Xn%{pGxXJ-
;TR4N;G5MJ1K;<E>xV9Di+cN*_AuM7{;bJ8OYS)}&?Nc83^T4JUOJs)o{RYXUBkY8ec>a<xK<)H>F`ct)|?N8b^ADD!34(f=e+y8
&zZB8I6hZB+dL1R9?brh_s07}4j#v|Iu|-_uT3<Sp3FegIIz8%r}23b=i((kr>a=|Y=G%y-
(SYKcM@LY!!xfL&YK?c_0lchV?4+QnwsFK<}}9*fA;v9v(yV<n$b`OOV~Tp=iEJlktHv&u0b31s&;5LE~EL2hc@4Jb#I7|*sh$g$
@qX@{CrIJ`@lkWaHwi_4j-
TX0sKhnROhjKz3b+8xIc84^HyGu`nDeIrw`BVO?=n|&ucsh=LTL&+royCC*Whrd=4GjV^?!iKA)alypOWG$>U|#OJ9#!?@JzPFE)
@o&pc+A_YUcI#r0A@c<=hdGi^TBjGHyUo=J13=UVSIpO(wC(@Vs)djFsKLX=lbEQa$+J=<@^J)(aCuF!QwE(sn!S-
)|9s8PtXoSmgTc%S%5vv%nF<~6<bXaS$$+BugGo4xOQr@jWcTAue$ea5<*O2e5s@Rv0~95{$a&Gy1K#rtKSpf7n|eJF@gd_T`Gt)
)i15l_SZWG=SmalGHRe$5TE{D=?YV0*o%so~H@Vc)6yyi3;_;(x{7zE_Me+;nEBU+c_pjSohSvv6|et4H8bj}7j-
wBVApr1Ld>i+JbG9PR1j^ZuRsc-
=<LbOGZ)K41Rz&a|0%i$%?PC(dZbc*fJyD}4xO`e$cqEwKD*o7i9BJIE22e^|e1pLaBJ^taW6VN;y_7cnh8$0HZ}=_fT4L(!u__k
#Br$9!{++Hbvq)lvKY%{th`&wFzk<H%k=_6PCAHImo#^o(V0eJPK5&+um&n>X99pf@;h-
l3a?woM$bvN3<R$3dU%xwkKwp4Ev1Q&$uGCRmq410K>J<KO8>UGXc8uO+^=(4Z9y#``7a;Dr;%n|E?9(f1Hv(E$5t{_`Opp3GH-
IHzx49$qgr-Npv`x^UNj#$@j$-SZ}gyu%?9Q=0C5(-
Ty8j~;hC&++Uae~(``xOd)Zd6B2R89e{D>ALJ6>#xh4_p4y$9ryQUrU6DWyq=xob#l>Way4-
L^f8F5*5i9~x0#;i+a8HMkmbCfM(H1}o7JlpEE`^}_s#$4cY$q+>j%!ouX#4`BtOsPp&s2ITXhEG+LdzD<6H;M#r(CR!FnF!=kCm
zAFq4$O}*vyXQqlF?>JV=*plZvR-O^}rFSh%ZRStpL~uH&AK^GG@m>rmni6~l9-i<ZzJ3-
wmK!)d`>n)5ao7G_@nq=JqCt?YTgz*#a2eUP0RF9smO8omvd$X#-
EjZ!{QO1j;@8+<oz3OD{A{5kzRTx1#P0Jp9?#@?es&G?2PVC^PUjZhJb6!Y=03}FDBPCU=x5;(ibquKe`ZtMyIf!5AN@?UTf6G-
y_|vRp`=&p<u6utmNzw}`(}6hbbUUq&1x&e^=EzNdHg!Pg*oqqD_*G$27q4g)IdvQ?^ze`2eYO>>G>tkWh<U7uG{&U;uvr8D4y38
ujfZOvDutY&3)rPeHwX-_~XLAQ2TRS-
{Ya?htd7$JQ0puUw#hw5d7rh4E6x&`IVN!<J=$?yy&OWLj)^O{7Ss%A2sv8%Ga~T>+<o9cZS|69-
ZW^yt_}$ZLFQpdxQ`EPGjQ0N*u&8Fb{%@3WiH;6!D3C@KW=XxHh!<UaWsO?czMd$)QKZzC-I+-uW}l%h{91-
sBX1YSu9vJ9}<oUfA!)I3J;AdhbKc$2o7+u3&aM>jQ8qJ>)o^miRTW_VMKH>-
UTi;1kt!CDx_)^41tZyczVrX4bhkCz8+gc7`3FAJ?3dm@%n;HoU}s^L)^Fx~luu!WWD0BUUZzjrsh;{<GS`dKqz61@X)`v@lMUfA
##m;?|HqZuRkKpdHhfzj$f$g2@!OV7vgYFg2J%k^AoTs92tzeiC|XUc{(a1BCMx*SK*PuZk6aW<Qtrs7GcxKbp|*($7GCH?_AORR
_Hf(&sxm18A<ZCe;yss*$$#NXC3Gd|e}}Mnd5_i2G_4GE>az8N#7QHymAr(q`fOmOFlRUK7UuFK5;g)6f!_JVV6qf$Mwa{pr!h^7
{1}*q83m5<~N`o6k6u9`ABi5x?bR<I~*4tB^ck$Ni|&fgX#vm%LA#YkhvsrL|$*O0A1`XoLRVd-c=8i-
OwhPF|bl&f(iMRSdxU44()5e)3v<%k`i)LVseXR>A2K&x6Iw&HA|Q(Qp(CneX523x7$@d8zml&uv*VM}0tgwOpQ4zK7$?4V=WLw8
mcX_{Q1Zv+v2B;QGXCSk9nN;j>%#+M)GHum2$iFV2as&*?ionObPw4r&2SRWHQ-FlYU$>?z$F=rPe_T=t*%_3-
&*ek7hSJ);8)&$>%<uGDwTYqhcN8fXi8tzjI;ApfGfkwXvc>0{}?%*JuFpTJ9Zg*7m??d(CApB^WlKm7@HrO~6pC+Pdv7lUit<^3
?wt`W=KB0qp@(?IjJysqNfw==l)JeOWfTV4YgEZeqb2664?gItlk7i}k(<KG7JN@q^bybc2VkT|!3ezW?a;l0d#E#H^l%i!M9v7N
e34eL0@3C>VfWAcwUf#uvx>#xJRV{N8C_n$}M+~c^88Q-
@{i`fL)fGv7@J8;(x=9HZpYNxnH_}&>^0}qp`JK`~NSG|T7TL0wN=N2AgKELo9#>+3>KlOJW@tlNu04{L)bGeTxkHdk}aM{PtHQu
xQx3JHO{q%1Gk3w`U)Rc?kHpQRBd*j5zOS)&X0XG%Ylm!#rsderd^!*i&fOm96TYL2E=bR=Er*&qFgS;y)>{nmro6nt|JMRwO9li
a_nCJL{aj#jL`p)cq`u+3=tR*gJHRIoq&Zj1M`22sk+SbbCFK4~W>K{3D`?$X9;8_J`mbJE3OM!b;YaJdpyk9-
fvbtBi2j(;<;wk)cYFOr<&u#Gvz=edp@#vqHZ@{j&PGB9-ML04STYhi#vB*ASV#UglH4biEj{`A8PQCb-B!>B)ha7l3mWy-sVAiN
l_C_z?6aW7e)&h7s&k;xeQ0ttzJDkF<=43DSYmy&dwWxE=erwIcdjfMYux8=XzSI8I?2)~kDm@1H=QULwazW2IyH7k1h-dGg-
UqY3<J3DFywt;Sf0kQ1`wkCY<H<g}xQd(jtGE^~XZ5dQKJSOz|6Bd-hu$%1eNghEjo5c}Httj9Amj_@xc(Y-
{!M=v_QK~^x#3aI3B9MY8giXE9_I*aQVkvOf^s9%dcHs3udx=cf$JB{GyRM7OlQ(-
Qq2T41*XEJfNi=T^1McJLgMDVd_nYESn}$)Ry60?ajWjo3Ct4f`HmK7GDhyi4SC)j=~<y~G~e{8j`N5+=IVuM2Lpx=uUczaZxg*!
R$S0S4+83+eS;cc``4R>xYXMx*ZU}q&%tM-^9(r=lkmmp=Wr~-Gm5!NSGcw6{lqn<-
~+=KUG8&v*Int;MB@(rPiQIa)hR<$yg~20d|S*%yWVvh*Leh6JvyU!@D4xuI3@<=SalRwtGp-RnrGQJq!$s!Q{at9EynEnb;x^UP
+#LYbIyAVoId5fLH-
o){hSZ$`{=?kf^!6XO#J*7s}Rq{xtB}0hJg>C?`eR0?<+4#*0S63@d~d2=1MKJQpi){I<e#%mqYj&Os>Zv?a=_f;Wg#Co?t`uOb_
!@#MIAud=}W?d)~)s#Rup8py5UxyB54Yd(83ohR4u3kE;`pb4>I44&o{Dc!I6@R=R(HR_Bt(=GVe|oylhXHGAg>&vfpJPhbPyz}I
~l&pp8NJmQ*DVB~-
JjHI=)Zp?e9JSW#)L3%$h4|?Q1T*}utjd5hIAg3`uD;&Npu)xef&|ppPUww^lc}^Vbi5XoQzob64{vdG;$5&qOdgiRV%z00ni|eK
VXLE0FGmgc)&kf?aUccdde|Dyu=Q*)H=J-tEp=L1G%p9J*fhRF_G;w<Qo|k;)%CWP&@$xwa7yFhM-
<M`USK4tO`}E6a{nW+Ho(Yq>=_hzE%y95{MjIDS1grjHP0h0an|c$!0JiFa76tpjGX*`C<=GO?=fakt<FeEW>g+O8<(jCw`T3tu0
rfbztnTJqjk6K0%%hq>S7&%?6(;-
K+iPj5|88Pjm`A{IM3dmWv2J)Ae|&a6&fI@KGv*UulX;K4<AJ#@8su=<<<Et29~ZU0m+xlH5a+>7tI_X_gZn+b!v16UT@qLIGv%x
xhE8JdIMd-lsoj>;>8Gb!z0<z@hUfBBJ+dG7o-
dEMzZ9_vt~fL6dDR`K?v<B+HBQ9m8Z)!U%2k<F;c>yW<8K5O&7MWL?gOJ!`VMLh6Q9*D;jB`pd<^^7{nSW-
UohwaFxtc9%;fu~pdY-tAota`1Z>=8(i2%8%##1bdzQ@EmYkq?z@z8Nj1M=t<#Qj7ci<exE1n$mU+DYlE$#ELZy5Kkeh~Y>axf2J
o`g>ZKB}*McxH)iJTqK!#j&*dE@(vX>>KDgQ}^+XnaiWqa0ma<$raAxnx^&hOW)Z#<LNy$@Lq%$N!+de_y8t_Jcqazp34ucC;IMa
K2uvUYd`M7&kjwaUwH{K(>T|<c)Zi|QgDT{{s{Wb!@awA`SayMY@@$A+J8KuBfzzu8~9pY#5)*I!MF@)+kAEncoLm@E8a6_7Wa2<
(CYx#srMFm+8@s>i0K;bb<gG`<QH9&dq9IgZTF9QA8G#-
>JWPv<in?DTxYxRS?VRp1<d!(%>y^~8HQIE*KcNTiM_hd`Pn6N6g<K{KRGSI_yitByxRQAWADh%$>r1Qebyrd{e@i{-
T}G!Ia+gE!O6@GW<p?<hG%*`Phh$l<b3u8^4`5*tDTvL=epDb@9izFKlN7sAw6g5_4AACf$@9W;?hOy;q{z~`bv)WO#b~H)ODmM4
^H)j)&~7|&N=!DoZHm@<T>EUzs#a{>gDN0fEUQ}v#>s3=MN3)<U^gK(O$~V95_C^GN)d0Jp94Iz4z`Zus`OrJQI3&_B`oJ9@SpP*
OBvI-5=I^c^YltK)`kR>j%92S=?XFnt&J{&E=^Tp1-
^fDR}fg%pXHP=#xGd#FOg#HuR&qoji}qCGkWAZ+uYiK`tlHc=>L<Y^m+(TZ4UFe*QPNyZrJVZfIro4Q9A{wjA<2b9#NpLq4Y#dzw
BEw&GgD{Hz`ix2$*PAM`;Q=vz(IAAaWbs>ws+Gk5mtdzbHVfs=^mFtZx2^EdC$LEis}W61yb{KKBJ#LZiFfBoSe@;xW@oM&pJf9N
H^1NXCdw)A`S@1E5Xg(GsJr$C)#&G~c2gT5UarOwip9A{ph!+-
NezANrC)TwbD*B&HKd~dGtnVjo?%ws?=>Y9enoLRrL@Y)3rVPAz<<{arFU#GVx^)jDF;}f5qd|!u|5p!4eE3=B{p?D*ov2+kV#1i
X+;LIEU%&D%upUZcY{RM`fJq3RfU5S_8bkRPAoH)E;FO$#8d3S%PXGsiJ6aN>U&*)oxD=qlZIHYHCkB;kh)ez^i)4h3SYWgf(tJe
RO-
T<HZE)4Us$4e788aF4`E*=2(sMMzi*TH)o)r~JdydYPB^@t|tM_t^jSZlcOm*NmTIN#zpLNwg?^HI%A;uU(zGxM;%`gMM1aQ({h=
UnIf=AK=HUFov0Zth)P<Lqfq{N{fA=ry3<^1$qewI0_g`y=**I_vQn%`eP5@RGQoZwHPnyk_m8Y{Wa!Q)QnmagcKz4M=*b`FlK5J
8o+BfJVG?BKo*sjIy-?>)-S3>#RvFiov;~JhgnykKgxMeP{7Scw`M|-
#cqh*X@6N9;{vBFLPDSFk=mPjQg(Ut!NvdAI7t}6!u~G?mhGM_161xEF8xNULenS?|m*m%U_y#;1b_X<}u_n%XPly+p67|)+{V7R
&qk}9O4-
>cf3@>enLykvK~>Jo!W=<h#uZcjo>tP^TteO_^TIktTh4_Dvp)CuwSO?<1A;YUIoP!%*GEeIxk}WWc)rInYlEmbMS;Gw?$jay~mn
9#5oP#$B}o~S;L5}I>&qO)SY_f&?BX<HE@Qdabow*{|0X)&hH8DH;?zBzMvOhUd?kK_GejQ=qN5hZC9|H=R*Sy*0yv4?&`^2)8`Q
U2)?_ppZmCf8Ja-
!l+~<zjtzLGTlXMqh5eVVhpF{W>I_YB4Q@0VmK<Y=yXJRkKWcS9&7r;xda~rQ=px6@B79=e&WY<`+|(jJ&UxGrImfpJ|KpeUMME3
x+yH|}AM>)y_h;|Us=_=V{T#BoU2urM4ZM#0d-;A`VeiviZ~LxcoG>{S^=>#nM6V-
X_vrC>3h!BJBzf*>4l;Px{?|A0MPfc1_s&+szkyZ<J(DgyzrEQX`Lxh(F1&4;+iR{B$6&bz(^x4v7^i;Mz^5LayRm`B)V6pYac=L
H9#tNL^EQ9XYZ<}cYoS%aye1oWug0Z3uMsc#TiUy2iP3TjPAxoE(5Anq{hj2)<m)x-zy=;&m%aGZ?B{lJOPlobcs}v-
cP!87xF7i}<}=U79^K>d`LO+<L);gAXp!gFtg3I}OGxiFe(o&$Y~WmBrX)UN)>C3Yf8JbRRBLjb$z*d1xC6}m@pNSV#N3_PA^Bmy
>fwV+{kG8*d0dLKH-
K|QJNT?u6xU(jvF4A=BhzO`r!R?|q3>iYDjjMyU0sWE@6vS*7~a2lPW_4L#nyMD&#VsDrORVyF4l5=X**4S=kC2eyGy(o=>49l{n
A=L`gk+1lAkf)D||tpjQFlLwKMZLHu=Im;YG8r+~ZR`POf97pQb*2-
h=9)CM^9pG@K8m3$G6MMlA*KSq;u8_D}f@((8mPh)z8k`+9wEnemG&4r9xg``w92d)PyQ)9kE^_zX{y*qN_a!~>O1@%&bw9<2~-
%o908pT=BudJ|Bm;4h%oxEP_S<|NPjT;BO7*9xBGy=tNM#j`K0L-?5zuU$8K#H)`#pf|$zFthxoJzB@YH-HIvPU=!{?h#Mmtc!Py
`{)p_cWP^sQ^H#rco+D8f6{(6^<LGNq{sOxFUE)Z*M|mPh~=NYyu;=1?W&&OTw}i<^ZhRVziSQ5$VL1}o!M32gzs(R8LdalN9`15
9W@ia<Z-ch+Nx1e`k1Rf1p7DcC5$Et`JKMM<bdp@lQ@Vtj@lZk>UC$RH?V)~H+>U`+2?&>JMdFrrpnBi=fte8-<L-
G+u60bIM+7FHDtaz>6dhRR!z!z?U}RuJv~D&==n5=TW57$s_*y$vpPEej`wiPpTN5DJ!le_{`<diuhc*8VRXUCA&7ry1;z1n)`8o
a!*HGV7GA(x&IE83<|APB@_qLST{CKF_1WjVzq4nw=h$acGl?uW=|+yF=gynnT0X|i>?b_Gs56;=r9DT_zp7E0S$($+{DYU+e)b(
-)do!G1!!Yk=(YXwaYMgQ;%9@{Cyso|<5!m7ADC;W{SnEZ-|0N^4>*sSYo_<TzE@-
3XPaE+Gv;%No<3d!|4DMFOZ<Ax#no$oCr<7{UCueHE&>{7)a~H7z^xPa=kgJuFV4A$Ru{O}CzuzsUZ)i+t}b@|z0n6g&iP!Lb$xE
(M=*(N%=g-<b?H&%y^2p4bpzx2_Ora=e7|S-
sy75z$J(R%*3=_vyxrsysUJ#wKiCUH?~(Jy+JkjNFASY+^ljjzuUIzXVsVe6{>s(2qkktCWxINSa!%m42OsFKCu!-
PiYbHZPe1fXzO^sk!ShIMDc%@PNWH^7efj(hmAqSBfCio&tn;`wFxXN&MdNi`aRKuF*w)l(oq%b>I@&krAN|pLtwF5#hk4U{X@Ox
mtezmrULi53i`R$K1|G|puRAZ5$L42A)M!63^<i&wbA=Z3YUcfq7T2p@YQA5)ypO_cr}MQl?|X{(4VfdtU7nkqbEDpTr#Q9=9QeL
LFUFn)9`*UW__gAo<Gnp%fVzl1^FjT>kA+=u*7d3NbYf0To`%LWIgcKY+w$@u#=>`@j|=DdjGpjX-_iTb<2w4nm&Wy>;7-
@G$5V;t249VJgMU5mjJ5I(>s_7q>a(#Q#0XGNz<IXM+O0DVX31k%XRKm^T1NJvx8?2nm1nGe`v4#K9LBW6&0~fMZjt!a&w7d)Tkd
*Bv+r+VpTAz8J8&y6bcLsy(I0<m6zH1-{`KAE^&`Ra;oZ!f*Y7#l=cm@;?+-8bLK^q8srfK@)$vfAGWITO96W@0q(k<-
;wygc?4`raXaDg0#n>DR&ym(fnwfdPq2jr{+~;t9$yu3=EHR?9=SeKrFPlF3+j%H{>+oxOVnWT-JLe6|+12d-
@>%{|V;Q~Eu6or+buF&$59VU@^ZFKji^;nA#2J0uS568}0L?UTFrPT)wR8wRHK)cqLVbC9+h~uUe`%b&IM|ci_{!0l&CSL`e9q~m
bN0Y*Vc%|?LBNeRKlyIe%U|-Do1P2A6Y>Ch4)i0`o%82<-
Z6_C&2fz>Rkt%gV|E$Waa8vNuMs{+ZtW;O229o??_H>_3v(yVkiTBj<oU*=KF%||5<>@K$y<Fc`tbCiJ<H>{W-
rf4+#$F*p3eZ@=a|-
`|HIz8iq*S!#aD*U%KlBCNxWnADDddwtO1(=F1&#^pq>cSH9K`uJS)%ydbiNnIOy@>T0(E~Q#j`+=U;sgG+jsPjml$QEp)4wYg1p
QQ@@|{R?VF_ZhI6Dsum2nHMP-q(}0(><qW@>bE1zy{(RizIfi-=qIWV@{|DUOH(d+({LS6WufAzb$MW_7`!`&y)zxE-_bJSYf90_
d_eRA>-
21w6CJbrLBf1M{biT`L#(0wLr~kv>IZ;<Gx#uJA(NH);W`;|AiPx3j)0~HNdHo%ALVjqkHRxwdXtmgvh;ta<dc<E(P1efK9#D(fn
R#Pe*OPqoXT2NumObWqHPthi<6i0DQnK|SIAt~8<9?si@uxV(+;g^{Tg)TfmudX%pDVT2sZZ+)j`%_3<M7>lH>_1ZsdJO(E8*Q2_
Lzeca_<^ohw0hxodKlzku!X_T>alWWBBGh#U3B#&~se-{Pg_wd3_+}C0V_^(kI*Hz1mo7mvnCw4@K&oH2=$5s6pP*S-
++ETg>M3ScIBcJiZOEcW4;5n1MO_NNX1{KO%=YG~w7RYcK7UB$p+uu_IT{cNUI|<tLiX>(Cy{<DceB$MZ=)gIndE4fvHG`~LA7d+
_%g#2YXa>E0qWWLDSlANZ8iPI<f!_>f(CZg~|`*5}_B&k{VwiTx#hlf1Aiju!Xu8qGPTbRUnI0liPTwmfrkPtF_Wdc<OKnkha@fC
~u*m1i|m)4j#u>Tg=T+tC?P_IuF;f}?nlAL(3F&#;4foN(mDcVySN-p+&i^PD|hahB;9fCCa2NZbqS-
(Pm_5AY|0XI*Emz`4M)60i8&rF9+9PUXBN$6D?iKirWX{0(hYac7r(SXXtasqR~2{KL2ackS1g#wz{>yJSxPkC*`F=*)xh*1X6uE
Pg$Bw{KY6|Dt|CFaHr-f_RJ{bBE=AHqL|pP4jS=X@f6kh9DQPGrr-chqiOPMj*zSdmO|Ukw4IP1xKLASh|;Tp7jI9GnSlbc=8$ak
C<t0ZehQV)fbpt16~ANGJ00<M7DTT;Ij<xz3z!#*GFEu-W6(sTt@h<a`W*I!ar`d&o%vbh7N_>DK9ymEwu%C^?ehsz2NoPM-vlKU
OvR2*?jzv*S80EhE4?7P-
Df$e31BvZ($g3N^Gh#$NjVu*8^5`3VKhL2hv!Yt8j>)_HD$|<uzvx#Z`N{pXGg`MRGds^6!eC6TPQP&7Y|iPR#9-
G0|8LE)&l9R9LNd_&Ydj#S)=wZcJO=NnUrD{L=a!3>@{FT;-
(4>9qC~#A_P!ms+mk4ZTnHFBk#xV0|e!=EVc&34L6&SH1`FBujpDW8Zr{%g_J%{=_M;%hpb#XHP!nz@3<itGm2E&%gK#13U&^&dm
GE4`NE^N1Qq6X+HJQ=;PkA_*kK_w5(;GL;S49w@HrKz7OZD)H_#edix3S`P8yzst3?Of0ms3=6nea+VBieEfugNVP8shnTaXya7}
+%{fg4w@aR8*3y!aiiTugu5MFbxiM;OCR<FE&^PW4@TXC&F`WV(>Y0Z9W=&Wy?dF1d6?+2dIaTC{?6X*TS^D*^Ad^YgA(JwCTakQ
siy2a<>)PA4w7T*i>)n2=}_UN+S`?zK#_j-
<dV(V==MQiLs&9~98u_l;nJ*k_7zoh=5;>~AbEqOkDCNQ|H2Wm^6HGP01YfCMsT3;{bjE4sNZ@n7RG2GtXobJ)HKC5pR&4uUE_e*
Pj(`)S0J|=jawW$AQ{a-m7!Z_oeTEBq?Cf-<bALH6>|G-
UMey@qn$r5q$XT*hCILnQjy`P`6yEq0EZNb+Z_r792JT#cOdj4GETKM!ss7>ParG1RJ)=Rf~7N`51oKf)f8t6T;_ZwhcjIrNC1HL
zYsayA4n7cwR2Jgr`)|MV?pXLrNpLN+az-`i39MiqDf6Qq<aum`0vw!Lgk$XS$U6cINaG$C#?kB#td$lDWdf<|ys9#re-uu|1hLU
&Ztn541-
v3sv3bu1#Hh7%Z7$59~6Hn3ertkj7n~}c$uhu;01AN$L+Bd#)hRmK}uQDf7OABp<b7^n0uRQO1&beRt+{(@F(8r>OZQMEW4tdYa6
3IhehgCaZ^5<WlMKAzx59PA4N8xHQ#{dJN=Eg7Wb8H>H<l=qZC(o6b`|~Uy-
k0}Om|INW;3JlLd6#gwh|Bf}dNoO&`T9Z4h~@Y7QO7?=?}uOETV97WpHGedWsRB_!_7Bu<lSCM&+8HAU2d+0Pv3bC=<7gztN-
%0^5twSxS4am^{0pTTij;PM))o1Icz5$$g}d|+>-At4-4+2k9!K2eh+b%z7e^S^)-8Xy2j5EzT>!4r$rq-
a+S+$?qts@d43${Yhgg?8`Qb!GyJk<^0~r8&goYDTW~FS6_}Si(>+-@_T&KIxYU%m;_-&I#1zI<xJNk8=-04Lp1!ZF-
#zD=dLiJ#_Tr1E$>zLA>T(^kS~trcrbaYQp$U_(g=g?fH}NFIT0C!FhxEBd9#Wc;oX;<xp&Z+=#vd38``z^{n30F;aqI5R+(LX1@
%)^Qb<EJ0`#c`hAyq@>obC}%uA^FCTWguP?u@*`3C(Qd-zn^ct!L7!^S{9Xr2W~|=vd;~jONd$fp4=~<>a;5I7Lhv&SFBChsCu7W
_)ix{+&GM=wnS;Jh8Ms+^6>IBfgi=Bs{1^mgh@N;?1&advxyc__XK;Ghf*^&;i|xhcmCt_Cf8D=XHPT{1fYz){s83mh$|}(!B{|-
MP>B`G_XwF3xQdgMZoQxlQyJ-Ys+~iGgvvcj4BL4S1?xP5U^{t;e^pMQ@F3nBzUwpFD(ky?R#1EYF+52kO#5vycAIaoa+F+5Hvnk
@=aYbAz13diD_aPSLyWneV~yjPjZuow}6y9!{q>c^<1l97bcIfu{cQ{2E}m{&|o)KIgoC8FA<NYv94LDQ%DB+`{YG=P}S?&&k`;>
wy@wE$@xEKP<IlG}kMgym-AyegM}Xp7*m(%J(}R)9I<ndB|&x!I3@1Jpk~S<h%3nOx@@UbFy&UQ6oBEv#Ird&if)i&T4Gs_c7=CG
p}!KZ|VK()%=#9GCC*VoMd*-
dxy6e&$BM2TW`E!PGLW2EKV)D)9NlX&@W}b;|&N7jX4^73(m}U?<{?Z18P2JxuEhb)X8SHJ#dE6A7I{V-
Ut6>E^VVAuZH}QeIY(!owNIAU-
_@}k*=qB&AwF^P)%6g=@NU;WN>YPw}r=X&hxAEnP<)m2OMk$djRcxbOm_cpRB&S{ubwH<?3zJ4*+8@+pC3(w@K^AfQ4{f!%tlD!7
F-RVo-=>fB7a+Ez=!5Nb|{uHTutUd%pa|O{M$7>Ua9A^mz9(_U3ZVYU1Yr9B{n>`kDvLVk4IN!95@4V-
oLPyqjO0`^*^bo_}Ix<D4FPFnUVRBi@(~6<((LX<3}d&wVsFqtKteuQ-
T4Ll>T>pijSBy`<@zb<R%Jef@^DG{}W6T&LXTEBYb4|A%@kY23<Q-*j;?tVQO5@WkKwnWG*`Ts!L%Ugx{sZ=92$|LTT$wp!lQXq-
Rswa(wY*wgL7>o55~KHzyiy|`pzIDG^#hG>n1H8fwPp+YTlQfHz3G_z}fIvQ_jYOCcltG>$P!@(Gw@#gw@E)MCqgSQFw49}B%;S$
$}U+!;oO_7thmY)s!`{t6oBeh8Kz6#87IWswr|1Wi4)}%JKZ24c#>*=_`Xqy|+56ne@C^HXlg{Wd4Y^Vb1*LSX!TS5ZLpU>@0ME8
TkHVA2J4>_(}**aUUQ%-
XqvF}XJwvFXMpK#55$966kcCqM<JaCq{CQBSWbTj%fv8N4f{w&Xzyc;=HfX!h&1$1jqIo|P(_&clzVB8KdEU#%lo_^AvN$de@yY|
s%pEIq+v7BFMnV8+mJ{Aah3(vN{He=l50l7SKz1Ziz2j<y6A1Hfr`H$%FUDKLO>p4x}nqB+#dfI<7Ygq;*$bI*Knk25fZykqq;`-
R<coCV_dPIB{@nqk2{of0Fs)1wDdhRAoonpJc1Tdez^*9gs@PGxkZDVt6FAw0m=lhZ))^dJ<aT)AiyZfQZ`r6(D&IRHQJ^MY8*@L
Qu8btfOw<#lR_vS*)mivI-3e3x7t@D1sPG)Vl?Y<Q&qvLJc4z0ukIF2*gSJSn>$5<m_or90qKKuQ7!O7OM9e?#$(`Vlv$-
)PsJz_VXndGxk=V`wN9dT~k^PAQ+v+5(u*+dUE<T{{VY8l*<*C2kbea>Kud0MjtIf;IRkm)tV_tWGR<==`$VE@;LaH*GBt81TEhP
v@=9e>L@8Tb;m?L62Xj1Ac4)~CN?-}liv9_u}s86RX_f3~UqmB+j=a-s04h$%*F1U1#L-{7kwE``_~YMDmbj~)N-
qE~m%3t}*M2h9iAjy1rRfWL$L&&XS%`Be0n1&1bLXS6ZT%t>|;C(bkPiZL?QhF;9<yUg{>AWtN}^BnEF$DXd*ci1()J$W_}vpbU$
m+?xRbL4ndrzU%t&JwokVj%Bdh{eGE0S`TXgIo!E_#rnrBmW0t5-+qtd#JNLX`G+6Dx4$juMOSI`ur?oUEo}TZOs@P{-
%t`5(8Ai{Nmm4JmNxN_hxl(zy`6cqZxN&JP>=0bv9k}z^<LC2fFOPWiv+TJH+2W-
sFjcLG3B(r!*g&mofLU_BqIquLjNzJ+o1#C34FLm-q_5M-6Jme$JY)O322nLmq4DinHcbd!A)Z_#-)qd|-
GXFUURbo0=WOB2G=)J@wdI3ws0{=`M5!aFR*-UWftN<{L#VuaDkdz+&NE+#5;7BJ{G>`Q^wJ+M=A{xq<!cLzZF>)qLxHf-
r~VB51*mKs+hgBp;BQc|ff><cp{4KT@0;^W?}|mwoF!L~wrC!;3Y`Y4*9KjIhsR$nymoVu|@e&p6h%ldHtOF9MwI%FKT&sn{R#Ol
Pd;l$Aq*J!ILB0rndAcG)_YE#9AbQeY#yz<|IOu*;Dl=NUN4lyd%aO|rzkS;xrN6lVrq4lW0OrW{2j>ljGvvjp*MUFWQJR4>!Cz7
Jq;V1GidLl(J+n_BMIMgJ2rBB-6Wj?;Nj9%fI^kK!<F%W&f9yNDa|yrdoLeQv1VlPdRU_gSw+R!k}}Mp?}jSjH*<OC<9Cg|)-
h`v4|14m$(S|H*#sa1UcvKg7Dt2$_Li4y%;?dJ15$9PrB|ZO34N=OQ=A(t5owa$d+CKY(WkHcRgTeb&mSrggk6Fm)r}e(mTAF|Mr
j9*I6MneGF6l|$w|pl$~|awY5WN9eKh1A41xiG8)M8y}Ll^a8ubcCQ`Uz1A@~n9n@wYHZgwB5sU$fOURRaOv6aQ2?B8%QD9gY+~f
`E!G|qdjUCMoA18mX`frGJ}L9t)_VaWPW}Kc2y&U(KVQhdB<;uI!H>-
v0^7c}_FS@`TL#w9zCQQyxpg~%c>()9l+Ygyy#TD|DbLC+XkG96j2GCi)A#8of-A@FJizx#JtAMr{x!aBnT!4UfS4-
k?z*;ncDN_<OFW<!88IX4dl$8zCHs6B4fGrW7SVd#Jx|WuN7Q<Yett+Cj^np~h7nJK{<fZPM~srS<@WKVDRK_m=dO@-s-
<6S_p0`R<z78t-C)aGufc&nN3Bmv>-{lLGy1Nup`mx>jM?w^;+K^RAHD~C5awTDE0Aj%+{B*d%WcO~P)pMzo(9iDziG-s_N8oTFJ
X~|)_JWlmporJ<$^~%7rAl8nIP9m{bx5f(Mz*$_Y&_3xt=E<8*5)FQ(KSd7sj5h=s&N$lM#Cd$2~ZV(Tj(DA`{kmXt<u>(L}v*9x
=%b`;9L1^sf}#VLvVm-
$J?bc(y%LOOD>#Y4X;09>90aTsXMjk*j81Yf|}bd!BL<*^N1Ijd1RXYbbLsl51p{*WX&_;UmTdwixQWfn5dfwnte4e&UD3QqZ>?-
vR&1`hUcLfqP8ak2STj<ccMp0(-
T`*mHA9UW*6dzp%E@=RM$j5p(dskqulDeFW>a{0Q@MR=c;Xb?mh7UF*4PaG1Ujr_4O;iG8f7M^@<vaGR#d4N+qM)fD}RC3)as4?G
|b3qBnu$u;W&4+`wYN^=aBvD4(4V*YZb{N*L`sdz8;W8-J-E5>+Nmgm;Ta~;dI|G*jOx}vrN9ER+ZVSm5-
T8A<swov2*Y)0%a#3i%j!Jv%<o+e=MdkNO6K$kDU9S<xp^e}2Kpaal@4f$T+OCaaVz>_7L0VgH&e<@Gi5O7t%c6dN-
A30zgV%o@`adzy-+i~V`c5y$*GxjgBE{h;1;XANa9{qh>>$Q-
?nUIU8hP6C5OONQO2A&aMsnA;o?_ia0@1%7j;6vm055SI(z=;5!FxHJeruMFeHMY&M1$#^FZgTru=MKPG!+ElcR}-
5RJ!ZK6_G2Dda#M+Xu+9+-
ytRzo@_k{eKBC?paX{a8PNPXY_2>cIqTp$J0GBWE$Sd16Ny=~}*vHX5AkWJ_N8OfvE^f${Zr*+$1jX+^ptqIQ=-
Rav$nR&L8v*qU_Vatts|VD%AT~q1uGVLr$oIy0*ob{LUx-VEoQKUfI<v1d>ra3w#NT7BIm7;W02eNNGsk+ZI_p@h_KYGve`%e&0r
x}<JlQ1w4S0g`thduR75qWk@mcs?@C(6%sQt=e3$Z>g#X58O`@$z%KHJajVo%xU2I2l(_Uy;0m#{^w*WsSof7(8;fY$a{=i^75Y?
QFigV4)p4W?b}qRhGV9+?fqWJ;?C*c;3zJOHaz1E1~Ler&quJG7PUo?m%)StsWK+&);Ra@M*Z1+H!T*mCw7N1oI+9uT=f+t@PVEd
8GCUL|;+l>M3$*3<dc^)CCz+K(}CZtUl?z)OkP+}V0O5BX=*GI|f_tpctY`~2vLRb+|Nv1~Iq;Fz>8bJDC^?e-
opUi7NY`;1YO?{x&9*Vo^Ha~ZKfU@R<hMS#na_2+nZ)R!}Mo<)CMhc%Wf@&#G8X-
}+eMxF{a?C6DvoG1FFlh+9PP~?r}zIVvmI^@$ueJATKJ&h@}wBI)NtlekgnzN%=hZAexh%E&!3pJ%;%h<1%J@R^<ap(@5GuTff#8
Z;g%RYR6n|ny^QyRgZ@Ys{UXI}^9HDDil`L}&sCSoqgTOnSFxq%F(jzaF!(VlCzdv+oR2%as}K6{8kv4<yWgTdoqom-
D{g*^2MoDk%jM*J1?<TIvgKaaKq_aNeDF82cXE|HVhJ`j)SMZ<Wssr^T<bo8CTTtM!uEaM>&6VLNJG|7RJPb-
f+d$L)MFRZfEqwM{T-h$vG=@Ex$nd=8JeIFPn;ziJt2{~TWUY4xK4in@wSW?!dRA0j8<5@i0_Zc7`F-
H6rIuUi`Gw?3kwjaSkB08s+(q6?Jqvn<D`-8x~c`vGW%$z_j*v^HbZ}3cWKI|)uGfjRW>-h>`z#RB3z}Vn-
{_GK4Y#wC+Y+2DY?1zjTuXP?z%&~)>6W|iSbq|QYqyGx*CEOpi8zOTaQ0w}ly$KTRyJWvlIrM?AST%6(u@9Wxnj!MukKlj77Paj+
dpbX(1Z{5UHS2w<&=Vz}qCWuN&blnY8iM;9a?`c#|0lHn95^muOSu`2m-hqK3o<zmKPC<RNZw|j930q7C-$CMqPGv^59(*~C-
!mzSCy%SYC?}gW?PRj^peEOl&t5t5{lKTJpu=IW)CFz_V#nB$OU1(9)a<K-
b~t$L%PI{*|sTQd&;%e`TNi_<pDL+$np8s<Aq&U`zBfE-
7KFJ=VO;knV1N20^06#=O)!|h22knIrf%na=+#o_n@Cajw|3XnST*I56oAO{wuI~#KA-VgZIt!K7`NtfL@Jq-dxCb*5{J@t~=Adc
uVcQg?bajgV8qxwGiZVL#%_?MerihNB2}#BZeq@&D0}0^qXA!V@7P~0ktda=Vm{L?b+uN#B=i2bFIYGviFQ_E^wDV=>u?ShI_>(C
KqxyZ$A%4`)g%i|DdL1*?K^JtsG!4Y}+NMr%JGYsSmraoKdbiaN{8s+S1w|aGw%;+dC;1yLYA>hAcvkeF+Xf`ibB|OkL{i#lE-
S4+k8U_Ia?$y<+<egA4WnHAIkY_UoZA?z442i8cwiZtdrBfuXZpi|LV%$g_`kWWLI}?GKz7>#1z_ewW|Y&@Td*Gt_t{v<4^-
E?LL~+#9|`f-zpiKoQTz_)Exx;M_r<uay7Hhb{=_x0beEvyS?}68osw-
n(hOpZ$Dml5t<_`vGSjzC3c;=tF?@fX;=z1)gR0@<yLt*u84oLSOs9!K2S5ZEmcQ&-
!=2hO?IlYM)=o`}_b~4?MkH$Y0yG4(>CvZtLioaP8OcL+)G00wUjL8|y+&Zt_0b_XlOq`QUk<fmbx;gnbK;8zUDxa#(50+@HWNC6
ucG@#ivouQP7Q8XDvQTWQBSS6@xzYv`v7e{VSgmN&z(psvOz_p{v|i|EbDdS~SF%dqLP;JSU`Sv6;vwvbictrTrU*lCot<cmkHUh
9Xzvum3#05LaWE!c-S!}G>`Kd=eN0f0lloO%F`Gp+B5y$d;kIA{+s1k|Yjvy!%pw?H17@+P4?9X;Y6v}YuGu-
N8FMolEX$9)i+YH7b|+5osm**5P(f;|Fcu32MBerxy~$|dq*7t^8f7S;rdT!#J7CAUAunY7Q9)$^5i0O!+HeM23{T(aePM2??$6_
2<T)6;@+`=x7}GvmY_7<_N!{ADbV3+QuU9V_CfZ1>4c<1xk!TS@e{_1?hPd$4zi5x|*-
>_zUwO+SK%pIp(vX|XRf@GJ1uZF62ZusO4w6W9t%=FOB7&2p_zllgJ<ynx=TnYncAa+q|HfA3|r2RY(~E#fEb<FLpxaaMm}q<j$8
*9LXf=xt66Mwa?`=~|Zy#3r(~19MTfKUeUlU<1(qXfaM`x8F5*6)-
Mho4f~b$e!un!Y5)6cqeVWSBv;C>}?KT4}AUhxwoOuPAXGc*0C@2V_=g)2D8S%dLQKs?Vl2JA+~J{+A|JpS?l&7{2=Ue>$s*Pb=$
IM+ZRf+&kS(tp7lC#a4oU+*D{v!%$^z#;Cp*vjV_*xyeoXc9{cWyeA7BG@bbXU>k>PPbwvCtLtGZP(X>AT|2Di{m`mIC7BFYF<@T
AJ`b+Ee5odD!c$RyYmC%pLy8g}52Y*1_7|)J%9pZvt%yJG6`(owW9xL%D#1mN6)3EPTj&-
{qHvY(dj+eN7>$s96{j8GpTt7H#P7mP!JFEP$-n(99+XFbg<h!KJ7>>hu)aYy-8;0J=rP(8FJ<LnielL&~;+BudpQl-
S@Q6BlnSc8jV%U4udp$#5KcYt}Y7!woZP(ML5qp0Cp9}f~o$c~rVeV@ft8IH(=1}&kZEjih!>#iLF-
B$Gwk@Bz@2$%)(RZb?eQspnZ>@6$p++okKmNSLJ6W%R@HFp-9FlFmaPVlB)As!w<Y*p%PeC5RZhnF|2m3wWYQFNj+qQ4P0bH|=-
&4L!>%If{Sv~vwE69t(=0m&~b%`sVeVM6qU{BYQrq6&~pM{(W&^f^Fk*^WCTj;kW#t9BpJ^Qw~gJ;N#fQvl|3@>bK^oZ2h2xA|qr
ez;hWKDu~-{_OWc}4v-
a3Fcsr!Wp?H{O6425=@PN3mTvdpv*IKOOtmvDy>9ftXU4SeOKB3Q?EI`X<DmFu%^pe(zo7s9+r!>#%{R0agglM?dPa<#%MSU&t<S
zMmL-
>8^;2kp1LwPOZi^(BD0u(we5Sujdqeye<8`U2LKDOlFVSAlC+a5b=1Ixg)!IF!+PS@1Ashzy%FH$Fla#vCpLfS#Sck1nmg+NkA?3
>TJ2kyhm9=nKJ^;;lz6068iPdZ1?cSUOZ9Op;r`alP)-
0@NV{VOigfRpsz9eb|7bl=aFl{a=ruh8{*UOg@9G*0YjIie6SxcLB0?A^n~|oDpxeHi1zI`a4JKtp-x8ZM%MCmXAkJ-
1o;CVYShftGVG-wGSu?>B-kq)IZfKvz}4oh+X;=Xv9p!)0^Bsff}O3`R{Fq9@Jyc+ljhp?J2J}c&;7}I3Hv#J+?O0qa$Zm?X8T-
%e*rSEhMs8|@-f+s<!5L!p#KPb`jU05)(K-ECKotH`>`f)Qn1$$&N*Yzw)^{*@~}yK@|9SRJ-
NU@BpENW9n(Rt6>vS`Jw@M=Z%of?mN-ivTsq($gIz`&JWI?+7rYDLF(eih?*bl<6LlxJn*#n{VE+{hZ(07}e3sGMF{?Z=s7V*uQ(
_;Gq;lIjIByyDf8hE#9(nQLGj`dBmvMLgt>*|F{;5ZB2P)5tYu~5E8AMMD+qjh_a}<`(Ir5^tl>J^sJ=CIG=CwzEK>9|O#|j^Qbb
df=7UNCZkIlk2vyERbgUiV}*R<N7v$J))4A#LrCCJYLoG9Y%%Y2d?PfKz_WqB54Pa$rPv7=Uj{fJ;AW6uNgfxiP>yHA;Ddv9ea^E
}&}D}nE4RmLQUr?=ljH$$wN^;o)dc8JBYowI|FU9-JsJ+ABW0o-
il39;OhmbEO_{UGE+6R0`1ou{B}YCCVKydKG>?cT(Ox7dE{A9^c)wtpUE?Cfb}yQUhsOWQfdmZ$eXABGufk<#G4A>Sopxs+9qPv8
^<{|2xesF`wUgS;R{skN19#&CT2(m{V3_A0e4b3OFudnsAxg+{&^vfK7N92ukbY})wc6FB{>W9V47Rel718TDTez!#U{&p)8gfkS
>!%eFZ46!v)vTk!X?cE^gCWj@=qk12-
y@g3XwOCLF~(F1ts5a+axEe2OHp8Eid;!Jx(TIbF!lgra~jXGr83u+A?!7)%;rR@8s;017%QxSRVWea*Z!RNwGT!Jr>=Om%E$up0
fsN{pGnR+b5npUV25xb*xqP{Nm$ft<CsD2jq7Hc8NJAv9U!w;%CUF=!-
XzV$OoaBr;u^INV1E)IY2wV`TrN(o>wT|<5qMjrtJ8DT``=AaE+~N5IYd*P8!0`pH8{{j<<C^3eFOgG2JtcCYz|_?;YD@Oe_c*~E
=8|@QhV}++Wz0)E;J~2Y-ekX2@OHr_;aNOs4R2ntY3u<Ge;?0;9W!HoRQ50ZR_G|o4&{{x-
VC+Q>>WV;kM}LLQca#+v2UPL(cjvK9z)+P88^-p<Ebmp)KZ~#5_M;3jtM;rz?E8p&kPQ-
5%vi9O_4J{Va&{%YHcL>LSA@g!9kbDeoM2D2e^f`_cdiQbRqM)%o~G88F3nN2_e3QSclfalC!tW+=RiZz&D0%ioObIa&}-
1z+Z^@>Vm60kC+#Dg23AbJBED%<+~&~-Ae4+d|<x?Vi#*^+LK+x#aBA-
J}?Z#@ST;{X{5C_upQ8ooLCC>kHDM)_hxeDE85EXPB=r%D`(k5jvREnKk7qH%9~Wvvs_|)!RI(i$N}^oHGkMMXM?c<Ucm!T3jZB&
k&{avXBPI?iaqYh5l$NjGKhUG9yGo@{Hm17GV&?QT-7|~QgS#)=$Wpv3%)7%{m}0UdXzoXPl~@re?iD9<TtVAurXV#!-
0+kS0*_Zv==&T$x~C$HFDUH=}GOmokvVP2_0ngVUn0m<xfe|1|TOgF&WtZzVc_mUSQ4>`A=|rq%=2)x?$#76At48(0`Pput}59JB
amZ{{+ZP;C8^(iamzdyyzVAdV<e-=8@xk30V~QUEttCo(-H87~||rn*{bJdm{9x`)RX---X;ckU!{8jaV1tCHUcLC*_Vo&miUKh3
?h7J-
8HV>KBlA!0{9xf_y7%Yw+yN5}KPwFXd6dXAYf#9uR4bW3CMT3D{fm88g=jejfS+OXebw2ZareXP=l8_1y=pE%?t`#0LYX!rt}d(<
!sZ1N+L82W>>(h4EkDM|ds#F>vhkz?<}#wFSNjy|2+@9`jv7-
9arw4i)5T=%35HFm{Rahnik+qP7s9^MHZZKA|FexF_<kwctCee?_|)eY_FlDW|p90`N^(>+*?sKGrqBSA)$>eVhsHTHuy__)P2-
@3B^H$vW>eWiNCq{*V3UL&ne!Kn#U_%Hf}j&N;lGf3E5!kMh36nhE;)s=wirg4+^%8+Pmnwgd1r?32jzUt+Iy#2^gkAACX7hC??%
)*60X+BeAQz-
R5H$qx!X|0Vrq;F&VyKZnlsA0t!fCljkMqAl^lwV?a}HxABM%G8#eSU&<iLjM$YE6xyd>h4444e}TI0{#nfx{zOp`!&&{VhLN<Q6
3-q12y&;M^6cITP$1T7t}u8vUl0b0P-F-
&WhYLv|qp>L_8F@MQD2wugLle@Ua0yM*bN18rY9cfMbE}1i5Rj!JIRH;&HxlercmQ<mkjZ>N#yC6l?E7zaU1Hq8$V~4Z5ofyBfY1
d>z)^Lr#Gc9XK@jF-
i8)VP6J^J=N6)MBW%{XE;}he=CEJIi+|xtUYjSF6QaPo}I)Zg0mG|EwH7repnCmYhOW6$eims(=J)Uw}k#CmI}D16ZMUco)G9Aig
Sm(3I2J;Q+&oS_)K8k=87#*Ijb?=CGncbZBU0f(B=3X@(i__UG^#GI`P@Gmr(=t5ZhgKDD0*#dYIGKN@)BM9ECITR3oR2e1`rXz6
X6s*skcs@tCs!{2XL7V~fbYA*KYs%q341V*SjqV-Jzfh4mjk&;JtsCU7+mkiCe3G6n(}%9yODwifyCJ?(iwZs06yn7f!8@EP~WcM
MLv1~9^inSlSwM;rwlfU_+3Ipp_p<QrU-
$2h|h@*H*I;8rSYA8ul85%+aWj1G1%<_vavP5lL8Eb}~%I2(+?G5*qG9I~nQAKndqR+5<3C3LKl;U0vX=@L7dq}_^lg>EAk;)uRx
lRUq)Uw!6PeE8Im3+P`F)N~@J09ywfSnzFNb0dzJ_jJ#LJBvOfY+=+hAf5_-ZJ)8gCF&a<v6k%32cJW6<K&&jn1HQ;AIf-rg7F8w
Kl8sy)}0`>1H5GCAu_}8l)=szv4;DFoYV00;Rj)kR|anmc?S+Sa+hT2Gj&%FTTAp4V_b^83R(%}8!3bT+v8rx=Zr_N?*~3RX+JW=
o*m`IMn4C}FQA)ytmC1qLR_8t8Q6W+@?%UVa&MEXgS`1EU~hmwbdV>4kE1a;>T!)BqrV^ge)t5CxAgb2+*c*`52EhG+&ReO<2U58
hb#u?2zcLS#D@}(&R8`3Fsy_2q;-^=;6xjpIc(UR;4+7wgq}Xox0+Wp+&JWYgM5&`ldMmrenPGUeW-
B8UFE}EqK_MJ+vFMmZ(52r3uG~JgNRvnDMR6Br-_dw?<DMaj0y4u_HS8vHpPDB^RU*m^TWC<%oTi8$|Z+=HIZjT{%xfEU)+269ds
D{0{G(0>q4g<;OCIrlQ9^q|4PptY(Vi(`M#{d#ks?N&eQMFyan_Qat^RXYHGV_&mEk(4D21F$IkSRxu=i|LI0^5@SyM+z<-
GTFNi;oNBKc#5?E{GTToY+&>BMQDavV$>w+thu~ipwyDZNU<TGq3u~!g7dLh>#b0G9<U-
Zl+7=K;zOzV63@b_yPJ6ocr8Fuo>_~yu8mpPXq9}HvW*b|Jid8`${+>!SYXBN7@r+g65q3oMe;~7^RGIUi>^#b~Nbs0O+m<{Yc&a
=zdB71s4Un8zd-dW5&YRs@_AW!lkKVOr3o_JJ^uQC1%84F(u`<c0q40W8!xHEkz&2J$lNLi@)PUsLv{bKsdSSQL9_!cSh)s*taUL
fWUaa`7kAb(67H;7#$9*^@wecdy@1ae7EihP;uH&`<<Zp8S2)kQxP=oj!r_RjRZnRhDd-lNY+UzG7M#Rf5N<!fvV`wsOl$cHkXuD
p_rV`_|={Tj75SDNqQw-
{qXY=C^9%T~aPLf(@Xm4znn3fY1@C33Uyy>M1xm+;&(AN0bQ8QvY=fiDi%v8Pp9bDAp88Ph}T+($kkpD?x$Y(C^6WK1*d8>l@IQ>
+C--jBIx#2H|Rwb<va$vK_@<C$b^kbJi-
+AGAaYA!KB|9{E&y5@L*_b#!QO17!_B4Vwym)wZ`N1Px(iFh6`mFP>!S}68Y%P7`<#aJ!(7<?Sqk4wg4a1PE7@<|fhSBzPJe-$-
PE@QV%j1jRw<i)t2h)ci@%p)EGdoiv2I*&M$E#eeW$I)c}%)n2?y<wBG|1aW!koy_(?=Fp>BJ<Z^{90vClQ>n>ptLlPMOzB-Rh%P
@ebJBBd`epJEAVA!%tOEE`7yZ;;v7%pQD%KO>;>khvTDzPFPe4Xkdct#8LjtbKb-
@4WO=?J3rEzOtR11xB<q8iA^arfp%9<XYyL?4k(@NA!&<5oV_({r2mTOqUW_R*7DRb~{w2g_ybza%^Nn6)i2Z=K2<Nf|xr%ej8g$
Bb;?3dHu=fwn_?fx!E;%eR)YD7q*evr0=#SaOKE?BZbHN^_E`lwEcp*8Y+5d@kd5o!Ns5_W5Atx~M?##bwykLahtdAO3hA~Q?y~J
rdDrX06qO`-<HrG(@f!qjWDB|^o7xN*u1kNn|PMj-XG?Punjo}Ny??5cQ%-
p1M0GHMFWvtL)Y*u4VILDB4$Pv3q<qkls4fV|Ak7Vvyb4j!hG7j+`z!$Q9g?*oif71N?iS`6?5VYNp*Jb_Ynfw_VC-
c|?5H=rW9C4-K!$e%sqwTxo-cHdL_92U*yRcu8bLV$y#uN}A>N*-
5S<YCuNel_%>c9!WHc*a2=o{!z`1o2=2LF)rh%*Y=&iFIVaz=6Rs7r*55_=GK39%~RNJh<Oo;`DzZ{~RhmW$t|DN8B;X5@8jG8YG
14S7?{E&F{2@<GO$S3X*DIONG$(WI_L-
4<+l9SdbS^GUEhuy3)qSO<u+>k;Q$q76k}Nyev^=;MX&TI{)|_?lHh<3yT&gztwulVS%&eyZP*)Lb)T^C@D0xCfD6f`0@*iu|le)
Xc)BMC=T;f#6}rcr?bsI@*)g(IOY=YJ8gZkV}pX_#CvOD0gtacrLOpdVb*NBUT#Vdb2#EjGrq;L2KL?lkjw&R+_hEd=#-
A_B$d^GwlrcU0R2FX5OvTVqap`RWcWj?|Ssl^!~t7;62%A6m#NJb|T&==S#V$X6n<@ugx>Q`oefMbnr~ER6hHaW|=QzKRn<MpnG8
7A*O|~xjyaO65sDk4qBeE8owhZinb?wE9fG~aYuc3jF0hq_y;CW3?G>MB#1He3^xeQ8sc7#>Sc`|Fn{0>f8??*=3#3{zc-)O9<-
2?dBqY?2Jjsc8ViIyk!KG~#P=X)9w{F*H--B<<Tqw-yAtg#k6bMnAL7?ta!RnDA!P95#snG5UK1JSN71W<wM8TKiBR(j+?d8TPUL
xk4tkhhO&)&q<$xW4{bKyS74zD}kTHg^(%K-
zQi)%3AGVi>xnXTD@(RS6oK==HHci|e*61bZJE{4QBx98rA7i{T#62|c$ei&gqcVVeI*ONBGQNn|QkFe0mU+e85Wifb9#y>z+=|N
_AM^5%yTmmiSD|@k#$4c2!=^@$QDCv)tCmcD5_*++RmfUmlTzxV@pl=;G7*PB{u9<du`dbvgH0R_HjwE{1UbYW3Z^cLYlX7~KON_
tvdq``F6!=xgGfJ6E}f|>xtEBA$^bXV_zQF6&`I!bkUtxlKGN8W#DgTY|0Mhb=u70qdc;FH<RnKts;oHB5_zJ55r8iA8INGR1%96
9R2<VYg1r)u+om4}Y$<KcjPdnY*P*%jnff+<p7^W>&XKRNkXf3zaMXx&!DryYFH7+=U|_kXEym0lhi5%0d*Ys&x@SDaQRjgtBA$y
lz$L#+YOD`AC5&&Txi|LoL@Ww<F7S(p&&a(!BSzW@&LDcgDBcTrpagw2{0=z-
#!d0>@&n}~_Bd=2o;Pr2G0p`a++mI!b~t=B#M)}G{otedkKEU^ONbw#9dITNioKSBf9jEoOKT)Y^y9hjk)J~>nQ<%R(qNO2PvWH5
3i27~cj&LG^^S<~XBkVNOka_&9NY;G<FL<$>jyD1$Xevka7N&-
;Jt}2IXT)xIi(oVa#lHpTgoH7WE{%pSlF)(HDtuyWEp2>&wIq!A?NTu@T*#sZ_1<1cn{V+sWv5jha}@S*bnr>Ft^w{j2C&DBZTgS
KL#w;BlmNQeM1;4rf)Jb_B-*p$h9!Xj_+Q`!GrsiA2=TPr#LszukbhXjFo5)Pjbg-zYN4Ul@AU$-
pA=y#9W~dnfnH|2L3eScl2NA3pR;)Mywe*xz;0XA^02cK@o?9T}G@tdK*w~GY(067P22Uj!z5?b7>=!N5{Ot&w_nEBgTlhZRMDO-
13x@pLGO~XTCn8XSj}ldm9J*AvkwF><VBC5MyFaLvxS`VhPB5JJTG^@{#)(bBgoN{);~ASI~2d7)o-
1q%<ZDU5FSO^6n3_qf^A|A)eJ`PUB2}YsvUNY#MTz^UN`B+<T<|LoC0ZamHdj#@Wet)I+QcvXX20!kQoGsz=E__*<9<tSNhH`--
upe+YZrW8E$B5M{>XA2=^bwGVZTUbL5XR{aFTO_5I-vF8@K^-
8Tr+Bu3XfbE7oNUR0)HS$%=AtrP`vu7xI{vN5nAqS94XRLS0SV>azT!^czc!n7NrtM9>y9e%F*V8(*nsR-@Mg@kN+!C-
I%CzlY7`N&@P`=<^EsYHm@4`GUdqp)l9-MLXJcCTtdY4DVS%3v%-T`@(QqN$4SdW%epMe-
b<xlQ{V*xdJ<ODmj7kx?P0rUfXIiJ`)`V9{KVAff{o=qFO;7mET1g;M20Y62t48-
x5h{sKkuN7;7YgyA!W*<fPGst5(4~#u&zIensA)I4VSAh6lR{P{Jw#|Aot=D~29u0AD+9<$k8NUlL9>xlMatRU(i&}a2k^W^u<9?
9kz}+&Y1v@CE@dD(d5MO1z(gS18GsYij>z7sr|HS+vdAyl3LL4438~>5(!hVPz<0QyqP<9X_i1;baa>mqoWFMH@Nidf{Uk&~l>}%
i(Fu%y(Q2u9F^WJ@2yh!6<#3>@q4!;TUc+7?3>nU3in?$VfVX}k0VyItOgFwtK@O5d;XSrvcThtgi4~+4*lq*haR1%t-
K(4fm{f`=U#AQ?L+1fe5rtzqEmh^?N#;oauPFB1Yd{*Ejfj=m-C+>^#O?v7>AO;2O&5Cuyz^JO9!CXf|W#bI|rmFkNlLJl-
<aEJ_?LN|mKC|WwIUVA*6h~reF;0q)8=cfHd)U4J4i9qj^r9F)gQGGvQ>=*r2c~;^=z3`G-
P0T&xE<JIg7OYBom|VrvY|%OF}ZN8%PeVXR^U%*?KN;LOI=rou}#S9vetnsE><x+CHQQR*&??Lz6}02>>kvsvQCw2jhZ`P-
DZpvAa=>vsc$ecz<IIu0eN`X=<J)2<XJ!*r9_N?&pps(UuRFTQ1s<al;yzWAV07E3~DLT#ONaKj``4aNBlUY{uSaet4HSI7~fTny
)yAa#A*1b|6os4c^};Gk+On3_rwPpzCz_>U6Q*sqj&|@6+dzwu<w8?_K9&K_c3a2Ta2y0sGdBto*#Il5@QqUd!p6>c_nhbfwv#A<
FdwBP-
n{+Ipa=RYsC5v<PLC7kzZ(OoLKqMz;kvs{k}CXj@Uh75aehcA;#zvhX|crB9<vjtQKmLO$}O;whr!>PiQ?bYO{f_swK4_E9!($&x
G6zWAi2lim|tpD}nYE;$-X*OU$R%pb-D_xG~W72Zjx`xv)E^gW(?ob9!bzr8G-Eatux4c_H&5=OCY$8w2(#rFpx&_ON-
7j2d=M3pbTZx|`;@w%jcmi_GU_(@#&UxsOIFn;817kJoMUbF!!%YMbnOnr?qi*17$(+V@7o_I{GeEMAt5e3zWRRdUNo`q>)~nu*s
z?qisqu3rb!om{(;dnX%9;(mbR0fv<_r<v*<on=4wumANgclY-GzD@qu-uu^o|EspBE!xBRe3Wh--
E{xtR&(C8Sa=!_rt8V(c|INVy+&_8AEk1O*G^&XZq|v{YH~fTu9vmy_|sh!<o~^yyXmi{gXVf%EUevOe=gt4yA-NUCsQx3`ttkP>
^0TT){67>q<T8I-fA|k_CF@+_S*Fd-
f+`DOp1l^(9`cHi`DL}nDgqLLTi|AzST?l!+3B$)Ki&HXOTG9J2TH+XS_zYyl>3*J&a+J${yZ2h2?bE{v2;cv)7?B8x1nE@o;{c$
ar6eZG4|_xBZV%s*)HFTC>+d_B0)~W}{U9WBT;Ge(|o}@u}dAht0LS9k1QfelBC1$s8Tt2HDTaU_F;H`_p0JB<qoA@O=xrkvw-
=ov&+8&G}@|o4sxN-XzucYt@QhE05o0Ued4f?zKvpW0WzZ#=~b>%jd&b<_l|5+>GTniP?B_-cPm|XOhp5dw8S8Nj^`W+}5sM+_cx
@MM37**-g^@M5B5*Oc$$f#YKKrD;7RwE+((ZM2_EWrt4{O{<~4i@9XJNy*S&i#)FZ}QF~P{?l-
a~k>9m)Z|Ow6R+RtiI&W&#^@sf1f0^xO{QUCW@5YnNH|Bbg#hyL7-faJ}sVqm{9QQiBdgoNVrN5KCl9&#kKWb0M-
!I#dyi3ljaomNy%nh#pkhNM*hR#mbe=qMR`=m9S%DvrW?wicjXT7-
26=%D;?4ga!^Kvveuj|#(VblrVLDsD;=PfgPOC7$AI{Vb0#wzb7@0b0Y7V|q?Tkm}FtZFiY=S&t~%~j>#R_F7dgYnUQD(@zXgx4t
5_U78nBwd@;b^izNyJ^UN8xNAc929d;{WB>gvG%)3arNEx_22TldN}vR!b09ro^|>y?|*u&mcQdn{Tw{Y-
Yx%j7JI+$m!sDges<=Ex?lTcuHQGjnO9%PXDJ<by|en>S|&G>Vd0E%I-
S*Ly;S=p{|=t957yDVZ@9*|#_62>dPmlJRhHlAI9%@_=QSsLEwhil-
>d9B*WX|EZV_WE%iQ36>pfiW{_iHGUF5y=&uGwG)~mVXw0M#^OPm`|&R*8~S8K7`jbzV_I!FKBIPSd1k?-M`!{6V&!)1SA?2-
ME`2To+%w>P@H}$m4T}sa2^0)}bia8J+t)I`n+yiFpGUuJ>y#Fx&K6v%5v#+OQPdz!mxxcE>@znOR2V-
N3?vIB4M()2~$i5B6djCGLeJbbs$@v!FBWIubL)KW%yx;K5{p5VeJN$W_pF}4Q`o8F<wdf1cVe?I++WZ_3#`1UeeOz518`ZJM|Ml
Umo7nb??!kR}{v4;D*W$V7x|`g`IFwa+k@(L)UDfrFQKgBjlbf2)r=ISK*J|!KNkJ#~WuBc`zj&JUI|W=D)7ACrS)Td48g&z*J2P
_MT0MM!%D2K&bkSzK++XBlxHoI(pTlGBB~|nAcXUrqI^2uiXpr5GJM-gcINOO$uogYLZ{V!SpL#cXCMmZ!qk-
(pr&aD}XWDy~v;MPN*7Ms<<Q%aTCQo7ym1^Hdn_A9^tylkm>&BbP@pW*{{=^)1+;4cVm(=q@?h}2M*bI2TaK3ZT3CH8}%-
(fmKTfdsI_D$KHSZCe!OlVSW<vJODt=EH+spQO{wn&vR*`!@_1Ep;vnTVh3&s`SW3sPG$@#b{=P)I@zuMbPFi*?!L2S9z>madjK<
0+}3bLZ+1^cDmIUQvlBHxQX;~bAClYYYJs04MFnfsa8ME<x_`2HS0GYe;NUO3(4LgX0E<@LIp+)ZvPdRVO5!hEu6$@-
$6Le`|Tk9;?mJ$znI7ChVg8~rW&B|H!1W2If3ZyVLjKCllue)9W!_gLYcO0+YPJtcD~c2YOcGnu2aIC;VSX%FaG--
o)|i`W%0*>lQ?{Uq~v+P}!T;=kp0w|eGu4%f0=@x;E^$@vwVt66ck&vK4tTluY=jpPaT_Goin*F;Xco21z3uyx&SY^|Smxk-_-ER
d}?GOOdoWQ^$1)~`3&hi?n$l9lX1%FRY2c-LYwMSZ;8iEP|qKkn<@W9(i=C-Gjqrn9<Sd#jf#=H5rh%*JrUYa_Zp5k9MPc~-
k)o&_DeQGNB*xWa3VuGH_7y1uj>{$ZTua*lSxVjua<mA%nD7Q?ezJe{FSc%F;L;5V`LmVE`=LGNSU&CGTAjdK5>wn4Rg?{l52LHX
}&4nC{)hiB0aq0W+Vey9E^w=-
OqZkf9B@~n%l>3HW#L$15%o62!IIPJ!Z^O9$5E4uDU{0jJAgXCIlRbOn?{a9>fx#s(;_(&JqdKcId%ZM$Z@3hG!YEL7vx0~<uQ{;
TTcg`P;;<W!PwuE_hW-{y_D384JN4<N|9pWP$#Xov?Q+@AM^dYW!OYOwh-
2bZo#q(d6nX~NG5AhrC+W7LWhv#HZ&Yt=z?r{B|&V&CVHkP%qK(ENW1iq77O(rKr=zfPb-
^I7NV;?*nf61DEdtHRS$ge=Yjl6rlNFgO-lzZ&u9zS;VVM3m9f-SMX?2Eh?UmLSWtL2;-
+bQ;aN9WD#x5dw)S=;M1j$aq9H+{vb=(AyKH(KyIUwr8UY=XBU|19u3{(()<iOiMgl-EH!Il}sRy#K-
7%s(6AV~cGAKimJ=gPv`!!}lm34(-ml{IeI)FUeJo<0$tIQ9au(Vmz?j<qRfAdd<^e=M+yT*|Q?cYdfbS>sUSn?=_eA*Zt(h-
Z!ozedxsX$Fw-x_E!CFr`PVcdgpg{;BJk66u;@b5&OV@EhT&Iw!aQ_S^9ZC4s3$qoX?VR@>z|iN|tk8S(!OsU2L_;oV;uc9`#yr+
G+Qj&+SUT(5+x>6|pJ$GA{Q3d$C@fihb6SxgQ^<!{+X1zwJ#2z2KeJ!MnPpXa3zcXUOc`|K!;x#BC;9(UXHyFbC_e=HPNB0=uTN8
W%;Ug#YKb5AcN|`)S>HdfrXEz4u!EAwI$B+(<Pij@UsLUu(P<`)4&wH9zIKM;QZj9p_Si8?&z~Z=w_BOqGWzch+8(XQN?Dd@Wb5U
mXzJkb9oSgRJb;Y(i`~xxf3tSd7kJQtW`l&*4G!U1UF*?;8!-kL^;j(eAZ&(}A34>_;;PgRbs@cKp1Qqvu5Jicp>f*XiCF@GNr-
X1xwKK5X<)e6G)LDhtZNZv#0xFz37unco%LGr#-#p2cuXXO$U7_Q)BH%8Y+px2NWAG%Tzm>-MX`b@-
=sbGU9Q$JN&o`)#l5)qH<loMzM1I`Jw#j?*b@<otdUf1UD`@wlq&*-
cLD_UwFG&3TPkAY)V(!#4@8lk=W}9XQ<}t~i=GogD7D7kha>*)$K+L7TD8x2M7ZW0+RY*+yWOUiQptBsTEt^3Qu^?EMe+N#(EP+j
;CKb**H6$FXzHGiUB$WPiC8Toc_NtC(z(H6NwLUKU$he_K$QqWf#msJ5dr<%>O9P@QCcdyzx>+h8t6+gUD<nZY&Ux2-
~*RT;(K>1J%<|5aZ_-?jR@x|{`lhCDC0pX#qK&O%h@(7*dn?|XCR3!kF<Kg5=rPXb+`=l$etf_c?@hU*i4-
xPne>6`EO(U?;(PBXskKgiptOs8J1Z+RB?jZ*n@lsue=QT<fi<>b7?<5B5;;^%<!hOwaF`CsXM)z!J>z^_d2$Upk6f$cDUTFbnwm
-VMn=>Ls6XZY}kNve{-
=Z#IpAErc4SNmJB+1^DzicKhXQ}=kWUxv?%I((m0Exh+M)!&a(^Mu%FACo~P)2P%!e?55Cq*^(KK8Su7^I1oOa&C}9Y<_mG_k(zf
bN<;s2Iq1bji<aWqVbg3xlzp`rUE}9Hm7pm50RDBOCrnX;Jq7m#P^Z$)M00fzw{c9TZo*>&fTYi$U52cer3|=%KR?Gf7_hrlMZcA
dH-FoSIXj-
A6~Xc@keUEUYEO_qcQixPsETmI}>Bb%U;>fNB!fkq5ds?%YNEOIp;y@JdL08d+#W^+56$aPkir~m{KwJJ?Ea^n>iIb;`^ku_osuz
PS)&KZ?XIJ8pOlA^PKsJr{~XU#CDebtn*!5?Tw8sHUX~Tv&t8nKa|Dc-gqsZ%NN@s`{`~H@F6~iDY4}{=Z@@ctZz#E&t#(_vJ-
m={3Nml;9O`_=h@L#e2-
GHI^vv#G2k$V5ska)@AJVr>>A}(F0vOHW19r=H?cW1|04T5vOlly|N69Ei0)cN{30`dm4)0>#=hTSz3OZ6%NLppU@q=n%w=(ZUW4
(<_>USd)VP=VK9V!ahj9cm_Df#pHdg4rY!H_{i0pp$ah~g&`D9W_{OT8Xzf6q4uV2Lo-Bj<}Z7kp9d8%c;N4s)73_CY@DUKicGUj
`3Vp|x?@p|q$^~L`8bsp)pTJa{GFXn3YzyCLLuIrD@_VCA?>k5AB6f$c#Uc<hjZM1c0f3%m0U9VHv)>DUFub<1*%B|n^O6C2nlgr
lot9?B!vO1aZYL&_l_v!rRKn^8c8B1=_C>DPI9Av~NPb6iHKYn)IJ#3%Rg7ysax9!z>B(?~0r5INzZ(&!7Jop@&Jnwk>{Q0)&%lt
H<D?E`4JB=Z<cjFFh<fH7v>4*MK^#8W`Su2}dY^QLZ${8|wRe8Vl$0U`6zM09{KN;V9KYemEXX+Kim&ceYNt`D<12#M6qnDhWoyF
9bd!HM#eO3IR!<ez{b8<4sBG)QoE39Qc#a7c?ue=X)=98z@_rL~?&hs>x{Uvkt>t`<`a#(Ch#0q7tr^8x3n3wA~{3MlKH-
^o`c*wo8l)WR*$S%js>t<#X%#YXw^3Kdbn_RxwHmliNQDd)Dlh<kWbH`dKF>}}1W3AGEpL7bf2JO>l`FB1ivhGbj>km_jS-W_`xh
dh_KRd{uCuXf=X6G!{_}!Sls}%Him1oiU@}8UB&MmI+p2vEp&=wn#_F21<TZ#=lnac0Gh)wo!&-
_lt^HM7wMApt<AeS+YdN~7~Gi!)G5LsLr%6IS^aGkR-*F6P$vGCqqtUi&iu2l~?=DPCxG-9u{@+>#@j^ZQa-kk0E^j^XBqXX<(r*
j<2It<0<-!`D12JLs5D||NoITTq{$z^L5_oImH#%vEe|0wHpc%>h(KAQ7{GbnytGx3(+?<d2;r@NKCvz*FxwHb2s-
TbcJNn|j8PGglVcX|oFS45U9Z~cti#_aWo|6P#ve?CHYj8by;)6T3F;0cWVK%G*_y}!aQl)vjwa(=4vzE1`5MP|9@RB)cMzuZ*r<
JprlvFWenU44-+r*YT#)N#4#G&b;M)~RtHaWBy;V$?+C;kYR4Up{?Is=2w`Yl(MoH)4}jMa~psc7rc^e$&{>xd2{gA-
}7(C(r5N|I?U`cT;lS7TG2C>sxB~4bKpn@lKs4vOA1#6$?i8%e_+0HY$hTWASv($HypL#(Id)w3~H{+0|P=cmBV*-
#ECRfA@aB<M(s_@qVyd@y_O6l=I`tVT;e7lZpMEIl>-4M}Bjzb6#OvPp9>JbAY)I{!P34jt?bv(Ccu1jkhtje13N=$L~I8%em2Y-
!#v#!|#oMG<0#@>Lwl@+n=|war67dbg(|ibsNg)C(-?_AVx{-
%FXxsySN=Z_AYZG=Po_)rdyfs+x@$8^*pb~>yekGY=HeHb0NM*Y`<ge*YaoeX3j__(J$BKZ|vdM!8j{E^Zwqv^*z15FY>-
YoK6z?yCtwS_pWajzr0?aedi3WSNaaX{w(JA-
$isQ&$ZZyW}eI9PtBmWVBg<a$AQ^{BL76r7qf%$!1;hapY&l%HWMb6FcZ7wo8pYbh8QNqR}IGH#_ub8-
dRM~Mb1WX7uoke?yS!&`fkCR@m&y?tOs)}IwO!V!F%cR?#)*vc(?PUWA3?zY&H8lzV4J+!M$U)qgQAR{XE9kfj?|?<m`o?m#Gs)5
6O3h6ZBpEsdao4y@l(B>DeB5uKw(H{d=XnzVo)=UB*`#$h=;i%StAAkGE<fSl2e@;_4mDJ@V(PHASo_`0j*xi+(pn9I$xVH|BbLC
TpBO%OA$hi&33*8)Mb`7saoVaa`#m#wV#0ym|1w@pH;?d0PJZoNDa!FV5;yU;K$yY)^Ln_H34WU(1PjF1>8#`1ZV1+nLxsE3tE1X
;42WGxc&SI=_Fl7nwH*b@%!MatZMy#OP{O<chJMDp}c2WA3B)eNXTOb<b6f_26uk55aGjH@JnXXNAuc|EKM7{~b)s@K7t2We*)+u
)oCCO6a=<_5<`<{#R5c#P@jUm&(|JcogwCa>nzY7ahpF(Q;C)0He^Qj_HNAdNe-
#JiXv%KBwY0Tx|Pz9Cwt;i7$}+kozIldjJ<>qnP<<EDEXDK{@n&uIzZt0sNC47y3hSy=B(6gmn%urqS=;7CP@?tj=5`a#H3we@~7
VaIe9|UKAgp@B%+1Vkd|_UlH5?BtFHD-K3K^-_uL2?Ff5ha(Sk#Z8-
~E@;y7CG{sme$H0dC7(l)N$J9^UlTGn^i#!U)d1oy2Q%d=I%=Uf~UoHK-Hum;u1poMHbwoT&&MR_qV)yjKCtLf7=f8CdALBuPCBE
Lbh_52=)YO09(;b`n-
c7gPThwER)61d|zF+$(@%8oI?e&9Uq8`Nk5my|hDl73nKSrtEU7H5`O5XeUb5Q^$$>cREz(Ff+s*1dE1jD7{I7Vc~@x~^Tc@#Z$i
eY37_S5Oa_gYL}tSS?y0$rc?VtYk@Tm18HpHl<BFr}W3&9VMzQFlhpd)#g*P1lFh5bIQG?XPUy(hzaW{txQ8X0ecYy&YSNV+;1Qm
u)$J6C)~@1Kla-Jg_;l1-wTn%P=SXgp5o4$l}!*x}F!28TIg7jWL&pTJ-
;azEA1yebQI=Nt^qqZRWw&s#g=Ux`)`T_~c$*&U*fL4H!+)H5%*Y_kJC+wKzZ0Prt&;sP4+&n~zp(KGub=-
y;|!;|<3G?X}394*wv3TFY{Lt}4kt$)8f>-
nw`GAb)zL%e{M*FRtA%hN5#5_f1SZDP!j2G<&^shI<#x2jo=n8*`p>EAi2Oi4A$24x5Qu^%*fIIYVdoZW;>_T{{vvHySqglZ`9Sx
H<DLSew^HUe12`I&R9iugJIA&*eofm{{6Nt=OBvMu$wO-}BKnmA#ygSqrkYIzNtqeM|H`k*{98I91=S6OF4Slde2(v|-
K1c{=F(tUI9(9e<BWsx6=AJkgoN%tXeW7MU%6YGnRptaoIVS<Bpf{4}0VHqCWCW)~tplSOQwd+cYg^4^s-
YOTd*?k0;Gn<|S;nPZ+_WPZ+&Q7wO`zH2cOzmoaI`T806DdEF-5qVp>wr@n<T>Cl5Tix+-
DzUT7y=eRzS)X4r#usxoXZ3|X_XfXg*4VkTj>x@5eF4Qw7b5bxGBtKuqZ@zT4bDxz|F`TH@6LK$zZ>&>!8?hM@IKijywKLgb6_X_
59~jg*F_j7C_1PeTDy_;dI@T1s)3GOe~dl&i2dVukX($1wOK0(+sEWKs)<~8k?@Ru&I5}LytUX9(ewU3O6EQ$-
P(P9?G@(Zt=N={La-mX&!^QNvq?AkB4a8|m&r*hnR{u3V=eE8-2=zcWxka$cYib-WB(y173^`bXZoqu>F!(w*XZvmxzZpV+D#%8o
~O~+V=pzI%e$3=Guum5QeqSBu0OwE#q`~gI~95KF5?b-
yuh}JV{V_CNz9#`#gAb!w};O+l=lm4y?c6Lm~PI+HeU@B4&!l7X*avrhODoN+Six!uD}2K`4JoI&(Cd60@*l>+6$^<uVhNwo1|qd
e0SJjh0jTq>z)vKD0?n(bnetZQ3h6yzhnQu^Zvvddifs_+m~y2=e&s>8S1)sm+L6DXY%-ah}y4(Gi!7b$J;-
J&22v9IV<}Ku|U+UArF#tx6f<LvFqiJ_wMs`4I1;{m;CvY3taBZjpKIK2Dg)F0ITrS-n-
TF9(8x9S*$&on#CvQTkWYe>peC1Lr?RMkYiK->NAm5Q@<De>^EhlS4cM(g_fIIziaIYWPG&lA-ghi@ugi}H!t=%;{JKsP?MtAOt?
;-
(JVr?I{}6gdsQ*&r5fb&0oNdBqj`dZ%I+uUKx|Qnt*Kr8F29pGHg;JdT0@j>!ta*n$i4sWIbVEl#?5&e;o53Y_dr?i8(Dwzd)SWA
--qME8L8I39GCuXCu?r>SM`Lo5Ss(<S;O}U{XW2TxGDO;ovX3^#XDW+>1A(-
&T++emvPR*8c5h7&;y5Ix_oax1~@XtZd`*SP`np&e6vWN4rg8Vd?ATkB=U{sI>y4noMD*Xj_fy$Nm0gOKVtkZ;T&FKU>%vaw&?!$
lZl6}h;L>5ER<tjVT?IzLq5oLxEA%Z`W~m*RQz9KbNb>hil00?y1?*2FCqVBa=Vi-
r+i$yo9ucL*icV%#<s3&)9@MVOFQ#eUM%Vx26zF^bDA+F&7%O@{zbi-)_-
ANow?R`>L$#&)Vj6HzHj=*HjnymjK@y6?{qH)^#Zlxk6Cc;^!viyIsy9pW-rQhfBid+ixNYCxMcdCUHw*O-7VfF(=KMWV-eV|o~h
gI%uaP9yW&`%=CaN?rL2Hm<-=Z`(vB)~TxJe`hjT)|uW-
M%GVOf3U*|Xr=8bVX$bTc7Qkch9Cz$getkJ%)LuLK$=qlEO)Va0^jn@bJ0{2uo6s{}2yL<ny@5S+6=EKO<@N=;pqcT`yu^Oi>_hR
*xSO-%BfVH__S5#RC>o*STri;Nj&hP6ylOuC(nuqZ~>;gGAz-5g#@{ZNkH`X^V3aQ&%<4t|D%uzX4D-
~`qNn+EjM`F)+7=P90pne4N5PUc2#ABtfsYZiDRQ5G%m4g3@SRmz<&V%bGP7U;>UYtG}3&kX;oa<*~FD4@PLgH2KIqoEx=Z0N6O2
bElyzTvEd=xeSV%Mi@TTX2t$lhXT>l`?j=Ceuu_IlttT#xa9X*^%SwF>Ol>-
<FEcgj2lK7BR?Y>BMr59C7c?CamUuCh;K&%TXwg?3%3_U#MYtBH}L#=*JZ`eJi%Ki~Hj*yJ10Db)jXN{IKZ-
;3vb756FzcE<_!)FIHzu;GHa2VO|e-
R(OXyXatSoXGn$C$E$vl}o%R_WASli?MvXJ+<Qb&hT&4M^Y}$1D{gy1#Y4aTc%pmTtrc^XH$Q)zm+Ai7!udIv8kNIe-
K+`9`Ql5na~Gid~Gf^&{eJ4wLfOw&y`_D&YxnDD$k!&KiGS6LRK2ry|K%~+P{Lq_mvTo`532UZB%Z2PBy*SSoF6%SA3#rQl8_PdW
DRfr~fcNA?K-
hKSvR++vbGz2z)=B*_)hI=(}y4JMpw+J0=UCM#P68mo)t<mnpwtZZD``?i5llj1g2alg>PKn=3VEreDe4eb#V&tUryI@4EA@$KL&
CU2<jSw_iP1>@4x2Do4tor(@iIeG>a})1QaAUO7*)9xLQbujJA1@o+^u<`waaBG=|RzQ=2bv5WYV;q(13aTmVofuui39oKKfbcMP
><jJ)C?C&n~A^YMvS;@pc8_wixP1|oB_gi$n<s5E%#pq{+oIGPc*|ev8$3LDKGdDw#3#oo~_z&^chz+lCuHwaakLd;EHd$AxHgjk
PS90gT4!_2#N8);ZFfY%^@|N$=QJd|GPXTrb=8<`<J2oM(@8YAw9|UgfDsExq9e8Rc$fM}}?($d|pEbbdn|o3&v3?)+<14va<l5@
m*SuXXs0R;ZDDE%s4t=7rM$HN6*y47b!RvCa0=rW&({EqdNM=s7-u-
$WWiJ84Ci>pkPd;j05f6ktIF0Axh^3=kk@vZ_i8&X@GydIp$6xs$#{R_`#rI-
ow(Sj9Tz5HtB76IZy16Itf#RE{;&a73IQ9Ye19=LVuV-wJd&B78FdnPlpVY>`snbU8hwJx$8+$hVA?JhI^)lZEqulZSCu^9$J119
bcO4Us$A*KNMBVGEuYnKsYgbqzlS7H*7&V5SKf_N5=U`L2!lxisS9l+RKPv5hDL0@a$6MI2h2Z^WiVg1jwWq1f%?vzDtMPD#T!i1
~ieFL9u8Aj*zsFkdH6N!c<Yd7-U+@Homlw1Ko|x2|*q}d+#(F~;=zIiYxW8AUal~in{xx{8#FobVstucN1@<UDpT8AnC)yIQ-
#pam@9JOF2PQ)MO#K{{X#rk+`@Wd{*YdF2{_DU0_2$XKEO)b}9O&9Av3OaK@K%(=a~Ge#lv?<A2mc=UqBu)^BpVi!RB|m7_CE4z-
)bbcL?an-a`YkF@9V|n0*UV?XK9E{7bSO9lrdD0(vO5`GP$O>%;Uj&`})M?=#EnJ{dhA*xTe(V=Vi$V&6X{9-
pf{4$rLh#Dfdpw?~}N1V_V49m6j}Ya|oZ5X{<f9=b(O&CEc}C{jHcli_x%;`yWO~D^x*OKq$c{;PegI#tkFB05K2CH%|MXlR<ww>
dedaZbHoTW4V!X_QS;tls}-
u@pzP??pC#(9Sy|X_oAj3(|B{jn1=;~qSLOLuYd~3))zB2zyD~a3=FuF^(S5ika4IOgbDU<8&Z$qJ{<##hv^W`jcntO@n*ekZ1z5
&>2-Xb-ix_;LTQ8l%Jd$>#|$;4SYD5?_+s@@T#e_igVRx5(NCT4`Fips<J>ymkeU;>Gb`^1Xe!ECK$(WpiVsk5j6|%;Iwi+L2e6Z
QcY$&3#kC|v{(yPWknuXfIZE|UT&JxQK)*v+xBMn6bD|V$GFQb-
2m{}ZhRq$;J@OeL){+0q*xI`=+`WCC>lhF=53i}pyf69u3*<a0CPrc+Vt{3#0mS_2IXM&&CVO)o+>>x?yvyQpT@Rn-cXdL_u+OU~
F~58dRSolV`ZPO)A@|k1(pwR_*20+UV&cnM9L9Yy^*dRVY=2Hf-
6J*PVy$H#71y~^TVb($ZxPR*vd={1%xmrba|Pn{8SuW%ct7?6`1uM@1VF~c<)4dxBQB;11^xsT(6+T3CYsfD^01vO0At=W#flKSh
BDlchHW%h!z3w0Y4rjco#%9WhtiP9d6#=P6C*&cG*uRs@iNV}Or()Y?v^XfNSM+*S47@IAt>EMveHge-f89+Bj0-
nm;FFk@fuDo&lQ=H!nwk}lQRLhe{ueyDSWx7oYx*yHP>nW-b#$02Hvy@*mt8CpOYS--5pI`%K9+ea|s{o*_0`*c6tnVHZ_#@hjQ-
X)xAQ9+wRBDUgEdY!oB(qp~jU%5dJo)&l61m<5m*l+wGVTW2qKE;r+Opk?$%dv?iLrmzWoN3Yk2-
4gnR8Tvt{I3d6%4nJ3+AR8Q^Iy3#GTWbd?}yM(x8pBUyxI7ODQ)h|?J?{s>dODL9f0~PGq>Et<C+Yb8%9u%MV&T}%!vU2(T&u*{(
)avI5vy1&cl{=0H)A^940;@XH+h%XHy!>2Tud`~U{0UG6yvsAv5BPWGS=`u@?B(*`?d9MMr9;Y2PzD9*2}0BA)f~crM>pk$W>`qW
BHzVBV}GJ6n)4oExniYuDXF`-Tnvl!*5%7}<=nAeZCy-
2=v`{*@~&N6<zzj7w~If{P9>A7_cJ@{I&THoHA`kdr`Zy@BzqWCm{EF!Fl1R*H|4S>C?O(6Q)|yKZ8_I$_ojtm0wLhtukioLe3(*
{F`c91yp-kX9*L~sZ?i8}ggb|y14gk6|KH1p>ySigtju5PVj3Yl6W9WMqgzF<J{3MO?iVlAOTOwUq`XJbcfXWh0{RllFNQ6!23H|
Z!k#o_6{ZYfVzzdMa%RKujhMiAr{`3b`wFQc*?SA>{9*vbFC-bhTV&091?4|xzdiLx?Gwn2I^f^MDO}Lt88gtA0xp42q{uzUvF$B
&M=xBPNi~<2>vs{F(f=3TU(EmM|LFbA`~3C$i^(r$_WWYIh$$_)I`Okd7cO?T`etrNn_QAKYpD^+AjRI8i=OWvkrDv(_;wB2fz7r
AHSCCXlgO7L>1lnnO>!TTr&V+x2Ci68ernP{?K$iT=vk#5G_-qWuh-
4^W2rskHU{oVeEp~gF6ZcmW>LP^^8Gt5je(j!_5N7yFLU5WOZ~r^OQqQrdkM53NO3+D@UAi17VZ!I?Pb4Ro}0Xk89G4S_OLWNq%7
$lWj?&RhQ4FtYGIzP#)f%&Mae1kFWt3yqe|G4(j}*ogaEpsJVLpC`!oT40VrriAH4GH^vpfm*J<Xt?46{RikWrPP<gN}i`zZipX<
BI-zD)q2DKnulpI~s=;3~wJgwhFPlE;!&sxOgCH7Ggv<~a9_h@D|>Yf)-
msr!k)DQD0weOYOm<MtrT#tZeVG;g*@rU0pZhjxoI1u(H_Xn+3Dv&9l+~QeVTz`&G=VU|w$k=eP_q&x7Rk7t$r=7g#5A2f|<xOXP
qRoD*r$Zm*QhqsC`(DdK_l+$=7VY=ZR>sA&;p#*Dvdp-;-i~396<0S@8S);68sif3(GdIP^O&rxCh;uD%TWHl-
I14L_z%O2j2t1X$bC5bkoQ39ApuHKcb!u^$eZ2Lh#49V_#WJQUqhJ!7*UMoG~%b<hc2xO2Y1_lAEheGSHRVkZq-mbRNlpB_#NBNi
+SMR?}w?w=c^Z%gG6OX>f&?E&M|peUBztd*Q@Xoq01suk+P=m0-
MM{wqFfo`v&HMdHK_Ol%2B+I_KEAY`#w_+2CDvfCnJG;9TMt@_r{k1`f4wZliK#6oD?4<7x9a1?+VyL(_;%^D8vn-
g~yi7EHub$B?_JoXDT-
`fiDKMPyegSsJF!Z$WCPk+_|k5vkur*HjbKCDUp=gl9@B{tX{WX>gI=&Cd)?v+UWzQEb}vb;|eJUcJy_92B-
v%pYsj1or=@{Ps#7<O2#8lzN~nCPKji_>|edmwyu`@k-yeP;!QVKT#g!qp^s(hM4z8&Wo;T?f{j-
`Hj$3|6z~sVtahDxY^^sV0&=QukH4y(LaqRJ51#^!(?mMUBqBpy`h%q`(k&!Pl|;CVYPtkV2z7msq_9tV+BVOr;5u9(jR1l*b?6d
>GshzMKU1P-
Nej^QGG_J<o*1&a7{0CUV+{9{rwN~)m`L28wPH7P4mOFmOQ&*Ac?QDTc}eI>)^VJ%_DOtYd<^UoPoAN_k+stF=JIZ?{!c))Op{+F
O$+&coQH-<#VBXH^m>opfoPl*o+Ym`$W0bq&WW-fBxKQ_2g`Z&rnGDEp)v+tKH1&B^3us8ba`K??A5Iqh!hdgRH1>Oc&V{lV|z;A
1JL4S}Jjxh48D=t>04j6SFocqnWD393gh`3v+c>t{Iz3boKHznG^fu`2hVrK^u=!BH<M8LKOF7r2|WVQuSqF_I{^OM%g0Z&y#-
cfD%7hTcl@Z?FyjoXL;|W*Z}9m2vDD1CML`7#ez5vecvluW%bA0bpKc{&dV~VM@@_V{oKKKi^AP_uHerlP-2-
&^F2ClY)!h0TS};V=Y?fPuuoIt_kMBya+}H&*%^&z$^LvMgt1`C9vCOQ^-pxa1e8-)-`jUb8c*N95J@%eWALzBNSpCTN1O-
It&ws)8I!S79ksWXVsCu}?Oo(ONJ%O7XErROx!8`R1%aJe`@$BAQ1yHP^X49fO^7mYbFJE{KReT~yiwcJxRIDlC5<!7ICjz4wunI
waG&Sww92$rklq)$RKATtBlqIPV*q2h-
>9!~W$M4O#+_wPtn@yW$#WvH9qQaQjqSdY=g$Y;wEK*7mdtU_L+l`UA3y<<^6w_&`p;L-
RQgnN@AM9_Lf!*$WB338+@%Jp)6G=g*Nvwk(H@~%*}GSJ>S7xg=C8w8Ntdy?*RWxHc`i#Ba6MyX9i;}k<JTZQ5&A2&QbzWSUR$r$
X3v0#YMB^fZ7ll=e3-@{$S=9~Q?KgVn*Ft7`JAgX2nrX}6lO5b-=32}nO<QVhY|Dq!FLMd(4-
R^WRsHtW215&$ItEFxqOEP?Asu<o}!%VPMUf<2xtWq&cbWW7?yX&fLQA<g;mM=fgXBO5x;KU?UXC6_LWS*d3;+RU)qc*9={sHa**
0nS4FRl`B9~^p>)=DA%zQL*kVT_eOsKKCTUQHB3}o(zEB1tosaiAU-
n|0Cgx&K9kyf76<frmyZ~$m5D&c`&>Z}Y{|EjguAR@_)Ex9jY%Sp|dnt4Nu6)U8yPLMyW%RdC;@^7_dg%ZH$j|@i-
z~x%OW@0KKV2xsY8t0PT0VvI0GU@gATH<ngo&p|!!_e!HA4K)pQ4w%@g=ryXnlCbzKj|3e6F?Z&itE{mh!Gkv5oG@#tU@*Y3hwkj
OVVO+S-#=3b46pF<WYv&ko{h?jo9F%cO(*iJ$-Zj20v7+=;Lk@iRxsTxyb9uZHP-9X^`5m-
z8#v0dHzP$?bEXUP9Nzq|Rp>ZDEOI97Pi*3~jN&F6^u7uml%*$>bgCqQ!s$=m^RVV+I7f;0P^ny#l6mZL2xe^MF1Kqk0W#&t!DI@
?a=x?w82o_ewuE5~=7dAW|%TaAsz1Nhr?UhkhCujP4StM}Jt99$D)$HgdP>&0nG^x(Vu)K3K0%2+PXsN@oN-
$9>onhx9V!9M%y_xwLfGb7^_+vRHBct1eGbS~0){Pu9U*BQ{acbEEmwgo&-?z0`H#-
a~<<~J;*Cd}fC`#aJ3;9Ot6EC1oUfEpqC9J5alPrN^;&<RSjr|afk=H&2)ISt}KUp_0`6X_;mk;r97ua)`wVmyGf4k})Boj9g+D_
rNRJ(Llj(Ub2lYjSVT-P^ArE&tWK<M-
>r&rUDfYxis79}~KCc|YtEIUBHT!@Y?XcBNW$U!1;rw)!mncgQ;C=R46ebB^wh%l)HtB%R23^;z7%k#Sw^D~*%M+>2~xJXy#2=XY
&&6YH0Lx!<YF{p<akvw^XxFVhe9ET4b)=jZp|0~r{|psO=<yO*k!h1h5BfS~a=smoZd&hp`pYo0PxMlz<?!5RDCn{;mX{+IWRodH
0+;m@rPuyy6yFXX~M-s5AEem=%z)0b<>-;uUd_Q+oTjlHyp$%QZ9otOr18qlm2@4vV1t3RCS%Y8VG8<`r}|1tS-
cTCTpQ?cpgK3S~E+d%aC!i?+AIh$5<?-Q{Nlrr?}-@JE3PK$q;bj{p`XZ+sT-SiJr(Ye#=?2bHZ%lOce@kU-@-
RS4M>HfJpUz2KE##>3?U2kNX&bj{opL9<OdloGj+R0H`^qJUY@C}uc%ZbUI>wWjd{eyP^+#0b3|8^a(_rN-
|g~!anh>akA+VrWWc?+?9QGyu83l~{A>r;bS)11vX9hB9A7OL-0pVp_b(weT_(*-
A?bWMG<lo9(af614Gz8do+v}5YP#TB!(RgAxbGLdb2b$;%yTeDX0`B~xk;zN^OfThoSH>GrmN|_nOQN;6(k=7Ln<~loBz{)?zRhF
9vW2S6^&aXe^FO=b$YgzywhR@Xx3+zdb>0=!FVrWac`XYu5sHV9-
nVV0G@X64oA{>W_@2q7F&WE?SPo?&L+#Uf9Y_wzr)Mnpe)J2i9{t!}o-
G1<o?>AmEW{8rNs`&b*?7NXhewMVlkikjlqr2r5%n|47S7SnKE2Jm5<2!CqUO0WiI+(H-
@wKqGuiEWJVnx8@Who039vnc!^S32c(Xko0_CL@`IQQub!q^ShhO#hm3gFkLkoKaiG*`&2zO^E;hH~pJJ;i0eT;8c&jJ%H-
LksO)(!gl8v(fp5J%Sk1UynJht#aQwcb-vg9!A5aPs~y^w~9VTZO-
{}g3|9NbB}J~ik>D`0_oQy?}WC=_275v%W>Qyg91BvADKhl<0)XZ=AYwyjM^|t52)iYl)O5oq}pQfaox(NoAOw;Zra?59mL+LvDL
Otj%hb!#(oE<5xi@h;%_vhzxhFYW)*qi+D`Vw9&roCWADUsAs>*pBE}7|HQak~iEFw_lfO~iO>+MR>~Hw|c-
)9NO<8Bxn_u<>{lIJL`uKfG^B*bO4odN_ufw`t(He&BQEOT<H~%xOe55S%7GEH1S2*0235I5Er1oV{l0N_9x;67<)&56g^Nf<agV
^a}vx-
9LT+=n>Z`K39(;Q!U_Oo=FjXCcj4jge`Vy2be(A|GkLaDLD%Nc>cJPhwMPs!Ot{`5e)1=VGIznDG)b?l(GH{*fqT)hoIaqVy|+|-
q<j<(61-7mW|IwC4Fl5*DK<AKhthVjaCT#u-}xT24W<ya!}R!g>wzPh4-
xWZaS<w@WNhjJ_!+y0MdIM%))dL|ezyVwL#9iwG5MvnwzG%??ZErWB>SUM-
*E`h<lZSVNkcsXtNx>+wxtFZgAU*u;aGCDX<_w>xonud6piynyVp*Ys=#y*IT=U$E~(2GVshICWiukv&eSz+W!&}Jp1N=7aec{76
rzs-ML$q%(T>097^v?bupI({Wf3?;;1E!VfA^2?OIvOG@X+VOJ8#3UI|GyhR1N3V%c3#?*m8e$;-
R=<C}uCe=GT3Fn*%P#GcFLUSvF9#~2%N)kX8u82S?!hU2iio_sxt?~^?RjCT)+Hx$!PAHKD)U9xy6$pL+z1YK{ZVIWwfKP5a*pMd
%SapK%bdc#-bLOYtqRs7>gz0gt}SJbk%RQvJmA|_`+F_!Yt{0d7&lAqP-
?s}<?^S9e*&t`&0mZwh^LuxfkOI%D?<yd%Q{@v6;#Vn8TVGneY)!$+Mx4nII;J5UXMJEbF1Tw;0nJUSB$PIxbN7@p3Gd$>x=<7yO
GMtC?$}{P(F|JYJc&p%WtqI@E3>NpV76rwDb(xX>VaWj^~qjOYh*jZ*rbN<1m{n690zY09M7c#-
2SV5x+#c)zh}+*S0tKBkC)~IK|7oFKZB#OhWHnutv07BCWc|Vf!2z14~O0-
%}dVjG<9k?c$i9Ls&u@+~Z4nAGzlsb!2V~YjFo_do$OUR;^si58^hrwFB~7eUzAMzO0Y@mSP9c)?5C)O-
|5)duaAn4fL9Wv*;Gcuf8X8fAQ7{u(qJRL+hIUM}YrvpPG9u6Yn3jbzmVq++ZFqYxQc@Dr`MFNN|2fBIlzuIjmhNuaB}<{8z>pZd
*BC-
t&ZZ8Nm6RBh)aFwieDseh(A+?$LI$pa8EbHNndwGKPLG6XZcBN=cx2pXCm;p}(+(LHpa<mn~;^z(AkF_FIv?_l2&AwkV{{9`3y_-
hGt%ap#@ZU%gWnd9%RxmEUSB59YUJor(!hOUZ+FV_^ySZEN2Ja<9+1>v{#b=Y1dg(xN@1e@6TN;QdO@BHE&twEvV9pu-Po1}mVph
KwOq?a588w%4*X+EzJS)9&A`={qSMTG1M$le4+AhrNPn8O2&Twl}EvGsLOYxv%s4;Zn||{u^V>*3fz?AHj6%JD%Lj{Ug*Hz$qkj?
>>>vL+7Fsp#q87ADNx%R^*sL0i#%=u-)P!)~+DjM{EgDbz>OOc0lPK&_NhFH>F=IG~nM2(=+*h0r9|jfbX7)jG7SZtTvm*2=Y6z-
^Jg426Y2vmA0`@?6j34YI>u1!W%lZn>xh{bw!W#6$ZnAwa&@?fhUaGgQUd*jet^EUA0K59DkGAvf9#eeaLR{Pe`3Oi_^Bz*1S+AY
`>D}#@6?1rA%PYqy1@Yj@bTeko$n2D0a<h8o`D~uq1~Fjp2n_?Y3oo<ANKB(vks_*a9Bw8}*gk)99=H4TT!!GxCm&;fVNSefEy{$
2Z#i*jG379y{y}W1~kY$3APtSt9;yQks3!_qz7a_%4;(cgY_WBdx!SQ`Y_M`}Gd-
H6#vL_u2)!8NHA9PxlGwAq_^|%nvY~0R<lCkd%zUI~y$N7jwxr1@(WT=Ogu|j{WNQ#mKoiD1CWAdHyvupUNV<gFHX-oHyg+-
C3jZTk#Z(^Bm0S=+3@qqYk?`KLq%}=$c+#&-R)3Xf{HOe7Sbnlb8A2->2)ljIq(tF^20^E&ugzG`@3-
zmHH+hO+e10_jqN8Bpfj!C2kW+TF(Hk#j*F!qEDT44uvDevMcl%L0nMAl5`XC61W`r4({OB8&F-
DXT*&#;|4A6@|$cF|62c<G=f=ZY{{`_b*uAE@?Spet`q5<%RcQ4qQ92Vj+&Vli#^o_l5eZ#Kcf}PQ^bXRg_nV;&b+_fvx^9d=dc{
L?IYMw1(x&`1R|PL!3EqMyyk*Ua-
OSPFTZJW<IYtf1gqo%wpH^e3sAfIYRk$!GIpuXp;zB;jr~JCOLY)I3}6#Zu)yzi&v#~x|Tb?$AkVULh-hUpZU2TV9iIff4~fzI61
Jtf5Z%5jVpo=zlQ_<^Y~25AvbwE+|DIrWimGQSS-
%qBre#Jxx;qG#lj9T#<o%`hjF=}El$8$64X@P!5DMQk=D3D%fT=9_}6>vkK^s<f-
#x<nYd`>xsBLUz_HL<mp@$DSAY91Vco8Ip4POA+(^y$qtr}ez12kSg2lgz@m7HQYWrcXduuQ)DaP$UDY<+#F~CXZuVcB&fU|u)E<
WG>%l+4X|EuBcX3BvRp5KD(Cs5yeGH-
`CWpUgFi*wZ^>mpY^N1N4bw5j;7rWI*#oi+BS+M%WmEOh0Q{1(_)a63TWXdO*CH)?hYAI(9?Ewg-CL~+!_^nwyJs71!uz)7=xEe2
d5^GqXde*;VL3w4qK_M=t_uph_`<-(S*;H3fmlIH4Ro3O6O@ah!SZ)hRAVf)R1YoPVh*w~G(vv2q{#f;;3Exu>CPp-Iqf_)6?ETs
e#o4!lV3bpGS;LbrVBF*^$wenofMSy2Dd=J?<sIvHeWo<phwzJCb(jAn_UJ%EbEGr=ns<DyhJ~idJy`bhW+7>utu-
*yeZGZuLC0!{nBI5g^?zw1ao|g%~F>IcIZ$P|1I>(KEFvkX0ezDn)$X&kzW2P-6my;CYq0eji9^>b87)#&u)5rr(*>-
{QavSU$gV7K8icDLRD{dgxnajEIg7cO2&HifvX9NEsz->5QHd8BCiXGEFZkTQ++--
lUwc}{1E;e4t@xV*OIs?rsZbcuRn~TEYP3#cYTjyR*yuZeQh=D*2@7hPaSKb9!DAB_ea6ly|TUo<F??cXi1^e!eI{%q6jL%<0T7`
oPBQ;--Qlis}8O+gVae;OaO_43~jM7=`lQ!ktYe~Kroh|c_9LqR<VjX3!8=Kj`Z+`RijFu9&zX@t{Z$8&r-
aGf&$l9d%`KF&ii!@nV;)`p={kzU7V{nY|%f1K3c>i+R%elhdMeToXFKZdSb}9064jhc$X9tY7*dnX%k!Q$wvRkxpz}#sbfmm*|K
1S;bvo?Rchkgh9aGf)`mhmU*>FXi~%zl9E4etS2fwnX{=KQaE_kfnokWC-T529-
cE{G6+kjjFVEx5<Nq0fuu)Bbp0Gp2AnXocGO<9o4<LiBp*l;GYC$n-
7jL14S#x12eb@pm!bZ8%owrFYFSn%{==q`z%E^*=;@ZbeSYe15scoEy|b4*h4yRoU~a+i_jp`^&jVDGlaVYx5u9FWpRz78dW9(su
5DwRd8_OC~2a-
zz1$Xq`(&_sq>bZ`bdi&dcg`IQrAtUGMvUy5D?UZ6BwDlg)ejBJXYAlV@RKbRKF}#(&&1e?ALi%KW}^%}|z&{<HH?4X~rQ-
&pULYVB^vLA>alchYv|0bVb<H*2Dwk++0>*jtU?d#h}Dm>4_VM6SbH^1I(RE1jPBFQ=W@591HTkx^$yuUDI`<jQCA-
r{RRr;NoHtn0Plf?A9HI{(?t;~KUJs}-Lw+-YUy+lq0h!M-
2%_b&GEY=?S6u^~s%=Z5wh{YkaElq0dVt0QJGWt|Y$EY#yNhC{SwNdEu5xTTE&?2PK6s@9r!ONmp%{JZBTPA}>3x<Dr`#b(}(yUC
Y+@9fCFAa*sRbEfT4_^x}f;55puL(e<Eybv23Vz<5r>%<zy?lD)Zh~D%Mmv;#EjM#p4eCOqVP0jv+A7bwB*N4XlpH`p`)~QA}%lf
-|I>5B<c9Y^BpLgqNXaAB;MCQxz35u-
_d{3Xgh+J#taZ)tT6~FK;eTl#STqaJ>i}B%SDT(_!@^9aK=Kp*e9e=K!&GY8;+ga>=b4?k~edSsQxLmVV#r5|~&SfsX$bLOZjdtc
N%RZX_cvp_f&)~e)7s2QGAI)WJALe9A`QTo`n$3Uqqjm;z`K_Jo&tRQC;@{u3L*@<OM@-u-*1D~8%ww~?!mx&#Ot0QOV*DSqZX(-
Uti!c&N{5g;pdP~(mve4$v@td6`?qLYub6GbmJZP0+?&B3?FRd?@BC^)=0#(ide2;U-FLdBqh8lL<(%N(eJ2-
=D`;UFV4%Cn5Aln>$Ii_#|NSz@WjRBMx|u(<FCy0(J1n|iqH(D2@2x#@ytBH&%8ZBZE<7`4Pqd5LPAbHk4kL3|KK*c>&Oh3v)2Ti
TpJC3V&S9{Re-4_8E%s*T#$^xT`FmZj*?byVE1j=kUSuDyPC1!B?%$ui*7xZm@$a6WEX(}-
c9#77Mf^zzw7&H%_dTx(#{F{`;6x+$+_26$7u`p+C4qU9`(4JB_%~%lXZ_vaj#Kj8)mV?Y2tJGJVsum#uWaUfw0}!s56a)kJNxT0
wgaBsl`|4~Zcf&XYZAfe1@{eP(jizs*9&#?5`Lttg>r;O*Rfbhy+57ih|@w=Bi_r_Bg6BLdiAt%I&#K`GNx^SExmK5VmyXXKWskd
e6row>L7YEGcBHD@z9@Lk@2T}uDJN|>xN$!?H>mf@GJOksx0!gjs1N@%pv41S`-
3bY+rkVU)c9+rRO(!&(ll9e<c?T`9v!FiHvpJ5uJXzn#)Qqz)}8528TAv2zZ4>{ujp>d@t`{eSUEtV~<_@2=GFgdv(r=fsM&E>i&
B&`K}K!8Umwu))p7>d#~Tb?zxsb!Mp3;Wqj>V`_Rlydp}OC6XNfG7rSCt8?0e7ugE{Bd*m|Sa<<<spDxd>Ui(q8G0K`vMXx&tN5(
2=MD@;7Sc}0L)=)ohMUST9cAGpKzcXvBHJ%r}zy2OM-;hV&-v|0`S`*L;_e<0s!1-
;9Y*2k0tN;A+`aot~^z;>$@h@$WoBh@qZEAziZ`OOo=8*4yIS&_1VMJ~rmNXBZn~RM%b^5`5EORp{9&*lNjTmU4Q+(Kb^0_B-
Z?0>7cfG^!`haI7^!Y>VV|;9}eH`73S8H~`D@NAt|1kGv&FSmfzUX(^ue0iGo8~{msk#qfdN2vS;pG;6XPN{OFrWU8-
;iX>!X%k%t$pr!NCmJhOG87WZ$cS^<^Vs2l6j^=CJJT3X;G|+==r&Ew}Qq{TW=M-8o$@xXLoTQ?d`o0oKFImzlH5-
x;cNmM!fhF`>V;o5?`bG=Aj)WI!~YKJdH_KGi@2oO6K&MQhMchIUnwDp6T~?O!fv3VOm=f^2=DaTUNep|48)ru?{<Igsgj2lzonE
ziHY7v{E_5^SE}OY=1jE$n>&SeEayEcAPa?CVy1)r!kZ@sx&#f6|k(WWULQ5+aD8gzTu0sV84|7S>6+~t*v^BmY3a79>g9?d2V0d
U0-B=Fl6rDo6=W;kajCtE9ahd-}-b;eK*&?>oi@?-D8<m$%lVUch?jB<<vV~Q_;Qsd-jvw^GWiLTHoJ^vap!zS&h-
yt2rLi0tZA4nvzNBeIIUb^tZgf_ckOw<z7m?${Juv@_X{wN+wYF+fI<NRu;`6(ha=!xv{V1Bz=Bwc<m3RJ2pvXnR@xyHRv<o`J^k
I8;8ziR*XOE2I2L;wVFjCZZRz?-qhMbmp&5C`aRs&yEx}D-
9Vki%7Exf?S1N8SSN4X+wbt<A&y=Dz1ge%9gklV=W7Jpiu8qvwy0O+y&kpaPL0hfXpkN!^lhf0;L)^}6Sot5jkhA!Xox(!qIK07a
R~0_7$5sU@(j(jvFDb2znx>yfbTmtFQS*AjU?y&3**5rfU({iqFwB-
#u$lbjQ8KZhe@TzFd*J@gWT{v{0O(4q<5IVVb2ZSFS0{Mw2gQ{v)HD+BiX)UUk!QfIjnGRu@=IH@c-
Pf*v>;|;cNjPVrww%fpJ({wC+ul*A|z>e-
8)7!Qaj!X%6<kG>0Pg?sNw%G#vhDIj4I_cbvG4Yo37?{1V+8XiAU_|3WT_p3WVD8@(fehXBq?_-
{j5X^+~;H~D$=VAF&yso7dgf5*Dfec&T;`Zd(_h291BpFQk9B!hhr%{l2Z4q8XzcWDFK3mcI8(Fn{qsMT8Ftbg~?BHwYuc?3cypg
Hk8NiW+mTp{0Zjc840sD$$P`T@2F>%q2$vApz3$->-*NPgZw*lzcwkp3z-
&bRiXe+;oG*C=L1llAtdtT+CptT)zVy*LjD^|H9!SBd04_Km~7H|+nd`zC&b*8?pn@5U8=7CJS<iul%zVNY`ABM<rJT(J$zJ^e5)
Vs_6YLmKp}boy?tkdvlLK203kdN$|aVa};I9RogctEtMB=5`ZpoF2!yKa8W|;Hq|_kF?1+bILu)rD#Ehx++qa;CIW<;|IUTX&vhQ
k?fu%``kiWRf+3UV^g0R{!*VBYWkFSHqP}UeWAVBD}9^f=P&lB9|pdJx1iUXn|>c?<~R8Cbf1LX=K+V>4><H3U!Lx>{qNy8&7+q%
ZtB^%%R!>O4ssRKH>K0-HIf<;zDRyBd$1pkhNZ{f_O+PqQ5%k5mQMMwtlo4wwtgGV5^YB@8>-
T4B%gTO&wy9|E$H9rfZv*>wxn~}1KU|sj8lKc0e<@xUI!6gC)le9PFQD57xiv0rjI?6<42JWP^oVWe0gR&J;SG9+K^P9jK*hjS`I
w>i1f3kY`?%^(#@XGjM_=l=Y`!nYR?Y3u^D;Dfny%IZ=zO7>f!f8(^<1^7Cxg$hutOWbn^}SH=;aEnjh0GU)nm@j=5fv?!64{aU_
4R9jOAo-ZpS*^k8p`>4l+Q%yfuk2*y3q3u*0kL=)e<$cMl<<(!Y8H}m4l^>s^UjGu3RG{hYK+ua@^duw>?FT!g@T-
#~#k=lo3AH$EbKuW_y#7b<gH|Zk+&$b#vN#kStBzqA^`9#n%q7$2^`*KU%7q+u-
U6A#hdlmstvv=C>bXY5RBl8md%cs{ZjJ#ClxNvT$E4r7lTO1QLspKxx6!**{{6&AM@?|o-
WjTheOlPvlahC(cRnfC}&Zw&$#>)jYaaIM5aE!e3stb9;uT@zF6!w}JeuX)eA%01o^!gYVa}r~3gda)G*|3lAiKe~274!cH7kis?
&;)-XTGg;JC-wz}I#@x@t#*6s^H{Ji1oHFme3QhtVm66kNw-O)-n!wrU9+4huO-
T!Tl@7jmHCT#_QtvxJUY@Digr{tC0wWdsm@RMS<!p+eJW)xL=WLdc;tUh8MN-
S(CRpn{tH~y{ZbqE30{+aeNXarnev|6SNL*>Ug|!e6LQ0*TZ`oBm)q;M_HZ6Y8_06IkVb1Q(ao`MNn^W8c8F}Do2G-
@?)W^pF28rt;y>A+{NAW!h_3C<)6JRBuy!5e9H-E0ySGoKd5XSAvem}z`mFygq+BuD5-+Fqu)UDhD`<$4hiU=$mU+-
2M6BsBm7T|NBZBcmEE>z7if+W^6@rt#zl;N~|ARR2EzgVT^D+26yr1BeBlyw(QcloNDR+6Xxq}BL@nqUhSLewam-
Y4IS7TG?&r>fKuK(y1j?<L=#rc85oQQGNa@K3*HEOj3CpgEVRb4OKjTOwD-D+6Qy&@-
YUd{yaKJ*tAanjZCnq<D6q}hSD%d7@;Khb3Ic|gy~-
k!8x=nn6w#Z{}$7rhPQvHi=K`?h7X=s(Eyd}JTO=7xQhy1!oKzK1ke$~Gc*{(-(;*O0sBhue!T=hS*O-
>=D&|A+>+93>ABen~sAqM!UeAqxn<q{n`Fdd8s9ht(}Xez+-`=NfW?E6-
NVBR=<oOfb49$pon9aY9Y7+$gxdPkTCzcXb+1`qm)O==?T`&KtA`<FY<r{7!gsy(G{oeh2iSa6Bn<EQ%$PNpGT0nY^arGo)UK*ay
%cwTCYKb|M)+{QjDfaU9a_L-S|YslDmY-VlsWo#+|5r)}_1gD(*;?Km+V<i!4oBwka6uA6vPx5imblAkk@j%0uXfRjP9GHxU%G7V
O`9l?!Z9mlhF49_C`ylHE%oz?HAE-)uqGR{Xaw<k0+_>N|VbG6*Ae0POw-
o^a$5s$+)!6Re5q}slz=cK<@#2;$*uiwlqlvNMXCihVHR@x^@p`W=&{3T8g=vtrsYfNk32xk?ojnh`uQ?62a7j+1bCslhVSRf{IH
R|3rwaOg%NT1vvxZ3d-)pmjmN;+g3F^vPxD-3OhO4ojjds)-
i=5L$P#*gV4W1^3>;rwN(%UC@t2OT(yfl8)13T`rni1lnbORQJ+gERbH1`VAl8hQw6=(BS!^p%5l#t+HoyTs?4b#~_*$g_P=XFq-
(M&Ihd-nOL9b?Qet+e@Oe=(l~^#N=e9-+pH&Aertrc7oC7M*H_5_dJmcYH|4oa>-
A$r#b>1S<}9$^GfG*b{;*KlVZC0e9N*&1G!>GpESKMx~zM9jpgRY^L(zzHR6~CqxL=NS1%7Sx5%AC3~fT(EOMu6p+1D%xLsStCWb
x@iF>%W)Y~F9i_i2Cb?!L_w3vT+8(v@D`qx!MoKLRr$GsGh?^c>4zW8&rFWY0UM)*rOKdfhGBpb|C{#Lh8@`Ck+dqY8961hdbIQP
giMIUF;uYlyU%UjV#K6fxp&kzsxE@}`SkB}1@-
OHuX&8%u=lE110^j+s(j3O`Vb_(;lL|$1!9$2BhK+oP(M&%veN#0uZr5rR1xZg17(dVMe@x$oDxJNx{y6#KaOvKGR=5>a&)3on3_
N&L=c5(X*#_KwMvdw|7-
2hLHdwfl_hw&btac`#tJ2<|t)SmMmE1g*BUjlz@SKQl);wm@dzZxSUZc@9R<nvz(oQn8zf=`~~JkRWB5wz!s9N=a3X2cb)Wc<hRB
;asS{{Hu=bK_@Bd!Zgbr1$=c{6p*~171JI15~Ws)EV7gQx<Ul?`fCq@kXp~d@pBryEIH)--
$QEXZtZ7SW<3n5q~jgUStDg7{z18bv(b_f3vP9F~VUT_=MPC#v{-`&TUn-
|75&R6R_CZ_Owz8&xq7>RFA$~n0K&24{G$a2y^1sbLZQf_&*}gw7i_$N#B+|02_ncM>BQi{-
R#$oI{_iNkDpicNI(m<@+Vt6X5&q?^=oEQ}(TB`JjW`xtY3Rj3Uu5^byRp?Uy5bP!06VL%j+s%$N9@vYq>=_2{yW?ndj=)ytpI?}
z5I;_r_A(dg#X*k^$!Rxr7rSCew?{N{20uS>1eS)wl@>KOL@EP7OR-)MiD>H6+l`l01no3Yu%W0X7=jN`HU?pv|&vaHrW-
w3Da>;z*vSFZCc7M{=Z6MH&eWBS23m@LaP&Ni!pUeG-{pZS|<PtlI^SiYCfy5chu$0e?-F%s-
@+VxV>^^n$?GRm;@lxC5f63mJTGK@I8=f=Kuema-#^?hD^D*pr`w#iM5ZF-_ZlB~-
1<hUMCtzVl7_UuvW%KD}rFEZQQ=uFeTJBhUR<E=+>;+^6D@#xbw#^+d<vx;@G)Vw$bAfj6|XBz9E=+-
r)&jk06M&%6s<vsG}xJFFkW9-Jb;-|dy;Pl&fOrn@C#E5+S>`#Y3FybS#Lq0Y}v|sgWBUpdHR~Wtf7W_DVw4d8%C4}Go3H-
KG=gHbq*Z&m!zI}(j_DS%>|M?rf8MkdK+4HFB0erS29(OuRoR;wuE5kmj^Wih{Wq^;&hbIsI?!2x)UFe<*aDilh8AH<6&LPVw;aM
d4=B#9#M#_rM!Hg-Yv?Kf&me-BcIog{TzMdtIh+zAC-?aD%8Ea$4=#QP-uBqwwNqdgDjh*=3PMzPs-
|&|ooBCRD7E)HU)^E;$!WH#DQD-7O?;E}n%$(bE*|yR;HwAtE`$@c3Odk`r;8U0fBV{43LoMR$=k&jIe8~3z-
xm0!atz`=RK}w<$#fzgYFf++nf!^)%yPY`XOfHMXPEg7&hzuq4D%?i*SOE!5_9Nf&kyfU$8&VXPh{ziCQCOeh{t4JEo4~Yh3Gvu@
jCZrF)w0fR?_CfwLaD*mYKSjQuAKAdfU;-
+vQrF{=DGX`MAC+V+p1yoAkv}m^Ul@BvG8Z;j7yu`s%s~KA>Xh>K60(`v4y_^0+rm#DVtm;+`ilh^B29wne;4&_9v03B6^~yM=kN
uc;mJR9~YNY{L}3A;VsgjMud=o&>VEsC!Dd?bTMZdnV_0Wz7y}eSX_nqTa_n+k?+{yeYhl{oHw$zOwwOa(rnYKU~CS2Jku836EF@
Ud>qsnsIOKMs;v*R#Bg$u%D2QI~TRU>}iqS>9CBd&W^Cba=pdQl5plUmHm6PSQn}HhG(az_H;fB?TB_#UXW>z6EP~^pQ-QdP;Bo{
CEB4NyOGWj(n^kNRW_=N$bC!={Hd^m{QEJ5z2uleruoHei)8ito9{l6$J%C0R)Qb#ntLOh<NV*AZ3CVL4ySb)az3ny9FgkG%n`Yd
hlp!08Gcz2=QTRG{2bl)CC`1jSrIX&G5H3uRhwJ-r&uq<V8!|JD&ougYckJLzC_kx1~M0VwC4RH-Mr?!yw|D&&<D10i##*bnMRH3
c2o<!cw8-u`HSn(nQ;^y1HPNFWb_WUnO&20CHSI)=dnk!UY<CQ1aCSAfR~N9aXnTXd+`(&2b|F-
uml_tSN?<S7UnD>Zf9ub)Rp4&{Wt3beJh53R_?or*!}tNhJGa{*Z>yABkzHSp0LHdR?qn#(lyj^<UQ@Yn6%9i^%*~>fwEPKzUr^&
&EbuSR^_f!?yErX>)Of&d*XAP8p&E+(%<T#@7#4I`p(IoC+W@+bM31fCfy%l^s5^k(C_{sKBlE;U|-
Qa&|F0qJ@>b<S<0rUXbp6JqSINo(ZA*huYUC3^}g}nJ$dI(dHiSi6Gjj8G?XR&Ry7C4!%UR({%^&<mXhONhfD|m>Up;p#vkudH=1
#8kI^|6-`;zOn>~YuPMy(ycDHi8KV~dhpy}!9!R8sglRV^R#E-~$`ubfwNBl#{LWCbOm*$(eSdQ^dpxwWtkH9hfUf-
5ZwO)*mJ*RJ*xUZ4p@_vX7(bi;({ThTk0{%=bkHD5|3fBl(0e#jVXqtj!`T0Db(5F4orE_@BiAF6rHZJ=$+Y6fHr7x(Vaa(r3m!+
5n>{UMTW1q+eS?K>t8RviS9R53T=+~z*M_m3%Mf_CG;bg?HC&@NO9t-
L$T)*=t{Qt>Mi|8A=@LI%sMlm1ZD3v3e1^+5rh#OkK&Rh&}n9jR>S;qZrOT@S1JcacdxK>s9UaOQiHd@3nk&atgalJ?p=L!3L9(7
W$@UuaO)8pKuIYIYc`=cl(=`ns?#0~u=?8#4J)yv<-
6*J#*V=<5_9%u*}@+|)SAK~}+xll#;0AgnVcBVba_Uxy8O<A0S^{f1yZb<JKr?EFb*r!5&A8b@l^4F5%kbzg#Il-
*G8lnHBSI@S#ZBa+VtEW&?19A}h=&9P56V#^!-
;U>Oi`sa5#OD|}T89<kd(KA9Rl<++G`Q`isLfUB6F#g@MqJus&VO}vis)bds@qJ={a84}rviEh^4o&bae_J`QGR&DYroG!)^c&4)
+V!>)s@L(-=~$A9L;I(i5~2`Mzwuz59$@quD^E5xk|5;d+TrFF+GX3%A8xq+(*C)v}7#jL$bZqES0+*KiBQ;I?J{-
sP`h<exgrCw-d@*8}|^-
yf;4bN$8!b&co_`QrVrB)hpKam)Nhzy)b=?uu+7)nIvB&`tmhTqh0{)!q$rAZ}d^<U31WV`@xRu+zOeS^sx$f@bw~n`>5xCK`%Y-
AxQK_tAoL{WM_wtv_G_?*dLYS(hYO>{|PScV{4UhHIw`A_5NP(sm_nQ%bv)&ynQ6+5QcS7Lf$6*--
IixSRN+U*+`wwv{$HU5cmHM5jQ<Ry$jSrM-Jn0GPrzrd^W-
yIKw6?;yc1#)j^!+FnlY>3*g=<t7*?x>;7!+ZLWDOV!gO`0Lesb7ZWxj8MoqrNA4}PSJ}|UIz;VgeP3>0&9EL{p7AkmYmKir@@M6
f{9KneZ>Q(Uf<6PsGLlB0C&_Y3Sch%Vy<M2zdm;u<&^*-j*eTjgcy;+`RtTR`=lFR^+gz)DLAZooOKc~s_-bENEMP9_Jhg@Id_6n
tR)b18JLQ;|I8C12>D>A7L0>-`-L=)=8vN4VT&Xj!pQ7(Wv2-
E6xIn#Yu0fpVIGBc)ZY@Ui?$P73L=SS8M%Bgh$60XMpjR(=j+e5&rrpx20sr|RdqJ*AlXOOJk9xwi_DU&7JTzX9`7w4`&_ANL3)C
g|{4@4Uo#W@{GO@OpnadT)2fOcbx=h>n4|#1QL!-`gC?jqz-`AJ;kK||j4|%me<Yyzk(V{uqW6gK`gPxnDhp~*)G{4h0-
}oHk=MJ$vz1tn<%v^`~gKbXa_SYPXaLm3C4&NIo#-
R_FV_gt~alWCyQB&2aF4lB>gg+ujy4Z)S)g_pkwmT;&rnYo$()*f2OVrlD7_nLgr%R)|i|1<tj^E{*Ciz}jufLK$w!X+1s*A{Fee
O4l=hL=hxwH%qO+O~x<f3w8zuBAIw{;Dk<rG3@ER%f4ISuv~Xu@PzJ}1(ljiMi*N5td0+>e845b>y07y5IxvzP?=qo!AcwpjK*h<
jC?`{}%#{qVXvokA~*)y3`l3!+UIjN3_-
iJq4toJgJFr}}DC&TDzkx>lO6!DkwRJ`v9Z40liIm8?U)MelOp{aaVOb4GI)^8ilf?#;A|-
i@mf`mTeoV;@qjCFmyR_SVf`8pZm(aj!>swI?1S=JnNZ*8B|J6ThCIV-cK|QN8`!J+dtrwuH^UtW%Z#u}<~9T+K9dzO}6;Y=)Ze|
1k#m|FRtTf5rC#dR7s8PdXgu4Iy5{JBV1`arp)M$*sA`-q9~c;L(NlI)|P_L5Q26XR*36bzx^R`tB;;fiYiGyO%f5{d>~Ix-SWI?
y*MC1i6ByoupDqw39s0vi&Zho>+pe`)I37uw6c<gRylok37H3?g{ZqPw9IiUH?Fg8S$Hs{~&!o&bij!{1dcH*2_H-
4FWBCZxr>~Py~C>xPOuU3)&T<{~!N0{dc~h|J8yo`cTa6DSW@^ZI?#wP2sHamx+#tcG5=av>v5$n+aWayCSxo`@^GO?_So2bEFUG
!G|(O9l0yXafmhjpP+I7z-|=QCQChwH~2p#_vv-;<27UAzQ2F%tUZ+pzR73r5D%Ku-nNi0@F%n-
9+108I=v@+fMXBW(F=q0I@T#j-tUbp<U@w_0#Sb&{yo9-
S(luq$G+<AjDDK6N^Va$LwY=PqV`4EW*{GuocOY+UQe$9`b(<5kg=ZXvPZPwso(U2_@Qn*>b{3{;vf20|E#;v{GxhyRuWFNVEa4t
b95fxr$tTIh-}exefGQ#UM#jPu?AkKXCn@KmTo`s!`&Y6SdVLX%7-hzz-6Nj)}m-
jo+@+`QRmR8rv#heQ~vy&9r5zSF4op^e|TRK_!rysB+hj(&c0FYpBGMIeWE0r;W@!(nCOR;_uI{CKNj1|?}W_ngt1NNt&yht&Qs^
-T0HQVjGbHNF^*WvPZhLdhZw(ka_uG2qawJaAM1!F#GEGCH@lDi(9kYd9T_&%zHUP;cKW{i=$BosX^vsvm-
*9LFzs_ouUqWE|7t@POuZfEUo$%24Nv@k^G3g@{ifx1iSxtu8m5UxUe<Vc^EuW4HV(uORC3UD*;WPmgIWYKe?qMTb}7ik8ImLY8R
0tWag4a`eO@2?qS@HsYb3aqcMI8<B&t6Z+BYh_a%b7!l}p_L;tgy2`mW>j%DGm%pY3~Ar{1|+xmM4m-*2V%?zZgp%ddlSj^w2o-
9NJGo3Yy|)m_iB3&Zlu%`NB3!*c$w7RSwv_PvrAuiMWqJA-xm&B<TXwefy{vmxlcvpT)?>`G^l>-
Vf|nfAHdx7(r3Yr(y_ORI&$eQuS{RMOn5@Jm$18RPgJ$kkQu^}xAj=5^RKCZ6me4*N2CIeBa+6g^l|FQF|Px~P|e+%9CA3CT3=LG
Cn3-
(D8w+{Y6BFBt<WY3Nyd*Gcu*8V&8ss9O;DUv)o?y(0eBNujU0qJx@!x)9Y)iR_<?Fa|ZF+p@E|jTG?%bj_^kuHnY&w5;AZ7bMA^Z
|D<O=o8Z|=_aO}O}uc*If68Yu=c4s$E5qyv&}8?Q_2KG^ytf6L)pwp%0bBgJ-OdLNv=<}5ovu{-
umU~q<i{oq%QMjrIuTu=cu&j>9k<fHGLZEO(UtEy7ouB=*+o*=*t%0<JGKanfrbkAt%fHZF}K0!}r=q=O5SdE$m9U@t)+n)b%)HS
`S#-YcW<SF{WCK=}#vEi+H|*laD$4t?*%(^5>*?M|0$Hzo(^(!R6#V!jO1Li^l2TeThDy$fn10;+|{5w_~m~I-lr)s`(-
RmUW}i%l#~3$XZ*Rqj}Yh?O9_J_EtQh&mzqoIh<0aWE#66nrqKQo|)(;C(k**SM-!5K2P#0`pk-
Y|K>ZGrZ5fR8rC<!_OkG<D>_Fj*Uwy9z19nT{{UU5_gNEO+x!S$I`LZgNLcn&acII0uIia+e#%g;rt@DNTu`?Jy-
$b+A?~dWpMJZ0YM|~2dhCfltnyxxxhGrX;~rloTl8S(e!TC^;qmH4HvJRLzfE%HJLs5}muJr$h84qT#64FAK|SrR#=@?4(sR=g>l
@Ns;??6J$yI5RQ&Nb_3wyLhzMNfD(@vvZje$nf<T-kG!{3fKowf;E{m*ob{=d7$tN7o`ev0pz9Kj^1|A9`2-
U)U@^B8`APc}*UD>v|N&>@2-p>Edg8LfMS$Nsc^>!13K)bV|~eM%QqJo%@LBmZZ#1am72I{cb?<R>J{<l3-1g>_}~-
{jd`KHe%BnPYSL4i48hmFFDMqV>#2U+70#IoY@11A`1`y$$Jp=W>n5#r=XVZ*BVAzBDSk9PQtKyIsKl$m>qZY58uf(XbZLU&PY_p
NaOqLFd5v>0Z{OZIV4DANJZFrjD1%wh*VcavT|3snb)@t9oO<yX9nhnn)iiA$@?1BJ|?wt*}g#m-
0tJCq!JE)MH?KjGbpS$7km^>O1hy&*YD?24d>z+>xyD{?B9$_b1un;S5FRqm*k882>*ezV-
J*Ttua0_;7#6w;RT_#t?b%Zf+J_%$QHH_kNsjKgALMm-w;zf6$}&H2Ik9&;M(CJ|6z-
fBzQ)6prkaz4lV$^$13|P3=#uShJgXy0+uS>_KgNT($1`K>U{B?{2R~0z4Ym*7wB7mfbF%D_Qb4e|i`%(Li|YwT?s>c6g??&40dj
Ybb`bneB<GdV{<8z4R3(+OT3E?&)!p+1loHlfS<fSJ89B^4YUp`n@2C)HaWMvf|zOjmvA;U3tDv&B8lgi(G_@?j7OY%xhQN`|9A{
RaV}6bItEO)+(dEw;bcUas4%ZJ&@z2!|$8;_m*+JWn7ozrR4X!YkuFvzqgF*E#tZz&sMN;&F`D|_m*+JWn4GLvt9Fh{C?XQ&o;)h
jqy^h`8|Gr$`~(YjF&RTOS|Ux`2A^PytFZ1+88h6n&0F1XN>VO#&{WHysT?}kKdm)#>*PxWsUJ}be<UBTN2;toCV@M^yPUdU0V;&
jLc^;#xpn9e5O}3o+(-8Gsax$nU(QO?P@#|xaKq4w)srTeC7cLcM}G#34{9s4DKcjToVT7*}1ifCJfpp49xRG&zLain=mlX(5=-
oVbC{WV4kB}Yiq(_WWvBaOZ1EhgOLe?^aBj;CJbgK4AKuUxSKFonJ_TV)$O%t!eC{>z&u;G*PaQ3oe2Z;e9<!|40Z+#zz1W`1g?n
(+q`8yW59r(F<?OFQa;nDRW0Uyq;y^5d{6NwSB)$AllI-X{u;k7`BN?WzKMTt8P{9J_1F0IyK8=r-
+wp8yBp)(jqxnk{2ssGGRCuv@hoFJ+cm$(@3)QdY-2pz7%%0T-{beEjPX*&cqwDNv}=Bk-
=8+dOB>^*jqx(B`8|Gr#uzVSjF&OS%ev<G`2AU9ysR-^Ha?zvb<OXa`1h7^y=7cC#=E)Z_xSxcW4xO&-
pv@#I3KQYK3wB`xW@T#jq~9e=fgG5hijY<*Ek=paXwt*e7MH>aE<ff8t20`&WCH957#&!u5mtG<9xWr`EZT%;Tq?|HO_}?oDWx?k
COT>&xiJX6aU^auD6Wq#&{Xm{2sqQV~i)yM=7GoGRb|m&!xRo3xOUVvw-
d?pOt*_$L$?6t>8*L>v((Jl5Ah3bG0q~0Y4!AFRnXRTVA)C#g!$lx6j10)OE;Z(dVA_`5ulz@<jA|Yuk=K-
=lG8T=h9{qwxbd*Wh*EKD)qOnuFUr?P$JMYm2#+{*389k|l88P24xLwEHq*4Se67_+WG&8pVb85#DR}wZwenef^BOueOmont)4&p
0gsjh4Z%Et%BR^s^CU)h`OGQ;EI9|;b($X`1#%n$0%9a{i$edl3SwRGtvFEYji*HPYq7)cBH|nebwM(w~9JESK56m9qw5T?svIY5
>7Qsho=trR!@ifC}qM^t|`lFWq8eSpMY2QdXLuA5AjgW5%5e$Yu}~Rb?6n*=bHApt$((n&m-
;GnRd@A6Mo+2qkBN>b$ry}*VExQ)8Uti!LO*pucX5-h`}$0xBUnBwL*MU>l|T!1$;JFE5ey*jjell=CT?dUA51FhIe-j?`-
WJjYgETeJE*T*0eEelIGL|KHl3pK4vsHrF6V)-F3X(X>fP1E&Y7!aKG#H!qw@;U85J9P%me=tj-
}F3$BtTkW5_cN9Q=AbE)X;u0niyjnTxK_Iahz$B6c|div*@MiaHq(eHs<)IP`H(%11Z6~o87j*q(_20tAibvk-
?b$qm9__(c^@Czg?&}1g1aIh88^;CodvrNQGH24%X_-K5>y=y$9sKIKh@feNYyhi&IxJ8|pj5J<S(_t0puySLt>IX5HYB>3-
pWW?Fht)O4bGG`~b#<O&$9T@RZNgOI-0rM+;wz7*aIzhp<!uPZjE0jD-RhOD8ZFd6Yc#K~eI9A|thCQN{j)|FCGFY@c)semr_-
)&Ut2%v5=9-
JIxW~~w18yh7>;T<f7f}KtMRZ}qgEF3&<sIom4Pby6QIz?*khe_3K?oB4Ag`lQU@iT?ZRnYww{f#L2@+PoJo&<mG<RX8jak`)_4d
f#oC_kF9=|QlVYdIU&JTcH{RbO@t$Iy-
$}n&uF$h_Jy6$MQtqVR(y!t5TE^KF<_JQ80sUihm~BoI|L^~G3jXVV|5t5O+vvGiGww6rI?XD`gRsBGmBCr~Vc2(#zCKs_Z=p6YY
LPUDKH?m&WA=HY2UB@J=U5cJzvFG_o}PO`ybk+SQSW(sUQM@Fx>i~Hvwa`=5RE>AtiNKAv2PJMlklA*KB(~i*3W#ny-cpxJ>TiQu
eHh`H6CVGZ(AEN$0x35oNBG7+*6|UHBHyy*Iv_H?z~Nv^0J2<4tf^x#I<sL!96g#JM_0b&nqR)bLgQ*N>}rfS6g4T>g{Ew&yT))_
KIU^Cc`=6VK}Cy7u5)RZFsk}XJua+?NjYp-
XYiQsnTCi$a<*FjNCP+aEG6o<9p2fcf{af4K(-ZMm*Cf?=G^23;eXJo~%VN-S{tj|KUpTJ-yNWFZ1*@M@NBBwWP-Z-
B9awJjnh%8J;<&fz}8(@$c%sMe6w1n|J$IqHl#$c<1`nRf}Mjdq?~;{NR(#`l{vGt!vf7l3?R|hx27JEQMn?^QWtqD&-
oS2jwFVg>&z)hXanO2=UIIR}1#s;Wz>5!_S>*KIqvU?%%`{u?>x4P3~VIm{f8Lca#6BRca?WpB?>Qq967&?H>8rJ#7x~6nQnYhMI
#IskXM}^98-6u+CW->nRhwu8m1I>o>p2C!G#+sKfMv{!QcRRqZRyzigSgMObr}@Obte?pA#ZF%q=C)oj21^0xHfez`V-
^`=&?ose(QMW2CE|Ag2KS%>KpHE2=e2ddo+z2U`KIXeeY|Dc0hrp@hD?ipay^)@TiRQ<yEINyBkh;-
H}?KNuo(cWLD)xlk!?=ZFx?|^@OT4}G^eopoEf}a$o+fT<A@09p?QT+%xp8)tv_`R&&%FC*VKN)+4yH@LASL<0<)GL|Ux!p3FXNd
3EOD{ODnuv3|)BA|7)mEoH&FeyQQT^dATn~$5Icunqa+y^TQ^N6(*J<jOb@t&spRLsGG(s)Gpx`=0qeiLQdX{!qeT_!GuB6|$GT7
J3IguMg|A}spT0KH88O{sv5&t(c!n59Re41`;x4E-
U>UrT4=4U>894BZKY%{uF^*$cn_RU@93b^nX8`|??O~0qh*PLv(AB&^n^KR7X;{ADVqF2O*{p;IV7kdd``6@oI$p5^W1bnYxi`~_
wQ9<qhJZc25Cdhx^?EXCFLh|!B<OuVgcC(@;Wq=x1_I1`>5#89W8Uf8E29G??d$P%2YQ@r@T1DioO=Nr&-
Zx4eInRESF0p@`@aWj^V*Y5xqea|DE!RS4gJ>R}|IOM*$n&7{#rHek-7oWd=)BVWKM>b6YA4@Ad-XXU4t9-
7JE%E*f?q!O*3Dm=PW}+~Fk=4O%1(#%uc<RTJ%R6in8Fw@U$tUgz&Q|b#ypzA%L+Bi4S3%s0qUU?*0H|aslj=?$qKlo+J9=*k&MY
AIzXR!{Xw*T#7N+GI-@H$-v3JA?7?N6RpSotB#vwnU?A~-cBg&cNEpQA5zfotUfDI&NB~{+#(q8C=UKdS-
#JgQzv7*{Nrhuyi4SFtY97E@<jRNdjg6Dvs@m{1)nA+GbH^W}Z$&=V%k4S~(DQ}q$<cLo54c96=xQ#`nSx1#uf1bZja<T?$KSR0e
b9Pj&7d95MYrZ0-
_iFF_1!@m8=L%*VEZ=pXigjx+!lL9G#c<#J?OwgK{wT2CE$WTBmOW0UBbKdIF{1&bGje+V~1q9s=In~@;B_;ppx^^n_^x?t^I*ba
Q>VkewfyrxL=3*aeC+T!n6`=0I!?1AL--h!1QbryXLq=gZ=e5#r46X+IS=<aX%iwrAqIxGxXmzc;}^zn)eCoMySTYOXGc9`$7Fqb
9~Xi-
(81f4QEaC9la{!wQ(XCx|lb3&k_8sk+3#i1LG3$q|I94GVq?@Z{R2K_xT{#r!}JA!ppM!LU3D48PwK#u<V$plI&%Bb{l*)JBJK=F
RdD~=2z2;a6D;Vcy<6d7E6RH`J)aWz@dTPyXx!#KX-
9D6%_i@)ZjX;_|}5Xz+z}`rl?^Exh$Hq=v~td<6r$+DeIFgww~@GBa!U4?=$^Ta)juUW#|jn1h}${bJ@La1pMdRQxvsVjx1Nv`Pm
UJeAOZvq+;H8#3NI5Za%|nChe<qa>iPfTm-s#Cb`P-QlmerX3TVZB|WAfWD_Z)(f!vs)WlNeFOs<+dzpH`y&2Z-
6mZgNmL%bu^NjEHHaZVqhjK+Tlrb#ubREBU)5;6+3qIRH61{?4{`kHq&o#z7<e6zA4s2-O8_rXi;gjVVA?NTOJ-H8ce3=$bHv-
q?J6g|pv!WT$k(QP03*OWBvoEACG2L`GN{7g8KqI7H!TLd{F9vbC644ZKU*FFhF?O?`IkEov-CU}(Cp6{-xrIy*`-
0A=#OM4w=E=1cD>S|XIPDtG*UGWHQ*}SbPD9slgp8nmZvscW!mYtIzzFWuSt4)3em{e)!oQ)FoeLQv^GDLNlsem}l_dEg&FdPI-B
d2$csP=^70XN6`(Zgvoh9vw<4hO>UG4<)VLvv8q#N?NEA2UO5xFwR>uX;Pd?wAIo<+@Eq9@3``E2&Gpc%9e@@xv*17P)3S07k@zg
x-;2H}~F$?{#1uaSi<V@))P=qSk<rOf4R4>&<*8(c=hwi0-
$E9v4QuYlfpL>y}POeMqhr<%PC=k?Kepfx0`iaHbFJIk!ECGZC1t=U9_vOBI*n?he4<V!%uyS<DCIcs(xS_2u@Bc5SNelfh>YQ<{
~cAcrLYisNW*Xk2|;{^F((U36bnh=K@>=VSZa%xUz7w0UJ71+iE7*B@wX&TDH^=w$DvYUaHXXJYzC%cV3exxZ;&e-
2e*enQMvZr)hH!5XxdG*ze$$HQM*+zg|-
Xp!|lqkzqXwI8;7ClwpwsbbP=zEz(e)xGxdbKX=D_vRe7~g_iT2D*9pw&af9?_orvtVZOR)a6ZZ3y6bY<r+Jjk>wWMn&&g43Sq2-
soE<ALbmg{a`(=#(6n%5HZ#;?OV<L+@He^D0FJbzNh$l>d3A48zts1=aEM^>zqmEgs$kv^nk@s#BvM!i*;;NL{2zjx*=!wQq~c0B
tFD+ast~O^Ojx6TgJmI;m-iQ&-@1Jsi78uHn&(@JMpx)uBI<s<1#($0Sq(FO)Y#)tGnYct>g)*TR9OPDcUx6V*K?%4*?%-
46KtGV~=-
{d~`=2zVR^5(_vGcGR?l72>*`QgT|vizl_0Lowo#j&3P`4kmq@w1W$dP;(ZDHBrtlZJF@;Y{TF&_A(#^Hn?VNL5AIwGC*YWHl5g5
L2OsVRwZv{;=!ZE;4bVeVUMKmdn91S%CFIKaEEkLMK^G4!D>{#J3}ID1Uqo#Z<a|k;zZ<t-
5DuK>*d$|=a35$0@r@au+vf20rSznsZ6)%;Dam27S1Rd01>y%81;1x<4eAzra;`q|{L2@KpZ=U>>B`L~+JQX&3*r8yCcbm+>PEtz
e18T=9^P9|Z4@H61MfW(Y)7$tXXf1&WYP0V=#M+L1%$dH>m{@A-_LOIb4k2Go(XH@4f>kg!+H|S<r04dy<piV%eKN8-
mm@9u>H)wh2GSVFLb%n`Bv_PJYUKPn^NzY{w?SmYIgB?6LQp#_Mm9Ko$1tPI>)>`k%rQm=K<&OPJ4b#h7WT+*&ao(R5F3gkvLx_t
Hu92IiDB%slSNaJbhv*V?yILr`W;GVsEFF++CEXYSDjE$*MapkxJrBiqH@DpKIkENcY4gQny4pPW4K^b=C_y8ncZ|1FMvg#)y>RH
Hl3p=KwO|%W_UvE~$kw6)>kDwO+OfKa7XO$~}~?pd+yl-A4WbWU#`mZ&#x|SSFEKE^7_)CR|aYq3zeoD_O!mL%Z4HF-TP=ab=BGn
;7>rJ+KQQrXn(_qGyrD$tdfskv($8Jf?fN8Q9b-wz3kI+7RWhkt$te6^`3^l1g-YE81KF6J`XYRfgq4t0-
4dz<l26dW&2AAib$lCh}8gVVhw(9ur(<cX<3jnsBUO!r=0s(j|6Xi4vSg(JGZhQ?z}U33KeUAFx}dN1`I54jn;aA+$f0a4n>oxqr
P4TFYtG;^<qgg~4Iu5h)OCYl;$cG?t4tHZu~lVFrUKXOtolp(@}tyq5?E(2kJJh{%@V_5-
YnSIT#q*WYM)(6@8vC8w+DC3ad614z8&63+5HSJ5KDv;J`V18&D?>FeM*$JQQq8NM@alrIEh!o!lt{Au>ebEq^ZVIIN(uB^Ve-
nf@@Bqp;MNn)mGL5sG8X*!CBman-3-bs!4)V_bsuAzG&#B1IU59M3itInYgoI-kjgWI!mYt_z?=D*Qg5pDeD{OGD^S&RHpn`0&|#
wp)PG*aUWyc*;_c`xNW=CZtIQ$KI*W5Yp;ERiuGuI4`I`el}yh2$#|Wut3wgRrXuWip0sq;vl<OEOOmbk;Z7^E6f7k@&{zYg9?hK
HwR&(-~yuwBSZG2Uc|=a!hM>gb7UTLvx4EgA2roKK)LlJP28TrF?Dfxur3|YHo`b7^_3GYi~s<zW$-fs^EA{_-
?&*=j!)QF;^u{<GopKg-oIloei7tx_zt%R#>{C4wnV3pIFv;UbGI;??29k#37W=zd?K#BFDaLPpj=*Jq?kDXbjr&?oW5ZmxB`R=v
;nsOY~H<{)RKVG%@aeaGs_MkK?8EYgxwIU(63@#Do)m`!$Rp?oEarn`oCgPS$mPJr9+3eFv;jQfZuabM@eiF$u@Y_Qb3E<D%V%TK
XfLJdqvP9IEWV8Ok(fiEiX@&SLZIx!0e^WBz78!2E7z0R94}Nc1xCX+(HEClQ3yJg9EV*>?5_|NZ<f)RO$?Oq>NC8={B2XFIR1KD
m?)L}o;5u2d=i!KZW)^7-^qEiNC05(pT#xmVxSKDCbgE_!Yl%<q#*DQNXZ2T#Ij>dALVdLZVJMHvuM*H=(=4kk{sNWOV^Mmrzs-G
md5_eH!WG<ypA4%Y$1pa#<o_mlP}Q14vy@(<TFd{yHp)g7gLrghO?oc4MSGghwV%q!h~wmv8gP(r5P-
}xiYYL)wbr{3B5<qq16v5GIBSFj!ABDi&-
@)x!f;^%e3OPFsL5w67FZ=<BqdW|Tkx=rF@kM|8@CBoUWYo8?RWa*3<^FTYg@;@7kpDAIyKQ!JsE+)^zdnd$yCPcTQbDj0a;0xGe
|9s$9cvZSC-&wZ{-
JUhB_ez6aBJ5bb8~*@1A!Dg`C>rdgN!IEi<3;XQG91md=yciG2g1LkHPHM!{aeYiJB4olw(Rt?L;C*Kf3_w$4$ctmxBocLR?KuJW
n<v^G{lke0~|naw{#}EvGMe0HNNuj&eHW0FbU5BV7d3tI8$)nMRM2U-
r`(=77$KZbI+CY$sgMN8;NiJYo|0Ad3LMT9u&%+H7@l1T)*A-
>0145(9f3Yfs&DV9Lb9Z5BNDstzznzfaQ2S!=8lmZT*DTI$b%_elx8QGNZBI)!j8|UH#pl*X?%(w7%uASHON3d!<~j({CRnyt8ik
`~B7L`-k}Y2m>+CXkGRLZn(_@jjd?<A;JSTE!w+lw5P1f-
dT2b)(WRYSlb}Chg>^N*J#{pc;03yA8S}D7c0(GxG#^_;_9%X4*}0p&d<!?2W=#tH?&diP=?rrCeN)|icHg0S9%$-
rs6l;4vO7>Ijua(YAoCjlJ7~ke$|bc1lU9-`Oi4!UQslnlf);AJ?l2;p<GyLQ0eqrebR%<y<N-
g*)5GObbdwW#{VYHXf$Q_Z{bZ!!pJG?MY#xsW{CE3b(qg8qmx<QwpOhP{hHPQ+=5vea7qZV`51c~qCsb`a3*;KwBbA&*8Qn7pEn-
DXB7M|{-P^P{?f$5Z8&JIw$NG2mMmjKGG=B~r*jR{yLj$;N*Fh#Oumh3o%Tn#U4X}rrXqpM^Gz0|9K#Y*$_7BP%U>##Cu$#}V3-
ibQ-!Y65n*pQOGKLqA46HoaB~p6{Ha@(JSjDkv?za^qz2jHy-fI#0WECRxU~YUcW@49pZ@~w?*~s!laY)q!Y0DGLsqSeHWvq8(}7
(ShXfdsd<M5Tzw@f-
=qONl&%fW)TzXwLz5Z+SNelamnA@0LM&ffAHjq5OYRiA>zT6LP^P$gW+fn8^;d#O*(!*1bMbQRJm@}0dAi3-ibbsjWY@YXL-T-Br
cF*QOG!6RyCx=vr_$csW$U1Q+;Y>)At_a7`=Ggv>l@4{3d`L9bgS`v7SA?t6eGVZ#2-
P_u+=6Ipz~OKDoQQ@s0<orN^U&`{Y0qhwLzeV;J(})8rwJ$K+%{!BopXqvG0q_2EOOh$>=d}qu5FAV%Jd>UO7S{r$79#P5oZQ2DY
zJw>jvdWYgPBe`$S_vj_Z{=FpsZ>!3sD`yzY3e6~pk5cXe;yS{FzLlrAl0KVuh*kpGmu&Cf|2*?dkkZauBsmfSwb&-
wT~;!>*vxEUioOYAAii+*C<Dd}mA(oNX79Bx;2k~Chu*GI?%XoD;Hh^$5<+>xLQY}S`NhU7h-
i?q?9#3*cZb=xKySUyil{v=)4^0-
`R%TltI%t8qFf$sezefg}}+akSBR=yEoBA~5<GidwkrVuDN5FK65%Q=)cz0V!Uvkc=vnAxQ~t}5urIgTN#sgTdgT-
c7P7mP{pydJ#Xk?ASy$Amv|_{x2s30XkO+-
eOd_gcOtzemb3sa(JzQ^M}OhCLK;k#0QYW`g}3;l5D_O_ycS(AKMLlbS3O!cFe|9d<vKziCbl!LQGBuB}GsVpX)XcCLlE5x$FUyx
+ZN?5%}cSIG|o_Iy63p-YqJ`y_Nx@nn?G6+VGc3Sk#lw%gAY-
Kn<D!p#Rh#I!#K3&!6=J5IL|iYY=Krwv*Q+lEMoCYfH!8Nx12xbaDALfB(ZxtZzxCv}d5s|shlC432tFHc-Ia*w%OFj~V6vs;8q;
k~dODLzl*^O<s4M#6Y(hYd^~&+vtt?FsFf#Y3xa0`AI1u5^?ZT7v-
}NC(d!NiV%}saB$u3NCO9jW)_Pj_~%Ha?9b2`wNucMO)xhc1`E{N<1?FE%Lg%lf<hC*J#c{_9OVG23JnsLHMn3Lx+3RJ4o8ng)N5
8wk7QAp)4BL9r>(JQ?Rd{jPuCvf0Z;0xFK*x+VkUK6HM>ay??R%D$ZCSWUk295b8V9ALG$_m`?CsxY&z#dgiM3ViFILQ{y58PoEp
%aV^3vZ+(RyN5~BYZmALS+-
~6oJc?)n!5`^R91=ihSD%kzLlM`}PWU8befVLJLN(a&`ZQlim=;rsd|*UZFNC{yF7N3eba{{={dA4b^?2I{_@~%yt*@ae*C1qS4x
`|EV)Jq=ech3Jx_m<V!b<2A0}hoz=mhg<;vE7vMd-bPkrzD+82#>9!cPw=KnRz{`I4^sxGYwfC|}WU##GsRSeF`G|Lxg3aK5B%)#
k8r>DEVT4B@;enG9V<op(-
|`GK#2o<GVDM9T|HLCX;iL}$1C)aCq9lk@nV$47dOazo4e30CW+Y)wG(@k6;2)$u~vRL)Vam>20xigtC5vnRTe>*QZ*e4YNQGf#L
hJ&X`iVNI$v@Cc$CkzZ7|QK8k*v_kO27_jSB5OzC@_6D>-
?#+x_eyqhB1wGRCM&aNwjw?3f^I761{>xOz>uL!3d4vD3ff#GXI5H%Dh!8OL%gnfxw`o`7FcM+gflkjMzkng1eFc+;>o)0t*uUEv
V=K9g?}6{5Iv|;326>hK3Uf}Wi0s}grISbW(Px>S(-|b*EP91$J&m&XxnK-
^6gu5N(@zH%e#TSbSgfZAeVllb+H2Ms<vEP$k3#2AVSlreA@gF-f7G$1tRlm-)f$A16~Te_{ZN-
N3!(lN@rLp)zUL_pSyeW>jD9wr!6Z5-
2#0~rv(8F5i8QkfQg5O&R5MH8S8p$E@AhKYxKt_9Fg1;6{dLjh)U?l;3{RX2zVkVgz8z)T4a@G6JXE)HJL0$N=01B}L_VbgXs|)M
+~&TMWtoiN&gK1`D129j?p|Qm8Fg895OXYvFhld4DcfOtkb~|J+FjaxgGX3pan5L*FdRmMm%<5sOoRxjuvBqgt|W`e^43h7lpln2
%Cf>CqUAE~B6^1891H1P*?0Vo)FR@GVJN?#Nu4ixAIaUFKU!+SDN1Q^<2Fdxrczn>^wDM^(LTv(6;%~av)+!eer1<8?5UwHB~oB2
GyWYdCzQ=j`6mro0{5$ws!HxY33YqYDbpm&lRhb9cWliM5@@!t8{v!!>!Nvb%1|)ta@zM7TG{gNQhug)oVndWnZq5ALy^LF;xI4B
PNniIhq{$v19c%MBD^aIuZ!RB+VAhRq6?ctA3lQ?bVG43!r((21k#Y_RhC01z<1!62<Jz-hxsnj4}$Rb`@<ZHXp58hzPo{s975UL
`=ld>t%j98F2hI(zZ_wg8gq#CSi$>*R5mSE%GCR~<>fQJ8Ln6I7|}|*Wts6--
{5B~25TzQtmmoq7fK|@@S{=(E&db6G)X$YtloB`G(yAsBK2aElQ#P}ZId`f*O2PKaFzGXm5#${W|D>~x^P8ni$=A^VTbf=<Oc}T^
F*6XkrpWKugO+5k}n{nP@V@muLq<vLza&0YZ|?Z&7mRFh1?#u^8yYM{mx#97O*TB#h}o8?Od1+V4O|ZXO7@+a}Mo0>ajtDn>!A7W
Svr*m%@Vyr<qvC<}mh-&neN&F_+-
aiL}r791tSQIE9o1qS+@6#y6~4p94~1X^lJ&_ntTWpv(vPxda*@e+Q1BeP&k72l~C3kCd&X4#~KQ^f1{%B$Ckx4>=rL!$(C6>Hc&
{-
G?w(4)=`wF0((x=L@~k4eeR#eY*o+OWCvLg#moBcA?N0eiz6CkN(E{5x&NA<kwy=`+npbfgY9QYi;IDnR|XGUcVi8c|IdAK&7<O)
!U8`^Vfar4zv`mb*a&_(B7-myo-ChE!u($Ul`rH3)706{IS=)^>BZE*gn%A@f+6J+@@deG@a*uG}!sr_T;;#g!#e_EzZt{=UjQ~t
~<5L?4w2hz4U6;an8s7AeU{Xcc)=@_o2!U^u614S<VEFV(DXm5c?Ej)M~lWy~OdOqBVw!B|)inKZA2IuKJ*PY*Ro9ka}=6ZNP_NF
Mr?|$!hI56t=60>&!rRhz_nN!iRZUD)|%DMC*#~4sz1hlf7eKK@S^37d=Uxc}x78Y2s*jTdL}JN`GctlJAkWk8e_{e*LHE>Yb%g9
VThMQnxVUF8;MYzy>Yry;xkBwocNcM9PV>ML>_q315l^Ly})k%SU)XrsFn<;l0G$c|5Be`W!^dLo3|ZHkU8py)Ag0>T+9(INoqx1
)`M?>u3HQ&MD;Qytkvf8;(DKTzYqf9PWUBhvSC)T+DHHjg5!za=i9E9~%$fy@Wj>JwVA#>K!B(MfTmvK$MnH?S;elG2h>bxicSE^
f(*p+v@$2&nKN>fh&XDM%cIIT<lyqe2=7`jQ^<t$!Y^@cGzKT(A)$VM>Zsku?Xg&%p5x>A}vA5B)>mj;yJd1J+9~R>?GMmXzs!mC
9eq^<#W5ex?kAN<M%3iGu@+NksCjssVFAeQ|CtFal%^F9{CHz!9Jk}1gn7Fznp*;hqiq87c?Nmfqk?dHIA~Io~3=dPP$?1!?WyVA
M=Brx3kV{i$@%XGw(*{n11t1r={|FlnZOLf|PMJoQ~2w%mY5(BqJ`W?W2tS-
9bN{1)@DCbaKcd^P+X*lu~Ct)8ZMgGj1QYlJP@>QFqYlBgUpP$W_~ePPuRA+U-G$<87LfKM+qF6ThRgwi2|<K3-
w_9&WOHUS1tOe=o~Y`DF>dPc%v1pAoc<V_oT-ntMIJlB{{cSVD&p<Fy2>lCt<L%xBQY9Pe-TEVarFs&yOjlg{b{KmF2!oqaf1dV%
nRdv=cFojv>Ip!^La8xlQSonk2*v!j20OyB5ka=oV2|D(j;rq_b#%AwxK7A4gJEIk#4J!J3Pl~z{lneB6bP&rG5E1~*Uhs~b@xP-
FOJ&gio{@95^Cl)=s)Y+^vuH&;>JV!c4Ty;UUo~tlXTvu(Vjof+3zk@6iix8Rl6|P*fqT`0FuQZ|4uBLTQt#R51slw?&fK1v@oG7
8YbCg-Hs%IruObWMiot&~!ETN<H%i93qZkXfXvsQr$jV|#1wpMB#$HRJ-j;22+@$apd|AY&G-
L&jZE*$5T>#9~f@;v4U6Gm9UzD4Yn_G2%*x;`J%tZ;UD<L=Fw&z^&<?psuKZ758N(p>iEQN`ivFsN|FDHn9iX{|Esqw4<E5ByxMd
dqsL+nvqz1JTKNf{yhnlNOy#53b=>U;F$Fx`A<845_g~omyiLAyPCwy?TM}hVU(!rQP6)Ue!5F!v41vy%<kWjjQg%j5tQPu7^JsB
mHslj8q@s6L-
KNnC%Fc0gGL8b!tsh1joC;FU*bBfN*V5aiN(1GrQxjbZ!!iMP)bTvgOX5_Uuq+HCGP_uc6@Xwv8@s*376{B1E)2snhm5OlGxG5-
VHp2|sABI6Qtk_v-YnEU`#e4<9GhtAB583S20V)V|-OqYxQxaVp6-
DJmCEEs3YBglQqOw13yGp_4I<KMtlTQsL1NsKV8+!u$L9Eq`q2u9Ai`f9nkj%bq`Id3LAP-
wg_#vdd(;XBS8ftGh(HldtzLMDDYL-XPcSmh0tqztgLSVM+8(5$b)SJ^oacqw4q4L9fsiH-
r91QfM@q89rZ>=^}Jq1a9^Bxir$P7zg^QQynRbL?6cVj&8{=47plL4e0=81}$7FDE@d>baCuFuO=rl^H*ReT+M(*2bzC_vktGTIp
|^0euX(Za>o+}`C$hoc0<xx{%UgQUUoS_wq|8*k@~^e$&+e_#H%$|e~@a4G>5Q@Ky`s;leXkFrzTfelk5v{lxYQ%q0GpSDg$wa2Q
B;vtQ2O^$h0bHKxn2io+X<2!r>0X8Y<CjrX())2q3^CRY?veRMEAn^EHL3NbKEShAv4Oqq@6?;s>oCAv)P>^KkMBf9?=_xRbpyzl
h3FFspO7W)f>iWCAaGn5&o{cj#p^PB3S4Gx(2K$IOYT<Zz>ZHTQ&<9;fOE(>&qAq?_H&t3Fa3NOUS&qwY?H+l1<zG+}9B28FELgC
RPwVo#a}?hGB_mYv%Iw*>BFuZ_nwWSjfQgsH;8qVPqHpK+-
E$(JUiLj<pD0=z6)flOps%lRHB&Liwe?EPwThCgTh{szXpzD9MY!}mz*Ghm2n3ad|=Z+6D1R-EFX+-
tx|{S1;g%Xl7{V=K8Sjs4oWpO_ZWI;H7veHvOc@7?T=sH(C)s{LTTfN-
a7)>UC)&Al+mFF3@F@w(RQmq&oLUhP3;xWl!%px?$ER+1BHS!mwRaEPL$Hy5Ec>;$Y=%1!&QAD@v6clGod+}?7IB1|(L>cjG%mwF
gmteLCO)kLL(cviNJ(2s|GuljKRB;bfyRRcUJ%blwg9rQ#<>XBfKFe`q4Gn${d-{)u!-<>fX&xMSm-e*)V`w&$dPys-Uix9A8mn*
Nep2C6X?eKp35cndW6RMaFgFjyUnWOp4<eO*aNV`U*PE=t5ofTojHqN#RVQ4tkjl*6-
cO=O^o=C3}DS0>tonV9zI+8h?QCjjvrrnB8jfqvqkiPfAa%MyDXvtG#w{UieitxU1^c=#;RruNF2|W`uwJc0jUaC&A?G+}HbMuft
i!;D<phtLMGmrG#(B(*SG>0Hg5Bbl<p7>+hRp;kBy0a&|bGhP8Y29iM*jy}WyDh3A3pF?M{dpaqJ+6AWUYc_l?`z<5`W()&GeYoa
?ygC6G^8mSj3oW)ESaWsdHz>Ug{F0Im8bGc(%CqA!7q4^JQJhC4r${Lv=T5TTooo4T5DrqDLTPbFGj<$h0t7Fqq*RB+IN*cP`HO~
M}ohXnv)#EW;KoWOOs~IbohkFRtE^Pvu6bN7FTI`*xS45x_jh%v2|<fRF!}_N9+Nel{Kv$ZY1S0*IZbHgQDW3HHoh`+CO<s>yo*j
3wcT6nykEC;qXnoBW<MeKz`VWbe`2wR5w}kdmBV^Sl4xS@i4~-
4%i0{w*X$oyN>UaJM;NHo5y=bUFL5a6+#&5A$wFMfgTsRnpOI^nlt9gXBTp3Wo*ex9-o>#dX$x?>D-5MDgOri3scoAsBV>sLRCp-
m-uxM>9hUMc9@#mY18j_;O6(K!1D|AO%AtAt-rV`(;Z<r0#9P82~il-H>uO8&}^g>2S29}Pxj!?-
=#F?e>28u`fXZt>BljIe*EvvL)oJeQlf>O>es39s5pbUL}?ap1Fj19n-
q41TbD7X4n=Dk?{8ltHfKhA<PJ%Rz32Z)YBu!RPvA?Vg1tj%c>eavReo}Jt^`AJ^<<diYG)1n<`=r%es0+>*WcRKpx1}1md<bphj
b@{R4w9>t1zW*Uq2ClU2#f-v|(`7KAGwZ+?A<nlCI2Fgtzx`H-BsO+*EvQ4yjv@xq4~-
Cf8xPB5Z~9*#0ME)@i!K@>1jy7a?h&yPe$?x^s<iqTi!4Jt(d4y-
(k}1G?U~2W|RX8I)L_oFd(D2y=A#g7O{Tes}Z=+*KKpMS6lr9h3CI5pvI4Ka27%MwmD2#iVnA)<9+=S`PUU;pK;!(0QF}C^sbP-
|>pSAw8$(5x%HGbNp#_ej3yG#M6l1_C<Kw@TTmw>B+EzO7RC#qGk-<2HODZuyxP<Q*#Cf>G}=VNAHNIv4wEYt|4zt_mB(9n{k-
tF8*jwK1WEAK?N#;L2L}{)xHeAMf7}4u!*gY_AnZoU=|yf_BI-q)@qE~*T&r&a3frZ#>KkyaT!OVXYX?_o@&+cJ8o=j%xe|tGT-
37QArZCn8P3E59y2*RF1Mlbto|&$!_d==gPK3f6n!!)H*G-
k5ebQ**jN9c2<YiO+qSQrE_9?A?r!(LQ)}(EQ_^N3Ou{OTT@r1rl;D6hp{x>nO$bWZ7%g*K_kW$q`S2&5gv*#+7|7fo0K}oDGLZ?
n%zrM_Q@Y5y%%$|&wt#cbV+R<k74|ISxpj^!ukL07jqG?5BHqp9iCVIES@jykTy6<x8vud#B@^G^prbm8`}6dWKOx|`nk@&3|;9#
9~J3w?8e`4iY(Lfb%5&Tv9u*o_4gEpn?-3l2rq(+3jNSZsv7=eJu=mW@bsQg*$*&--URtoR<l#j2^wFh2>prX6|9R0>ra4fLQ2Xy
+;`SzpH@c$T|^2VN^r#8zgl|TKEiR4j>&MMeUSd9qfw1rJ4=Jli3kB=n<tM2oMPP!u$5;cVA+#HUqXFXzW-
^eDTh^~E>SGSNVxkFX}wW7j@Q7x2~J7oJ$MGE5Qk@<V|s2@&TSCRPJ41s*pJXn+TZ0o&+5GOcKtAgNbU>xiQ4N!B8-
{eM7|D@DhoF_D*Ck#&)xBuC(~8-6ExX2lCy-ZY{h9Ha}F^ti3-
Bi!F^(s=+VX^xlnW^Q6Xs$>A3&!j4GF_!Gi@~9l%adM`;T+j_}v~v-5c8GB;%*)3=q2-
)^mm2J9Lo_c8Uoa*U;<xuW81{Qcc09W&G!s<yVxz4R|^*6)qvRPc8ZZYM&9S)SiM!MRXAS{Z3iLQZ-
*KIru}FYEx%@R{XS){T1IQn}sf%2Ziren%><u$>86Zx~oNS!uI3803}gd6nr2=Q+tZ%`J2RmUX%V`+RW+7W47GAIhrNpTo0|0!sW
LHDH}=Cc<h+X7MlME@Xl1*Sx~^)+1NithQMmPjctWt~xgJ<b+TN6*5V>#T|a21=4&|HdjH#`$Z+pELTcK8uNHRJ}pr4N`~TdbzI1
FRW}FSn#K-B-tIWG&sTAl&swU#>f9jH{roV6>8z*x3AyifhrB$NdJOCBv`?*Vn@h6EGjweBkk0m-kR0JdB0W7ePm(83nt#c-
2Ac|e=C_CENahc(na`0d`K$S`EwX5{-GOM^deL212C$n{Bbobcm_^C4fX-vKQLcN~<1k(!{w#1(_l0d1gWNgxJjt=Wu$nOQ4S(Vl
IFxvym5_Pe<PU8t=MMVzE79!2pj3{Pk6}9#cZ-
_+sfFnp_|Bm^CmG(TmGer*_oOl+2xp3w^N31&$xxOk>`>URmEQ0y>=4g%wDL9xce{LQ?{S;Eb-BOmBP{qcs`L&SB7fv?-QnE#P}-
%6l0&<L41JT~QgjZw9HJ{bFX`VUE$?Qxf@jefbbiKRc{@M%1WyiZ!%T(?SK;OET;<$-
j;>rD(M8hFXVv3DrcHDDn`Rf_aA2gW5FHY74B=9E9-
SxqlWu|TevZX{e$PXlIrb|h!mxbEw}cntsoOivRfSu`oHV(M*Ba#~P>nf5x<^<l?uW3f5MP_Jdh_(q&T)lZl>Vy3O0{w5dfjTh^~
!@*&(D?GgHFM-2Cr@F_SUxsC6<#6`~l5}EH&MWGJcBgLKYbh{p%d%V8UjH^Z7HH`)`L(%@@nX?2-
^gHQbiIhT9tbxnINHQ5KoF`P{QZ6=V%KN<|ftg_Zk^zHLOQva)!FJy$*3m_uJ>lF;sosH!$6z+9$%`n@@*iN0v%&Vq}Qmd~)p_q`
2qLgH)<2N4z63DPRK2yaFPQO7LLr>026f7W;4)7hyA9W^K674DQq#|0OyfE0{^x?0U`6>*iqS`YyyPHL@m{OSj}GD(r_DK(1WhLK
^TyY8jBy);U@OS@YrbvC}gtX{vC)tevob>rR{<t38&iL)2HwCG3E<(`UMOjb}`XZJO?b6bvlihG>Yd;f&*gyiq6UzX+CYSAD6MdK
}9?uS=ilH~ictok+lHspR5x0l6$lbe0<8z(WOy%Z8eR8)`h=!7tQf0YywYiQ6I{mnYtIb<-7^n4X$-
vwXx;W@8F@>U7!Tg%9+cf3>fuEAO{w?5CKef)JmcZ2)yh_PvmZhN!iI?$qj&3uWzXnGCrK{<1AyM=7m(fcdJdrXKv4jkF0B~0dz!
(RUMYH$M-
fv!n>Qu|83bsJT`vP7bnj4G>@>Pz%xX?U{NP#}wW(RaO<1YiXm7*vt?ct+iCPGo4<b*I5a8!f_XRV>kl_t#?W6bXP;F50!4dq_~a
eW4iDm?SL`2_kw9j#Fh6a9uWvb#Nt-ctX#JA~>W~(fa3{Jfsq`VDZe^<J5}Jpc6{q1rBs4y0AuXOhhL3H<<?LiWZdw>V0J|LOY7K
VhX&9zO$z%uYFIuQDl;^s{X2IaMY8JIINXx^~<?ek~Wru(z@H}mrMPCIVg$~zP5L_Lf=lj-s)PnhbXPcV*<-
Gk_Y^NC^jd|g9^LdnHEizwP`I`j;5+)uPTy^C^|UEN{?nke-l`i9UUIqIlOzMA-SubisTX+#g;hLdRm-CW0bYu^I;KTd*-
Y&;hd`+*`T~|nXphr)Sm+qe9VKjNQg|5R)4LCjqEccpP%jrnYrwF+o-}*CC43R_oBeDEOuQo3(Se$G{ni6o)RYu`_rg|-
6m`Oxjj5zoCsBYOz=UJ?u;}BcsAo!ZCiN+SVC%I9mCGOAvKp+QgBox_>(RD<(vgCZNuo7p~3Edyg(`nGt~8DE0&avV#|iLor}@h=
YyWSWfZpij}%P(E}{CF6dFE*2&&Zjp@&P<15p(~{g(=VGQNCYRMRNr%faxf&>xEJgCFRg*{6GN;G)EV2OQ-&t9d0BmQ-VD1qBaDJ
?Q%TFp7X+$N~7Lae6><OiO8QTJpQ%7o2dg>~FHHam4#)6fR>GiNxolef&9DKGx%k`RjCuM5I!@P+!>3PxK1Iz9Cs&eowr2o?eCb(
dQ@k?6iA!iT6xp5j8|HCd|1ocf$UHYF{9S9lUNrUq-*~Xa(p5ZW3QM3nGrvqQ~rHdjziRNMpV=s-
u(EXEr5!W%yGRGlA3}_Te!5gRH-
1vWVNb>Mv)U2nu>oKTZRq7^K1tVU>yag0tSvxIYHQ0>3FwU88WE>O&`!m6LGyUBW5elQIcT2idEHdlq-
1gky1!9Tf<yi9}+@O11I{_`*FfV}0O0@p%r}&RN|cM{+WIwAb{xpR_LG&%7r6KJMM<vZd?C=hxg%OnDNLU@q~jzgZ<c-
<?&2C&K7KD0>X%E`3K9WsQ4qiO0_(UTE~t;eI>uf}i2L5{il{9Huen)2WC;lD~=GkJI*(XE49=<)VrSqW4t1A5s*tqR(NNvg01<a
-C(yupe}F%n{e~{rZ&9cTPpf$>eC(KUuGtAA}4&j%DhIemg=>tbZ+>!gNk_tXUl&C(tRYt?fv9khMr_U0;m%h^y{$<Nfv6N8zYp`
vk8F$wCLx|Gwt1pmz(qX`1^`+Hbu&>9HeN5QJv{dT_P#rDyV>ztfE5o44Wk+z=Tm(7(D~%Kso<dm=gGW9jVv*7p~B1YeW=N#A4-
aMF{O6Yom6dk#ovwmE4&C>%yZoA}8~F!i(Nu_JrhchLw1vK;>xW6(U1tn6;oGr3Q1f7>;>t6Srawe*7qH!6vW*~#pJ4Kj;nhh3_r
q8&N22ayDNF$Y96;aVA)D+Gh_8D4yv(`M1l^Sn`PZaM^g$u3}heZ9u@X3{BB%^|Jbkvb%MLM7ZP=snK`_~`#b-
#hFVM*?I2xpxro3p69%A3PXEMPfu2f=7BI^FPsR4bkq+uGoJWnJ4;c4*eZlsAznHhw5X-qWh4X`54_Nd%blP-yK|L)lRk%(xcr&?
`~LxiBDYT)t%})`x*D>hMr}T1=(_l=upUd=%c2d=}x<k5#d-@LIl3-Zv~lq_ZTHvb)QC&Ke3#uxfpUy-
*&@ZzpDU!?i!>&w|X(&aUfjL`qZJINx`Ojp3!m|GX}$ocs_rN`gqOayr(qcf)ME8t9t82JVf-7b|ViN-
W{j+X<0bwv0xB%GWLj|pC4QH(Py-ZLW8mp#&%@I$8vu)7WxZ|zJMb-
m;C=0@0XXe1TRjWzp&59H41)ukINwCUD!uX$RS*~fMf&6msX=XxQcT_w9!$0noGil;AnG;@%XU+q!ty5=V6zk=R~hI&^0bPQoon|
X0Mh-GZE;LVIRDW$QBaOuh)=Q&P61XMQ7OPK?V!OTJ;N+Jw_uNB6{G$eh}}e4DZS9WzmOSEjLzKhY3A5MStzExVkDroRj?uWznn0
-fSPSUWKyf-L&#@de#pe>yw#abk<Zc{0{ND%ZDs7ef_4O^5-13o?-uCY_-Rs7g+U|ygo+1aJE$CDZX3C5}AlXVTso#6`!v^dVIOK
4%2YaYZ(z~uuY0+a9M2dtQR(JRMzY@0L;)Qn0R7BVdU|eJ;`$XM%aH|$XQ7}9tj_mtdtrJA3Yj!Z=?S6dnDjTGAZFvo8_RS{=8M+
V%RABuW(_AQ%q(G?XL1%Ifajj=zU9a0kY6Idor>~M|gE+52Ry8@?rgaf8)Vx=sY>!m2teVwV3xY#A~@$j;<ewOav{$+U!Zo^OrV~
gKB^=8Fn(?M6D!51#krBk)IQpB}_wAv0Hi;MYf(6)qbR5x{g|&j!+0q*kAegw#NmK)S5pKh0W`PT=C6#^Yog>`lkP`M*l_;eHOIh
z)`h57rOdmZ(dPY{=@~M*c<MuCLF*Gmi5Bo)=7QJ19{eWGq$4(SX$g)QqP()8v?LSJ4CSw6jEoKppq+ggrnAIaN$Cv!Zsi3*~Dwt
EdO&;K9RxAXZ4%$(u*>Wl@Qq_&rqzmIlY7RLP;Z>*=^jlZf-
C;u?N$j%e5e)`%#lZZnzZ|Zxe7Xu}nbvfJQUs*_h7X69s=KPIUI?=@{-
u*_DV&+4~pp?hzslDy1OK6V@js>mfR3GPF@Vam^79y;@w}sFZgJ_eQcR(L-
H!1wUl^R0KaQiGHFYa{DUB+{P*pROkL=I6uy5?`OyatdtQ!B{P)TPu3U9{=o0BU$2n`)#S(l|I=t7Li9cHS^WN?o|VxW`^L9tV0K
8*ebagt&7_>WH7fpYAq$WZ{=E^*_{@YdUy#&WRuqN|WoVIUqxfLL86Po?;^!h6>)W$1f8?{FZmkt&<3b-
%F`9l@97nv1#u1)pmW`q!JBhUHt5%(z^dh9;SmHbT1RI|9oxZP%u6)h>oaQqNVRM!|W3L)`GObCZUm|)yL~QPi-
u0q548d)w6>g2}BT=?Yb}pjSF@Ho}8N9J1qG31-
cCZ$WZItaSd!MFmsd0DBW2p7bxlmgSC$`W>N3yUW>FHnK9hy&=BXS9rhHrEYzZ>_c^-
_qOZpZqXb0q6E9+B^I;{?u*{+f~AXVMCBoz|UrT^722(v(BkP*7NIEp3wAL-
<Ki`+QV{FXS7APsx8D?_>Ng2)eB7Mw`cT71`5C=TFE!(=yM#rj>S5^t06YLmwB4<l?tuBawHIKC_88#-O==;`fGV;woq*{RW-
5!C9<{GA!E$lHNhM7^q4OOq+Gz81~d>IsL-
+ou_m$ud?pH8H@Jc7%P!Z%4RQ|!7Aic*iTZD{yp&Dxfk;8HQsI5IaEP&Wm6P(J;qf&??FQp>t@`G+e5?R<Ep>2KJKd#t^LlGP)eM
sq9V56Sw=B=0Qyv;Le8FaU2%Ux=0O-O&F}8X%u!9p?+SbL`ZbpMszrhK*bX9Wjic^&eXe=_uRMQ}>xpN|2yIcQe=2-
Iug`Qe(d=;qyyI-0geEVtnerKWCEKfno-NK9&GTg1ihCO)8e7WQy-j38PU`cm_N;MN+0)v4Hi?yBLV6m;W^ClOIBg1M2O-
BB{)dl{9`A%)kNAuvn?}T2<s8G98OA@1-
*|}Njd1GE@8ojWCBVbZQNyLMpj=qIPp&;Id>0ljM0SmAvZt=8xE}Vgk3GbmWIwecb(r@lChJ#c(Rq`_Eddu%)cN>`!<D0m;NIovT
pp2yZ)Dv+wZBMtKr18}t%=V)%L7`GL`}YsI2p<xPu4Bpkw5;!;*C)wt58Pq>H+C`Jl^vEKoez>4gNFDc!y!bQ=?(=LnGAZ8Jba}O
0&tZ*68uq&4&MD4Wi|lzl4ns;p2g=xo4k5!C@_H^q&8x&6HK4-W*~sP%+3$b4KegvSCk%R>c@><9-
_=izJp|i#SA*&2Cp(w^{vxtA4$r+1zk&4e774&k!A(Y_B<)h5QQ`$!z6#mNVoqe_GAw&|pv&DCPOrD!I>T6%FXGf5fxb&*p}BUTW
aam>+XSd{nVX#(T}~*PMLUk8_gp@<qg2+1xx%70o7ia0LfskO05y!FSmPPheO)n(>Q52a<j*R8Zjx8RgnZ*;iymi&Z16^d{^pA`^
*ir=oINnrJ3BZ!2_vf$NBN{^8srn}KP@wRsRUL*SDe%GUy}Z13gB;87R*1DslKRK&MvKqO+)7EV0VQO-Xj<Ze~u9%DxLH60mQU0t
1`h-dc`*~Mdy;aMG#@#OYcMny*TfpjxuNPW?twdk(#Tf4vW-#l(O+$#5Nmz%aVqQ=%1y%X6P-
1G`DGQZDkZuu(40x~hddix|(Nh@-
h+jI7(h{Wa?6_Q^#jxVtZ?*UCmJIgubNoN&iFm~8p8OD;C&704nD%0pJ<``xinQ=FI<^neoi8cPJ&cA5ytw;SSsc|Yt^BWno0;b7
p9i6_9Tu)xN;pcmdKNA%%e$2MeoB4K1<$ik*Ys`AmGZLiDcojB)eiC;k<FWo(%vIQUo&C$GUU~RoeD+N~ZR9ND`bd}hDWieM5pif
M!yhT=C+l0lYv=ntlg+_TBIdL6CqW-zJKZ96{)6kR&*{D&+Ao!%BpZ01ramgt&1A(B&LrY}6BX)iU$O})D%Tw+B0EIMTXESjl6@t
fD%y&;RC_rsKFeN3ELV&UA4J6^ntw2lWdy|=?f$cOO}LsuVH&f~3I8N$)DxR{AA2b67rR(?A;*>-
WC7xXzeHn2j(H@0jb^Zo!DCZkx<81Wd&g|vE3#SXtnU)m{;XkZ6pzXN-rHIDN&S0R0g%UitQI3OmoxC~X|_4Fo&uj2;`zooG;NOs
_768I>-#X}&!6e~3nzr*8L`5$L7r-Epynv5prHa9&neX3pJfp5Nj}%ADkQ`ROJ3fHHz-
v$7uIPsKRon)+l9`g#}y~oUZVY1_^M^Akz6s`JnHpm`p^)zNR>5s3LBD<j5I@xP<Oox8!=b8pn8H|O3+ER`<8{i$Y<5I;p;rhGlj
EFXLddZ9cYSX)G8woO{6|JOOc*e)hMIql}|1@oATPJ@!gr{>_&e#AC}Kg{lYztTV(u}S&eco(D&PhKSN)0iO){7-
f+G+!zI&KqGxjd5QDQ0D}Sl)8-
W+nFUHyT<F0jgi}`2g;H+1i=r~Vp)ekW{!ly##)bPK+{sg}Zoy$vTYx}pGBNU#z|Iz=$_Kr$Cp6H+I(hq;MzcK$U<Cm(6`iQ6CMF
Kat@%A~{Z_Kgd(^i>d07O;RXN{VP_c8r_(yZ<AoUxza8Qql))QN5eGp1XUl#j|9vdV_=F~HyO<ayatd}lNiFWfm>UHVvA=HJjg8}
U0=EOORL7eEDot7w$7J3TvdVTSvGWNgwuem9@c&ntN>>$Oo1k3%vL8j43*@askK+sX@E%$@Mq9=D&_Bd@Z;3iIlcmWhvfoul{4hO
k6GfiIA+e%$jEH=vi#l}^nNw*EZHJ|`Q^X_a-(Qg&kB713vIkf@sKDBF{4>>+3Y+pI*zm|OzgOp{)EpF2haZhG%5-
A3GM)PyZP_$kx5+}RC^gK{e-e+%Ci+l3$KbBLdIz1+9_(x6{<J$rXGGEE<vkErTkv8-
enW3I{JvF1K{;~&*TPR0FuM$Sp3leJ>csaz1LUum|dq^2eQCo0v81|gS7rrsl~wg2ZI%J5Qd8R=Ds*hZJsoP`?~hPFzf*9n}6nir
x0x6%VelSY-9i}@z%!O*)cxB4Gz3~_zl7y|cpV!EEx(QG;|hp;KFY-
B03kCn|!;<RYufF@qX`pzulvaFV~|Bq!QFAiTx8Od$b060$_n{%=kj%ZVfIzz~2Y!2hKH)HKjiIczeW-
C=+k!DvI7Tr~!R@2<%Q_U^6Pov-3`2RL6_D`bkgJ`8{WY(_6J-baObBTI61W{z#9=q_il}gAYKC!pMu?s9|5a)RtW-jj5vY8{x2!
MV!w`ulDr+&31qKYaPw3Pbd*3{)(rW+LK9U@|85}@7G?rYKA@%2vsyb{k@crMc@mzRrfF593n8zilH>2;H^?#_`C4rga9+)bggtQ
KCpZH>o}<9|B4!FrS;trphKijO*7h_G)(7P$7RH^}X1oFl>eYfKbnJj~hXFEAdWUQT~CCXAmz%dHX?SA5=sdDmu39%C!M(-
@5sw`&b8d&}~rhX3<&hE9C@f~;njD15DCFUM802LmGRMc)M(al-XUNE%zq8msH+p#>{2+L@46xYM$|Rb6v?7tXQ5^#!=)kT}JJCx
F@D<p?PQ8ECR6h|C0Uvo~=hT2_8yPEj8bdn5X5_+Qi2@z}FxcCB>t5zSsJ);?X*l)_pXoDrY<WNytZc52)no!)sFtGZ>fZ4YaEM1
h*a_TRDE;-u{$5_lZ7sB3WMb*249IC*HK+8@OIE~7nh+I#KP7-
UH+%pZFd;?Bd;$_+AiQBTF*j4P#FtNRjgHiCL@<@PmC4FYbBUFoRyl`>kt;7o=J?(1E%SfV}KH5%c1-
OrY@`y{+~FqbCHzcIM%JT0?W^eZV{lqIP-<S56Ls#TBZtFV8G$oP<TnFXh)v6np)_C9f<`lc(@novc*j=NlEcnkcb{n?`a-
(rYb&8_tWZK}onC!zzZHun_~6mP~+#(j8?A<b`*`8i98-WsSdz`awvHDGdXv`=fHB_d*%---
F|*^*ry`!j`?tUX@;W{W<zj4ZAGKla|FJ9VV#8vQ{vL10dq!8b4%(Q^y}A(-3+$TX%cgH7}6Z|sQ7R7wcjRZqRoeb-&zpjI8*Af-
~7k<skfTV$$R^VeMKj~Bl^n^f^0NBdV^C#Stsi`#UK?jD(P^$wW7QY4W&4O+YOu8|364^Xn-
S`HgpD)j91JbzATJ@u+AMGutdA1^((z>Ef^g_d?Ai~fH*w*P6zHgkIg#q<5n?Omf+cH1`c3_sKQY4(;HK?CgsAXRHW(cCb)7j#BB
LDZ?b0}nJhH5knpWhKx>MepCAY2M5cDqM`xoLbU^6kXCgL&brj&iN=yc8<L%wtsvs;rb%2DV%51i@DbauOIPJ*hbqt<w^rXc&f=`
3bK(M24aCeLlNvMh5MO2tV`aKctxhuvf&&tnZ0Jvn~`)k&LkU&FVD}Mca_6F>cGS`AMc=@BxB1+0?9_c#}NpwGst!sm4kn)=x=3b
#u$mpT^_@|sn#0=;%R>qMd<E8$qcW|IQe<*piS6YgUyX2n&iIH^(Kh)p@j&Dcp#%Le!9++-K8H%B>s+d@fBwLUg-
Z(C!emgIJ#>H>kjA6O|>O9b_<cHQ8`I@?38ZGs#l66*~6ulT9+t5f4?hC7qz;RK;P?YR7Q*G@}~Q@${lh21!Sf#H=Vu0V)HXOaOP
T4lHhiP>8h@tbqtyEq0#p-&5u}QN@qZ>z8|^Aec&H6lG$Y5Wbk1w%=zm*p-Q|ZKjQ)(U-
E7KcnLc1l1W<?TBQfN$KwU>h_$@dtz#Tb#YmG0bUbwAE0r&f%ohXrsmmgx>_gWH&2yJx{FpuP+^1#dC!5ngxb1-
1$2(y12SK8r=FG)b%A|5^%6sp`uHP5rKYs@qx>j12Hp;57+&PVj5i(zAX~N0acP62miOaNS&F>HV8Sb2M!$GbarXklOe#{Q|kbC@
`U-M#ak-f+D60-E>_f7Me4rfGz^zQC0MUiaNMyD^k^ZDIF8l5x$4zIN%VheN*bB7i^-_0|4idR#rG-vK=Qx*EyyLDUpK&=_Ba<Cl
^)AlIa5N%(lDP!(dR0Ur6X8C=Dx|*TZ1%LOF&ypQ<z<b#cWML+)bAG6$?iuAR{yS_O?0WoJ$Q}o+4|My46iYNr1x4L6Q58|ovt(b
|yT_*-U&rb@<%l0Ml^fIH>!oDBO-GNilPxbLo0i&r*7=Up)=?c#O6!5n;z4Z(<mvcsHHzbOs~RL-
o`O_k2CBDkkYNOTj2WQPNkP@CceR1mV#emzW)ywOywe%j-i^GJ4*N=dO=~{t8cgtyG73}HRyL*$6GzagF8Q!F$c@y#7-
C;YHpZM;D~(_^pT`*!@A$_#S~KHOb9&SDKjzM;v<|-
rnXhej%6I>udHo9cn1;+vBK~D9Bi2I|Al{K#GJb*L7>@fZ$o3*<vS7a6lx~hSVjeTEoAzRuU97))*4TTd@r;7_TEFqH<oi8kPkZr
h&6C*oxR%gO#c))z$H?;b*))D*>0~S#q|OA|RO#zlI=o@qpSiOd`(l+=)#DE33dOHt7w&ay?U5rH3EEnpbGKb!gR<389bU$RE}v(
JQ*kB=H!bs;1BIs%%vaT&*J~v0{_S{|!)1gBrr0$zMAu9TcQofXF1$8)4I<Zs&Tc`uo`CLMadxzPE~*aIy>yBfud;SJoL@nwk~OA
N%9zkez&<CVjmzr1tJIe`%V<v6U+3|hQmd+ZZtwXP*N9mrZBAnTi$RpftM2iR#4(-
eU;8J@?kw+j{wBr;8=ke0!|;J=o;!N&WmGrd9h=_HF#0?(ceby=KFPHh+8wd*&&l6j-
R%9+9sX+@iJptP_i5jrpcOUT)CAr9^Lua>ePsD@H20TArEq|~rF+~zLzHddeM&YZwX0XfQI<VCPCV1SOFo9P)?DR@cr#;lm$C0Nk
gR%mb0+DyX_;a}t#gUdA60o)+9O$xS5<5&XMQJ+<cOb*QVodP@&k8K3`WS|89jh_Ot&+!oE1A?&AyGH*d7tPytI}Pvkb>6`rmP+M
p5h@$7_d%#Z%tti|-
()A!9E%{^p!ZyptnhajKmD&i6cZUU)!1#{4&)ukHiIEvRCpb%Qul_tCPm&QX09^UD4fzema8fB6~Rp^LMeZ15kvA5_IqBNWqk<{7
1V=i1mma&0+Jz)tzq=Njt%^nO$Cf9q$$Hkozv>#pX2I?wyuG4^;?h$S8GU=D$x`3Qs!V8?6~rNu8b?v(p34!513r?mOu&gPD1Sgt
6>Uw~~(pRv47#=;u#(qdcVpMvzWL2~)e<$KSW6}!o6S2~eO`CX7J@7OmWpN+f9F?KxvmAhwFlP~-
qvI$_s;?C6u?LYS4<7@YwSv{GtRWYQHZK&tS7BUL`q-;LhQCus7YrQ7s*Xm*=n>OE)-
OpIs5Yaoq7=U<Qsx$h|`A6&QCC1>DGA4PJXiU-
bSz}wS61qP=;yu<CY^cx3eoo%Y%}3*xxfgrD9kRdf&u8pE?T>tM?Y}=aJmzc7{w#MPimltl-$Sr6`WKN;__Sj-nCSh*?;BqqnNa{
XSDY<}?bJt}HSbKF$1_*V?R)i}%)O*~?mh(B?t_O4Ic#7lJijXR@HAM@y8Q#H>T9gO;C|P@_O<Hf6W4jbb1BruXNc-JG|JsV6Jr|
ZMvF-
`y(`)3l;$&#*=yqQ`oZ{y!mJ?AfBGNqAhOUAiS7@R&j*vzPxamY^Dd%)O=~WYuC(SrGX{R8f!8{He?8V(gLXA^sp8Lfefs$AegAB
#{`JF-pXup0$8)qUEHwE2xtBcoZTHo5YjqK!mbSp!6VykMH802qyG(NXwd6~?d)O*y*^RR9DL{8d`3y7>>MdZm+mE0vn#~_xz17b
(|6=PQ%H^kYgaIWcJ{$SeT>JBR-Cm>hj2c>gKSchP<5SkR$ur|luJtj>qJCT7Pjb*{Sncq;zFV*NoI<C+Dm-
`nc2BfbOs&V#aX|ixb@^27rgM^<Uy3eC#Kr$P;@k|cO+n~aTRYl^nQ=*JJZz)=)bR2b?zmS7oT&5VYi8g?M+r0Kn*DI^n*Wiemeu
K?>KM1EF5T_W`p_sW6_X#o>%Qn*^1AbabuZMIQkZUUnS_(t5eYV7g+z=q%?h)eMr&~mPyM}^+IjJxGXKU<YF@#-x38X0&$Dzbx--
+YsOC&R|GmH8=_-
<rVD4s4>1t7RGSks79VXw;q2Bu!(G=6U3GOV9>aHJLOZE%Qa@MFGq(iK<`epJFfze@Q1SYKuUBm6F>zpZOMTa!4SIux&>`nwB&dh
?7<)Yi<uE_pD>MhP2cUKrab>!WZKS4eNv_4Raj^57#*TZ*#!&;^xsNq}StWVavF}~MIW{2knBRJNUmwEW=I{CZT8Qi&!W<23sKRT
=y=T|Q@_1?sFj<2k5?B?xxi(Sv27p$iW*Ecbr$$7zbj)+&L&tO$Rr~ZlF`HHVe<9u#z!TyUFiEO}T@yU7f<+t5@7T!YYv+=lHo>T
A<#Xm>Ss$Ly27su<-^4X|%ZsyBqU-
dh_KkGYwn{gV|<NI%wlL(h~J?0d}t)8G0+q$L;4JX6w%5@x51D|>Sf`(O@bE7V>1n5$wxz{Z7N6m^U_x-
keFf*>!Ox{C%mVU>YQph!$u0gu~uaU54e0AmsjwhRXcG()9=5sOT98=p*>UU}_MY~oD-CfCdOOD~`lE_OTrq$z4sT;JpgICbo%CC
VvRroUUXV59Y?{!jIhbgglWQ(&I&fjVlH>I<l@RgY9e_?B^+p%?1<<YucULn9GN0!F!7o9g;ufaRyE;{{=B8;5EM2HS8m~Ar@pBC
za&K7!b@m%)3945w~SfVe<nnHxK7u0$GLt)iK$1|J8AQ$csM<^6|7Ww_KvbfyMozmQb!J~C2-
i+n~@AG7hvv$JyQO~g=2=JHen}#LhE6;~pe+3`#i*B?7*NSPcH8&b%jQGBNOyn-14;n-
ElOKIxT`r6v>mDfnyOPhF39{!ky_1Z@r<rube~`JUe@#kHYdn);&P>y%)%MHl^t<&=|77A_Fh+$-u~EN8Q%&Vazd(lL>}Bl5=s-
4em(bt7ySIAMX~CTkIL}`<+&QbTdkN-u_<wAp5_3#(1neKwm2UJWqYmN)lw#7>e+sT}gYKY6u^~;b@_aR#@|V0CZxIagJHtj8&+F
p;2i{ZhecOWFg$+p2w9JhwI4gy@2IIWH{)==S)H<FnU+D0*q@MMZX+4YfqV?>5YrW%p$f+myaSyq3_(^W;{TnUQPCsAu`{!aGaWl
U+o|g~qR(NL3!2eix6!B%O%T><xL#+NEvA?Qu{5$7?if#Y)S&%pbwiNgN*X%#f*S~4||F_%x=Z@I=Y`B<~tn)VOlV8)`)he_PE5J
EU?{)qDaQ^u{{twuBFjNYo)WA7j$X=3PcVd=-
siW{{)mo$(eM!}J*1ET_o4CeeQaR72PGJ$cg#+1uYgh`?y2#(5a5r76XF;b`wH?>LuJF93+;jfjz4Y^;TZsMhs0)bZfz^imR@W``
JN<PFonrpVZ}ps_+jo$EsrSA9sIHkGQai=0e1feo6z?WeiZ@Q(&Mn+_d0Dy4_&rp2R~pL)-
4knhL}%nAdtTvvr})t+_fmd|TQI&buN8j3yp~k&MSZ65_lQORRBH?@J0C&T$G@#P$5`3+ZPB$)&oCQ;8N5RKAlE^M-
}yi8xQ!U`lj|9FU(E;St$Dm-
)468ivG)ka>}G5QnY8XVbDpgWwD*c?F4}8eKfEqk|N4Q}#)*4dkgv}b7vrGL^EnC@Z@14JO6;0LOvW93@0ytlzoW6<&AHz^gTmBV
@nlN(ptE>&3(5Jiu$ZDyL;Fa5CN%ieso-*%m6KUlaUOZRXL0U<;V@-
w{Zy;8sBz{o78_s$D1OU<i3iL{tR$v#mZK`v9$GurFa5FhDE9EV95~&g2iBH;en3B?KcW{`7b_~iOZyVGKf}Hj`HPkxTMEf;(prE
Y3(NuMkC}xY_VlK^yl&X5c)q18G4^gSpRwzwYM|oT!3Jag2Ai4gzcfmlHDk|dT^?yJXNp057SMgcRuIto(|ri4cGECjhO_Z|T9;u
z*=49W`^d`;YIDO?`{w*^T+4IrLoF45ztGPzyHC5xTPBz6u4-CcfatI(t#q&S({4zflXMcHld!m~mAkWHW;6+%hh1-
ZI5&iA{t~Pn=DuI}T`ME&TzqeoAAsPVPuKWdhCb)d=yyOj&%3d=bC{2v<8SijUVF=8KS1^g{EF-
R@0#n+nDde%F?F2_?G8V<EPgk8s0cn@0<Sn04}F1W-qUq<6X)SlbL;B{x-K@m-IOAm(8>R%?{>kr-EhcS&G&tDBC%rg0DN7x{*>w
lqt)^Xj;abHoM`upR_7!)LPv>oGV#iQcSrXik90`yX_6f_em)*#!W2(+<(x;SS2sYX$jWGZa;ICByx0K{V(7RkbLSUD0$X&LhMRr
^8o0<B<7af3pj&3TadUPjA;uhR%QTnyCVBNUk2Ofhwf6JJrg>&)0Wp_Q1D#iRU$e4H@9uE$E<ot7A8VBbem=G~f-
>midho{Fa5naye$jeZL%Zj7o!?`=o55}$Eaykl^@r@1U)a9{r(KhF_+(ID4L#Nf`W$;e67CB9HLaE9Nyb3)KC7P0SfRPvDDPhdnR
h;5jOZ|&c;(MVX|WukqvKkm^|zi)m`A;Hv^q%N^c-==Bs%q;%c3z+H64qvth?TGYaj1yY=4f>(>-
YK702DCR$k0Pvb4d*apYM$`(Q(!Ti`lF_P#UZJpi@q(&uQucm-
taR<wrSUwY+_<|c!Evg2p*3)x22aT?hJTQG`j$Qm16q&?<*>>c&q-PdC8Wi=o8k30Qu@+glq7a!Os-sLf)_D!?Nd>l`7ZL+LTea@
06LMP2gs?`~VWc7m01C4<@2UXXVwh7WXE688*n0Owfvv3n~m!f-ur}SD`qoT29u7!<%LAI|$_C-
1w*B{*VT3Le|NNX>ldzEZk8yUo_ba>K9TYfm0u0*+y*4SErr&dMm?1gC$8D0>5?~j*$o}=N?MtKUV15tNiO`z92a6jm|-
<v_(p_BX|Q46969@APp0yiVP`<8|m{!i<tCnxo!w^iMX<p<a$%w0p-2Xsc7u1nmL-gh3o>i8@=Mx#t{TQsDl8<wJPaNrdxfm1AYG
RI;!)8}r`X=SkwoF{tU=QBD4=(!!yfM(uB9w!}Sf4ubS^~SZv&qQO!yU4H&5zVXIn6-
DoElaioyaGWR8jc)sz&`Zd`b#e}n)S=>vzKwJUD~_4Q@2NJsX5=Vri|Tjs1XNNmnLV9t)Cf*Z~go^Jw;uKoE`5N9oYq~KkibrG-
Q!^rV}>KN7l<YogkC<dw!wsxplYG@AjB;EK}%^=TYjF-Cp|Noo4U0lhdH$xMDoWXUVhtoCtR{o#fMV{iMcN86C!K5A3eg+CeHC$m
BbxDR~6Z96jWu!_>V}ghA&mqj3rb$;Cgf8mPnwvO8b)`Wc*yK;JiXS8jLXUVhx^M&9Zx7zel;l=<Yzn*ncB{hZSEMr(LgX!ZK1L?
*@P?@32kZI{-S^19^A0V8@Wj$gy~dnc>6M+Y<ZGWL0+tT|egzH50U*%gkE+N|HEY&Ezv$-
5nGB(mtP?RAWE1_;wp78RFN9nd<We=p@ZJgFW6ZM*Ym-
M8KnDELd!LdQJqR41eM36K%fYygVGti=%#>{^_gUw2rznH#;%40O=bbu+t~&oiwf&@V8LMyf98Dy#^P4Sz4$37F_C9Bu<YO#?El{
rnp9yVpQR$?Y?X)}H4U;Mb-<!^Yilhs0HQ_kJs6qUo+=Zn!j*x~|ldKSXDHki{IW3z3${gX%aea-
^NIUIx9sJLF0@otYY)*v$<0H$3mr+P>+m;Yxkt`*Ab?x^eQzFeJGv?RlO=8XZRap~~D&i8&4|j&izJgqX#9B>$Q0(KXUSb9c=x&}
#k~mCLlwDk~ES9qyUo2h{r&8A_cEwKR$a!Lf$_9O+uJz7oxQVt>;93doO)Wh<jKH$TTSTB=&?C9_mdjKcIdL)=M2I#Yz~f~yyqzx
CjfIR}EOW&Sp-sj;V#mKlx8{H#?{JLY(NanAVGN$c}94IlbW>B!EH(qVtQw|%LCt~C#$y8bWeGUJZcw^r&i%UT<Gt9aLHsbw+6uu
t?MEDgL@{_uJ`v6U&lfc^~mtMg{>K^RhU$NkG{t$hCCKG;675AHkUgL?3DmEU?P{t7k+@;6uH=N{k5e?O&lD==>_%~e_#B5MK5ze
URz_F`+!uoT;1RkpX~wD&~Ud9>^fUk7u_*H3#NS{DF__{3Rh>$2@8*ILSW+A`*}v2OLb%)G_&@05;n_V=>VS@xAKFPLBY8~>nCF)
tI^1E>%+5^KSSPhaikCKu<xoY$q|b~K>x1A#>6)F=RtHh3$cJG<aYi}=>{BeF75Ral*0`t)9x4{@Ctw>^X2W5aWPHP-
6i6bru$@~_k91IH7LzNcpyW{+2NEQ0NXeh+{CioC@zJC9#8WnGfL49!H?_1%c`ABzQd1Lnw&9|#*tC<q4VY&xUO2uLpL%zlV<v`5
JMl_01)H(ern|K4=v4X$NN({slfR)WmtegBI)CFmOVXM}67mZCdaWZme=GSZEHWzAgCdYULycFMIHX{hX1OJ@w%x&2-
{*0D3LthZxJW2l?0e*)=Ys-dapak!p11@-P0Gw_d&2Zie`N3F_kGRmCo7R7%)t-
Ctb+OB^|=^BpC(H*qCMDL2b`Scmae1fzOKlpj7PsrfK*0ZvGCeC8!9a(4d>2rpzJ)PIRVp`|jm(ORN9h^P1klglIKTRjg?O0h)HP
*>gCjTeuz(R$p_R`0BOn&igWs|FFtrWgQ?!1b1TI<h0#C(|_bgC-$3I2X9-aV7BuSP3U`x=W$xXv(=!Bf@7=x-
zZEvA{J*V?@fXW^%}*QSfC{oe9-Fn8Hh1VLOwL}lPP1_~1ztynuVSu^H6)agGUkD4!i)?&HUY29khe?c>-
iUFU4ubI{3xOXaem&eP@W4~rTrn8XWHQ8B{PeT@&^Bz9V)!Tds#YyB>2@_KEzWQPI5&k4t<)GmuemC9E>|HsNH435G?A7V~1`n#-
|K-`K3Rh?y$g&*WM{DNIU)K*ijE`bcuxag^i1_FCZR1U+ncLb;-
e^zKT2EPPk=?C4r0zfV4W8rn^|sR7;xqO&X)~9*v`*tIckrpsmX_G&eZpQt&-waA*Ex-g_k%{}sBZbEo!Dpc`_O$v=K^=W374zsJ
mb$)SPvS{r#l1L?&CY~&s#~&LD-
Y1<FZO|CeY&s2^U}MU3%}*L8U$)3^H=Av42bNM10~hzZcfbh24Kj>Qo&#Ps%90G_9q?e)pYYozDoLJ2-
p#EXCfjyO}t4jooV{I@WZ*rWc|68irlwDb6e->|*eJr9(mX&*Mv<J1(6O=eg*-
f8Nc*tP4i8X0xB!H);RD7r9{>=!ssvnv<{C22>6toOp^k1#{QGEb1Boi2QzI89SR2{t@TNaef5>eNXBH``1Qgb@V*!ZROYZ^7Y>r
-RV@MeedjBUh$3g3hEN@b(B6@(fFd+tMn{#owW6UPQLVa^-F1q?Rk%tS5cQTt(9>vS|@g#nQr^#Ua>RH_4zqWUaEXZv7cb-
D1IVWTr0PCqd`4CB_A<FM{>3c|MP=$&8{!?hvkav95czwKi1qj&Edn*yC4QVpT-
q;HfBHcM)&%cwJ&ZNG@dP=9yuB5EVS*)jX%SB9WfRNilI$~JB<ki-Tx1==D3ruCUG#WQ|?lsXRCWpm%FGxyED@s@4Ch|kLCgUsHr
v9q~qO+LFu{foQ>IdSGCELm^0Z+VfgUC(g7sa4{Ssy=p=oTCXh+3w-
g4KOYw75iEB=B&5pJ6kcX$a&$i#f0BmWJkLPas&3QfXR)69=rSpz+{uAV;v;IZr?dkhqbVM!T@{O*V_zF4Ax<f7ozcV*%mhAV<jA
~6|2TX1TxhVbY-SAtV#J-
Q9a_sNgehPex>(_e<zNphg{4>Fvp?0Y>h@e|As+^^^W93s7qtD#ymDy)OEQNe5e3yj(+3Q{%Aml0TFYL815oCtC4t1bdu-
1CBK2uqP?N#R}YufL*@hJ@J%6!Xce0sJUo1OLZ3RxEIyDgoQenHp|Qr05*{wHBAS)1G&a=Y|C`J74dKYCs63W06Xdw|Z;cwUB{C$
rQ0Sad*Ab2Do1t<HLl@OV_W@|PMFG>@8{wxNB}HJH5EcFXx4J73X}ap0PP{LP?JQ(4Y*F1%%Yg6`+EBzlvvj)!~kkv;Dg>qNtCSL
wNWUX-
8o871T`nvH0WP;67&(RzTNx&M;2DCIs0Mk4(E8009PycplTi4KWG9usVnkF#=l7rOZ~@CV)n_=5v{z++fizfQdM<IF7#O^sXpdE|
w0{+`JXM?7$ZKhALh{Y>^->E=dfGLT4<s!#Dv2lX;5u8r?I>AC{KiO%|Grw)cPjSC<@px)}8`S)7uN3mgQbkEvihphzJjMS7p-
iPEDjb=3GQX5B2Fow7)_FC%#u8sf0=b+et&QM?)_#PDdW}P*<yoThD08xFjU!xfPsMrKl-
R2;9U`FK2yOA29bbv<4Y!%<}m`zQinaaXZaW+xRAlfRr%MCb(MkS#wB5N7USm*-
Ndk{87F($>%bL@fSXYqdNUB;OrhS^NS9Kv0usQG2m*bKPl-
@3=Jlg4U>Jt)_@q~+haPCzk7gXUJv8GZi{^Go=C3J(!=*{iX{eD4w4#L?Rm=apGwJN~`2nC?RUYFa$U*B^Udu?fXGyKF@1QK9Yc`
8)dBf6=_F@nz=Yn`ck>9f>($=9FwkKkK`iXGgI%sC^UJ^5}cJxiBK2p3zM(I4FkqJG#~EzeIC#YJA5iS=MJnn(wIY75C-
$Qn#SJp;+mf+xlKup>LmwpB4X>*zDN&^6W^_c*gnb37g72G`D)@_egiyoL9$@Fm-IEtS!G%^ZaP7<&`<t`d8FoIB$7r{OpX2`zV*
woWer#MbPEw+A*~FPbt2I_z4g2fxe#qpUpSh4t!3rvte(`vt_1@FXqjjr%%QHhulD~wOm-
&6oykTwx?0M5;Xl}z)ZTZ2Y>PNgXNd=+{fRt4m#00fi0kM`EmQnss(p6u$BMLn(C}Aqikl{ym9UmXm|6THG@fH@720w<`Bc2f;~G
?pTG6h_4o|l;5L5;dyj4tde@OomwIM-M;o@`ov%>R2Q!ybVJfk6!=giE`IIg8D{Xe7JD-
!7io0%MrxIsJ8cT@MPsKh_?^&J8iTGd{((gtt?pX(FJ&NH(lXX5B=>NB!@HumCC1X`O=cm>7ez<WjgWQ6A-
bI7_8j7!0jEW5_eXRwj^-
hjT18UEBB;}8>e+2g4)e&nTR#%^JjDh>JZZ_(|%p|WcUKGc#XA{4083xloY2W;zKRe8!yTh>LGc!H*Wg}~0_JB*&xsS@}ES-Yzg_
7%2-G}{B&do$VlwUx;v|bmb1gU+JA6C!ln1&fQs}%Pfx(>xO-h%V1qA5@BT>DIPAJ3b{<EgkGrgB;0t2KJgvF1JQ8kO2-
i?Ox^veS1kaut<7Kr9y&9Z_<q=W#9ahk!9Gbk_y2;vSK2YF-vg!AKsDDfyAQWh3jcv!5C5Qr2^s_g7l2^+Yyt$x0GlagxHM{189)
j#3}F!|1Bm<i3u@Brp2Fcnr2_2ECs=W3{hlBmJ?Lw&By=IEUuEzL-+Xg1yL{a?!rbCiX7-
Ij?c1>83E`e$N&ipTGL#HOb_h)9iuK{%j`4xjqUTukVC+a91)O_SxAE*42L2zlYsvOLvF61cpQB2PBTP;}2*h`lyv#y4&$*p*?m?
sb5PD&AasnfxY7WZfw=+?%EIy%FNu%3)jpY)ar7;$?};i>!5je&G~oqG?53l;$^X)KW6S`CTh<~zCUKGZU({(kQ*TOOku-
L;s7T8@yHlNbn~8)Y_yJ?v0#MC`I)rZ9(R<mwrl2B%{{WtT_EgaO^dx*z28in4V~YG_F<f8-
h#h1Z+wp5^BZG1n)1Ck&GswAFVg;rI&;~7(7qwAdFS2qzR0WS96p^z-
Ce>bPR*nIIG>|f%wRh$TWk9*bubX&+*AzUwvSc+mcdZ2Uy0(8@?G82dwcIoCU5J%F0)~>Uvv~-
PTq%B1(@7tqSO8(at6u=*?p@^$(?cz?ExQqC$1vVU2?s`_J{5~?<rz)S6%$+sv0-
!<Egeom?mKZ*rtEYd|TD~KCag%Hh^_2#a>*bz7*VNw7q8&Y#)&Qntmyk3p@Wb7uG~CN9M3c&&2>Sh>O2H?YP5h)80?nuY&r|XbnC
4VHPn~rog(l<-
;Gnc%9l+cvw~6Iu$6s`cuuTmEV$H0`YO9JX)h#ey4r+sn!>IA<kSolk<vmSa>%IBeWL3DA~E+!G18gGGO|3o@)#Yk?Q_qe3Og=aT
e$1M#20~#>#oc6l}?j4`n*TO>IPa0=QQ4qU?ylAamYBu##3E(uU^rOyi+vLQRXtyoq`j=ot=^Z2R5ldz!qyW_2)Ub-eTZzP*ewEa
JH}{#lO`>qpt4m_4zv(ors1^4sxy4+RftVp+|W8RclEDRJHi_(GnuN9()A^FPQ>nRqHO2I!tL#=zJwW9xOCx>K>@QxxA<R`xjJV^
#`%cj9I+=N#|li_*>(%<(<nN8bzae$p=%j3dw2K0enfcUHCL;J=mwdfMTgTD1#1zY*0l)O)n@95&9UY5DjGrV9D5pP6zEiq@@<^V
r6<Nf$81dr3xr$rsa}U8Ou%(Zt?H0f^@i-
%;%EdTr<$iaoz>yPCrKYjQOW&c9fBFg$;B?TflbEhV=I#t^~B&>m}eU*>uwf8q8UX}(Bm{!(hZg2jmNWA&8z`O2qB&Be5E&Z)eUV
Uf@JpFxiEI+pF>T&2_mzW&@reNL~bbc~wiH<<l%QTq~VK|E$-
Ti$4`9h;u{Z?0JhbUqM_yw=~3Hm=QIs~pTNvwBnE^^aU%$sP*maiMdi(CV@O$ISFEz4>izcRiYomQqLauB?>C*ZRFQxf7^~rk?Ag
<@dEMD3d004GG*?hx=V@)}5?#LOcN#x*;^>b-eBu7U-2kT`b6!p?bqCwyF-TG|OqciS^`d+&6q4XB6$X$5~}G8wTgcAOrnhiF;8)
9+E%)cUTM><wDS=SZstkG}*Z3Tg&9Lgvln!+#o)ScYP=b%Np0-L<tc-7tUi<m+QNQg;5gC9gpPGsCRpWqTy^f$V4^9q%E(Wm-
M`+8EPGpH=$>D7HZ979{+41UxxqK|7gF@XkLcv!eSDfq%Sa=(cejV_6722`dJUL{?@8oFX=PWo~U{BOwl|a=Hw6JJ;Fci1X&krsZ
lHM`|2~Xx%2qFFPe3Ehk}R9t{z_o>o<*s)Hp@&GF3Q8dDclUAI%-ljeDfIsmL?(XCpOHe%{3n>~p|>4ukapjCV0M02w1x$E>le-
(D)Hk(z!6okOBAOFylSCw{!X5||3rn{V$OlSiG<SwHC==A4hIw$vIcUMJjR4xGL2H?@^dP0wwVk3|lPY)Z%&)b?V!t?x&oiU=&6V
mXe#o7DHnIn(pwh}IPRes3AAy?g5pxy44MY`u$^o#6GO{M3eD67^ED!zcRuoA$wJzih}3KX5)3y~Ds#rYoFcEm=yAPjU7@bvDqP=
O>lIB~6vW^P<mriQWir&8o`Cb;aJ7U%I1&RX(2nRu1zfzi~XJ`P7PuPOVcYV<c*Q34Fds{`z<M3B)U^=EwehO8zs|&*N*0x)A)Lu
kmOpXEWD1N+(?B_8DnUS~z;-
#~4QqTz5*Hv^o8U`BZP+op`xoQkAaZyT|4fYIrmbioZ{(`BJE)*y>~@@vUR;`gW`rE5DFZ5964LS(NI|ZT?Jf?)6DMr+b9L6h$=Q
7O*fAi&V^nI<LLuof`B{@<sAY$2d;m>7cL@+JDhZEX#)JoBJw<Wb!{>C{TQrXX0nqHN)e*`dz=gWB-~}Ml1En#FzSO_tt-PJw5N)
{bHCcEXRI<IS;^oOZVt_x3SJ!tz6%Y{bM#DA7;X;-
cY6@f3hlllvX}LR1K@ePwp9KTRSv8!@}=k7>4lqH?VV&PnTZzp*@lkPay9ty*HNyYHy3-wzV6sks~s-
kobG7IOxlK8((y8SHDB0oI>YeP3DdJJzvRBoLuIK9z#*98CUq6|8v$!iBm<XXE*j1+5366Dc5qL64JcLd`UdRb9!H)lD;S71ZM=@
<7<^ltUG37<hozb`f}}wo#J=A4ZN@RkUb{O(SCnjtmCMUdwYNX-sX2F-
uJ3q@tn@Rd_?+xlL4zwpT2(vSySMVQN77r_nlt9&*#RO0-
Yl(zx96jy^>OLmiYJl?Ko|Fvf+9R=I}4RueK?r$ew(iyMBt}>m?^Z&kxM?==itRlNF1Se~`KNE~D60efM_%)w~ox<@@vVOB)@_1(
FZ(wa;S4ky<1DN4^Z%{3Y3y<nJ5*gu(9b)NNGlMb>gsr7z|FU-^SStr1YXl;)?953T)_MeVMiV#lhNzx|$@Q=?AHEZdx48{Sm~-
i!L-y|Z$8Q;Wv<@7r&M6&-$Uw~u4S5a~1Ra0<NDy?Y7s`0_h-#qWHa@_*>#*w=ShDIpp^pUL+4X@5C%&N{pXzPcX84-
cZuCF_AX9?E`$`3{t?`_=cg!j`PD^+#*D_-ly0&11ax&c8p??CYvMkL%vE6U@e^YUAeLWP9Nk@6<ZV4hON=S+j~x;@FEAHwLbi60
7~gI=-mZ-_-1w5m0J&GWOJ(T~u>m6~=^uuBrF91@2F#cR@a*#%kT-vBp`%N>Bl2PJ+YK(|MIl)C<LZQg=A#RBlT6%!YHF8w6*cy5
=7IaQ4qB{TZS#1%+Ze2AALcrBuS_W5&x4mCfB5P8QAkF!d~jgxmOOfxbc2S9SWjpNc>K*BE_R+1=fH+_Sk#y&<+X8kPNDTD{Ox*8
N7+)Dbr6&5rGTRG&C}Wz*JEW=}_ds9-n}J*Af~_uGYiK=75&T;X2rzr<grIQqiA%vbl8e*7#HFUtJ<jne!m7+i;A2j*ymnuq-
U82`O|uJI$=M{CAC?9{#X;zwg0(fI^P=4yM(wP{arW_bpWl}lGHrSCrdmle>!>>K!d8pA5VjDJ_vOXs1Iie>uuK~~ofZj`R>jY%s
ZC6v63LXuMN`hnuuHeGQ{>dtG5H9K(ylKW%&-MUp!yMPCA9MspN1he~pO_i;``btgh-
0nSnJ4dkD!UB7DPW~4tlGU8HvP(2?56vyB(LrTw9>qmacVM2GH1&r@Qe}bFomP3J?AC`JLl65&<#E;DAHMz@@;ZuLSgkeo@!CC6E
$ES5XT`Yz_XkH@SHfHOo$8FWH&-A0ysly`Hkd0Y2d%!lPR7&<wltrE?kohBu{1aNN7VY1Pji@LU0P>t@K#<%MoCQnd^3-
l3+=AT8Lkah;Ycy8sCYNs{NMW?bK|LTq^Wob57BFO$IRxV>Kcl%#%~%k-v*zxxF`AaExP9I`3wc8sq%x=HRSU-
s60hnb;B*^H{YiI;T%M2Qf%{L7*IL8bv;z@iHc$S)jw>dHp^_wcQ9H-
_5SJ;VOwTja`KA2Dp<&&O6Q5%+IZu>O|tcUKz`PAli6zCID97gx4>g2=$&GAj}&=1-
YMhn`=79?NBP_7FP%RIj#b$G=i+nF{mnVyIN>aX1zgXe<Uzs5V$`4X`UU4CGxLMT3b~l6ce=0mruL<$*Q^VkQ0DTeG}qvO9Dcmc4
WsvZB>C5mUe;NUvaSc-WZ)gT%lwjasY`Va#wZx2DTO083M;?GkE&^9In@(VWK67Z;>B~`h7ny95R@7iKd;T!o}!kZ_u}wlxb^q6h
GtUNq0dW9PByr8qio`r-BPdY3pZ$%$G6pZ$bUoC#9!Kev%(`{-
Ljwiw5w<4ta{J|V|ghY^EjO8HnHXhx~|3Q70dhpwHEZf8wG56#yIvtGqXFRnLH=^5Nhu|ZT;m!@#(G#^`OOyA^!Tve-Hd)>`VwE^
|OCLS?K8vHO8s#`!L*eha=Zc>1UfWSIyl(udP>}i~cVwHZ$|1*H1LZ#eueEW2G?D1<oG)V%hZx>ZUyYtOKRf=nMz%NX6fhEnbtKL
UH;iQv(bA7WhZzm0l}b#<&LAC*>V*94%g-
(xdu2!dW0@JRz3FSvOQX?!#<>*0l4%wfPHjZ(U#k$?plt_vo9kfIC9?(bZTK{(#Pj{b<_}PHgxZz=2+hHQ;AhNr0ZAR_=)6>ZLet
mSpd#Sns{Hm3#(&&YjY~7w|z|y6Zxx({DFB{m`wI&uifEYp(I1FuqOfT}WSyu5TIsvWDbN@O!<Fx2%xPd?UAZFaG{csdnI2)lbcd
JqOG!I_Gl|&juCEZYd0PFTVcWV5xq$Jjr({E|H%R%a&zb0?P!S(33nO){*r4sQb`<4Q_n_I;+>4u*AwuXRX|HvrcZ-nCz{H2edVh
<8RsLI?+18*)Iw>mGycEmA%qJ@%I;_+yZ(;f(|%SEj~1Q{(x&$!udyQQu%A@Z0L4wv0=r&f4QxNB<6?4cT}n$9P6dW;>i7Z#e~lZ
_4esqOfB%BiZj)kixI~h<d3}3{-
QZ))BV=jB=_$)H#Bt+`giPazWc<rLVTvNEPBGzhBd%voW@fNj@r&yxZOZ{Lg{(Y+qp#FBF#0FFI}}JfLYh)fcvETK~%k);wA1clz
r0GJeBCjbQ5!K)eF?wtos-
%iiZ;arq8aDDwnjE*S|ZNHSOi|tXp1Jx`?sp{WiByCz(I6@~u;R@yq^izq~H?+(Lje$anuWbuSyAzMfXwv+-
pCWtHEFGtT7ATAYVhdH)M5>i*U}5UqLadhdGeH^3Xuy`kqB?VtUKaW+n6$T^kUyc#$vy7b=wnE8SK#@LwvIJV+;4312(+u)=B6X%
lPM-
^X@)NS8io}J&#D|692z|X?{aVAew@G5?Jeh(X*(jUM0t@}Uj;Yx5ltlLpgyaw6BZcOj2Czx5q8+*XN2V{3^<YP|g?9lzm??HSWm%
qj(C-P+F2hA1rse3+BbEvp(#8;FYQ#l%wg}sh*NA?GAwSRZc+}%a?EbT$3@ZNxeYx!ZXIG?b8-
+BM3b73I*Bxz$y<22Z*Io|)naqztam%UTGP6rE144blpP5G_zjQ8HBaK~snfuB+9r0d_{R@A#UpDp9s^!()x`jfr5o#a>n%Do$fh
4~$yt9*EaKQ7J12hjJH+6UfiI!2eq3M?P?CEZVRMdm2hyGAwh=<LxwigvH5<ozFFYgWf1;_IFgu?bY3Yw`0bJ`P;pwllG@qkfyHf
Al?8TjTZ5-
)~%s{l5GzNN|;~y|D05v?oqVNeeaRgbJa;tB1g=SHsUK+3*xhb~Io3><!1?gRKlMbCSZv1$<#x6+Y`%*buGoWt~N2gP1R<o`LFEG
0BNa^S5H2^T9Hvh9&2p+a0H=S|ydi?DIaz#(Iy;J#k*LZ$R$?`4dt0omzjN#_J8GcnsJtyPog1XC1#g>#f`Uj?Xz#RyETq)9Sp8@
+TLQKS53_Grc~=)WPn@J^lyzdB{1KUUs!+|9I&?AYQ<^^4@wzj+OiY(eAk3)9vV?w<77w(f(qcr_JG%?0xb#5f@|6*jLHlsr~lOc
|+DJd5r1_U+;;COY2fxgo7?~F{5@%XG*@=tL4cKYGq9Lo~(HU%ph`sQ^6xMuLH(EzB(Agj$$KVVXq1sMZYVqq3~$tL~|o$ncFSH_
Vk*$SoUE*k#pDBt=2NKujA`ek{?;-$31L4juqH$USd4R;$x)P%}4eD6X)G2$umlJoZ_#=1bZg1$C<FNckHMh3y-y3`q{G#43-
eOG^@BD%ICv@Z9eSOV99o>BerX5u+VJN^t0=J33q2J1<SRU%KpT9J8hdp>t8+hB+GHYazZh1L)kOnfixyjzenWcl^sH?KxYLM@1C
~g)3$=l`ggbN4+E!N>-a@C$c&2pwN{#}zxe%pxqjjCeU3GzqZIbMvfJtUg-XY-BR5hfzqf+#unOg^lHhG#7PcWRC;N}pB~^Xsi|^
>qG*T24b!|s-oKak5R3ftl)N%ews+PvjMs*&RLezJD!3N;_o(C01oj<(2x8xGsna+7w*S*a{-
YQC}wZZvUv8AFgs>X!Rp{Ccpiux=0{m_!~3o5?m>u~Ix^4^RNQ;@B%Uk4QX(sf(Wd4x5q&JO<)WFA;aQF?c7pOg1fDXt_LX^<RDy
<0wK<<faw{B5;HrCgZKMP3&SMdcn>`F}(4Q7a_sJ&E-
nW((lzRk36F#Qs6foOw7`G3QoniS^?{r(&gQu1bL&7>tAUH_qv+dhywrX6L3ZSDNp!zh{Bu0A~Tmj5KDaz;)uldE6R(rvcfm<$Pb
7|DXS36c{(-<NNY_E5g|8?abjKf?%o{x2ynA1NXxM`$p2_s#%P|Whidt7JEq6azb*8!>^6MQP5eZmo?fCv-
q15W6af2$f3jB*FtGm`uo9dUaq-
xuvXS&MDRkTfHXh@MGl2U{+%N9?$ROI{>1n=xaCHdB7?T3r~Q(pEeHKM#NoywjtAk#M(7^*%}Se-&E8u5yBg-
vWZKMy4})wwWOBo5_@Ie+YL(MrDosDTAbT<i(MjoWnKGcDn0w`<7>if}w1DOTE&$gmJ2a-zK`Npajmi$d9Ci-F+{!fUO-ko0f3LE
bQ2?&U7Z-
=dwSL9Iz!)1b5x>kH&p_8cM%T_5K}Zo%tmoTr9rK<k$mfO?h%CYh#=I+WO%am|7K>pn_IWsgMG8{qjVcJ$X#<jjL(a%$3d8VxI*+
`}xm{ZQS=x4YAlRN}A;u?U+W-V9!bmnA(rg9?_xw4{`FQ_jnqM@C{(+`AZ`+-
PyzoKXyeDJs>_^qpM@fXbXnhTL_zVbNX|8rXI_Qwd1!xIP;w)o4aOrOk^IAF92uK_4>`btJwcusezl3CD#{&=y(V+&z;c-
!ZO>@vtz@`HO^EpXp1PmV=Oe$UUc#Ju5f`iL~)>3OfdtzsY8wk-
%H!2kmw8^*40R=2<e50{2c!>#q=I2IMk<MlxG~tr`e3@TBqD+SF)i22$;rVB!HO56j{bCWUJM%7&wY(3qtwU)m&LbU8?_9W+rl)<
adiG?Thy9G4&<PTz7iUF#i-
S#*u&*isL5Le}&e*RjtiiCCxdh8hwq1H?^wfTwUO7Ryn{11DCRp{@xmAgO6d)a5zcQEQxd;nr5yq1q_wBs_2%vR1t#&?24BCo>_4
oj0;7i{Uqhn)l{mg`#*3WcsL_&RhNR>7ta%eIL2x(26_d^6d>K=Xk?rGPs6Ge?u_|o%>6iE5)!0FcdE5F!vTU_LV<acjXZ*}~3`r
rG<)~#rt0r`BALqUhqXixj<V~{<veX3u}TWicH2%SKf4g&G%(+@=Zp1u(4oA0@yHw>Oo#MR^ABGd@r0`lNrZ^0BSc-
Y*muSO`VDhC}J+#*7U5x@nR2n1osZ`JqnAbekpwp|3%56zPPJ*~IpDjJ)yLyKEy3t~qRfj5Xh02F|LEv--cjF7$10kI*1vyIyGF?
;5|4apwSwevPWu)mZ9b$_Xgj{xOP?};ZN$*updo;$>|<(L54WpHIYnNwOEKy=lRVqUAc5}D~(;se)+k|>-
o?3MDnAcyluf+Z11S{$O{PHP`4VpIf3NS~A7AfBA2vnv9)!{OzmASc*_gq{Bl;*V@*H<rZazVY{;BmbX2N1Vh7PIDyYbGjj1rSp}
}z~X5Hr%OG{#EYI~5`mC5B0!i2D2&cFH{WoN8?uj!u(ZgMGrJ!FL=y+*=3d=Q^nLFieBTgc70FSKh$-
t=cirrjqy3|r+C_x(#B=bvS)VAdWFR~}CxG00a!z-n?R;+u;nBDf<RQ^s-
b|2edwx=cdqO}w4%%AKj(n4oPCi}7BG4T9iPdloArA^tVo5_Is3$;98Z!m?0<c+(D(kl(E4G1rtAhcZKQqC~frCYz@KDZj4EPh-k
qytqHnJ6%YYKqW*_yw?cVmErUh913v~)w4wWgG~q6DnJ63N>)2Ej52Q2<l)Oe*j|;taNh0u$Bn+bB&9VDTOREAbA<UujP$fT94m>
mU$N^6JmM%-Qet^RsT*?RWeFoh|KF&uO~~OksS85!o;_S?fUM%ll-z3-
~ih02aM71o}HZ^JrZlkOF}t1?);}Y`!I%eR`$mYIsVxl+W+tY6t=r_@&u-
{NBp$PPR`U{BBBL&l~v<zvw;h`FyH$Qh?FqS1x(|BLTTXF-{Wa2qfum8~-4IRB=Ut8`kh_QhAgjxy#_Ik086)v(!C*XT-
^$dTR0GME=%s5AuXs1x*t*AzXyGH2Dn(L?KW(9MsZ?dEQ41)O*_1v(qgHoD@(FJuL(qH6xDE2wu{FLn#81kMUM#;*31)5fmMt(i&
V%0XZQafOT=jKBAyki-cRE*VB|HOZ=@p!F5CsnCyZJabV2#Vlu{jm02h%`hUgj;S7A01X*NW5nj=nYpK1*V8xmC@yOTVadL5vem6
b+kAt82ewf$Eh7$&b`sJ|wUjghLXrSX%fGiu=nN&N42mtwGF!f)PY@MGmtgcU^o`ZE4yJqWq@G}}xl3;B3W|wgg?Qcnd@q0NnxAI
=(xmvp@vDx}SoJ#wIK{*VX>T%ozUw1nSx+qe7B4P9DE$}-
O^j`u8Lg8(<@3feR)vPTRp$51~Y%=WEkHNqdnoH%&>2pE>%yj`x|E$kr*vqSk<MKJG!LqWC(D0<bhjkT=G1e?kab)~FiNt0Byj1U
(lYKhL%76d`Le<Gq0enUzJt!J=xk$obD-
&zMwwI%Kgnh;DD1Gngg2*UXs|M@&c7!BVh3qT&UGgjx*RjCiO8bu$ukW|IE;lw!jICON6k(O_Yic6WibMX16n9Y69A9FEW*G-
JjU1xpXR%E>!EbDy{M}p+=i!n37S&8{VtL~W{9Znx=>fus=5vGV&N0BIiWVsE)^)QoogMhy$FxLoSx}@kI^Q8)rC40Ak=@w%d`K{
M^NrHt10cl2dU!*@D&_p(XHEb`4io3_3;8o?Dp9uCaVD);!yy_u?|e?rcXamS85WbuX@|4e_V4H!_d3Uhzag34;ODX8yUGH4Q2B`
L-ySB|4<cN-
8w<FYYz@V75L=d5E@m$Pv{r@W)hjm?)OM=CfLJL4nA!1?_Ajeuuic9QwQor4f6ey^bL+`(dRHv==4VjwCtqC%Vreh^(lHqFC_>_Q
{^TYgP0*&!bZ^_yYk>S4nqvSYb3WNfCZ$=B-8wQk!ji>X_Y(`)2H+Oinrp};jUc%>H$u0N!5M>OxVP;-
{ze=S%^Ss^<YNcYxH!_p3YH(-
G;wX`Q<CA2On{{9ftiPqiDiU<293({enA?s;AFhy&`$H{_lQx@6m|YI>$lupPbg03Ig;!CrRSLoeoBnBHRvB(y_&=w`g-
MkM#u;`mbsYEU3C+_wV&^;J-
)`x+Qa+UPqTWTFH{auiXAuc2@{A@Y*Ve1A3L=`o+s>a5J&BWpt*D4xl@IfJ__hd6VqK$;GpN;hJ%7L&8irW|8}NvxQEdtukw=}<L
gJU(A}|n^j@<K*+WK19KS<xI0E}cbA`r@@u2nr5V$nPtac4gL>V~`!#Ta8$?4HL%#wdY=OH%&nLQasgbNoXOmJ+!DN>5clp8EW0J
0wyUq$HAF){hIHrE88H=nhHAVV+O7l}Nd2;aH&#~O;_e&HQ!lAeEq+>F#E0EUMUvcv06z_k9y2)Ri`8V%y8Nhx8AD-
U1J9iNXvoXGE>xoLBA71<e%X<)~haD+aW{F^=BiRUr%%g-Q1;ZsBV%ND>y2{&xDkP8b|CEo|_DXURx5#)R!T*7_{>SS|Py8-
>KQDuN9ttrIRu^a=BKk#CJ+fRxOKwhhJ-
6^?O<RNIiQcOa&i^b_8KSRh`r)us&GWCs(Y=otJKjxPp@2#F=G;mJbD5goVEBnvkwq+VAT2bQ%`?t~jQv9?jET>WsJKxE1w6H&i6
uXnp$D%tSogD!Rt>j0Bk}tS6TonC=ALP%IAManA8}_9RLg<vXE||~|>w~{f_BHw4y)?dZ!P(q5^5Jir&#k;Q`Rd(0i~nW)t0D_S&
i6Qt0iLu-7IKRR5o?w6>r>BRDsh&~88-mOMGR=~Y}<>Fd}5UcPz_-PAxbZWv;H!lnNS>qTz?&PFPXPkOo?|&_AyJg?WRDBGobDi8
h$Bp9gx|j<qqgGXebP1U9DfM9g3+@Yz6UMzQf=Oc~;3A(3v^Oo>D|lrO3{}mP&zag#ZX91NYQ$3uGq?Z;1H^7yFq{hRld-gQlT_{
46DydPf{j)@g$LUgb#_h=Ybb1`{(NKw^dcep*`m8V4X<RrkE^j^xW7%zJhY=ilp$`Q9{5U|jq_XW}0ht>^usB@JZ!`52k(&)zTjs
<4;&_eLC``qTG%`~4sIq}o0t&qOr4ju?m>x3e{}p)A6v{8(L2VsSn?U&76L0iTBaqvNPjZ~#gae}HV?MG2KK04<MZFjWuWJ^ZUy6
|&A=a7OKIq3!T++ipa5xQ!w{`C=4D=lrX-%W*#_vVY-oIT2SZKFoRg#ovrC!7=Q5Np_9mQT-eX9#e{~;xpsU*_LT}`8UoL1g#IrB
c3pZuWXr~Yxwxt(I9#cUH98_K>2C*T-5&Q^Ok9?-
He_52WOh{d&F&YuUq?G>72hh+jY$n_=b?q3o9QlgfYth9bL<|7?Xgym1uXf*EgU&eZ3n{Z>1F%r%2W@mYkQPv#gs(j4*Txy0$>iy
HID4GZ{LWz3rF(bX*CN)NM=Edv0>}@MWr<GcXbg@Jz87ixk`&Tc))>z6A=@2M|>p^egd&RTsi{^!MWgijg0*Qka2wy+vKi<e$Djh
dj<{laEb%LHzLKcZ1#CvryJn{$pC*ZMp8<b7ZgS@%0=vPFj1pd4c{rpa%95g!!~)+pfkMDEs#^;Pcp-
n0*63XtAGOGYmWe4gmH=a#HlUo`ZdKjm3Iwd+hH;brc~yI&1+%3#<MWz_xm3RPU|U{jOhVcl@sB`HNX6<9mL2jl54;8cA>SR==0&
Ijg?|o=cu(^(^vvMug`V#U8Lf-d7;P^mmJW>_Ys?9xtsex{mkld%Xe5X+JnnKuA2(YmNbTQGH{>je}@RLvtY8mB5-
Cl@~(8^Tj&<bpt-
?R0owm1i<cQ3~1&HbPVYiv>$Ik;kr?f_k*0H0Orp6YxZ}A*h+)mrMZ#UZW?I4j=V0&h1`P2Ypr4$&IKqZvB*~L>CVF7NoquY9~2n
n17hQUdQ@jmN_=d^FdP3c$ss42UmH6eCr4niB>?`K8^(%kzXJ>+*Zfn!;CFk6n@HX0T{R`gJgLjvs%P_O+Rx!Sm40taA#52s2YL5
So$Uk@E`tytVNdM2w;J4Zt<n4~@a{A+&vy+GpU}SXg2CHkG@4h+uyKp1F{<ckUno}R<0ilnlZ2)CmfDsJ8L{M1K8N(~mA%#Xlljh
29JcKq$-dFPTy3NLsv@(E#r<U_D;h?GDCxNq9S56tqH+S4g_q(lHPZZzK8ON<`SU^EhBE*pvgNaoXm#%TQ8#;xfz@3{)-
laP_F&~sHAxUXE0YAR@m^*^5K)+^dhrat5o(^nWvbtcuB9~$7<9Y71%mpeLX|eCW*J9-
4g~9Bf`BPv=RSu67l669T6tJ#lpa2s%hl&lk_<z|G#_<6Y*(Dv(cKU*($fmSS`YIf{nz!JB@%ve{W_cs2dso(kD|@W0na_)DLF!l
WvX~-=2S5bhEzVkenr8CL58dvvl<8f6)fJ9w@eN|6>?ygqe{8Z_8u?XNiujiw%#%hK2ut2wg!OX+$9)mk%XFnWv8-6Ftg^)b`_-
2_ltw)*1Vr3L-
EF)WiS4<Kkrq1uq;r(S^H?0GMDDt5S>^bzlD(q$p8QY8NE&OsXFP3?*OX|MJ@i^40iiqIX^~B<Q4$2<ml(v2if&wGrL;QA@Vv-
d>7By@aC7swd}mEA1=*nhmCG4$&9Z+f>XE9RA50eIOk$;Su~rK(|%SG;43=kf)zUYRM&j@bpEXXl~ZPP_hrpQV{n>R6wjFfAnIaH
I-bJzMn;g{C#z{kis1}GuB-|aIE%wt=@iVITx;YQ9GhGa^d5I)d{*>30Z>B09MA4$&JFrooBvkcH!7WXa)RL)%*PoHT0C-)-
vJ0>*31ii2cNlNMJc{_r9i%FWY2WK*H=TRI6c=_`txu;8s);V@m$-
38B^{Ry(_wQMtzpXdbr5pTznr0gP4o&_m@SC8w>*PUEIH1+sgA5JYg!Elhbf4H_1>1Z?&U3lrr=^y3XUSkM~UX4pb-NP?EGe#kNO
#c0K7Vr=N-?0pGoHA;o#P@LZN#C;IMZ!>zxzE(+)-
_lQ16pApb1K0iG*<i1x8dd9suz^SyZQeZg(V7AcThiYeyufN(4F7|Z_$}yyCp<r++KDTIoyo>q$1%?)^QSFjqU9+x>@kiG#nrk&W
`>IyDdZq8rD&4o4TX31Rn%U*Zc(Xk+%JZ`RN{$qEfWGIhpQ1NHCsURVq3U!mtWYgJaFj~MUoUT&>&z?uHLJ8|<L!xyU*uf9D&RLO
k&*rSr1ynn_G6ekJ-!4Of5Ca_l~1&e!Ki>Ww?nr#m|;*%0<%HC_aJ}*Fe1{L4KFg5`lTRaQYuCmPs43-(FI-
9welQFsc)Q^cV)czebd3-
ERX|w&dq2p=<iUj;jXoilbdj~7GUz?wbbAAclw^q9L=w&l|=VsMN?X9OWJe6nF7cCqaFk9WyYXX7{+f8g;vgaq@eMy85f`ME(%`5
GjoG6?ck`6CHce5Tk1UFF=3utxs#dK2JA7`qS}X;lN!$_RA3&+ZlDmeYAE1)uhnyuddBXLmtLFR=U$EH1jX)xFih@Z&qQ{=rWrZ(
JEwVEjjCAd{GNILjCn6F{$g9uI|u+?7b?k4mf-Af$swb_MG{YRjZzT|V(7@<Pr1m7`8==<lWVWB?-8`-
#&jOjGw9EqHG8D2%N>+&)H*J{jVt~evmc^qqC97S{;;z*PPI}yX7w6j0>D_Ft}oBdU-
++8dT4Oxe*{QoV2btg^)+ZUM%()5gwJi*ZwlVFtth!&9sy*FE}oAcfv?rICJdY^+5qrnQ<&r6yprQrZrDKSc9yS)GpALerQcKFj~
)vAQk;rF#=7&2K_awY6G5vf(7QDO39M@d<noH^KC?pPuD^`2MIDCBI9}91SE$mZIi#%a2@sxQigcj*Bp^Fw+bV7H%PfDP0-
yxH=a?@OC8yN)o-?uTOca@#13I^K!D(p<PUp6$(q}YVfOJ_#eu5N~@m-7Ys{9B?_ob!hR?g3Z`L`+P=<}Hs+g8Gy!-
3dESTUb=JvyT_^8%eK8S68`5WwF9DA)uJ?_FjGuSLZ(8c(dF)O_EJ!<Dm$yFu}OM6q28m8-;elH;<*z(sPNN4)oT$@-
g`TUIoO?a{?5hZD*0AKqomG;hpodMs<e5i_KG4U*u*odzciml1Ovca>uOf+6k_hJ&kXy6g2h{{?7WcSlzRNF}P&l0dSq&q+8|V*|
TCt>Fb2^A0Kz*lMnzoO3elNB|AR!Qn|(zG;k=PZCwa)S<`TxjsdzF%@(J3){3kN8wVEi;AV@FAGR+SZ|Z8y=q?HVoZE#>M`Z|$*f
(Mne<^x{?cm<{-d?`^;&sX>U5s4Ypl{fgZ*d{u;QZ`|Nj#z=vYUcEjpjI4~FZu%sZ3&GwTTXNOC=1&kE??x-
c6(`(uri?_zGF!ZYnrF!fxY_V=!#R3jrM$!p6V^Iz<PVZT5*&}trNU1U$FBsBSQNG`+IqvwoWyCpuR85@80GkJf_8XEKeu-
?ee5{6<t3ltD)5$lmWyJ7XC@myn#1!`S1DlNo>Z&0oqUONYjlYV|i(N6i#3<kbaY|a9_ViI%STr0X}p)|-
HzK)JB*|$Ow@`Kp~)ER66?QatR)x%beK_xI%a$L=UuvJV?NbFfm71fq>AJa2P!c+qgXpT8KN^381y;fQmHl0VUYvS58Pke297x8P
;-0h<TFppQ}KFFAJ*UA;JoofnvbTqf*Yrt;=%bfCID#oW+7S$LM3W4zJtLItQvs7%&xn1w-
wexSVhmJUAW8Y)P{_O_r^FHE*PcX5_@5r`n3P)*rEm-
?q7)4>HlRg3eZ7Gau^zT1f5oqZWTK8=AxJZRqLI1ti3i_$`G8FbCe4qUQ-Nd8)#imy3saWdKq8K5*<a0~duY%&)w$D&Lqgdf6b0K
j>|LQs%Ux>|A@1S+I)XCXK^Z7z&%6~eBzSvIdnXTvh7w=QM{0*O9ns<%gPtX0Pz#Q2T)FH{w&;Y&{_DOc{{QZ)A2QfSn-
{R93IG2T3Y5ex2e3_k`OA3S&W*2*ay%-
ov*Jz0{y}tHIpM&~L>L&_}bX{iLYNgvXTn|b3li1P@_I#~YG0A+yH0x0o>%gqlnlutB_VbixG}FWd0P)+CQgeH{BmlA5=sF9F#a_
<S*m)n6Z<^C0W}zY2J8CJ-8a&Q0QZit6Wb8rmn|lI!>syRb(LR;WD!a}F?-
6p3nO81KFhk*o*a9;rDxRLtZ(?+AN}Kc9i|gwBJn<rb3~Sr?qS9QIYO^eL0Rc%ZIX=H8*yz>1Y%i>RX>7%fzjTT0pMbP?%zn-GU)
!USU7&rq*z-
92W*%9M4=j77P#6;{al08cfGOr}Gk@))nm^bYGk<y=8xX;BOFhSl&oQtFj)Ha!5Qzp>$qg740<zC2bnCH`uXM5f8r?|foEw&3M0T
RWv3#`)K+qMjG#Y#2?2c^*pkFkzjT8t{<p$Q_rf{I|tZJ17iU${Nl&5oVWcCF;i&LO;R(w;B?4HiaAV)B(A}<p@*2?Q+ga6G+Kxn
vKqmVU{bx5`+&w!Olb;Zm?uf5EvIXBPn2;dpk9L9y>1#<0^<$_{$C_1knC3m)q6yGHOZUF8KLey-
9gLD4($z1zNe!^@FTZ|m$W@iW$IL87N5ImRIFyzS$ldjBBxSM3pYsIQ$_6l<S$uou<SO2ZO5__NiY_b&)qh8~De>wLM57s0ely#{
Yir8ma7fyY1ULNTDV!wFJEK6$sLn!ua+p5UP%`Lb0hL2knpDoB0y9~5t|EoTmx?1(nD9rp>&my;G*kRb$Vg?+y@E7}rbWY&sKA3>
W=ca33P_zxQqShK@3m?I?d}{fepM+0GYgay_zt{2$Cop6Nxe)6S-
^ucL=z8?G!z353nf0ck>}Bb;xQ*+C$SwBV*(5jO`J%Nrn^X!pT#ME&vtR<eIS%S?bnZ#vTQLHeeN2CEfh8rVZ)xvumGU6hol@9zG
B}T>IUz6!vey38<6aj&C+mW&MY`83n1kZ)CB}p;jV({Rx>H{VcpkqXzEbRZm`isC##~{?rq5p8*|c(YrcNQp^G2V;^#eU8JP);PI
%9k2(e-
m`zN7EOp8?E409Ed%oA!Yl&q|@0n}F;iiiy)rNaLTTve?yg@%4!2`EY{<)OviqWF?;tB9eLnuo!{kS&`^H@XQ&ojdJzHEjKWhn62
ymM#)sZS5Rx3^8w7<!%d08>fP$~_y0mM^}b5QeMJT2Lm3<qt`Fxxe9Qx#jk{@XeQk0h;&9JCglE{h?kS&KnYCUTNbT!h0<CPxjPv
dM^peNB%Szt6rj>WDEwx@0d!mX%p?Cmx+4d$0Xn4&Ye$^1u3OnGrrEMe_`oPG=H3|B=5KioM18W*<R2XB7N-
+6W!u5pgKiRyz&cSxK^@UQLW&k+t4?c6-%N5>b#BQ{I-
_4fm*TZdDyZ^jP9J$Wti1F;4a>wwQ4+mvyjp=C)7~3+p2+X3RxiWGlm6MG<DbjJ-
=s*B1$EEU*nk#+3Q4b0W=FVpv;&V@|h;LWvI*dPtD0EASYRmRWeD{~)q1f46P0<)uhp4w#aUan$1=$0+{VKh#`JTMhpX&O|H^ldR
)>wKW+zzYYnPJYB1^OPDmnp{O!tOU;=VtuRAa~CH+3dLmmG%%$A#!Kf<;ZbA^2g}%bfhD_6wtit&;KS<8Pf62c$R^Cpe3f<6zOpn
oJ(=9dk$^|DBYP})}arvTAebY<8@WzQZM~q^%N{-
y`_}W8<mI0mwpCmnwfAbq32~4@jKDKXXQFRcjzt2<)I^2|E;%NeU#P_A)ZZ`kDi+mwpWFT%Yk#ArwD*Ag_j6ss_v-
eF6obQSQ+F-p&@-2;l9Od^|)vV7Zn|$r$1hTA^J7(4CvW>eDT`_5sx?jMf_5lug74X=^f?#1Keo{tZ-ODE`7*p`{HuMn6;r1m#6t
J2N2;!C{1B5{j9^>Bli$ii|F6kfrCoYZ;M$Ng~F=GDgL>afji@M#MgM*L6p76B?Nw-
^mD$=W~m(3?D?SZJ6pd#6v8ctMtxxWvh@p>_*C!9^bddK6bH{c`|s#iECxAF|ErQ;hUU&G@H?``)$HT`>sdqXrPp=-
ouMN19Q6xC!XA;z;S^KUw-NQIe^DZ1o*V1u&*>@RH3}=_9&{A1PZij;1@KBy`AqO^bZqfjlb+JjeA~-7om*}pqyr0`Za-
h@mEB(Y-yPn5e&3n-<%QSnyXF36YEp14=%o9{*6OG&P0w{}%y31g9742!0sD7KcDgiZ+3)tnDi2z}H(0d_j_ij>P^Th-
7#3I5N5=?abvrC>6-
1@H`~CT*cQDbPf74TVS9nW9my*J1hD%T55&zrV1Hnj(!rT`Ydw%)>hXHVSiTSa}LT{h%|M&a>$FI3#6kd7Y0&2k=KJ`d6@16iygp
Umb3u>_2ipS-9{I=@#R^Qj_FNRHq3#>|s7Eg@AqH<q1a|?3+<z;$zY)Q<u;x<U&uJs;D$J9rAES+a23LzYgZ58-
YR__n}Jc^h$QQEgk6lu?N93`-
+>Rp?8U~DRL>XbEqjan~dE$X^@9k{FUpgq%^YQ{ZQuJL5h6%j5!CL*R%)a5(;5knTQH+|A2)g#SmPE|TcaPXlwZVJdtFk1hAC8XB
plD#DqTUxwLy_5R>X+F%k;4iSa*0@}E_x%|%X_OvwWmVoR7$Jb+fC;kyob>2({;}0u<*VGIt^^(eEyxq=-
($gO`fMgjNoz44w_ZvSkKt?dSg^Ig96vSp>7%o}BM?&^TIC9NH^@R<z?7^%tn_Zq2nOLjTr|JW>0Zei=~XGiCy4x&?~4*2+tPtkF
QE()3H!K7qW?~Ft9)sSJtC-J(d$GIj3WEomWXgC=;-mBt^UWin&D9mFW^f6uW7St1k1K$16L_Rdhpw0{3D}*DY2~qP3W%HZm-
;l&oAGjJ838$6XC~jCu75l5muP*MDsq8@6EPdk6W*ujeiZ@!txbR*qgDLahVWzl&kMY_e6mz_4O3^^6h#yagT?j__BR3kRFEunUH
=hN#9!UDy(onnBubtB;6?Xbj#;?Obo-eH3`v(tO&u~5pq{$6Hc33<4Y-
_T*ARae0}9Gr>EHW;J+utq^sTSXcDd&CWUK6>1`{vG_kn0A=};8Fsv<?J-yeZ-
E%5^omyCKdbydeYh*LdC%XS^tRYVf^DQ1hK0bCKa?WX-Bd5QS{@1A++C$NLXAvFD^HF+Tv_Km21d9dp=!p;ygxQ@5mppL(_~Z*L1
Wt|qZyGDdy%#0e!@WYZwk}da6k*Kv8hoG(wU5&GpF^ZDmvY|27a0w>^vKu7{YF_p{PN6^ffPOjBS!i@RTf=Xb6f;oW)>&x3uF-
K94Ye~kq6{QEZ>J?N8V!@^ws*IK&uqdI}?ZtJj%A8>YTA{aPl2pQp$t7Q2Av_5OJo)%Kl=wjIFop*J41o+>+rv5fyzs7OhXYH$$B
$=2s<GCBSpE?EF#L`NNdfLy(<=i_#t|&!LWaExUYGv31tER@Ul`Oq<Jd%3P+ET5s;jxd-
>Cem~^$Blo#*Obv0c!@T7?p=C2wUuJzxb29n8NxpLpci=N&VZk@lxFP<+V<dm1JEK_q0Dp-
&uIahQZXqjWC)%Hv;;&$XJlCN>{?L);@3Y15O<K1uVt_)0Vu4~Ob1Zf<ee9V<a9O;g1puuQ^gWc^xzxlw$!MR5N>uyNW{7LQN9`9
1ihBVRw+IL>a&J5GJKve7gt@c32k`TTCEXH%JQ~@XTnFU<hsL&&{f)gW!tk6MGW+om#gbmk{=92}S9&iCaHfu<9;%I$MCm+!`sZA
!WA10ZJx7=;$P>PZm}p9phY*|+u!m*0&F`qRc#j~F0>4pf*6Xux&+p&1krcbO7c_t5%ZG@?;(U_4UY_3NoIwn@Q1%#H;ciClr!&2
?nCMkvjx3lHu4m5F+V}RV9KmqpyxSO2LEC3X>5k6u`1kpIr5Gx6P71?)adz?^3lcmM-OS?l%q)jmeAZm2n;G%`>}KZ7)z%5R;di1
VeYgHXK2@vhxBsKQUme%RdUbV-=G1Ne(Ue}eWDFMxbfm>^EE1Oy{(IBYO8z%~FMX)&$EJxmX&-l=*5^w;v-
yt7A#Xc=Arpy3xfy}nY2J1%puwf6D%(!$@19%OC=nCBCOt!{*h%Dnu*fohb~so}CVoakn2xb^hLRckA<<bCq+GX~b<vVm!T1N#ub
fSA1;HQV_oqHv`|7ivoAU0Wp5&q>Ol{^}`g+U%v_JSC34TZ`SU9yxX^}XVS??`|>tUVuOL>&WV<H~>-sx`?-
^6~8H3IGciuED^;Zn%&9-r^>nuz|En6EANa?e8vZ+hSycSgU*dKigv@fxZPuANiMWswn@`$MMnT#SE)?J06__`fxtl-
^#H@dBqHV#v;;<c^%ej0Hs2g&Dnf&Dkh9RlDT&{(4x3DfPCu-F&q5$?tUl?~r_TmExZ4dKC^_h;Z*-
$?swazFQV}2lx`fapk(R*HV$im-ydaAy4aVM1BogOwD<U-0~~?!Meoy&?qez0yV?=quao$=hMuEpcKV(4)Z%)CzoQkR^c)-
as;ofCH<WE9P4R##afem4nU)zA42O&<@ZNi7h`^XX?biUxHo@U+><Q$%Wbihv|3;BnS6ldE4`Odz#N`*ZE*Oxw2smHZ*$j4?A#1Q
L`-U7-?rk!>Ix_~|6lEcNc%w5C=5TS_5Ej+$JL*~`M4$fB7DWs=hm-Po~wv|T#4^QwG%mGRX_VbfdT-cwkKP*m_#*(<v0)?D=wW|
<^I979yY$Z?owU%xqNCFp1%TM%ljcXXSmMDLbrML`B3}GqGnj%(;V)Zqm6z?HnZMy3J}tMCO@Ia{M1qW5r;`s@V%Cuf6t7o%!|&?
&@wzg+~$#b2B_;k<MSPrua5Ha+=B4j+^Bn$hvEZ)laU1(-
D9KN`hXzr@FJ~As7oPtGz}K~x32ZKX|U$s4LtrGZ2Vbrf%&r6&xnYr<~vex=QK-
pqSD`W!GR077kz*Db?%|kTuGZuBjTFXJd_#amBI?w$WYI@gb<$=UYSi;VT}O2_UN8Byjt{mKy|^n+2TAf#s1gvpzE-h_6GG{;qeb
)mn%^&J>tCC&sZM_wwv3|7R+V9?UHWc8lp{`{LA_!%G0Y>`73kQMEVDl7V`qrf3Cy4?24C~IWQ;NPPSe8RwQ%IHg#P%Os>vh;#eH
64AB!#_m{z9FTQ)9*6$woBHMWe|9gS{KVcqN`uy)T_|z7eiCfr>dk#HM?0Sta$AP$N%Qm<W<6q2<G6C|i&=aYKv|qcs#5`O=hk4t
~xtRDnejhUAa4RCuoF{yCHi@xY+|;6D5a|YxuUHB_+K=_F>qF?e-0{1`Amjh;WX>=BjP~JqKf>Q)J7V)n$9Z*HAKFJxfyyQLY-
}DL)B(TI4xrypW&Mh87%=3Ep6Q&Ub(&$nw_4Ao+}CiV2=9^dw+$CP=Tfn@IR1%vZJE#ZVEAwq_Z*<k;QMW8-dK6J7}F*!r3nEVA-
7+5YK5pxW?I#Z#Z8hn7ykp?Gfv&@XVzuE@6tKjE&645*6rt?d*wopMIU9&{QJJ(aeP_t-cvY5%I?VO+p#c{j^P<m!WHP-
(Slrx;9MLYBt4lNSrU^fp~8LNAQHP6{O^2U;p<6Y@~3|h^>Y~g!4_oDbs-R3K4~GWMXkJ;4ZX!fBLcT9gUe#kWbg{OD?0mNgMRi-
VdgF#x!-!e4_^8Qay04s&(12y&F8q6_v~yNIdME^)gnH-Yk9|@;aOs9RiA-
d07>+#?R~Avgfp}WS^!)vm=nWep*86ld)ljBfqLeiNSjAN@PszB<}3ilvR3gQ$e|O`EOtbS4O)D!l9*d$8lIVhqY%j#j*V*TF!5H
q=|vKKNRS2D3^_k#a{AEI>(KYsuM_YtaAL1q7<xzDdweiSs$OO{S!ON($Ix7jrPsDg&U}&PqL8mu{VM=<N(4?+<ty%k2*ud|v~W#
_*=5KC&60fkO-
|oS51ZZGi+M%FATH=#tmYJ8ANW4cIH)zi=TMk{f2DFdwo9jv<}wfL=5Bm3<KNfH?b#R{6kg#u$evJe!L^_W``SPurdOk7j^v^`tj
y=(0MNgkyuKEH7fHfa)SFFndH5V(%7@Z65-
S`;Yw=KX4|<+zbpOv+x<=?gHMX;teq;VU|E_+)JEXvGzVD+K4x)?bccAr?0rv{+xj=EPEGQ_^f^)xU9es+JBMgZm%EbOyf;*!P$K
QPJw-LxQ>$bsoY5?>C|EhQ)0A&0CuYyYcE0S&&b(91rIhzPJCWcGn348=6a-
{Rp+W}DKdc~^N<dkTzrFU6<lveIxnteo~<r5B!>Mdx1=y|wVLCg^aH*!p#Bp`zDAoFju=CjIZ)}VDcy{sRb^CU>?Z;8Y)pMm+C7=
0ZWoREx=pu&8f6BJ~R;`r}Oq20d)S>e!o>6ht%UY(15C-
v`bFLS;Ls3L$9oOgQnn>7V;c?h*&?QL7$^d}&!Z^2iQU_|tN?SLE56@ygUGkR}35M)MN2_03WW3o<7!kirq+B4NJvY3*SW4ITX)H
84OT~F_RU*3ChrrtZ>x4C_~RaA}_lNYh1nYtg%2W-
xvCO^0CCC9P8u&?=Es}Af73IYrwh!J(tJ`qCZV_y|=!A*5+qyh~V$5bNbYPcgOa4ki+mI8L*-
|b1W=Z4&4oZHi$d)&p7$@UoXv}T`n@dSFvIQ1@rryxkgq8)ZJ8o^_BI6$C_z@J5hwv%OkKXnRh8zNzzrz8%4AvpYlQF})6P{snsQ
;Ev@1w%eK%H|8kp@kE>dEj>!tt~ub0fL|lR$>=G^nr2Z6-
BT(w+kM07FBDi=uyZ`FZYV^DM{3dgMbkrPYIsa)^jkaYRYq4LD%3CW|UvE4SW<O^2SEe{gqNMdL}3Uk8EBZ$+|J-
y95Anxljk!ST94@gjmVbj{6c=RFjK|x8h9@lF4Z-
e;5w3P8ch48gL|^vpYY>a~SKf?wI|!n)~XRRYHsH@!&198@Y6@y3>7=&RJz!$i^40Bk|t?i)SWb-
`&F~>o2F9^4=C!l=JUcC`Emj8x~=_@H;pH@Q^5!jGJ3JPa=Tf4usvb$76Fc07#YRAA4{Qo5)EF6cTNqOyg3_+67YvbBO;Ke7$xU*
cE@@F)p*#?RgEM<qPcD(^0sD=>4q8|I&Wua&ZLs;@g5W2ipDzC(u*&J*}-
b2E9}`QE_Hq2lu~axDOm_qmdY^<#zx)grsW@K2R993${>?wp|DA#a)`h)+KFBEZ$YppG6<#A*G1;q=f<2?4y?)MO4hd7A_)c{v1_
6d~O9?09Ame)>-
k8++0)UasOA`_DipE+IZz150!u~tw|IDQMB`<*I4=qMJN&e(QvsyVupUdx^peDHBrxbOaN$ccMK&(G@fnoI_Cl`JqMCN+~>DU5MW
|2E#m@qBN2ofTRo1y?wnOCbygh>=m>(G>2?wU^s3>d2?*HzSSjZ~E|U~-L}KZNhbbVRFG!ph4LJ)BD*lMsFZhD0LBzz8-
a0QJlv`dwd`8E7S&DPOk#r18h;N>DI<`X6AN_6MscP6<66$(fEY2!>;`9FEb3^7dCjNBq-Sat{uyK6;es{hrAsV_?-
~QX19k=SHjn`c3@nzru&^x1Nw_?Fl{JZ>j=8gov*y|L%&fC_zd=`KQI*UB!6r4+Ou)LGM9j^?i;9k_$qJ}jTwDvWxSQVo9g~XJ(*
89X`zC-(Y-
^^L1_LMH{;_N^phUUr9Ku=nyTug1qI?()3;FVGW!m4PzSp!^pjQEQ3TYEeT1RCRLvJ%Q~0sye?5&Mj+fx)#HG5|=#SKe;ycQrxkp
5{Y9kVWx844p@c!7<l`H;Q9!-#aJNTMWo-dUM6G1iN6ydA0ek5`Pm;tL2k=Zzz_vY<{gHa~NKPTcHvEo0&7YW=3;&rQ7h$Xd-
^Cn=(I<uV-@(ylU~d>Rj<N;X1>;ZIA9Zdi)O;F=7Ri|EP!o5a5gpZUTg6a_Xp1GXnVei(byM?&UPL6<kA-D@%w(mZdPFn-
n52D4M}!+^?4~fNkzv@&On9OOp6SUZ9?tBN6)CTrKpuA^`l`xQY{pk&QFsxdVQdhR7FHAPusG4Y*nCeet@Xv%x83IKL4f5ek3oWX
21hqn<(XSVS5;jQhD*7=WX5;3N6ZV@e1OK=^hdeZCoU|CrdXNv3v-gZ}x2Nw+1=K#pro@d1CQ!GLuJKJK_-
%gY16^htIL1>PO=MN~T|zMO?e;OtDZ^MYTkJ0rup!5~(Mvt1i%Y;|X93E?GTA9r_9B<SOWDD=A_k#~0yFgyV=B7gNS$(^icnlzkw
Prf{J<FSR_i}1U&n1uGrB7qAueH^v}X}p*Z=DRy{TO6|(E7rNY+gl{%UjRXPUkf)+)xVAtg00{mP6IV{Rt3Me>K6O!^$dCGUb*0<
C&_<M48do}pW-5b)lj5_=Xh_4Ab_LyjcT^!&*o@e-^H#hEE^L)7sO{(>rU;Lu@QQ{v#%5&m11-
V8>>Btcu@8Pzl+>qI|OGzh1XGHJs99p>RM_1pg5Mo5unyi1Y}Cu`FNb|gfo>VLA<Ntu`6<K02n6YvW5oqSKI3;H!JA^jb7XL_vWo
V{-
ziMk>M|ZL_c3+W}VBs`XL$rKP=K5Uk}IsXS!Q|Y_?X1e7EcmG;$RPoR{8|l`80GGC}qAWYb<Z2lWM`RW<qq8zLx1O43}oF#iTCKO
0L`$atrR`@ms^BFHG~GGTy9;&Mfc)n4EbKka*i=ki69;zCKW8MIOKS*ye&Io8~<sn!2DFdJ<i&dqHxkB(pNtT)Q<OlH7iHEO*}u6
&y+xGJXbbAzdW!bxyUcAnL;x%iT!YlFy~oF~(zNiW?G+9+_L0w^6FI!St+esC9TyrVOoe8z!(`VpyZgPhn0dOlU@eR5j8+FdkD^m
}nkCvRmgG!3)EpCDZhHCN`Vqo2ir3Y@>9u~cMk$q3Q7I~Oi^+#$CBGRa@ldk{s0o>LjJv$CS^<uAivsz_+2a4h~DBPd)(!Ky+PJ~
y|t4$wUaCHEvbj{}tjAw_Ge&IbD3S^e%|#wfU!I4<fs!;4a)*(^SlvqNJEO=sGyvj=*F$2NYm#<aA?v`Hh1JHau$%J=KecmQ=OZF
tGy6P06r&IDQM4LODxQ-TncuFU}w6qqPD$2cq}xP6>Tav5tTGaO74$xuOUO*#1m#QRD8JJHF2ZfsFGTc{+!yX|!I^;3QyS1ueX#b
)kWd%$6hBG!xgeEkYE%Jfvf#FQ@a*?ekZm23eRAZT6YX^*WZeg9z`bao9CMEo{7Tc5oWcRnvrjO9ciIjyge18)p-
FT*PDm>=!LEz+E_(tO|J^?heAG|DvhWE-VxxxHy_BV=Qvf@`DO7${D%g|yZh9aRKcN)d>Q3N+3({l88B|IMT(Q39L0CfxS3sQ<ub
E&ghF`3yP2=<vxzh$lv|zm1IYh_QP+tXa$lNX~E%tgCV5QO}85x2!<&OLaLITS^Y{o&q<ryIf2pTWgAL><rRg-cO;9Hz<67lxuh`
|A~YTIye*|_5QWuuh6A{&ZHqZ@8e6c(#*Eb_WNbhV$2`Z=P9s+y~DE%v+jXx%7xL7+{q>6m{#|;wcek$8VE3c)5-
GUUo_`$li&$XslML7j0Agf8eR<LMRQe{$^M+P6U*aIBKL%?;h@+W5EuZto<oox6`J4}u+4~U?uGVzsd$KY^0jV~!tFG*I5>`?^v-
KzdWnxU_D-@66l4$bUc`n)XQz-i<2_-
_Aj74#57lj@$OKlKr(J!}InaN5xvvxRC2G~t)jFHDwNihsyEAWz8e8n#w61B1FB&J!yK=P6*{iSB+#-
nS?uR+D6?kvi|F^LtTTWcZ{!3ox)|3`Yw(eVpKsp4Huoyz#Bv}dsLbwfmS*Gs4&pDDYOGswAD%Fl-
%hJ)=b(Yar&wi%Y7(pGgRBNw*Q)~E{BJbVCu9M%bVR29diE0mW`iKX*4^-vd!9$K&NI4Ci5-X)_u2+-
4UDU}A`T;swyCAPOClR_Yh{N;F>v5%#(PR@UX@nwmfcKR#u_Kt7@ujZNpOy!+F{1Gvvvo#QCupFP>E^l*H20lOu{Y+T<E||J*jw*
{17*7YJz`@}YFEC@ird}abk?B=>X8xHnQj^Yqo*Eb+t2sw7Q0xiu?{pdQs`)ivTS{x$+T%t)`tU!XbA7lvm(yv;$^n{FtrVKW>sa
@`2M?is4)!@wKamp?ba=H`h@BcnRx8m`_Yc3?fzn)k-Kc~;&qtQty;C>8p8To*u(?p7~e0)%jN(0<`Rp*VZ=NBkH0^Z-
)L{Eduz}Mg0no(0vK|D2hrJ4!D2N7y-e-pz7Ihd<H>!0g~sQuxS@L)e&R%k&YSS=Da_z`bkKp}84iv0c5~1ThIi%R+HzSHZts0MP
zL$Y!NU4kc&27IFFnGrsPTP&0Wg^1A!6S>KcKGHzyhlGD7W)jzn?eq4tbroN@Ezmz1KzVdz;DO`U|;Vz84S8!rG8lhfn$X_W+IdK
wq@viR1Sp`LS}f@$gLkE|H&@=hu&y$>y;Ozc(38&>0i?637#P&){4p1fEI(Mx!Or9>|DdRUBl(`)EjD+^meSf1M9NuW`G2#1(XQ+
_cN<yG3h<)t%NrKl!}%bGgOr%8;?%Ta)s7)t=1aGo-z3ZZ|1*0j_ZNEnYwL@R>^PR5BB6HVndnHEiC@c7t;}<Ea~z)qyuzs;cK-
;`0EL@|{|-|J(eYy<nq+3P$#(xw>zRmZR+jIL&`-vC$U7YP2n3%ztc;VI1W0m+v>k=l2^}c<}xO=vVI+ta6&|v-
T(Fg>6^pg#Fi3zoFpuO{<>6PiKQT(<6gA=z5DsvfRRb_~~q)hVb3#s?n{D=dHS^?{TQNt1o-IyJZvb5NI#l>-
Ou*ZXfUEhkG}0?*{L611^Q)sJDZ48*GtbL#6%6a_jr#<KgGnwI>AZw%O>JBq7oi4`bppWV?5q*qL~|YYec$*?Vo4SB<jn>WM`B4N
j5g2fuIDg|KoYsqoGB5N_-
F01G+KUe{mH$^dve(C=zw`m_wv5g{XEk1K=Fc<X52K##XKcOOIGYs1@5cm?B)0^WqR&oJ|Ikv|Qq?AOP~cii955p?&=_x^$Ld+X=
wv7&=#f;6^lQY`9w&;`SoDBCX0vliyLgy)7}YyS@R@}Q*oMknyOb3Op?VCLUEuBn-q`*sxMdc6-0kaxEOJm{mLh-
D1Gdu{cT7+e>F<)VYIUOHcUX8{ytCca%SCcwM@|A4B-
=(j~4eGKQ$cUdz{57$fAIjZb6#4Mmi86a_%oqto`wvMvm!=X|?$`(_b{t9}<iQd{N8!YU3R<>)!YaV3ed0^4@daALK5bsoheJ?ZY
&UhZsdd>8(9<#Kt8Pannd=L4+=p?8L;CL?kj)EKP_I!P#OAc0$XFsA2(Tj2|@Q}AfRZ#g;W4qe*{nK;VQ03^LvkV^CwZb81;L9LO
<H71tAnq^BYCk#n{CRvRtG+n&{J;aka2O2Nf0@g{XW`%$Xz!v;U%{-
lR7ZN#U%eCGL3ivz^DL}n(<D(Izv8p2<8kjN<y<C<)mIs;kBF=1%~#HJh*-!U=R|?Nri-We{JcHPR}cLk^Y8SDgHx6^b3(5N^@lr
<kIPmVZxhBl*5g5cc)dhdNb84=uL8!I4ZDM==Yu}m=?otFB|rFGW!jW_aI_)Hz~>`>C(t%#(MR9uK#>s!?Sfo=!~m{i+wmA)H-
{hy{d1&%f5rC(D)5_t!?){W+y4N=+c9emKQ-|=h3DJ%@a#2I-
pQNoZqF_OexV7^NkG*pt}UA&_W+kRt@BD6w_S!Z=5qxN*qdAOou6r1Oz8d)st#*d;d)^mpY+Vf`Ir8r`g3WE1YAH`JjQ`(Bkv7f8
qeqU%H*^{O|W++`{Mr15HxbU*I>(RpPrG1)?f!MN*);+y77G@uk-zFzrhdaa<wVE`-
Q&Ro=j8Mzbq3D^8@)1<~P1=PeOq0sUP6|GCjucS32U%-R$XnZzpy)7*uDFzUQMuqbIb(_qx^F-
ASdY^X5)x`zb2^(E~X3j_r&=a^K$^`4UIyOO#-HEwJEl&O^i3RTmo-
!uw4!zRss)e!ic*dZX9R)nhNm>IUORXLi`n*s!(!+P~?@GB6+X!RbeDOBYAYK3_Y74DM}Ot$uTX8OotSYPiPW8H7)QI(REIS_M7q
zP?<wLl*X-Qb_Rm;-
1WBI}Q3lI8))xX>4{7D#n(<l+$Sc)|aRDFJ{&44)otCt4X<m`Ws|q4&SVr(COGHH}xkCI50@C9_R7Zf#PjUWaw=%Xm5R~@&`X^%&
{l~MPkzwm@nw3u?cHg5hMoU)IZ7Hb3TE76<nXGeOq}4*7blD5pZp|#-
kw5Lo*5tSSiXT4PCg02`uK+?mfkOn0K>>zPanxSApQ60nbf|yBL%a*7{?+FMf?puFAgwa{XBE@3$w@W8LOF`x}F179%#BRZW)<xN
|NGzgce`gD2x2)W)F4hen4XXtIYs;aaG~LN8VD`qB=+>H6-p(d?tYy^ev`XFReF0xxg)@Z4a0-JxBNwl~oD+ewq)$#r%@JJ0J^-
N4_;R+m+HUXbQu6Jty|lJ|ooHY_Y@FQ184sAyaU>FF9)WN1!c|3YQ#)^HrFU9s5|efs(Qs9|G&c~&JXHV3o7L+@_e>x<12^UZaCS
l{!=)+vuf+#DT(NN@A1*<-
tRf@6zw9BXZ}*LJKd^||8O?WF+wF!ro!W)ykwqH2Z%YwYBq$=l!X{xQCU%5{N;W0S)Zd1`LQhl*H{2e(_8dCFe=pf+yZ53o{QS-
t0=CtTFc;#lk0{Nm?FDAuk6&10kBkJkuq#KWrT<dL3nA#nIh-oD;Elb7pWzQ%K%7G_A|oDMqKrqR#o^>cXc;jWuMw4RA-p-
y)7&mULIv1USE{rR6O>*lLp?%!|AkNMS~SDY43SYK#ooS|u!IYF#)nKxFXE=h^D48*%4q@YYB%5ai7Cq?3g=GNJ(Kd$VD^L|dFPd
6jn3Qh^3+$oisOeo3|c*A=qL}rrA2*M4?g!Gx=sgztet_>}SE0RQq@s7^zl_HW;#y#gYODUI%880<_-
3b`L6&XttLTxHV;gf_qA|(?x^@dnOi45b-
{p5AOU_mLU5`ty0rouRyNaZ<&8CWN>!b#&aNo<jNX_ZU}OIRTb3G;=46X$Wk^K>>bae4qBX$r$LYJ?*U*I=216^aBP<uao)U(h7U
gciDx8M8&grO-(N3rndFqm@2!i?d5PQ<M=UsB;<dG)pM4Fs4u$l`L}w%#6V}UU?6zNUhC?0|*yVW{zes-
a`M<@5}vinKG$kT2qxNn5g6_OO%jKDqUD@WD0u@`<@ccjIu@-$~(m!w?-
I31i=A+P3Cs8(6h93+o#MWTFWHiG}S3roI0rq6W(P7jB2H2+@$bN3TjdU%Z7<&EJ=N0(=f-
FM5~ue_ikq8X#k)~>QW240sCNuWC?MOssxrL0IoKZN;wY~LaT%)oavMr04@O2T1#CuEZ|RxJcbtqH{53h$#juw!gWz7Zc`1AAlxU
6@=Rt$Y7E!HCWd-
|x6Z7D&2;K8WC0(xt8&zWq`XK8^V&IQ3#F~|KniK*0Sn+3b;7}S09Q1HfvkibG@8OgDKSFoYE(D>yTl?+sfE{5;(!j5R1`&)Fp?%
&;$aM0*g^tTc`9vDFu;0GXj;gmu&J}Kb=8PompRF>L=M|5vqV|IBA5%)K$dAH2~5l*(i6jZA*luYRe()}fh`l>!-
k2BR3pCY)vw8>+;|Q<Y+$0^D+$w4%CJ<~#PdV|*=WvzNo1+8k{cscq7o;$H_ih00EA-Ipz~QA5b#a`Z3zQ}ZKy7&;>-
b_!<F$Ka3v8iwl9Dv38N{X0dOCd2%Q1K!w!7W4I?QE4b<hFRs~G7kg(s5Qz-
?`8xS^wU1KSc4lXlm65vr19zwpCQKv3d{NcnD1qCW95=lit5@w7BRChp9h7llf130Lx2VMXW2AZ;(0ar7gD}c1Qm^ltS0I-
@CLc_Nu5))90%UG6r#}g%;g>6=pB!YTIGGHn!38<fFR}iHxMmkx5jRziKZOUMZER&Kj;E##RI1?F=zSXIwI+b2$@EPF5!U#dUfvu
&5x^z<KRKc}WLI5#Q#teZ^zzZNYh-V(AW0+LH<RwTArZTNyJAuPwDd2s^wYvJ}pZ@}Xl3QW'''


def need(ok, message):
    if not ok:
        raise ArithmeticError(message)


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--workdir', help='new or empty work directory')
    ap.add_argument('--output', default='verify_r7_certificate.json')
    ap.add_argument('--jobs', type=int, default=8)
    ap.add_argument('--max-seconds', type=int, default=12 * 3600)
    args = ap.parse_args()
    active = {}
    completed = []
    root = None
    started = time.monotonic()

    def interrupted(signum, frame):
        raise InterruptedError('verifier interrupted')
    signal.signal(signal.SIGTERM, interrupted)
    try:
        need(1 <= args.jobs <= 8, 'jobs must be between 1 and 8')
        for key in ('OMP_NUM_THREADS', 'OPENBLAS_NUM_THREADS', 'MKL_NUM_THREADS'):
            os.environ[key] = '1'
        os.nice(max(0, 19 - os.getpriority(os.PRIO_PROCESS, 0)))
        data = zlib.decompress(base64.b85decode(''.join(PACKED.split())))
        need(hashlib.sha256(data).hexdigest() == PAYLOAD_SHA256, 'embedded payload integrity')
        payload = json.loads(data)
        if args.workdir:
            root = Path(args.workdir).resolve()
            root.mkdir(parents=True, exist_ok=True)
            need(not any(root.iterdir()), 'workdir must be empty')
        else:
            root = Path(tempfile.mkdtemp(prefix='verify_r7_'))
        for name, encoded in payload['files'].items():
            need(Path(name).name == name, 'single-component payload path')
            content = base64.b64decode(encoded)
            need(hashlib.sha256(content).hexdigest() == payload['sha256'][name], 'asset hash ' + name)
            (root / name).write_bytes(content)
        (root / 'logs').mkdir()
        import flint
        need(flint.__version__ == '0.9.0', 'python-flint 0.9.0 required')
        libs = Path(flint.__file__).parent.parent / 'python_flint.libs'
        matches = list(libs.glob('libflint-*.so.*'))
        need(len(matches) == 1, 'unique FLINT shared library')
        gcc = shutil.which('gcc')
        need(gcc is not None, 'gcc required')
        built = subprocess.run([gcc, '-O2', '-fno-fast-math', '-ffp-contract=off', '-fPIC', '-shared', 'n7native.c',
                                str(matches[0]), '-Wl,-rpath,' + str(libs), '-lm', '-o', 'n7native.so'],
                               cwd=root, stdout=subprocess.PIPE, stderr=subprocess.STDOUT, text=True, timeout=120)
        need(built.returncode == 0, 'native build failed: ' + built.stdout[-2000:])
        P = json.loads((root / 'params.json').read_text())
        CFG = json.loads((root / 'config.json').read_text())
        need(CFG['n'] == 7 and isinstance(CFG['M'], int) and CFG['M'] % 2 == 0, 'config')
        L_M = CFG['M']
        print('REPLAY_WORKDIR', root, flush=True)
        tasks = []

        def task(name, deps, *argv, weight=1):
            tasks.append({'name': name, 'deps': set(deps), 'argv': list(argv), 'weight': weight})
        sig = str(P['sigma_factor'])
        task('selftest', [], 'test_native.py')
        task('selftest2', ['selftest'], 'test_columns.py', 'centre.json')
        task('taylor', ['selftest'], 'stage_taylor.py', 'taylor_fields.json')
        task('resid', ['selftest'], 'stage_resid.py', 'residual', '1024')
        stfiles = []
        for k, (j0, j1) in enumerate(P['shape_tail_ranges']):
            task('shape_tail%d' % k, ['selftest'], 'stage_cols.py', 'shape', '--jmin', str(j0), '--jmax', str(j1),
                 '--bits', str(P['shape_tail_bits']), '--out', 'shape_tail%d' % k)
            stfiles.append('shape_tail%d' % k)
        need(P['shape_tail_ranges'][0][0] == L_M + 3 and P['shape_tail_ranges'][-1][1] == P['Nstar'] - 1
             and all(a[1] + 2 == b[0] for a, b in zip(P['shape_tail_ranges'], P['shape_tail_ranges'][1:])),
             'shape tail ranges cover M+3..Nstar-1 exactly')
        colfiles = []
        for k, rows in enumerate(P['field_row_chunks']):
            task('rows%d' % k, ['selftest'], 'stage_cols.py', 'field', '--rows', rows, '--out', 'rows%d' % k)
            colfiles.append('rows%d' % k)
        task('shape_fin', ['selftest'], 'stage_cols.py', 'shape', '--jmax', str(L_M + 1), '--out', 'shape_fin')
        rowtasks = ['rows%d' % k for k in range(len(P['field_row_chunks']))]
        mjobs = max(1, args.jobs - 2)
        task('matrix', rowtasks + ['shape_fin'], 'stage_matrix.py', '--cols', *colfiles, 'shape_fin',
             '--sigma-factor', sig, '--jobs', str(mjobs), '--out', 'matrix', weight=mjobs)
        task('profiles', ['matrix'], 'stage_profiles.py', '--matrix', 'matrix', '--sigma-factor', sig, '--out', 'profiles.json')
        task('envelopes', ['profiles'], 'stage_env.py', '--profiles', 'profiles.json', '--matrix', 'matrix',
             '--sigma-factor', sig, '--threshold', P['env_threshold'], '--classes', 'params.json', '--out', 'envelopes.json')
        task('far', ['profiles', 'taylor'], 'stage_far.py', '--profiles', 'profiles.json', '--taylor', 'taylor_fields.json',
             '--Nstar', str(P['Nstar']), '--N2', str(P['N2']), '--sigma-factor', sig, '--I', str(P['far_I']), '--out', 'far.json')
        dfiles = []
        for k, f in enumerate(colfiles + ['shape_fin']):
            task('def_%s' % f, ['profiles', f if f != 'shape_fin' else 'shape_fin'], 'stage_defects.py', '--cols', f,
                 '--matrix', 'matrix', '--profiles', 'profiles.json', '--sigma-factor', sig, '--out', 'def_%s.json' % f)
            dfiles.append('def_%s.json' % f)
        for f in stfiles:
            task('def_' + f, ['profiles', f], 'stage_defects.py', '--cols', f, '--matrix', 'matrix',
                 '--profiles', 'profiles.json', '--sigma-factor', sig, '--out', 'def_%s.json' % f)
            dfiles.append('def_%s.json' % f)
        task('y0', ['profiles', 'resid'], 'stage_defects.py', '--cols', 'residual', '--residual', '--matrix', 'matrix',
             '--profiles', 'profiles.json', '--sigma-factor', sig, '--out', 'y0.json')
        task('assemble', [t['name'] for t in tasks], 'stage_assemble.py', '--matrix', 'matrix', '--profiles', 'profiles.json',
             '--envelopes', 'envelopes.json', '--far', 'far.json', '--residual', 'y0.json', '--defects', *dfiles,
             '--sigma-factor', sig, '--radius', P['radius'], '--out', 'certificate_r7.json')
        pending = list(tasks)
        last = 0
        while pending or active:
            need(time.monotonic() - started < args.max_seconds, 'runtime limit exceeded')
            for t in list(pending):
                used = sum(w for (_, _, _, w) in active.values())
                if used >= args.jobs:
                    break
                if not t['deps'].issubset(completed) or used + t['weight'] > args.jobs:
                    continue
                log = root / 'logs' / (t['name'] + '.log')
                handle = log.open('w')
                proc = subprocess.Popen([sys.executable, '-O', *t['argv']], cwd=root, stdout=handle,
                                        stderr=subprocess.STDOUT, env=os.environ.copy())
                active[t['name']] = (proc, handle, log, t['weight'])
                pending.remove(t)
                print('START', t['name'], 'PID', proc.pid, flush=True)
            for name, (proc, handle, log, _w) in list(active.items()):
                code = proc.poll()
                if code is None:
                    continue
                handle.close()
                del active[name]
                need(code == 0, 'stage ' + name + ' exited ' + str(code) + '; ' + log.read_text(errors='replace')[-2500:])
                completed.append(name)
                print('DONE', name, round(time.monotonic() - started), flush=True)
            need(bool(active) or not pending or any(t['deps'].issubset(completed) for t in pending), 'dependency deadlock')
            if time.monotonic() - last >= 60:
                print('RUNNING', ','.join(active), 'elapsed', round(time.monotonic() - started), flush=True)
                last = time.monotonic()
            if active:
                time.sleep(1)
        for name, wanted in payload['sha256'].items():
            need(hashlib.sha256((root / name).read_bytes()).hexdigest() == wanted, 'source changed during replay: ' + name)
        result = json.loads((root / 'certificate_r7.json').read_text())
        need(result['status'] == 'ALL_EXISTENCE_GATES_PASSED', 'final strict gates')
        result.update({'status': 'PROVED', 'scope': 'Local computer-assisted proof; no external audit asserted.',
                       'replay_workdir': str(root), 'replay_seconds': time.monotonic() - started,
                       'completed_stages': completed,
                       'verifier_sha256': hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
                       'payload_sha256': PAYLOAD_SHA256})
        Path(args.output).write_text(json.dumps(result, indent=1) + '\n')
        print('PROVED', flush=True)
        print('CERTIFICATE', Path(args.output).resolve(), flush=True)
        return 0
    except BaseException as exc:
        failure = {'status': 'NOT_CERTIFIED', 'reason': str(exc)[-4000:], 'completed_stages': completed,
                   'replay_workdir': str(root)}
        try:
            Path(args.output).write_text(json.dumps(failure, indent=1) + '\n')
        except OSError:
            pass
        print('NOT_CERTIFIED', str(exc)[-3000:], flush=True)
        return 2
    finally:
        for proc, handle, log, _w in active.values():
            if proc.poll() is None:
                proc.terminate()
        for proc, handle, log, _w in active.values():
            try:
                proc.wait(timeout=15)
            except subprocess.TimeoutExpired:
                proc.kill()
                proc.wait()
            handle.close()


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/r8/README.md <==
# R⁸ = su(3): computer-assisted proof package

Computer-assisted part of the proof that there is a bounded **convex** domain
`Ω ⊂ su(3) ≅ R⁸`, invariant under the adjoint action of `SU(3)`, with
real-analytic boundary diffeomorphic to `S⁷`, not a ball, carrying a
nonconstant solution of

```text
Δu + u = 0 in Ω,    u = 1,  ∇u = 0 on ∂Ω .
```

Via the radial part of the Laplacian on the Cartan plane (Weyl group `I₂(3)`,
product of positive roots `π = Im z³`) this reduces to a planar Helmholtz
problem on `D = ψ(𝔻)`, `ψ(w) = Σ_{j ≡ 1 (mod 6)} c_j w^j`, with Cauchy data
`(π, ∇π)` on `∂D`, written as `H(g,c) = g + |ψ'|²(Kg + Im ψ³) = 0` in the
disk-polynomial sine sector `n ≡ 3 (mod 6)`. The scripts below prove the
existence of an exact zero of `H` near a frozen centre (contraction argument
in a weighted ℓ¹ space with weight `ρ = 11/10`) and certify that `D` is
strictly convex, contains `0`, and is not a disc. The Lie-theoretic reduction,
the lifting to `R⁸` and the Pompeiu corollary are proved in the paper.
Rank-two notes common to `r8/`, `r10/`, `r14/` are in `../README.md`.

## Requirements

Python 3 (runs used Python 3.10.19) with **python-flint 0.9.0** and NumPy;
SymPy for `check_identities_r8.py`. One thread. All commands are run from this
directory.

## Files

| File | Role |
|---|---|
| `center_r8_M45_S24.json` | Frozen centre (`m=3`, `M=45`, `S=24`): 192 coefficients `g_{n,s}`, `n ∈ {3,9,…,45}`, `1 ≤ s ≤ 24`, and 8 shape coefficients `c_1, c_7, …, c_43`, as binary64 hex strings interpreted as exact dyadic rationals. |
| `inverse_r8_M45_S24.npy` | Frozen binary64 approximate inverse `Â` (200×200) of the finite Jacobian, entries interpreted exactly; only its certified defect is used. |
| `verify_r8.py` | Arb algebra (disk-polynomial products, `K`, principal tail inverse) used by all stage scripts, and the final gate (`--stage final`). |
| `finite_interval_r8.py` → `finite_bound_r8.json` | Finite Jacobian, inverse defect `‖I − ÂM_f‖`, `Z` of the 200 finite columns, `Y`, `‖A‖` on the finite block. |
| `tail_inverse_r8.py` → `tail_inverse_bound_r8.json` | Norm of the principal-tail inverse (100 columns in Arb, analytic bound beyond). |
| `g_tail_r8.py` → `g_far_bound_r8.json`, `g_near_r8_*_*.json` (20 files) | Analytic bound for the far `g` tail; the 396 near `g` tail columns in 20 batches. |
| `shape_tail_r8.py` → `shape_near_r8_049_133.json`, `shape_near_r8_139_217.json` | Near shape columns `j = 49, 55, …, 217`, with exact subtraction of the principal part. |
| `far_shape_r8.py` → `far_shape_bound_r8.json` | Analytic far-shape bound for all `j ≥ 223`, using `Kg° = (1−r²)²Q`. |
| `check_identities_r8.py` → `identities_r8.json` | Exact SymPy check of the three-term formula for `K` (12 cases); 256-bit checks of the ball principal shape column, of the radial-power coefficients `q_s` (positive, sum one), and of the identity `Kg° = (1−r²)²Q`. |
| `certificate_r8.json` | Main certificate, written by the final gate. |
| `verify_convex_r8.py` → `convex_r8.json` | Independent convexity / non-disc gate, bound to the main certificate and verifier by SHA-256. |
| `test_fail_closed_r8.py` | Negative tests of the final gate on altered receipts (scratch copy). |
| `reproduce_r8.sh` | Full recomputation of every receipt in a scratch directory, with byte-for-byte comparison. |
| `SHA256SUMS` | Checksums of all files in this directory. |

## Commands and expected output

**1. File integrity.** `sha256sum -c SHA256SUMS` — `OK` on every line.

**2. Final gate** (reads the frozen centre, inverse and 27 receipts; < 1 s):

```bash
OMP_NUM_THREADS=1 python3 verify_r8.py --stage final \
    --centre center_r8_M45_S24.json --output certificate_r8.json
```

Expected output (exactly):

```text
algebra 200 residual coefficients 1319 residual norm [1.50452988436779e-5 +/- 9.63e-21]
PROVED
certificate: certificate_r8.json
```

and `certificate_r8.json` is rewritten byte-identically. Before printing
`PROVED` the gate checks the SHA-256 digest of the frozen bundle (centre,
inverse, the six stage scripts and the 27 receipts,
`c32ce586dafc332fdf8d05d74a90a98babe97a4275d86529946f482c06d5f21e`), that the
batches cover every column class without gaps, that every interval is finite,
all rational thresholds, the radii polynomial and its derivative, and the
geometric inequalities.

**3. Convexity gate** (< 1 s): `python3 verify_convex_r8.py` prints

```text
PROVED_CONVEX [0.83153153907625301655 +/- 2.45e-21]
```

and rewrites `convex_r8.json` byte-identically.

**4. Full recomputation** (about 70 s on one core):
`bash reproduce_r8.sh` recomputes all 27 receipts from the centre and `Â` in
a fresh temporary directory, reruns steps 2–3 there, and compares every
released JSON file byte for byte; the last line is
`R8: all 30 released JSON files reproduced byte for byte in <dir>`.

**5. Fail-closed tests** (a few seconds): `python3 test_fail_closed_r8.py`
checks that `max_upper`/`argmax_upper` reject NaN and infinite balls, and
that, in a scratch copy of this directory, the final gate accepts the
released receipts but rejects receipts altered by a single field (NaN or
infinite values, a coverage gap, a value above a threshold), both with the
frozen-bundle checksum in force and with it bypassed. Last line:
`FAIL-CLOSED TESTS PASSED`.

## Certified values

Arb upper (resp. lower) endpoints at 128 bits, rounded outward:

| Quantity | Bound | Threshold in the gate |
|---|---:|---:|
| `Y` | `< 1.51945·10⁻⁵` | `1.53·10⁻⁵` |
| `Z` | `< 0.418572` | `0.43` |
| — finite / near `g` / far `g` | `0.0522617 / 0.194306 / 0.179735` | |
| — near shape / far shape | `0.284628 / 0.418572` | |
| `‖A‖` (finite block) / tail | `< 963.778 / < 2.30204` | `964 / 2.303` |
| inverse defect `‖I − ÂM_f‖` | `< 2.28573·10⁻¹⁴` | `1` |
| `C₂, C₃, C₄, C₅` | `< 0.00721911, 4.88354·10⁻¹⁰, 1.54908·10⁻¹⁸, 2.11513·10⁻²⁶` | `1/125, 5·10⁻¹⁰, 2·10⁻¹⁸, 3·10⁻²⁶` |
| radius `r` | `1/30000` | |
| radii polynomial / derivative | `< −3.69999·10⁻⁶ / < −0.569999` | `0 / 0` |
| univalence margin on `|w| ≤ 21/20` | `> 20.0371` | `0` |
| `1 − U/L` (convexity of `D`) | `> 0.831531` | `0` (gate), `3/4` (convexity gate) |
| `|c₇|` of the exact solution | `> 0.0774840` | `0` |

## Checksums

| File | SHA-256 |
|---|---|
| `verify_r8.py` | `c1f3b8ae24b484b6a1ea8b4a016030d9b621bc965ed5e2bfaa3990a9bf5fa586` |
| `certificate_r8.json` | `49d813f5aa6d5b9cd8246b5ef9cd5365adaf11cc4d7e944db1a2f415e6b1a7a1` |
| frozen bundle digest | `c32ce586dafc332fdf8d05d74a90a98babe97a4275d86529946f482c06d5f21e` |

All other checksums are in `SHA256SUMS`.


==> anc/r8/SHA256SUMS <==
9e7fd5ae73f1a64b16ca03d50894180db3ac9880156db8c35752cbe88cfea89c  README.md
c8a300b65bfb530e752c12e817f53cc464f9112c16707c57e6ec0b498b4e9c98  center_r8_M45_S24.json
49d813f5aa6d5b9cd8246b5ef9cd5365adaf11cc4d7e944db1a2f415e6b1a7a1  certificate_r8.json
93a426af36fd7037550ce8df7ed9fb8e62ac854e19a90d5f2c277cda95f84706  check_identities_r8.py
bb5b79f7533d439724ec693a974d1cfa75493b517f0d57df89dc3add220787d0  convex_r8.json
dd4bbf05f521e00282ae01e5a9d6d164b8d467b4fa18a475610c9f1f1033d244  far_shape_bound_r8.json
8bb33e4fcbfb2e877fb5b47fd3b4c61028bb6fcdb8bbfd75a76967ab1242b596  far_shape_r8.py
27b7d50e0e99349cdd225023f40943030f68c1846e67dc82c8fe0374a2e1680c  finite_bound_r8.json
7c9417fba4b308c5ae0a65cbedf60b5099293b125dc3adb6d65fec00336b225d  finite_interval_r8.py
8f018e90c9611c74c1bbf1b930f0f6fa4cff00a7879560e9a92ab4f0cb75535e  g_far_bound_r8.json
b16311c015c7837630477bb40d51a0731249ff0c72f07f73ff315ae3605f0ce2  g_near_r8_000_020.json
f6aab8aff47191a3efbc524ce6d9fb39a797a0459e6f70ecd81a26bdc64d68da  g_near_r8_020_040.json
bd6dfb1ab73374570afdff7f006c29b4c4fccb97b6564d7fc92ca733339762ec  g_near_r8_040_060.json
f6b3c974a6a6719045696bee0a21acaf8c122e747bfa1ea23dfe765b7b52249e  g_near_r8_060_080.json
78a32fe9c321e492d104f4a9364009be94b0700c0fc08ea6e2bb77714505a52a  g_near_r8_080_100.json
d565d8b141c0932998c690b19f75a466df7fab1649411448f3cdb95de3ced529  g_near_r8_100_120.json
3dfe289b5c6cec3f98e1dd0ff41e6034e906a6bd463c2f33f8e6e6e00c46a747  g_near_r8_120_140.json
628277f9d7f49616ace918cd7ec00aa54fdc8c20fe94e341c57c34070636796f  g_near_r8_140_160.json
1939adcfa1b41f0f26d8234eecfe10ae1207fb1a90dd2e6c4ef3b2c258f3b5f4  g_near_r8_160_180.json
7aacac0f2a806a0d90a7af021d9e527a304cd5e009e1430cdd4cd7cbc561387c  g_near_r8_180_200.json
d59fb73428debbde0375d25158e5fe452c2d63f7391d12afede7d631fc8591b6  g_near_r8_200_220.json
6e01bcb5993fb7c18716b4e42de8a469826aa2d9304450cd8eff8a90c447cae2  g_near_r8_220_240.json
feec8531429c11e07b05514d83feba21dd47aad12034010eff15bb2e428cf741  g_near_r8_240_260.json
67128681cde29c2ac2a7ef56e85b9e68a7c7ab607bcaa9ff171c48d4e48237dc  g_near_r8_260_280.json
5593bd3d0cf5e56623afffa5270e4d15a6049bbe3fcbf3211ea68efb729c36ea  g_near_r8_280_300.json
1e136a3c5832069bb056da60eea2225bfc7e64ba9e9aa884e3ae05f3e9583c77  g_near_r8_300_320.json
76a4849cc8959086525682015bd6da43be8ceefa91c74fd50f89799e5a8694e5  g_near_r8_320_340.json
6891a1f037c6837c9178f07310213dd3306c45949ae7dfa4162ab821cb4678db  g_near_r8_340_360.json
39d6783655094c48ca0e96c7fc68be34b7feec033593d37c56bdb198144d0dd4  g_near_r8_360_380.json
f1830bb0a34e42d8be37ef88902caf5d9c3c2140fd8fafb6532ac30b57e8ce0f  g_near_r8_380_396.json
59075bb5c6dc5836f678a91a16a8b5ec5bb36d3aadec0b5fc1723fe39b723f17  g_tail_r8.py
9e9358e1fd50f08b1b23d3ec9bea1315d2e21732c2071d17c3d48f9eb6149e8d  identities_r8.json
d5b5c6fb0cc2604eea2009e8b93bd9102eb79a4a76b0a5a7cc75ebcc88190b48  inverse_r8_M45_S24.npy
ad74795ca2aa6ecf56554357fef1d97da00852cb5fea0a0ede96161404b9aba4  reproduce_r8.sh
1e0a7ab27be3502393157ac286aa752e0e56d66213859a838abb17b3706175a8  shape_near_r8_049_133.json
4c3f184c89a8a7b5e92ac3837ff8a78989bcf3fdfe4b34a2023f3140a8a17628  shape_near_r8_139_217.json
13a943eae8302a2e055cbca6640cdf80cd1de5bb1f5ad8e8cdfc37114524c642  shape_tail_r8.py
94f1291fe3e271f0bb9d065f0bef1c233714f4257964656ab5af9deb95bf676c  tail_inverse_bound_r8.json
0290a75f3908e063b30293cc4e2dfc0d09a2a0f6470bdb1d91935a1290f6241d  tail_inverse_r8.py
04e075027e501c63eec814dc1f42a484f57cba54d9a3ac358587eea658e0d4f7  test_fail_closed_r8.py
d459cc648dc4f312cda9fe4c086b59d4165c5154dae1fd003e2495d0a33ca04c  verify_convex_r8.py
c1f3b8ae24b484b6a1ea8b4a016030d9b621bc965ed5e2bfaa3990a9bf5fa586  verify_r8.py


==> anc/r8/center_r8_M45_S24.json <==
{
  "m": 3,
  "step": 6,
  "M": 45,
  "S": 24,
  "g": [
    "-0x1.07ce561042fd5p+20",
    "-0x1.63c8573147a38p+21",
    "-0x1.baf2f664c5113p+21",
    "0x1.7067bae7c88eep+15",
    "0x1.71131ed487bd6p+22",
    "0x1.61e9a8947cb59p+20",
    "-0x1.1ed391a29123ap+23",
    "0x1.0f2d7834b1e61p+23",
    "-0x1.21ff1d63e3408p+22",
    "0x1.acb1673dab307p+20",
    "-0x1.dd24b47e81859p+18",
    "0x1.a33b193b797d6p+16",
    "-0x1.2b18eb131cf43p+14",
    "0x1.5fdd3762b1b5ep+11",
    "-0x1.564922acacc53p+8",
    "0x1.0f7fe506c9417p+5",
    "-0x1.4e76dbf7201b8p+1",
    "0x1.0e9e16cea3040p-3",
    "-0x1.4daaf025558d6p-12",
    "-0x1.818b0e60c3819p-11",
    "0x1.3426d93164463p-14",
    "-0x1.25180cafd2ee7p-20",
    "-0x1.873f70c4f5036p-21",
    "0x1.20e54550a05c0p-23",
    "0x1.7f2315f6d5476p+16",
    "0x1.93d27073eebdfp+17",
    "-0x1.b7edab6f44e4ap+14",
    "-0x1.744d72285f0b5p+18",
    "0x1.795f2b05fe603p+18",
    "-0x1.68976a3bafdf6p+17",
    "0x1.bbe05da447dc5p+15",
    "-0x1.e81720fb341ebp+13",
    "0x1.4f89298f88f23p+12",
    "-0x1.f73139b4480c3p+10",
    "0x1.3f38bbf770c12p+9",
    "-0x1.40adee246e303p+7",
    "0x1.02013cf33ef74p+5",
    "-0x1.548302094460fp+2",
    "0x1.7854a970694ddp-1",
    "-0x1.6188b9d62444dp-4",
    "0x1.1cb831eef84fdp-7",
    "-0x1.89c295a6e4b68p-11",
    "0x1.d0d6d57498d4fp-15",
    "-0x1.cf131c913f6edp-19",
    "0x1.8575c0d7ffc29p-23",
    "-0x1.30daf53911345p-27",
    "0x1.4f5b29630869ep-30",
    "-0x1.97ef0cb8c2ea9p-33",
    "0x1.8b37b84550f50p+12",
    "-0x1.3e2a05e18ed17p+13",
    "0x1.0527c4b7fa83fp+13",
    "-0x1.91696bbb176abp+11",
    "-0x1.4ac9833517f4cp+6",
    "0x1.4e95ad5959f27p+9",
    "-0x1.575eea990c178p+8",
    "0x1.90b6a0e8eb23ep+6",
    "-0x1.44b2f07f2e38bp+4",
    "0x1.a569e94c73b54p+1",
    "-0x1.109df54f08d63p-1",
    "0x1.a2c0f47f6b6ddp-4",
    "-0x1.58e875e5a839cp-6",
    "0x1.0197d2927f40dp-8",
    "-0x1.47e14509473d8p-11",
    "0x1.634209f56ff85p-14",
    "-0x1.4cc357fac9e3dp-17",
    "0x1.1193bbb2ee86dp-20",
    "-0x1.8e6cddc96c89cp-24",
    "0x1.fd12ad80d651cp-28",
    "-0x1.c87a10e95220ap-31",
    "0x1.ec2b074d4b277p-33",
    "0x1.675e6a08f0328p-33",
    "-0x1.9bf11dc9f7458p-35",
    "-0x1.f3a00b3ef960dp+7",
    "0x1.b74f6ab276960p+7",
    "-0x1.9041fcee12aa2p+6",
    "0x1.42d20b34670cdp+5",
    "-0x1.e50bbff34ad3dp+3",
    "0x1.e8bbd3da7f78fp+1",
    "-0x1.57c661947befep-2",
    "-0x1.fc48699701ebcp-4",
    "0x1.b137ba72cfec6p-5",
    "-0x1.244b994c0f15fp-7",
    "0x1.47210ff63b888p-12",
    "0x1.e04ffdff7a638p-13",
    "-0x1.2c222fdaf98a8p-14",
    "0x1.b5141d330598ep-17",
    "-0x1.d960dcc6a5593p-20",
    "0x1.99d3d8912d026p-23",
    "-0x1.202a56956baf0p-26",
    "0x1.9d1c4c24bdf08p-30",
    "-0x1.35729064ac79ep-31",
    "-0x1.4ab38b368e030p-37",
    "0x1.06df16c46f14ap-33",
    "-0x1.f5e88fdf143ecp-34",
    "0x1.4b57fe4f3e0f6p-32",
    "-0x1.bca73af355486p-33",
    "0x1.4208261dc9826p+1",
    "-0x1.d5e1bf00af327p+0",
    "0x1.90c4f346877e3p-2",
    "0x1.34abb9fefda85p-7",
    "0x1.153b52ba49feep-6",
    "-0x1.a98439f25244ep-6",
    "0x1.67263f1b722c3p-7",
    "-0x1.4d2d1afd9c762p-9",
    "0x1.8972d64d2c04fp-12",
    "-0x1.5143101ccf287p-15",
    "0x1.5f9bbb5676e12p-18",
    "-0x1.535d049121160p-20",
    "0x1.4e470a8184b68p-22",
    "-0x1.00d874d5970d5p-24",
    "0x1.3653ae3732f0ap-27",
    "-0x1.11bd7e2ec88aep-30",
    "0x1.e1ea19bd0c408p-37",
    "0x1.823df9a9152c5p-33",
    "0x1.0966fb5667cafp-33",
    "-0x1.448e9045367aap-31",
    "0x1.5638146579481p-32",
    "-0x1.4d33ce3cb946ap-33",
    "0x1.9661339bfd0ccp-32",
    "-0x1.376a7e2c90426p-33",
    "0x1.86859d1d99c26p-6",
    "-0x1.82dbae83045d0p-6",
    "0x1.9ed5394fc7868p-7",
    "-0x1.4977272b42a7dp-8",
    "0x1.7568ce72739a2p-10",
    "-0x1.e21e0fc19497fp-13",
    "-0x1.cabfb88494f97p-20",
    "0x1.7fe548bfba84bp-17",
    "-0x1.bc684b49c73adp-19",
    "0x1.322db9163f465p-21",
    "-0x1.2e1692f72b1e3p-24",
    "0x1.e4e317d5ba80bp-28",
    "-0x1.1c6cf742190d6p-30",
    "0x1.b1ace6701edf4p-35",
    "-0x1.10c99f2ae7fa4p-31",
    "0x1.5fd104da10559p-31",
    "-0x1.374e2eaa8e61cp-32",
    "0x1.f7045fca2a7bdp-33",
    "0x1.9abc5179050ebp-33",
    "-0x1.b80d3912a9b74p-32",
    "0x1.0a53031f524e1p-32",
    "0x1.aa65fb5780bf4p-33",
    "0x1.06acdfbe3af08p-34",
    "-0x1.47ac25659707ep-32",
    "-0x1.b2f6e84e66326p-11",
    "0x1.7cff10d3a0b4fp-11",
    "-0x1.2cfe14c20d5acp-12",
    "0x1.2fe269ca4a54ap-14",
    "-0x1.048b1fb6b867dp-16",
    "0x1.bfa8bc9039d0cp-19",
    "-0x1.4e3d300b1222cp-21",
    "0x1.4b882bc041d25p-24",
    "-0x1.724b64932d5e0p-29",
    "-0x1.8f872777f02f4p-30",
    "0x1.1e40de21c2acep-34",
    "-0x1.38e843cfe2097p-34",
    "0x1.3eb851f6ec361p-32",
    "-0x1.d9ae0e20bfbdcp-36",
    "0x1.6bbebed7f0f80p-34",
    "-0x1.4378cac43bb14p-33",
    "0x1.528ab272cb18cp-32",
    "-0x1.5feb464172d22p-31",
    "0x1.74c51c66f85cep-31",
    "-0x1.33d4b9c0f3543p-31",
    "-0x1.ce1699a1b612cp-34",
    "-0x1.87b439572f5f2p-34",
    "-0x1.9a63bbe2de1d2p-33",
    "0x1.71ba6d1fa5c4bp-32",
    "0x1.b186c08c8af9dp-18",
    "-0x1.70468f18a39f8p-18",
    "0x1.024a76f3c4924p-19",
    "-0x1.5d37c342ae380p-22",
    "0x1.833d6afc9e45cp-26",
    "-0x1.83381d7ab8fc0p-29",
    "0x1.10e8a8bb39d21p-29",
    "-0x1.2d74bdb3ae406p-30",
    "0x1.944e3dfa6c5f7p-32",
    "-0x1.fd3c276c34dd4p-34",
    "0x1.e53495c6e07bdp-32",
    "-0x1.547623dd18917p-33",
    "-0x1.73896232a0d64p-34",
    "0x1.c05ab9012225ep-33",
    "0x1.6f2df4ffb2b62p-33",
    "0x1.64f54f5e63085p-33",
    "0x1.d55779078cb26p-34",
    "-0x1.cce69c74d5a48p-34",
    "-0x1.d4fc3972d3ca0p-37",
    "0x1.35c18f640e516p-31",
    "-0x1.5183dc53a468dp-32",
    "0x1.5b195fced2e19p-32",
    "-0x1.f912b1610261ep-32",
    "-0x1.14032ac8ec59ep-35"
  ],
  "c": [
    "0x1.4c97abf11c914p+4",
    "-0x1.3d5fe30c5cb87p-4",
    "-0x1.f482ba1ed47fap-11",
    "0x1.f9545378ef5a6p-17",
    "-0x1.1a031d25b6804p-24",
    "-0x1.24d5726755956p-32",
    "0x1.5c81367902fc2p-38",
    "-0x1.389ee9084b318p-46"
  ]
}


==> anc/r8/certificate_r8.json <==
{
  "status": "PROVED",
  "dimension": 8,
  "bits": 128,
  "M": 45,
  "S": 24,
  "rho_weight": "11/10",
  "Y": "[1.51944320476997094495318400802e-5 +/- 3.68e-35]",
  "Z": "[0.418571269512381769691996442300 +/- 1.4e-34]",
  "Z_finite": "[0.0522616514268055952945959713407 +/- 1.24e-32]",
  "Z_g_near": "[0.194305098253120708004622601759 +/- 1.62e-31]",
  "Z_g_far": "[0.179734588524947537325226826652 +/- 4.80e-31]",
  "Z_shape_near": "[0.284627718460301996833149208710 +/- 3.87e-31]",
  "Z_shape_far": "[0.418571269512381769691996442300 +/- 1.4e-34]",
  "A_finite": "[963.777803533641807511477043817 +/- 4.8e-30]",
  "A_tail": "[2.30203733339796209330804257368 +/- 4.91e-30]",
  "inverse_defect": "[2.28572476679529591184606564371e-14 +/- 2.53e-44]",
  "C2": "[0.00721910828044180703102609984552 +/- 4.33e-33]",
  "C3": "[4.88353310063435294312399537149e-10 +/- 8.03e-41]",
  "C4": "[1.54907425121975144594761533283e-18 +/- 4.72e-48]",
  "C5": "[2.11512632793239384274019744261e-26 +/- 3.92e-56]",
  "radius": "[3.33333333333333333333333333333e-5 +/- 3.34e-35]",
  "radii_polynomial": "[-3.69999111111111109259259259259e-6 +/- 1.24e-37]",
  "derivative_polynomial": "[-0.569999466666666665000000000000 +/- 2.97e-31]",
  "extension_margin": "[20.0371958945734406869291277078 +/- 2.12e-29]",
  "curvature_lower": "[0.831531539076253016547553490430 +/- 2.41e-31]",
  "c7_lower": "[0.0774840229982784981966552280165 +/- 1.25e-32]",
  "frozen_bundle_sha256": "c32ce586dafc332fdf8d05d74a90a98babe97a4275d86529946f482c06d5f21e",
  "verifier_sha256": "c1f3b8ae24b484b6a1ea8b4a016030d9b621bc965ed5e2bfaa3990a9bf5fa586"
}


==> anc/r8/check_identities_r8.py <==
"""Independent exact and high-precision identity checks for R8 CAP formulas."""

import json
import sympy as sp
from flint import arb, ctx
import verify_r8 as v
from far_shape_r8 import q_of_g, check_q


def check_k():
    r=sp.symbols('r',positive=True)
    count=0
    for n in (3,9,15):
        for s in range(1,5):
            S=lambda t: r**n*sp.jacobi(t,0,n,2*r*r-1)
            d=n+2*s
            k=(S(s-1)/(4*d*(d+1))-S(s)/(2*d*(d+2))
               +S(s+1)/(4*(d+1)*(d+2)))
            lap=sp.diff(k,r,2)+sp.diff(k,r)/r-n*n*k/r**2
            v.need(sp.cancel(lap-S(s))==0,'K Laplacian identity failed')
            v.need(sp.simplify(k.subs(r,1))==0,'K Dirichlet trace failed')
            v.need(sp.simplify(sp.diff(k,r).subs(r,1))==0,'K Neumann trace failed')
            count+=1
    return count


def main():
    k_cases=check_k()
    ctx.prec=256
    ctx.threads=1
    max_principal=arb(0)
    for j in (7,13,49,121):
        c={1:arb(1)}
        p={0:arb(1)}
        V=v.hcoeff(c)
        actual=v.shape_column(j,c,p,V)
        expected=v.principal_shape(j,arb(1))
        err=v.max_upper(abs(actual.get(key,v.Z)-expected.get(key,v.Z))
                        for key in actual.keys()|expected.keys())
        max_principal=v.max_upper([max_principal,err])
    v.need(max_principal<arb('1e-60'),'ball-principal identity failed')
    q_cases=0
    for n in (3,9,45):
        q=v.Inverse(45,24,arb(11)/10,arb(1),None).radial_coeff(n)
        v.need(all(x>0 for x in q.values()),'radial-power coefficient not positive')
        v.need(abs(sum(q.values(),v.Z)-1).upper()<arb('1e-60'),'radial-power coefficients do not sum to one')
        q_cases+=1
    d=json.load(open('center_r8_M45_S24.json'))
    rows,g,c,p,V,F=v.make_algebra(d)
    Q=q_of_g(g,d['M'],d['S'])
    q_error=check_q(g,Q)
    out={'status':'IDENTITIES_PASS','bits':ctx.prec,'K_cases':k_cases,
         'radial_power_cases':q_cases,
         'ball_principal_max_error':max_principal.str(30),
         'Q_connection_max_error':q_error.str(30)}
    with open('identities_r8.json','w') as f:
        json.dump(out,f,indent=2)
        f.write('\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/r8/convex_r8.json <==
{
  "status": "PROVED_CONVEX",
  "bits": 128,
  "main_certificate_sha256": "49d813f5aa6d5b9cd8246b5ef9cd5365adaf11cc4d7e944db1a2f415e6b1a7a1",
  "main_verifier_sha256": "c1f3b8ae24b484b6a1ea8b4a016030d9b621bc965ed5e2bfaa3990a9bf5fa586",
  "centre_sha256": "c8a300b65bfb530e752c12e817f53cc464f9112c16707c57e6ec0b498b4e9c98",
  "radius": "[3.33333333333333333333333333333e-5 +/- 3.34e-35]",
  "extension_margin": "[20.0371958945734406869291277078 +/- 2.12e-29]",
  "derivative_lower": "[20.2319428319351152299204999963 +/- 4.87e-29]",
  "second_upper": "[3.40844427039334384308966321834 +/- 4.78e-30]",
  "curvature_lower": "[0.831531539076253016547553490430 +/- 2.41e-31]",
  "c7_lower": "[0.0774840229982784981966552280165 +/- 1.25e-32]"
}


==> anc/r8/far_shape_bound_r8.json <==
{
  "status": "OPEN_COMPONENT",
  "jstar": 223,
  "M": 45,
  "L": 87,
  "min_freq": 51,
  "Gamma1": "[14093.69546277511755414309 +/- 4.32e-21]",
  "Gamma0": "[21422.77353301351533494132 +/- 3.24e-21]",
  "Qnorm": "[1292048.453601149965868088 +/- 3.89e-19]",
  "Q_identity_error": "[2.236429900514990787903998e-31 +/- 8.18e-57]",
  "Wsum": "[28951252.91606050330564669 +/- 1.73e-18]",
  "nonW_ratio": "[0.1146832962887327482609060 +/- 2.88e-26]",
  "W_ratio": "[0.06706714640009997848333902 +/- 4.62e-27]",
  "Z_shape_far": "[0.4185712695123817696919964 +/- 4.23e-26]"
}


==> anc/r8/far_shape_r8.py <==
"""Analytic far-shape bound for the R8 D6-symmetric CAP.

Uses K(g)=(1-r^2)^2 Q and a checked Zernike connection identity. Valid only
when every output frequency is beyond the finite cutoff.
"""

import argparse
import json
from flint import arb, ctx
import verify_r8 as v


def q_of_g(g,M,S):
    Q={}
    for n in range(v.M_ROOT,M+1,v.STEP):
        C1=[{0:arb(1)}]
        C2=[{0:arb(1)}]
        for k in range(1,S):
            one={i:x*(k+n)/(k+n+1) for i,x in C1[-1].items()}
            one[k]=arb(2*k+n+1)/(k+n+1)
            two={i:x*(2*k+n+2)/(k+n+2) for i,x in one.items()}
            for i,x in C2[-1].items():
                v.acc(two,i,x*(k+n)/(k+n+2))
            C1.append(one)
            C2.append(two)
        for s in range(1,S+1):
            for t,x in C2[s-1].items():
                v.acc(Q,(n,t),g.get((n,s),v.Z)*x/(4*s*(s+1)))
    return Q


def check_q(g,Q):
    r2=v.shift(v.shift(v.sine(Q),1),1,True)
    r4=v.shift(v.shift(r2,1),1,True)
    recovered=v.unsine(v.add(v.sine(Q),v.scale(r2,-arb(2)),r4))
    target=v.K(g)
    diff=v.add(recovered,v.scale(target,-arb(1)))
    error=v.max_upper(abs(x) for x in diff.values())
    v.need(error<arb('1e-20'),'Q connection identity failed')
    return error


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--jstar',type=int,default=223)
    p.add_argument('--output',default='far_shape_bound_r8.json')
    args=p.parse_args()
    ctx.prec=128
    ctx.threads=1
    d=json.load(open('center_r8_M45_S24.json'))
    rows,g,c,pcoef,V,F=v.make_algebra(d)
    M,S=d['M'],d['S']
    rho=arb(11)/10
    b=c[1]
    alpha=b**(v.M_ROOT+1)
    v.need(args.jstar%v.STEP==1,'invalid far shape index')
    h=v.hcoeff(c)
    h0={(v.M_ROOT,0):b**v.M_ROOT}
    Gamma1=v.add(v.hol(v.sine(h),pcoef,True),
                 v.scale(v.sine(h0),-b))
    a=v.abs2({(0,0):arb(1)},pcoef)
    Gamma0=v.hol_psi(v.hol_psi(a,c),c)
    Gamma0=v.add(Gamma0,{(v.M_ROOT-1,0):-b**(v.M_ROOT+1)})
    N1=v.norm(Gamma1,rho)
    N0=v.norm(Gamma0,rho)
    Q=q_of_g(g,M,S)
    q_error=check_q(g,Q)
    L=M+max(pcoef)
    T=v.shift(v.hol(v.sine(Q),pcoef,True),L)
    v.need(min(k for (k,t) in T)>=0,'Q shift support failure')
    min_freq=args.jstar-1-(v.M_ROOT*max(c)+max(pcoef))
    v.need(min_freq>M,'far shape output enters finite rows')
    nonW=(2*N1/rho**v.M_ROOT
          +v.M_ROOT*N0/(rho**(v.M_ROOT-1)*(args.jstar+v.M_ROOT)))/alpha
    wsum=sum((abs(x)*(2*t+1)*(2*t+3)*rho**(k-L-v.M_ROOT)
              for (k,t),x in T.items()),v.Z)
    Wbound=8*wsum/(alpha*(args.jstar-L)**2)
    Atail=arb('2.303')
    total=Atail*(nonW+Wbound)
    out={'status':'OPEN_COMPONENT','jstar':args.jstar,'M':M,'L':L,
         'min_freq':min_freq,'Gamma1':N1.str(25),'Gamma0':N0.str(25),
         'Qnorm':v.norm(Q,rho).str(25),'Q_identity_error':q_error.str(25),
         'Wsum':wsum.str(25),'nonW_ratio':nonW.str(25),
         'W_ratio':Wbound.str(25),'Z_shape_far':total.upper().str(25)}
    print(json.dumps(out,indent=2))
    with open(args.output,'w') as f:
        json.dump(out,f,indent=2)
        f.write('\n')


if __name__=='__main__':
    main()


==> anc/r8/finite_bound_r8.json <==
{
  "status": "OPEN_COMPONENT",
  "N": 200,
  "bits": 128,
  "centre_sha256": "c8a300b65bfb530e752c12e817f53cc464f9112c16707c57e6ec0b498b4e9c98",
  "inverse_sha256": "d5b5c6fb0cc2604eea2009e8b93bd9102eb79a4a76b0a5a7cc75ebcc88190b48",
  "inverse_defect": "[2.28572476679529591184606564371e-14 +/- 2.52e-44]",
  "Z_finite": "[0.0522616514268055952945959713407 +/- 1.23e-32]",
  "Y": "[1.51944320476997094495318400802e-5 +/- 3.67e-35]",
  "A_finite": "[963.777803533641807511477043817 +/- 4.6e-30]"
}


==> anc/r8/finite_interval_r8.py <==
"""Arb finite Jacobian, frozen inverse defect, finite columns, residual."""

import hashlib
import json
from flint import arb, arb_mat, ctx
from tail_inverse_r8 import load_inverse
import verify_r8 as v


def sha(path):
    return hashlib.sha256(open(path,'rb').read()).hexdigest()


def main():
    ctx.prec=128
    ctx.threads=1
    centre='center_r8_M45_S24.json'
    inverse='inverse_r8_M45_S24.npy'
    d=json.load(open(centre))
    rows,g,c,p,V,F=v.make_algebra(d)
    N=len(rows)
    rho=arb(11)/10
    A=load_inverse(inverse)
    inv=v.Inverse(d['M'],d['S'],rho,c[1],A)
    cols=v.finite_columns(rows,g,c,p,V,d['S'])
    mat=arb_mat([[col.get(key,v.Z) for col in cols] for key in rows])
    E=arb_mat(N,N)
    for i in range(N):
        E[i,i]=1
    E=E-A*mat
    defect=v.max_upper(sum((abs(E[i,j])*inv.cw[i] for i in range(N)),v.Z)/inv.cw[j]
                       for j in range(N))
    Zfinite=v.max_upper(val/inv.cw[i] for i,val in enumerate(
        inv.apply_many(cols,subtract=[('finite',i) for i in range(N)])))
    Y=inv.apply_many([F])[0].upper()
    Anfin=v.max_upper(sum((abs(A[i,j])*inv.cw[i] for i in range(N)),v.Z)/rho**rows[j][0]
                      for j in range(N))
    out={'status':'OPEN_COMPONENT','N':N,'bits':ctx.prec,
         'centre_sha256':sha(centre),'inverse_sha256':sha(inverse),
         'inverse_defect':defect.str(30),'Z_finite':Zfinite.str(30),
         'Y':Y.str(30),'A_finite':Anfin.str(30)}
    with open('finite_bound_r8.json','w') as f:
        json.dump(out,f,indent=2)
        f.write('\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/r8/g_far_bound_r8.json <==
{
  "kind": "far",
  "degree": 24,
  "near_count": 396,
  "far_n": "[0.179734588524947537325226826652 +/- 4.79e-31]",
  "far_s": "[0.0438967404479950794803112543090 +/- 3.37e-32]",
  "Ps": "[21.7884592455467039411751363278 +/- 1.42e-29]",
  "Pt": "[1.49772134254288394035156267682e-7 +/- 3.85e-37]",
  "delta": "[6.52660810906791651105765599357e-6 +/- 4.49e-37]",
  "n_far": 75,
  "s_far": 50
}


==> anc/r8/g_near_r8_000_020.json <==
{
  "kind": "near",
  "start": 0,
  "stop": 20,
  "max": "[0.154618675448100981252591703452 +/- 3.31e-31]",
  "arg": [
    3,
    25
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_020_040.json <==
{
  "kind": "near",
  "start": 20,
  "stop": 40,
  "max": "[0.124427938252421279555899365592 +/- 3.94e-31]",
  "arg": [
    9,
    25
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_040_060.json <==
{
  "kind": "near",
  "start": 40,
  "stop": 60,
  "max": "[0.102320536397162291666961816745 +/- 4.25e-31]",
  "arg": [
    15,
    25
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_060_080.json <==
{
  "kind": "near",
  "start": 60,
  "stop": 80,
  "max": "[0.0856716575739778421382740865168 +/- 2.45e-32]",
  "arg": [
    21,
    25
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_080_100.json <==
{
  "kind": "near",
  "start": 80,
  "stop": 100,
  "max": "[0.0648680865099465285996104269664 +/- 1.65e-32]",
  "arg": [
    21,
    30
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_100_120.json <==
{
  "kind": "near",
  "start": 100,
  "stop": 120,
  "max": "[0.0728170677227513910501980257099 +/- 4.40e-32]",
  "arg": [
    27,
    25
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_120_140.json <==
{
  "kind": "near",
  "start": 120,
  "stop": 140,
  "max": "[0.0626698247540373741137738573751 +/- 5.44e-33]",
  "arg": [
    33,
    25
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_140_160.json <==
{
  "kind": "near",
  "start": 140,
  "stop": 160,
  "max": "[0.0545050056527510508263332166952 +/- 3.79e-32]",
  "arg": [
    39,
    25
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_160_180.json <==
{
  "kind": "near",
  "start": 160,
  "stop": 180,
  "max": "[0.0478387616954801075971470482729 +/- 4.30e-32]",
  "arg": [
    45,
    25
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_180_200.json <==
{
  "kind": "near",
  "start": 180,
  "stop": 200,
  "max": "[0.0388588934921966637856036947310 +/- 8.58e-33]",
  "arg": [
    45,
    30
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_200_220.json <==
{
  "kind": "near",
  "start": 200,
  "stop": 220,
  "max": "[0.194305098253120708004622601759 +/- 1.61e-31]",
  "arg": [
    51,
    1
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_220_240.json <==
{
  "kind": "near",
  "start": 220,
  "stop": 240,
  "max": "[0.0494886992225438107896566016972 +/- 3.38e-32]",
  "arg": [
    51,
    21
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_240_260.json <==
{
  "kind": "near",
  "start": 240,
  "stop": 260,
  "max": "[0.157876824530475869998720620896 +/- 1.09e-31]",
  "arg": [
    57,
    1
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_260_280.json <==
{
  "kind": "near",
  "start": 260,
  "stop": 280,
  "max": "[0.0654645220830520125506424490080 +/- 3.85e-33]",
  "arg": [
    57,
    12
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_280_300.json <==
{
  "kind": "near",
  "start": 280,
  "stop": 300,
  "max": "[0.130277757438498187729480716061 +/- 3.49e-31]",
  "arg": [
    63,
    1
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_300_320.json <==
{
  "kind": "near",
  "start": 300,
  "stop": 320,
  "max": "[0.0917314172905288310599367258847 +/- 1.53e-32]",
  "arg": [
    63,
    3
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_320_340.json <==
{
  "kind": "near",
  "start": 320,
  "stop": 340,
  "max": "[0.0361616609439804149379037966811 +/- 2.73e-32]",
  "arg": [
    63,
    23
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_340_360.json <==
{
  "kind": "near",
  "start": 340,
  "stop": 360,
  "max": "[0.109534397226144438413520541543 +/- 1.76e-31]",
  "arg": [
    69,
    1
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_360_380.json <==
{
  "kind": "near",
  "start": 360,
  "stop": 380,
  "max": "[0.0458536518334429721426753446297 +/- 4.30e-32]",
  "arg": [
    69,
    14
  ],
  "near_count": 396
}


==> anc/r8/g_near_r8_380_396.json <==
{
  "kind": "near",
  "start": 380,
  "stop": 396,
  "max": "[0.0229381880232309417204837511979 +/- 1.04e-32]",
  "arg": [
    69,
    34
  ],
  "near_count": 396
}


==> anc/r8/g_tail_r8.py <==
"""Arb near columns and analytic far columns for the R8 g tail."""

import argparse
import json
from flint import arb, ctx
from tail_inverse_r8 import load_inverse
import verify_r8 as v


def columns(M,S,degree):
    return [(n,s) for n in range(v.M_ROOT,M+degree+1,v.STEP)
            for s in range(1,S+degree+2)
            if not(n<=M and s<=S)]


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--start',type=int,default=0)
    p.add_argument('--stop',type=int,default=0)
    p.add_argument('--short-degree',type=int,default=24)
    p.add_argument('--output')
    args=p.parse_args()
    ctx.prec=128
    ctx.threads=1
    d=json.load(open('center_r8_M45_S24.json'))
    rows,g,c,pcoef,V,F=v.make_algebra(d)
    M,S=d['M'],d['S']
    degree=args.short_degree
    v.need(degree in pcoef and degree%v.STEP==0,'unsupported short degree')
    rho=arb(11)/10
    A=load_inverse('inverse_r8_M45_S24.npy')
    inv=v.Inverse(M,S,rho,c[1],A)
    keys=columns(M,S,degree)
    ps={a:x for a,x in pcoef.items() if a<=degree}
    Ps=sum((abs(x)*rho**a for a,x in ps.items()),arb(0))
    Pt=sum((abs(x)*rho**a for a,x in pcoef.items() if a>degree),arb(0))
    delta=2*Ps*Pt+Pt*Pt
    An=arb(964)
    Atail=arb('2.303')
    n_far=M+degree+v.STEP
    d_far=n_far+2
    far_n=(Atail*Ps*Ps+An*delta)/(d_far*(d_far+2))
    s_far=S+degree+2
    d_s=v.M_ROOT+2*s_far
    far_s=(Ps*Ps+An*delta)/(d_s*(d_s+2))
    if args.stop==0:
        out={'kind':'far','degree':degree,'near_count':len(keys),
             'far_n':far_n.upper().str(30),'far_s':far_s.upper().str(30),
             'Ps':Ps.str(30),'Pt':Pt.str(30),'delta':delta.str(30),
             'n_far':n_far,'s_far':s_far}
    else:
        v.need(0<=args.start<args.stop<=len(keys),'invalid g-tail batch')
        selected=keys[args.start:args.stop]
        fs=[v.unsine(v.abs2(v.sine(v.K({key:arb(1)})),ps)) for key in selected]
        vals=inv.apply_many(fs)
        rel=[val/rho**n+An*delta/((n+2*s)*(n+2*s+2))
             for (n,s),val in zip(selected,vals)]
        winner=v.argmax_upper(rel)
        out={'kind':'near','start':args.start,'stop':args.stop,
             'max':v.max_upper(rel).str(30),'arg':list(selected[winner]),
             'near_count':len(keys)}
    print(json.dumps(out,indent=2),flush=True)
    if args.output:
        with open(args.output,'w') as f:
            json.dump(out,f,indent=2)
            f.write('\n')


if __name__=='__main__':
    main()


==> anc/r8/identities_r8.json <==
{
  "status": "IDENTITIES_PASS",
  "bits": 256,
  "K_cases": 12,
  "radial_power_cases": 3,
  "ball_principal_max_error": "[6.08330141706249240902728036061e-73 +/- 3.03e-103]",
  "Q_connection_max_error": "[6.91924610547401765115011934238e-70 +/- 3.70e-100]"
}


==> anc/r8/reproduce_r8.sh <==
#!/usr/bin/env bash
# Full recomputation of the R^8 (su(3)) interval bundle.
#
# Copies the scripts, the frozen dyadic centre and the frozen binary64 inverse
# into a fresh scratch directory, recomputes every interval receipt there,
# reruns the final gate (verify_r8.py) and the convexity gate
# (verify_convex_r8.py), and compares every released JSON file byte for byte
# with its recomputed counterpart.  The released directory is not modified.
#
# Environment: PYTHON (default python3), CAP_TIMEOUT per job in seconds
# (default 900), TMPDIR.  One thread, nice 19.
set -euo pipefail
here=$(cd "$(dirname "$0")" && pwd)
PY=${PYTHON:-python3}
export OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1 MKL_NUM_THREADS=1 PYTHONDONTWRITEBYTECODE=1
work=$(mktemp -d "${TMPDIR:-/tmp}/r8-recheck-XXXXXX")
cp "$here"/*.py "$here"/center_r8_M45_S24.json "$here"/inverse_r8_M45_S24.npy "$work"/
cd "$work"
run_cap() { nice -n 19 timeout "${CAP_TIMEOUT:-900}" "$PY" "$@" >/dev/null; }

run_cap finite_interval_r8.py
run_cap tail_inverse_r8.py
run_cap g_tail_r8.py --output g_far_bound_r8.json
for ((batch_start=0; batch_start<396; batch_start+=20)); do
  batch_stop=$((batch_start+20))
  if ((batch_stop>396)); then batch_stop=396; fi
  printf -v receipt 'g_near_r8_%03d_%03d.json' "$batch_start" "$batch_stop"
  run_cap g_tail_r8.py --start "$batch_start" --stop "$batch_stop" --output "$receipt"
done
run_cap shape_tail_r8.py --first 49 --last 133 --output shape_near_r8_049_133.json
run_cap shape_tail_r8.py --first 139 --last 217 --output shape_near_r8_139_217.json
run_cap far_shape_r8.py --jstar 223 --output far_shape_bound_r8.json
run_cap check_identities_r8.py
nice -n 19 "$PY" verify_r8.py --stage final --centre center_r8_M45_S24.json --output certificate_r8.json
nice -n 19 "$PY" verify_convex_r8.py

for f in "$here"/*.json; do
  cmp "$f" "$work/$(basename "$f")"
done
echo "R8: all $(ls "$here"/*.json | wc -l) released JSON files reproduced byte for byte in $work"


==> anc/r8/shape_near_r8_049_133.json <==
{
  "kind": "near",
  "first": 49,
  "last": 133,
  "count": 15,
  "max": "[0.284627718460301996833149208710 +/- 3.86e-31]",
  "arg": 49,
  "last_value": "[0.0879827304861262518559295193787 +/- 4.55e-32]"
}


==> anc/r8/shape_near_r8_139_217.json <==
{
  "kind": "near",
  "first": 139,
  "last": 217,
  "count": 14,
  "max": "[0.0851133660010557374659440385412 +/- 2.56e-32]",
  "arg": 139,
  "last_value": "[0.0663062327293581118841764962158 +/- 4.57e-33]"
}


==> anc/r8/shape_tail_r8.py <==
"""Arb near-shape columns of the R8 CAP, with exact principal subtraction."""

import argparse
import json
from flint import arb, ctx
from tail_inverse_r8 import load_inverse
import verify_r8 as v


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--first',type=int,required=True)
    p.add_argument('--last',type=int,required=True)
    p.add_argument('--output')
    args=p.parse_args()
    ctx.prec=128
    ctx.threads=1
    d=json.load(open('center_r8_M45_S24.json'))
    rows,g,c,pcoef,V,F=v.make_algebra(d)
    M,S=d['M'],d['S']
    rho=arb(11)/10
    v.need(args.first>=M+v.M_ROOT+1 and args.first%v.STEP==1
           and args.last>=args.first and args.last%v.STEP==1,
           'invalid shape-tail range')
    A=load_inverse('inverse_r8_M45_S24.npy')
    inv=v.Inverse(M,S,rho,c[1],A)
    js=list(range(args.first,args.last+1,v.STEP))
    fs=[v.add(v.shape_column(j,c,pcoef,V),
              v.scale(v.principal_shape(j,c[1]),-arb(1))) for j in js]
    vals=inv.apply_many(fs)
    rel=[val/inv.omega(j) for val,j in zip(vals,js)]
    imax=v.argmax_upper(rel)
    out={'kind':'near','first':args.first,'last':args.last,'count':len(js),
         'max':v.max_upper(rel).str(30),'arg':js[imax],
         'last_value':rel[-1].upper().str(30)}
    print(json.dumps(out,indent=2))
    if args.output:
        with open(args.output,'w') as f:
            json.dump(out,f,indent=2)
            f.write('\n')


if __name__=='__main__':
    main()


==> anc/r8/tail_inverse_bound_r8.json <==
{
  "status": "OPEN_COMPONENT",
  "M": 45,
  "S": 24,
  "count": 100,
  "near_max": "[2.27445295960567696395728908556 +/- 2.96e-30]",
  "near_arg": 645,
  "far_start": 651,
  "far_upper": "[2.30203733339796209330804257368 +/- 4.90e-30]",
  "A_tail_upper": "[2.30203733339796209330804257368 +/- 4.90e-30]",
  "H": "[1454026270.30281166656751824234 +/- 2.51e-21]"
}


==> anc/r8/tail_inverse_r8.py <==
"""Rigorous norm of the explicit R8 principal-tail inverse.

The finite list is checked column by column in Arb. The remaining tail uses
positivity and sum-one of the r^(n+6) Zernike coefficients.
"""

import json
import numpy as np
from flint import arb, arb_mat, ctx
import verify_r8 as v


def load_inverse(path):
    raw=np.load(path)
    return arb_mat([[v.dyadic(float(raw[i,j]).hex())
                     for j in range(raw.shape[1])] for i in range(raw.shape[0])])


def main():
    ctx.prec=128
    ctx.threads=1
    d=json.load(open('center_r8_M45_S24.json'))
    rows,g,c,p,V,F=v.make_algebra(d)
    M,S=d['M'],d['S']
    rho=arb(11)/10
    A=load_inverse('inverse_r8_M45_S24.npy')
    inv=v.Inverse(M,S,rho,c[1],A)
    q=inv.radial_coeff(M)
    vec=[v.Z for _ in rows]
    vec[inv.pos[M,0]]=inv.alpha*(M+1)
    for s in range(1,v.M_ROOT+1):
        vec[inv.pos[M,s]]=inv.alpha*(M+v.M_ROOT+1)*q[s]
    image=A*arb_mat([[x] for x in vec])
    H=sum((abs(image[i,0])*inv.cw[i] for i in range(inv.N)),v.Z)
    n0=M+v.STEP*101
    ns=list(range(M+v.STEP,n0,v.STEP))
    vals=inv.apply_many([{(n,0):arb(1)} for n in ns])
    ratios=[val/rho**n for n,val in zip(ns,vals)]
    tau=1/(1-rho**-v.STEP)
    # For an input at n>=n0: the shape response is at most tau; the total
    # nonharmonic correction at each lower k is alpha*m/(alpha*(n+1)), since
    # sum_{s>=1}(k+m+1)q_s(k)=m. The first-tail finite correction is H/alpha(n+1).
    far=tau+v.M_ROOT*tau*rho**-v.STEP/(n0+1)+H/(inv.alpha*(n0+1)*rho**n0)
    bound=v.max_upper([arb(1),far]+ratios)
    imax=v.argmax_upper(ratios)
    out={'status':'OPEN_COMPONENT','M':M,'S':S,'count':len(ns),
         'near_max':v.max_upper(ratios).str(30),'near_arg':ns[imax],
         'far_start':n0,'far_upper':far.upper().str(30),
         'A_tail_upper':bound.str(30),'H':H.str(30)}
    with open('tail_inverse_bound_r8.json','w') as f:
        json.dump(out,f,indent=2)
        f.write('\n')
    print(json.dumps(out,indent=2))


if __name__=='__main__':
    main()


==> anc/r8/test_fail_closed_r8.py <==
#!/usr/bin/env python3
"""Negative tests for the fail-closed behaviour of the rank-two final gates.

The same file is shipped as test_fail_closed_r8.py, test_fail_closed_r10.py
and test_fail_closed_r14.py; it tests the gate of the directory it lives in.

1. The maximum helpers max_upper and argmax_upper must raise on a NaN or
   infinite ball anywhere in the sequence (Python's max() would silently skip
   a NaN that is not the first element).
2. In a scratch copy of this directory, the final gate must print PROVED on
   the released files, and must refuse a receipt that was changed by a single
   field, both with the frozen-bundle checksum in force and with that
   checksum bypassed (so that the NaN, coverage and threshold checks behind
   it are exercised as well).

The released files are never modified. Prints FAIL-CLOSED TESTS PASSED.
"""
import json
import os
import shutil
import subprocess
import sys
import tempfile
from pathlib import Path

from flint import arb

sys.dont_write_bytecode = True
HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))

if (HERE / 'verify_r8.py').exists():
    DIM = 8
    import verify_r8 as LIB
    GATE = ("import sys, verify_r8 as V;{bypass}"
            "sys.argv=['verify_r8.py','--stage','final','--centre',"
            "'center_r8_M45_S24.json','--output','certificate_r8.json'];V.main()")
    BYPASS = "V.frozen_digest=lambda: V.FROZEN_BUNDLE_SHA256;"
    CASES = [
        ('g_near_r8_100_120.json', 'max', 'nan'),
        ('g_near_r8_100_120.json', 'max', '[0.1 +/- inf]'),
        ('g_near_r8_100_120.json', 'start', 101),
        ('far_shape_bound_r8.json', 'Z_shape_far', 'nan'),
        ('finite_bound_r8.json', 'Y', '[1e-5 +/- nan]'),
        ('tail_inverse_bound_r8.json', 'A_tail_upper', '2.31'),
        ('shape_near_r8_139_217.json', 'max', '0.44'),
        ('identities_r8.json', 'Q_connection_max_error', 'nan'),
    ]
elif (HERE / 'verify_r10.py').exists():
    DIM = 10
    import rank2_cap_core as LIB
    GATE = "import verify_r10 as V;{bypass}V.main()"
    BYPASS = "V.digest=lambda: V.FROZEN_BUNDLE_SHA256;"
    CASES = [
        ('g_near_r10_100_120.json', 'max', 'nan'),
        ('g_near_r10_100_120.json', 'stop', 119),
        ('far_shape_bound_r10.json', 'Z_shape_far', 'inf'),
        ('tail_inverse_bound_r10.json', 'A_tail_upper', 'nan'),
        ('shape_near_r10_177_217.json', 'max', '0.99'),
        ('finite_bound_r10.json', 'inverse_defect', '[0.5 +/- nan]'),
        ('identities_r10.json', 'ball_principal_max_error', 'nan'),
    ]
elif (HERE / 'verify_r14.py').exists():
    DIM = 14
    import rank2_cap_core as LIB
    GATE = "import verify_r14 as V;{bypass}V.main()"
    BYPASS = "V.digest=lambda: V.FROZEN_BUNDLE_SHA256;"
    CASES = [
        ('finite_r14_300_340.json', 'Z_finite_max', 'nan'),
        ('finite_r14_300_340.json', 'start', 301),
        ('g_near_r14_0520_0620.json', 'max', '[0.2 +/- nan]'),
        ('far_shape_split_r14_j241.json', 'Z_shape_far', 'nan'),
        ('g_far_bound_r14_M114_S60.json', 'far_n', '-inf'),
        ('shape_near_r14_181_181.json', 'max', '0.62'),
        ('identities_r14_M114_S60.json', 'Q_connection_max_error', 'nan'),
    ]
else:
    raise SystemExit('run this test from an r8/, r10/ or r14/ directory')


def expect_raise(label, func, *args):
    try:
        func(*args)
    except RuntimeError:
        return
    raise SystemExit('NOT FAIL-CLOSED: ' + label)


# 1. Maximum helpers.
BAD = {
    'nan after finite': [arb(1), arb('nan')],
    'nan first': [arb('nan'), arb(1)],
    'infinite value': [arb(1), arb('inf')],
    'infinite radius': [arb(1), arb('[0 +/- inf]')],
}
for label, seq in BAD.items():
    expect_raise('max_upper accepted ' + label, LIB.max_upper, seq)
    expect_raise('argmax_upper accepted ' + label, LIB.argmax_upper, seq)
if not (LIB.max_upper([arb(1) / 3, arb(2) / 3]) >= arb(2) / 3
        and LIB.argmax_upper([arb(1) / 3, arb(2) / 3, arb(2) / 3]) == 1
        and LIB.max_upper([]) == 0):
    raise SystemExit('maximum helpers return wrong values')

# 2. Final gate on released and on tampered receipts.
ENV = dict(os.environ, OMP_NUM_THREADS='1', OPENBLAS_NUM_THREADS='1',
           MKL_NUM_THREADS='1', PYTHONDONTWRITEBYTECODE='1')


def gate(workdir, bypass):
    code = GATE.format(bypass=BYPASS if bypass else '')
    run = subprocess.run([sys.executable, '-c', code], cwd=workdir, env=ENV,
                         capture_output=True, text=True)
    proved = run.returncode == 0 and 'PROVED' in run.stdout.split()
    reason = (run.stderr.strip().splitlines() or [''])[-1]
    return proved, reason


def scratch_copy():
    work = Path(tempfile.mkdtemp(prefix=f'r{DIM}-failclosed-'))
    for f in HERE.iterdir():
        if f.is_file() and f.suffix in ('.py', '.json', '.npy'):
            shutil.copy2(f, work / f.name)
    return work


def tamper(work, name, key, value):
    path = work / name
    data = json.loads(path.read_text())
    if key not in data:
        raise SystemExit(f'test case refers to a missing field {name}:{key}')
    data[key] = value
    path.write_text(json.dumps(data, indent=2) + '\n')


work = scratch_copy()
try:
    for bypass in (False, True):
        proved, reason = gate(work, bypass)
        if not proved:
            raise SystemExit('released files not accepted: ' + reason)
    print(f'R{DIM}: released receipts accepted (with and without checksum bypass)')
    for name, key, value in CASES:
        for bypass in (False, True):
            shutil.copy2(HERE / name, work / name)
            tamper(work, name, key, value)
            proved, reason = gate(work, bypass)
            if proved:
                raise SystemExit(f'NOT FAIL-CLOSED: gate accepted {name}:{key}={value!r}')
            print(f'R{DIM}: {name}:{key}={value!r} rejected'
                  f'{" (checksum bypassed)" if bypass else ""}: {reason}')
        shutil.copy2(HERE / name, work / name)
finally:
    shutil.rmtree(work)
print('FAIL-CLOSED TESTS PASSED')


==> anc/r8/verify_convex_r8.py <==
"""Independent Arb convexity check for the certified R8 conformal map."""

import argparse
import hashlib
import json
from pathlib import Path
from flint import arb, ctx


def need(test,why):
    if not test:
        raise RuntimeError(why)


def exact_dyadic(text):
    a,b=float.fromhex(text).as_integer_ratio()
    x=arb(a)/b
    need(x.is_exact(),'input centre is not an exact dyadic')
    return x


def sha(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--main-certificate',default='certificate_r8.json')
    p.add_argument('--output',default='convex_r8.json')
    p.add_argument('--bits',type=int,default=128)
    args=p.parse_args()
    need(args.bits>=128,'insufficient Arb precision')
    ctx.prec=args.bits
    ctx.threads=1
    cert=json.loads(Path(args.main_certificate).read_text())
    need(cert['status']=='PROVED' and cert['dimension']==8 and cert['bits']>=128,
         'main R8 existence certificate missing')
    need(cert['verifier_sha256']==sha('verify_r8.py'),
         'main verifier changed after certificate')
    data=json.loads(Path('center_r8_M45_S24.json').read_text())
    need(data['m']==3 and data['step']==6 and data['M']==45 and data['S']==24,
         'unexpected centre dimensions')
    js=list(range(1,44,6))
    need(len(js)==len(data['c'])==8,'shape coefficient count mismatch')
    c={j:exact_dyadic(s) for j,s in zip(js,data['c'])}
    rho=arb(11)/10
    b=c[1]
    alpha=b**4
    r=arb(1)/30000
    need(arb(cert['radius']).contains(r),'main certificate radius mismatch')
    omega=lambda j:alpha*(j+3)*rho**(j+2)
    theta1=1/(alpha*rho**3)
    first=sum((j*abs(x) for j,x in c.items() if j>=7),arb(0))
    second=sum((j*(j-1)*abs(x) for j,x in c.items() if j>=7),arb(0))
    derivative_lower=b-first-r*theta1
    second_perturb=r/(alpha*rho**2*arb.const_e()*rho.log())
    second_upper=second+second_perturb
    convex_lower=1-second_upper/derivative_lower
    ext=arb(21)/20
    extension_lower=b-sum((j*abs(x)*ext**(j-1) for j,x in c.items() if j>=7),arb(0))-r*theta1
    c7_lower=abs(c[7])-r/omega(7)
    need(derivative_lower>0 and convex_lower>0 and extension_lower>0
         and c7_lower>0,'convexity or non-disc inequality failed')
    need(convex_lower>arb(3)/4,'convexity margin below the released threshold')
    out={'status':'PROVED_CONVEX','bits':args.bits,
         'main_certificate_sha256':sha(args.main_certificate),
         'main_verifier_sha256':sha('verify_r8.py'),
         'centre_sha256':sha('center_r8_M45_S24.json'),
         'radius':r.str(30),'extension_margin':extension_lower.str(30),
         'derivative_lower':derivative_lower.str(30),
         'second_upper':second_upper.str(30),
         'curvature_lower':convex_lower.str(30),
         'c7_lower':c7_lower.str(30)}
    Path(args.output).write_text(json.dumps(out,indent=2)+'\n')
    print('PROVED_CONVEX',convex_lower.str(20))


if __name__=='__main__':
    main()


==> anc/r8/verify_r8.py <==
#!/usr/bin/env python3
"""Fail-closed Arb CAP verifier for the D6-symmetric Schiffer domain in R8.

The algebra and finite stages are diagnostics. The final stage checks every
frozen receipt, infinite-column estimate, nonlinear inequality, and geometry.
"""
import argparse
import hashlib
import json
from pathlib import Path
from flint import arb, arb_mat, ctx
import numpy as np

Z = arb(0)

M_ROOT = 3
STEP = 6
FROZEN_BUNDLE_SHA256 = 'c32ce586dafc332fdf8d05d74a90a98babe97a4275d86529946f482c06d5f21e'
FROZEN_FILES = [
    'center_r8_M45_S24.json', 'inverse_r8_M45_S24.npy',
    'finite_bound_r8.json', 'tail_inverse_bound_r8.json',
    'g_far_bound_r8.json', 'shape_near_r8_049_133.json',
    'shape_near_r8_139_217.json', 'far_shape_bound_r8.json',
    'finite_interval_r8.py', 'tail_inverse_r8.py', 'g_tail_r8.py',
    'shape_tail_r8.py', 'far_shape_r8.py',
    'check_identities_r8.py', 'identities_r8.json',
] + [f'g_near_r8_{a:03d}_{min(a+20,396):03d}.json'
     for a in range(0,396,20)]


def need(ok, reason):
    if not ok:
        raise RuntimeError(reason)


def acc(out, key, value):
    if not value.is_zero():
        out[key] = out.get(key, Z) + value


def add(*seq):
    out = {}
    for f in seq:
        for key, value in f.items():
            acc(out, key, value)
    return out


def scale(f, a):
    return {key:a*value for key,value in f.items() if not value.is_zero()}


def zw(f, bar=False):
    """Multiply a disk-polynomial expansion by w or conjugate(w)."""
    out = {}
    sign = -1 if bar else 1
    for (m,s),v in f.items():
        n = abs(m)
        d = n+2*s+1
        if sign*m >= 0:
            acc(out,(m+sign,s),v*(n+s+1)/d)
            if s:
                acc(out,(m+sign,s-1),v*s/d)
        else:
            acc(out,(m+sign,s),v*(n+s)/d)
            acc(out,(m+sign,s+1),v*(s+1)/d)
    return out


def shift(f,k,bar=False):
    for _ in range(k):
        f = zw(f,bar)
    return f


def hol(f,p,bar=False):
    """Multiply by sum p[a] w^a (or conjugate); p degrees are 0 mod 6."""
    if not p:
        return {}
    deg = max(p)
    need(all(a>=0 and a%STEP==0 for a in p),'hol degrees not 0 mod 6')
    out = scale(f,p[deg])
    for a in range(deg-STEP,-1,-STEP):
        out = shift(out,STEP,bar)
        if a in p:
            out = add(out,scale(f,p[a]))
    return out


def hol_psi(f,c):
    return zw(hol(f,{j-1:v for j,v in c.items()}))


def abs2(f,p):
    return hol(hol(f,p,True),p)


def sine(f):
    out = {}
    for (n,s),v in f.items():
        need(n>0 and n%STEP==M_ROOT,'sine-sector failure')
        acc(out,(n,s),-v/2)
        acc(out,(-n,s),v/2)
    return out


def unsine(f):
    out = {}
    for (m,s),v in f.items():
        need(m%STEP==M_ROOT,'unsine-sector failure')
        acc(out,(abs(m),s),-v if m>0 else v)
    return out


def K(f):
    out = {}
    for (n,s),v in f.items():
        need(n>0 and n%STEP==M_ROOT and s>=1,'K domain failure')
        d=n+2*s
        acc(out,(n,s-1),v/(4*d*(d+1)))
        acc(out,(n,s),-v/(2*d*(d+2)))
        acc(out,(n,s+1),v/(4*(d+1)*(d+2)))
    return out


def norm(f,rho):
    return sum((abs(v)*rho**abs(m) for (m,s),v in f.items()),Z)


def max_upper(seq):
    """Return a rigorous upper bound, never a midpoint comparison.

    Fail closed exactly like R^4's upper_max: a NaN or infinite interval (or
    an infinite upper endpoint) anywhere in the sequence aborts verification
    instead of being silently dropped by max().
    """
    bounds=[]
    for v in seq:
        need(v.is_finite(),'nonfinite interval in maximum')
        u=v.upper()
        need(u.is_finite(),'nonfinite upper endpoint in maximum')
        bounds.append(u)
    return max(bounds,default=Z)


def argmax_upper(seq):
    """Index of the largest upper endpoint (first one on ties), fail closed.

    Like max_upper, a NaN or infinite interval (or infinite upper endpoint)
    anywhere in the sequence aborts instead of being skipped by a comparison.
    """
    best=None
    for i,v in enumerate(seq):
        need(v.is_finite(),'nonfinite interval in maximum')
        u=v.upper()
        need(u.is_finite(),'nonfinite upper endpoint in maximum')
        if best is None or u>best_u:
            best,best_u=i,u
    need(best is not None,'empty maximum')
    return best


def hcoeff(c):
    powers={0:arb(1)}
    for _ in range(M_ROOT):
        next_power={}
        for a,aa in powers.items():
            for j,cj in c.items():
                next_power[a+j]=next_power.get(a+j,Z)+aa*cj
        powers=next_power
    return {(n,0):v for n,v in powers.items() if not v.is_zero()}


def dyadic(h):
    a,b=float.fromhex(h).as_integer_ratio()
    v=arb(a)/b
    need(v.is_exact(),'input not exact dyadic')
    return v


class Inverse:
    """Inverse of the R8 ball-principal infinite shape tail."""
    def __init__(self,M,S,rho,b,Ahat):
        self.M,self.S,self.rho,self.b,self.Ahat=M,S,rho,b,Ahat
        self.ms=list(range(M_ROOT,M+1,STEP))
        self.js=list(range(1,1+STEP*len(self.ms),STEP))
        self.rows=[(n,s) for n in self.ms for s in range(1,S+1)]+[(n,0) for n in self.ms]
        self.pos={k:i for i,k in enumerate(self.rows)}
        self.N=len(self.rows)
        self.alpha=b**(M_ROOT+1)
        self.cw=[rho**n if s else self.omega(n-M_ROOT+1) for n,s in self.rows]
        self.radial_cache={}

    def omega(self,j):
        return self.alpha*(j+M_ROOT)*self.rho**(j+M_ROOT-1)

    def radial_coeff(self,n):
        if n not in self.radial_cache:
            f=shift(shift({(n,0):arb(1)},M_ROOT),M_ROOT,True)
            self.radial_cache[n]={s:v for (k,s),v in f.items() if k==n}
            need(set(self.radial_cache[n])==set(range(M_ROOT+1)),
                 'radial-power support failure')
            need((arb(n+1)-arb(n+M_ROOT+1)*self.radial_cache[n][0]).contains(0),
                 'radial-power harmonic coefficient failure')
        return self.radial_cache[n]

    def split(self,f):
        vf=[arb(0) for _ in self.rows]
        dg={};harm={}
        for (n,s),v in f.items():
            if (n,s) in self.pos:
                vf[self.pos[n,s]]=v
            elif s==0:
                need(n>self.M and n%STEP==M_ROOT,'tail harmonic index invalid')
                harm[n]=v
            else:
                acc(dg,(n,s),v)
        eta={}
        run=arb(0)
        hi=max(harm,default=self.M)
        for n in range(hi,self.M,-STEP):
            # Before adding row n, run is eta_(n+m+1).
            if not run.is_zero():
                coeff=self.radial_coeff(n)
                for s in range(1,M_ROOT+1):
                    acc(dg,(n,s),self.alpha*(n+M_ROOT+1)*coeff[s]*run)
            run += harm.get(n,Z)/(self.alpha*(n+1))
            eta[n-M_ROOT+1]=run
            if n==self.M+STEP:
                vf[self.pos[self.M,0]] += self.alpha*(self.M+1)*run
                coeff=self.radial_coeff(self.M)
                for s in range(1,M_ROOT+1):
                    vf[self.pos[self.M,s]] += self.alpha*(self.M+M_ROOT+1)*coeff[s]*run
        return vf,eta,dg

    def tailnorm(self,eta,dg):
        return sum((self.omega(j)*abs(v) for j,v in eta.items()),Z)+norm(dg,self.rho)

    def apply_many(self,fs,subtract=None):
        pieces=[self.split(f) for f in fs]
        matrix=arb_mat([[item[0][i] for item in pieces] for i in range(self.N)])
        image=self.Ahat*matrix
        out=[]
        for q,(_,eta,dg) in enumerate(pieces):
            if subtract is not None:
                typ,idx=subtract[q]
                if typ=='finite':
                    image[idx,q]-=1
                elif typ=='shape':
                    eta[idx]=eta.get(idx,Z)-1
                elif typ=='g':
                    acc(dg,idx,-arb(1))
                else:
                    raise ValueError(typ)
            out.append(sum((abs(image[i,q])*self.cw[i] for i in range(self.N)),Z)+self.tailnorm(eta,dg))
        return out


def make_algebra(data):
    M,S=data['M'],data['S']
    need(data.get('m')==M_ROOT and data.get('step')==STEP and M%STEP==M_ROOT and S>=3,
         'invalid m/step/M/S')
    ms=list(range(M_ROOT,M+1,STEP))
    js=list(range(1,1+STEP*len(ms),STEP))
    ng=len(ms)*S
    need(len(data['g'])==ng and len(data['c'])==len(js),'centre dimension mismatch')
    rows=[(n,s) for n in ms for s in range(1,S+1)]+[(n,0) for n in ms]
    g={k:dyadic(v) for k,v in zip(rows[:ng],data['g'])}
    c={j:dyadic(v) for j,v in zip(js,data['c'])}
    p={j-1:j*v for j,v in c.items()}
    V=add(K(g),hcoeff(c))
    F=add(g,unsine(abs2(sine(V),p)))
    return rows,g,c,p,V,F


def finite_columns(rows,g,c,p,V,S):
    ng=len(g);cols=[]
    for key in rows[:ng]:
        e={key:arb(1)}
        cols.append(add(e,unsine(abs2(sine(K(e)),p))))
    Aj=hol(sine(V),p,True)
    Bj=zw(abs2({(0,0):arb(1)},p))
    for _ in range(M_ROOT-1):
        Bj=hol_psi(Bj,c)
    for j in sorted(c):
        cols.append(unsine(add(scale(Aj,arb(2*j)),scale(Bj,-arb(M_ROOT)))))
        Aj=shift(Aj,STEP);Bj=shift(Bj,STEP)
    return cols


def shape_column(j,c,p,V):
    need(j>=1 and j%STEP==1, 'invalid shape column')
    Aj=shift(hol(sine(V),p,True),j-1)
    Bj=zw(abs2({(0,0):arb(1)},p))
    for _ in range(M_ROOT-1):
        Bj=hol_psi(Bj,c)
    Bj=shift(Bj,j-1)
    return unsine(add(scale(Aj,arb(2*j)),scale(Bj,-arb(M_ROOT))))


def principal_shape(j,b):
    """Ball-principal shape derivative for j=1 mod 6, j>=7."""
    need(j>=1+STEP and j%STEP==1, 'invalid principal shape index')
    n=j-M_ROOT-1
    q=shift(shift({(n,0):arb(1)},M_ROOT),M_ROOT,True)
    out={(j+M_ROOT-1,0):b**(M_ROOT+1)*(j+M_ROOT)}
    for key,value in q.items():
        acc(out,key,-b**(M_ROOT+1)*j*value)
    return out


def _read(name):
    return json.loads(Path(name).read_text())


def _interval(value):
    v=arb(value)
    need(v.is_finite() and v.upper().is_finite(),'nonfinite interval in receipt: '+str(value))
    return v


def frozen_digest():
    digest=hashlib.sha256()
    for name in FROZEN_FILES:
        data=Path(name).read_bytes()
        digest.update(name.encode('utf-8')+b'\0')
        digest.update(len(data).to_bytes(8,'big'))
        digest.update(data)
    return digest.hexdigest()


def final_gate(data,rows,g,c,p,V,F,rho,output):
    need(len(FROZEN_BUNDLE_SHA256)==64 and frozen_digest()==FROZEN_BUNDLE_SHA256,
         'stale or incomplete frozen R8 bundle')
    need(data['m']==3 and data['step']==6 and data['M']==45 and data['S']==24,
         'unsupported R8 centre')
    finite=_read('finite_bound_r8.json')
    need(finite['status']=='OPEN_COMPONENT' and finite['N']==len(rows)
         and finite['bits']>=128,'finite receipt mismatch')
    centre_hash=hashlib.sha256(Path('center_r8_M45_S24.json').read_bytes()).hexdigest()
    inverse_hash=hashlib.sha256(Path('inverse_r8_M45_S24.npy').read_bytes()).hexdigest()
    need(finite['centre_sha256']==centre_hash and finite['inverse_sha256']==inverse_hash,
         'finite receipt input mismatch')
    Anfin=_interval(finite['A_finite']).upper()
    inv_def=_interval(finite['inverse_defect']).upper()
    Y=_interval(finite['Y']).upper()
    Zfin=_interval(finite['Z_finite']).upper()
    need(Anfin<arb(964) and inv_def<arb(1),
         'finite approximate inverse not certified')
    tail=_read('tail_inverse_bound_r8.json')
    need(tail['status']=='OPEN_COMPONENT' and tail['M']==45 and tail['S']==24
         and tail['count']==100 and tail['far_start']==651,
         'principal tail inverse receipt mismatch')
    Atail=_interval(tail['A_tail_upper']).upper()
    need(Atail<arb(2303)/1000 and Anfin>Atail,
         'principal tail inverse or full-norm comparison failed')
    # The finite columns have been checked in one Arb pass. The g-tail file
    # names and [start,stop) fields must cover every one of the 396 near keys.
    far_g=_read('g_far_bound_r8.json')
    need(far_g['kind']=='far' and far_g['degree']==24
         and far_g['near_count']==396 and far_g['n_far']==75
         and far_g['s_far']==50,'g-far support mismatch')
    cur=0
    gnear=[]
    for a in range(0,396,20):
        item=_read(f'g_near_r8_{a:03d}_{min(a+20,396):03d}.json')
        need(item['kind']=='near' and item['start']==cur
             and item['stop']==min(a+20,396) and item['near_count']==396,
             'g-near column coverage gap')
        cur=item['stop']
        gnear.append(_interval(item['max']))
    need(cur==396,'g-near columns incomplete')
    Zgnear=max_upper(gnear)
    Zgfar=max_upper([_interval(far_g['far_n']),_interval(far_g['far_s'])])
    sh1=_read('shape_near_r8_049_133.json')
    sh2=_read('shape_near_r8_139_217.json')
    need(sh1['kind']=='near' and sh1['first']==49 and sh1['last']==133
         and sh1['count']==15 and sh2['kind']=='near'
         and sh2['first']==139 and sh2['last']==217 and sh2['count']==14,
         'shape-near column coverage gap')
    Zshnear=max_upper([_interval(sh1['max']),_interval(sh2['max'])])
    far_sh=_read('far_shape_bound_r8.json')
    need(far_sh['status']=='OPEN_COMPONENT' and far_sh['jstar']==223
         and far_sh['M']==45 and far_sh['min_freq']>45
         and _interval(far_sh['Q_identity_error'])<arb('1e-20'),
         'far-shape support or Q identity failed')
    Zshfar=_interval(far_sh['Z_shape_far']).upper()
    identities=_read('identities_r8.json')
    need(identities['status']=='IDENTITIES_PASS' and identities['bits']>=256
         and identities['K_cases']==12 and identities['radial_power_cases']==3
         and _interval(identities['ball_principal_max_error'])<arb('1e-60')
         and _interval(identities['Q_connection_max_error'])<arb('1e-60'),
         'identity receipt failed')
    Zbound=max_upper([Zfin,Zgnear,Zgfar,Zshnear,Zshfar])

    # H=g+|psi'|^2(Kg+Im psi^3) has degree five in (g,c).
    b=c[1]
    alpha=b**4
    P=sum((abs(x)*rho**a for a,x in p.items()),Z)
    C=sum((abs(x)*rho**j for j,x in c.items()),Z)
    Vn=norm(V,rho)
    theta0=1/(4*alpha*rho**2)
    theta1=1/(alpha*rho**3)
    kap=arb(1)/35
    Anq=arb(964)
    C2=Anq*(2*P*theta1*kap+3*P*P*C*theta0**2
             +6*P*C*C*theta1*theta0+theta1**2*Vn)
    C3=Anq*(theta1**2*kap+P*P*theta0**3
             +6*P*C*theta1*theta0**2+3*C*C*theta1**2*theta0)
    C4=Anq*(2*P*theta1*theta0**3+3*C*theta1**2*theta0**2)
    C5=Anq*theta1**2*theta0**3
    Yq=arb(153)/10000000
    Zq=arb(43)/100
    C2q=arb(1)/125
    C3q=arb(5)/10000000000
    C4q=arb(2)/1000000000000000000
    C5q=arb(3)/100000000000000000000000000
    need(Y<Yq and Zbound<Zq and C2<C2q and C3<C3q
         and C4<C4q and C5<C5q,'CAP majorant exceeded its rational threshold')
    radius=arb(1)/30000
    polynomial=Yq+(Zq-1)*radius+C2q*radius**2+C3q*radius**3+C4q*radius**4+C5q*radius**5
    derivative=Zq-1+2*C2q*radius+3*C3q*radius**2+4*C4q*radius**3+5*C5q*radius**4
    need(polynomial<0 and derivative<0,'radii polynomial failed')

    # Univalence on an enlarged disk and a global, unsampled convexity margin.
    ext=arb(21)/20
    need(ext<rho,'analytic extension radius exceeds coefficient radius')
    extension_margin=b-sum((j*abs(x)*ext**(j-1) for j,x in c.items() if j>=7),Z)-radius*theta1
    derivative_lower=b-sum((j*abs(x) for j,x in c.items() if j>=7),Z)-radius*theta1
    second_perturb=radius/(alpha*rho**2*arb.const_e()*rho.log())
    second_upper=sum((j*(j-1)*abs(x) for j,x in c.items() if j>=7),Z)+second_perturb
    curvature_lower=1-second_upper/derivative_lower
    c7_lower=abs(c[7])-radius/(alpha*10*rho**9)
    need(b>0 and extension_margin>0 and derivative_lower>0
         and curvature_lower>0 and c7_lower>0,
         'analytic non-disc convex geometry failed')

    out={'status':'PROVED','dimension':8,'bits':ctx.prec,'M':45,'S':24,
         'rho_weight':'11/10','Y':Y.str(30),'Z':Zbound.str(30),
         'Z_finite':Zfin.str(30),'Z_g_near':Zgnear.str(30),
         'Z_g_far':Zgfar.str(30),'Z_shape_near':Zshnear.str(30),
         'Z_shape_far':Zshfar.str(30),'A_finite':Anfin.str(30),
         'A_tail':Atail.str(30),'inverse_defect':inv_def.str(30),
         'C2':C2.str(30),'C3':C3.str(30),'C4':C4.str(30),'C5':C5.str(30),
         'radius':radius.str(30),'radii_polynomial':polynomial.str(30),
         'derivative_polynomial':derivative.str(30),
         'extension_margin':extension_margin.str(30),
         'curvature_lower':curvature_lower.str(30),
         'c7_lower':c7_lower.str(30),
         'frozen_bundle_sha256':FROZEN_BUNDLE_SHA256,
         'verifier_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest()}
    Path(output).write_text(json.dumps(out,indent=2)+'\n')
    print('PROVED',flush=True)
    print('certificate:',output,flush=True)


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--centre', default='center_r8.json')
    parser.add_argument('--stage', choices=['algebra', 'finite', 'final'], default='algebra')
    parser.add_argument('--bits', type=int, default=128)
    parser.add_argument('--rho', type=str, default='11/10')
    parser.add_argument('--inverse-file', help='freeze the finite inverse as binary64 .npy')
    parser.add_argument('--output',default='certificate_r8.json')
    args = parser.parse_args()
    ctx.prec = args.bits
    ctx.threads = 1
    data = json.loads(Path(args.centre).read_text())
    a, b = args.rho.split('/')
    rho = arb(int(a))/int(b)
    rows, g, c, p, V, F = make_algebra(data)
    print('algebra', len(rows), 'residual coefficients', len(F),
          'residual norm', norm(F, rho).str(15), flush=True)
    if args.stage == 'algebra':
        print('OPEN: finite inverse and infinite tail checks pending', flush=True)
        return
    if args.stage == 'final':
        need(args.rho=='11/10' and args.bits>=128,
             'unsupported weight or precision for final gate')
        final_gate(data,rows,g,c,p,V,F,rho,args.output)
        return
    cols = finite_columns(rows, g, c, p, V, data['S'])
    N = len(rows)
    Mf = arb_mat([[col.get(k, Z) for col in cols] for k in rows])
    Ainv = Mf.inv()
    if args.inverse_file:
        frozen = np.array([[float(Ainv[i,j].mid()) for j in range(N)] for i in range(N)])
        np.save(args.inverse_file, frozen)
        Ahat = arb_mat([[dyadic(float(frozen[i,j]).hex()) for j in range(N)] for i in range(N)])
    else:
        Ahat = arb_mat([[Ainv[i,j].mid() for j in range(N)] for i in range(N)])
    inv = Inverse(data['M'], data['S'], rho, c[1], Ahat)
    E = arb_mat(N,N)
    for i in range(N):
        E[i,i] = 1
    E = E-Ahat*Mf
    err = max_upper(sum((abs(E[i,j])*inv.cw[i] for i in range(N)),Z)/inv.cw[j]
                    for j in range(N))
    Y = inv.apply_many([F])[0].upper()
    print('finite inverse defect', err.str(15), 'Y', Y.str(15), flush=True)
    print('OPEN: g and shape tail bounds pending', flush=True)


if __name__ == '__main__':
    main()


==> anc/verify_convex.py <==
#!/usr/bin/env python3
"""Arb certificate of convexity for the exact Schiffer domain.

Run after verify_r4.py. The latter proves that the exact coefficient vector
lies in the X-ball of radius 1/50000 about the dyadic centre. This script
checks a global, unsampled lower bound for Re(1+w*psi''/psi') on |w| <= 1.
The perturbation estimates include every odd shape coefficient, including
the infinite tail. No numerical boundary grid enters the certificate.
"""

import argparse
import hashlib
import json
import runpy
from pathlib import Path

from flint import arb, ctx

EXPECTED_SOURCE_SHA256 = "32c4334a215df722651b610f3c2922b3472b65edab2be21d32df7739195f85ed"


def require(ok, message):
    if not ok:
        raise RuntimeError(message)


def exact_dyadic(hex_string):
    numerator, denominator = float.fromhex(hex_string).as_integer_ratio()
    value = arb(numerator) / denominator
    require(value.is_exact(), "dyadic centre coefficient lost exactness")
    return value


def sha256(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--bits", type=int, default=128)
    parser.add_argument("--main-certificate", type=Path)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    require(args.bits >= 96, "at least 96 bits are required")
    ctx.prec = args.bits
    ctx.threads = 1

    here = Path(__file__).resolve().parent
    source_path = here / "verify_r4.py"
    data_path = here / "data" / "centre.json"
    cert_path = args.main_certificate or here / "logs" / "certificate_r4_128.json"
    output_path = args.output or here / "logs" / "convex_128.json"
    require(sha256(source_path) == EXPECTED_SOURCE_SHA256,
            "main verifier source is not the audited current version")
    source_data = runpy.run_path(str(source_path))["CENTRE"]
    data = json.loads(data_path.read_text())
    require(data == source_data, "centre.json differs from embedded source data")
    require(data["M"] == 41 and data["S"] == 24, "unexpected centre dimensions")
    require(len(data["c"]) == 21 and len(data["g"]) == 504,
            "unexpected centre coefficient count")

    cert = json.loads(cert_path.read_text())
    require(cert.get("status") == "PROVED" and cert.get("bits", 0) >= 96,
            "main interval certificate has not proved the radius bound")
    require(cert.get("M") == 41 and cert.get("S") == 24,
            "main certificate uses a different centre dimension")
    radius = arb(1) / 50000
    require(arb(cert["radius"]).contains(radius),
            "main certificate uses a different radius")

    require(data["rho"] == [21, 20], "unexpected coefficient weight")
    rho = arb(data["rho"][0]) / data["rho"][1]
    c = {j: exact_dyadic(h) for j, h in zip(range(1, 42, 2), data["c"])}
    b = c[1]
    require(b > 0 and rho > 1, "invalid coefficient weight")

    # From ||c*-c°||_X <= r, with omega_j=b^2(j+1)rho^j:
    # sum j|delta c_j| <= r/(b^2 rho).
    # For the second derivative, j(j-1)/(j+1) <= j and
    # sup_{j odd >= 1} j rho^{-j} <= sum_{j >= 1} j rho^{-j}
    # = rho/(rho-1)^2. The last bound covers the entire infinite tail.
    first_centre = sum((j * abs(v) for j, v in c.items() if j >= 3), arb(0))
    second_centre = sum((j * (j - 1) * abs(v)
                         for j, v in c.items() if j >= 3), arb(0))
    first_perturbation = radius / (b * b * rho)
    second_perturbation = (radius / (b * b)) * rho / (rho - 1)**2
    derivative_lower = b - first_centre - first_perturbation
    second_upper = second_centre + second_perturbation
    curvature_lower = 1 - second_upper / derivative_lower

    require(derivative_lower > 0, "psi' may vanish on the closed disk")
    require(curvature_lower > 0,
            "Re(1+w psi''/psi') is not certified positive")
    result = {
        "status": "PROVED_CONVEX",
        "bits": args.bits,
        "source_sha256": sha256(source_path),
        "data_sha256": sha256(data_path),
        "main_certificate_sha256": sha256(cert_path),
        "radius": str(radius),
        "rho": str(rho),
        "centre_b": str(b),
        "first_centre_absolute_sum": str(first_centre),
        "second_centre_absolute_sum": str(second_centre),
        "first_perturbation_bound": str(first_perturbation),
        "second_perturbation_bound": str(second_perturbation),
        "psi_prime_modulus_lower": str(derivative_lower),
        "psi_double_prime_modulus_upper": str(second_upper),
        "real_1_plus_w_psi2_over_psi1_lower": str(curvature_lower),
    }
    output_path.parent.mkdir(parents=True, exist_ok=True)
    output_path.write_text(json.dumps(result, indent=2) + "\n")
    print("PROVED_CONVEX", curvature_lower, flush=True)


if __name__ == "__main__":
    main()


==> anc/verify_r4.py <==
#!/usr/bin/env python3
"""Standalone Arb certificate for the R4 Schiffer/Pompeiu construction.

Run: nice -n 19 python3 verify_r4.py --output certificate_r4.json
Requires python-flint (tested with 0.9.0); no external data or network.
The proof and all formulas are in FINAL.md. Partial modes never print PROVED.
"""

def require(condition, message="verification condition failed"):
    if not condition:
        raise RuntimeError(message)

from flint import arb, arb_mat

ZERO = arb(0)


def acc(f, k, v):
    if not v.is_zero():
        f[k] = f.get(k, ZERO) + v


def add(*fs):
    out = {}
    for f in fs:
        for k, v in f.items():
            acc(out, k, v)
    return out


def scale(f, a):
    return {k: a*v for k, v in f.items() if not v.is_zero()}


def z(f, conjugate=False):
    out = {}
    sign = -1 if conjugate else 1
    for (m, s), v in f.items():
        n = abs(m)
        d = n + 2*s + 1
        if sign*m >= 0:
            acc(out, (m+sign,s), v*(n+s+1)/d)
            if s:
                acc(out, (m+sign,s-1), v*s/d)
        else:
            acc(out, (m+sign,s), v*(n+s)/d)
            acc(out, (m+sign,s+1), v*(s+1)/d)
    return out


def poly(f, p, conjugate=False):
    """p maps nonnegative even exponents to Arb coefficients."""
    degree = max(p)
    require(degree % 2 == 0 and all((a % 2 == 0 for a in p)), 'Failed: degree % 2 == 0 and all((a % 2 == 0 for a in p))')
    out = scale(f,p[degree])
    for a in range(degree-2,-1,-2):
        out = z(z(out,conjugate),conjugate)
        if a in p:
            out = add(out,scale(f,p[a]))
    return out


def abs2(f,p):
    return poly(poly(f,p,True),p)


def sine(f):
    out = {}
    for (n,s),v in f.items():
        require(n > 0 and n % 2 == 1, 'Failed: n > 0 and n % 2 == 1')
        acc(out,(n,s),-v/2)
        acc(out,(-n,s),v/2)
    return out


def unsine(f):
    """Antisymmetric projection; exact for all real sine fields used here."""
    out = {}
    for (m,s),v in f.items():
        require(m % 2 != 0, (m, s))
        acc(out,(abs(m),s),-v if m>0 else v)
    return out


def K(f):
    out = {}
    for (n,s),v in f.items():
        require(n > 0 and n % 2 == 1 and (s >= 1), 'Failed: n > 0 and n % 2 == 1 and (s >= 1)')
        d=n+2*s
        acc(out,(n,s-1),v/(4*d*(d+1)))
        acc(out,(n,s),-v/(2*d*(d+2)))
        acc(out,(n,s+1),v/(4*(d+1)*(d+2)))
    return out


def norm(f,rho):
    return sum((abs(v)*rho**abs(m) for (m,s),v in f.items()),ZERO)


def upper_max(values):
    """Return a rigorous upper bound, never a midpoint comparison."""
    bounds=[]
    for v in values:
        if not v.is_finite():
            raise ArithmeticError('nonfinite interval in maximum')
        bounds.append(v.upper())
    return max(bounds,default=ZERO)


class Inverse:
    def __init__(self,M,S,rho,b,Ahat):
        self.M,self.S,self.rho,self.b,self.Ahat=M,S,rho,b,Ahat
        self.rows=[(n,s) for n in range(1,M+1,2) for s in range(1,S+1)]+[(j,0) for j in range(1,M+1,2)]
        self.pos={k:i for i,k in enumerate(self.rows)}
        self.N=len(self.rows)
        self.cw=[rho**n if s else self.omega(n) for n,s in self.rows]

    def omega(self,j):
        return self.b**2*(j+1)*self.rho**j

    def split(self,f):
        vf=[arb(0) for _ in self.rows]
        dg={}
        harmonics={}
        for (n,s),v in f.items():
            if (n,s) in self.pos:
                vf[self.pos[n,s]]=v
            elif s==0:
                require(n > self.M, 'Failed: n > self.M')
                harmonics[n]=v
            else:
                dg[n,s]=v
        eta={}
        run=arb(0)
        for n in range(max(harmonics,default=self.M),self.M,-2):
            run=run+harmonics.get(n,ZERO)/(self.b**2*(n+1))
            eta[n]=run
            k=(n-2,1)
            if k in self.pos:
                vf[self.pos[k]]+=self.b**2*run
            else:
                acc(dg,k,self.b**2*run)
            if n==self.M+2:
                vf[self.pos[self.M,0]]+=self.b**2*(self.M+1)*run
        return vf,eta,dg

    def tailnorm(self,eta,dg):
        return sum((self.omega(j)*abs(v) for j,v in eta.items()),ZERO)+norm(dg,self.rho)

    def apply_many(self,fs,subtract=None):
        splits=[self.split(f) for f in fs]
        B=arb_mat([[sp[0][i] for sp in splits] for i in range(self.N)])
        X=self.Ahat*B
        results=[]
        for q,(v,e,g) in enumerate(splits):
            if subtract is not None:
                typ,idx=subtract[q]
                if typ=='finite':
                    X[idx,q]-=1
                elif typ=='shape':
                    e[idx]=e.get(idx,ZERO)-1
                else:
                    raise ValueError(typ)
            results.append(sum((abs(X[i,q])*self.cw[i] for i in range(self.N)),ZERO)+self.tailnorm(e,g))
        return results

from flint import arb


def far_shape(g,c,p,rho,jstar,M,S,Antail,H):
    b=c[1];b2=b*b
    q1={};q0={}
    # Delta e_j = 2 Re [w^(j-1)(j Gamma1 + Gamma0)].
    # These q's are the real coefficients of 2 i Gamma_boundary.
    for a,pa in p.items():
        for j,cj in c.items():
            if a==0 and j==1:continue
            acc(q1,(j,a),pa*cj)
            acc(q1,(0,a+j),-pa*cj)
    for a,pa in p.items():
        for bb,pb in p.items():
            if a==0 and bb==0:continue
            acc(q0,(a+1,bb),pa*pb)
    keys=sorted(set(q1)|set(q0))
    kmin=min(a-bb for a,bb in keys);kmax=max(a-bb for a,bb in keys)
    require(kmin <= 1, 'Failed: kmin <= 1')
    require(jstar + kmin - 1 > M + 2, 'Failed: jstar + kmin - 1 > M + 2')
    require(jstar > 2 * M + max(p) + 2, 'Failed: jstar > 2 * M + max(p) + 2')
    Y={};eps={}
    for a,bb in keys:
        k=a-bb
        acc(Y,k,q1.get((a,bb),ZERO))
        acc(eps,k,(abs(q1.get((a,bb),ZERO))*(1+bb)+abs(q0.get((a,bb),ZERO)))/(jstar+1))
    ks=list(range(kmin,kmax+1,2))
    require(all((k % 2 == 1 for k in Y)), 'Failed: all((k % 2 == 1 for k in Y))')
    eta={};de={}
    run=arb(0);err=arb(0)
    denom=jstar+kmin
    require(denom > 0, 'Failed: denom > 0')
    for k in reversed(ks):
        yy=Y.get(k,ZERO);ee=eps.get(k,ZERO)
        run+=yy
        ratio=arb(abs(k-1))/denom
        err+=ee*(1+ratio)+abs(yy)*ratio
        eta[k]=run/b2
        de[k]=err/b2
    E={k:abs(eta[k])+de[k] for k in ks}
    tau=1/(1-rho**-2)
    window=sum(((1+arb(max(0,k-1))/(jstar+1))*rho**(k-1)*E[k] for k in ks),ZERO)
    low=E[kmin]*rho**(kmin-3)*tau
    gcoupling=(sum((rho**(k-3)*E[k] for k in ks),ZERO)+E[kmin]*rho**(kmin-5)*tau)/(jstar+1)
    finite=H*E[kmin]/((jstar+1)*rho**jstar)
    nonharm=sum(((abs(q1.get((a,bb),ZERO))+abs(q0.get((a,bb),ZERO))/jstar)*bb*rho**(a-bb-1)/(b2*(jstar+a)) for a,bb in keys),ZERO)
    # K g = (1-|w|^2)^2 Q, using a positive connection of Jacobi alpha=2 to alpha=0.
    Q={}
    for n in range(1,M+1,2):
        C1=[{0:arb(1)}];C2=[{0:arb(1)}]
        for k in range(1,S):
            one={i:v*(k+n)/(k+n+1) for i,v in C1[-1].items()}
            one[k]=arb(2*k+n+1)/(k+n+1)
            two={i:v*(2*k+n+2)/(k+n+2) for i,v in one.items()}
            for i,v in C2[-1].items():acc(two,i,v*(k+n)/(k+n+2))
            C1.append(one);C2.append(two)
        for s in range(1,S+1):
            for t,v in C2[s-1].items():
                acc(Q,(n,t),g.get((n,s),ZERO)*v/(4*s*(s+1)))
    L=M+max(p)
    shifted=poly(sine(Q),p,True)
    for _ in range(L):shifted=z(shifted)
    require(all((m >= 0 for (m, t) in shifted)), 'Failed: all((m >= 0 for (m, t) in shifted))')
    require(jstar > L, 'Failed: jstar > L')
    wsum=sum((abs(v)*(2*t+1)*(2*t+3)*rho**(m-1-L) for (m,t),v in shifted.items()),ZERO)
    W=8*wsum/(b2*(jstar-L)**2)
    Wpre=Antail*W
    total=window+low+gcoupling+finite+nonharm+Wpre
    limit=sum((rho**(k-1)*abs(eta[k]) for k in ks),ZERO)+abs(eta[kmin])*rho**(kmin-3)*tau
    return dict(Zshape_far=total.upper(),shape_limit_bound=limit,far_window=window,far_low=low,far_gcoupling=gcoupling,
                far_finite=finite,far_nonharmonic=nonharm,far_W_unpreconditioned=W,far_W_preconditioned=Wpre,
                far_wsum=wsum,far_shift=L,far_kmin=kmin,far_kmax=kmax)

CENTRE = {'M': 41, 'S': 24, 'rho': [21, 20]}
CENTRE['g'] = """
-0x1.63ddd929de7bap+9 -0x1.324988ffa0fbcp+11 -0x1.9e929ff68ff96p+11 0x1.39d28d78b33cep+10
0x1.8dc317df3eb1cp+12 -0x1.b76635ae30c0dp+12 0x1.c5ec2d3473ceap+11 -0x1.291670bcd763dp+10
0x1.14f2ddf9f003bp+8 -0x1.88a37b24f59fdp+5 0x1.ba7179885cfa8p+2 -0x1.9984dc61736dfp-1
0x1.404510d188266p-4 -0x1.bc6e3b89946ddp-8 0x1.3b4fc8b4fe067p-11 -0x1.1efa72ff16054p-14
0x1.47903d371a65dp-17 -0x1.70a71e2bb6af5p-20 0x1.682f7fe737707p-23 -0x1.2c774c83f04f0p-26
0x1.b9a38abaf517ep-30 -0x1.332fd8306061cp-33 0x1.c7a8f791e559bp-37 -0x1.7c1268d0a25c3p-40
-0x1.1e1b5641d5afep+2 0x1.45a014419c875p+3 0x1.2523bb57e7d05p+5 -0x1.d1cc9dc6769b1p+0
-0x1.124304864ff1ap+5 0x1.a5adc308a019cp+2 0x1.01722d5c13242p+4 -0x1.ac4d17816835ap+3
0x1.5c6a299e6961ap+2 -0x1.72b7793f6e2bep+0 0x1.20d0942d0465ep-2 -0x1.64f29aa00ecfbp-5
0x1.79566165a260ep-8 -0x1.6b27328dbfdebp-11 0x1.48c4794edb3c6p-14 -0x1.1f2303a92c89ap-17
0x1.fe288f01be21cp-21 -0x1.de23ca2b6dc37p-24 0x1.c5010ebc0a370p-27 -0x1.98148ae8c5836p-30
0x1.5a5a22a248536p-33 -0x1.1d3680cd2d6d0p-36 0x1.85e4c2eff6545p-40 -0x1.69b8ff4805f38p-43
-0x1.9224021f154dfp+0 0x1.4381cfe891c1bp+4 0x1.1a2143eee9161p+4 -0x1.2fb12085ed60dp+2
-0x1.701405c06cad6p+4 0x1.9c6268d46f4d8p+3 0x1.20cf98f4235c1p+0 -0x1.b99c42cbdd1cap+1
0x1.a87fdb7208c0fp+0 -0x1.e1ffe87af4abfp-2 0x1.845732d66bc2ap-4 -0x1.e06df1f30494dp-7
0x1.de12769d16833p-10 -0x1.8b70e82f92a92p-13 0x1.1991f311d2f76p-16 -0x1.74f0ebaeeee18p-20
0x1.111d7d506956cp-23 -0x1.fc12b23c48498p-27 0x1.0957d06235038p-29 -0x1.03459b9704705p-32
0x1.bbd07cbaf1191p-36 -0x1.453ba8210fa93p-39 0x1.6381da96c9556p-42 -0x1.26546eeae90a4p-45
-0x1.2eca198ca5d44p+7 -0x1.0b0eba932384bp+8 0x1.9b379cfd5bd27p+8 -0x1.7e26baaa1f507p+7
0x1.519c22f683abap+5 -0x1.eb449abd9e8fcp+2 0x1.b72f0156c4038p+1 -0x1.9c478ab601a8cp+0
0x1.00d6550769b21p-1 -0x1.c1390ad694bdcp-4 0x1.286988923bca3p-6 -0x1.3723597e039abp-9
0x1.0eacce301ca5dp-12 -0x1.95183f1ccb581p-16 0x1.124ea5b275a4dp-19 -0x1.7610770d31571p-23
0x1.2d6c84c77bd1bp-26 -0x1.2485d60266ad1p-29 0x1.2157af5ee64afp-32 -0x1.002add1d51027p-35
0x1.6f3ffbf1ba1a3p-39 -0x1.511c4984e6574p-42 -0x1.1841d04eb2665p-42 0x1.3bb4952935d50p-42
0x1.29a085c959fd5p-1 -0x1.638138e5c8c1dp+2 0x1.49549ef7c937fp+3 -0x1.d0bf5dab0e05fp+2
0x1.1f70362fcab8bp+1 -0x1.cc0a460694df9p-3 -0x1.8a37d42d168afp-7 -0x1.677b67ec54052p-6
0x1.25fa18170636bp-6 -0x1.98b936402c848p-8 0x1.6ce18f2d4008bp-10 -0x1.dedfefbf896d8p-13
0x1.f35b30c86792ap-16 -0x1.b74c176615c89p-19 0x1.5603d0a09d1b6p-22 -0x1.ebe16d3e700f6p-26
0x1.5f2127e5f8c12p-29 -0x1.15ceffecb98e6p-32 0x1.f302712768429p-36 -0x1.92ff4736a239dp-39
0x1.3cbbfda875735p-42 0x1.a2f657cbb0e74p-45 -0x1.7ceac1df63412p-42 -0x1.41ee319ae5122p-44
-0x1.749f7043ea35ap+4 0x1.803d40e5c9335p+3 0x1.48c7ea8ffd9f7p+1 -0x1.ad9850798a6abp+1
0x1.e03a774717080p-1 -0x1.557d2fa9db646p-4 0x1.64fb69895144bp-8 -0x1.89e0a8dcb679cp-7
0x1.b1657aabc0bbdp-8 -0x1.00d91a82d64f9p-9 0x1.a0f6ee68d830bp-12 -0x1.00552b81acc80p-14
0x1.f9154207ae18fp-18 -0x1.9da8cec4d4341p-21 0x1.219f0adf7710bp-24 -0x1.69340db484882p-28
0x1.bf60cc22c8b5cp-32 -0x1.4bdf89fb47d8fp-35 0x1.281ace5720fc8p-38 -0x1.174a3d44256e2p-41
-0x1.c31fa11851426p-44 0x1.dba3c9fe44250p-45 0x1.abe013813d2f4p-42 -0x1.c57265e2c5a7ep-42
-0x1.82cbfaed341c6p+3 0x1.5e9234f517050p+2 0x1.1777c7d39c94bp+1 -0x1.1927dfe90a031p+1
0x1.5f6446370442ap-1 -0x1.cfd2e980fe299p-4 0x1.e6fdf876e9f41p-7 -0x1.0d0f88f19c3cfp-8
0x1.81304415b92d0p-10 -0x1.8eb4497307799p-12 0x1.29d56cfa7149dp-14 -0x1.558ff25480461p-17
0x1.3c82fe086d98fp-20 -0x1.ee919e92a0c6cp-24 0x1.529ca1e737673p-27 -0x1.aaba763b4f627p-31
0x1.11f8225ec2b26p-34 -0x1.abb58d1403406p-38 0x1.7b608c79e58d5p-41 -0x1.3191871243e6bp-44
0x1.227e5a4815e32p-43 -0x1.89305a2643038p-45 -0x1.97c0b1df29bdep-44 0x1.25f70effcc87cp-43
-0x1.2661de02c66c3p+0 0x1.8690e37ca850fp-1 -0x1.daa6df3ed0b58p-6 -0x1.14024cf09e18fp-3
0x1.e5e78d80d8b3cp-5 -0x1.6e6af9da9ebfap-7 0x1.b7d77a50b150ap-11 -0x1.0fbfe3d2e368ap-14
0x1.2e9e1d66f51ebp-14 -0x1.07910e0cd56cep-15 0x1.035c1be8045fdp-17 -0x1.6383956feda7bp-20
0x1.7674ad4f5dd4ap-23 -0x1.4299cef52307ap-26 0x1.dc4eb086f09fep-30 -0x1.393aa50c04474p-33
0x1.81ab684804f1dp-37 -0x1.9e1b7163372b4p-41 0x1.30215e26cbe3cp-43 -0x1.2275a066a78c4p-44
-0x1.a9a70376983b4p-43 -0x1.c8581c9cc8d50p-46 -0x1.c93a680a47fb8p-45 0x1.bb73c505908fap-43
-0x1.26bf4d3e62e72p+0 0x1.894699ffa168fp-1 -0x1.6c585f924db5ep-4 -0x1.127930b43c36dp-4
0x1.eeb4817fca1fap-6 -0x1.6f5931c66cf78p-8 0x1.1f42bfaf14af8p-11 -0x1.1f021ce7c2a1ep-14
0x1.ebcbbdc87bec4p-16 -0x1.4574f30f74e90p-17 0x1.1a0f15ccb9ee9p-19 -0x1.643fba1489dfdp-22
0x1.60d6210d3f256p-25 -0x1.1fa08ddbb6a36p-28 0x1.8f43cae76ab5fp-32 -0x1.ebcc3c02a626ap-36
0x1.1fda5bffd0e7ap-39 -0x1.a0f8675118685p-43 0x1.04a9d9a4a1cfap-43 -0x1.48b78a3a31340p-43
0x1.720e84a8f1960p-45 0x1.051aefaf5cf84p-41 0x1.b55c59d112038p-47 0x1.ecb352dca7f81p-43
-0x1.795d15713dcbfp-2 0x1.fecbaad45df93p-3 -0x1.0da5d186d1226p-5 -0x1.3ed0544c77a6ep-6
0x1.3787ef8825b59p-7 -0x1.0116fb3b84002p-9 0x1.edf3cb9578776p-13 -0x1.a44ff2b5b329ap-16
0x1.8a0da4e50f590p-18 -0x1.c86573fab1d5dp-20 0x1.838b446c57247p-22 -0x1.e4f5b4b162cc5p-25
0x1.daa294d1c9ef5p-28 -0x1.7e455654f09f5p-31 0x1.094b96bd7e42cp-34 -0x1.31b7c78e292cap-38
0x1.802ba4965b254p-44 0x1.7bf87c9240a88p-43 -0x1.dc0a6a0c7aabap-43 0x1.45ac0d9ed03fap-44
-0x1.b76d9f7fea7c8p-44 -0x1.58c07787c63f8p-44 -0x1.aaf972f2305adp-42 0x1.97f396e153900p-44
-0x1.29bb09b2a35fep-4 0x1.c0bc814634432p-5 -0x1.a71eddac15a65p-7 -0x1.f88a8bd724078p-11
0x1.3cb19ef88bc95p-10 -0x1.36fa9477cf285p-12 0x1.2d944e37e502ap-15 -0x1.496f15bc50b0dp-19
0x1.ec987069258c7p-22 -0x1.a3e0356a202c7p-23 0x1.bab89278ac028p-25 -0x1.394cfa5f68b33p-27
0x1.4c333c37f4758p-30 -0x1.1b28e0b0a48a2p-33 0x1.92f75efad912dp-37 -0x1.4848d7ca08732p-40
-0x1.8c2c1378e0722p-43 0x1.e77a10b03a385p-43 0x1.9494771a29b60p-45 -0x1.6f1ce3767bcacp-44
-0x1.6514e50fce448p-43 0x1.31f1950e5cc9ap-42 0x1.9b5e13a520b6fp-43 -0x1.fce175e178ee6p-44
-0x1.4465bebc292a9p-5 0x1.e559955551574p-6 -0x1.d2534a2995226p-8 -0x1.c2fef6de51645p-13
0x1.0084834c7d2f3p-11 -0x1.fda5586c95936p-14 0x1.056307b874ea3p-16 -0x1.62ac8598b14bbp-20
0x1.9d2afdf214f59p-23 -0x1.e6743287f18bbp-25 0x1.c22e06f2c3d7cp-27 -0x1.294d6082f08dep-29
0x1.2c0956e50130ap-32 -0x1.eaeba93303ddbp-36 0x1.7473a23aec3b7p-39 0x1.e76d3da32b7c8p-44
-0x1.b01bd0346dea3p-43 -0x1.8ab02ebf4ae8fp-43 0x1.a0c8bdb6cb454p-42 -0x1.7a5794ef54eb0p-45
-0x1.440ed1b12badep-43 -0x1.ecf55d93d4641p-45 -0x1.7c16d64d147fdp-44 0x1.1040a452ed6c6p-42
-0x1.58865181e0e14p-7 0x1.067aeacd06b6bp-7 -0x1.0d942d4f90feep-9 0x1.3a38f598becc4p-16
0x1.dbbcaa2a209a0p-14 -0x1.04e1f3f6a25e9p-15 0x1.250d21fa088f6p-18 -0x1.a4607fda39da2p-22
0x1.5f9abcdd845c7p-25 -0x1.4a24539e041fcp-27 0x1.3313bc1a72589p-29 -0x1.a04c341039546p-32
0x1.aa7f2f0b31033p-35 -0x1.626f1b695a50cp-38 0x1.cf23dd852d2bep-42 0x1.26c9f7de103e8p-43
0x1.00fba31e091e0p-43 -0x1.d0c76c202aab8p-47 -0x1.498b976bbebc8p-42 0x1.71d954a2541fbp-43
-0x1.1d9c016fd058ap-43 -0x1.2013083c24accp-43 -0x1.cf6c5e03012e0p-44 -0x1.79dbe2c560939p-46
-0x1.70d80c66e0b7cp-9 0x1.23927c201224ep-9 -0x1.53ab90b3acc4bp-11 0x1.bb88261f7ab02p-15
0x1.23cb1a7b99d6fp-16 -0x1.9d6d6e400c67dp-18 0x1.f256fce1648c5p-21 -0x1.5856ab559fe07p-24
0x1.b40d80fbe3a4cp-28 -0x1.90faf78b2fda0p-30 0x1.a75d4c7f4d931p-32 -0x1.35ee200dfea5fp-34
0x1.4c11d392416edp-37 -0x1.2dfda5641211cp-40 0x1.40b73a39e99a8p-42 0x1.65316295ba660p-46
-0x1.34ac74b233d81p-43 0x1.604121a73c3c3p-42 -0x1.a35f2a6d26e90p-45 0x1.ceb62513ada84p-44
0x1.005cd7e1baeb8p-43 -0x1.f461d17f65329p-43 0x1.5665496d48adep-44 -0x1.7d17ae3d0fb10p-48
-0x1.27b748920a54fp-10 0x1.d2eaa3239adbcp-11 -0x1.11aeace317faep-12 0x1.966924af2dc53p-16
0x1.66edb10bc3d48p-18 -0x1.14e61c5983f4ap-19 0x1.590687050b633p-22 -0x1.016663113e0bbp-25
0x1.4cf1071ee0f74p-29 -0x1.c0a7fee2a2d59p-32 0x1.971d8aa4e60e0p-34 -0x1.1816b6fb2a21ep-36
0x1.4d9ec66b10750p-39 -0x1.b4f2bef9683aap-42 -0x1.1942b2ee95e70p-42 0x1.2703e4c0a59ccp-42
-0x1.650442d01f92bp-45 -0x1.6dbc1684200dep-43 0x1.fc0bfd4cee348p-45 0x1.a24a8238eec00p-47
0x1.e8b3e8f8571b2p-44 0x1.c01a681a26948p-43 0x1.252cfde085930p-44 -0x1.8a758830a1e98p-44
-0x1.32b026ed75d31p-12 0x1.eb8b22de19449p-13 -0x1.2ce536b517681p-14 0x1.1294e300bb8a9p-17
0x1.e886870e9e3c9p-21 -0x1.f669a59647cc4p-22 0x1.5375900294e57p-24 -0x1.0bbe87336eab3p-27
0x1.3f3650688fb75p-31 -0x1.47c8ddd933d4dp-34 0x1.1cde4b5c73b96p-36 -0x1.bc97f0b881838p-39
0x1.62a4d3a89e2a1p-42 0x1.62a1c4e6a13f4p-46 0x1.28bed043baadep-43 0x1.7486115aa7202p-44
-0x1.5fe3197f7237ep-43 -0x1.3b1156633982cp-45 0x1.e6c544a169ec8p-44 -0x1.165a2644ce528p-45
0x1.5376f27441977p-43 -0x1.e7e5fa9b2ad52p-42 -0x1.aeeb012b03ee0p-47 -0x1.2958903d774f8p-45
-0x1.7069eb570b4c8p-14 0x1.2b81bac95d59ap-14 -0x1.7eacc5f51e681p-16 0x1.a2389b400d65fp-19
0x1.51ce2d4696699p-24 -0x1.bf72c2cac6b35p-24 0x1.4b39c4d263819p-26 -0x1.0d9538413e9bcp-29
0x1.309e445ea72c7p-33 -0x1.032c6fac5d048p-36 0x1.8929ea3d94a32p-39 -0x1.87b04544585cep-42
-0x1.2d52911415134p-44 0x1.0cc0745f261e4p-44 -0x1.3b5969dc0621cp-42 -0x1.5afd0341a8a80p-44
0x1.4c57e3509677bp-42 -0x1.45bed5b8af5b8p-45 -0x1.0faa686af7909p-43 0x1.fd228313655a6p-45
0x1.ea484a9539027p-42 0x1.342751d8e54c1p-43 -0x1.1657214403732p-43 0x1.e4303fff74dfep-45
-0x1.f0fefa7229572p-16 0x1.94bcd17bfc97ep-16 -0x1.0482a192bbfd1p-17 0x1.297fc612a3a38p-20
0x1.8f2ddda121c9fp-29 -0x1.fd9da7ddd0a9cp-26 0x1.8d110953a8675p-28 -0x1.51c058afbe8a8p-31
0x1.8e7a546c61dc4p-35 -0x1.1bf87be63adcdp-38 0x1.fb74bf6cb5c52p-41 -0x1.e10d80889fc1ap-44
0x1.4e0d31c5b6ceap-42 -0x1.207ef0711dab8p-42 -0x1.e04122daf54d0p-43 0x1.b97bf98b01a0fp-42
0x1.aa3ea68761fc0p-47 0x1.9c70f1cb7b822p-45 -0x1.928e3d9769060p-44 -0x1.949ad612b3a95p-43
-0x1.53335028d0b89p-43 0x1.1493626e358e0p-45 -0x1.a92b5301ecb80p-49 0x1.c6888c1d49acdp-43
-0x1.08f984881b871p-17 0x1.b414adbd7fb89p-18 -0x1.2070a9191aca7p-19 0x1.65f664f13fcabp-22
-0x1.3f4df7c77a98ap-27 -0x1.ae99c260077e0p-28 0x1.7a1a537567683p-30 -0x1.5274079deece3p-33
0x1.8556366ecefccp-37 -0x1.3eef055912458p-40 0x1.2b570547b02bep-41 -0x1.baf86d64c08e6p-42
-0x1.2e27ecf666934p-43 0x1.282aea12e8b00p-42 0x1.c2df7be4aaaf1p-43 -0x1.13877e40c235ap-41
-0x1.8c05e0a0c9150p-44 0x1.fc8162f6a34e8p-46 -0x1.279bf474233f4p-43 -0x1.60d22e039a2b6p-44
0x1.091b9804a1a6fp-43 0x1.23b4931011f77p-42 0x1.7c7fd19db8ea8p-45 -0x1.ce9558c9d76b6p-43
-0x1.459f9823eabd6p-19 0x1.0da6d96906552p-19 -0x1.6b2ea3c972d9fp-21 0x1.ddad169819100p-24
-0x1.804493f4e4a4ap-28 -0x1.7b8231e93def9p-30 0x1.81ac77774f98dp-32 -0x1.6ca6b821c9d75p-35
0x1.017105a3b20b9p-38 -0x1.f47d38eb0b78cp-45 -0x1.43128bd35256dp-42 0x1.637251ae17805p-42
0x1.103c2effc9025p-42 -0x1.312d38ebb4d0bp-42 -0x1.4dfd3d47ea216p-42 0x1.baccc3b78aefdp-43
0x1.f1c8091f0b3fcp-43 -0x1.0034a8495cbb7p-43 0x1.16c7c6b550a69p-43 0x1.2c1651fccd0dbp-43
-0x1.7c86546a18032p-45 -0x1.702d8c135710ap-43 0x1.5fb2d8224eafep-43 -0x1.7da79b30ced13p-43
-0x1.9033769158565p-21 0x1.4c224202d3d7dp-21 -0x1.c2ec3b06d743ep-23 0x1.30d2f818a0effp-25
-0x1.29bbe1e129141p-29 -0x1.6b93b96532095p-32 0x1.a52995500ac95p-34 -0x1.99d37a1ec65f9p-37
0x1.951774f9d407bp-41 -0x1.67636b3990a48p-44 0x1.03d03671620c7p-43 0x1.71b4e9eb97c12p-44
-0x1.3e26df2b454f3p-42 0x1.d07ad572d3a08p-43 0x1.f3f3be1f52a37p-44 -0x1.bb6283b7b3e8cp-44
-0x1.6bb751d37deb5p-42 0x1.7b94f13390e82p-42 -0x1.bb077a401c976p-45 -0x1.c2fe61ac86918p-45
0x1.d6d6b61c3cdf4p-44 0x1.7e3d664180860p-47 -0x1.a7aede1e4d4a0p-44 0x1.48ce6230643e8p-44
""".split()
CENTRE['c'] = """
0x1.dae1a1e0bb837p+3 0x1.7589bfe6d254bp-4 0x1.81f65da739513p-4 0x1.8aaf75e3b7500p-4
0x1.41c6ef6ce8a22p-8 0x1.6579de4b2afe9p-8 0x1.cd5f18327b429p-10 0x1.71528c206f046p-13
0x1.c719084ad329dp-14 0x1.c404a1255983cp-16 0x1.43b14c14bea05p-18 0x1.12caa5bbcb15ep-19
0x1.efe0af2707320p-22 0x1.d6abe46bb6255p-24 0x1.3f4166576214cp-25 0x1.24be82f894c89p-27
0x1.3933505b371a4p-29 0x1.7346a7d82f022p-31 0x1.6097beb9ab9bep-33 0x1.740da5729e3b1p-35
0x1.4dfa474b1759bp-37
""".split()

import os
os.environ['OMP_NUM_THREADS']='1'
os.environ['OPENBLAS_NUM_THREADS']='1'
os.environ['MKL_NUM_THREADS']='1'
if hasattr(os,'getpriority'):
    increase=19-os.getpriority(os.PRIO_PROCESS,0)
    if increase>0:os.nice(increase)
import argparse
import json
import time
from pathlib import Path
from flint import arb, arb_mat, ctx

START=time.monotonic()


def log(*s):
    print('[%8.2fs]'%(time.monotonic()-START),*s,flush=True)


def dyadic(h):
    n,d=float.fromhex(h).as_integer_ratio()
    x=arb(n)/d
    require(x.is_exact(), 'Failed: x.is_exact()')
    return x


def checkpoint(values,path):
    Path(path).write_text(json.dumps({k:(v.str(30) if isinstance(v,arb) else v) for k,v in values.items()},indent=2)+'\n')


def main():
    parser=argparse.ArgumentParser()
    parser.add_argument('--stage',choices=['base','all'],default='all')
    parser.add_argument('--bits',type=int,default=128)
    parser.add_argument('--jstar',type=int,default=1001)
    parser.add_argument('--output',default='certificate_r4.json')
    args=parser.parse_args()
    require(args.bits >= 96, 'Failed: args.bits >= 96')
    ctx.prec=args.bits
    ctx.threads=1
    data=CENTRE
    M,S=data['M'],data['S']
    require(M == 41 and S == 24 and (len(data['g']) == 504) and (len(data['c']) == 21), "Failed: M == 41 and S == 24 and (len(data['g']) == 504) and (len(data['c']) == 21)")
    rho=arb(data['rho'][0])/data['rho'][1]
    rows=[(n,s) for n in range(1,M+1,2) for s in range(1,S+1)]+[(n,0) for n in range(1,M+1,2)]
    nG=(M+1)//2*S
    g={k:dyadic(v) for k,v in zip(rows[:nG],data['g'])}
    c={j:dyadic(v) for j,v in zip(range(1,M+1,2),data['c'])}
    p={j-1:v*j for j,v in c.items()}
    b=c[1]
    V=add(K(g),{(j,0):v for j,v in c.items()})
    Vy=sine(V)
    P=sum((abs(v)*rho**a for a,v in p.items()),ZERO)
    Vnorm=norm(V,rho)
    result={'bits':ctx.prec,'M':M,'S':S,'rho':rho,'b':b,'Pprime':P,'Vnorm':Vnorm}
    log('centre',b,'Pprime',P,'Vnorm',Vnorm)
    F0=add(g,unsine(abs2(Vy,p)))
    log('residual fully expanded',len(F0),'coefficients')
    cols=[]
    for i,k in enumerate(rows[:nG]):
        e={k:arb(1)}
        cols.append(add(e,unsine(abs2(sine(K(e)),p))))
        if i%40==39:log('finite g columns',i+1,nG)
    P1=poly(Vy,p,True)
    Q=abs2({(1,0):arb(1)},p)
    Aj,Bj=P1,Q
    for j in range(1,M+1,2):
        cols.append(scale(unsine(add(scale(Aj,arb(j)),scale(Bj,-arb(1)/2))),arb(2)))
        Aj=z(z(Aj));Bj=z(z(Bj))
    log('all finite columns',len(cols))
    N=len(rows)
    Mf=arb_mat([[col.get(k,ZERO) for col in cols] for k in rows])
    log('Arb inverse begin',N)
    enclosed_inverse=Mf.inv()
    # Ahat is exactly the dyadic midpoint of the rigorous enclosure, not an interval operator.
    Ahat=arb_mat([[enclosed_inverse[i,j].mid() for j in range(N)] for i in range(N)])
    inv=Inverse(M,S,rho,b,Ahat)
    cw=inv.cw
    E=arb_mat(N,N)
    for i in range(N):E[i,i]=1
    E=E-Ahat*Mf
    result['inverse_defect']=upper_max(sum((abs(E[i,j])*cw[i] for i in range(N)),ZERO)/cw[j] for j in range(N))
    require(result['inverse_defect'] < 1, "Failed: result['inverse_defect'] < 1")
    Anfin=upper_max(sum((abs(Ahat[i,j])*cw[i] for i in range(N)),ZERO)/rho**rows[j][0] for j in range(N))
    # Exact finite correction caused by a harmonic tail residual.
    H=sum((abs(Ahat[i,inv.pos[M,1]]+(M+1)*Ahat[i,inv.pos[M,0]])*cw[i] for i in range(N)),ZERO)
    hvals=[];hs=arb(0);gs=arb(0)
    NH=M+402
    for n in range(M+2,NH+1,2):
        hs+=(n+1)*rho**n
        if n>M+2:gs+=rho**(n-2)
        hvals.append((H+hs+gs)/((n+1)*rho**n))
    tau=1/(1-rho**-2)
    beyond=tau+tau/((NH+3)*rho**2)+H/((NH+3)*rho**(NH+2))
    Antail=upper_max(hvals+[beyond,arb(1)])
    An=upper_max([Anfin,Antail])
    result.update(normA=An,normR=Anfin,normA_tail=Antail,H=H)
    log('A inverse defect',result['inverse_defect'],'normA',An,'tail',Antail)
    result['Y']=inv.apply_many([F0])[0].upper()
    log('Y',result['Y'])
    zfin=[]
    for q in range(0,N,32):
        fs=cols[q:q+32]
        vv=inv.apply_many(fs,[('finite',i) for i in range(q,q+len(fs))])
        zfin.extend(v/cw[i] for i,v in enumerate(vv,start=q))
    result['Zfin']=upper_max(zfin)
    result['Zfin_argmax']=max(range(N),key=lambda i:zfin[i].upper())
    log('Zfin',result['Zfin'],rows[result['Zfin_argmax']])
    checkpoint(result,str(Path(args.output).with_suffix('.base.json')))
    if args.stage=='base':
        log('BASE COMPLETE; no theorem certification in partial mode')
        return
    # Boundary g-tail rectangle. The omitted polynomial factors are bounded in norm.
    degree=max(p);ps={a:v for a,v in p.items() if a<=16}
    Ps=sum((abs(v)*rho**a for a,v in ps.items()),ZERO)
    Pt=sum((abs(v)*rho**a for a,v in p.items() if a>16),ZERO)
    delta_a=2*Ps*Pt+Pt**2
    nmax=M+2*degree+2;smax=S+degree+3
    gb=[(n,s) for n in range(1,nmax+1,2) for s in range(1,smax+1) if not(n<=M and s<=S)]
    Zgb=arb(0);gbarg=None
    for q in range(0,len(gb),32):
        ks=gb[q:q+32]
        fs=[unsine(abs2(sine(K({k:arb(1)})),ps)) for k in ks]
        vals=inv.apply_many(fs)
        for (n,s),v in zip(ks,vals):
            d=n+2*s
            bound=v/rho**n+An*delta_a/(d*(d+2))
            require(bound.is_finite(), 'Failed: bound.is_finite()')
            if bound.upper()>Zgb:
                Zgb=bound.upper();gbarg=(n,s)
        if q%256==0:log('boundary g',q,len(gb),'max',Zgb,'arg',gbarg)
    result.update(Zgb=Zgb,Zgb_argmax=gbarg,Zgb_count=len(gb),g_short_degree=16,g_remainder_norm=delta_a)
    Ds=1+2*(smax+1);Dn=nmax+4
    result['Zg_far']=upper_max([P**2/(Ds*(Ds+2)),Antail*P**2/(Dn*(Dn+2))])
    log('g tails',Zgb,result['Zg_far'])
    # Consecutive shape columns, complete supports, no numerical truncation.
    Zsh=arb(0);sharg=None
    pending=[];pjs=[]
    for j in range(M+2,args.jstar+1,2):
        f=scale(unsine(add(scale(Aj,arb(j)),scale(Bj,-arb(1)/2))),arb(2))
        pending.append(f);pjs.append(j)
        if len(pending)==32 or j+2>args.jstar:
            vals=inv.apply_many(pending,[('shape',i) for i in pjs])
            for jj,val in zip(pjs,vals):
                zz=val/inv.omega(jj)
                require(zz.is_finite(), 'Failed: zz.is_finite()')
                if zz.upper()>Zsh:Zsh=zz.upper();sharg=jj
            pending=[];pjs=[]
            log('shape columns through',j,'max',Zsh)
        Aj=z(z(Aj));Bj=z(z(Bj))
    result.update(Zsh=Zsh,Zsh_argmax=sharg,jstar=args.jstar)
    result.update(far_shape(g,c,p,rho,args.jstar,M,S,Antail,H))
    log('far shape bound',result['Zshape_far'])
    Z=upper_max([result[k] for k in ['Zfin','Zgb','Zg_far','Zsh','Zshape_far']])
    theta1=1/(b**2*rho);theta0=1/(2*b**2);kap=arb(1)/15
    C2=An*upper_max([P*theta1*kap,2*P*theta1*theta0+theta1**2*Vnorm])
    C3=An*theta1**2*upper_max([kap,theta0])
    result.update(Z=Z,C2=C2,C3=C3)
    # Exact rational majorants are accepted only after all interval comparisons.
    Yq=arb(7)/1000000;Zq=arb(37)/100;C2q=arb(4);C3q=arb(1)/1000
    r=arb(1)/50000
    require(result['Y'] < Yq and Z < Zq and (C2 < C2q) and (C3 < C3q), "Failed: result['Y'] < Yq and Z < Zq and (C2 < C2q) and (C3 < C3q)")
    radius_poly=Yq+(Zq-1)*r+C2q*r*r+C3q*r*r*r
    derivative_poly=Zq-1+2*C2q*r+3*C3q*r*r
    require(radius_poly < 0 and derivative_poly < 0, 'Failed: radius_poly < 0 and derivative_poly < 0')
    dc1=r/inv.omega(1)
    c1lo=b-dc1
    # Sup_j j/(b^2(j+1)rho^j) <= 1/(b^2 rho), valid also for all omitted coefficients.
    derivative_tail=sum((j*abs(v) for j,v in c.items() if j>=3),ZERO)+r/(b**2*rho)
    map_tail=sum((abs(v) for j,v in c.items() if j>=3),ZERO)+r/(4*b**2*rho**3)
    sig1=derivative_tail/c1lo;sig0=map_tail/c1lo
    star=(sig1+sig0)/(1-sig0)
    c3lo=abs(c[3])-r/inv.omega(3)
    extension_radius=arb(41)/40
    extension_margin=c1lo-sum((j*abs(v)*extension_radius**(j-1) for j,v in c.items() if j>=3),ZERO)-r/(b**2*rho)
    require(1 < extension_radius and extension_radius < rho and (extension_margin > 0), 'Failed: 1 < extension_radius and extension_radius < rho and (extension_margin > 0)')
    require(c1lo > 0 and sig0 < 1 and (sig1 < 1) and (star < 1) and (c3lo > 0), 'Failed: c1lo > 0 and sig0 < 1 and (sig1 < 1) and (star < 1) and (c3lo > 0)')
    result.update(radius=r,radii_polynomial=radius_poly,derivative_polynomial=derivative_poly,
                  c1_lower=c1lo,derivative_defect=sig1,star_defect=star,abs_c3_lower=c3lo,
                  extension_radius=extension_radius,extension_derivative_margin=extension_margin,
                  status='PROVED')
    checkpoint(result,args.output)
    log('radii polynomial',radius_poly,'derivative',derivative_poly)
    log('geometry: derivative defect',sig1,'star defect',star,'c3 lower',c3lo)
    print('PROVED',flush=True)


if __name__=='__main__':
    main()


